Density and separation for augmented Zarankiewicz numbers

We study the augmented Zarankiewicz problem, in which disjoint pairs of cells are added to a binary matrix with no all-one $2\times2$ submatrix. The pairs must satisfy compatibility conditions, and the objective counts each original occupied cell and each added pair once. We show that starting with a maximum $C_4$-free matrix can lower the final optimum, answering a question of Qi, Cui, and Xu. Let ${z_A}(m,n)$ be the optimum over all $C_4$-free initial matrices, and ${z_L}(m,n)$ the optimum when the initial matrix must have the maximum number of occupied cells. As $n\to\infty$ with $n\le m=o(n^2)$, we prove \[ {z_A}(m,n)-{z_L}(m,n)\ge\left(\frac1{30}-o(1)\right)mn \] and determine the sharp second-order term: \[ {z_A}(m,n)=\frac{mn}{3}+\left(\frac1{\sqrt6}+o(1)\right)n\sqrt m. \] An explicit construction gives a separation at $m=n=1893$. We also find a sharp density threshold: when $n\to\infty$ and $m/n^2\to c>0$, the limited density ${z_L}(m,n)/(mn)$ tends to $1/3$ if and only if $c\ge1/12$. The proofs combine density and stability estimates, combinatorial constructions, and an exact polynomial certificate.

==> anc/finite-witness/EXAMPLE_RESULT.json <==
{
  "status": "PASS",
  "dimension": 1893,
  "class_sizes": [
    631,
    631,
    631
  ],
  "fixed_cells": 64576,
  "base_edges": 32288,
  "selected_pairs": 1162195,
  "objective": 1226771,
  "paper_lower_bound": 1226667,
  "margin_above_paper_bound": 104,
  "fixed_row_pairs_checked": 1790778,
  "c3_colour_cases_checked": 54,
  "pair_cover_and_simplicity": "explicitly checked",
  "original_C2": "explicitly checked for every pair",
  "original_C3": "full-occupancy template identity checked for all colour cases",
  "matrix_sha256": "19aa33aca77c7af5c2cceb3ab75ce4d4af5a5da3cc9c17dcb32040fa883999aa",
  "arithmetic": "exact integer and bit operations",
  "lean_verified": false,
  "seed_sha256": "7d70dc8e16ac377da80a9d221e4c72ff12cfa52d4631ba69992d63ef12a799e1"
}


==> anc/finite-witness/README.md <==
# Explicit finite lower-bound witness

Run `python3 -B check.py`. Only the standard library is required. The checker
constructs a 1893-by-1893 fixed matrix from the small seed, checks C4-freeness
on every row pair, and checks the reciprocal selected-pair cover explicitly.
It uses integer arithmetic and bit sets, with no optimizer or random choice.

The vertices have three colour classes of 631 points. In each class keep all
(a,x) with 1<=a<=17 and x modulo 37, plus two specified points with a=18.
For cyclically consecutive colours, join (a,x) to (b,y) when y−x=ab modulo 37.
The checker does not assume that this construction is C4-free: it tests that
property independently on the produced matrix.

Full occupancy is exactly the complete off-diagonal three-colour template.
Every remaining off-diagonal cell (r,c) is paired with (c,r), taking r<c once.
The diagonal cells (r,r),(c,c) are empty, proving C2. For C3, a common occupied
row of columns with two different colours has the third colour, and so does
a common occupied column of the endpoint rows. Their intersection is in an
empty diagonal block. The checker enumerates all 54 colour assignments for
this stronger five-cell exclusion, and verifies that actual full occupancy
has exactly the template used in that argument.

The resulting objective meets the paper's stated lower bound. This is a
supplementary explicit witness, not a change to that stated bound or a claim
of minimal dimension. The upper bound for zL is a separate mathematical
argument. This checker is not a Lean proof, and no new formal-verification
claim is made from its successful execution.

This checker accompanies the manuscript as an ancillary file. It is an exact
computation, not a Lean proof; see anc/lean for the formal companions.


==> anc/finite-witness/SHA256SUMS <==
7d5c1257f745448d009be68d53e25e68b007fd2485f7907c3a77769ff15e7616  check.py
7d70dc8e16ac377da80a9d221e4c72ff12cfa52d4631ba69992d63ef12a799e1  seed.json
75b84a9c70b1867a74181eb9b457cfa2adbd87ece18d8a2126cdba13924da78c  EXAMPLE_RESULT.json
87a8bdb906c529a731fbfa28c71084fce001cbcd954932a1dd01e36f49d87002  README.md


==> anc/finite-witness/check.py <==
"""Construct and independently check a finite lower-bound witness.

This is an exact Python checker, not a Lean proof. C4-freeness is checked on
every row pair. Pair coverage is checked explicitly; C3 is reduced to the
exhaustive three-colour template identity, as explained in README.md.
"""
import hashlib
import itertools
import json
from pathlib import Path
import sys

def require(condition,message):
    if not condition:raise ValueError(message)

def popcount(value):
    return bin(value).count('1')

def construct(seed):
    require(seed['format']==1,'Unsupported seed')
    p=seed['modulus'];lo,hi=seed['full_coefficients'];extra=seed['extra_coefficient']
    require((p,lo,hi,extra)==(37,1,17,18),'Unexpected construction parameters')
    special=seed['extra_coordinates']
    require(len(special)==3 and all(len(x)==2 and len(set(x))==2 for x in special),'Invalid extra points')
    require(all(0<=x<p for pair in special for x in pair),'Coordinate outside the residue range')
    common=[(a,x) for a in range(lo,hi+1) for x in range(p)]
    parts=[common+[(extra,x) for x in pair] for pair in special]
    require(all(len(set(part))==len(part)==631 for part in parts),'Part size or injectivity failed')
    vertices=[(i,*parts[i][j]) for j in range(631) for i in range(3)]
    index={v:r for r,v in enumerate(vertices)}
    require(len(index)==len(vertices)==seed['claimed_dimension']==1893,'Wrong vertex count')
    rows=[0]*len(vertices)
    for r,(i,a,x) in enumerate(vertices):
        j=(i+1)%3
        for b in range(1,19):
            s=index.get((j,b,(x+a*b)%p))
            if s is not None:
                rows[r]|=1<<s;rows[s]|=1<<r
    return vertices,rows

def verify(vertices,rows,seed):
    n=len(vertices);labels=[v[0] for v in vertices]
    require(n==1893 and len(rows)==n,'Invalid matrix dimension')
    masks=[sum(1<<r for r,label in enumerate(labels) if label==i) for i in range(3)]
    require(all(popcount(mask)==631 for mask in masks),'Unbalanced colour classes')
    universe=(1<<n)-1
    full=[universe ^ masks[label] for label in labels]
    fixed=0;row_pair_checks=0
    for r,row in enumerate(rows):
        require(row>=0 and row>>n==0,'Fixed cell outside the grid')
        require(row & ~full[r]==0,'Fixed cell inside a diagonal block')
        fixed+=popcount(row)
        for s in range(r+1,n):
            require(bool(row & (1<<s))==bool(rows[s] & (1<<r)),'Base is not symmetric')
            common=row & rows[s]
            require(common & (common-1)==0,'A fixed C4 exists')
            row_pair_checks+=1
    selected=[full[r] & ~rows[r] for r in range(n)]
    require(all((rows[r] | selected[r])==full[r] and not (rows[r] & selected[r]) for r in range(n)),
            'Full occupancy or fixed/selected disjointness mismatch')
    used=[0]*n;pairs=0
    for r in range(n):
        upper=selected[r] & ~((1<<(r+1))-1)
        while upper:
            flag=upper & -upper;c=flag.bit_length()-1;upper-=flag
            require(selected[c] & (1<<r),'Missing reciprocal selected cell')
            require(not (used[r] & flag) and not (used[c] & (1<<r)),'Selected cell reused')
            require(r!=c and labels[r]!=labels[c],'Degenerate or diagonal selected pair')
            require(not (full[r] & (1<<r)) and not (full[c] & (1<<c)),'C2 failed')
            used[r]|=flag;used[c]|=1<<r;pairs+=1
    require(used==selected,'Pair family does not cover exactly the selected cells')
    require(sum(popcount(row) for row in selected)==2*pairs,'Selected-cell count mismatch')
    # A pair has endpoint row/column colours (i,j),(j,i). This checks the
    # stronger absence of a five-cell witness for every x/y colour, even
    # without excluding the endpoint rows and columns.
    colour_checks=0
    for i,j,x,y in itertools.product(range(3),repeat=4):
        if i==j:continue
        witness=(x!=y) and (x!=j) and (x!=i) and (i!=y) and (j!=y)
        require(not witness,'C3 template identity failed')
        colour_checks+=1
    objective=fixed+pairs
    require(fixed%2==0 and objective==n*n//3+fixed//2,'Objective identity mismatch')
    require(objective>=seed['paper_lower_bound'],'Witness misses the paper lower bound')
    matrix_hash=hashlib.sha256(b''.join(row.to_bytes((n+7)//8,'little') for row in rows)).hexdigest()
    return {'status':'PASS','dimension':n,'class_sizes':[631,631,631],
        'fixed_cells':fixed,'base_edges':fixed//2,'selected_pairs':pairs,'objective':objective,
        'paper_lower_bound':seed['paper_lower_bound'],'margin_above_paper_bound':objective-seed['paper_lower_bound'],
        'fixed_row_pairs_checked':row_pair_checks,'c3_colour_cases_checked':colour_checks,
        'pair_cover_and_simplicity':'explicitly checked','original_C2':'explicitly checked for every pair',
        'original_C3':'full-occupancy template identity checked for all colour cases',
        'matrix_sha256':matrix_hash,'arithmetic':'exact integer and bit operations','lean_verified':False}

def main():
    require(sys.flags.optimize==0,'Run Python without optimization')
    root=Path(__file__).resolve().parent
    seed_bytes=(root/'seed.json').read_bytes();seed=json.loads(seed_bytes)
    vertices,rows=construct(seed);report=verify(vertices,rows,seed)
    report['seed_sha256']=hashlib.sha256(seed_bytes).hexdigest()
    print(json.dumps(report,indent=2))

if __name__=='__main__':main()


==> anc/finite-witness/seed.json <==
{
  "format": 1,
  "modulus": 37,
  "full_coefficients": [1, 17],
  "extra_coefficient": 18,
  "extra_coordinates": [[0, 10], [1, 28], [19, 29]],
  "claimed_dimension": 1893,
  "paper_lower_bound": 1226667
}


==> anc/lean/COVERAGE.md <==
# Current combined formal coverage

This is the current scope across all three Lean source directories. An older inner
table saying that a result is outside that package does not override this
combined table. A verified formal statement and its correspondence to the
manuscript are separate review tasks.

In the current manuscript, separation is Theorem 1 and the sharp
second-order result is Theorem 2. Older frozen packages may use the previous
numbering. [THEOREM_NUMBERING.md](THEOREM_NUMBERING.md) maps all unchanged
statement labels between versions; this editorial revision adds no Lean claims.

| Paper result | Current status | Location and boundary |
|---|---|---|
| Unrestricted leading density 1/3 | Checked | Finite companion, unrestricted-asymptotic: actual zA and an explicit uniform reciprocal-integer error modulus. |
| Separation theorem, including N=1893 | Checked completely | Additional companion, complete-separation: actual subquadratic quarter/three-tenths bounds, one-thirtieth gap, both printed finite bounds, and strict zA > zL. All required finite bases and witnesses are constructed. |
| Sharp second-order theorem | Checked completely | Extended companion, sharp-second-order: coefficient 1/sqrt(6), both bounds and limits, and the fixed/full-cell conclusions for every extremizer. |
| Light-matrix lemma with real tolerances | Checked | Additional companion, complete-separation: strict printed inequality, actual moment and pair-lightness hypotheses, and the exact polynomial certificate. Extends the earlier rational statement. |
| One-third window and canonical gaps | Checked | Additional companion, window-consequences: both finite halves, the density limit for every maximum base in the terminal window, and the positive canonical deficit at each fixed limiting ratio above one. Includes approach to ratio one from above. |
| Quarter guarantee below quadratic growth | Checked | Extended companion, subquadratic-quarter: actual maximum and asymptotically maximum bases, including internally chosen anchors and pairings. |
| Quarter guarantee for m >= binomial(n,2) | Checked with explicit error | Additional companion, terminal-quarter: every maximum base has Tstar >= mn/4-4m and an admissible witness. |
| General quarter theorem and sharpness | Partly checked | The preceding ranges and the finite bare-anchor construction are checked. The weighted profile-quarter lemma, positive-ratio design input, global assembly, and the sharpness proof remain written proofs. |
| Stability and clean holes | Finite rational theorem checked | Finite companion, clean-holes-complete. Some asymptotic uses are included in the second-order and window packages; this is not a claim that every separate real-parameter corollary is formalized. |
| Critical threshold and transition constructions | Partly checked | Finite subcritical deficit bound, construction frame, affine trade, and parity cap are checked. External design/decomposition existence and complete global assembly are not. |
| Sharp prescribed-deficit profile | Not fully formalized | Terminal classification, deficit identity, bare anchors, and component gluing are checked ingredients. They do not by themselves prove the profile theorem. |
| Characteristic-two square family | Not formalized | The statement for q=2^k remains a written proof. The prime-order projective-plane package proves a different input and must not be described as checking this family. |

For replay use the exact Lean/Mathlib versions in each source directory's README.
All named targets allow only propext, Classical.choice, and Quot.sound in
their transitive axiom sets. The PNT source closure contains disclosed
unrelated unfinished upstream declarations, none in the advertised targets'
dependency closures. Mathlib's pinned compiled release cache is used without
rebuilding the whole library.

The explicit Python witness independently checks a concrete N=1893 lower
example with objective 1226771. It is supplementary and is not Lean
verification; the paper retains its simpler proved lower bound 1226667.

The most useful remaining formalization work is the weighted profile-quarter
argument and its design interface, then critical/transition assembly and the
prescribed-deficit profile. Full formalization of deep cited design theorems
is a separate substantial project. No full-paper or exhaustive-novelty claim
is made by these companions.


==> anc/lean/README.md <==
# Lean 4 source companions

These source directories check selected results of *Density and separation
for augmented Zarankiewicz numbers* in Lean 4 with Mathlib. The manuscript
is not fully formalized. `COVERAGE.md` gives the combined scope and remaining
gaps; `THEOREM_NUMBERING.md` maps older theorem numbers to the current paper.

- `finite-lean-companion/`: ten finite proof groups; Lean 4.24.0 and Std suffice.
- `extended-lean-companion/`: seven further groups, including the complete
  sharp second-order theorem (Theorem 2) and its extremizer conclusions.
- `additional-lean-companion/`: three further groups, including the complete
  separation theorem (Theorem 1), its finite bounds at N = 1893, the
  real-tolerance light-matrix lemma, the terminal quarter bound with error
  4m, and the one-third window consequences.

The directories contain ordinary source files, checkers, and replay
instructions. There are no nested archives. Three historical manuscript
snapshots are retained as `*_source_snapshot.txt` records; they are reference
inputs, not additional TeX documents to compile. Their contents are unchanged.
`SHA256SUMS` covers every distributed file beneath this directory except
itself. Each companion also enforces its exact nested manifest inventory.

Use Python 3.9 or later and Lean 4.24.0. The extended and additional
companions require Mathlib commit `f897ebcf72cd16f89ab4577d0c826cd14afaafc7`
with its compiled release cache and package dependencies. Follow each
companion README, placing receipts outside the source directory. The finite
companion validates the unpacked directory directly and does not require an
archive. Its optional `--archive` validates a normalized archive of that same
current directory in addition to all mandatory source and proof checks.

Named theorem dependencies permit only `propext`, `Classical.choice`, and
`Quot.sound`. All local Lean imports are rebuilt in fresh temporary
directories. The Mathlib cache is not rebuilt in full. The ordinary
mathematical proofs remain in the paper; these files are a reproducibility
supplement.

## Current distribution note

This source layout is prepared for the manuscript submission. References to
“private preparation,” “candidate,” or an unselected public location in
historical inner documentation describe an earlier packaging stage. They do
not describe the current directory layout. Lean source bytes, mathematical
targets, certificates, and axiom checks are unchanged; packaging checkers,
reference filenames, documentation, and their integrity manifests have been
updated. Older numbering and package-specific scope statements should be
read with the current combined coverage and numbering tables.

This packaging revision does not select or grant a new license for the
research code. Included upstream license notices remain in force for their
respective material, including the pinned PNT source closure and its
Apache 2.0 notice.


==> anc/lean/SHA256SUMS <==
1b9a2006af9dfcbf4b96c98dccd473fd3729acd200a22d9beec12e44b0671067  COVERAGE.md
72c2dc5e2eda02edbd216744ecc3c0ec973837d1c83b2c6458e0b2e8b0da8624  README.md
f6f00642b5046bca5e509a4853d04e7f98f0e29216b07fc9277180a6fa2dbe9a  THEOREM_NUMBERING.md
a7e8067e4cc576a1aac45cbed4ee47767e4c47f4971fc0d88360da012f019153  additional-lean-companion/COVERAGE.md
ce90dcf125569185bf44e2c36aeb9953e33a135ccca7d31ddb5c19538be0fb09  additional-lean-companion/README.md
3bf0eafdecd560fb8bcc62de078332bd7a087a8d3f4d6150a4457b52701c4312  additional-lean-companion/check.py
c71d239df91726fc519c6eb72d318ec65820627232b2f796219e87dcf35d0ab4  additional-lean-companion/complete-separation/LICENSE-PNTAnd
c77a0e66ed47019e4fd718808d030392cd19261c6a4dbb8461679301abbdc1e1  additional-lean-companion/complete-separation/PNT-compatibility.patch
92fe4212d74c5f6de1836ad2cee344a981e3f32d514f188fd1c297dbf3f4ebb0  additional-lean-companion/complete-separation/README.md
722f95d21b4cb1097cd3a14644650bc4dd7e2e5aefc6f0a610861c6d6013e37f  additional-lean-companion/complete-separation/check.py
7ebada6ddce5cc3dfd02b036e5bccf13e4935d806c5630fc7ee1e7679e42e0b5  additional-lean-companion/complete-separation/manifest.json
aac6ce7a0c35974c80e5dac1dce45d1f84907d3b1bea74a23d98dcdba8002a9d  additional-lean-companion/complete-separation/source/AffineBase.lean
7be15f1b84faec3b751527071b9824345d74d98a4e9d264cb49c8b590de5d28c  additional-lean-companion/complete-separation/source/BareCounting.lean
e1f5bed191a89511f451289d2cd8acf77aae97a429662fa8a9bafc72390aa1cb  additional-lean-companion/complete-separation/source/BareData.lean
530e64575f6aabf1bcd5f7240e3b0112641e2759e724c40df8dbaf842cd2ac4a  additional-lean-companion/complete-separation/source/BareFamily.lean
baf6bbce288da64ef22fa9c806fe137cf397e17583b64aa22fcb901db14ea86c  additional-lean-companion/complete-separation/source/BareGeometry.lean
7315e8595fc8a1080a8f468692f77152d3abaeeb49f5fd8b05ddcde26715b934  additional-lean-companion/complete-separation/source/BareNatSums.lean
00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457  additional-lean-companion/complete-separation/source/BooleanMatrixGeometry.lean
837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394  additional-lean-companion/complete-separation/source/BoundedMaximum.lean
23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0  additional-lean-companion/complete-separation/source/C4Quadratic.lean
181e8ff395c26b1d4e699cdef753f42a78db78ec2eee798e5d4cfe17dc3a9095  additional-lean-companion/complete-separation/source/ClassicalAsymptotic.lean
28fa4c0640538e0cf80c5f1b88e842643d88b7292d6f821156aafdbe0c7f7caa  additional-lean-companion/complete-separation/source/ClassicalLimit.lean
52f73157da76ba6af30a02ef2eda0c85b406bccde5f65154e412cf6fb3353137  additional-lean-companion/complete-separation/source/ClassicalReal.lean
6346d6130ee03f7bf42b790facb92e425611b6062dd60af875a92f8fb63aa1c5  additional-lean-companion/complete-separation/source/ColumnPruning.lean
05f50676d4c260f4b728457e16dde59e5b4a8dd2230cd72c34a643ca78dd40d8  additional-lean-companion/complete-separation/source/CurrentC3Moments.lean
cdbd282b2693d34571f8172b20d986aad3242f599c1bcbbd3174cf885bfc6d60  additional-lean-companion/complete-separation/source/CurrentCertificateTransfer.lean
96b60b02f7db717f2f1507aa7a9326b6d9a57f35850a9f4fb104f05995d11e7f  additional-lean-companion/complete-separation/source/CurrentPolynomialMatrix.lean
18c4b43bdebbb5a44f32563b6c0eacff6f3ee9686d78fd4f7c805edd31b2b666  additional-lean-companion/complete-separation/source/CurrentPolynomialPairing.lean
e37e04746c336c87a518d29eee749739fb10eb94c02bd90c67395c34ba7bcc39  additional-lean-companion/complete-separation/source/CurrentPolynomialPotential.lean
eb334b65f0a1c794931926db296cb592851fb1389d3dcc84c3c1f03c00d2cf33  additional-lean-companion/complete-separation/source/CurrentPolynomialTheorem.lean
a90bd33f0988750b814f949f55cf0a1f0d68e088eec3fa53a15de494ac0a2c98  additional-lean-companion/complete-separation/source/DefectGeometry.lean
600f4c7f21c131645a36fc28de43ad7d5007ca051b46890a39c90e721d33f101  additional-lean-companion/complete-separation/source/EmbeddedGraph.lean
ee39e046ca07d7144a6a8dc3e5522f3bf8673354ceda12f862f330dd230ca42e  additional-lean-companion/complete-separation/source/EmptyAreaGeometry.lean
28ec433ee4e5abfc45ab624cc5a5b5725598eb3e7b176262594faf3ad2b5395f  additional-lean-companion/complete-separation/source/EmptyRectangleGeometry.lean
2da70187c84696817f0dff5e22a9a67158a9ef705b222394f66e3a38f1678ae6  additional-lean-companion/complete-separation/source/EventualCertificate.lean
b480430275ecf08172acb1a488ac3dbb571a2086cdb2c6e783faf2029dcf5cc9  additional-lean-companion/complete-separation/source/FinalPackageAudit.lean
7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408  additional-lean-companion/complete-separation/source/FiniteCounting.lean
45ed7133d5bec307bd941fa485c2771bce3ae3dc8a12c1479e3f108579751c43  additional-lean-companion/complete-separation/source/FiniteMinimumBound.lean
3c8de1e522806849464f017670008c30dafe04ef38d58edb8f254ea49bdd577e  additional-lean-companion/complete-separation/source/FinitePairings.lean
bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2  additional-lean-companion/complete-separation/source/FiniteRatSums.lean
609a2cc3e82d8e4f6c4345fade86c84ad45468cf92ec9de887d94904713af697  additional-lean-companion/complete-separation/source/FiniteSeparation.lean
e13716d5980be55b2baa348c073cf5ec43112b629aadcc57411ba67a05430942  additional-lean-companion/complete-separation/source/FrameCover.lean
dbc67144c41809f49beddf776451858d99cd2b01a730cc70ae9c05acbf80043d  additional-lean-companion/complete-separation/source/FrameData.lean
b51648d3a1f369e412cfb03d903fd847ca251bad24edd00af08ee3fa9b58547f  additional-lean-companion/complete-separation/source/FrameGeometry.lean
c96a968ed668473fa89f2126e2ce6b835b87c583c89b39660551f17327fec9c9  additional-lean-companion/complete-separation/source/FullSeparationEntry.lean
60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13  additional-lean-companion/complete-separation/source/GeneralBoundary.lean
17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2  additional-lean-companion/complete-separation/source/GeneralDensity.lean
526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774  additional-lean-companion/complete-separation/source/GeneralSampling.lean
c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625  additional-lean-companion/complete-separation/source/GeneralTranspose.lean
0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b  additional-lean-companion/complete-separation/source/GridModel.lean
2776884041f6757e5fc7c9e30a601a6ac4637c2c9740f4443300744837149b9a  additional-lean-companion/complete-separation/source/InducedCount.lean
c415637e5a6ab97832b7d5dd68683759fe35a8d525be5871e4483630e6472620  additional-lean-companion/complete-separation/source/LightAverages.lean
d5b285a24d3dbc743786c04ad3f4bdcc98ef1fc2ee5ab9fdeaa9fde7eedf5251  additional-lean-companion/complete-separation/source/LightRanges.lean
e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef  additional-lean-companion/complete-separation/source/ListRatCounting.lean
ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164  additional-lean-companion/complete-separation/source/MajorityCounting.lean
8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982  additional-lean-companion/complete-separation/source/MatrixCounting.lean
41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8  additional-lean-companion/complete-separation/source/MatrixMoments.lean
a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b  additional-lean-companion/complete-separation/source/MinimumAlgebra.lean
e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766  additional-lean-companion/complete-separation/source/MinimumMatrix.lean
8c073b07d259a612bceaa93460de6af207f69c76e8f5e0531a3e7a17c0fc0690  additional-lean-companion/complete-separation/source/MixingBound.lean
d3253e9b68313f91140b05e06691eaf7b13173d26bee8c9ae35418676817dfeb  additional-lean-companion/complete-separation/source/MixingCauchy.lean
b13b6a4e5e8677bee20aff0de6564e43b36d9febe30cfc96a27fdfaf11309a5a  additional-lean-companion/complete-separation/source/MixingData.lean
9558b6e5212785e035353c97a5176e809802ca51089fbeb598d6799bd1f7ddea  additional-lean-companion/complete-separation/source/MixingIncidence.lean
839118525306cbad276d9e18374e7f496af1093a177a4e2584e9e7c710fa38fb  additional-lean-companion/complete-separation/source/MixingMoments.lean
e17b8fc8069c60c2704459323f476e79314f5ed1666fae2f200706611fd569c7  additional-lean-companion/complete-separation/source/MixingScalar.lean
fd58c51730c55a95bc3e7ce66d5c1cd5a82cdbb39df48fb413aff99ca249c45f  additional-lean-companion/complete-separation/source/MixingVariance.lean
62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1  additional-lean-companion/complete-separation/source/NatListSums.lean
7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5  additional-lean-companion/complete-separation/source/OriginalCounts.lean
b8184750df944527563d5dc44e26ce0db4ce8bd0a5e9f63876c4b621b7e86fb8  additional-lean-companion/complete-separation/source/OriginalFixedBase.lean
9668979a8f1ebc844468d7537b72551d1c8fa11c93c7b1c82e1ddb19eba4ea1b  additional-lean-companion/complete-separation/source/OriginalMixingGeometry.lean
035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc  additional-lean-companion/complete-separation/source/OriginalModel.lean
f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59  additional-lean-companion/complete-separation/source/OriginalParameters.lean
a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b  additional-lean-companion/complete-separation/source/PairedCounting.lean
35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940  additional-lean-companion/complete-separation/source/PairedDecision.lean
aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9  additional-lean-companion/complete-separation/source/PairedDensity.lean
39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987  additional-lean-companion/complete-separation/source/PairedLimit.lean
ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604  additional-lean-companion/complete-separation/source/PairedOpenGeometry.lean
252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87  additional-lean-companion/complete-separation/source/PairedPivotCore.lean
beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d  additional-lean-companion/complete-separation/source/PairedRational.lean
106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19  additional-lean-companion/complete-separation/source/PairedRow.lean
31b0df7539da526235ed83d4f4dafde81dbc8a0b8de5a9a7e535f0941fdbe169  additional-lean-companion/complete-separation/source/PlaneEmptyRectangle.lean
b6627271c81dc46b6a582f4fa435370ffda63151f6949fc5c144ae83b3179319  additional-lean-companion/complete-separation/source/PlaneLight.lean
4ec00b5faa202a5cf3ebc60a38563fdddea427447822aca4f86d17204b7a37a6  additional-lean-companion/complete-separation/source/PlaneRegularity.lean
933c2c8f1b8820741f9629c135b5db0069381fede9a74403be0f9e39b462a4f1  additional-lean-companion/complete-separation/source/PolynomialBernstein.lean
c864e6d375abcc7670e29623063c85f7fcb68022de722012aeb6aa13858887b7  additional-lean-companion/complete-separation/source/PolynomialBoxes.lean
acb5932ffefb678ea70149b046f72ecc74891acaf7e3a06abe35ab05dcb024fe  additional-lean-companion/complete-separation/source/PolynomialData.lean
784b17a0bbd756fc25646885ecc6cef553951bfedb9f2ffd89a56022a44c92e5  additional-lean-companion/complete-separation/source/PolynomialLeavesG0.lean
bbf54e944b947544c974d5837a21138e60b2c1a65405d7b0754400a625625c81  additional-lean-companion/complete-separation/source/PolynomialLeavesG1.lean
327509f1678b962d3e97048eb8452b643d3310d8c1494ec5c4842306f42567f5  additional-lean-companion/complete-separation/source/PolynomialLeavesG2.lean
c5c1bfa07fcf2fbecee158e20e78dc3ebea29ebc02dc1bfd32b36e5238ad5369  additional-lean-companion/complete-separation/source/PolynomialLeavesG3.lean
3fd2a6d2b8ddbeaaa7216660bde34452a11ec697a16ac2e232ebd7f0799d7631  additional-lean-companion/complete-separation/source/PolynomialLeavesP0.lean
e07021344efc5a61c4b71234645d2b9ae78e0e65812442efe080a86b7327f5e5  additional-lean-companion/complete-separation/source/PolynomialLeavesP1.lean
addba01ebea6aaaac7dd43f86f0f5cf8dc87c8836f96a12b42a0d70979793b84  additional-lean-companion/complete-separation/source/PolynomialLeavesP2.lean
9d7ad230fd3f5ea166a92ae749092516b09b42d84275605366898a6415c1f15d  additional-lean-companion/complete-separation/source/PolynomialSegment00.lean
639d24b501b0e8669422e9b89906d0029a809374d0b2f268846d3cf9a7503ebe  additional-lean-companion/complete-separation/source/PolynomialSegment01.lean
814bba91db5ab4dc137aa2c542b579cf5685666ceca8f7fc31bfc0914b25017f  additional-lean-companion/complete-separation/source/PolynomialSegment02.lean
fa62b3d7f06c57693c85b6024802b282c8cddf97e657be427703148a97917c2e  additional-lean-companion/complete-separation/source/PolynomialSegment03.lean
a255175782a828ef1a1db8600648ad9cefc0635f451a61d99d03418804c6eb21  additional-lean-companion/complete-separation/source/PolynomialSegment04.lean
994aa54093fec5bdf121818131adc7038154a1b9181c6e120c5c75bfb06e07a3  additional-lean-companion/complete-separation/source/PolynomialSegment05.lean
684c086ab4bcdf2b8ef2b224c728fa9e2169535b9468165d6417723c83aa28b0  additional-lean-companion/complete-separation/source/PolynomialSegment06.lean
5d3db48457b3f72ab6bb67243f97e1d32966f58282e28a7ac10fe2441a7dd13f  additional-lean-companion/complete-separation/source/PolynomialSegment07.lean
0b9720013930ddb75b1b82679dc827a2f2cae8cd2f2a0adc4486f39778844273  additional-lean-companion/complete-separation/source/PolynomialSegment08.lean
b5c80e49e704e1d83249bf57db8c2faa242c71ee9b0ab68c59fa1ef0f16230b0  additional-lean-companion/complete-separation/source/PolynomialSegment09.lean
64622b713a846c13656a7c69cdfea05f24899a4ecda85606155c36b4488efd00  additional-lean-companion/complete-separation/source/PolynomialSegment10.lean
8bcaad14833a9f5e03bef47e4de90052ef0042e3e4cf937c857faeb17a0e126b  additional-lean-companion/complete-separation/source/PolynomialSegment11.lean
a4f5a4c9ab13a1960abda4608b29b56f2dcd308033cca437475b2d04618a840f  additional-lean-companion/complete-separation/source/PolynomialSegment12.lean
746ee56f300c3c94a9823a5f6f8f7c022c1afd38bd930687c0536d6699965e51  additional-lean-companion/complete-separation/source/PolynomialSegment13.lean
77f4f936e9daca4d0d5c0e939473b651e9b144b1ae61fac95eb5625e263dc57e  additional-lean-companion/complete-separation/source/PolynomialSegment14.lean
ae7c00ca5bb961f684968e7330de55ffe4fae2966ebf3e0bd8e50e649cfec910  additional-lean-companion/complete-separation/source/PolynomialSegment15.lean
ff1037f03a0c517545239427bc12f0d84407d17a6a34739f7aeba14188097fc1  additional-lean-companion/complete-separation/source/PolynomialSegment16.lean
4726121562a1694f8d209d99d9cc1b646576f94f3456dbc021677cbe88778bdd  additional-lean-companion/complete-separation/source/PolynomialSegment17.lean
6f4f95a4796bf77cd9a4e206c7114a6c6b9c36ed9b710c5348be3228a385a01c  additional-lean-companion/complete-separation/source/PolynomialSegment18.lean
99e8a2068520001ee30d21e2f6cf0dcc079365d7fec0ab0258f828b45603cc5c  additional-lean-companion/complete-separation/source/PolynomialSegment19.lean
a5be0a87cbfc706c6291bde7b5007d6a401f4ed10dbb300d38716250449f1715  additional-lean-companion/complete-separation/source/PolynomialSegment20.lean
c0296881715b2c2bdeb7c6a0747d243f64ed55956ddeb133a099c2a7214a82b8  additional-lean-companion/complete-separation/source/PolynomialSegment21.lean
a40aa1d977b80209f6300bee54d03a1bb1e6215e8e80390ef0bcb19fb70d2f54  additional-lean-companion/complete-separation/source/PolynomialSegment22.lean
ea64a2b9e44cf72a1ee9cb3c6e24cfd95c0b29df7bb403b1557ca915c608d3ad  additional-lean-companion/complete-separation/source/PolynomialSegment23.lean
e4e683a8d74f5e82a7ecb26509611399183ae392d5a306501e955751333971e2  additional-lean-companion/complete-separation/source/PolynomialSegment24.lean
2ae8ceea17527baeaa61a9cbd7481a14f7a2e8cf33e609fec4be248f337ef3cc  additional-lean-companion/complete-separation/source/PolynomialSegment25.lean
485fb2169f4e86c4f722ff8d983ae34209c4c856a41b3ca3cb2fd5b4c61b1d4b  additional-lean-companion/complete-separation/source/PolynomialSegment26.lean
68d8ad0660fa4c7166aaf97035b0c5054f20fc868c4e01f033756dbfa331ce33  additional-lean-companion/complete-separation/source/PolynomialSegment27.lean
df75ad368b3761eb3ce3ccc99fc7c0d5ba80884d0bb380b1f4d3a50304c42b0c  additional-lean-companion/complete-separation/source/PolynomialSegment28.lean
6329816099ca73b98f288b013c855e42bc053fb4650d7693fb8bb21804fd5a28  additional-lean-companion/complete-separation/source/PolynomialSegment29.lean
614d1c677c89848621f5aeb14da173473513c6f9f96c41eefb65cc660a2ac7d6  additional-lean-companion/complete-separation/source/PolynomialUnitSquare.lean
0b01895e04b8039a9c77bfd73a7ed59295f044bc699ff1c8d8a15db45a1c021f  additional-lean-companion/complete-separation/source/PrimeAffine.lean
3ec3ec9bebc7951b6cd9d61633e0cb9bf225308d24063bdaf7f2f6d50664e654  additional-lean-companion/complete-separation/source/PrimeBelow.lean
139a03297c8c648ba7ae205acc7465063343c3a0eaa504d79619a11e12d8d227  additional-lean-companion/complete-separation/source/PrimeCrop.lean
63c649344ac09dc107bc6a0f5beda1d955b6d63320aaa488edcdd09f2bce77cf  additional-lean-companion/complete-separation/source/PrimeNumberTheoremAnd/BrunTitchmarsh.lean
045e9847e9e25f63aee3708b2b56b0c477f45fd92a80a7fef0a1a0d806b8eb93  additional-lean-companion/complete-separation/source/PrimeNumberTheoremAnd/Consequences.lean
8f86ed00ec8db00ca0f63e8ba99c86e0ae6f9fbd959a5d28cb7134e61e24a109  additional-lean-companion/complete-separation/source/PrimeNumberTheoremAnd/Fourier.lean
a5c78b78ef025f621cba873779bb55f567e834168b6d611bc41f89f2126347e3  additional-lean-companion/complete-separation/source/PrimeNumberTheoremAnd/Mathlib/Analysis/Asymptotics/Asymptotics.lean
4e00c5e4c460c804acfb2143317fb096637a2cfd6b41535fdb57fd883e3dd67e  additional-lean-companion/complete-separation/source/PrimeNumberTheoremAnd/Mathlib/Analysis/SpecialFunctions/Log/Basic.lean
030522971531c7d9d7f683cf180d21f220d967398aea2ab7d569768af61a3a6a  additional-lean-companion/complete-separation/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/ArithmeticFunction.lean
1aec11e855a3ac7af17564f744ec681879d206d5d859b048e8f4732c76cca97b  additional-lean-companion/complete-separation/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/AuxResults.lean
53c613e44cb70f75faa91c5b215178aa2965b412cfe673e1412792c06c3946aa  additional-lean-companion/complete-separation/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Basic.lean
617771061bf92097e72574b7784453e0607d1a5b59192dc92f5692e24709d6da  additional-lean-companion/complete-separation/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Selberg.lean
4f33c5beb5ca2623b9320e3d7c17c2264e6d496169e604463da1a8cc9afbfa82  additional-lean-companion/complete-separation/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/SelbergBounds.lean
7f9ce5971b77d15b11f339e51cdeeceef51cc82a4271b73e4c1ed4b1c9e97b9a  additional-lean-companion/complete-separation/source/PrimeNumberTheoremAnd/SmoothExistence.lean
a26e9b3cbcbafaf9983e357b750dacf7105980f579ca810cd41ddf11fd66783a  additional-lean-companion/complete-separation/source/PrimeNumberTheoremAnd/Sobolev.lean
132a6f092f87774cad2134e877b5817cea0fba72d33e7964c07107227c387e56  additional-lean-companion/complete-separation/source/PrimeNumberTheoremAnd/Wiener.lean
c1247d089924fd19a2ad53ba15020df8e6fcaaf88551dc65f0ba8bd842834693  additional-lean-companion/complete-separation/source/PrimeSkew.lean
4827c3367dae96ff463c28bb41d48ed293bed7e369d347795558d6079ee8f022  additional-lean-companion/complete-separation/source/PrimeTemplateLower.lean
a00a81f4b68c9b4239aaf01455b8665bf9d98039a9a65e9ce9415f8be6d4b0f5  additional-lean-companion/complete-separation/source/ProjectiveCoordinates.lean
7798357bc76824be2319a00c698f7ce983f50e407943007904f196ae59d42b9b  additional-lean-companion/complete-separation/source/ProjectiveExtremal.lean
1e98bb7cbd4f0efc92263c66a902edf3f4524184d704558c22f84e079ad9bd99  additional-lean-companion/complete-separation/source/ProjectiveFibers.lean
0ea64977e3c9819d9407ee5d1e6ce0cbd8b66b89f0fa569c793afb3c6504cdcd  additional-lean-companion/complete-separation/source/ProjectiveIncidence.lean
fc1dc38a7f0f36689dec26b53d3d308dffbe24ebabf13ba73f9eb6feef7f1a34  additional-lean-companion/complete-separation/source/ProjectiveMatrix.lean
ca9c34155247315762f0f24038b852343beafdd225d7868f14e89c25cea59594  additional-lean-companion/complete-separation/source/PruningLimits.lean
b4e972287d1921a02a70f7c201477c90bbb95eaf2b77b44e224414c6c3e1681a  additional-lean-companion/complete-separation/source/QuarterBareAssembly.lean
7600cd7783dad3c9955f2a108c7b6f8d31fc2e2c55aea6851c11b46f41cbfe13  additional-lean-companion/complete-separation/source/QuarterColumnMatching.lean
bef9f4d86d7b3b4bed896d93be53f6ff948e5ca81ad9af18cb4e7fb3626aceb3  additional-lean-companion/complete-separation/source/QuarterFiniteCounts.lean
90548fbdf16b4829e3d18dfe8d6b81e399b906967dbd32b138df1289567eed1b  additional-lean-companion/complete-separation/source/QuarterLimits.lean
d3c1f8c66b90736ab57bd9340e2b317759731293753c2f638977a4ac69c143a6  additional-lean-companion/complete-separation/source/QuarterLoss.lean
76d4ab7f370faa51e33768362893afced7bc3b33c6f9a5db4271d7077bb120c2  additional-lean-companion/complete-separation/source/QuarterRealStats.lean
5b6339f7cb5047cc5c05d3defda82d1aed8c8e65ed0a8fd0cfd085df9f371afa  additional-lean-companion/complete-separation/source/QuarterRowMatching.lean
de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3  additional-lean-companion/complete-separation/source/RationalMinorant.lean
aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744  additional-lean-companion/complete-separation/source/RationalSampling.lean
ea622e5b70d4ecf5e22ac654e341633264d58f484b41071258b07d43a7b0fc09  additional-lean-companion/complete-separation/source/RealMatrixParameters.lean
5b3c9d74d45696590a80f2f4023231a6cfd13b2ff5b53d9f2e205e25e6eace14  additional-lean-companion/complete-separation/source/RectangularCounts.lean
452e0429cc232211a1d2f90c281948cf22db0217cc08db0e65de69c0adf37c64  additional-lean-companion/complete-separation/source/SecondOrderLowerLimit.lean
c923195648e7376eb9c523dfd3cd43c58c8274872f47087de27262cdd74d243c  additional-lean-companion/complete-separation/source/SecondOrderReal.lean
6f4293b27f3ec99a60e44d59fad98324cad3a5c3f799c77c4d849ce345b8b7db  additional-lean-companion/complete-separation/source/SeparationLimit.lean
e02c15f607b1587757ed5652b487861c76182a5efb844fdb92b96e483050d266  additional-lean-companion/complete-separation/source/SeparationTheorem.lean
b34eddb872f9ce1bba4605dcf679e0bfaa86e91cc899cf3ac1b4f6d592ff8da0  additional-lean-companion/complete-separation/source/StabilityVariance.lean
2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136  additional-lean-companion/complete-separation/source/StableDensity.lean
42635a27108d0d415e769e97a2a788c9e04fe929fd6bd096adbbe537524df0d6  additional-lean-companion/complete-separation/source/SubbaseGeometry.lean
3a099d1477a21678620bb3b9c7f30884abdbdc41b36770e1c1329fc9bb35f7ad  additional-lean-companion/complete-separation/source/TemplateBalanced.lean
7ad0fec330dda609a23a9b8ebdf3d047c1d562ed5a2d093bb769f193bd42bf94  additional-lean-companion/complete-separation/source/TemplateCounts.lean
1cfb7d6445daf1d214aee91920d3a4e43a7cf6529dc2c32e111abb48c329f92a  additional-lean-companion/complete-separation/source/TemplateData.lean
88b026d243e3a8e8030f11b2ef970fc1ccf033280df46514d5bde4d31008832b  additional-lean-companion/complete-separation/source/TemplateGeometry.lean
4704352533ad496171e3888ed822655e6e5ba4e78a68249bea1fb8e1a3346557  additional-lean-companion/complete-separation/source/TemplateModThree.lean
5bf91f32f1bae59781d787f413af08eead93240e0474357f8f27798b14e49129  additional-lean-companion/complete-separation/source/ThreeTypeCounts.lean
d9c61709de2cf47fddcd6a6d8f13b609c0e44eb0c25a8f4b4b7d6e5558c33946  additional-lean-companion/complete-separation/source/TripartiteCounts.lean
0613817f1e82ab0595c91687e935496e63c6ac9c920cd6b1ee4395dc1ee78785  additional-lean-companion/complete-separation/source/TripartiteField.lean
d85eb3059f096f9a8c6130ab99b87a1fe90ecad8ee759a71d7d088932f2647ce  additional-lean-companion/complete-separation/source/TripartiteGraph.lean
07341c4268aadd6090d1428e678e4aa5626c7c30aed9ac41084c755e964a85ca  additional-lean-companion/complete-separation/source/UniversalQuarter.lean
126b0065467d5916100d7a50fc02bb443f2ad9020c77b771d4eb14e0f4b2d5c8  additional-lean-companion/manifest.json
52bbab15fb1c1f9c11966167a867928940bf59befcbcd25b2a50d9158e8834c8  additional-lean-companion/terminal-quarter/README.md
722f95d21b4cb1097cd3a14644650bc4dd7e2e5aefc6f0a610861c6d6013e37f  additional-lean-companion/terminal-quarter/check.py
f382b549ac333a2f73fde097effa1a280631ac863bf22de4e5bc927ad653093d  additional-lean-companion/terminal-quarter/manifest.json
7be15f1b84faec3b751527071b9824345d74d98a4e9d264cb49c8b590de5d28c  additional-lean-companion/terminal-quarter/source/BareCounting.lean
e1f5bed191a89511f451289d2cd8acf77aae97a429662fa8a9bafc72390aa1cb  additional-lean-companion/terminal-quarter/source/BareData.lean
530e64575f6aabf1bcd5f7240e3b0112641e2759e724c40df8dbaf842cd2ac4a  additional-lean-companion/terminal-quarter/source/BareFamily.lean
baf6bbce288da64ef22fa9c806fe137cf397e17583b64aa22fcb901db14ea86c  additional-lean-companion/terminal-quarter/source/BareGeometry.lean
7315e8595fc8a1080a8f468692f77152d3abaeeb49f5fd8b05ddcde26715b934  additional-lean-companion/terminal-quarter/source/BareNatSums.lean
00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457  additional-lean-companion/terminal-quarter/source/BooleanMatrixGeometry.lean
837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394  additional-lean-companion/terminal-quarter/source/BoundedMaximum.lean
23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0  additional-lean-companion/terminal-quarter/source/C4Quadratic.lean
95915273ae4b49d10997af87e2a4d35fae956a0a26346514eacb1539e2128773  additional-lean-companion/terminal-quarter/source/ColumnPairs.lean
2f0daba4c11c64858987d0f5de33663234c22efc1a054f769fca51d6330e84e3  additional-lean-companion/terminal-quarter/source/FinalPackageAudit.lean
7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408  additional-lean-companion/terminal-quarter/source/FiniteCounting.lean
3c8de1e522806849464f017670008c30dafe04ef38d58edb8f254ea49bdd577e  additional-lean-companion/terminal-quarter/source/FinitePairings.lean
bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2  additional-lean-companion/terminal-quarter/source/FiniteRatSums.lean
0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b  additional-lean-companion/terminal-quarter/source/GridModel.lean
e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef  additional-lean-companion/terminal-quarter/source/ListRatCounting.lean
ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164  additional-lean-companion/terminal-quarter/source/MajorityCounting.lean
8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982  additional-lean-companion/terminal-quarter/source/MatrixCounting.lean
41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8  additional-lean-companion/terminal-quarter/source/MatrixMoments.lean
b13b6a4e5e8677bee20aff0de6564e43b36d9febe30cfc96a27fdfaf11309a5a  additional-lean-companion/terminal-quarter/source/MixingData.lean
62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1  additional-lean-companion/terminal-quarter/source/NatListSums.lean
7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5  additional-lean-companion/terminal-quarter/source/OriginalCounts.lean
b8184750df944527563d5dc44e26ce0db4ce8bd0a5e9f63876c4b621b7e86fb8  additional-lean-companion/terminal-quarter/source/OriginalFixedBase.lean
035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc  additional-lean-companion/terminal-quarter/source/OriginalModel.lean
f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59  additional-lean-companion/terminal-quarter/source/OriginalParameters.lean
252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87  additional-lean-companion/terminal-quarter/source/PairedPivotCore.lean
b4e972287d1921a02a70f7c201477c90bbb95eaf2b77b44e224414c6c3e1681a  additional-lean-companion/terminal-quarter/source/QuarterBareAssembly.lean
7600cd7783dad3c9955f2a108c7b6f8d31fc2e2c55aea6851c11b46f41cbfe13  additional-lean-companion/terminal-quarter/source/QuarterColumnMatching.lean
bef9f4d86d7b3b4bed896d93be53f6ff948e5ca81ad9af18cb4e7fb3626aceb3  additional-lean-companion/terminal-quarter/source/QuarterFiniteCounts.lean
5b6339f7cb5047cc5c05d3defda82d1aed8c8e65ed0a8fd0cfd085df9f371afa  additional-lean-companion/terminal-quarter/source/QuarterRowMatching.lean
de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3  additional-lean-companion/terminal-quarter/source/RationalMinorant.lean
aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744  additional-lean-companion/terminal-quarter/source/RationalSampling.lean
2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136  additional-lean-companion/terminal-quarter/source/StableDensity.lean
c557c2900decdc366e1956c633c86a9cdaf853d9abd4f19171eaa43791028fd2  additional-lean-companion/terminal-quarter/source/TerminalBareData.lean
bdd9b9fbaec238a24cb9e2b9880bbece536e0ab45eee064fb8bd637febfa1d28  additional-lean-companion/terminal-quarter/source/TerminalClassification.lean
ecea63b21fa583ff117b4cea4d0bceb7b2ae2d104a3d8ec76cc2892a7f8b736d  additional-lean-companion/terminal-quarter/source/TerminalConstruction.lean
dfe5bfe43a0b943a049fc30277d449935b43d1c12c1b71c60f4c651ceb8171f6  additional-lean-companion/terminal-quarter/source/TerminalIdentity.lean
62a88033f16ebaf466c177d36b732360fffe4413c1e39bc7664c6c6f6e0a6901  additional-lean-companion/terminal-quarter/source/TerminalPairing.lean
987ecfa8603ef0eded46545f6430a01e76bc2cdb775000cb4307406eefe92d32  additional-lean-companion/terminal-quarter/source/TerminalQuarter.lean
2f4e51c04322e0ee11ea5af7c321f298cb4d5fb3d0c9e30d36f90173f3f45e83  additional-lean-companion/window-consequences/README.md
722f95d21b4cb1097cd3a14644650bc4dd7e2e5aefc6f0a610861c6d6013e37f  additional-lean-companion/window-consequences/check.py
bb0716d207da690403cccf4a75a0593ff53dadf2f27f18853aed949836ef9c86  additional-lean-companion/window-consequences/manifest.json
00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457  additional-lean-companion/window-consequences/source/BooleanMatrixGeometry.lean
837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394  additional-lean-companion/window-consequences/source/BoundedMaximum.lean
0c5b97ea7076e410031faf98511630da028c5137cf7dac79767e5d1417997a7b  additional-lean-companion/window-consequences/source/BuildTyping.lean
23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0  additional-lean-companion/window-consequences/source/C4Quadratic.lean
7fa3605e7987926a51758b82f2c7e8d23f01ec24d241a7539fa7128ac0842430  additional-lean-companion/window-consequences/source/CanonicalAggregate.lean
828510e1d9fe25d8c741c64380b02c5601c19a7b76c2c08871670abbe371612b  additional-lean-companion/window-consequences/source/CanonicalGap.lean
b89f5cdfa8af0f3aea54e363007c7a49f7f8f040f76b76f695bc9bbbf2553f78  additional-lean-companion/window-consequences/source/CanonicalHalfScalar.lean
9c3e3d496b336adbc09e52d1c0a474ad41fab39f100c1cc55a6ab63aacd49695  additional-lean-companion/window-consequences/source/CanonicalPairCounts.lean
02b84954975c544421a8638df75d5d67d4c8d5ce202aee9cbb05ac2ebbfeb5e0  additional-lean-companion/window-consequences/source/CanonicalSingletonMass.lean
3bb3b251397bdccdf1bd8ed64cded47233692fb9983b1e10830f0583cb261eff  additional-lean-companion/window-consequences/source/CanonicalSingletonTotal.lean
9c2b9c5646b07632756282ef14504ec63650bea30ff003b67798ae6e0b5035ad  additional-lean-companion/window-consequences/source/CanonicalSingletons.lean
3c571f01f4cb12311bc47fb6208a66ecffab759819447d8bb665d3d5479760cc  additional-lean-companion/window-consequences/source/CanonicalStructuralBarrier.lean
9b32f1070602ad9c83a874c021308cefb6217ab8742441f97c89d43c72d7293f  additional-lean-companion/window-consequences/source/CanonicalThirdUpper.lean
034d70d4766bac8073e7136127e1a9594be432c353616513056e34271e296d16  additional-lean-companion/window-consequences/source/CategoryFacts.lean
0d8f04d6d2e8680765c0c01097002c1002ffe6702a49fbb1906fa635429ff3c6  additional-lean-companion/window-consequences/source/CleanHoleClassLower.lean
08d51803ef859cb473d2cadb7f5c04c4f12f530568c815e214df984f8307a824  additional-lean-companion/window-consequences/source/CleanHoleCounting.lean
da65be8f00591500adc15bf86af0b7c2fb9fcd2293c132e70d0915faa3965f6d  additional-lean-companion/window-consequences/source/CleanHoleExact.lean
34291db3543f2a185e3d0dc2240c8871a37cddfc50b796ccc45a5e81ebfdd32c  additional-lean-companion/window-consequences/source/CleanHoleGeometry.lean
4999a2f134b28192237a6efb88ce30b9d6513eda4b958d8a566989221bccd760  additional-lean-companion/window-consequences/source/CleanHolePairCounting.lean
7f45b95259317b252baec6d4a0215f9f98bce069e2f06d9abe9f2fe06e2687a1  additional-lean-companion/window-consequences/source/CleanHoleReciprocity.lean
61574d8e4408151bff95a121b8d37210770a3d4c9a4688deb07e77446cc451ba  additional-lean-companion/window-consequences/source/CleanHoles.lean
dca096de06c0dbad8c79f8cf1d150a62aa1ef8cc4faf8e93e4e6fcb23970298a  additional-lean-companion/window-consequences/source/CleanHolesComplete.lean
30247bf9e7a7c8cdbcac91040d7dfa2cccfb6ff6adbb8a47e8c90c255c623cfe  additional-lean-companion/window-consequences/source/CleanHolesPaper.lean
94d961c58b8095e8d527d00155f4fba7ff4fa6f9646932280fcbdef6e474979c  additional-lean-companion/window-consequences/source/CleanHolesPaperParameter.lean
4abf316134cbcca4acd8420a24fae34c62e0d0cd774c16117bff34586bfc47fd  additional-lean-companion/window-consequences/source/CleanHolesPartitions.lean
b14220a5fd38d851a3744980759a289e8f62cc2cb22ac60ea6f517bdafa044db  additional-lean-companion/window-consequences/source/CleanHolesQuantitative.lean
0fc93b1476fe21b34a04a829e23822e8f6a737ddce6adfda263cd21a2828162f  additional-lean-companion/window-consequences/source/CleanHolesRestoration.lean
2d521b6dc1db12b26bbaa483a45d5292cef039f0c8436034c27ca2f5ca2dca90  additional-lean-companion/window-consequences/source/CleanupAverages.lean
cb93e5292b3b336d2fc0d2bf84f0da7a3798116b689ced9f1b9df5077208acad  additional-lean-companion/window-consequences/source/CleanupLabels.lean
d0f38020b719d4c3b95ce520ca165cfa5f0908b44e33e23043d9f718cfc5086d  additional-lean-companion/window-consequences/source/ColoredRowCounts.lean
32f8846cb1b4ab2be7ce4d276941bcc2ea8d6ee3ed0349e13912a2a03fbbff03  additional-lean-companion/window-consequences/source/ColumnEmbedding.lean
95915273ae4b49d10997af87e2a4d35fae956a0a26346514eacb1539e2128773  additional-lean-companion/window-consequences/source/ColumnPairs.lean
7c527c444f62b5d62b3f6f174c3c5a098d8eb6586be4089b00d4dd2257a9ccfe  additional-lean-companion/window-consequences/source/CyclicColoring.lean
5f7e08bfc54d1a33a3df233ff0035d2f93fd888dbc21c7d53b6f5ae677f9b6e7  additional-lean-companion/window-consequences/source/FinalPackageAudit.lean
7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408  additional-lean-companion/window-consequences/source/FiniteCounting.lean
bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2  additional-lean-companion/window-consequences/source/FiniteRatSums.lean
1fc3d23ddeef4632bc49b9f26711a01b9d15435c5faac15d2296c89c6ae01172  additional-lean-companion/window-consequences/source/FrameC4Count.lean
3c1123ca73ef73f309a1d12ba26e51172b991c7e40c0e4fa4a5ae1c610abbd60  additional-lean-companion/window-consequences/source/FrameCounting.lean
e13716d5980be55b2baa348c073cf5ec43112b629aadcc57411ba67a05430942  additional-lean-companion/window-consequences/source/FrameCover.lean
ffdeb81ab3994f88b345c1c0651f695503dd611dafe0cfd8bb6abbf2d03c1666  additional-lean-companion/window-consequences/source/FrameCyclic.lean
dbc67144c41809f49beddf776451858d99cd2b01a730cc70ae9c05acbf80043d  additional-lean-companion/window-consequences/source/FrameData.lean
940a075839f1d446d0b21d5726d71722e4de85be14c6d47625d39c4f31fa908a  additional-lean-companion/window-consequences/source/FrameFiniteBound.lean
b51648d3a1f369e412cfb03d903fd847ca251bad24edd00af08ee3fa9b58547f  additional-lean-companion/window-consequences/source/FrameGeometry.lean
60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13  additional-lean-companion/window-consequences/source/GeneralBoundary.lean
17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2  additional-lean-companion/window-consequences/source/GeneralDensity.lean
526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774  additional-lean-companion/window-consequences/source/GeneralSampling.lean
c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625  additional-lean-companion/window-consequences/source/GeneralTranspose.lean
0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b  additional-lean-companion/window-consequences/source/GridModel.lean
224bf2049164c00d90b7cf9a0f44ab9c467ae0c25bc01d6881be6e1fc6c11d5a  additional-lean-companion/window-consequences/source/HeavyColumns.lean
e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef  additional-lean-companion/window-consequences/source/ListRatCounting.lean
ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164  additional-lean-companion/window-consequences/source/MajorityCounting.lean
8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982  additional-lean-companion/window-consequences/source/MatrixCounting.lean
41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8  additional-lean-companion/window-consequences/source/MatrixMoments.lean
a4601069c1ad79f371665a2035f26fbed10800fa5a00c28c3dab789b086cdf5e  additional-lean-companion/window-consequences/source/MaximumColumns.lean
a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b  additional-lean-companion/window-consequences/source/MinimumAlgebra.lean
e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766  additional-lean-companion/window-consequences/source/MinimumMatrix.lean
b13b6a4e5e8677bee20aff0de6564e43b36d9febe30cfc96a27fdfaf11309a5a  additional-lean-companion/window-consequences/source/MixingData.lean
9558b6e5212785e035353c97a5176e809802ca51089fbeb598d6799bd1f7ddea  additional-lean-companion/window-consequences/source/MixingIncidence.lean
62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1  additional-lean-companion/window-consequences/source/NatListSums.lean
7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5  additional-lean-companion/window-consequences/source/OriginalCounts.lean
b8184750df944527563d5dc44e26ce0db4ce8bd0a5e9f63876c4b621b7e86fb8  additional-lean-companion/window-consequences/source/OriginalFixedBase.lean
035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc  additional-lean-companion/window-consequences/source/OriginalModel.lean
f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59  additional-lean-companion/window-consequences/source/OriginalParameters.lean
a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b  additional-lean-companion/window-consequences/source/PairedCounting.lean
35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940  additional-lean-companion/window-consequences/source/PairedDecision.lean
aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9  additional-lean-companion/window-consequences/source/PairedDensity.lean
39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987  additional-lean-companion/window-consequences/source/PairedLimit.lean
ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604  additional-lean-companion/window-consequences/source/PairedOpenGeometry.lean
252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87  additional-lean-companion/window-consequences/source/PairedPivotCore.lean
beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d  additional-lean-companion/window-consequences/source/PairedRational.lean
106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19  additional-lean-companion/window-consequences/source/PairedRow.lean
de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3  additional-lean-companion/window-consequences/source/RationalMinorant.lean
aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744  additional-lean-companion/window-consequences/source/RationalSampling.lean
d74b28d86b882b03fd014d58492eb15b7f1052173c31f6ea802383916e452f55  additional-lean-companion/window-consequences/source/ReciprocalGeometry.lean
3fcac318fbf2e0e06c9a3287dd67ecca5d21926cd8feae850b7fb9af4a787b44  additional-lean-companion/window-consequences/source/RowPartitions.lean
5d45db11cda6997d285081e9af47c299cb28006498246b6b922af76df16225f3  additional-lean-companion/window-consequences/source/SafeFrameCapacity.lean
5bb10953a1a854a7ab212c934283bf89c9e76b84363a9475cd40916060c1f138  additional-lean-companion/window-consequences/source/SafeFrameCount.lean
a45b57c96f39f005b1ea7b908ad08319f5bbbc9f87056a31bc3fba6f4a013d1a  additional-lean-companion/window-consequences/source/SafeFrameData.lean
0d11754cef61a293e029a404f5790566c0e1cc1742ddc32c894f266b5a02ab01  additional-lean-companion/window-consequences/source/SafePoolMatching.lean
8e3497f323487da590058c1b4465e3adfcb08b32d0e4dd47b9708d50ff8cb20b  additional-lean-companion/window-consequences/source/StabilityClassMass.lean
95e9b7cc8078a055c456343e103ff50e2961dd719cd83346531a337f60bcd525  additional-lean-companion/window-consequences/source/StabilityCleanup.lean
db9eb2cd7dde2df8ecc82b8aed4351981959b4cd7b0e8355b5df9d394b3d590c  additional-lean-companion/window-consequences/source/StabilityClusteringBridge.lean
1132de38808371259d72aa47cf8fa6838dfe8d8cbdd9956d0d2e8e56b5544beb  additional-lean-companion/window-consequences/source/StabilityComplete.lean
f0d047752a506896e261c5d2e654280995f23acdde7e9278ddbd62f1b1aeb25c  additional-lean-companion/window-consequences/source/StabilityFinalMasses.lean
8397aa418c2571de9b898e3daec0186377cf175e36b15f32b854b489ce8f3cbe  additional-lean-companion/window-consequences/source/StabilityHamming.lean
ede6c08454a372f41d3775c73cd3db446c338114b4962b95d068abcd31fa0185  additional-lean-companion/window-consequences/source/StabilityRepresentative.lean
3c555f76fcc678149294eefffbf0aeaeabfc39e10b94a7a6eeb4c8609bf36b46  additional-lean-companion/window-consequences/source/StabilityRootControl.lean
f3259a97c2e6f6dfddb785e550129d6c1a9e3cd2989a123e2e009fe622662bca  additional-lean-companion/window-consequences/source/StabilityRowClustering.lean
22bc1f459543f188289bd4655eea3d7c69fb5b24723c3c58857d6098a493a645  additional-lean-companion/window-consequences/source/StabilitySlack.lean
8dc4d14ae90edb85bcdc64f80bdf5e1bcfb1ae1c15da3ab2bc4224c7dddf13dd  additional-lean-companion/window-consequences/source/StabilitySlackCoercivity.lean
4309b1431ef45cc53af5f1727e0288447773ba954028856c9d5da3849821ab6f  additional-lean-companion/window-consequences/source/StabilitySlackContinuity.lean
a22accb7b3d6ebd59bc3267ecde34c59ccf1f616bf984a0142c25cc550249c8f  additional-lean-companion/window-consequences/source/StabilitySymmetricSlack.lean
2c31cac2ac1c2fb3aa8553e5d4fb5dd8a1d6d9f531810d094d2b1ddd8438207e  additional-lean-companion/window-consequences/source/StabilityThreeRepresentatives.lean
4889b3ed06cbb8727439d14a5f6869acfc5433b95558be671c6fd32e2b926509  additional-lean-companion/window-consequences/source/StabilityTypical.lean
b34eddb872f9ce1bba4605dcf679e0bfaa86e91cc899cf3ac1b4f6d592ff8da0  additional-lean-companion/window-consequences/source/StabilityVariance.lean
36a03b0ab4f1ad24a4291f0960f7ee023476844b87544e79d7367819d33be442  additional-lean-companion/window-consequences/source/StabilityZeroGeometry.lean
2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136  additional-lean-companion/window-consequences/source/StableDensity.lean
bdd9b9fbaec238a24cb9e2b9880bbece536e0ab45eee064fb8bd637febfa1d28  additional-lean-companion/window-consequences/source/TerminalClassification.lean
ecea63b21fa583ff117b4cea4d0bceb7b2ae2d104a3d8ec76cc2892a7f8b736d  additional-lean-companion/window-consequences/source/TerminalConstruction.lean
f3157da34aad78cd0ccea3d5c155a50343beef7bfd85aa3804c17b8be383ad19  additional-lean-companion/window-consequences/source/TerminalDeficit.lean
dfe5bfe43a0b943a049fc30277d449935b43d1c12c1b71c60f4c651ceb8171f6  additional-lean-companion/window-consequences/source/TerminalIdentity.lean
5bf91f32f1bae59781d787f413af08eead93240e0474357f8f27798b14e49129  additional-lean-companion/window-consequences/source/ThreeTypeCounts.lean
aa303bd7e18d35b6f202738761fa44d4c6442069f5f11f4c329c71c387f73510  additional-lean-companion/window-consequences/source/ThreeTypeLists.lean
7977cc4de3f729680fef23ec64e17fa5675e9de4cd7a151df81b990ac29f9a5a  additional-lean-companion/window-consequences/source/UniversalThirdLower.lean
5c045acc9e591f95559465a1615b226e075f2247bb81dcc964eb2f1fd57ff665  additional-lean-companion/window-consequences/source/WindowArithmetic.lean
5ac799fcd61fba9d17c45039fe8d50298fd6ed32207390e60237307bc827eeeb  additional-lean-companion/window-consequences/source/WindowConsequences.lean
b65258195a1cc199fce70387827896147e60c995446ab0c44c6e1578f39d5f6a  extended-lean-companion/COVERAGE.md
efeb46fb1f993291943cab42cbc195172f062d84ec52543026ee80df72eaf1f7  extended-lean-companion/README.md
d21ea756fd88a2e3815882c77a6405760c9c0c053b4c5ca231f799999816fb71  extended-lean-companion/canonical-third/ENTRY_TYPES.txt
3e248ef994be73ab858cff4d10e4b43007a87fce9193c00027e56d44d67d495b  extended-lean-companion/canonical-third/README.md
eab0a04a3d3baac458cf88902ee817a2e25d356634bc49dee244aba3a2d091fe  extended-lean-companion/canonical-third/check.py
42779d67b81608af8a12aa4328d2ab47ca201925b3b2bd68369587b5340bb434  extended-lean-companion/canonical-third/lean-toolchain
1ca12e95b4d3245688bd4a71d179543e2bd4b9c2986c7cca9d525207fe039e19  extended-lean-companion/canonical-third/manifest.json
00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457  extended-lean-companion/canonical-third/source/BooleanMatrixGeometry.lean
837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394  extended-lean-companion/canonical-third/source/BoundedMaximum.lean
23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0  extended-lean-companion/canonical-third/source/C4Quadratic.lean
7fa3605e7987926a51758b82f2c7e8d23f01ec24d241a7539fa7128ac0842430  extended-lean-companion/canonical-third/source/CanonicalAggregate.lean
828510e1d9fe25d8c741c64380b02c5601c19a7b76c2c08871670abbe371612b  extended-lean-companion/canonical-third/source/CanonicalGap.lean
b89f5cdfa8af0f3aea54e363007c7a49f7f8f040f76b76f695bc9bbbf2553f78  extended-lean-companion/canonical-third/source/CanonicalHalfScalar.lean
9c3e3d496b336adbc09e52d1c0a474ad41fab39f100c1cc55a6ab63aacd49695  extended-lean-companion/canonical-third/source/CanonicalPairCounts.lean
02b84954975c544421a8638df75d5d67d4c8d5ce202aee9cbb05ac2ebbfeb5e0  extended-lean-companion/canonical-third/source/CanonicalSingletonMass.lean
3bb3b251397bdccdf1bd8ed64cded47233692fb9983b1e10830f0583cb261eff  extended-lean-companion/canonical-third/source/CanonicalSingletonTotal.lean
9c2b9c5646b07632756282ef14504ec63650bea30ff003b67798ae6e0b5035ad  extended-lean-companion/canonical-third/source/CanonicalSingletons.lean
3c571f01f4cb12311bc47fb6208a66ecffab759819447d8bb665d3d5479760cc  extended-lean-companion/canonical-third/source/CanonicalStructuralBarrier.lean
1f3a8afe0fbf040243fda5a678066a09036dcf2e9029485706ef2ed4af923dfe  extended-lean-companion/canonical-third/source/CanonicalThirdEntryAudit.lean
9b32f1070602ad9c83a874c021308cefb6217ab8742441f97c89d43c72d7293f  extended-lean-companion/canonical-third/source/CanonicalThirdUpper.lean
0d8f04d6d2e8680765c0c01097002c1002ffe6702a49fbb1906fa635429ff3c6  extended-lean-companion/canonical-third/source/CleanHoleClassLower.lean
08d51803ef859cb473d2cadb7f5c04c4f12f530568c815e214df984f8307a824  extended-lean-companion/canonical-third/source/CleanHoleCounting.lean
da65be8f00591500adc15bf86af0b7c2fb9fcd2293c132e70d0915faa3965f6d  extended-lean-companion/canonical-third/source/CleanHoleExact.lean
34291db3543f2a185e3d0dc2240c8871a37cddfc50b796ccc45a5e81ebfdd32c  extended-lean-companion/canonical-third/source/CleanHoleGeometry.lean
4999a2f134b28192237a6efb88ce30b9d6513eda4b958d8a566989221bccd760  extended-lean-companion/canonical-third/source/CleanHolePairCounting.lean
7f45b95259317b252baec6d4a0215f9f98bce069e2f06d9abe9f2fe06e2687a1  extended-lean-companion/canonical-third/source/CleanHoleReciprocity.lean
61574d8e4408151bff95a121b8d37210770a3d4c9a4688deb07e77446cc451ba  extended-lean-companion/canonical-third/source/CleanHoles.lean
dca096de06c0dbad8c79f8cf1d150a62aa1ef8cc4faf8e93e4e6fcb23970298a  extended-lean-companion/canonical-third/source/CleanHolesComplete.lean
30247bf9e7a7c8cdbcac91040d7dfa2cccfb6ff6adbb8a47e8c90c255c623cfe  extended-lean-companion/canonical-third/source/CleanHolesPaper.lean
94d961c58b8095e8d527d00155f4fba7ff4fa6f9646932280fcbdef6e474979c  extended-lean-companion/canonical-third/source/CleanHolesPaperParameter.lean
4abf316134cbcca4acd8420a24fae34c62e0d0cd774c16117bff34586bfc47fd  extended-lean-companion/canonical-third/source/CleanHolesPartitions.lean
b14220a5fd38d851a3744980759a289e8f62cc2cb22ac60ea6f517bdafa044db  extended-lean-companion/canonical-third/source/CleanHolesQuantitative.lean
0fc93b1476fe21b34a04a829e23822e8f6a737ddce6adfda263cd21a2828162f  extended-lean-companion/canonical-third/source/CleanHolesRestoration.lean
2d521b6dc1db12b26bbaa483a45d5292cef039f0c8436034c27ca2f5ca2dca90  extended-lean-companion/canonical-third/source/CleanupAverages.lean
cb93e5292b3b336d2fc0d2bf84f0da7a3798116b689ced9f1b9df5077208acad  extended-lean-companion/canonical-third/source/CleanupLabels.lean
95915273ae4b49d10997af87e2a4d35fae956a0a26346514eacb1539e2128773  extended-lean-companion/canonical-third/source/ColumnPairs.lean
7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408  extended-lean-companion/canonical-third/source/FiniteCounting.lean
bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2  extended-lean-companion/canonical-third/source/FiniteRatSums.lean
60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13  extended-lean-companion/canonical-third/source/GeneralBoundary.lean
17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2  extended-lean-companion/canonical-third/source/GeneralDensity.lean
526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774  extended-lean-companion/canonical-third/source/GeneralSampling.lean
c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625  extended-lean-companion/canonical-third/source/GeneralTranspose.lean
0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b  extended-lean-companion/canonical-third/source/GridModel.lean
e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef  extended-lean-companion/canonical-third/source/ListRatCounting.lean
ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164  extended-lean-companion/canonical-third/source/MajorityCounting.lean
8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982  extended-lean-companion/canonical-third/source/MatrixCounting.lean
41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8  extended-lean-companion/canonical-third/source/MatrixMoments.lean
a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b  extended-lean-companion/canonical-third/source/MinimumAlgebra.lean
e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766  extended-lean-companion/canonical-third/source/MinimumMatrix.lean
b13b6a4e5e8677bee20aff0de6564e43b36d9febe30cfc96a27fdfaf11309a5a  extended-lean-companion/canonical-third/source/MixingData.lean
9558b6e5212785e035353c97a5176e809802ca51089fbeb598d6799bd1f7ddea  extended-lean-companion/canonical-third/source/MixingIncidence.lean
62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1  extended-lean-companion/canonical-third/source/NatListSums.lean
7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5  extended-lean-companion/canonical-third/source/OriginalCounts.lean
b8184750df944527563d5dc44e26ce0db4ce8bd0a5e9f63876c4b621b7e86fb8  extended-lean-companion/canonical-third/source/OriginalFixedBase.lean
035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc  extended-lean-companion/canonical-third/source/OriginalModel.lean
f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59  extended-lean-companion/canonical-third/source/OriginalParameters.lean
a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b  extended-lean-companion/canonical-third/source/PairedCounting.lean
35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940  extended-lean-companion/canonical-third/source/PairedDecision.lean
aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9  extended-lean-companion/canonical-third/source/PairedDensity.lean
39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987  extended-lean-companion/canonical-third/source/PairedLimit.lean
ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604  extended-lean-companion/canonical-third/source/PairedOpenGeometry.lean
252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87  extended-lean-companion/canonical-third/source/PairedPivotCore.lean
beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d  extended-lean-companion/canonical-third/source/PairedRational.lean
106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19  extended-lean-companion/canonical-third/source/PairedRow.lean
de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3  extended-lean-companion/canonical-third/source/RationalMinorant.lean
aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744  extended-lean-companion/canonical-third/source/RationalSampling.lean
8e3497f323487da590058c1b4465e3adfcb08b32d0e4dd47b9708d50ff8cb20b  extended-lean-companion/canonical-third/source/StabilityClassMass.lean
95e9b7cc8078a055c456343e103ff50e2961dd719cd83346531a337f60bcd525  extended-lean-companion/canonical-third/source/StabilityCleanup.lean
db9eb2cd7dde2df8ecc82b8aed4351981959b4cd7b0e8355b5df9d394b3d590c  extended-lean-companion/canonical-third/source/StabilityClusteringBridge.lean
1132de38808371259d72aa47cf8fa6838dfe8d8cbdd9956d0d2e8e56b5544beb  extended-lean-companion/canonical-third/source/StabilityComplete.lean
f0d047752a506896e261c5d2e654280995f23acdde7e9278ddbd62f1b1aeb25c  extended-lean-companion/canonical-third/source/StabilityFinalMasses.lean
8397aa418c2571de9b898e3daec0186377cf175e36b15f32b854b489ce8f3cbe  extended-lean-companion/canonical-third/source/StabilityHamming.lean
ede6c08454a372f41d3775c73cd3db446c338114b4962b95d068abcd31fa0185  extended-lean-companion/canonical-third/source/StabilityRepresentative.lean
3c555f76fcc678149294eefffbf0aeaeabfc39e10b94a7a6eeb4c8609bf36b46  extended-lean-companion/canonical-third/source/StabilityRootControl.lean
f3259a97c2e6f6dfddb785e550129d6c1a9e3cd2989a123e2e009fe622662bca  extended-lean-companion/canonical-third/source/StabilityRowClustering.lean
22bc1f459543f188289bd4655eea3d7c69fb5b24723c3c58857d6098a493a645  extended-lean-companion/canonical-third/source/StabilitySlack.lean
8dc4d14ae90edb85bcdc64f80bdf5e1bcfb1ae1c15da3ab2bc4224c7dddf13dd  extended-lean-companion/canonical-third/source/StabilitySlackCoercivity.lean
4309b1431ef45cc53af5f1727e0288447773ba954028856c9d5da3849821ab6f  extended-lean-companion/canonical-third/source/StabilitySlackContinuity.lean
a22accb7b3d6ebd59bc3267ecde34c59ccf1f616bf984a0142c25cc550249c8f  extended-lean-companion/canonical-third/source/StabilitySymmetricSlack.lean
2c31cac2ac1c2fb3aa8553e5d4fb5dd8a1d6d9f531810d094d2b1ddd8438207e  extended-lean-companion/canonical-third/source/StabilityThreeRepresentatives.lean
4889b3ed06cbb8727439d14a5f6869acfc5433b95558be671c6fd32e2b926509  extended-lean-companion/canonical-third/source/StabilityTypical.lean
b34eddb872f9ce1bba4605dcf679e0bfaa86e91cc899cf3ac1b4f6d592ff8da0  extended-lean-companion/canonical-third/source/StabilityVariance.lean
36a03b0ab4f1ad24a4291f0960f7ee023476844b87544e79d7367819d33be442  extended-lean-companion/canonical-third/source/StabilityZeroGeometry.lean
2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136  extended-lean-companion/canonical-third/source/StableDensity.lean
bdd9b9fbaec238a24cb9e2b9880bbece536e0ab45eee064fb8bd637febfa1d28  extended-lean-companion/canonical-third/source/TerminalClassification.lean
ecea63b21fa583ff117b4cea4d0bceb7b2ae2d104a3d8ec76cc2892a7f8b736d  extended-lean-companion/canonical-third/source/TerminalConstruction.lean
f3157da34aad78cd0ccea3d5c155a50343beef7bfd85aa3804c17b8be383ad19  extended-lean-companion/canonical-third/source/TerminalDeficit.lean
dfe5bfe43a0b943a049fc30277d449935b43d1c12c1b71c60f4c651ceb8171f6  extended-lean-companion/canonical-third/source/TerminalIdentity.lean
3bf0eafdecd560fb8bcc62de078332bd7a087a8d3f4d6150a4457b52701c4312  extended-lean-companion/check.py
1bae813f384ff629c9b4ae6b7d555a753fe86032cecba720c6e69b0037ec9239  extended-lean-companion/manifest.json
34863a9e3896c50871a1a94c25d28ffc55ce8073c9c492001a3a8ca7b53f3b0b  extended-lean-companion/projective-plane/README.md
722f95d21b4cb1097cd3a14644650bc4dd7e2e5aefc6f0a610861c6d6013e37f  extended-lean-companion/projective-plane/check.py
2cc58a3e75236da42965d272330fe9c4124676e3b7e5326b9e0774f1300e5025  extended-lean-companion/projective-plane/manifest.json
aac6ce7a0c35974c80e5dac1dce45d1f84907d3b1bea74a23d98dcdba8002a9d  extended-lean-companion/projective-plane/source/AffineBase.lean
00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457  extended-lean-companion/projective-plane/source/BooleanMatrixGeometry.lean
837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394  extended-lean-companion/projective-plane/source/BoundedMaximum.lean
23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0  extended-lean-companion/projective-plane/source/C4Quadratic.lean
67b8a79c77a5cb593b378da05ac62b007a905c2233700efde4b527a10434167b  extended-lean-companion/projective-plane/source/FinalPackageAudit.lean
7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408  extended-lean-companion/projective-plane/source/FiniteCounting.lean
bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2  extended-lean-companion/projective-plane/source/FiniteRatSums.lean
0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b  extended-lean-companion/projective-plane/source/GridModel.lean
e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef  extended-lean-companion/projective-plane/source/ListRatCounting.lean
ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164  extended-lean-companion/projective-plane/source/MajorityCounting.lean
8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982  extended-lean-companion/projective-plane/source/MatrixCounting.lean
41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8  extended-lean-companion/projective-plane/source/MatrixMoments.lean
62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1  extended-lean-companion/projective-plane/source/NatListSums.lean
7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5  extended-lean-companion/projective-plane/source/OriginalCounts.lean
035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc  extended-lean-companion/projective-plane/source/OriginalModel.lean
f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59  extended-lean-companion/projective-plane/source/OriginalParameters.lean
252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87  extended-lean-companion/projective-plane/source/PairedPivotCore.lean
a00a81f4b68c9b4239aaf01455b8665bf9d98039a9a65e9ce9415f8be6d4b0f5  extended-lean-companion/projective-plane/source/ProjectiveCoordinates.lean
7798357bc76824be2319a00c698f7ce983f50e407943007904f196ae59d42b9b  extended-lean-companion/projective-plane/source/ProjectiveExtremal.lean
1e98bb7cbd4f0efc92263c66a902edf3f4524184d704558c22f84e079ad9bd99  extended-lean-companion/projective-plane/source/ProjectiveFibers.lean
0ea64977e3c9819d9407ee5d1e6ce0cbd8b66b89f0fa569c793afb3c6504cdcd  extended-lean-companion/projective-plane/source/ProjectiveIncidence.lean
fc1dc38a7f0f36689dec26b53d3d308dffbe24ebabf13ba73f9eb6feef7f1a34  extended-lean-companion/projective-plane/source/ProjectiveMatrix.lean
de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3  extended-lean-companion/projective-plane/source/RationalMinorant.lean
aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744  extended-lean-companion/projective-plane/source/RationalSampling.lean
2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136  extended-lean-companion/projective-plane/source/StableDensity.lean
6872650d3c7c73b8c475478ea8264a0a7c3d0e4699d4ddef7cf8d6c977ab9032  extended-lean-companion/separation/DEPENDENCIES.json
c6a81ec6d2a58c7cb593ed353647a265f0738f7a9421587d98740d7c2920bfe3  extended-lean-companion/separation/ENTRY_TYPES.txt
c71d239df91726fc519c6eb72d318ec65820627232b2f796219e87dcf35d0ab4  extended-lean-companion/separation/LICENSE-PNTAnd
c77a0e66ed47019e4fd718808d030392cd19261c6a4dbb8461679301abbdc1e1  extended-lean-companion/separation/PNT-compatibility.patch
615d2a0f063f42eb3d055d5592e79f085343af5181d2261cc147b0a25344a488  extended-lean-companion/separation/README.md
11f0301709b1db2f27b206ef39975880896bea90c676fbf6c9cae0214bef162c  extended-lean-companion/separation/SOURCE_PROVENANCE.json
012f5b37db5a3bfdaecc12b163e636c4e158400aa0d1f4cce110fa4168e77ac8  extended-lean-companion/separation/certificate.json
f2ce460fca3f4ce109822c0a1438f96864a2515fe4f8b53912f40f0d19bd5266  extended-lean-companion/separation/check.py
465ead4f5c9ee850cfd13022b0dbe3d6e59e9eefcc4138382067a3d65aa97e79  extended-lean-companion/separation/generate.py
2a228c2a7cc1ead22d9952e7842da058724abfccd23cbf86278d544c68f1e441  extended-lean-companion/separation/inputs/joint_bound_source_snapshot.txt
3eee3d946ddabb8da0eee00fd52e891979a256b474066a9c473c74b46fadf329  extended-lean-companion/separation/inputs/verify_joint_bound.py
7581df4cc4f8bf53139b9f49aae3d663ced76b208ef1785fb1faff62a44c9106  extended-lean-companion/separation/manifest.json
aac6ce7a0c35974c80e5dac1dce45d1f84907d3b1bea74a23d98dcdba8002a9d  extended-lean-companion/separation/source/AffineBase.lean
445b4be3470096aafe781269a835bbe11fd8a5de8c4df6e84854f126486fd9a3  extended-lean-companion/separation/source/AsymptoticMixing.lean
00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457  extended-lean-companion/separation/source/BooleanMatrixGeometry.lean
837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394  extended-lean-companion/separation/source/BoundedMaximum.lean
23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0  extended-lean-companion/separation/source/C4Quadratic.lean
181e8ff395c26b1d4e699cdef753f42a78db78ec2eee798e5d4cfe17dc3a9095  extended-lean-companion/separation/source/ClassicalAsymptotic.lean
28fa4c0640538e0cf80c5f1b88e842643d88b7292d6f821156aafdbe0c7f7caa  extended-lean-companion/separation/source/ClassicalLimit.lean
52f73157da76ba6af30a02ef2eda0c85b406bccde5f65154e412cf6fb3353137  extended-lean-companion/separation/source/ClassicalReal.lean
6346d6130ee03f7bf42b790facb92e425611b6062dd60af875a92f8fb63aa1c5  extended-lean-companion/separation/source/ColumnPruning.lean
05f50676d4c260f4b728457e16dde59e5b4a8dd2230cd72c34a643ca78dd40d8  extended-lean-companion/separation/source/CurrentC3Moments.lean
cdbd282b2693d34571f8172b20d986aad3242f599c1bcbbd3174cf885bfc6d60  extended-lean-companion/separation/source/CurrentCertificateTransfer.lean
96b60b02f7db717f2f1507aa7a9326b6d9a57f35850a9f4fb104f05995d11e7f  extended-lean-companion/separation/source/CurrentPolynomialMatrix.lean
18c4b43bdebbb5a44f32563b6c0eacff6f3ee9686d78fd4f7c805edd31b2b666  extended-lean-companion/separation/source/CurrentPolynomialPairing.lean
e37e04746c336c87a518d29eee749739fb10eb94c02bd90c67395c34ba7bcc39  extended-lean-companion/separation/source/CurrentPolynomialPotential.lean
eb334b65f0a1c794931926db296cb592851fb1389d3dcc84c3c1f03c00d2cf33  extended-lean-companion/separation/source/CurrentPolynomialTheorem.lean
cc6c6769137e699219c0eb5e67d8fa6be979accdc4fced2db111a4bb5219ec50  extended-lean-companion/separation/source/CurrentSeparationEntryAudit.lean
a90bd33f0988750b814f949f55cf0a1f0d68e088eec3fa53a15de494ac0a2c98  extended-lean-companion/separation/source/DefectGeometry.lean
ee39e046ca07d7144a6a8dc3e5522f3bf8673354ceda12f862f330dd230ca42e  extended-lean-companion/separation/source/EmptyAreaGeometry.lean
28ec433ee4e5abfc45ab624cc5a5b5725598eb3e7b176262594faf3ad2b5395f  extended-lean-companion/separation/source/EmptyRectangleGeometry.lean
2da70187c84696817f0dff5e22a9a67158a9ef705b222394f66e3a38f1678ae6  extended-lean-companion/separation/source/EventualCertificate.lean
7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408  extended-lean-companion/separation/source/FiniteCounting.lean
bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2  extended-lean-companion/separation/source/FiniteRatSums.lean
60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13  extended-lean-companion/separation/source/GeneralBoundary.lean
17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2  extended-lean-companion/separation/source/GeneralDensity.lean
526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774  extended-lean-companion/separation/source/GeneralSampling.lean
c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625  extended-lean-companion/separation/source/GeneralTranspose.lean
0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b  extended-lean-companion/separation/source/GridModel.lean
c415637e5a6ab97832b7d5dd68683759fe35a8d525be5871e4483630e6472620  extended-lean-companion/separation/source/LightAverages.lean
d5b285a24d3dbc743786c04ad3f4bdcc98ef1fc2ee5ab9fdeaa9fde7eedf5251  extended-lean-companion/separation/source/LightRanges.lean
e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef  extended-lean-companion/separation/source/ListRatCounting.lean
ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164  extended-lean-companion/separation/source/MajorityCounting.lean
8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982  extended-lean-companion/separation/source/MatrixCounting.lean
41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8  extended-lean-companion/separation/source/MatrixMoments.lean
a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b  extended-lean-companion/separation/source/MinimumAlgebra.lean
e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766  extended-lean-companion/separation/source/MinimumMatrix.lean
8c073b07d259a612bceaa93460de6af207f69c76e8f5e0531a3e7a17c0fc0690  extended-lean-companion/separation/source/MixingBound.lean
d3253e9b68313f91140b05e06691eaf7b13173d26bee8c9ae35418676817dfeb  extended-lean-companion/separation/source/MixingCauchy.lean
b13b6a4e5e8677bee20aff0de6564e43b36d9febe30cfc96a27fdfaf11309a5a  extended-lean-companion/separation/source/MixingData.lean
9558b6e5212785e035353c97a5176e809802ca51089fbeb598d6799bd1f7ddea  extended-lean-companion/separation/source/MixingIncidence.lean
839118525306cbad276d9e18374e7f496af1093a177a4e2584e9e7c710fa38fb  extended-lean-companion/separation/source/MixingMoments.lean
e17b8fc8069c60c2704459323f476e79314f5ed1666fae2f200706611fd569c7  extended-lean-companion/separation/source/MixingScalar.lean
fd58c51730c55a95bc3e7ce66d5c1cd5a82cdbb39df48fb413aff99ca249c45f  extended-lean-companion/separation/source/MixingVariance.lean
62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1  extended-lean-companion/separation/source/NatListSums.lean
7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5  extended-lean-companion/separation/source/OriginalCounts.lean
b8184750df944527563d5dc44e26ce0db4ce8bd0a5e9f63876c4b621b7e86fb8  extended-lean-companion/separation/source/OriginalFixedBase.lean
9668979a8f1ebc844468d7537b72551d1c8fa11c93c7b1c82e1ddb19eba4ea1b  extended-lean-companion/separation/source/OriginalMixingGeometry.lean
035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc  extended-lean-companion/separation/source/OriginalModel.lean
f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59  extended-lean-companion/separation/source/OriginalParameters.lean
a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b  extended-lean-companion/separation/source/PairedCounting.lean
35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940  extended-lean-companion/separation/source/PairedDecision.lean
aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9  extended-lean-companion/separation/source/PairedDensity.lean
39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987  extended-lean-companion/separation/source/PairedLimit.lean
ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604  extended-lean-companion/separation/source/PairedOpenGeometry.lean
252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87  extended-lean-companion/separation/source/PairedPivotCore.lean
beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d  extended-lean-companion/separation/source/PairedRational.lean
106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19  extended-lean-companion/separation/source/PairedRow.lean
933c2c8f1b8820741f9629c135b5db0069381fede9a74403be0f9e39b462a4f1  extended-lean-companion/separation/source/PolynomialBernstein.lean
c864e6d375abcc7670e29623063c85f7fcb68022de722012aeb6aa13858887b7  extended-lean-companion/separation/source/PolynomialBoxes.lean
acb5932ffefb678ea70149b046f72ecc74891acaf7e3a06abe35ab05dcb024fe  extended-lean-companion/separation/source/PolynomialData.lean
784b17a0bbd756fc25646885ecc6cef553951bfedb9f2ffd89a56022a44c92e5  extended-lean-companion/separation/source/PolynomialLeavesG0.lean
bbf54e944b947544c974d5837a21138e60b2c1a65405d7b0754400a625625c81  extended-lean-companion/separation/source/PolynomialLeavesG1.lean
327509f1678b962d3e97048eb8452b643d3310d8c1494ec5c4842306f42567f5  extended-lean-companion/separation/source/PolynomialLeavesG2.lean
c5c1bfa07fcf2fbecee158e20e78dc3ebea29ebc02dc1bfd32b36e5238ad5369  extended-lean-companion/separation/source/PolynomialLeavesG3.lean
3fd2a6d2b8ddbeaaa7216660bde34452a11ec697a16ac2e232ebd7f0799d7631  extended-lean-companion/separation/source/PolynomialLeavesP0.lean
e07021344efc5a61c4b71234645d2b9ae78e0e65812442efe080a86b7327f5e5  extended-lean-companion/separation/source/PolynomialLeavesP1.lean
addba01ebea6aaaac7dd43f86f0f5cf8dc87c8836f96a12b42a0d70979793b84  extended-lean-companion/separation/source/PolynomialLeavesP2.lean
9d7ad230fd3f5ea166a92ae749092516b09b42d84275605366898a6415c1f15d  extended-lean-companion/separation/source/PolynomialSegment00.lean
639d24b501b0e8669422e9b89906d0029a809374d0b2f268846d3cf9a7503ebe  extended-lean-companion/separation/source/PolynomialSegment01.lean
814bba91db5ab4dc137aa2c542b579cf5685666ceca8f7fc31bfc0914b25017f  extended-lean-companion/separation/source/PolynomialSegment02.lean
fa62b3d7f06c57693c85b6024802b282c8cddf97e657be427703148a97917c2e  extended-lean-companion/separation/source/PolynomialSegment03.lean
a255175782a828ef1a1db8600648ad9cefc0635f451a61d99d03418804c6eb21  extended-lean-companion/separation/source/PolynomialSegment04.lean
994aa54093fec5bdf121818131adc7038154a1b9181c6e120c5c75bfb06e07a3  extended-lean-companion/separation/source/PolynomialSegment05.lean
684c086ab4bcdf2b8ef2b224c728fa9e2169535b9468165d6417723c83aa28b0  extended-lean-companion/separation/source/PolynomialSegment06.lean
5d3db48457b3f72ab6bb67243f97e1d32966f58282e28a7ac10fe2441a7dd13f  extended-lean-companion/separation/source/PolynomialSegment07.lean
0b9720013930ddb75b1b82679dc827a2f2cae8cd2f2a0adc4486f39778844273  extended-lean-companion/separation/source/PolynomialSegment08.lean
b5c80e49e704e1d83249bf57db8c2faa242c71ee9b0ab68c59fa1ef0f16230b0  extended-lean-companion/separation/source/PolynomialSegment09.lean
64622b713a846c13656a7c69cdfea05f24899a4ecda85606155c36b4488efd00  extended-lean-companion/separation/source/PolynomialSegment10.lean
8bcaad14833a9f5e03bef47e4de90052ef0042e3e4cf937c857faeb17a0e126b  extended-lean-companion/separation/source/PolynomialSegment11.lean
a4f5a4c9ab13a1960abda4608b29b56f2dcd308033cca437475b2d04618a840f  extended-lean-companion/separation/source/PolynomialSegment12.lean
746ee56f300c3c94a9823a5f6f8f7c022c1afd38bd930687c0536d6699965e51  extended-lean-companion/separation/source/PolynomialSegment13.lean
77f4f936e9daca4d0d5c0e939473b651e9b144b1ae61fac95eb5625e263dc57e  extended-lean-companion/separation/source/PolynomialSegment14.lean
ae7c00ca5bb961f684968e7330de55ffe4fae2966ebf3e0bd8e50e649cfec910  extended-lean-companion/separation/source/PolynomialSegment15.lean
ff1037f03a0c517545239427bc12f0d84407d17a6a34739f7aeba14188097fc1  extended-lean-companion/separation/source/PolynomialSegment16.lean
4726121562a1694f8d209d99d9cc1b646576f94f3456dbc021677cbe88778bdd  extended-lean-companion/separation/source/PolynomialSegment17.lean
6f4f95a4796bf77cd9a4e206c7114a6c6b9c36ed9b710c5348be3228a385a01c  extended-lean-companion/separation/source/PolynomialSegment18.lean
99e8a2068520001ee30d21e2f6cf0dcc079365d7fec0ab0258f828b45603cc5c  extended-lean-companion/separation/source/PolynomialSegment19.lean
a5be0a87cbfc706c6291bde7b5007d6a401f4ed10dbb300d38716250449f1715  extended-lean-companion/separation/source/PolynomialSegment20.lean
c0296881715b2c2bdeb7c6a0747d243f64ed55956ddeb133a099c2a7214a82b8  extended-lean-companion/separation/source/PolynomialSegment21.lean
a40aa1d977b80209f6300bee54d03a1bb1e6215e8e80390ef0bcb19fb70d2f54  extended-lean-companion/separation/source/PolynomialSegment22.lean
ea64a2b9e44cf72a1ee9cb3c6e24cfd95c0b29df7bb403b1557ca915c608d3ad  extended-lean-companion/separation/source/PolynomialSegment23.lean
e4e683a8d74f5e82a7ecb26509611399183ae392d5a306501e955751333971e2  extended-lean-companion/separation/source/PolynomialSegment24.lean
2ae8ceea17527baeaa61a9cbd7481a14f7a2e8cf33e609fec4be248f337ef3cc  extended-lean-companion/separation/source/PolynomialSegment25.lean
485fb2169f4e86c4f722ff8d983ae34209c4c856a41b3ca3cb2fd5b4c61b1d4b  extended-lean-companion/separation/source/PolynomialSegment26.lean
68d8ad0660fa4c7166aaf97035b0c5054f20fc868c4e01f033756dbfa331ce33  extended-lean-companion/separation/source/PolynomialSegment27.lean
df75ad368b3761eb3ce3ccc99fc7c0d5ba80884d0bb380b1f4d3a50304c42b0c  extended-lean-companion/separation/source/PolynomialSegment28.lean
6329816099ca73b98f288b013c855e42bc053fb4650d7693fb8bb21804fd5a28  extended-lean-companion/separation/source/PolynomialSegment29.lean
614d1c677c89848621f5aeb14da173473513c6f9f96c41eefb65cc660a2ac7d6  extended-lean-companion/separation/source/PolynomialUnitSquare.lean
0b01895e04b8039a9c77bfd73a7ed59295f044bc699ff1c8d8a15db45a1c021f  extended-lean-companion/separation/source/PrimeAffine.lean
3ec3ec9bebc7951b6cd9d61633e0cb9bf225308d24063bdaf7f2f6d50664e654  extended-lean-companion/separation/source/PrimeBelow.lean
63c649344ac09dc107bc6a0f5beda1d955b6d63320aaa488edcdd09f2bce77cf  extended-lean-companion/separation/source/PrimeNumberTheoremAnd/BrunTitchmarsh.lean
045e9847e9e25f63aee3708b2b56b0c477f45fd92a80a7fef0a1a0d806b8eb93  extended-lean-companion/separation/source/PrimeNumberTheoremAnd/Consequences.lean
8f86ed00ec8db00ca0f63e8ba99c86e0ae6f9fbd959a5d28cb7134e61e24a109  extended-lean-companion/separation/source/PrimeNumberTheoremAnd/Fourier.lean
a5c78b78ef025f621cba873779bb55f567e834168b6d611bc41f89f2126347e3  extended-lean-companion/separation/source/PrimeNumberTheoremAnd/Mathlib/Analysis/Asymptotics/Asymptotics.lean
4e00c5e4c460c804acfb2143317fb096637a2cfd6b41535fdb57fd883e3dd67e  extended-lean-companion/separation/source/PrimeNumberTheoremAnd/Mathlib/Analysis/SpecialFunctions/Log/Basic.lean
030522971531c7d9d7f683cf180d21f220d967398aea2ab7d569768af61a3a6a  extended-lean-companion/separation/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/ArithmeticFunction.lean
1aec11e855a3ac7af17564f744ec681879d206d5d859b048e8f4732c76cca97b  extended-lean-companion/separation/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/AuxResults.lean
53c613e44cb70f75faa91c5b215178aa2965b412cfe673e1412792c06c3946aa  extended-lean-companion/separation/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Basic.lean
617771061bf92097e72574b7784453e0607d1a5b59192dc92f5692e24709d6da  extended-lean-companion/separation/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Selberg.lean
4f33c5beb5ca2623b9320e3d7c17c2264e6d496169e604463da1a8cc9afbfa82  extended-lean-companion/separation/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/SelbergBounds.lean
7f9ce5971b77d15b11f339e51cdeeceef51cc82a4271b73e4c1ed4b1c9e97b9a  extended-lean-companion/separation/source/PrimeNumberTheoremAnd/SmoothExistence.lean
a26e9b3cbcbafaf9983e357b750dacf7105980f579ca810cd41ddf11fd66783a  extended-lean-companion/separation/source/PrimeNumberTheoremAnd/Sobolev.lean
132a6f092f87774cad2134e877b5817cea0fba72d33e7964c07107227c387e56  extended-lean-companion/separation/source/PrimeNumberTheoremAnd/Wiener.lean
ca9c34155247315762f0f24038b852343beafdd225d7868f14e89c25cea59594  extended-lean-companion/separation/source/PruningLimits.lean
de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3  extended-lean-companion/separation/source/RationalMinorant.lean
aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744  extended-lean-companion/separation/source/RationalSampling.lean
6f4293b27f3ec99a60e44d59fad98324cad3a5c3f799c77c4d849ce345b8b7db  extended-lean-companion/separation/source/SeparationLimit.lean
b34eddb872f9ce1bba4605dcf679e0bfaa86e91cc899cf3ac1b4f6d592ff8da0  extended-lean-companion/separation/source/StabilityVariance.lean
2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136  extended-lean-companion/separation/source/StableDensity.lean
42635a27108d0d415e769e97a2a788c9e04fe929fd6bd096adbbe537524df0d6  extended-lean-companion/separation/source/SubbaseGeometry.lean
c71d239df91726fc519c6eb72d318ec65820627232b2f796219e87dcf35d0ab4  extended-lean-companion/sharp-second-order/LICENSE-PNTAnd
c77a0e66ed47019e4fd718808d030392cd19261c6a4dbb8461679301abbdc1e1  extended-lean-companion/sharp-second-order/PNT-compatibility.patch
e576e142a877d9e1f94d57169966b45ceb764295d8f08b842a14fa77f0e7110b  extended-lean-companion/sharp-second-order/README.md
722f95d21b4cb1097cd3a14644650bc4dd7e2e5aefc6f0a610861c6d6013e37f  extended-lean-companion/sharp-second-order/check.py
255fd631d777ec1d8042d1bb831a926a537290f807a01a118724d0c98b99ab06  extended-lean-companion/sharp-second-order/manifest.json
aac6ce7a0c35974c80e5dac1dce45d1f84907d3b1bea74a23d98dcdba8002a9d  extended-lean-companion/sharp-second-order/source/AffineBase.lean
91cc59d6a9247d4235f65d629d03e52f6ad97a75bde5216768e1834bc18679d2  extended-lean-companion/sharp-second-order/source/BadFixedCells.lean
00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457  extended-lean-companion/sharp-second-order/source/BooleanMatrixGeometry.lean
837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394  extended-lean-companion/sharp-second-order/source/BoundedMaximum.lean
a674e769cc2ec2714820d77cbd8ade14868bd57e25abd53bfc64049746f73875  extended-lean-companion/sharp-second-order/source/C4ClassCapacity.lean
23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0  extended-lean-companion/sharp-second-order/source/C4Quadratic.lean
52f73157da76ba6af30a02ef2eda0c85b406bccde5f65154e412cf6fb3353137  extended-lean-companion/sharp-second-order/source/ClassicalReal.lean
0d8f04d6d2e8680765c0c01097002c1002ffe6702a49fbb1906fa635429ff3c6  extended-lean-companion/sharp-second-order/source/CleanHoleClassLower.lean
08d51803ef859cb473d2cadb7f5c04c4f12f530568c815e214df984f8307a824  extended-lean-companion/sharp-second-order/source/CleanHoleCounting.lean
da65be8f00591500adc15bf86af0b7c2fb9fcd2293c132e70d0915faa3965f6d  extended-lean-companion/sharp-second-order/source/CleanHoleExact.lean
34291db3543f2a185e3d0dc2240c8871a37cddfc50b796ccc45a5e81ebfdd32c  extended-lean-companion/sharp-second-order/source/CleanHoleGeometry.lean
4999a2f134b28192237a6efb88ce30b9d6513eda4b958d8a566989221bccd760  extended-lean-companion/sharp-second-order/source/CleanHolePairCounting.lean
7f45b95259317b252baec6d4a0215f9f98bce069e2f06d9abe9f2fe06e2687a1  extended-lean-companion/sharp-second-order/source/CleanHoleReciprocity.lean
61574d8e4408151bff95a121b8d37210770a3d4c9a4688deb07e77446cc451ba  extended-lean-companion/sharp-second-order/source/CleanHoles.lean
dca096de06c0dbad8c79f8cf1d150a62aa1ef8cc4faf8e93e4e6fcb23970298a  extended-lean-companion/sharp-second-order/source/CleanHolesComplete.lean
4abf316134cbcca4acd8420a24fae34c62e0d0cd774c16117bff34586bfc47fd  extended-lean-companion/sharp-second-order/source/CleanHolesPartitions.lean
b14220a5fd38d851a3744980759a289e8f62cc2cb22ac60ea6f517bdafa044db  extended-lean-companion/sharp-second-order/source/CleanHolesQuantitative.lean
0fc93b1476fe21b34a04a829e23822e8f6a737ddce6adfda263cd21a2828162f  extended-lean-companion/sharp-second-order/source/CleanHolesRestoration.lean
2d521b6dc1db12b26bbaa483a45d5292cef039f0c8436034c27ca2f5ca2dca90  extended-lean-companion/sharp-second-order/source/CleanupAverages.lean
cb93e5292b3b336d2fc0d2bf84f0da7a3798116b689ced9f1b9df5077208acad  extended-lean-companion/sharp-second-order/source/CleanupLabels.lean
600f4c7f21c131645a36fc28de43ad7d5007ca051b46890a39c90e721d33f101  extended-lean-companion/sharp-second-order/source/EmbeddedGraph.lean
9f8e015d56cfcff1e9735e6b4d15f0ae948b0fcbeca6745c56905bc18b056fcb  extended-lean-companion/sharp-second-order/source/ExtremizerBounds.lean
fb996b68a4255b7f43948e6dc601bc2badf0d1501ab43903a615177056ea57de  extended-lean-companion/sharp-second-order/source/ExtremizerFinite.lean
434e5136d04365286d0ed533c859a77002ea14034d7a4448a3a6b4e338e6a69a  extended-lean-companion/sharp-second-order/source/ExtremizerLimits.lean
8e956611dbbe0d967f06e307038ad993915968f4f9bf4349c65bf30ef3edb278  extended-lean-companion/sharp-second-order/source/FinalPackageAudit.lean
7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408  extended-lean-companion/sharp-second-order/source/FiniteCounting.lean
bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2  extended-lean-companion/sharp-second-order/source/FiniteRatSums.lean
b2e28187d6334f6e2e786e0ffb94359e06a561989e2604a31caebff9e8247735  extended-lean-companion/sharp-second-order/source/FixedAcceptanceSum.lean
e13716d5980be55b2baa348c073cf5ec43112b629aadcc57411ba67a05430942  extended-lean-companion/sharp-second-order/source/FrameCover.lean
dbc67144c41809f49beddf776451858d99cd2b01a730cc70ae9c05acbf80043d  extended-lean-companion/sharp-second-order/source/FrameData.lean
b51648d3a1f369e412cfb03d903fd847ca251bad24edd00af08ee3fa9b58547f  extended-lean-companion/sharp-second-order/source/FrameGeometry.lean
60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13  extended-lean-companion/sharp-second-order/source/GeneralBoundary.lean
17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2  extended-lean-companion/sharp-second-order/source/GeneralDensity.lean
526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774  extended-lean-companion/sharp-second-order/source/GeneralSampling.lean
c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625  extended-lean-companion/sharp-second-order/source/GeneralTranspose.lean
b6e01fd38703881ca9f44ab2f18e8d6ce4eda0f31a18f5912db59a3904e3c254  extended-lean-companion/sharp-second-order/source/GoodFixedAcceptance.lean
c5b86bb3104104203ee01608a389385776b15f4c26a56ae2c1701b905e57dcbf  extended-lean-companion/sharp-second-order/source/GoodRowAcceptance.lean
0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b  extended-lean-companion/sharp-second-order/source/GridModel.lean
e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef  extended-lean-companion/sharp-second-order/source/ListRatCounting.lean
ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164  extended-lean-companion/sharp-second-order/source/MajorityCounting.lean
8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982  extended-lean-companion/sharp-second-order/source/MatrixCounting.lean
41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8  extended-lean-companion/sharp-second-order/source/MatrixMoments.lean
a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b  extended-lean-companion/sharp-second-order/source/MinimumAlgebra.lean
e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766  extended-lean-companion/sharp-second-order/source/MinimumMatrix.lean
b13b6a4e5e8677bee20aff0de6564e43b36d9febe30cfc96a27fdfaf11309a5a  extended-lean-companion/sharp-second-order/source/MixingData.lean
9558b6e5212785e035353c97a5176e809802ca51089fbeb598d6799bd1f7ddea  extended-lean-companion/sharp-second-order/source/MixingIncidence.lean
62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1  extended-lean-companion/sharp-second-order/source/NatListSums.lean
7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5  extended-lean-companion/sharp-second-order/source/OriginalCounts.lean
035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc  extended-lean-companion/sharp-second-order/source/OriginalModel.lean
f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59  extended-lean-companion/sharp-second-order/source/OriginalParameters.lean
a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b  extended-lean-companion/sharp-second-order/source/PairedCounting.lean
35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940  extended-lean-companion/sharp-second-order/source/PairedDecision.lean
aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9  extended-lean-companion/sharp-second-order/source/PairedDensity.lean
39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987  extended-lean-companion/sharp-second-order/source/PairedLimit.lean
ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604  extended-lean-companion/sharp-second-order/source/PairedOpenGeometry.lean
252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87  extended-lean-companion/sharp-second-order/source/PairedPivotCore.lean
beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d  extended-lean-companion/sharp-second-order/source/PairedRational.lean
106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19  extended-lean-companion/sharp-second-order/source/PairedRow.lean
4f2292576553f1ee9608ca30e63017eadbf06309534b97ef7186b3c82213f27a  extended-lean-companion/sharp-second-order/source/PartialPairing.lean
5ef9107d68b2f87af2d419df57acb543882755175bf9c10b57ab532750892d6d  extended-lean-companion/sharp-second-order/source/PartialSecondMoment.lean
0b01895e04b8039a9c77bfd73a7ed59295f044bc699ff1c8d8a15db45a1c021f  extended-lean-companion/sharp-second-order/source/PrimeAffine.lean
3ec3ec9bebc7951b6cd9d61633e0cb9bf225308d24063bdaf7f2f6d50664e654  extended-lean-companion/sharp-second-order/source/PrimeBelow.lean
63c649344ac09dc107bc6a0f5beda1d955b6d63320aaa488edcdd09f2bce77cf  extended-lean-companion/sharp-second-order/source/PrimeNumberTheoremAnd/BrunTitchmarsh.lean
045e9847e9e25f63aee3708b2b56b0c477f45fd92a80a7fef0a1a0d806b8eb93  extended-lean-companion/sharp-second-order/source/PrimeNumberTheoremAnd/Consequences.lean
8f86ed00ec8db00ca0f63e8ba99c86e0ae6f9fbd959a5d28cb7134e61e24a109  extended-lean-companion/sharp-second-order/source/PrimeNumberTheoremAnd/Fourier.lean
a5c78b78ef025f621cba873779bb55f567e834168b6d611bc41f89f2126347e3  extended-lean-companion/sharp-second-order/source/PrimeNumberTheoremAnd/Mathlib/Analysis/Asymptotics/Asymptotics.lean
4e00c5e4c460c804acfb2143317fb096637a2cfd6b41535fdb57fd883e3dd67e  extended-lean-companion/sharp-second-order/source/PrimeNumberTheoremAnd/Mathlib/Analysis/SpecialFunctions/Log/Basic.lean
030522971531c7d9d7f683cf180d21f220d967398aea2ab7d569768af61a3a6a  extended-lean-companion/sharp-second-order/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/ArithmeticFunction.lean
1aec11e855a3ac7af17564f744ec681879d206d5d859b048e8f4732c76cca97b  extended-lean-companion/sharp-second-order/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/AuxResults.lean
53c613e44cb70f75faa91c5b215178aa2965b412cfe673e1412792c06c3946aa  extended-lean-companion/sharp-second-order/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Basic.lean
617771061bf92097e72574b7784453e0607d1a5b59192dc92f5692e24709d6da  extended-lean-companion/sharp-second-order/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Selberg.lean
4f33c5beb5ca2623b9320e3d7c17c2264e6d496169e604463da1a8cc9afbfa82  extended-lean-companion/sharp-second-order/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/SelbergBounds.lean
7f9ce5971b77d15b11f339e51cdeeceef51cc82a4271b73e4c1ed4b1c9e97b9a  extended-lean-companion/sharp-second-order/source/PrimeNumberTheoremAnd/SmoothExistence.lean
a26e9b3cbcbafaf9983e357b750dacf7105980f579ca810cd41ddf11fd66783a  extended-lean-companion/sharp-second-order/source/PrimeNumberTheoremAnd/Sobolev.lean
132a6f092f87774cad2134e877b5817cea0fba72d33e7964c07107227c387e56  extended-lean-companion/sharp-second-order/source/PrimeNumberTheoremAnd/Wiener.lean
c1247d089924fd19a2ad53ba15020df8e6fcaaf88551dc65f0ba8bd842834693  extended-lean-companion/sharp-second-order/source/PrimeSkew.lean
4827c3367dae96ff463c28bb41d48ed293bed7e369d347795558d6079ee8f022  extended-lean-companion/sharp-second-order/source/PrimeTemplateLower.lean
de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3  extended-lean-companion/sharp-second-order/source/RationalMinorant.lean
aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744  extended-lean-companion/sharp-second-order/source/RationalSampling.lean
5b3c9d74d45696590a80f2f4023231a6cfd13b2ff5b53d9f2e205e25e6eace14  extended-lean-companion/sharp-second-order/source/RectangularCounts.lean
8990a2c905aa9f81783c3a90315527c100e68aab03b6b852fe0415100e25360e  extended-lean-companion/sharp-second-order/source/SecondOrderAsymptotic.lean
0870dbc94a5e431d6fa9086ef5da6ce07dcbb9054b6247266949fa5a0f172382  extended-lean-companion/sharp-second-order/source/SecondOrderHoles.lean
452e0429cc232211a1d2f90c281948cf22db0217cc08db0e65de69c0adf37c64  extended-lean-companion/sharp-second-order/source/SecondOrderLowerLimit.lean
c923195648e7376eb9c523dfd3cd43c58c8274872f47087de27262cdd74d243c  extended-lean-companion/sharp-second-order/source/SecondOrderReal.lean
8e3497f323487da590058c1b4465e3adfcb08b32d0e4dd47b9708d50ff8cb20b  extended-lean-companion/sharp-second-order/source/StabilityClassMass.lean
95e9b7cc8078a055c456343e103ff50e2961dd719cd83346531a337f60bcd525  extended-lean-companion/sharp-second-order/source/StabilityCleanup.lean
db9eb2cd7dde2df8ecc82b8aed4351981959b4cd7b0e8355b5df9d394b3d590c  extended-lean-companion/sharp-second-order/source/StabilityClusteringBridge.lean
1132de38808371259d72aa47cf8fa6838dfe8d8cbdd9956d0d2e8e56b5544beb  extended-lean-companion/sharp-second-order/source/StabilityComplete.lean
f0d047752a506896e261c5d2e654280995f23acdde7e9278ddbd62f1b1aeb25c  extended-lean-companion/sharp-second-order/source/StabilityFinalMasses.lean
8397aa418c2571de9b898e3daec0186377cf175e36b15f32b854b489ce8f3cbe  extended-lean-companion/sharp-second-order/source/StabilityHamming.lean
ede6c08454a372f41d3775c73cd3db446c338114b4962b95d068abcd31fa0185  extended-lean-companion/sharp-second-order/source/StabilityRepresentative.lean
3c555f76fcc678149294eefffbf0aeaeabfc39e10b94a7a6eeb4c8609bf36b46  extended-lean-companion/sharp-second-order/source/StabilityRootControl.lean
f3259a97c2e6f6dfddb785e550129d6c1a9e3cd2989a123e2e009fe622662bca  extended-lean-companion/sharp-second-order/source/StabilityRowClustering.lean
22bc1f459543f188289bd4655eea3d7c69fb5b24723c3c58857d6098a493a645  extended-lean-companion/sharp-second-order/source/StabilitySlack.lean
8dc4d14ae90edb85bcdc64f80bdf5e1bcfb1ae1c15da3ab2bc4224c7dddf13dd  extended-lean-companion/sharp-second-order/source/StabilitySlackCoercivity.lean
4309b1431ef45cc53af5f1727e0288447773ba954028856c9d5da3849821ab6f  extended-lean-companion/sharp-second-order/source/StabilitySlackContinuity.lean
a22accb7b3d6ebd59bc3267ecde34c59ccf1f616bf984a0142c25cc550249c8f  extended-lean-companion/sharp-second-order/source/StabilitySymmetricSlack.lean
2c31cac2ac1c2fb3aa8553e5d4fb5dd8a1d6d9f531810d094d2b1ddd8438207e  extended-lean-companion/sharp-second-order/source/StabilityThreeRepresentatives.lean
4889b3ed06cbb8727439d14a5f6869acfc5433b95558be671c6fd32e2b926509  extended-lean-companion/sharp-second-order/source/StabilityTypical.lean
b34eddb872f9ce1bba4605dcf679e0bfaa86e91cc899cf3ac1b4f6d592ff8da0  extended-lean-companion/sharp-second-order/source/StabilityVariance.lean
36a03b0ab4f1ad24a4291f0960f7ee023476844b87544e79d7367819d33be442  extended-lean-companion/sharp-second-order/source/StabilityZeroGeometry.lean
2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136  extended-lean-companion/sharp-second-order/source/StableDensity.lean
3a099d1477a21678620bb3b9c7f30884abdbdc41b36770e1c1329fc9bb35f7ad  extended-lean-companion/sharp-second-order/source/TemplateBalanced.lean
7ad0fec330dda609a23a9b8ebdf3d047c1d562ed5a2d093bb769f193bd42bf94  extended-lean-companion/sharp-second-order/source/TemplateCounts.lean
1cfb7d6445daf1d214aee91920d3a4e43a7cf6529dc2c32e111abb48c329f92a  extended-lean-companion/sharp-second-order/source/TemplateData.lean
88b026d243e3a8e8030f11b2ef970fc1ccf033280df46514d5bde4d31008832b  extended-lean-companion/sharp-second-order/source/TemplateGeometry.lean
4704352533ad496171e3888ed822655e6e5ba4e78a68249bea1fb8e1a3346557  extended-lean-companion/sharp-second-order/source/TemplateModThree.lean
5bf91f32f1bae59781d787f413af08eead93240e0474357f8f27798b14e49129  extended-lean-companion/sharp-second-order/source/ThreeTypeCounts.lean
d9c61709de2cf47fddcd6a6d8f13b609c0e44eb0c25a8f4b4b7d6e5558c33946  extended-lean-companion/sharp-second-order/source/TripartiteCounts.lean
0613817f1e82ab0595c91687e935496e63c6ac9c920cd6b1ee4395dc1ee78785  extended-lean-companion/sharp-second-order/source/TripartiteField.lean
d85eb3059f096f9a8c6130ab99b87a1fe90ecad8ee759a71d7d088932f2647ce  extended-lean-companion/sharp-second-order/source/TripartiteGraph.lean
e70cb97c19beeb9d6f3319ea78c6ad4fbfd79830c98abf92d75fcfe5d8adc791  extended-lean-companion/sharp-second-order/source/UpperFinite.lean
6cc851b06b0dafd85e6a9a6cf61775cb08b2db8ceabdd38588176f79e23ffa1d  extended-lean-companion/sharp-second-order/source/UpperFixedBudget.lean
41ecd66313a6c8d3b85c912d911629d785a539db3f46b2226ac6647c21bcab69  extended-lean-companion/sharp-second-order/source/UpperIngredients.lean
e07999ddcf4fef3f16594277f9ce8e297d10986e9e23b9bb4c43cd3cd98decf5  extended-lean-companion/sharp-second-order/source/UpperLimit.lean
904df29c9ebf1bac9a2af6d92e14fe70bda8e8a014fbebeb0c849673883bf7e4  extended-lean-companion/sharp-second-order/source/UpperRealBridge.lean
74c8b463d93c70536eb53b4e19f7b36dda43ef6895f656c2c9bfa4ba04c878a7  extended-lean-companion/sharp-second-order/source/UpperScalars.lean
48a6214f1d0ecd8dbfe558dbab29a76f1c25c14f3c88a259596250b66ab01757  extended-lean-companion/subcritical-core/ENTRY_TYPES.txt
e6ef2f619bfb9b75079ee7262996843523cb16fcee06290632252552d650a1e2  extended-lean-companion/subcritical-core/README.md
175f1558c43b53dfefe50d39b2ba1637855341f2b7afc1d594e39b5a92f36302  extended-lean-companion/subcritical-core/check.py
42779d67b81608af8a12aa4328d2ab47ca201925b3b2bd68369587b5340bb434  extended-lean-companion/subcritical-core/lean-toolchain
40c0f5b908d6c922b5c127bd643ba2eacdd4064925beafc7f91dbb3ca9883465  extended-lean-companion/subcritical-core/manifest.json
00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457  extended-lean-companion/subcritical-core/source/BooleanMatrixGeometry.lean
23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0  extended-lean-companion/subcritical-core/source/C4Quadratic.lean
0d8f04d6d2e8680765c0c01097002c1002ffe6702a49fbb1906fa635429ff3c6  extended-lean-companion/subcritical-core/source/CleanHoleClassLower.lean
08d51803ef859cb473d2cadb7f5c04c4f12f530568c815e214df984f8307a824  extended-lean-companion/subcritical-core/source/CleanHoleCounting.lean
da65be8f00591500adc15bf86af0b7c2fb9fcd2293c132e70d0915faa3965f6d  extended-lean-companion/subcritical-core/source/CleanHoleExact.lean
34291db3543f2a185e3d0dc2240c8871a37cddfc50b796ccc45a5e81ebfdd32c  extended-lean-companion/subcritical-core/source/CleanHoleGeometry.lean
4999a2f134b28192237a6efb88ce30b9d6513eda4b958d8a566989221bccd760  extended-lean-companion/subcritical-core/source/CleanHolePairCounting.lean
7f45b95259317b252baec6d4a0215f9f98bce069e2f06d9abe9f2fe06e2687a1  extended-lean-companion/subcritical-core/source/CleanHoleReciprocity.lean
61574d8e4408151bff95a121b8d37210770a3d4c9a4688deb07e77446cc451ba  extended-lean-companion/subcritical-core/source/CleanHoles.lean
dca096de06c0dbad8c79f8cf1d150a62aa1ef8cc4faf8e93e4e6fcb23970298a  extended-lean-companion/subcritical-core/source/CleanHolesComplete.lean
30247bf9e7a7c8cdbcac91040d7dfa2cccfb6ff6adbb8a47e8c90c255c623cfe  extended-lean-companion/subcritical-core/source/CleanHolesPaper.lean
94d961c58b8095e8d527d00155f4fba7ff4fa6f9646932280fcbdef6e474979c  extended-lean-companion/subcritical-core/source/CleanHolesPaperParameter.lean
4abf316134cbcca4acd8420a24fae34c62e0d0cd774c16117bff34586bfc47fd  extended-lean-companion/subcritical-core/source/CleanHolesPartitions.lean
b14220a5fd38d851a3744980759a289e8f62cc2cb22ac60ea6f517bdafa044db  extended-lean-companion/subcritical-core/source/CleanHolesQuantitative.lean
0fc93b1476fe21b34a04a829e23822e8f6a737ddce6adfda263cd21a2828162f  extended-lean-companion/subcritical-core/source/CleanHolesRestoration.lean
2d521b6dc1db12b26bbaa483a45d5292cef039f0c8436034c27ca2f5ca2dca90  extended-lean-companion/subcritical-core/source/CleanupAverages.lean
cb93e5292b3b336d2fc0d2bf84f0da7a3798116b689ced9f1b9df5077208acad  extended-lean-companion/subcritical-core/source/CleanupLabels.lean
7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408  extended-lean-companion/subcritical-core/source/FiniteCounting.lean
bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2  extended-lean-companion/subcritical-core/source/FiniteRatSums.lean
60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13  extended-lean-companion/subcritical-core/source/GeneralBoundary.lean
17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2  extended-lean-companion/subcritical-core/source/GeneralDensity.lean
526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774  extended-lean-companion/subcritical-core/source/GeneralSampling.lean
c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625  extended-lean-companion/subcritical-core/source/GeneralTranspose.lean
0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b  extended-lean-companion/subcritical-core/source/GridModel.lean
e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef  extended-lean-companion/subcritical-core/source/ListRatCounting.lean
ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164  extended-lean-companion/subcritical-core/source/MajorityCounting.lean
8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982  extended-lean-companion/subcritical-core/source/MatrixCounting.lean
41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8  extended-lean-companion/subcritical-core/source/MatrixMoments.lean
a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b  extended-lean-companion/subcritical-core/source/MinimumAlgebra.lean
e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766  extended-lean-companion/subcritical-core/source/MinimumMatrix.lean
62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1  extended-lean-companion/subcritical-core/source/NatListSums.lean
7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5  extended-lean-companion/subcritical-core/source/OriginalCounts.lean
035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc  extended-lean-companion/subcritical-core/source/OriginalModel.lean
a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b  extended-lean-companion/subcritical-core/source/PairedCounting.lean
35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940  extended-lean-companion/subcritical-core/source/PairedDecision.lean
aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9  extended-lean-companion/subcritical-core/source/PairedDensity.lean
39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987  extended-lean-companion/subcritical-core/source/PairedLimit.lean
ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604  extended-lean-companion/subcritical-core/source/PairedOpenGeometry.lean
252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87  extended-lean-companion/subcritical-core/source/PairedPivotCore.lean
beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d  extended-lean-companion/subcritical-core/source/PairedRational.lean
106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19  extended-lean-companion/subcritical-core/source/PairedRow.lean
de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3  extended-lean-companion/subcritical-core/source/RationalMinorant.lean
aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744  extended-lean-companion/subcritical-core/source/RationalSampling.lean
8e3497f323487da590058c1b4465e3adfcb08b32d0e4dd47b9708d50ff8cb20b  extended-lean-companion/subcritical-core/source/StabilityClassMass.lean
95e9b7cc8078a055c456343e103ff50e2961dd719cd83346531a337f60bcd525  extended-lean-companion/subcritical-core/source/StabilityCleanup.lean
db9eb2cd7dde2df8ecc82b8aed4351981959b4cd7b0e8355b5df9d394b3d590c  extended-lean-companion/subcritical-core/source/StabilityClusteringBridge.lean
1132de38808371259d72aa47cf8fa6838dfe8d8cbdd9956d0d2e8e56b5544beb  extended-lean-companion/subcritical-core/source/StabilityComplete.lean
f0d047752a506896e261c5d2e654280995f23acdde7e9278ddbd62f1b1aeb25c  extended-lean-companion/subcritical-core/source/StabilityFinalMasses.lean
8397aa418c2571de9b898e3daec0186377cf175e36b15f32b854b489ce8f3cbe  extended-lean-companion/subcritical-core/source/StabilityHamming.lean
ede6c08454a372f41d3775c73cd3db446c338114b4962b95d068abcd31fa0185  extended-lean-companion/subcritical-core/source/StabilityRepresentative.lean
3c555f76fcc678149294eefffbf0aeaeabfc39e10b94a7a6eeb4c8609bf36b46  extended-lean-companion/subcritical-core/source/StabilityRootControl.lean
f3259a97c2e6f6dfddb785e550129d6c1a9e3cd2989a123e2e009fe622662bca  extended-lean-companion/subcritical-core/source/StabilityRowClustering.lean
22bc1f459543f188289bd4655eea3d7c69fb5b24723c3c58857d6098a493a645  extended-lean-companion/subcritical-core/source/StabilitySlack.lean
8dc4d14ae90edb85bcdc64f80bdf5e1bcfb1ae1c15da3ab2bc4224c7dddf13dd  extended-lean-companion/subcritical-core/source/StabilitySlackCoercivity.lean
4309b1431ef45cc53af5f1727e0288447773ba954028856c9d5da3849821ab6f  extended-lean-companion/subcritical-core/source/StabilitySlackContinuity.lean
a22accb7b3d6ebd59bc3267ecde34c59ccf1f616bf984a0142c25cc550249c8f  extended-lean-companion/subcritical-core/source/StabilitySymmetricSlack.lean
2c31cac2ac1c2fb3aa8553e5d4fb5dd8a1d6d9f531810d094d2b1ddd8438207e  extended-lean-companion/subcritical-core/source/StabilityThreeRepresentatives.lean
4889b3ed06cbb8727439d14a5f6869acfc5433b95558be671c6fd32e2b926509  extended-lean-companion/subcritical-core/source/StabilityTypical.lean
b34eddb872f9ce1bba4605dcf679e0bfaa86e91cc899cf3ac1b4f6d592ff8da0  extended-lean-companion/subcritical-core/source/StabilityVariance.lean
36a03b0ab4f1ad24a4291f0960f7ee023476844b87544e79d7367819d33be442  extended-lean-companion/subcritical-core/source/StabilityZeroGeometry.lean
2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136  extended-lean-companion/subcritical-core/source/StableDensity.lean
98bdc95da3b4aa362e1b323c92c960ca077b56c1da3c3146d41c2431a224f466  extended-lean-companion/subcritical-core/source/SubcriticalCapacity.lean
ba3d9bc95e7ef34a1e47fb4df5259502fb11826177947c9f41dd46ad1c891e3d  extended-lean-companion/subcritical-core/source/SubcriticalCore.lean
6f1f5779acd0884120ce32cb13b4e1f06f21b3863c1af4d8bf38613c22bb11b7  extended-lean-companion/subcritical-core/source/SubcriticalDiscard.lean
9ff799ab28e831ab93e76a1f9de0cac4ba0df45770215e15386553113bf0ebed  extended-lean-companion/subcritical-core/source/SubcriticalFinite.lean
2143c81ba08130b7f1815585929e6951249b9eadf9ccd15ddc19870395dc5e38  extended-lean-companion/subcritical-core/source/SubcriticalFiniteEntryAudit.lean
59b0fc15e277b400add72b479dda4b2728e8df03c0e86be869e7ac1cc76cec81  extended-lean-companion/subcritical-core/source/SubcriticalProfile.lean
efb7e7447a8d4dff0c983f9f1522b0f9a3025b7dcf7f3e081a79e11e8b8d4239  extended-lean-companion/subcritical-core/source/SubcriticalRowBounds.lean
c71d239df91726fc519c6eb72d318ec65820627232b2f796219e87dcf35d0ab4  extended-lean-companion/subquadratic-quarter/LICENSE-PNTAnd
c77a0e66ed47019e4fd718808d030392cd19261c6a4dbb8461679301abbdc1e1  extended-lean-companion/subquadratic-quarter/PNT-compatibility.patch
9fbf1037a33c1fa3bf41c3b4656ab2819d9b190bf49c2f2b9eeb0114828c489e  extended-lean-companion/subquadratic-quarter/README.md
722f95d21b4cb1097cd3a14644650bc4dd7e2e5aefc6f0a610861c6d6013e37f  extended-lean-companion/subquadratic-quarter/check.py
6dbe81a750f2e30b43e93b53c8c7b63911116a45ea531c3c483d23c8bc23511e  extended-lean-companion/subquadratic-quarter/manifest.json
aac6ce7a0c35974c80e5dac1dce45d1f84907d3b1bea74a23d98dcdba8002a9d  extended-lean-companion/subquadratic-quarter/source/AffineBase.lean
7be15f1b84faec3b751527071b9824345d74d98a4e9d264cb49c8b590de5d28c  extended-lean-companion/subquadratic-quarter/source/BareCounting.lean
e1f5bed191a89511f451289d2cd8acf77aae97a429662fa8a9bafc72390aa1cb  extended-lean-companion/subquadratic-quarter/source/BareData.lean
530e64575f6aabf1bcd5f7240e3b0112641e2759e724c40df8dbaf842cd2ac4a  extended-lean-companion/subquadratic-quarter/source/BareFamily.lean
baf6bbce288da64ef22fa9c806fe137cf397e17583b64aa22fcb901db14ea86c  extended-lean-companion/subquadratic-quarter/source/BareGeometry.lean
7315e8595fc8a1080a8f468692f77152d3abaeeb49f5fd8b05ddcde26715b934  extended-lean-companion/subquadratic-quarter/source/BareNatSums.lean
00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457  extended-lean-companion/subquadratic-quarter/source/BooleanMatrixGeometry.lean
837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394  extended-lean-companion/subquadratic-quarter/source/BoundedMaximum.lean
23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0  extended-lean-companion/subquadratic-quarter/source/C4Quadratic.lean
181e8ff395c26b1d4e699cdef753f42a78db78ec2eee798e5d4cfe17dc3a9095  extended-lean-companion/subquadratic-quarter/source/ClassicalAsymptotic.lean
28fa4c0640538e0cf80c5f1b88e842643d88b7292d6f821156aafdbe0c7f7caa  extended-lean-companion/subquadratic-quarter/source/ClassicalLimit.lean
52f73157da76ba6af30a02ef2eda0c85b406bccde5f65154e412cf6fb3353137  extended-lean-companion/subquadratic-quarter/source/ClassicalReal.lean
73a4cbda7650a830b2c91df252a1c39ad29b423f6a8e6472926617dd965663e9  extended-lean-companion/subquadratic-quarter/source/FinalPackageAudit.lean
7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408  extended-lean-companion/subquadratic-quarter/source/FiniteCounting.lean
3c8de1e522806849464f017670008c30dafe04ef38d58edb8f254ea49bdd577e  extended-lean-companion/subquadratic-quarter/source/FinitePairings.lean
bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2  extended-lean-companion/subquadratic-quarter/source/FiniteRatSums.lean
0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b  extended-lean-companion/subquadratic-quarter/source/GridModel.lean
e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef  extended-lean-companion/subquadratic-quarter/source/ListRatCounting.lean
ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164  extended-lean-companion/subquadratic-quarter/source/MajorityCounting.lean
8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982  extended-lean-companion/subquadratic-quarter/source/MatrixCounting.lean
41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8  extended-lean-companion/subquadratic-quarter/source/MatrixMoments.lean
8c073b07d259a612bceaa93460de6af207f69c76e8f5e0531a3e7a17c0fc0690  extended-lean-companion/subquadratic-quarter/source/MixingBound.lean
d3253e9b68313f91140b05e06691eaf7b13173d26bee8c9ae35418676817dfeb  extended-lean-companion/subquadratic-quarter/source/MixingCauchy.lean
b13b6a4e5e8677bee20aff0de6564e43b36d9febe30cfc96a27fdfaf11309a5a  extended-lean-companion/subquadratic-quarter/source/MixingData.lean
9558b6e5212785e035353c97a5176e809802ca51089fbeb598d6799bd1f7ddea  extended-lean-companion/subquadratic-quarter/source/MixingIncidence.lean
839118525306cbad276d9e18374e7f496af1093a177a4e2584e9e7c710fa38fb  extended-lean-companion/subquadratic-quarter/source/MixingMoments.lean
e17b8fc8069c60c2704459323f476e79314f5ed1666fae2f200706611fd569c7  extended-lean-companion/subquadratic-quarter/source/MixingScalar.lean
fd58c51730c55a95bc3e7ce66d5c1cd5a82cdbb39df48fb413aff99ca249c45f  extended-lean-companion/subquadratic-quarter/source/MixingVariance.lean
62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1  extended-lean-companion/subquadratic-quarter/source/NatListSums.lean
7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5  extended-lean-companion/subquadratic-quarter/source/OriginalCounts.lean
b8184750df944527563d5dc44e26ce0db4ce8bd0a5e9f63876c4b621b7e86fb8  extended-lean-companion/subquadratic-quarter/source/OriginalFixedBase.lean
035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc  extended-lean-companion/subquadratic-quarter/source/OriginalModel.lean
f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59  extended-lean-companion/subquadratic-quarter/source/OriginalParameters.lean
252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87  extended-lean-companion/subquadratic-quarter/source/PairedPivotCore.lean
0b01895e04b8039a9c77bfd73a7ed59295f044bc699ff1c8d8a15db45a1c021f  extended-lean-companion/subquadratic-quarter/source/PrimeAffine.lean
3ec3ec9bebc7951b6cd9d61633e0cb9bf225308d24063bdaf7f2f6d50664e654  extended-lean-companion/subquadratic-quarter/source/PrimeBelow.lean
63c649344ac09dc107bc6a0f5beda1d955b6d63320aaa488edcdd09f2bce77cf  extended-lean-companion/subquadratic-quarter/source/PrimeNumberTheoremAnd/BrunTitchmarsh.lean
045e9847e9e25f63aee3708b2b56b0c477f45fd92a80a7fef0a1a0d806b8eb93  extended-lean-companion/subquadratic-quarter/source/PrimeNumberTheoremAnd/Consequences.lean
8f86ed00ec8db00ca0f63e8ba99c86e0ae6f9fbd959a5d28cb7134e61e24a109  extended-lean-companion/subquadratic-quarter/source/PrimeNumberTheoremAnd/Fourier.lean
a5c78b78ef025f621cba873779bb55f567e834168b6d611bc41f89f2126347e3  extended-lean-companion/subquadratic-quarter/source/PrimeNumberTheoremAnd/Mathlib/Analysis/Asymptotics/Asymptotics.lean
4e00c5e4c460c804acfb2143317fb096637a2cfd6b41535fdb57fd883e3dd67e  extended-lean-companion/subquadratic-quarter/source/PrimeNumberTheoremAnd/Mathlib/Analysis/SpecialFunctions/Log/Basic.lean
030522971531c7d9d7f683cf180d21f220d967398aea2ab7d569768af61a3a6a  extended-lean-companion/subquadratic-quarter/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/ArithmeticFunction.lean
1aec11e855a3ac7af17564f744ec681879d206d5d859b048e8f4732c76cca97b  extended-lean-companion/subquadratic-quarter/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/AuxResults.lean
53c613e44cb70f75faa91c5b215178aa2965b412cfe673e1412792c06c3946aa  extended-lean-companion/subquadratic-quarter/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Basic.lean
617771061bf92097e72574b7784453e0607d1a5b59192dc92f5692e24709d6da  extended-lean-companion/subquadratic-quarter/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Selberg.lean
4f33c5beb5ca2623b9320e3d7c17c2264e6d496169e604463da1a8cc9afbfa82  extended-lean-companion/subquadratic-quarter/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/SelbergBounds.lean
7f9ce5971b77d15b11f339e51cdeeceef51cc82a4271b73e4c1ed4b1c9e97b9a  extended-lean-companion/subquadratic-quarter/source/PrimeNumberTheoremAnd/SmoothExistence.lean
a26e9b3cbcbafaf9983e357b750dacf7105980f579ca810cd41ddf11fd66783a  extended-lean-companion/subquadratic-quarter/source/PrimeNumberTheoremAnd/Sobolev.lean
132a6f092f87774cad2134e877b5817cea0fba72d33e7964c07107227c387e56  extended-lean-companion/subquadratic-quarter/source/PrimeNumberTheoremAnd/Wiener.lean
b4e972287d1921a02a70f7c201477c90bbb95eaf2b77b44e224414c6c3e1681a  extended-lean-companion/subquadratic-quarter/source/QuarterBareAssembly.lean
7600cd7783dad3c9955f2a108c7b6f8d31fc2e2c55aea6851c11b46f41cbfe13  extended-lean-companion/subquadratic-quarter/source/QuarterColumnMatching.lean
bef9f4d86d7b3b4bed896d93be53f6ff948e5ca81ad9af18cb4e7fb3626aceb3  extended-lean-companion/subquadratic-quarter/source/QuarterFiniteCounts.lean
90548fbdf16b4829e3d18dfe8d6b81e399b906967dbd32b138df1289567eed1b  extended-lean-companion/subquadratic-quarter/source/QuarterLimits.lean
d3c1f8c66b90736ab57bd9340e2b317759731293753c2f638977a4ac69c143a6  extended-lean-companion/subquadratic-quarter/source/QuarterLoss.lean
76d4ab7f370faa51e33768362893afced7bc3b33c6f9a5db4271d7077bb120c2  extended-lean-companion/subquadratic-quarter/source/QuarterRealStats.lean
5b6339f7cb5047cc5c05d3defda82d1aed8c8e65ed0a8fd0cfd085df9f371afa  extended-lean-companion/subquadratic-quarter/source/QuarterRowMatching.lean
de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3  extended-lean-companion/subquadratic-quarter/source/RationalMinorant.lean
aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744  extended-lean-companion/subquadratic-quarter/source/RationalSampling.lean
2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136  extended-lean-companion/subquadratic-quarter/source/StableDensity.lean
07341c4268aadd6090d1428e678e4aa5626c7c30aed9ac41084c755e964a85ca  extended-lean-companion/subquadratic-quarter/source/UniversalQuarter.lean
e312e3f527b17339685a4fcf9f969ce851430c7a240671fc539a4763c0028691  extended-lean-companion/universal-third/DEPENDENCY_AUDIT.md
dbae9908ae5a15df9880cfcc013d5bac60bd4271f1da3f3dda934525c19b9b50  extended-lean-companion/universal-third/ENTRY_TYPES.txt
22b71d71361b1e85a08a5906e7460a55b02d37a87c002fc52a225060f5a65ee5  extended-lean-companion/universal-third/README.md
93d9bbe0fb39c8da17ba0143c518b7b074eca017d24b3c3e988d31c061f04c34  extended-lean-companion/universal-third/check.py
85e1e13bdfcf26b76ae5dda704e46398bdd8cfd5447f9a3fe06ccc35c4d750a4  extended-lean-companion/universal-third/manifest.json
00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457  extended-lean-companion/universal-third/source/BooleanMatrixGeometry.lean
837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394  extended-lean-companion/universal-third/source/BoundedMaximum.lean
0c5b97ea7076e410031faf98511630da028c5137cf7dac79767e5d1417997a7b  extended-lean-companion/universal-third/source/BuildTyping.lean
23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0  extended-lean-companion/universal-third/source/C4Quadratic.lean
034d70d4766bac8073e7136127e1a9594be432c353616513056e34271e296d16  extended-lean-companion/universal-third/source/CategoryFacts.lean
d0f38020b719d4c3b95ce520ca165cfa5f0908b44e33e23043d9f718cfc5086d  extended-lean-companion/universal-third/source/ColoredRowCounts.lean
32f8846cb1b4ab2be7ce4d276941bcc2ea8d6ee3ed0349e13912a2a03fbbff03  extended-lean-companion/universal-third/source/ColumnEmbedding.lean
95915273ae4b49d10997af87e2a4d35fae956a0a26346514eacb1539e2128773  extended-lean-companion/universal-third/source/ColumnPairs.lean
7c527c444f62b5d62b3f6f174c3c5a098d8eb6586be4089b00d4dd2257a9ccfe  extended-lean-companion/universal-third/source/CyclicColoring.lean
7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408  extended-lean-companion/universal-third/source/FiniteCounting.lean
bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2  extended-lean-companion/universal-third/source/FiniteRatSums.lean
1fc3d23ddeef4632bc49b9f26711a01b9d15435c5faac15d2296c89c6ae01172  extended-lean-companion/universal-third/source/FrameC4Count.lean
3c1123ca73ef73f309a1d12ba26e51172b991c7e40c0e4fa4a5ae1c610abbd60  extended-lean-companion/universal-third/source/FrameCounting.lean
e13716d5980be55b2baa348c073cf5ec43112b629aadcc57411ba67a05430942  extended-lean-companion/universal-third/source/FrameCover.lean
ffdeb81ab3994f88b345c1c0651f695503dd611dafe0cfd8bb6abbf2d03c1666  extended-lean-companion/universal-third/source/FrameCyclic.lean
dbc67144c41809f49beddf776451858d99cd2b01a730cc70ae9c05acbf80043d  extended-lean-companion/universal-third/source/FrameData.lean
940a075839f1d446d0b21d5726d71722e4de85be14c6d47625d39c4f31fa908a  extended-lean-companion/universal-third/source/FrameFiniteBound.lean
b51648d3a1f369e412cfb03d903fd847ca251bad24edd00af08ee3fa9b58547f  extended-lean-companion/universal-third/source/FrameGeometry.lean
0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b  extended-lean-companion/universal-third/source/GridModel.lean
224bf2049164c00d90b7cf9a0f44ab9c467ae0c25bc01d6881be6e1fc6c11d5a  extended-lean-companion/universal-third/source/HeavyColumns.lean
e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef  extended-lean-companion/universal-third/source/ListRatCounting.lean
ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164  extended-lean-companion/universal-third/source/MajorityCounting.lean
8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982  extended-lean-companion/universal-third/source/MatrixCounting.lean
41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8  extended-lean-companion/universal-third/source/MatrixMoments.lean
a4601069c1ad79f371665a2035f26fbed10800fa5a00c28c3dab789b086cdf5e  extended-lean-companion/universal-third/source/MaximumColumns.lean
b13b6a4e5e8677bee20aff0de6564e43b36d9febe30cfc96a27fdfaf11309a5a  extended-lean-companion/universal-third/source/MixingData.lean
62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1  extended-lean-companion/universal-third/source/NatListSums.lean
7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5  extended-lean-companion/universal-third/source/OriginalCounts.lean
b8184750df944527563d5dc44e26ce0db4ce8bd0a5e9f63876c4b621b7e86fb8  extended-lean-companion/universal-third/source/OriginalFixedBase.lean
035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc  extended-lean-companion/universal-third/source/OriginalModel.lean
f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59  extended-lean-companion/universal-third/source/OriginalParameters.lean
252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87  extended-lean-companion/universal-third/source/PairedPivotCore.lean
de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3  extended-lean-companion/universal-third/source/RationalMinorant.lean
aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744  extended-lean-companion/universal-third/source/RationalSampling.lean
d74b28d86b882b03fd014d58492eb15b7f1052173c31f6ea802383916e452f55  extended-lean-companion/universal-third/source/ReciprocalGeometry.lean
3fcac318fbf2e0e06c9a3287dd67ecca5d21926cd8feae850b7fb9af4a787b44  extended-lean-companion/universal-third/source/RowPartitions.lean
5d45db11cda6997d285081e9af47c299cb28006498246b6b922af76df16225f3  extended-lean-companion/universal-third/source/SafeFrameCapacity.lean
5bb10953a1a854a7ab212c934283bf89c9e76b84363a9475cd40916060c1f138  extended-lean-companion/universal-third/source/SafeFrameCount.lean
a45b57c96f39f005b1ea7b908ad08319f5bbbc9f87056a31bc3fba6f4a013d1a  extended-lean-companion/universal-third/source/SafeFrameData.lean
0d11754cef61a293e029a404f5790566c0e1cc1742ddc32c894f266b5a02ab01  extended-lean-companion/universal-third/source/SafePoolMatching.lean
2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136  extended-lean-companion/universal-third/source/StableDensity.lean
bdd9b9fbaec238a24cb9e2b9880bbece536e0ab45eee064fb8bd637febfa1d28  extended-lean-companion/universal-third/source/TerminalClassification.lean
ecea63b21fa583ff117b4cea4d0bceb7b2ae2d104a3d8ec76cc2892a7f8b736d  extended-lean-companion/universal-third/source/TerminalConstruction.lean
f3157da34aad78cd0ccea3d5c155a50343beef7bfd85aa3804c17b8be383ad19  extended-lean-companion/universal-third/source/TerminalDeficit.lean
dfe5bfe43a0b943a049fc30277d449935b43d1c12c1b71c60f4c651ceb8171f6  extended-lean-companion/universal-third/source/TerminalIdentity.lean
5bf91f32f1bae59781d787f413af08eead93240e0474357f8f27798b14e49129  extended-lean-companion/universal-third/source/ThreeTypeCounts.lean
aa303bd7e18d35b6f202738761fa44d4c6442069f5f11f4c329c71c387f73510  extended-lean-companion/universal-third/source/ThreeTypeLists.lean
15b6a6503325ebe6b76b77faeb027f5cec5b19e8b74310ece3bd4cbddc8f7409  extended-lean-companion/universal-third/source/UniversalThirdEntryAudit.lean
7977cc4de3f729680fef23ec64e17fa5675e9de4cd7a151df81b990ac29f9a5a  extended-lean-companion/universal-third/source/UniversalThirdLower.lean
5c045acc9e591f95559465a1615b226e075f2247bb81dcc964eb2f1fd57ff665  extended-lean-companion/universal-third/source/WindowArithmetic.lean
9d038f74f5050b5e62ebae9e5f2ba7a945ced625f7bee928690becb9ab80619c  finite-lean-companion/COVERAGE.md
aa670e4c4a0ed29de410f4c4a4136987b48ab0e2158ad3867fcbcda0d09f406b  finite-lean-companion/README.md
7d9b86a723d4f7432b45a749eaf474df7a51e0643486f059db9a83afe3a97211  finite-lean-companion/SELECTION.json
f9cb2af5250458aa8a2d0e55356b94fb1d210097b214fbf30d0662b7444b36c5  finite-lean-companion/affine-trade/ENTRY_TYPES.txt
33b216644b15f28c910f955ac1b19ebd5d786b4a51bc7d40fed48e3e8761d1f8  finite-lean-companion/affine-trade/README.md
ad6a3f00d203d8c5a32a1c788920f8faf6424f75fba60bff37458495ec4762dd  finite-lean-companion/affine-trade/check.py
3e1ae3d8b1f457e2a3162db84e5cf113e4c7ad4b3ae7264349973352726b5d9d  finite-lean-companion/affine-trade/inputs/affine_core_source_snapshot.txt
14ee9b20d48714239c815f703a1787e5b0a3e2c92c3df00dafaffa8cc799787b  finite-lean-companion/affine-trade/manifest.json
0690fb3c735e850c48c05cc5fbd623fa7cdbf677a729dbfab59a5d9bbb6e32ab  finite-lean-companion/affine-trade/source/AffineData.lean
34aa1473293dbe73b1462f827e7c47be04da5c84350a84f00d5b30950edc1669  finite-lean-companion/affine-trade/source/AffineEntryAudit.lean
e88154c54fad0d166df0010d0b351e204898077b0860731dc77690199d99fa08  finite-lean-companion/affine-trade/source/AffineMixed.lean
564d9d18bf07c9820514bd08b007085656620ef7f7eb7d2661ff70e186d3c468  finite-lean-companion/affine-trade/source/AffineQuads.lean
b8c9e08df947ef810e5945572bf22650e15cca03001c40ec689abc7e4fb41ecf  finite-lean-companion/affine-trade/source/AffineTrade.lean
f4733a6cea1afcc7b064d5490d10f49bb88a554dd83e7253d9906b7b503ccd9f  finite-lean-companion/check.py
a829c7bec6421b182daab4ec5b91f8249e1e17d510fa66b0beaba9d480a01554  finite-lean-companion/clean-holes-complete/ENTRY_TYPES.txt
9022847c512b9862c84a3425a85f5f5c5a769131caa5bbdc466fa01d13b43612  finite-lean-companion/clean-holes-complete/README.md
8d830961831769a85d76f5aa66706bfc962d492a8e2bca50939ae760cc5f02ff  finite-lean-companion/clean-holes-complete/check.py
42779d67b81608af8a12aa4328d2ab47ca201925b3b2bd68369587b5340bb434  finite-lean-companion/clean-holes-complete/lean-toolchain
4883d9cebda06343420ecd19c28389867878cbe7915151b01b0c7c4c40737478  finite-lean-companion/clean-holes-complete/manifest.json
00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457  finite-lean-companion/clean-holes-complete/source/BooleanMatrixGeometry.lean
0d8f04d6d2e8680765c0c01097002c1002ffe6702a49fbb1906fa635429ff3c6  finite-lean-companion/clean-holes-complete/source/CleanHoleClassLower.lean
08d51803ef859cb473d2cadb7f5c04c4f12f530568c815e214df984f8307a824  finite-lean-companion/clean-holes-complete/source/CleanHoleCounting.lean
da65be8f00591500adc15bf86af0b7c2fb9fcd2293c132e70d0915faa3965f6d  finite-lean-companion/clean-holes-complete/source/CleanHoleExact.lean
34291db3543f2a185e3d0dc2240c8871a37cddfc50b796ccc45a5e81ebfdd32c  finite-lean-companion/clean-holes-complete/source/CleanHoleGeometry.lean
4999a2f134b28192237a6efb88ce30b9d6513eda4b958d8a566989221bccd760  finite-lean-companion/clean-holes-complete/source/CleanHolePairCounting.lean
7f45b95259317b252baec6d4a0215f9f98bce069e2f06d9abe9f2fe06e2687a1  finite-lean-companion/clean-holes-complete/source/CleanHoleReciprocity.lean
61574d8e4408151bff95a121b8d37210770a3d4c9a4688deb07e77446cc451ba  finite-lean-companion/clean-holes-complete/source/CleanHoles.lean
dca096de06c0dbad8c79f8cf1d150a62aa1ef8cc4faf8e93e4e6fcb23970298a  finite-lean-companion/clean-holes-complete/source/CleanHolesComplete.lean
5dca8a62941f8eb8c8e240ccefbfc44282d4627076415f00f12bcd43e7fd8b35  finite-lean-companion/clean-holes-complete/source/CleanHolesCompleteEntryAudit.lean
30247bf9e7a7c8cdbcac91040d7dfa2cccfb6ff6adbb8a47e8c90c255c623cfe  finite-lean-companion/clean-holes-complete/source/CleanHolesPaper.lean
94d961c58b8095e8d527d00155f4fba7ff4fa6f9646932280fcbdef6e474979c  finite-lean-companion/clean-holes-complete/source/CleanHolesPaperParameter.lean
4abf316134cbcca4acd8420a24fae34c62e0d0cd774c16117bff34586bfc47fd  finite-lean-companion/clean-holes-complete/source/CleanHolesPartitions.lean
b14220a5fd38d851a3744980759a289e8f62cc2cb22ac60ea6f517bdafa044db  finite-lean-companion/clean-holes-complete/source/CleanHolesQuantitative.lean
0fc93b1476fe21b34a04a829e23822e8f6a737ddce6adfda263cd21a2828162f  finite-lean-companion/clean-holes-complete/source/CleanHolesRestoration.lean
2d521b6dc1db12b26bbaa483a45d5292cef039f0c8436034c27ca2f5ca2dca90  finite-lean-companion/clean-holes-complete/source/CleanupAverages.lean
cb93e5292b3b336d2fc0d2bf84f0da7a3798116b689ced9f1b9df5077208acad  finite-lean-companion/clean-holes-complete/source/CleanupLabels.lean
7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408  finite-lean-companion/clean-holes-complete/source/FiniteCounting.lean
bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2  finite-lean-companion/clean-holes-complete/source/FiniteRatSums.lean
60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13  finite-lean-companion/clean-holes-complete/source/GeneralBoundary.lean
17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2  finite-lean-companion/clean-holes-complete/source/GeneralDensity.lean
526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774  finite-lean-companion/clean-holes-complete/source/GeneralSampling.lean
c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625  finite-lean-companion/clean-holes-complete/source/GeneralTranspose.lean
0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b  finite-lean-companion/clean-holes-complete/source/GridModel.lean
e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef  finite-lean-companion/clean-holes-complete/source/ListRatCounting.lean
ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164  finite-lean-companion/clean-holes-complete/source/MajorityCounting.lean
8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982  finite-lean-companion/clean-holes-complete/source/MatrixCounting.lean
41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8  finite-lean-companion/clean-holes-complete/source/MatrixMoments.lean
a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b  finite-lean-companion/clean-holes-complete/source/MinimumAlgebra.lean
e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766  finite-lean-companion/clean-holes-complete/source/MinimumMatrix.lean
62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1  finite-lean-companion/clean-holes-complete/source/NatListSums.lean
7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5  finite-lean-companion/clean-holes-complete/source/OriginalCounts.lean
035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc  finite-lean-companion/clean-holes-complete/source/OriginalModel.lean
a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b  finite-lean-companion/clean-holes-complete/source/PairedCounting.lean
35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940  finite-lean-companion/clean-holes-complete/source/PairedDecision.lean
aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9  finite-lean-companion/clean-holes-complete/source/PairedDensity.lean
39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987  finite-lean-companion/clean-holes-complete/source/PairedLimit.lean
ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604  finite-lean-companion/clean-holes-complete/source/PairedOpenGeometry.lean
252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87  finite-lean-companion/clean-holes-complete/source/PairedPivotCore.lean
beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d  finite-lean-companion/clean-holes-complete/source/PairedRational.lean
106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19  finite-lean-companion/clean-holes-complete/source/PairedRow.lean
de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3  finite-lean-companion/clean-holes-complete/source/RationalMinorant.lean
aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744  finite-lean-companion/clean-holes-complete/source/RationalSampling.lean
8e3497f323487da590058c1b4465e3adfcb08b32d0e4dd47b9708d50ff8cb20b  finite-lean-companion/clean-holes-complete/source/StabilityClassMass.lean
95e9b7cc8078a055c456343e103ff50e2961dd719cd83346531a337f60bcd525  finite-lean-companion/clean-holes-complete/source/StabilityCleanup.lean
db9eb2cd7dde2df8ecc82b8aed4351981959b4cd7b0e8355b5df9d394b3d590c  finite-lean-companion/clean-holes-complete/source/StabilityClusteringBridge.lean
1132de38808371259d72aa47cf8fa6838dfe8d8cbdd9956d0d2e8e56b5544beb  finite-lean-companion/clean-holes-complete/source/StabilityComplete.lean
f0d047752a506896e261c5d2e654280995f23acdde7e9278ddbd62f1b1aeb25c  finite-lean-companion/clean-holes-complete/source/StabilityFinalMasses.lean
8397aa418c2571de9b898e3daec0186377cf175e36b15f32b854b489ce8f3cbe  finite-lean-companion/clean-holes-complete/source/StabilityHamming.lean
ede6c08454a372f41d3775c73cd3db446c338114b4962b95d068abcd31fa0185  finite-lean-companion/clean-holes-complete/source/StabilityRepresentative.lean
3c555f76fcc678149294eefffbf0aeaeabfc39e10b94a7a6eeb4c8609bf36b46  finite-lean-companion/clean-holes-complete/source/StabilityRootControl.lean
f3259a97c2e6f6dfddb785e550129d6c1a9e3cd2989a123e2e009fe622662bca  finite-lean-companion/clean-holes-complete/source/StabilityRowClustering.lean
22bc1f459543f188289bd4655eea3d7c69fb5b24723c3c58857d6098a493a645  finite-lean-companion/clean-holes-complete/source/StabilitySlack.lean
8dc4d14ae90edb85bcdc64f80bdf5e1bcfb1ae1c15da3ab2bc4224c7dddf13dd  finite-lean-companion/clean-holes-complete/source/StabilitySlackCoercivity.lean
4309b1431ef45cc53af5f1727e0288447773ba954028856c9d5da3849821ab6f  finite-lean-companion/clean-holes-complete/source/StabilitySlackContinuity.lean
a22accb7b3d6ebd59bc3267ecde34c59ccf1f616bf984a0142c25cc550249c8f  finite-lean-companion/clean-holes-complete/source/StabilitySymmetricSlack.lean
2c31cac2ac1c2fb3aa8553e5d4fb5dd8a1d6d9f531810d094d2b1ddd8438207e  finite-lean-companion/clean-holes-complete/source/StabilityThreeRepresentatives.lean
4889b3ed06cbb8727439d14a5f6869acfc5433b95558be671c6fd32e2b926509  finite-lean-companion/clean-holes-complete/source/StabilityTypical.lean
b34eddb872f9ce1bba4605dcf679e0bfaa86e91cc899cf3ac1b4f6d592ff8da0  finite-lean-companion/clean-holes-complete/source/StabilityVariance.lean
36a03b0ab4f1ad24a4291f0960f7ee023476844b87544e79d7367819d33be442  finite-lean-companion/clean-holes-complete/source/StabilityZeroGeometry.lean
2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136  finite-lean-companion/clean-holes-complete/source/StableDensity.lean
615aa01f084bfd720a07fdb9c1e12c662b6c992cdfb40511adda34b6bc251eff  finite-lean-companion/construction-frame/ENTRY_TYPES.txt
8ff039b5901c2884dc55285b79e78e08acc55964dca67b2c745590812924ddc2  finite-lean-companion/construction-frame/README.md
79fd24218af5787e96f40fe2493b88624231e1746bbc9f718dca3034cae3a612  finite-lean-companion/construction-frame/check.py
42779d67b81608af8a12aa4328d2ab47ca201925b3b2bd68369587b5340bb434  finite-lean-companion/construction-frame/lean-toolchain
efb307a5747663a16015a379c34cccc13bf7711b9ee947744ad9d329a8eb01b3  finite-lean-companion/construction-frame/manifest.json
00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457  finite-lean-companion/construction-frame/source/BooleanMatrixGeometry.lean
7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408  finite-lean-companion/construction-frame/source/FiniteCounting.lean
bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2  finite-lean-companion/construction-frame/source/FiniteRatSums.lean
1fc3d23ddeef4632bc49b9f26711a01b9d15435c5faac15d2296c89c6ae01172  finite-lean-companion/construction-frame/source/FrameC4Count.lean
3c1123ca73ef73f309a1d12ba26e51172b991c7e40c0e4fa4a5ae1c610abbd60  finite-lean-companion/construction-frame/source/FrameCounting.lean
e13716d5980be55b2baa348c073cf5ec43112b629aadcc57411ba67a05430942  finite-lean-companion/construction-frame/source/FrameCover.lean
ffdeb81ab3994f88b345c1c0651f695503dd611dafe0cfd8bb6abbf2d03c1666  finite-lean-companion/construction-frame/source/FrameCyclic.lean
dbc67144c41809f49beddf776451858d99cd2b01a730cc70ae9c05acbf80043d  finite-lean-companion/construction-frame/source/FrameData.lean
c1e823825a3adba7845e74045fc6794dd120ea7d6d10e83742602adce3df41af  finite-lean-companion/construction-frame/source/FrameEntryAudit.lean
940a075839f1d446d0b21d5726d71722e4de85be14c6d47625d39c4f31fa908a  finite-lean-companion/construction-frame/source/FrameFiniteBound.lean
b51648d3a1f369e412cfb03d903fd847ca251bad24edd00af08ee3fa9b58547f  finite-lean-companion/construction-frame/source/FrameGeometry.lean
0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b  finite-lean-companion/construction-frame/source/GridModel.lean
e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef  finite-lean-companion/construction-frame/source/ListRatCounting.lean
ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164  finite-lean-companion/construction-frame/source/MajorityCounting.lean
8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982  finite-lean-companion/construction-frame/source/MatrixCounting.lean
41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8  finite-lean-companion/construction-frame/source/MatrixMoments.lean
62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1  finite-lean-companion/construction-frame/source/NatListSums.lean
035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc  finite-lean-companion/construction-frame/source/OriginalModel.lean
252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87  finite-lean-companion/construction-frame/source/PairedPivotCore.lean
de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3  finite-lean-companion/construction-frame/source/RationalMinorant.lean
aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744  finite-lean-companion/construction-frame/source/RationalSampling.lean
2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136  finite-lean-companion/construction-frame/source/StableDensity.lean
ab81b6b06001883dd8bbbc1c1697435ea5a14b6a798abaaec35f8845f719eff9  finite-lean-companion/data/moment-free-certificate.json
ec44f2d3a7cb8772540878a64215e54daed13c76b379d18604e26edf6b9a3a0d  finite-lean-companion/formal-bare-quarter/DEPENDENCY_AUDIT.md
099b7cf9dda2a5a3bb6837a0c3d097d3c185c9b7d740454b5fd400836a5d4e32  finite-lean-companion/formal-bare-quarter/ENTRY_TYPES.txt
2db4e1d001bf31fd3f5c2c033efd50ee091480f9f099a9f897580cb3123fe5d1  finite-lean-companion/formal-bare-quarter/README.md
762e31d93d0095af6c032cb1fcc8032ce732721dbb5f2bd950f5804939da7d7d  finite-lean-companion/formal-bare-quarter/check.py
19c716b62dfaf3ab981d4d58821dc4f017d03fd1411c86f567de2bea31b1af5f  finite-lean-companion/formal-bare-quarter/manifest.json
7be15f1b84faec3b751527071b9824345d74d98a4e9d264cb49c8b590de5d28c  finite-lean-companion/formal-bare-quarter/source/BareCounting.lean
e1f5bed191a89511f451289d2cd8acf77aae97a429662fa8a9bafc72390aa1cb  finite-lean-companion/formal-bare-quarter/source/BareData.lean
82d53d7c62ffdded60620d796b2db08b2eefa826376c32b3797b251a2b668462  finite-lean-companion/formal-bare-quarter/source/BareEntryAudit.lean
530e64575f6aabf1bcd5f7240e3b0112641e2759e724c40df8dbaf842cd2ac4a  finite-lean-companion/formal-bare-quarter/source/BareFamily.lean
baf6bbce288da64ef22fa9c806fe137cf397e17583b64aa22fcb901db14ea86c  finite-lean-companion/formal-bare-quarter/source/BareGeometry.lean
7315e8595fc8a1080a8f468692f77152d3abaeeb49f5fd8b05ddcde26715b934  finite-lean-companion/formal-bare-quarter/source/BareNatSums.lean
4473610602a8812cfe36c27658cb67aa3bef784d9f43f8c293cd9f869b7190be  finite-lean-companion/formal-bare-quarter/source/BareSanity.lean
00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457  finite-lean-companion/formal-bare-quarter/source/BooleanMatrixGeometry.lean
7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408  finite-lean-companion/formal-bare-quarter/source/FiniteCounting.lean
bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2  finite-lean-companion/formal-bare-quarter/source/FiniteRatSums.lean
0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b  finite-lean-companion/formal-bare-quarter/source/GridModel.lean
e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef  finite-lean-companion/formal-bare-quarter/source/ListRatCounting.lean
ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164  finite-lean-companion/formal-bare-quarter/source/MajorityCounting.lean
8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982  finite-lean-companion/formal-bare-quarter/source/MatrixCounting.lean
41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8  finite-lean-companion/formal-bare-quarter/source/MatrixMoments.lean
62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1  finite-lean-companion/formal-bare-quarter/source/NatListSums.lean
252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87  finite-lean-companion/formal-bare-quarter/source/PairedPivotCore.lean
de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3  finite-lean-companion/formal-bare-quarter/source/RationalMinorant.lean
aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744  finite-lean-companion/formal-bare-quarter/source/RationalSampling.lean
2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136  finite-lean-companion/formal-bare-quarter/source/StableDensity.lean
ad4c00abf4dfdb4a53b77b0cb97f710dac52459944e924a4c1894d20b1abb3b7  finite-lean-companion/formal-defect-gluing/DEPENDENCY_AUDIT.md
6e860cc059149be8a4bf145672276e998748979fe8989c6e1851f59dbe9350ef  finite-lean-companion/formal-defect-gluing/README.md
5ecfc64e591fcbd4fc0fe4af1346ed04e7ba51f2a027b1ac745d5238c9cecbf4  finite-lean-companion/formal-defect-gluing/audit/entry-axioms.json
2826262d65bc2725f13c681b08cd2dc23c671ad42970dca6f6c7ca293ca35e89  finite-lean-companion/formal-defect-gluing/audit/entry-types.txt
494bf91d34b6d53b9181ac72e575d01fba50b8416d437f7c58918a49b8db3bc7  finite-lean-companion/formal-defect-gluing/manifest.json
b64f62b36ac4ab80d8865b51ca4137396abac150c76b6c1895ade8e9a99c3bb0  finite-lean-companion/formal-defect-gluing/replay.py
00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457  finite-lean-companion/formal-defect-gluing/source/BooleanMatrixGeometry.lean
7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408  finite-lean-companion/formal-defect-gluing/source/FiniteCounting.lean
bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2  finite-lean-companion/formal-defect-gluing/source/FiniteRatSums.lean
e572d315efe1e0c433a2cf7bfe62961b289fe9a44867f5c75cfec6d411e9eebf  finite-lean-companion/formal-defect-gluing/source/GluingData.lean
0cb621526f181fa21bf42a997604e9240320a1286118b5cab4a41f18a9435bbf  finite-lean-companion/formal-defect-gluing/source/GluingEntryAudit.lean
912a32a9eb8553ace0ee4e59c5bee4baf57d33f8addf2b0be2c1aefec31f1820  finite-lean-companion/formal-defect-gluing/source/GluingFamily.lean
e4bbcb8e4025c952ffdb2223f71f3cb9f56eecafeee374b810c4018c01f1287d  finite-lean-companion/formal-defect-gluing/source/GluingGeometry.lean
0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b  finite-lean-companion/formal-defect-gluing/source/GridModel.lean
e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef  finite-lean-companion/formal-defect-gluing/source/ListRatCounting.lean
ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164  finite-lean-companion/formal-defect-gluing/source/MajorityCounting.lean
41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8  finite-lean-companion/formal-defect-gluing/source/MatrixMoments.lean
252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87  finite-lean-companion/formal-defect-gluing/source/PairedPivotCore.lean
de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3  finite-lean-companion/formal-defect-gluing/source/RationalMinorant.lean
aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744  finite-lean-companion/formal-defect-gluing/source/RationalSampling.lean
2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136  finite-lean-companion/formal-defect-gluing/source/StableDensity.lean
fa0610f7c4734ee7446800ebaa3714a677c2240822db818e996cc955d915957c  finite-lean-companion/legacy-finite-density-and-parity/README.md
c0b8aaca22cc3f9e4a49d12652be5bcf846af4b17630e38bec4a918285f2a128  finite-lean-companion/legacy-finite-density-and-parity/check.py
fd9c6a94902b48b52fea133f15fc25d8681dc62f24ab64e56cb2f67b580003ed  finite-lean-companion/legacy-finite-density-and-parity/even-parity/EntryAudit.lean
b8a521e09f568785a7b6c36de3a506bdbf37b0709721f72da6f1a79990df01f2  finite-lean-companion/legacy-finite-density-and-parity/even-parity/EvenParity.lean
8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982  finite-lean-companion/legacy-finite-density-and-parity/even-parity/MatrixCounting.lean
62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1  finite-lean-companion/legacy-finite-density-and-parity/even-parity/NatListSums.lean
f931c7664eb767700a25eb16f223f67c741755c4a10306c356c5b67391e106e9  finite-lean-companion/legacy-finite-density-and-parity/even-parity/SanityCases.lean
4fbb83d315ef3e18137cbca564a010e3c441cc104cf28a7f9b3714d618fd29d4  finite-lean-companion/legacy-finite-density-and-parity/manifest.json
00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457  finite-lean-companion/legacy-finite-density-and-parity/paired-density/BooleanMatrixGeometry.lean
7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408  finite-lean-companion/legacy-finite-density-and-parity/paired-density/FiniteCounting.lean
bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2  finite-lean-companion/legacy-finite-density-and-parity/paired-density/FiniteRatSums.lean
60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13  finite-lean-companion/legacy-finite-density-and-parity/paired-density/GeneralBoundary.lean
17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2  finite-lean-companion/legacy-finite-density-and-parity/paired-density/GeneralDensity.lean
526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774  finite-lean-companion/legacy-finite-density-and-parity/paired-density/GeneralSampling.lean
dbee473847e00626a9a67b398611340ec023619ba05b66d2b7c919f4ef59e412  finite-lean-companion/legacy-finite-density-and-parity/paired-density/GeneralSanity.lean
c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625  finite-lean-companion/legacy-finite-density-and-parity/paired-density/GeneralTranspose.lean
0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b  finite-lean-companion/legacy-finite-density-and-parity/paired-density/GridModel.lean
e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef  finite-lean-companion/legacy-finite-density-and-parity/paired-density/ListRatCounting.lean
ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164  finite-lean-companion/legacy-finite-density-and-parity/paired-density/MajorityCounting.lean
41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8  finite-lean-companion/legacy-finite-density-and-parity/paired-density/MatrixMoments.lean
a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b  finite-lean-companion/legacy-finite-density-and-parity/paired-density/PairedCounting.lean
35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940  finite-lean-companion/legacy-finite-density-and-parity/paired-density/PairedDecision.lean
aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9  finite-lean-companion/legacy-finite-density-and-parity/paired-density/PairedDensity.lean
83017d9ddeeb8f4a46b3162ac7d81b49ce5eb1f09402ccdc312b17aa330e3bc8  finite-lean-companion/legacy-finite-density-and-parity/paired-density/PairedEntryAudit.lean
39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987  finite-lean-companion/legacy-finite-density-and-parity/paired-density/PairedLimit.lean
ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604  finite-lean-companion/legacy-finite-density-and-parity/paired-density/PairedOpenGeometry.lean
252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87  finite-lean-companion/legacy-finite-density-and-parity/paired-density/PairedPivotCore.lean
beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d  finite-lean-companion/legacy-finite-density-and-parity/paired-density/PairedRational.lean
106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19  finite-lean-companion/legacy-finite-density-and-parity/paired-density/PairedRow.lean
a8a8dada84340d37de5ecc4ad2076cf35db6f4595dcd0e90681765b7d1d978f9  finite-lean-companion/legacy-finite-density-and-parity/paired-density/PairedSanity.lean
07a64ce08380ea502c02dfd04c40c06cbea9a2e548c973f074ea68d4584480e8  finite-lean-companion/legacy-finite-density-and-parity/paired-density/PairedStable.lean
de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3  finite-lean-companion/legacy-finite-density-and-parity/paired-density/RationalMinorant.lean
aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744  finite-lean-companion/legacy-finite-density-and-parity/paired-density/RationalSampling.lean
bd1d677c2ede4781d67e9e018c92a9ee88adfc4e32844566b7d61dfa09d36324  finite-lean-companion/legacy-finite-density-and-parity/paired-density/SanityCases.lean
2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136  finite-lean-companion/legacy-finite-density-and-parity/paired-density/StableDensity.lean
6b78687237b093e2ceae07c0ebc5cecbd39503c35a84c081d794080506854660  finite-lean-companion/manifest.json
5f8245b068cbd6be9a66045b824eb0de94df792716da794a82eef5c9fe696c4f  finite-lean-companion/mixing-light-transfer/ENTRY_TYPES.txt
543af23573230afb70d9c580865d36382a90a50c220a3c36d2738173adac8300  finite-lean-companion/mixing-light-transfer/README.md
e673dd95cc5334db029439ee29aaf27b970a136ce388965ea4a9e9f0c6129847  finite-lean-companion/mixing-light-transfer/check.py
42779d67b81608af8a12aa4328d2ab47ca201925b3b2bd68369587b5340bb434  finite-lean-companion/mixing-light-transfer/lean-toolchain
4f2ab7ad1cd10948f412b1aab79e498317786b8ab979515e751056dcb022c5db  finite-lean-companion/mixing-light-transfer/manifest.json
a99f85dd7b2f1676bdf536ef6d11f18742e6d009d3fc690a3dbeb33eec284f4f  finite-lean-companion/mixing-light-transfer/source/AreaLightBridge.lean
00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457  finite-lean-companion/mixing-light-transfer/source/BooleanMatrixGeometry.lean
837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394  finite-lean-companion/mixing-light-transfer/source/BoundedMaximum.lean
23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0  finite-lean-companion/mixing-light-transfer/source/C4Quadratic.lean
f2f81cc870bf536d1270a360c47b51d7b23440dc52d5825da4de5540a7477af1  finite-lean-companion/mixing-light-transfer/source/DefectMixingTransfer.lean
28ec433ee4e5abfc45ab624cc5a5b5725598eb3e7b176262594faf3ad2b5395f  finite-lean-companion/mixing-light-transfer/source/EmptyRectangleGeometry.lean
7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408  finite-lean-companion/mixing-light-transfer/source/FiniteCounting.lean
bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2  finite-lean-companion/mixing-light-transfer/source/FiniteRatSums.lean
0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b  finite-lean-companion/mixing-light-transfer/source/GridModel.lean
c415637e5a6ab97832b7d5dd68683759fe35a8d525be5871e4483630e6472620  finite-lean-companion/mixing-light-transfer/source/LightAverages.lean
626ee5a0bd7baa6ea4ee270ab94c8833f70fcf82978678d4e887a88207d5c588  finite-lean-companion/mixing-light-transfer/source/LightDual.lean
9f0fef1607512270a479bbb2e7b9ae224719f45583b66f31ef62b27b5350599d  finite-lean-companion/mixing-light-transfer/source/LightMatrixTheorem.lean
dfe485f93abf9c2bfec04fa8514376331be419919b94b4ab2b7da01bf5f5fd8b  finite-lean-companion/mixing-light-transfer/source/LightPairing.lean
d5b285a24d3dbc743786c04ad3f4bdcc98ef1fc2ee5ab9fdeaa9fde7eedf5251  finite-lean-companion/mixing-light-transfer/source/LightRanges.lean
e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef  finite-lean-companion/mixing-light-transfer/source/ListRatCounting.lean
5e335e1322868c13a756f1edffd5ad837219f353992af0d6e82455a7cf4a24dd  finite-lean-companion/mixing-light-transfer/source/MFBernstein.lean
7613c273e05586dd243d32fa2b77243c0fb3641d06b3ccbf44c7060f4811757c  finite-lean-companion/mixing-light-transfer/source/MFData.lean
2ea68c531ea136ead80142655235f5eb0ffa95f3f1b09bfef9cf3f198ce1ba8a  finite-lean-companion/mixing-light-transfer/source/MFFunctions.lean
074e53ebe6a38a809658cf1667cc8ce694a94e018954545bd96308d59ea43af5  finite-lean-companion/mixing-light-transfer/source/MFHall.lean
21cba23ce9f515440654b6dccd8ab82a9ff3ebe4053bd2ee63b4355c6d1ffe88  finite-lean-companion/mixing-light-transfer/source/MFNumerical.lean
315def3dc2be6c3c9cd7894b9fc9553e8513947af0e8e3825d7838bc7548ad23  finite-lean-companion/mixing-light-transfer/source/MFPointwise.lean
99282688a53d5e0bbf064c6b0097e42e1d410dcd057bdf825141273c72ba6879  finite-lean-companion/mixing-light-transfer/source/MFRows0.lean
74563ff5a5569842625e20e025541596d47a4095236c31ba4e45cec830379524  finite-lean-companion/mixing-light-transfer/source/MFRows1.lean
659a44b1bd50ee61dbb3409b6f3534427fec07a8e4c30e91c1d990f1eabd71e9  finite-lean-companion/mixing-light-transfer/source/MFRows2.lean
90bb022fe9455800cdda8e9bab64619ea3ebb2b155179a58bb5f050c378d148f  finite-lean-companion/mixing-light-transfer/source/MFRows3.lean
3c3e9c3a8be6bfcee941110ee786b13e3ee532ac11a2830643d4f02151d5f52d  finite-lean-companion/mixing-light-transfer/source/MFRows4.lean
006901020727ca1aaf6fa2b5ef55f8063db4fe669f4c34bfaf5eeaa72fec6c55  finite-lean-companion/mixing-light-transfer/source/MFRows5.lean
9009a5cc91ec5ef1573728d0faa0a8472e6ffa274ff044b67b7b4257d8884e54  finite-lean-companion/mixing-light-transfer/source/MFRows6.lean
fa2666e04c7af5d6198ef4eb636eb92f4a4d78d84de0814aea9ac33c3a17f48e  finite-lean-companion/mixing-light-transfer/source/MFRows7.lean
ead78863cfa0d70e452b81fcbd188e872a61834239d5d5057dfe58f9cc05cb43  finite-lean-companion/mixing-light-transfer/source/MFUnitSquare.lean
ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164  finite-lean-companion/mixing-light-transfer/source/MajorityCounting.lean
8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982  finite-lean-companion/mixing-light-transfer/source/MatrixCounting.lean
41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8  finite-lean-companion/mixing-light-transfer/source/MatrixMoments.lean
a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b  finite-lean-companion/mixing-light-transfer/source/MinimumAlgebra.lean
e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766  finite-lean-companion/mixing-light-transfer/source/MinimumMatrix.lean
bd3242d3979595c2d12e5b850b58a0146795944167fe7ea4b86585d6fd0c64e8  finite-lean-companion/mixing-light-transfer/source/MixingAugmentedBound.lean
8c073b07d259a612bceaa93460de6af207f69c76e8f5e0531a3e7a17c0fc0690  finite-lean-companion/mixing-light-transfer/source/MixingBound.lean
d3253e9b68313f91140b05e06691eaf7b13173d26bee8c9ae35418676817dfeb  finite-lean-companion/mixing-light-transfer/source/MixingCauchy.lean
b13b6a4e5e8677bee20aff0de6564e43b36d9febe30cfc96a27fdfaf11309a5a  finite-lean-companion/mixing-light-transfer/source/MixingData.lean
9558b6e5212785e035353c97a5176e809802ca51089fbeb598d6799bd1f7ddea  finite-lean-companion/mixing-light-transfer/source/MixingIncidence.lean
a3fa117b31c17ea7e0189adb6f1bca44cee89f008781aa1b27099468d674c97f  finite-lean-companion/mixing-light-transfer/source/MixingLightEntryAudit.lean
839118525306cbad276d9e18374e7f496af1093a177a4e2584e9e7c710fa38fb  finite-lean-companion/mixing-light-transfer/source/MixingMoments.lean
e17b8fc8069c60c2704459323f476e79314f5ed1666fae2f200706611fd569c7  finite-lean-companion/mixing-light-transfer/source/MixingScalar.lean
fd58c51730c55a95bc3e7ce66d5c1cd5a82cdbb39df48fb413aff99ca249c45f  finite-lean-companion/mixing-light-transfer/source/MixingVariance.lean
d800a1fc4e2c92cf68f77e13de80519440cb61c06c6f0b8f182a78c0a1411e08  finite-lean-companion/mixing-light-transfer/source/MonotoneMixingTransfer.lean
62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1  finite-lean-companion/mixing-light-transfer/source/NatListSums.lean
7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5  finite-lean-companion/mixing-light-transfer/source/OriginalCounts.lean
b8184750df944527563d5dc44e26ce0db4ce8bd0a5e9f63876c4b621b7e86fb8  finite-lean-companion/mixing-light-transfer/source/OriginalFixedBase.lean
d6547543eb1582eaff9b01501b313622e2d3b90e441906046aaeee7322d76007  finite-lean-companion/mixing-light-transfer/source/OriginalMixingLight.lean
035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc  finite-lean-companion/mixing-light-transfer/source/OriginalModel.lean
f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59  finite-lean-companion/mixing-light-transfer/source/OriginalParameters.lean
252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87  finite-lean-companion/mixing-light-transfer/source/PairedPivotCore.lean
de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3  finite-lean-companion/mixing-light-transfer/source/RationalMinorant.lean
aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744  finite-lean-companion/mixing-light-transfer/source/RationalSampling.lean
2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136  finite-lean-companion/mixing-light-transfer/source/StableDensity.lean
82c94ce54a6e9496adcca44cb242b5a1502bd4ddd6c8c57f3432622dbf9632bc  finite-lean-companion/mixing-light-transfer/source/SubbaseGeometry.lean
6872650d3c7c73b8c475478ea8264a0a7c3d0e4699d4ddef7cf8d6c977ab9032  finite-lean-companion/polynomial-matrix-current/DEPENDENCIES.json
10af3a653bd5cae09a5187cc52b6365956ba2e33b8da67b65fde87e562e4f159  finite-lean-companion/polynomial-matrix-current/ENTRY_TYPES.txt
b776119cfc654cfb8e906501cfb9f5f40323124c3a40eb063c636bd6f53ac78e  finite-lean-companion/polynomial-matrix-current/README.md
012f5b37db5a3bfdaecc12b163e636c4e158400aa0d1f4cce110fa4168e77ac8  finite-lean-companion/polynomial-matrix-current/certificate.json
0bcaa9088d91d8643906303b30cea60eefa9bb5a837897abfce00e6e3c5c2029  finite-lean-companion/polynomial-matrix-current/check.py
465ead4f5c9ee850cfd13022b0dbe3d6e59e9eefcc4138382067a3d65aa97e79  finite-lean-companion/polynomial-matrix-current/generate.py
2a228c2a7cc1ead22d9952e7842da058724abfccd23cbf86278d544c68f1e441  finite-lean-companion/polynomial-matrix-current/inputs/joint_bound_source_snapshot.txt
3eee3d946ddabb8da0eee00fd52e891979a256b474066a9c473c74b46fadf329  finite-lean-companion/polynomial-matrix-current/inputs/verify_joint_bound.py
42779d67b81608af8a12aa4328d2ab47ca201925b3b2bd68369587b5340bb434  finite-lean-companion/polynomial-matrix-current/lean-toolchain
a88d14d1be30920c8ad6d49a6f14d6001cabbd52304aa89587c3eb3e1d71d25e  finite-lean-companion/polynomial-matrix-current/manifest.json
00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457  finite-lean-companion/polynomial-matrix-current/source/BooleanMatrixGeometry.lean
96b60b02f7db717f2f1507aa7a9326b6d9a57f35850a9f4fb104f05995d11e7f  finite-lean-companion/polynomial-matrix-current/source/CurrentPolynomialMatrix.lean
b612be0564ecd2f080e0d9503886ec8620750045c7fe0a7c9067a0eebeec7b9d  finite-lean-companion/polynomial-matrix-current/source/CurrentPolynomialMatrixEntryAudit.lean
18c4b43bdebbb5a44f32563b6c0eacff6f3ee9686d78fd4f7c805edd31b2b666  finite-lean-companion/polynomial-matrix-current/source/CurrentPolynomialPairing.lean
e37e04746c336c87a518d29eee749739fb10eb94c02bd90c67395c34ba7bcc39  finite-lean-companion/polynomial-matrix-current/source/CurrentPolynomialPotential.lean
eb334b65f0a1c794931926db296cb592851fb1389d3dcc84c3c1f03c00d2cf33  finite-lean-companion/polynomial-matrix-current/source/CurrentPolynomialTheorem.lean
7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408  finite-lean-companion/polynomial-matrix-current/source/FiniteCounting.lean
bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2  finite-lean-companion/polynomial-matrix-current/source/FiniteRatSums.lean
c415637e5a6ab97832b7d5dd68683759fe35a8d525be5871e4483630e6472620  finite-lean-companion/polynomial-matrix-current/source/LightAverages.lean
d5b285a24d3dbc743786c04ad3f4bdcc98ef1fc2ee5ab9fdeaa9fde7eedf5251  finite-lean-companion/polynomial-matrix-current/source/LightRanges.lean
e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef  finite-lean-companion/polynomial-matrix-current/source/ListRatCounting.lean
ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164  finite-lean-companion/polynomial-matrix-current/source/MajorityCounting.lean
41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8  finite-lean-companion/polynomial-matrix-current/source/MatrixMoments.lean
a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b  finite-lean-companion/polynomial-matrix-current/source/MinimumAlgebra.lean
e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766  finite-lean-companion/polynomial-matrix-current/source/MinimumMatrix.lean
252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87  finite-lean-companion/polynomial-matrix-current/source/PairedPivotCore.lean
933c2c8f1b8820741f9629c135b5db0069381fede9a74403be0f9e39b462a4f1  finite-lean-companion/polynomial-matrix-current/source/PolynomialBernstein.lean
c864e6d375abcc7670e29623063c85f7fcb68022de722012aeb6aa13858887b7  finite-lean-companion/polynomial-matrix-current/source/PolynomialBoxes.lean
acb5932ffefb678ea70149b046f72ecc74891acaf7e3a06abe35ab05dcb024fe  finite-lean-companion/polynomial-matrix-current/source/PolynomialData.lean
784b17a0bbd756fc25646885ecc6cef553951bfedb9f2ffd89a56022a44c92e5  finite-lean-companion/polynomial-matrix-current/source/PolynomialLeavesG0.lean
bbf54e944b947544c974d5837a21138e60b2c1a65405d7b0754400a625625c81  finite-lean-companion/polynomial-matrix-current/source/PolynomialLeavesG1.lean
327509f1678b962d3e97048eb8452b643d3310d8c1494ec5c4842306f42567f5  finite-lean-companion/polynomial-matrix-current/source/PolynomialLeavesG2.lean
c5c1bfa07fcf2fbecee158e20e78dc3ebea29ebc02dc1bfd32b36e5238ad5369  finite-lean-companion/polynomial-matrix-current/source/PolynomialLeavesG3.lean
3fd2a6d2b8ddbeaaa7216660bde34452a11ec697a16ac2e232ebd7f0799d7631  finite-lean-companion/polynomial-matrix-current/source/PolynomialLeavesP0.lean
e07021344efc5a61c4b71234645d2b9ae78e0e65812442efe080a86b7327f5e5  finite-lean-companion/polynomial-matrix-current/source/PolynomialLeavesP1.lean
addba01ebea6aaaac7dd43f86f0f5cf8dc87c8836f96a12b42a0d70979793b84  finite-lean-companion/polynomial-matrix-current/source/PolynomialLeavesP2.lean
9d7ad230fd3f5ea166a92ae749092516b09b42d84275605366898a6415c1f15d  finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment00.lean
639d24b501b0e8669422e9b89906d0029a809374d0b2f268846d3cf9a7503ebe  finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment01.lean
814bba91db5ab4dc137aa2c542b579cf5685666ceca8f7fc31bfc0914b25017f  finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment02.lean
fa62b3d7f06c57693c85b6024802b282c8cddf97e657be427703148a97917c2e  finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment03.lean
a255175782a828ef1a1db8600648ad9cefc0635f451a61d99d03418804c6eb21  finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment04.lean
994aa54093fec5bdf121818131adc7038154a1b9181c6e120c5c75bfb06e07a3  finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment05.lean
684c086ab4bcdf2b8ef2b224c728fa9e2169535b9468165d6417723c83aa28b0  finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment06.lean
5d3db48457b3f72ab6bb67243f97e1d32966f58282e28a7ac10fe2441a7dd13f  finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment07.lean
0b9720013930ddb75b1b82679dc827a2f2cae8cd2f2a0adc4486f39778844273  finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment08.lean
b5c80e49e704e1d83249bf57db8c2faa242c71ee9b0ab68c59fa1ef0f16230b0  finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment09.lean
64622b713a846c13656a7c69cdfea05f24899a4ecda85606155c36b4488efd00  finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment10.lean
8bcaad14833a9f5e03bef47e4de90052ef0042e3e4cf937c857faeb17a0e126b  finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment11.lean
a4f5a4c9ab13a1960abda4608b29b56f2dcd308033cca437475b2d04618a840f  finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment12.lean
746ee56f300c3c94a9823a5f6f8f7c022c1afd38bd930687c0536d6699965e51  finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment13.lean
77f4f936e9daca4d0d5c0e939473b651e9b144b1ae61fac95eb5625e263dc57e  finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment14.lean
ae7c00ca5bb961f684968e7330de55ffe4fae2966ebf3e0bd8e50e649cfec910  finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment15.lean
ff1037f03a0c517545239427bc12f0d84407d17a6a34739f7aeba14188097fc1  finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment16.lean
4726121562a1694f8d209d99d9cc1b646576f94f3456dbc021677cbe88778bdd  finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment17.lean
6f4f95a4796bf77cd9a4e206c7114a6c6b9c36ed9b710c5348be3228a385a01c  finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment18.lean
99e8a2068520001ee30d21e2f6cf0dcc079365d7fec0ab0258f828b45603cc5c  finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment19.lean
a5be0a87cbfc706c6291bde7b5007d6a401f4ed10dbb300d38716250449f1715  finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment20.lean
c0296881715b2c2bdeb7c6a0747d243f64ed55956ddeb133a099c2a7214a82b8  finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment21.lean
a40aa1d977b80209f6300bee54d03a1bb1e6215e8e80390ef0bcb19fb70d2f54  finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment22.lean
ea64a2b9e44cf72a1ee9cb3c6e24cfd95c0b29df7bb403b1557ca915c608d3ad  finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment23.lean
e4e683a8d74f5e82a7ecb26509611399183ae392d5a306501e955751333971e2  finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment24.lean
2ae8ceea17527baeaa61a9cbd7481a14f7a2e8cf33e609fec4be248f337ef3cc  finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment25.lean
485fb2169f4e86c4f722ff8d983ae34209c4c856a41b3ca3cb2fd5b4c61b1d4b  finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment26.lean
68d8ad0660fa4c7166aaf97035b0c5054f20fc868c4e01f033756dbfa331ce33  finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment27.lean
df75ad368b3761eb3ce3ccc99fc7c0d5ba80884d0bb380b1f4d3a50304c42b0c  finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment28.lean
6329816099ca73b98f288b013c855e42bc053fb4650d7693fb8bb21804fd5a28  finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment29.lean
614d1c677c89848621f5aeb14da173473513c6f9f96c41eefb65cc660a2ac7d6  finite-lean-companion/polynomial-matrix-current/source/PolynomialUnitSquare.lean
de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3  finite-lean-companion/polynomial-matrix-current/source/RationalMinorant.lean
aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744  finite-lean-companion/polynomial-matrix-current/source/RationalSampling.lean
6d7ccda3ac2cc70c5038e40e2e9dd89e7beaa37935761abb3a0d1e7bba5c4101  finite-lean-companion/run_inner.py
72cd3aa50d8cadc842466500e4300612e5b1e51156fb1fd3b7f7beff6b0411ba  finite-lean-companion/terminal-bases/DEPENDENCY_AUDIT.md
c4b32436527472c64ea6796b5c34a549b3bf6c631f9ae1bc3d4fc5caea77c298  finite-lean-companion/terminal-bases/ENTRY_TYPES.txt
ca515118df267e2e542c4733bde9538b31747155861d29012ffe2f881a8faade  finite-lean-companion/terminal-bases/README.md
1c55ab3f7afb45dc2ade5a42a151ec514d07160ffab6d9461ef2f671dd487306  finite-lean-companion/terminal-bases/check.py
38d7ffc54bd5d326ab979523d48f7ceeea5e4bbd9dd45520bc1495c27e7b7c9c  finite-lean-companion/terminal-bases/manifest.json
00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457  finite-lean-companion/terminal-bases/source/BooleanMatrixGeometry.lean
837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394  finite-lean-companion/terminal-bases/source/BoundedMaximum.lean
23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0  finite-lean-companion/terminal-bases/source/C4Quadratic.lean
95915273ae4b49d10997af87e2a4d35fae956a0a26346514eacb1539e2128773  finite-lean-companion/terminal-bases/source/ColumnPairs.lean
7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408  finite-lean-companion/terminal-bases/source/FiniteCounting.lean
bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2  finite-lean-companion/terminal-bases/source/FiniteRatSums.lean
0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b  finite-lean-companion/terminal-bases/source/GridModel.lean
e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef  finite-lean-companion/terminal-bases/source/ListRatCounting.lean
ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164  finite-lean-companion/terminal-bases/source/MajorityCounting.lean
8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982  finite-lean-companion/terminal-bases/source/MatrixCounting.lean
41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8  finite-lean-companion/terminal-bases/source/MatrixMoments.lean
62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1  finite-lean-companion/terminal-bases/source/NatListSums.lean
7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5  finite-lean-companion/terminal-bases/source/OriginalCounts.lean
035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc  finite-lean-companion/terminal-bases/source/OriginalModel.lean
f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59  finite-lean-companion/terminal-bases/source/OriginalParameters.lean
252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87  finite-lean-companion/terminal-bases/source/PairedPivotCore.lean
de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3  finite-lean-companion/terminal-bases/source/RationalMinorant.lean
aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744  finite-lean-companion/terminal-bases/source/RationalSampling.lean
2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136  finite-lean-companion/terminal-bases/source/StableDensity.lean
bdd9b9fbaec238a24cb9e2b9880bbece536e0ab45eee064fb8bd637febfa1d28  finite-lean-companion/terminal-bases/source/TerminalClassification.lean
ecea63b21fa583ff117b4cea4d0bceb7b2ae2d104a3d8ec76cc2892a7f8b736d  finite-lean-companion/terminal-bases/source/TerminalConstruction.lean
f3157da34aad78cd0ccea3d5c155a50343beef7bfd85aa3804c17b8be383ad19  finite-lean-companion/terminal-bases/source/TerminalDeficit.lean
b0637c2df4cf7fd760f4843d74a14d32a7083b8e5af5b9ed19521bf2dc63b48f  finite-lean-companion/terminal-bases/source/TerminalEntryAudit.lean
dfe5bfe43a0b943a049fc30277d449935b43d1c12c1b71c60f4c651ceb8171f6  finite-lean-companion/terminal-bases/source/TerminalIdentity.lean
f004e6d9569e8ecba6d9fce062024a93f898dc0880652a04e89b2ccc2bbfe06e  finite-lean-companion/unrestricted-asymptotic/DEPENDENCY_AUDIT.md
7e8b118e9161e91c76b8242cd74ed367f3f8341a0b77d3eb48546fae71f8a669  finite-lean-companion/unrestricted-asymptotic/ENTRY_TYPES.txt
2cd33e04243189f77867b9ef7f0692565e502e029a25c9fec7c7c1a4ff85d7d3  finite-lean-companion/unrestricted-asymptotic/README.md
7421055e0c0b506bc886e8f4bc06034e1ba9aa7600c1389a7e1e172dc1ec8ba3  finite-lean-companion/unrestricted-asymptotic/check.py
5cbe33758407b701d2352d0431a1ce99a3023e97364a9decf5fe502d75b047f0  finite-lean-companion/unrestricted-asymptotic/manifest.json
00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457  finite-lean-companion/unrestricted-asymptotic/source/BooleanMatrixGeometry.lean
837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394  finite-lean-companion/unrestricted-asymptotic/source/BoundedMaximum.lean
23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0  finite-lean-companion/unrestricted-asymptotic/source/C4Quadratic.lean
7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408  finite-lean-companion/unrestricted-asymptotic/source/FiniteCounting.lean
bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2  finite-lean-companion/unrestricted-asymptotic/source/FiniteRatSums.lean
60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13  finite-lean-companion/unrestricted-asymptotic/source/GeneralBoundary.lean
17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2  finite-lean-companion/unrestricted-asymptotic/source/GeneralDensity.lean
526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774  finite-lean-companion/unrestricted-asymptotic/source/GeneralSampling.lean
c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625  finite-lean-companion/unrestricted-asymptotic/source/GeneralTranspose.lean
0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b  finite-lean-companion/unrestricted-asymptotic/source/GridModel.lean
e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef  finite-lean-companion/unrestricted-asymptotic/source/ListRatCounting.lean
ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164  finite-lean-companion/unrestricted-asymptotic/source/MajorityCounting.lean
8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982  finite-lean-companion/unrestricted-asymptotic/source/MatrixCounting.lean
41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8  finite-lean-companion/unrestricted-asymptotic/source/MatrixMoments.lean
62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1  finite-lean-companion/unrestricted-asymptotic/source/NatListSums.lean
7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5  finite-lean-companion/unrestricted-asymptotic/source/OriginalCounts.lean
035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc  finite-lean-companion/unrestricted-asymptotic/source/OriginalModel.lean
f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59  finite-lean-companion/unrestricted-asymptotic/source/OriginalParameters.lean
a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b  finite-lean-companion/unrestricted-asymptotic/source/PairedCounting.lean
35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940  finite-lean-companion/unrestricted-asymptotic/source/PairedDecision.lean
aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9  finite-lean-companion/unrestricted-asymptotic/source/PairedDensity.lean
39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987  finite-lean-companion/unrestricted-asymptotic/source/PairedLimit.lean
ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604  finite-lean-companion/unrestricted-asymptotic/source/PairedOpenGeometry.lean
252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87  finite-lean-companion/unrestricted-asymptotic/source/PairedPivotCore.lean
beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d  finite-lean-companion/unrestricted-asymptotic/source/PairedRational.lean
106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19  finite-lean-companion/unrestricted-asymptotic/source/PairedRow.lean
de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3  finite-lean-companion/unrestricted-asymptotic/source/RationalMinorant.lean
aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744  finite-lean-companion/unrestricted-asymptotic/source/RationalSampling.lean
2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136  finite-lean-companion/unrestricted-asymptotic/source/StableDensity.lean
1fad684eba36da9a292474a55ebb0b5222eedda5ddbf420623e5ec4ec690fdbd  finite-lean-companion/unrestricted-asymptotic/source/ThirdCanonical.lean
babfb89f62b191648b98a0a4e789bbebc4b575228ccf0087a71369607e503415  finite-lean-companion/unrestricted-asymptotic/source/ThirdCounting.lean
d81e917c74856950bafc3eda7c26cae048b1e8a4a909f9af5b03f5db08478690  finite-lean-companion/unrestricted-asymptotic/source/ThirdData.lean
24aa5fbbbf3d87c5a13985749db83feb1a1c8c33ff88b0290a01165f2c3f2e02  finite-lean-companion/unrestricted-asymptotic/source/ThirdFamily.lean
d980af26aeb3dc3cf8df5575d32688b1140517eb116f1bbf85c7ffbcbe853565  finite-lean-companion/unrestricted-asymptotic/source/ThirdGeometry.lean
6cbc302bae2b77db2f43f3abaf3a1fc3f10d44c237dcf0b1c4d005986cd5a877  finite-lean-companion/unrestricted-asymptotic/source/UnrestrictedModulus.lean
42df8cc0c64fcd16ee8ff58e6d189668fee2f1d620ad04e8ae2a1553580e56bb  finite-lean-companion/unrestricted-asymptotic/source/UnrestrictedModulusEntryAudit.lean
b5080e02ddcfa7fe0d988b4bcc4e4f0394511261d04a599caa3baeb9a74f6134  finite-lean-companion/unrestricted-asymptotic/source/UnrestrictedParameterBridge.lean


==> anc/lean/THEOREM_NUMBERING.md <==
# Manuscript theorem numbering

The structural revision preserves all 31 statement bodies. Separation and
the sharp second-order result remain Theorems 1 and 2. Other numbers change
with the reading order. The Lean theorem statements and proof sources are unchanged; the companion directories use the current unpacked distribution layout.
Use stable labels and this table for references in frozen packages.

| Stable source label | Frozen 32-page draft | Before restructuring | Current number |
|---|---|---|---|
| `thm:separation` | Theorem 5 | Theorem 1 | Theorem 1 |
| `thm:secondorder` | Theorem 12 | Theorem 2 | Theorem 2 |
| `thm:paireddensity` | Theorem 6 | Theorem 7 | Theorem 3 |
| `thm:unrestricted` | Theorem 1 | Theorem 3 | Theorem 4 |
| `thm:phasestability` | Theorem 7 | Theorem 8 | Theorem 5 |
| `lem:cleanholes` | Lemma 8 | Lemma 9 | Lemma 6 |
| `lem:subquadraticmixing` | Lemma 29 | Lemma 13 | Lemma 7 |
| `lem:lightmatrix` | Lemma 30 | Lemma 14 | Lemma 8 |
| `thm:everymaximum` | Theorem 4 | Theorem 6 | Theorem 9 |
| `lem:bareanchors` | Lemma 13 | Lemma 15 | Lemma 10 |
| `lem:universalquarter` | Lemma 14 | Lemma 16 | Lemma 11 |
| `lem:profilequarter` | Lemma 15 | Lemma 17 | Lemma 12 |
| `thm:universalpairwindow` | Theorem 18 | Theorem 20 | Theorem 13 |
| `thm:sharpasymptotic` | Theorem 2 | Theorem 4 | Theorem 14 |
| `thm:threshold` | Theorem 3 | Theorem 5 | Theorem 15 |
| `lem:classicalprofile` | Lemma 9 | Lemma 10 | Lemma 16 |
| `lem:linearcriticalgap` | Lemma 10 | Lemma 11 | Lemma 17 |
| `thm:subcriticalgap` | Theorem 11 | Theorem 12 | Theorem 18 |
| `lem:affinetradeprogression` | Lemma 19 | Lemma 22 | Lemma 19 |
| `lem:frameaugmentation` | Lemma 20 | Lemma 23 | Lemma 20 |
| `lem:criticalknown` | Lemma 21 | Lemma 24 | Lemma 21 |
| `lem:criticalstrips` | Lemma 22 | Lemma 25 | Lemma 22 |
| `thm:criticallinear` | Theorem 23 | Theorem 26 | Theorem 23 |
| `lem:quantitativecritical` | Lemma 24 | Lemma 27 | Lemma 24 |
| `thm:allinterior` | Theorem 25 | Theorem 28 | Theorem 25 |
| `thm:eventransition` | Theorem 26 | Theorem 29 | Theorem 26 |
| `thm:oddtransition` | Theorem 27 | Theorem 30 | Theorem 27 |
| `lem:highrows` | Lemma 28 | Lemma 31 | Lemma 28 |
| `thm:deficitprofile` | Theorem 16 | Theorem 18 | Theorem 29 |
| `lem:largerowdeficit` | Lemma 17 | Lemma 19 | Lemma 30 |
| `thm:squarelower` | Theorem 31 | Theorem 21 | Theorem 31 |


==> anc/lean/additional-lean-companion/COVERAGE.md <==
# Additional theorem coverage

This table describes the three packages in this archive. The companion's
top-level current coverage table combines them with the earlier packages.

| Package | Checked statement | Boundary |
|---|---|---|
| complete-separation | Under n tending to infinity, eventually n <= m, and m/n² tending to zero, the actual limited density is eventually between 1/4-epsilon and 3/10+epsilon; the actual unrestricted-minus-limited density is at least 1/30-epsilon. At dimension 1893, zA >= 1226667 > 1223138 >= zL. | All conclusions of the manuscript separation theorem. No base, optimizer, regularity certificate, cropped graph, or numerical upper bound is assumed by these final targets. |
| complete-separation | The finite light-matrix lemma gives E < (3/5)(1+epsilon)mn with the paper's real tolerances epsilon >= 0 and 0 <= eta < 1/100, actual paired lightness, and the actual moment bound. | Rational matrix normalizations embedded in the reals; the exact polynomial proof is included. The real-tolerance bridge removes a boundary of the earlier rational package. |
| terminal-quarter | For every actual maximum C4-free base B, when n >= 2 and m >= binomial(n,2), mn <= 4 Tstar(B) + 16m, with an admissible augmentation attaining that bound. | The full pairing and anchor data are constructed. This proves the terminal range and the explicit error 4m, not the all-ratio quarter theorem or its sharpness. |
| window-consequences | Both finite one-third bounds; every maximum base has selected-pair density tending to 1/3 in the terminal window with limiting ratio at most one, including approach to one from above. At each fixed ratio c > 1, the canonical maximum bases have upper limiting density at most 1/3-kappa*(1-1/c), with strictly positive deficit. | Actual maximum bases and Tstar; the limit conclusion assumes eventually m >= binomial(n,2), n <= m, and n tending to infinity. The gap statement is the equivalent epsilon form. No prescribed-deficit profile is claimed. |

The general weighted profile-quarter argument, its extension to all fixed
positive quadratic ratios, external design/decomposition existence, complete
critical and transition assembly, the sharp prescribed-deficit profile, and
the characteristic-two square family remain outside these packages. Checked
formal statements and their correspondence to manuscript notation are
separate review tasks. No full-paper formalization is claimed.


==> anc/lean/additional-lean-companion/README.md <==
# Additional Lean companion

This source supplement checks the complete separation theorem, its finite
1893 counterexample, the light-matrix lemma for real tolerances, and a finite
quarter guarantee above every terminal maximum base. It also checks the
real limit and fixed-ratio gap consequences of the one-third window. It accompanies the
earlier finite and extended source companions. See COVERAGE.md for the exact
statements and boundaries. The full manuscript is not formalized.

Use Python 3.9 or later, Lean 4.24.0, and Mathlib at commit
`f897ebcf72cd16f89ab4577d0c826cd14afaafc7`, with its compiled release cache
and package dependencies:

    python3 -B check.py --lean /path/to/lean --mathlib /path/to/mathlib --out /path/to/new-receipts

Use `--group complete-separation`, `--group terminal-quarter`, or
`--group window-consequences` to check one package. All local source imports are compiled in fresh directories.
Each inner checker prints the final statements and checks their transitive
axiom sets. Only `propext`, `Classical.choice`, and `Quot.sound` are allowed.
The outer checker verifies both the inner manifests and the entire payload.

The separation package includes a pinned PrimeNumberTheoremAnd source
closure, its compatibility patch, and its Apache 2.0 license. Some unrelated
upstream declarations are unfinished; none may occur in the dependency
closure of an advertised theorem. This is theorem-specific checking. The
pinned Mathlib cache is used without rebuilding the entire external library.

Sources, checkers, and coverage instructions are included. Runtime binaries,
build objects, development logs, and machine paths are excluded. This source distribution is prepared for the manuscript submission. See the current distribution note in the parent README for historical private-preparation wording and license scope.

Replace the example paths with actual locations. Choose a new receipt directory
outside the entire manuscript `source/` tree; temporary builds also belong
outside that tree.


==> anc/lean/additional-lean-companion/check.py <==
"""Replay each selected frozen proof package and verify the outer payload."""
import argparse
from concurrent.futures import ThreadPoolExecutor,as_completed
import hashlib
import json
import os
from pathlib import Path,PurePosixPath
import subprocess
import sys

def need(condition,message):
    if not condition:raise RuntimeError(message)
def sha(path):return hashlib.sha256(path.read_bytes()).hexdigest()
def inventory(root):
    need(not any(p.is_symlink() for p in root.rglob('*')),'Symlink in payload')
    return {p.relative_to(root).as_posix():sha(p) for p in root.rglob('*') if p.is_file()}
def main():
    need(sys.flags.optimize==0,'Run without Python optimization')
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--lean',required=True)
    parser.add_argument('--mathlib',type=Path)
    parser.add_argument('--out',required=True,type=Path,help='New receipt directory outside the payload')
    parser.add_argument('--jobs',type=int,choices=(1,2),default=1)
    parser.add_argument('--group',action='append',help='Check only the named group; repeat to select several')
    a=parser.parse_args();root=Path(__file__).resolve().parent
    manifest=json.loads((root/'manifest.json').read_text());before=inventory(root)
    need(set(before)==set(manifest['files'])|{'manifest.json'},'Unexpected or missing payload')
    need(all(before[name]==digest for name,digest in manifest['files'].items()),'Outer payload hash mismatch')
    for group in manifest['groups']:
        inner=root/group['directory'];m=json.loads((inner/'manifest.json').read_text())
        need(sha(inner/'manifest.json')==group['manifest_sha256'],'Changed inner manifest')
        need(inventory(inner)=={**m['files'],'manifest.json':group['manifest_sha256']},'Changed inner payload')
    names=[g['directory'] for g in manifest['groups']]
    selected=names if a.group is None else a.group
    need(len(selected)==len(set(selected)) and set(selected)<=set(names),'Unknown or repeated group')
    lean=Path(a.lean).resolve();need(lean.is_file(),'Lean executable missing')
    compiler=sha(lean)
    out=a.out.resolve();need(not out.exists() and not out.is_relative_to(root),'Choose a new external receipt directory')
    out.mkdir(parents=True)
    groups=[g for g in manifest['groups'] if g['directory'] in selected]
    need(not any(g['mathlib_required'] for g in groups) or a.mathlib is not None,'Pinned Mathlib is required')
    def run(group):
        name=group['directory'];inner=root/name;receipt=out/(name+'.json')
        command=[sys.executable,'-B',str(inner/'check.py'),'--lean',str(lean),'--out',str(receipt)]
        if group['mathlib_required']:command+=['--mathlib',str(a.mathlib.resolve())]
        with (out/(name+'.stdout')).open('w') as stdout,(out/(name+'.stderr')).open('w') as stderr:
            result=subprocess.run(command,cwd=inner,env=dict(os.environ,PYTHONDONTWRITEBYTECODE='1'),
                stdout=stdout,stderr=stderr,timeout=900*(group['lean_sources']+3))
        need(result.returncode==0,'Proof replay failed: '+name)
        report=json.loads(receipt.read_text())
        need(report.get('manifest_sha256')==group['manifest_sha256'],'Wrong receipt manifest: '+name)
        need(report.get('payload_unchanged') is True,'Payload immutability missing: '+name)
        need(report.get('fresh_source_and_import_directories') is True or
             report.get('fresh_local_sources_and_imports') is True,'Fresh proof replay missing: '+name)
        need(report.get('status','PASS')=='PASS','Proof checker reported failure: '+name)
        print('PASS '+name,flush=True)
        return {'directory':name,'manifest_sha256':group['manifest_sha256'],
                'receipt_sha256':sha(receipt),'lean_sources':group['lean_sources'],
                'fresh_source_and_import_directories':True,'payload_unchanged':True}
    reports=[]
    with ThreadPoolExecutor(max_workers=a.jobs) as executor:
        futures=[executor.submit(run,g) for g in groups]
        for future in as_completed(futures):reports.append(future.result())
    need(inventory(root)==before and sha(lean)==compiler,'Payload or compiler changed during replay')
    report={'status':'PASS','outer_manifest_sha256':sha(root/'manifest.json'),
        'compiler_sha256':compiler,'all_groups_checked':set(selected)==set(names),
        'group_count':len(reports),'lean_source_invocations':sum(g['lean_sources'] for g in groups),
        'payload_unchanged':True,'groups':sorted(reports,key=lambda r:r['directory'])}
    (out/'RESULT.json').write_text(json.dumps(report,indent=2)+'\n')
    print(json.dumps(report,indent=2))
if __name__=='__main__':main()


==> anc/lean/additional-lean-companion/complete-separation/LICENSE-PNTAnd <==
                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/lean/additional-lean-companion/complete-separation/PNT-compatibility.patch <==
--- PrimeNumberTheoremAnd/BrunTitchmarsh.lean
+++ PrimeNumberTheoremAnd/BrunTitchmarsh.lean
@@ -157,7 +157,7 @@
     obtain ⟨C₂, hC₂_le, hC₂⟩ := floor_approx x hx
     rw [hC₁, hC₂]
     refine ⟨C₁ + C₂/d, ?_, by ring⟩
-    have : |C₁ + C₂/d| ≤ |C₁| + |C₂/d| := abs_add C₁ (C₂ / ↑d)
+    have : |C₁ + C₂/d| ≤ |C₁| + |C₂/d| := abs_add_le C₁ (C₂ / ↑d)
     have : |C₂/d| ≤ |C₂| := by
       rw [abs_div]
       refine div_le_self (abs_nonneg C₂) ?_
@@ -182,7 +182,7 @@
   obtain ⟨C₃, hC₃_le, hC₃⟩ := ceil_approx (x) (by linarith)
   rw [hC₁, hC₂, Nat.cast_sub, hC₃]
   · ring_nf
-    have : |(↑d)⁻¹ - (↑d)⁻¹ * C₃ + (C₁ - C₂)| ≤ |(↑d)⁻¹ - (↑d)⁻¹*C₃| + |C₁ - C₂| := abs_add _ _
+    have : |(↑d)⁻¹ - (↑d)⁻¹ * C₃ + (C₁ - C₂)| ≤ |(↑d)⁻¹ - (↑d)⁻¹*C₃| + |C₁ - C₂| := abs_add_le _ _
     have : |(↑d)⁻¹ - (↑d)⁻¹*C₃| ≤ |(↑d)⁻¹| + |(↑d)⁻¹*C₃| := abs_sub _ _
     have : |C₁ - C₂| ≤ |C₁| + |C₂| := abs_sub _ _
     have : |(d:ℝ)⁻¹| ≤ 1 := by
@@ -464,7 +464,7 @@
   simp only [div_eq_zero_iff, Nat.cast_eq_zero, Real.log_eq_zero, Nat.cast_eq_one, or_self_left,
     Finset.card_eq_zero, forall_eq_or_imp, Finset.range_zero, Finset.filter_empty, Finset.range_one,
     true_and]
-  refine ⟨rfl, fun a ha ↦ ?_⟩
+  refine ⟨by simpa using (show ¬IsPrimePow (0 : ℕ) from fun h ↦ (Nat.lt_irrefl 0) h.pos), fun a ha ↦ ?_⟩
   exfalso
   linarith [show 0 ≤ (a : ℝ) by positivity]
 

--- PrimeNumberTheoremAnd/Consequences.lean
+++ PrimeNumberTheoremAnd/Consequences.lean
@@ -2332,13 +2332,7 @@
     apply Filter.Tendsto.pos_mul_atTop (C := (1 + ε) * (1 - d) - (1 + d))
     · simp only [d, sub_pos]
       field_simp
-      rw [div_lt_div_iff_of_pos_right (by positivity)]
-      ring_nf
-      rw [add_assoc]
-      rw [add_lt_add_iff_left]
-      apply lt_of_sub_pos
-      ring_nf
-      positivity
+      nlinarith [sq_nonneg ε]
     · conv =>
         arg 1
         intro x


==> anc/lean/additional-lean-companion/complete-separation/README.md <==
# complete-separation

This package checks all statements of the manuscript separation theorem on the actual augmented parameters: the subquadratic quarter and three-tenths bounds, the one-thirtieth gap, the finite 1893 bounds, and the negative answer to the original equality question. It constructs the finite bases and augmentations internally. It also proves the finite light-matrix lemma for real tolerances by reducing to the checked rational polynomial argument; matrix normalizations are rational values embedded in the reals. The prime-density input is supplied by the included pinned PNT source closure. This is selected theorem coverage, not a formalization of all manuscript results.

The named formal statements are checked; correspondence to the manuscript is reviewed separately. This package does not claim to formalize the entire paper.

Replay with Lean4.24.0 and Python3.9 or later:

    python3 -B check.py --lean /path/to/lean --out ../new-receipt.json

Also provide --mathlib /path/to/mathlib4-v4.24.0. The exact pinned commit and its official compiled release cache are required; the entire library is not rebuilt.

The PNT source closure contains unrelated unfinished upstream declarations. None is permitted in the transitive axiom set of a named result. This is theorem-specific checking, not a claim that the entire upstream repository is complete. The upstream Apache2.0 license is included.

Only the standard logical axioms propext, Classical.choice and Quot.sound are allowed for the named targets. Build objects, raw logs and runtime paths are excluded. Private preparation only; no public location or license for the new research code has been selected.


==> anc/lean/additional-lean-companion/complete-separation/check.py <==
"""Fresh local-source replay with exact target and axiom checks."""
import argparse,hashlib,json,os,re,subprocess,sys,tempfile
from pathlib import Path
ALLOWED={'propext','Classical.choice','Quot.sound'}
AX=re.compile(r"'([^']+)' (does not depend on any axioms|depends on axioms: \[([^\]]*)\])",re.S)
def need(ok,msg):
 if not ok: raise RuntimeError(msg)
def sha(p): return hashlib.sha256(p.read_bytes()).hexdigest()
def files(root):
 need(not any(p.is_symlink() for p in root.rglob('*')),'Symlink in payload')
 return {p.relative_to(root).as_posix():sha(p) for p in root.rglob('*') if p.is_file()}
def main():
 need(sys.flags.optimize==0,'Assertions must remain enabled')
 ap=argparse.ArgumentParser();ap.add_argument('--lean',required=True);ap.add_argument('--mathlib',type=Path);ap.add_argument('--out',required=True,type=Path)
 a=ap.parse_args();r=Path(__file__).resolve().parent;m=json.loads((r/'manifest.json').read_text())
 before=files(r);need(set(before)==set(m['files'])|{'manifest.json'},'Unexpected payload files')
 need(all(before[k]==v for k,v in m['files'].items()),'Payload hash mismatch')
 out=a.out.resolve();need(not out.exists() and not out.is_relative_to(r),'Receipt must be new and outside payload')
 lean=Path(a.lean).resolve();v=subprocess.run([str(lean),'--version'],capture_output=True,text=True,timeout=900)
 need(v.returncode==0 and not v.stderr and re.search(r'version 4\.24\.0(?:[, )]|$)',v.stdout),'Lean4.24.0 required')
 compiler=sha(lean);paths=[]
 if m['mathlib_required']:
  need(a.mathlib is not None,'A pinned Mathlib4.24 path is required')
  ml=a.mathlib.resolve();g=subprocess.run(['git','rev-parse','HEAD'],cwd=ml,capture_output=True,text=True,timeout=30)
  need(g.returncode==0 and g.stdout.strip()==m['mathlib_commit'],'Mathlib commit mismatch')
  paths=[ml/'.lake/build/lib/lean']+[p/'.lake/build/lib/lean' for p in (ml/'.lake/packages').iterdir() if p.is_dir()]
 logs=out.with_suffix('');need(not logs.exists(),'Log directory must be new');logs.mkdir(parents=True)
 records=[];expected_targets=set(m['targets']);entry_output=None
 with tempfile.TemporaryDirectory(prefix='lean-proof-',dir=logs) as temp:
  work=Path(temp);src=work/'source';obj=work/'imports';obj.mkdir();src.mkdir()
  for item in m['modules']:
   dst=src/item['path'];dst.parent.mkdir(parents=True,exist_ok=True);dst.write_bytes((r/'source'/item['path']).read_bytes())
  env=dict(os.environ,LEAN_PATH=':'.join(map(str,[obj,*paths])))
  built={'Std'}
  for item in m['modules']:
   name=item['module'];p=src/item['path'];o=obj/(name.replace('.','/')+'.olean');o.parent.mkdir(parents=True,exist_ok=True)
   imports=[]
   for line in p.read_text().splitlines():
    if line.startswith('import '):imports.extend(line.split()[1:])
   need(imports==item['imports'],'Import metadata mismatch')
   for dep in imports:
    if dep not in built:
     need(m['mathlib_required'] and any((q/(dep.replace('.','/')+'.olean')).is_file() for q in paths),'Unbuilt import '+dep)
   run=subprocess.run([str(lean),'-o',str(o),str(p)],cwd=src,env=env,capture_output=True,text=True,timeout=900)
   text=run.stdout+run.stderr;(logs/(name.replace('.','_')+'.txt')).write_text(text)
   need(run.returncode==0 and 'error:' not in text,'Compilation failed: '+name)
   if not item['upstream_pnt']:need('warning:' not in text and 'sorryAx' not in text,'Diagnostic in local proof: '+name)
   axes=[]
   for match in AX.finditer(run.stdout):
    aset=set() if match[3] is None else {x.strip() for x in match[3].split(',')}
    if not item['upstream_pnt'] or match[1] in expected_targets:need(aset<=ALLOWED,'Unexpected axiom: '+match[1])
    axes.append({'name':match[1],'axioms':sorted(aset)})
   if name==m['entry_module']:
    need({x['name'] for x in axes}==expected_targets,'Final target coverage mismatch')
    need(len(axes)==len(expected_targets),'Repeated final target audit')
    entry_output=run.stdout
   built.add(name);records.append({'module':name,'source_sha256':sha(p),'exit_code':run.returncode,'axioms':axes})
   print('PASS '+name,file=sys.stderr,flush=True)
 need(files(r)==before and sha(lean)==compiler,'Payload or compiler changed')
 need(entry_output is not None,'Final target audit missing')
 (logs/'ENTRY_TYPES.txt').write_text(entry_output)
 result={'status':'PASS','manifest_sha256':sha(r/'manifest.json'),'compiler_sha256':compiler,'lean_version':v.stdout.strip(),
  'fresh_source_and_import_directories':True,'payload_unchanged':True,'modules':records,'target_count':len(expected_targets),
  'entry_output_sha256':hashlib.sha256(entry_output.encode()).hexdigest(),'mathlib_required':m['mathlib_required'],
  'mathlib_scope':'pinned release cache; not independently rebuilt' if m['mathlib_required'] else None}
 out.parent.mkdir(parents=True,exist_ok=True);data=json.dumps(result,indent=2)+'\n';out.write_text(data);print(data,end='')
if __name__=='__main__':main()


==> anc/lean/additional-lean-companion/complete-separation/manifest.json <==
{
  "format": 1,
  "name": "complete-separation",
  "modules": [
    {
      "module": "ProjectiveCoordinates",
      "path": "ProjectiveCoordinates.lean",
      "imports": [
        "Mathlib.Algebra.Field.ZMod",
        "Mathlib.Data.Fintype.EquivFin",
        "Mathlib.Tactic.LinearCombination"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ProjectiveIncidence",
      "path": "ProjectiveIncidence.lean",
      "imports": [
        "ProjectiveCoordinates"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ProjectiveFibers",
      "path": "ProjectiveFibers.lean",
      "imports": [
        "ProjectiveIncidence",
        "Mathlib.Tactic.FieldSimp"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FiniteRatSums",
      "path": "FiniteRatSums.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PairedPivotCore",
      "path": "PairedPivotCore.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FiniteCounting",
      "path": "FiniteCounting.lean",
      "imports": [
        "PairedPivotCore"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MajorityCounting",
      "path": "MajorityCounting.lean",
      "imports": [
        "FiniteCounting"
      ],
      "upstream_pnt": false
    },
    {
      "module": "RationalMinorant",
      "path": "RationalMinorant.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "RationalSampling",
      "path": "RationalSampling.lean",
      "imports": [
        "FiniteRatSums",
        "MajorityCounting",
        "RationalMinorant"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ListRatCounting",
      "path": "ListRatCounting.lean",
      "imports": [
        "RationalSampling"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MatrixMoments",
      "path": "MatrixMoments.lean",
      "imports": [
        "FiniteRatSums",
        "RationalMinorant"
      ],
      "upstream_pnt": false
    },
    {
      "module": "BooleanMatrixGeometry",
      "path": "BooleanMatrixGeometry.lean",
      "imports": [
        "ListRatCounting",
        "MatrixMoments"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StableDensity",
      "path": "StableDensity.lean",
      "imports": [
        "BooleanMatrixGeometry"
      ],
      "upstream_pnt": false
    },
    {
      "module": "GridModel",
      "path": "GridModel.lean",
      "imports": [
        "StableDensity"
      ],
      "upstream_pnt": false
    },
    {
      "module": "NatListSums",
      "path": "NatListSums.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MatrixCounting",
      "path": "MatrixCounting.lean",
      "imports": [
        "NatListSums"
      ],
      "upstream_pnt": false
    },
    {
      "module": "OriginalModel",
      "path": "OriginalModel.lean",
      "imports": [
        "GridModel",
        "MatrixCounting"
      ],
      "upstream_pnt": false
    },
    {
      "module": "OriginalCounts",
      "path": "OriginalCounts.lean",
      "imports": [
        "OriginalModel"
      ],
      "upstream_pnt": false
    },
    {
      "module": "BoundedMaximum",
      "path": "BoundedMaximum.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "OriginalParameters",
      "path": "OriginalParameters.lean",
      "imports": [
        "OriginalCounts",
        "BoundedMaximum"
      ],
      "upstream_pnt": false
    },
    {
      "module": "AffineBase",
      "path": "AffineBase.lean",
      "imports": [
        "OriginalParameters",
        "Mathlib.Algebra.Field.ZMod",
        "Mathlib.Data.Fintype.EquivFin",
        "Mathlib.Tactic.LinearCombination"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ProjectiveMatrix",
      "path": "ProjectiveMatrix.lean",
      "imports": [
        "ProjectiveFibers",
        "AffineBase"
      ],
      "upstream_pnt": false
    },
    {
      "module": "C4Quadratic",
      "path": "C4Quadratic.lean",
      "imports": [
        "OriginalCounts"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ProjectiveExtremal",
      "path": "ProjectiveExtremal.lean",
      "imports": [
        "ProjectiveMatrix",
        "C4Quadratic",
        "Mathlib.Data.Real.Basic",
        "Mathlib.Tactic.Linarith"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MixingData",
      "path": "MixingData.lean",
      "imports": [
        "C4Quadratic"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MixingIncidence",
      "path": "MixingIncidence.lean",
      "imports": [
        "MixingData"
      ],
      "upstream_pnt": false
    },
    {
      "module": "GeneralBoundary",
      "path": "GeneralBoundary.lean",
      "imports": [
        "GridModel"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PlaneRegularity",
      "path": "PlaneRegularity.lean",
      "imports": [
        "ProjectiveExtremal",
        "MixingIncidence",
        "GeneralBoundary"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PlaneEmptyRectangle",
      "path": "PlaneEmptyRectangle.lean",
      "imports": [
        "PlaneRegularity"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MinimumAlgebra",
      "path": "MinimumAlgebra.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MinimumMatrix",
      "path": "MinimumMatrix.lean",
      "imports": [
        "BooleanMatrixGeometry",
        "MinimumAlgebra"
      ],
      "upstream_pnt": false
    },
    {
      "module": "EmptyRectangleGeometry",
      "path": "EmptyRectangleGeometry.lean",
      "imports": [
        "OriginalCounts",
        "MinimumMatrix"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PlaneLight",
      "path": "PlaneLight.lean",
      "imports": [
        "PlaneEmptyRectangle",
        "EmptyRectangleGeometry"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PairedRational",
      "path": "PairedRational.lean",
      "imports": [
        "GeneralBoundary"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PairedDecision",
      "path": "PairedDecision.lean",
      "imports": [
        "PairedRational"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PairedLimit",
      "path": "PairedLimit.lean",
      "imports": [
        "PairedDecision"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PairedCounting",
      "path": "PairedCounting.lean",
      "imports": [
        "PairedLimit"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PairedOpenGeometry",
      "path": "PairedOpenGeometry.lean",
      "imports": [
        "PairedCounting"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PairedRow",
      "path": "PairedRow.lean",
      "imports": [
        "PairedOpenGeometry"
      ],
      "upstream_pnt": false
    },
    {
      "module": "GeneralSampling",
      "path": "GeneralSampling.lean",
      "imports": [
        "GeneralBoundary"
      ],
      "upstream_pnt": false
    },
    {
      "module": "GeneralDensity",
      "path": "GeneralDensity.lean",
      "imports": [
        "GeneralSampling"
      ],
      "upstream_pnt": false
    },
    {
      "module": "GeneralTranspose",
      "path": "GeneralTranspose.lean",
      "imports": [
        "GeneralDensity"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PairedDensity",
      "path": "PairedDensity.lean",
      "imports": [
        "PairedRow",
        "GeneralTranspose"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilityVariance",
      "path": "StabilityVariance.lean",
      "imports": [
        "PairedDensity",
        "MinimumMatrix"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FiniteMinimumBound",
      "path": "FiniteMinimumBound.lean",
      "imports": [
        "PlaneLight",
        "StabilityVariance"
      ],
      "upstream_pnt": false
    },
    {
      "module": "InducedCount",
      "path": "InducedCount.lean",
      "imports": [
        "C4Quadratic",
        "Mathlib.Algebra.BigOperators.Group.Finset.Basic",
        "Mathlib.Algebra.Order.BigOperators.Group.Finset",
        "Mathlib.Data.Fintype.EquivFin",
        "Mathlib.Tactic.Linarith"
      ],
      "upstream_pnt": false
    },
    {
      "module": "TripartiteField",
      "path": "TripartiteField.lean",
      "imports": [
        "AffineBase",
        "Mathlib.Tactic.FinCases",
        "Aesop"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PrimeSkew",
      "path": "PrimeSkew.lean",
      "imports": [
        "TripartiteField"
      ],
      "upstream_pnt": false
    },
    {
      "module": "TripartiteCounts",
      "path": "TripartiteCounts.lean",
      "imports": [
        "PrimeSkew",
        "Mathlib.Algebra.BigOperators.Fin"
      ],
      "upstream_pnt": false
    },
    {
      "module": "TripartiteGraph",
      "path": "TripartiteGraph.lean",
      "imports": [
        "TripartiteCounts"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FrameData",
      "path": "FrameData.lean",
      "imports": [
        "OriginalModel"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FrameGeometry",
      "path": "FrameGeometry.lean",
      "imports": [
        "FrameData"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FrameCover",
      "path": "FrameCover.lean",
      "imports": [
        "FrameGeometry"
      ],
      "upstream_pnt": false
    },
    {
      "module": "TemplateData",
      "path": "TemplateData.lean",
      "imports": [
        "OriginalCounts",
        "FrameCover"
      ],
      "upstream_pnt": false
    },
    {
      "module": "EmbeddedGraph",
      "path": "EmbeddedGraph.lean",
      "imports": [
        "TripartiteGraph",
        "TemplateData"
      ],
      "upstream_pnt": false
    },
    {
      "module": "TemplateGeometry",
      "path": "TemplateGeometry.lean",
      "imports": [
        "TemplateData"
      ],
      "upstream_pnt": false
    },
    {
      "module": "TemplateCounts",
      "path": "TemplateCounts.lean",
      "imports": [
        "TemplateGeometry",
        "C4Quadratic"
      ],
      "upstream_pnt": false
    },
    {
      "module": "TemplateBalanced",
      "path": "TemplateBalanced.lean",
      "imports": [
        "TemplateCounts",
        "OriginalParameters"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ThreeTypeCounts",
      "path": "ThreeTypeCounts.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "TemplateModThree",
      "path": "TemplateModThree.lean",
      "imports": [
        "TemplateBalanced",
        "ThreeTypeCounts"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PrimeCrop",
      "path": "PrimeCrop.lean",
      "imports": [
        "InducedCount",
        "EmbeddedGraph",
        "TemplateModThree"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FiniteSeparation",
      "path": "FiniteSeparation.lean",
      "imports": [
        "FiniteMinimumBound",
        "PrimeCrop"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PrimeAffine",
      "path": "PrimeAffine.lean",
      "imports": [
        "AffineBase"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ClassicalReal",
      "path": "ClassicalReal.lean",
      "imports": [
        "PrimeAffine",
        "C4Quadratic",
        "Mathlib.Analysis.SpecialFunctions.Pow.Real",
        "Mathlib.Tactic.Positivity",
        "Mathlib.Tactic.NormNum",
        "Mathlib.Tactic.Linarith"
      ],
      "upstream_pnt": false
    },
    {
      "module": "OriginalMixingGeometry",
      "path": "OriginalMixingGeometry.lean",
      "imports": [
        "EmptyRectangleGeometry"
      ],
      "upstream_pnt": false
    },
    {
      "module": "EmptyAreaGeometry",
      "path": "EmptyAreaGeometry.lean",
      "imports": [
        "OriginalMixingGeometry"
      ],
      "upstream_pnt": false
    },
    {
      "module": "SubbaseGeometry",
      "path": "SubbaseGeometry.lean",
      "imports": [
        "EmptyAreaGeometry"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ColumnPruning",
      "path": "ColumnPruning.lean",
      "imports": [
        "ClassicalReal",
        "MixingIncidence",
        "SubbaseGeometry"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PrimeNumberTheoremAnd.Mathlib.NumberTheory.ArithmeticFunction",
      "path": "PrimeNumberTheoremAnd/Mathlib/NumberTheory/ArithmeticFunction.lean",
      "imports": [
        "Mathlib.Data.Nat.Factorization.Basic",
        "Mathlib.NumberTheory.ArithmeticFunction"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.Mathlib.Analysis.SpecialFunctions.Log.Basic",
      "path": "PrimeNumberTheoremAnd/Mathlib/Analysis/SpecialFunctions/Log/Basic.lean",
      "imports": [
        "Mathlib.Algebra.Order.Floor.Defs",
        "Mathlib.Algebra.Order.Floor.Ring",
        "Mathlib.Algebra.Order.Floor.Semiring",
        "Mathlib.Analysis.SpecialFunctions.Log.Basic",
        "Mathlib.Analysis.SpecialFunctions.Pow.Continuity"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.Sobolev",
      "path": "PrimeNumberTheoremAnd/Sobolev.lean",
      "imports": [
        "Mathlib.Analysis.Calculus.Deriv.Support",
        "Mathlib.Analysis.Distribution.SchwartzSpace",
        "Mathlib.Order.Filter.ZeroAndBoundedAtFilter"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.Fourier",
      "path": "PrimeNumberTheoremAnd/Fourier.lean",
      "imports": [
        "Mathlib.Analysis.Distribution.SchwartzSpace",
        "Mathlib.MeasureTheory.Integral.IntegralEqImproper",
        "Mathlib.Topology.ContinuousMap.Bounded.Basic",
        "Mathlib.Order.Filter.ZeroAndBoundedAtFilter",
        "Mathlib.Analysis.Fourier.FourierTransformDeriv",
        "PrimeNumberTheoremAnd.Sobolev"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.Mathlib.Analysis.Asymptotics.Asymptotics",
      "path": "PrimeNumberTheoremAnd/Mathlib/Analysis/Asymptotics/Asymptotics.lean",
      "imports": [
        "Mathlib.Analysis.Asymptotics.Lemmas",
        "Mathlib.Topology.Order.Compact"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.AuxResults",
      "path": "PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/AuxResults.lean",
      "imports": [
        "Mathlib.Algebra.Order.Antidiag.Nat",
        "Mathlib.Analysis.Asymptotics.Lemmas",
        "Mathlib.Analysis.SpecialFunctions.Integrals.Basic",
        "Mathlib.Analysis.SpecialFunctions.Log.Basic",
        "Mathlib.Analysis.SpecialFunctions.NonIntegrable",
        "Mathlib.Analysis.SumIntegralComparisons",
        "Mathlib.Data.Nat.Prime.Basic",
        "Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic",
        "Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus",
        "Mathlib.MeasureTheory.Integral.IntervalIntegral.IntegrationByParts",
        "Mathlib.NumberTheory.ArithmeticFunction"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Basic",
      "path": "PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Basic.lean",
      "imports": [
        "Mathlib.Algebra.BigOperators.Ring.Finset",
        "Mathlib.Analysis.Asymptotics.Lemmas",
        "Mathlib.NumberTheory.ArithmeticFunction",
        "Mathlib.NumberTheory.SelbergSieve",
        "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.AuxResults"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Selberg",
      "path": "PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Selberg.lean",
      "imports": [
        "Batteries.Tactic.Lemma",
        "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Basic"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.SelbergBounds",
      "path": "PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/SelbergBounds.lean",
      "imports": [
        "Mathlib.NumberTheory.Primorial",
        "Mathlib.Analysis.Asymptotics.Lemmas",
        "Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics",
        "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Selberg"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.BrunTitchmarsh",
      "path": "PrimeNumberTheoremAnd/BrunTitchmarsh.lean",
      "imports": [
        "Mathlib.Algebra.Order.Floor.Semifield",
        "Mathlib.Analysis.Asymptotics.Lemmas",
        "Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics",
        "Mathlib.Analysis.SpecialFunctions.Log.Base",
        "Mathlib.NumberTheory.Primorial",
        "PrimeNumberTheoremAnd.Mathlib.Analysis.Asymptotics.Asymptotics",
        "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Selberg",
        "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.SelbergBounds"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.SmoothExistence",
      "path": "PrimeNumberTheoremAnd/SmoothExistence.lean",
      "imports": [
        "Batteries.Tactic.Lemma",
        "Mathlib.Geometry.Manifold.PartitionOfUnity",
        "Mathlib.Tactic.Bound"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.Wiener",
      "path": "PrimeNumberTheoremAnd/Wiener.lean",
      "imports": [
        "Mathlib.Analysis.Fourier.FourierTransform",
        "Mathlib.Analysis.Fourier.FourierTransformDeriv",
        "Mathlib.NumberTheory.ArithmeticFunction",
        "Mathlib.NumberTheory.LSeries.PrimesInAP",
        "Mathlib.Topology.Algebra.Support",
        "Mathlib.Analysis.Calculus.ContDiff.Defs",
        "Mathlib.Geometry.Manifold.PartitionOfUnity",
        "Mathlib.Tactic.FunProp",
        "Mathlib.Analysis.Normed.Group.Tannery",
        "Mathlib.Algebra.Order.Field.Basic",
        "Mathlib.Order.Filter.ZeroAndBoundedAtFilter",
        "Mathlib.Analysis.Fourier.RiemannLebesgueLemma",
        "Mathlib.Analysis.SumIntegralComparisons",
        "Mathlib.Algebra.GroupWithZero.Units.Basic",
        "Mathlib.Analysis.Distribution.FourierSchwartz",
        "Mathlib.Topology.UniformSpace.UniformConvergence",
        "Mathlib.NumberTheory.MulChar.Lemmas",
        "PrimeNumberTheoremAnd.Fourier",
        "PrimeNumberTheoremAnd.BrunTitchmarsh",
        "PrimeNumberTheoremAnd.Mathlib.Analysis.Asymptotics.Asymptotics",
        "PrimeNumberTheoremAnd.SmoothExistence"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.Consequences",
      "path": "PrimeNumberTheoremAnd/Consequences.lean",
      "imports": [
        "Mathlib.Analysis.Asymptotics.Lemmas",
        "Mathlib.NumberTheory.AbelSummation",
        "Mathlib.NumberTheory.PrimeCounting",
        "Mathlib.Analysis.Asymptotics.AsymptoticEquivalent",
        "Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic",
        "Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus",
        "Mathlib.MeasureTheory.Integral.IntervalIntegral.IntegrationByParts",
        "Mathlib.NumberTheory.PrimeCounting",
        "PrimeNumberTheoremAnd.Mathlib.NumberTheory.ArithmeticFunction",
        "PrimeNumberTheoremAnd.Mathlib.Analysis.SpecialFunctions.Log.Basic",
        "PrimeNumberTheoremAnd.Wiener"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeBelow",
      "path": "PrimeBelow.lean",
      "imports": [
        "PrimeNumberTheoremAnd.Consequences"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ClassicalAsymptotic",
      "path": "ClassicalAsymptotic.lean",
      "imports": [
        "ClassicalReal",
        "PrimeBelow"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ClassicalLimit",
      "path": "ClassicalLimit.lean",
      "imports": [
        "ClassicalAsymptotic"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MixingVariance",
      "path": "MixingVariance.lean",
      "imports": [
        "MixingData"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MixingCauchy",
      "path": "MixingCauchy.lean",
      "imports": [
        "FiniteRatSums"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MixingMoments",
      "path": "MixingMoments.lean",
      "imports": [
        "MixingIncidence",
        "MixingVariance",
        "MixingCauchy"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MixingScalar",
      "path": "MixingScalar.lean",
      "imports": [
        "FiniteRatSums"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MixingBound",
      "path": "MixingBound.lean",
      "imports": [
        "MixingMoments",
        "MixingScalar"
      ],
      "upstream_pnt": false
    },
    {
      "module": "DefectGeometry",
      "path": "DefectGeometry.lean",
      "imports": [
        "SubbaseGeometry",
        "MixingBound"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PruningLimits",
      "path": "PruningLimits.lean",
      "imports": [
        "ColumnPruning",
        "ClassicalLimit",
        "DefectGeometry"
      ],
      "upstream_pnt": false
    },
    {
      "module": "EventualCertificate",
      "path": "EventualCertificate.lean",
      "imports": [
        "PruningLimits"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialBernstein",
      "path": "PolynomialBernstein.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialData",
      "path": "PolynomialData.lean",
      "imports": [
        "PolynomialBernstein"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialBoxes",
      "path": "PolynomialBoxes.lean",
      "imports": [
        "PolynomialData"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialSegment01",
      "path": "PolynomialSegment01.lean",
      "imports": [
        "PolynomialBoxes"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialSegment02",
      "path": "PolynomialSegment02.lean",
      "imports": [
        "PolynomialBoxes"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialSegment08",
      "path": "PolynomialSegment08.lean",
      "imports": [
        "PolynomialBoxes"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialSegment09",
      "path": "PolynomialSegment09.lean",
      "imports": [
        "PolynomialBoxes"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialSegment10",
      "path": "PolynomialSegment10.lean",
      "imports": [
        "PolynomialBoxes"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialSegment11",
      "path": "PolynomialSegment11.lean",
      "imports": [
        "PolynomialBoxes"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialSegment13",
      "path": "PolynomialSegment13.lean",
      "imports": [
        "PolynomialBoxes"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialSegment16",
      "path": "PolynomialSegment16.lean",
      "imports": [
        "PolynomialBoxes"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialSegment17",
      "path": "PolynomialSegment17.lean",
      "imports": [
        "PolynomialBoxes"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialSegment21",
      "path": "PolynomialSegment21.lean",
      "imports": [
        "PolynomialBoxes"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialSegment25",
      "path": "PolynomialSegment25.lean",
      "imports": [
        "PolynomialBoxes"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialLeavesG0",
      "path": "PolynomialLeavesG0.lean",
      "imports": [
        "PolynomialSegment01",
        "PolynomialSegment02",
        "PolynomialSegment08",
        "PolynomialSegment09",
        "PolynomialSegment10",
        "PolynomialSegment11",
        "PolynomialSegment13",
        "PolynomialSegment16",
        "PolynomialSegment17",
        "PolynomialSegment21",
        "PolynomialSegment25"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialSegment15",
      "path": "PolynomialSegment15.lean",
      "imports": [
        "PolynomialBoxes"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialSegment19",
      "path": "PolynomialSegment19.lean",
      "imports": [
        "PolynomialBoxes"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialLeavesG1",
      "path": "PolynomialLeavesG1.lean",
      "imports": [
        "PolynomialSegment01",
        "PolynomialSegment09",
        "PolynomialSegment10",
        "PolynomialSegment13",
        "PolynomialSegment15",
        "PolynomialSegment16",
        "PolynomialSegment17",
        "PolynomialSegment19",
        "PolynomialSegment21",
        "PolynomialSegment25"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialSegment20",
      "path": "PolynomialSegment20.lean",
      "imports": [
        "PolynomialBoxes"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialSegment22",
      "path": "PolynomialSegment22.lean",
      "imports": [
        "PolynomialBoxes"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialSegment23",
      "path": "PolynomialSegment23.lean",
      "imports": [
        "PolynomialBoxes"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialSegment24",
      "path": "PolynomialSegment24.lean",
      "imports": [
        "PolynomialBoxes"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialSegment26",
      "path": "PolynomialSegment26.lean",
      "imports": [
        "PolynomialBoxes"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialSegment28",
      "path": "PolynomialSegment28.lean",
      "imports": [
        "PolynomialBoxes"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialLeavesG2",
      "path": "PolynomialLeavesG2.lean",
      "imports": [
        "PolynomialSegment16",
        "PolynomialSegment17",
        "PolynomialSegment20",
        "PolynomialSegment21",
        "PolynomialSegment22",
        "PolynomialSegment23",
        "PolynomialSegment24",
        "PolynomialSegment25",
        "PolynomialSegment26",
        "PolynomialSegment28"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialSegment27",
      "path": "PolynomialSegment27.lean",
      "imports": [
        "PolynomialBoxes"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialSegment29",
      "path": "PolynomialSegment29.lean",
      "imports": [
        "PolynomialBoxes"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialLeavesG3",
      "path": "PolynomialLeavesG3.lean",
      "imports": [
        "PolynomialSegment24",
        "PolynomialSegment27",
        "PolynomialSegment28",
        "PolynomialSegment29"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialSegment00",
      "path": "PolynomialSegment00.lean",
      "imports": [
        "PolynomialBoxes"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialSegment03",
      "path": "PolynomialSegment03.lean",
      "imports": [
        "PolynomialBoxes"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialSegment04",
      "path": "PolynomialSegment04.lean",
      "imports": [
        "PolynomialBoxes"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialSegment05",
      "path": "PolynomialSegment05.lean",
      "imports": [
        "PolynomialBoxes"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialSegment06",
      "path": "PolynomialSegment06.lean",
      "imports": [
        "PolynomialBoxes"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialLeavesP0",
      "path": "PolynomialLeavesP0.lean",
      "imports": [
        "PolynomialSegment00",
        "PolynomialSegment01",
        "PolynomialSegment02",
        "PolynomialSegment03",
        "PolynomialSegment04",
        "PolynomialSegment05",
        "PolynomialSegment06",
        "PolynomialSegment10",
        "PolynomialSegment16",
        "PolynomialSegment17",
        "PolynomialSegment21",
        "PolynomialSegment24",
        "PolynomialSegment25",
        "PolynomialSegment27",
        "PolynomialSegment28",
        "PolynomialSegment29"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialSegment07",
      "path": "PolynomialSegment07.lean",
      "imports": [
        "PolynomialBoxes"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialSegment12",
      "path": "PolynomialSegment12.lean",
      "imports": [
        "PolynomialBoxes"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialSegment14",
      "path": "PolynomialSegment14.lean",
      "imports": [
        "PolynomialBoxes"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialLeavesP1",
      "path": "PolynomialLeavesP1.lean",
      "imports": [
        "PolynomialSegment07",
        "PolynomialSegment08",
        "PolynomialSegment09",
        "PolynomialSegment11",
        "PolynomialSegment12",
        "PolynomialSegment13",
        "PolynomialSegment14",
        "PolynomialSegment16",
        "PolynomialSegment20",
        "PolynomialSegment21",
        "PolynomialSegment22",
        "PolynomialSegment24",
        "PolynomialSegment25",
        "PolynomialSegment29"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialSegment18",
      "path": "PolynomialSegment18.lean",
      "imports": [
        "PolynomialBoxes"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialLeavesP2",
      "path": "PolynomialLeavesP2.lean",
      "imports": [
        "PolynomialSegment02",
        "PolynomialSegment13",
        "PolynomialSegment16",
        "PolynomialSegment17",
        "PolynomialSegment18",
        "PolynomialSegment21",
        "PolynomialSegment24",
        "PolynomialSegment25",
        "PolynomialSegment28"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PolynomialUnitSquare",
      "path": "PolynomialUnitSquare.lean",
      "imports": [
        "PolynomialLeavesG0",
        "PolynomialLeavesG1",
        "PolynomialLeavesG2",
        "PolynomialLeavesG3",
        "PolynomialLeavesP0",
        "PolynomialLeavesP1",
        "PolynomialLeavesP2"
      ],
      "upstream_pnt": false
    },
    {
      "module": "LightAverages",
      "path": "LightAverages.lean",
      "imports": [
        "MinimumMatrix"
      ],
      "upstream_pnt": false
    },
    {
      "module": "LightRanges",
      "path": "LightRanges.lean",
      "imports": [
        "LightAverages"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CurrentPolynomialPotential",
      "path": "CurrentPolynomialPotential.lean",
      "imports": [
        "PolynomialData",
        "MinimumAlgebra"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CurrentPolynomialPairing",
      "path": "CurrentPolynomialPairing.lean",
      "imports": [
        "LightRanges",
        "CurrentPolynomialPotential"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CurrentPolynomialMatrix",
      "path": "CurrentPolynomialMatrix.lean",
      "imports": [
        "PolynomialUnitSquare",
        "CurrentPolynomialPairing"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CurrentPolynomialTheorem",
      "path": "CurrentPolynomialTheorem.lean",
      "imports": [
        "CurrentPolynomialMatrix"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CurrentC3Moments",
      "path": "CurrentC3Moments.lean",
      "imports": [
        "StabilityVariance",
        "CurrentPolynomialTheorem"
      ],
      "upstream_pnt": false
    },
    {
      "module": "OriginalFixedBase",
      "path": "OriginalFixedBase.lean",
      "imports": [
        "OriginalParameters"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CurrentCertificateTransfer",
      "path": "CurrentCertificateTransfer.lean",
      "imports": [
        "CurrentC3Moments",
        "DefectGeometry",
        "OriginalFixedBase"
      ],
      "upstream_pnt": false
    },
    {
      "module": "SeparationLimit",
      "path": "SeparationLimit.lean",
      "imports": [
        "EventualCertificate",
        "CurrentCertificateTransfer"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FinitePairings",
      "path": "FinitePairings.lean",
      "imports": [
        "Mathlib.Data.Finset.Powerset",
        "Mathlib.Data.Fintype.Powerset",
        "Mathlib.Data.Fintype.EquivFin",
        "Mathlib.Data.Fintype.Prod",
        "Mathlib.Order.Preorder.Finite",
        "Mathlib.Algebra.BigOperators.Group.Finset.Basic",
        "Mathlib.Tactic.Linarith",
        "Mathlib.Tactic.NormNum",
        "Mathlib.Tactic.Positivity",
        "Mathlib.Tactic.FieldSimp"
      ],
      "upstream_pnt": false
    },
    {
      "module": "BareData",
      "path": "BareData.lean",
      "imports": [
        "GridModel",
        "MatrixCounting"
      ],
      "upstream_pnt": false
    },
    {
      "module": "BareGeometry",
      "path": "BareGeometry.lean",
      "imports": [
        "BareData"
      ],
      "upstream_pnt": false
    },
    {
      "module": "BareFamily",
      "path": "BareFamily.lean",
      "imports": [
        "BareGeometry"
      ],
      "upstream_pnt": false
    },
    {
      "module": "BareNatSums",
      "path": "BareNatSums.lean",
      "imports": [
        "BareFamily"
      ],
      "upstream_pnt": false
    },
    {
      "module": "BareCounting",
      "path": "BareCounting.lean",
      "imports": [
        "BareNatSums"
      ],
      "upstream_pnt": false
    },
    {
      "module": "QuarterFiniteCounts",
      "path": "QuarterFiniteCounts.lean",
      "imports": [
        "FinitePairings",
        "BareCounting",
        "OriginalFixedBase",
        "MixingData",
        "Mathlib.Algebra.BigOperators.Fin",
        "Mathlib.Data.Finset.Max"
      ],
      "upstream_pnt": false
    },
    {
      "module": "QuarterRowMatching",
      "path": "QuarterRowMatching.lean",
      "imports": [
        "QuarterFiniteCounts"
      ],
      "upstream_pnt": false
    },
    {
      "module": "QuarterColumnMatching",
      "path": "QuarterColumnMatching.lean",
      "imports": [
        "QuarterRowMatching"
      ],
      "upstream_pnt": false
    },
    {
      "module": "QuarterBareAssembly",
      "path": "QuarterBareAssembly.lean",
      "imports": [
        "QuarterColumnMatching"
      ],
      "upstream_pnt": false
    },
    {
      "module": "QuarterRealStats",
      "path": "QuarterRealStats.lean",
      "imports": [
        "QuarterBareAssembly",
        "MixingBound",
        "Mathlib.Analysis.SpecialFunctions.Pow.Real",
        "Mathlib.Tactic.Ring"
      ],
      "upstream_pnt": false
    },
    {
      "module": "QuarterLoss",
      "path": "QuarterLoss.lean",
      "imports": [
        "QuarterRealStats"
      ],
      "upstream_pnt": false
    },
    {
      "module": "QuarterLimits",
      "path": "QuarterLimits.lean",
      "imports": [
        "QuarterLoss",
        "Mathlib.Analysis.SpecificLimits.Basic"
      ],
      "upstream_pnt": false
    },
    {
      "module": "UniversalQuarter",
      "path": "UniversalQuarter.lean",
      "imports": [
        "QuarterLimits",
        "ClassicalLimit"
      ],
      "upstream_pnt": false
    },
    {
      "module": "RectangularCounts",
      "path": "RectangularCounts.lean",
      "imports": [
        "EmbeddedGraph"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PrimeTemplateLower",
      "path": "PrimeTemplateLower.lean",
      "imports": [
        "RectangularCounts",
        "TemplateModThree"
      ],
      "upstream_pnt": false
    },
    {
      "module": "SecondOrderReal",
      "path": "SecondOrderReal.lean",
      "imports": [
        "PrimeTemplateLower",
        "ClassicalReal",
        "Mathlib.Tactic.FieldSimp"
      ],
      "upstream_pnt": false
    },
    {
      "module": "SecondOrderLowerLimit",
      "path": "SecondOrderLowerLimit.lean",
      "imports": [
        "SecondOrderReal",
        "PrimeBelow",
        "Mathlib.Analysis.SpecificLimits.Basic"
      ],
      "upstream_pnt": false
    },
    {
      "module": "SeparationTheorem",
      "path": "SeparationTheorem.lean",
      "imports": [
        "FiniteSeparation",
        "SeparationLimit",
        "UniversalQuarter",
        "SecondOrderLowerLimit"
      ],
      "upstream_pnt": false
    },
    {
      "module": "RealMatrixParameters",
      "path": "RealMatrixParameters.lean",
      "imports": [
        "CurrentPolynomialTheorem",
        "Mathlib.Data.Real.Basic",
        "Mathlib.Tactic.Linarith",
        "Mathlib.Tactic.NormNum",
        "Mathlib.Tactic.Ring"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FullSeparationEntry",
      "path": "FullSeparationEntry.lean",
      "imports": [
        "SeparationTheorem",
        "RealMatrixParameters"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FinalPackageAudit",
      "path": "FinalPackageAudit.lean",
      "imports": [
        "FullSeparationEntry"
      ],
      "upstream_pnt": false
    }
  ],
  "entry_module": "FinalPackageAudit",
  "targets": [
    "CompleteSeparation.limited_subquadratic_lower",
    "CompleteSeparation.subquadratic_separation",
    "CompleteSeparation.finite_separation",
    "CompleteSeparation.original_equality_question_negative",
    "RealMatrixParameters.light_matrix_real"
  ],
  "mathlib_required": true,
  "mathlib_commit": "f897ebcf72cd16f89ab4577d0c826cd14afaafc7",
  "files": {
    "LICENSE-PNTAnd": "c71d239df91726fc519c6eb72d318ec65820627232b2f796219e87dcf35d0ab4",
    "PNT-compatibility.patch": "c77a0e66ed47019e4fd718808d030392cd19261c6a4dbb8461679301abbdc1e1",
    "README.md": "92fe4212d74c5f6de1836ad2cee344a981e3f32d514f188fd1c297dbf3f4ebb0",
    "check.py": "722f95d21b4cb1097cd3a14644650bc4dd7e2e5aefc6f0a610861c6d6013e37f",
    "source/AffineBase.lean": "aac6ce7a0c35974c80e5dac1dce45d1f84907d3b1bea74a23d98dcdba8002a9d",
    "source/BareCounting.lean": "7be15f1b84faec3b751527071b9824345d74d98a4e9d264cb49c8b590de5d28c",
    "source/BareData.lean": "e1f5bed191a89511f451289d2cd8acf77aae97a429662fa8a9bafc72390aa1cb",
    "source/BareFamily.lean": "530e64575f6aabf1bcd5f7240e3b0112641e2759e724c40df8dbaf842cd2ac4a",
    "source/BareGeometry.lean": "baf6bbce288da64ef22fa9c806fe137cf397e17583b64aa22fcb901db14ea86c",
    "source/BareNatSums.lean": "7315e8595fc8a1080a8f468692f77152d3abaeeb49f5fd8b05ddcde26715b934",
    "source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "source/BoundedMaximum.lean": "837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394",
    "source/C4Quadratic.lean": "23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0",
    "source/ClassicalAsymptotic.lean": "181e8ff395c26b1d4e699cdef753f42a78db78ec2eee798e5d4cfe17dc3a9095",
    "source/ClassicalLimit.lean": "28fa4c0640538e0cf80c5f1b88e842643d88b7292d6f821156aafdbe0c7f7caa",
    "source/ClassicalReal.lean": "52f73157da76ba6af30a02ef2eda0c85b406bccde5f65154e412cf6fb3353137",
    "source/ColumnPruning.lean": "6346d6130ee03f7bf42b790facb92e425611b6062dd60af875a92f8fb63aa1c5",
    "source/CurrentC3Moments.lean": "05f50676d4c260f4b728457e16dde59e5b4a8dd2230cd72c34a643ca78dd40d8",
    "source/CurrentCertificateTransfer.lean": "cdbd282b2693d34571f8172b20d986aad3242f599c1bcbbd3174cf885bfc6d60",
    "source/CurrentPolynomialMatrix.lean": "96b60b02f7db717f2f1507aa7a9326b6d9a57f35850a9f4fb104f05995d11e7f",
    "source/CurrentPolynomialPairing.lean": "18c4b43bdebbb5a44f32563b6c0eacff6f3ee9686d78fd4f7c805edd31b2b666",
    "source/CurrentPolynomialPotential.lean": "e37e04746c336c87a518d29eee749739fb10eb94c02bd90c67395c34ba7bcc39",
    "source/CurrentPolynomialTheorem.lean": "eb334b65f0a1c794931926db296cb592851fb1389d3dcc84c3c1f03c00d2cf33",
    "source/DefectGeometry.lean": "a90bd33f0988750b814f949f55cf0a1f0d68e088eec3fa53a15de494ac0a2c98",
    "source/EmbeddedGraph.lean": "600f4c7f21c131645a36fc28de43ad7d5007ca051b46890a39c90e721d33f101",
    "source/EmptyAreaGeometry.lean": "ee39e046ca07d7144a6a8dc3e5522f3bf8673354ceda12f862f330dd230ca42e",
    "source/EmptyRectangleGeometry.lean": "28ec433ee4e5abfc45ab624cc5a5b5725598eb3e7b176262594faf3ad2b5395f",
    "source/EventualCertificate.lean": "2da70187c84696817f0dff5e22a9a67158a9ef705b222394f66e3a38f1678ae6",
    "source/FinalPackageAudit.lean": "b480430275ecf08172acb1a488ac3dbb571a2086cdb2c6e783faf2029dcf5cc9",
    "source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "source/FiniteMinimumBound.lean": "45ed7133d5bec307bd941fa485c2771bce3ae3dc8a12c1479e3f108579751c43",
    "source/FinitePairings.lean": "3c8de1e522806849464f017670008c30dafe04ef38d58edb8f254ea49bdd577e",
    "source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "source/FiniteSeparation.lean": "609a2cc3e82d8e4f6c4345fade86c84ad45468cf92ec9de887d94904713af697",
    "source/FrameCover.lean": "e13716d5980be55b2baa348c073cf5ec43112b629aadcc57411ba67a05430942",
    "source/FrameData.lean": "dbc67144c41809f49beddf776451858d99cd2b01a730cc70ae9c05acbf80043d",
    "source/FrameGeometry.lean": "b51648d3a1f369e412cfb03d903fd847ca251bad24edd00af08ee3fa9b58547f",
    "source/FullSeparationEntry.lean": "c96a968ed668473fa89f2126e2ce6b835b87c583c89b39660551f17327fec9c9",
    "source/GeneralBoundary.lean": "60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13",
    "source/GeneralDensity.lean": "17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2",
    "source/GeneralSampling.lean": "526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774",
    "source/GeneralTranspose.lean": "c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625",
    "source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "source/InducedCount.lean": "2776884041f6757e5fc7c9e30a601a6ac4637c2c9740f4443300744837149b9a",
    "source/LightAverages.lean": "c415637e5a6ab97832b7d5dd68683759fe35a8d525be5871e4483630e6472620",
    "source/LightRanges.lean": "d5b285a24d3dbc743786c04ad3f4bdcc98ef1fc2ee5ab9fdeaa9fde7eedf5251",
    "source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "source/MinimumAlgebra.lean": "a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b",
    "source/MinimumMatrix.lean": "e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766",
    "source/MixingBound.lean": "8c073b07d259a612bceaa93460de6af207f69c76e8f5e0531a3e7a17c0fc0690",
    "source/MixingCauchy.lean": "d3253e9b68313f91140b05e06691eaf7b13173d26bee8c9ae35418676817dfeb",
    "source/MixingData.lean": "b13b6a4e5e8677bee20aff0de6564e43b36d9febe30cfc96a27fdfaf11309a5a",
    "source/MixingIncidence.lean": "9558b6e5212785e035353c97a5176e809802ca51089fbeb598d6799bd1f7ddea",
    "source/MixingMoments.lean": "839118525306cbad276d9e18374e7f496af1093a177a4e2584e9e7c710fa38fb",
    "source/MixingScalar.lean": "e17b8fc8069c60c2704459323f476e79314f5ed1666fae2f200706611fd569c7",
    "source/MixingVariance.lean": "fd58c51730c55a95bc3e7ce66d5c1cd5a82cdbb39df48fb413aff99ca249c45f",
    "source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "source/OriginalCounts.lean": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5",
    "source/OriginalFixedBase.lean": "b8184750df944527563d5dc44e26ce0db4ce8bd0a5e9f63876c4b621b7e86fb8",
    "source/OriginalMixingGeometry.lean": "9668979a8f1ebc844468d7537b72551d1c8fa11c93c7b1c82e1ddb19eba4ea1b",
    "source/OriginalModel.lean": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
    "source/OriginalParameters.lean": "f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59",
    "source/PairedCounting.lean": "a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b",
    "source/PairedDecision.lean": "35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940",
    "source/PairedDensity.lean": "aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9",
    "source/PairedLimit.lean": "39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987",
    "source/PairedOpenGeometry.lean": "ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604",
    "source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "source/PairedRational.lean": "beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d",
    "source/PairedRow.lean": "106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19",
    "source/PlaneEmptyRectangle.lean": "31b0df7539da526235ed83d4f4dafde81dbc8a0b8de5a9a7e535f0941fdbe169",
    "source/PlaneLight.lean": "b6627271c81dc46b6a582f4fa435370ffda63151f6949fc5c144ae83b3179319",
    "source/PlaneRegularity.lean": "4ec00b5faa202a5cf3ebc60a38563fdddea427447822aca4f86d17204b7a37a6",
    "source/PolynomialBernstein.lean": "933c2c8f1b8820741f9629c135b5db0069381fede9a74403be0f9e39b462a4f1",
    "source/PolynomialBoxes.lean": "c864e6d375abcc7670e29623063c85f7fcb68022de722012aeb6aa13858887b7",
    "source/PolynomialData.lean": "acb5932ffefb678ea70149b046f72ecc74891acaf7e3a06abe35ab05dcb024fe",
    "source/PolynomialLeavesG0.lean": "784b17a0bbd756fc25646885ecc6cef553951bfedb9f2ffd89a56022a44c92e5",
    "source/PolynomialLeavesG1.lean": "bbf54e944b947544c974d5837a21138e60b2c1a65405d7b0754400a625625c81",
    "source/PolynomialLeavesG2.lean": "327509f1678b962d3e97048eb8452b643d3310d8c1494ec5c4842306f42567f5",
    "source/PolynomialLeavesG3.lean": "c5c1bfa07fcf2fbecee158e20e78dc3ebea29ebc02dc1bfd32b36e5238ad5369",
    "source/PolynomialLeavesP0.lean": "3fd2a6d2b8ddbeaaa7216660bde34452a11ec697a16ac2e232ebd7f0799d7631",
    "source/PolynomialLeavesP1.lean": "e07021344efc5a61c4b71234645d2b9ae78e0e65812442efe080a86b7327f5e5",
    "source/PolynomialLeavesP2.lean": "addba01ebea6aaaac7dd43f86f0f5cf8dc87c8836f96a12b42a0d70979793b84",
    "source/PolynomialSegment00.lean": "9d7ad230fd3f5ea166a92ae749092516b09b42d84275605366898a6415c1f15d",
    "source/PolynomialSegment01.lean": "639d24b501b0e8669422e9b89906d0029a809374d0b2f268846d3cf9a7503ebe",
    "source/PolynomialSegment02.lean": "814bba91db5ab4dc137aa2c542b579cf5685666ceca8f7fc31bfc0914b25017f",
    "source/PolynomialSegment03.lean": "fa62b3d7f06c57693c85b6024802b282c8cddf97e657be427703148a97917c2e",
    "source/PolynomialSegment04.lean": "a255175782a828ef1a1db8600648ad9cefc0635f451a61d99d03418804c6eb21",
    "source/PolynomialSegment05.lean": "994aa54093fec5bdf121818131adc7038154a1b9181c6e120c5c75bfb06e07a3",
    "source/PolynomialSegment06.lean": "684c086ab4bcdf2b8ef2b224c728fa9e2169535b9468165d6417723c83aa28b0",
    "source/PolynomialSegment07.lean": "5d3db48457b3f72ab6bb67243f97e1d32966f58282e28a7ac10fe2441a7dd13f",
    "source/PolynomialSegment08.lean": "0b9720013930ddb75b1b82679dc827a2f2cae8cd2f2a0adc4486f39778844273",
    "source/PolynomialSegment09.lean": "b5c80e49e704e1d83249bf57db8c2faa242c71ee9b0ab68c59fa1ef0f16230b0",
    "source/PolynomialSegment10.lean": "64622b713a846c13656a7c69cdfea05f24899a4ecda85606155c36b4488efd00",
    "source/PolynomialSegment11.lean": "8bcaad14833a9f5e03bef47e4de90052ef0042e3e4cf937c857faeb17a0e126b",
    "source/PolynomialSegment12.lean": "a4f5a4c9ab13a1960abda4608b29b56f2dcd308033cca437475b2d04618a840f",
    "source/PolynomialSegment13.lean": "746ee56f300c3c94a9823a5f6f8f7c022c1afd38bd930687c0536d6699965e51",
    "source/PolynomialSegment14.lean": "77f4f936e9daca4d0d5c0e939473b651e9b144b1ae61fac95eb5625e263dc57e",
    "source/PolynomialSegment15.lean": "ae7c00ca5bb961f684968e7330de55ffe4fae2966ebf3e0bd8e50e649cfec910",
    "source/PolynomialSegment16.lean": "ff1037f03a0c517545239427bc12f0d84407d17a6a34739f7aeba14188097fc1",
    "source/PolynomialSegment17.lean": "4726121562a1694f8d209d99d9cc1b646576f94f3456dbc021677cbe88778bdd",
    "source/PolynomialSegment18.lean": "6f4f95a4796bf77cd9a4e206c7114a6c6b9c36ed9b710c5348be3228a385a01c",
    "source/PolynomialSegment19.lean": "99e8a2068520001ee30d21e2f6cf0dcc079365d7fec0ab0258f828b45603cc5c",
    "source/PolynomialSegment20.lean": "a5be0a87cbfc706c6291bde7b5007d6a401f4ed10dbb300d38716250449f1715",
    "source/PolynomialSegment21.lean": "c0296881715b2c2bdeb7c6a0747d243f64ed55956ddeb133a099c2a7214a82b8",
    "source/PolynomialSegment22.lean": "a40aa1d977b80209f6300bee54d03a1bb1e6215e8e80390ef0bcb19fb70d2f54",
    "source/PolynomialSegment23.lean": "ea64a2b9e44cf72a1ee9cb3c6e24cfd95c0b29df7bb403b1557ca915c608d3ad",
    "source/PolynomialSegment24.lean": "e4e683a8d74f5e82a7ecb26509611399183ae392d5a306501e955751333971e2",
    "source/PolynomialSegment25.lean": "2ae8ceea17527baeaa61a9cbd7481a14f7a2e8cf33e609fec4be248f337ef3cc",
    "source/PolynomialSegment26.lean": "485fb2169f4e86c4f722ff8d983ae34209c4c856a41b3ca3cb2fd5b4c61b1d4b",
    "source/PolynomialSegment27.lean": "68d8ad0660fa4c7166aaf97035b0c5054f20fc868c4e01f033756dbfa331ce33",
    "source/PolynomialSegment28.lean": "df75ad368b3761eb3ce3ccc99fc7c0d5ba80884d0bb380b1f4d3a50304c42b0c",
    "source/PolynomialSegment29.lean": "6329816099ca73b98f288b013c855e42bc053fb4650d7693fb8bb21804fd5a28",
    "source/PolynomialUnitSquare.lean": "614d1c677c89848621f5aeb14da173473513c6f9f96c41eefb65cc660a2ac7d6",
    "source/PrimeAffine.lean": "0b01895e04b8039a9c77bfd73a7ed59295f044bc699ff1c8d8a15db45a1c021f",
    "source/PrimeBelow.lean": "3ec3ec9bebc7951b6cd9d61633e0cb9bf225308d24063bdaf7f2f6d50664e654",
    "source/PrimeCrop.lean": "139a03297c8c648ba7ae205acc7465063343c3a0eaa504d79619a11e12d8d227",
    "source/PrimeNumberTheoremAnd/BrunTitchmarsh.lean": "63c649344ac09dc107bc6a0f5beda1d955b6d63320aaa488edcdd09f2bce77cf",
    "source/PrimeNumberTheoremAnd/Consequences.lean": "045e9847e9e25f63aee3708b2b56b0c477f45fd92a80a7fef0a1a0d806b8eb93",
    "source/PrimeNumberTheoremAnd/Fourier.lean": "8f86ed00ec8db00ca0f63e8ba99c86e0ae6f9fbd959a5d28cb7134e61e24a109",
    "source/PrimeNumberTheoremAnd/Mathlib/Analysis/Asymptotics/Asymptotics.lean": "a5c78b78ef025f621cba873779bb55f567e834168b6d611bc41f89f2126347e3",
    "source/PrimeNumberTheoremAnd/Mathlib/Analysis/SpecialFunctions/Log/Basic.lean": "4e00c5e4c460c804acfb2143317fb096637a2cfd6b41535fdb57fd883e3dd67e",
    "source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/ArithmeticFunction.lean": "030522971531c7d9d7f683cf180d21f220d967398aea2ab7d569768af61a3a6a",
    "source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/AuxResults.lean": "1aec11e855a3ac7af17564f744ec681879d206d5d859b048e8f4732c76cca97b",
    "source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Basic.lean": "53c613e44cb70f75faa91c5b215178aa2965b412cfe673e1412792c06c3946aa",
    "source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Selberg.lean": "617771061bf92097e72574b7784453e0607d1a5b59192dc92f5692e24709d6da",
    "source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/SelbergBounds.lean": "4f33c5beb5ca2623b9320e3d7c17c2264e6d496169e604463da1a8cc9afbfa82",
    "source/PrimeNumberTheoremAnd/SmoothExistence.lean": "7f9ce5971b77d15b11f339e51cdeeceef51cc82a4271b73e4c1ed4b1c9e97b9a",
    "source/PrimeNumberTheoremAnd/Sobolev.lean": "a26e9b3cbcbafaf9983e357b750dacf7105980f579ca810cd41ddf11fd66783a",
    "source/PrimeNumberTheoremAnd/Wiener.lean": "132a6f092f87774cad2134e877b5817cea0fba72d33e7964c07107227c387e56",
    "source/PrimeSkew.lean": "c1247d089924fd19a2ad53ba15020df8e6fcaaf88551dc65f0ba8bd842834693",
    "source/PrimeTemplateLower.lean": "4827c3367dae96ff463c28bb41d48ed293bed7e369d347795558d6079ee8f022",
    "source/ProjectiveCoordinates.lean": "a00a81f4b68c9b4239aaf01455b8665bf9d98039a9a65e9ce9415f8be6d4b0f5",
    "source/ProjectiveExtremal.lean": "7798357bc76824be2319a00c698f7ce983f50e407943007904f196ae59d42b9b",
    "source/ProjectiveFibers.lean": "1e98bb7cbd4f0efc92263c66a902edf3f4524184d704558c22f84e079ad9bd99",
    "source/ProjectiveIncidence.lean": "0ea64977e3c9819d9407ee5d1e6ce0cbd8b66b89f0fa569c793afb3c6504cdcd",
    "source/ProjectiveMatrix.lean": "fc1dc38a7f0f36689dec26b53d3d308dffbe24ebabf13ba73f9eb6feef7f1a34",
    "source/PruningLimits.lean": "ca9c34155247315762f0f24038b852343beafdd225d7868f14e89c25cea59594",
    "source/QuarterBareAssembly.lean": "b4e972287d1921a02a70f7c201477c90bbb95eaf2b77b44e224414c6c3e1681a",
    "source/QuarterColumnMatching.lean": "7600cd7783dad3c9955f2a108c7b6f8d31fc2e2c55aea6851c11b46f41cbfe13",
    "source/QuarterFiniteCounts.lean": "bef9f4d86d7b3b4bed896d93be53f6ff948e5ca81ad9af18cb4e7fb3626aceb3",
    "source/QuarterLimits.lean": "90548fbdf16b4829e3d18dfe8d6b81e399b906967dbd32b138df1289567eed1b",
    "source/QuarterLoss.lean": "d3c1f8c66b90736ab57bd9340e2b317759731293753c2f638977a4ac69c143a6",
    "source/QuarterRealStats.lean": "76d4ab7f370faa51e33768362893afced7bc3b33c6f9a5db4271d7077bb120c2",
    "source/QuarterRowMatching.lean": "5b6339f7cb5047cc5c05d3defda82d1aed8c8e65ed0a8fd0cfd085df9f371afa",
    "source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "source/RealMatrixParameters.lean": "ea622e5b70d4ecf5e22ac654e341633264d58f484b41071258b07d43a7b0fc09",
    "source/RectangularCounts.lean": "5b3c9d74d45696590a80f2f4023231a6cfd13b2ff5b53d9f2e205e25e6eace14",
    "source/SecondOrderLowerLimit.lean": "452e0429cc232211a1d2f90c281948cf22db0217cc08db0e65de69c0adf37c64",
    "source/SecondOrderReal.lean": "c923195648e7376eb9c523dfd3cd43c58c8274872f47087de27262cdd74d243c",
    "source/SeparationLimit.lean": "6f4293b27f3ec99a60e44d59fad98324cad3a5c3f799c77c4d849ce345b8b7db",
    "source/SeparationTheorem.lean": "e02c15f607b1587757ed5652b487861c76182a5efb844fdb92b96e483050d266",
    "source/StabilityVariance.lean": "b34eddb872f9ce1bba4605dcf679e0bfaa86e91cc899cf3ac1b4f6d592ff8da0",
    "source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
    "source/SubbaseGeometry.lean": "42635a27108d0d415e769e97a2a788c9e04fe929fd6bd096adbbe537524df0d6",
    "source/TemplateBalanced.lean": "3a099d1477a21678620bb3b9c7f30884abdbdc41b36770e1c1329fc9bb35f7ad",
    "source/TemplateCounts.lean": "7ad0fec330dda609a23a9b8ebdf3d047c1d562ed5a2d093bb769f193bd42bf94",
    "source/TemplateData.lean": "1cfb7d6445daf1d214aee91920d3a4e43a7cf6529dc2c32e111abb48c329f92a",
    "source/TemplateGeometry.lean": "88b026d243e3a8e8030f11b2ef970fc1ccf033280df46514d5bde4d31008832b",
    "source/TemplateModThree.lean": "4704352533ad496171e3888ed822655e6e5ba4e78a68249bea1fb8e1a3346557",
    "source/ThreeTypeCounts.lean": "5bf91f32f1bae59781d787f413af08eead93240e0474357f8f27798b14e49129",
    "source/TripartiteCounts.lean": "d9c61709de2cf47fddcd6a6d8f13b609c0e44eb0c25a8f4b4b7d6e5558c33946",
    "source/TripartiteField.lean": "0613817f1e82ab0595c91687e935496e63c6ac9c920cd6b1ee4395dc1ee78785",
    "source/TripartiteGraph.lean": "d85eb3059f096f9a8c6130ab99b87a1fe90ecad8ee759a71d7d088932f2647ce",
    "source/UniversalQuarter.lean": "07341c4268aadd6090d1428e678e4aa5626c7c30aed9ac41084c755e964a85ca"
  }
}


==> anc/lean/additional-lean-companion/complete-separation/source/AffineBase.lean <==
import OriginalParameters
import Mathlib.Algebra.Field.ZMod
import Mathlib.Data.Fintype.EquivFin
import Mathlib.Tactic.LinearCombination

namespace ClassicalAffine
open OriginalAugmented BooleanMatrixGeometry

/-- The canonical list count equals the cardinality of the occupied finite set. -/
theorem fixedCount_eq_card {m n : ℕ} (B : Matrix m n) :
    fixedCount B = (Finset.univ.filter (fun t : Fin m × Fin n => B t.1 t.2 = true)).card := by
  classical
  rw [fixedCount, ← List.toFinset_card_of_nodup (GridModel.occupied_cells_nodup m n B)]
  congr 1
  ext t
  simp only [List.mem_toFinset, Finset.mem_filter, Finset.mem_univ, true_and]
  exact GridModel.occupied_cells_mem m n B t

section Field
variable {F : Type} [Field F] [Fintype F] [DecidableEq F]
variable {m n k : ℕ}

omit [Fintype F] in
/-- Two affine lines containing two points coincide, unless the points coincide. -/
theorem four_incidence (u v l t : F × F)
    (h₁ : u.2 = l.1*u.1+l.2) (h₂ : u.2 = t.1*u.1+t.2)
    (h₃ : v.2 = l.1*v.1+l.2) (h₄ : v.2 = t.1*v.1+t.2) :
    u=v ∨ l=t := by
  by_cases hx : u.1=v.1
  · left
    exact Prod.ext hx (by rw [h₁,h₃,hx])
  · right
    have hz : (l.1-t.1)*(u.1-v.1)=0 := by
      linear_combination -h₁+h₂+h₃-h₄
    have ha : l.1=t.1 := sub_eq_zero.mp ((mul_eq_zero.mp hz).resolve_right (sub_ne_zero.mpr hx))
    exact Prod.ext ha (by rw [ha] at h₁; linear_combination h₂-h₁)

/-- A represented line and its x-coordinate determine its occupied cell. -/
def cellMap (er : (F × F) ↪ Fin m) (ec : Fin k ↪ Fin n)
    (line : Fin k ↪ (F × F)) (t : Fin k × F) : Fin m × Fin n :=
  (er (t.2,(line t.1).1*t.2+(line t.1).2), ec t.1)

noncomputable def base (er : (F × F) ↪ Fin m) (ec : Fin k ↪ Fin n)
    (line : Fin k ↪ (F × F)) : Matrix m n := by
  classical
  exact fun r c => decide (∃ t, cellMap er ec line t = (r,c))

omit [DecidableEq F] in
theorem base_iff (er : (F × F) ↪ Fin m) (ec : Fin k ↪ Fin n)
    (line : Fin k ↪ (F × F)) (r : Fin m) (c : Fin n) :
    base er ec line r c = true ↔ ∃ t, cellMap er ec line t = (r,c) := by
  classical
  simp [base]

omit [Fintype F] [DecidableEq F] in
theorem cellMap_injective (er : (F × F) ↪ Fin m) (ec : Fin k ↪ Fin n)
    (line : Fin k ↪ (F × F)) : Function.Injective (cellMap er ec line) := by
  intro a b h
  have hc := ec.injective (congrArg Prod.snd h)
  have hr := er.injective (congrArg Prod.fst h)
  exact Prod.ext hc (congrArg Prod.fst hr)

theorem base_C4 (er : (F × F) ↪ Fin m) (ec : Fin k ↪ Fin n)
    (line : Fin k ↪ (F × F)) : EvenParity.C4Free (base er ec line) := by
  intro r s c d hrs hcd h
  obtain ⟨a,ha⟩ := (base_iff er ec line r c).mp h.1
  obtain ⟨b,hb⟩ := (base_iff er ec line r d).mp h.2.1
  obtain ⟨e,he⟩ := (base_iff er ec line s c).mp h.2.2.1
  obtain ⟨f,hf⟩ := (base_iff er ec line s d).mp h.2.2.2
  have hae : a.1=e.1 := ec.injective ((congrArg Prod.snd ha).trans (congrArg Prod.snd he).symm)
  have hbf : b.1=f.1 := ec.injective ((congrArg Prod.snd hb).trans (congrArg Prod.snd hf).symm)
  have hab := er.injective ((congrArg Prod.fst ha).trans (congrArg Prod.fst hb).symm)
  have hef := er.injective ((congrArg Prod.fst he).trans (congrArg Prod.fst hf).symm)
  change (a.2,(line a.1).1*a.2+(line a.1).2) = (b.2,(line b.1).1*b.2+(line b.1).2) at hab
  change (e.2,(line e.1).1*e.2+(line e.1).2) = (f.2,(line f.1).1*f.2+(line f.1).2) at hef
  have hx := congrArg Prod.fst hab
  change a.2=b.2 at hx
  have hy := congrArg Prod.snd hab
  have hx' := congrArg Prod.fst hef
  change e.2=f.2 at hx'
  have hy' := congrArg Prod.snd hef
  have hh := four_incidence (a.2,(line a.1).1*a.2+(line a.1).2)
    (e.2,(line e.1).1*e.2+(line e.1).2) (line a.1) (line b.1) rfl
    (by simpa only [hx] using hy) (by rw [hae]) (by simpa only [hx',←hbf] using hy')
  rcases hh with hrow | hline
  · apply hrs
    exact (congrArg Prod.fst ha).symm.trans ((congrArg er hrow).trans (congrArg Prod.fst he))
  · apply hcd
    have hc := line.injective hline
    exact (congrArg Prod.snd ha).symm.trans ((congrArg ec hc).trans (congrArg Prod.snd hb))

omit [DecidableEq F] in
theorem base_count (er : (F × F) ↪ Fin m) (ec : Fin k ↪ Fin n)
    (line : Fin k ↪ (F × F)) : fixedCount (base er ec line)=k*Fintype.card F := by
  classical
  rw [fixedCount_eq_card]
  have he : Finset.univ.filter (fun t : Fin m × Fin n => base er ec line t.1 t.2 = true) =
      Finset.univ.image (cellMap er ec line) := by
    ext t
    simp only [Finset.mem_filter, Finset.mem_univ, true_and, base_iff,
      Finset.mem_image, Prod.mk.eta]
  rw [he,Finset.card_image_of_injective _ (cellMap_injective er ec line)]
  simp
end Field
end ClassicalAffine


==> anc/lean/additional-lean-companion/complete-separation/source/BareCounting.lean <==
import BareNatSums

/-! Exact indexed-profile counting for the actual generated pair family. -/
namespace BareQuarter

open EvenParity BooleanMatrixGeometry PairedPivotCounting
variable {m n R C : Nat}

/-- Counts column-pair indices. Repeated anchor rows contribute repeatedly. -/
def anchorProfile (D : BlockData m n R C) (B : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum C (fun j => bit (B (witnessRow D j) c))

def badBudget (D : BlockData m n R C) (B : Fin m → Fin n → Bool) : Nat :=
  fsum R (fun i => anchorProfile D B (witnessCol D i))

def blockFixed (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) : Nat :=
  (bit (B (row0 D i) (col0 D j))+bit (B (row0 D i) (col1 D j)))+
  (bit (B (row1 D i) (col0 D j))+bit (B (row1 D i) (col1 D j)))

def fixedBudget (D : BlockData m n R C) (B : Fin m → Fin n → Bool) : Nat :=
  fsum R (fun i => fsum C (blockFixed D B i))

def selectedSum (D : BlockData m n R C) (B : Fin m → Fin n → Bool) : Nat :=
  fsum R (fun i => fsum C (fun j => bit (admissible D B i j)))

theorem profile_is_indexed_count (D : BlockData m n R C) (B : Fin m → Fin n → Bool) (c : Fin n) :
    anchorProfile D B c=((List.finRange C).filter (fun j => B (witnessRow D j) c)).length := by
  exact nsum_bit_filter (List.finRange C) (fun j => B (witnessRow D j) c)

theorem selectedSum_eq_pair_count (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    (pairs D B).length=selectedSum D B := by
  unfold pairs
  rw [List.length_map]
  unfold blocks
  rw [←nsum_bit_filter,nsum_grid]
  rfl

theorem block_fixed_row_bound (D : BlockData m n R C) (B : Fin m → Fin n → Bool) (i : Fin R) :
    fsum C (blockFixed D B i)≤degree B (row0 D i)+degree B (row1 D i) := by
  unfold blockFixed
  rw [fsum_add]
  exact Nat.add_le_add
    (labelled_sum_le C n D.col D.col_inj (fun c => bit (B (row0 D i) c)))
    (labelled_sum_le C n D.col D.col_inj (fun c => bit (B (row1 D i) c)))

theorem fixed_budget_bound (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    fixedBudget D B≤EvenParity.total B := by
  have h := fsum_le R (fun i => fsum C (blockFixed D B i))
    (fun i => degree B (row0 D i)+degree B (row1 D i)) (block_fixed_row_bound D B)
  have hall := labelled_sum_le R m D.row D.row_inj (degree B)
  exact Nat.le_trans h hall

theorem acceptance_charge (a b c d e : Bool) :
    1≤bit (!a && (!b && (!c && (!d && !e))))+
      ((bit a+bit b)+(bit c+bit d))+bit e := by
  cases a <;> cases b <;> cases c <;> cases d <;> cases e <;> decide

theorem block_charge (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) :
    1≤bit (admissible D B i j)+blockFixed D B i j+bit (B (witnessRow D j) (witnessCol D i)) := by
  exact acceptance_charge (B (row0 D i) (col0 D j)) (B (row0 D i) (col1 D j))
    (B (row1 D i) (col0 D j)) (B (row1 D i) (col1 D j)) (B (witnessRow D j) (witnessCol D i))

/-- The exact finite loss uses the indexed profile at the encountered
witness columns only. No anchor-injectivity assumption is present. -/
theorem finite_count_sharp (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    R*C≤EvenParity.total B+(pairs D B).length+badBudget D B := by
  have h := fsum_le R (fun _ => fsum C (fun _ => 1))
    (fun i => fsum C (fun j => bit (admissible D B i j)+blockFixed D B i j+
      bit (B (witnessRow D j) (witnessCol D i))))
    (fun i => fsum_le C _ _ (block_charge D B i))
  simp only [fsum_add,fsum_const,Nat.mul_one] at h
  change R*C≤selectedSum D B+fixedBudget D B+badBudget D B at h
  rw [←selectedSum_eq_pair_count D B] at h
  have hf := fixed_budget_bound D B
  omega

theorem finite_count (D : BlockData m n R C) (B : Fin m → Fin n → Bool) (cap : Nat)
    (hcap : ∀ i, anchorProfile D B (witnessCol D i)≤cap) :
    R*C≤EvenParity.total B+(pairs D B).length+R*cap := by
  have hb := fsum_le R (fun i => anchorProfile D B (witnessCol D i)) (fun _ => cap) hcap
  rw [fsum_const] at hb
  exact Nat.le_trans (finite_count_sharp D B)
    (Nat.add_le_add_left hb (EvenParity.total B+(pairs D B).length))

def ValidAugmentation (D : BlockData m n R C) (B : Fin m → Fin n → Bool) : Prop :=
  Simplicity B (pairs D B) ∧
  (cells (List.finRange m) (List.finRange n) (selected D B)).Perm (flattenPairs (pairs D B)) ∧
  ∀ p ∈ pairs D B,
    full D B p.1.1 p.1.2=true ∧ full D B p.2.1 p.2.2=true ∧
    (¬full D B p.1.1 p.2.2=true) ∧ (¬full D B p.2.1 p.1.2=true) ∧
    PairedPivotCore.OriginalC3 (fun r c => full D B r c=true) p.1 p.2

/-- Full finite bare-anchor lemma: original admissibility and the indexed
profile counting bound, with repeated anchors allowed. -/
theorem finite_bare_lemma (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (hcol : ColWitnesses D B)
    (cap : Nat) (hcap : ∀ i, anchorProfile D B (witnessCol D i)≤cap) :
    ValidAugmentation D B ∧ R*C≤EvenParity.total B+(pairs D B).length+R*cap := by
  exact ⟨finite_augmentation D B hC4 hrow hcol,finite_count D B cap hcap⟩

#print axioms profile_is_indexed_count
#print axioms selectedSum_eq_pair_count
#print axioms fixed_budget_bound
#print axioms acceptance_charge
#print axioms finite_count_sharp
#print axioms finite_count
#print axioms finite_bare_lemma
end BareQuarter


==> anc/lean/additional-lean-companion/complete-separation/source/BareData.lean <==
import GridModel
import MatrixCounting

/-! Disjoint labelled line pairs and the literal finite block rule. -/

namespace BareQuarter

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel

structure BlockData (m n R C : Nat) where
  row : (Fin R × Bool) → Fin m
  col : (Fin C × Bool) → Fin n
  row_inj : ∀ p q, row p=row q → p=q
  col_inj : ∀ p q, col p=col q → p=q
  commonCol : Fin R → Fin n
  commonRow : Fin C → Fin m
  anchors_bare : ∀ j i, commonRow j≠row (i,false) ∧ commonRow j≠row (i,true)

variable {m n R C : Nat}

def row0 (D : BlockData m n R C) (i : Fin R) : Fin m := D.row (i,false)
def row1 (D : BlockData m n R C) (i : Fin R) : Fin m := D.row (i,true)
def col0 (D : BlockData m n R C) (j : Fin C) : Fin n := D.col (j,false)
def col1 (D : BlockData m n R C) (j : Fin C) : Fin n := D.col (j,true)
def witnessRow (D : BlockData m n R C) (j : Fin C) : Fin m := D.commonRow j
def witnessCol (D : BlockData m n R C) (i : Fin R) : Fin n := D.commonCol i

def RowWitnesses (D : BlockData m n R C) (B : Fin m → Fin n → Bool) : Prop :=
  ∀ i, B (row0 D i) (witnessCol D i)=true ∧ B (row1 D i) (witnessCol D i)=true

def ColWitnesses (D : BlockData m n R C) (B : Fin m → Fin n → Bool) : Prop :=
  ∀ j, B (witnessRow D j) (col0 D j)=true ∧ B (witnessRow D j) (col1 D j)=true

def admissible (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) : Bool :=
  !(B (row0 D i) (col0 D j)) &&
  (!(B (row0 D i) (col1 D j)) &&
  (!(B (row1 D i) (col0 D j)) &&
  (!(B (row1 D i) (col1 D j)) && !(B (witnessRow D j) (witnessCol D i)))))

def selected (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) : Bool :=
  (List.finRange R).any (fun i => (List.finRange C).any (fun j =>
    admissible D B i j && decide (
      (r=row0 D i ∧ c=col1 D j) ∨ (r=row1 D i ∧ c=col0 D j))))

def full (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) : Bool := B r c || selected D B r c

def pair (D : BlockData m n R C) (i : Fin R) (j : Fin C) :
    Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n) :=
  ((row0 D i,col1 D j),(row1 D i,col0 D j))

theorem row0_injective (D : BlockData m n R C) (i k : Fin R)
    (h : row0 D i=row0 D k) : i=k := congrArg Prod.fst (D.row_inj _ _ h)

theorem row1_injective (D : BlockData m n R C) (i k : Fin R)
    (h : row1 D i=row1 D k) : i=k := congrArg Prod.fst (D.row_inj _ _ h)

theorem col0_injective (D : BlockData m n R C) (j k : Fin C)
    (h : col0 D j=col0 D k) : j=k := congrArg Prod.fst (D.col_inj _ _ h)

theorem col1_injective (D : BlockData m n R C) (j k : Fin C)
    (h : col1 D j=col1 D k) : j=k := congrArg Prod.fst (D.col_inj _ _ h)

theorem row_labels_disjoint (D : BlockData m n R C) (i k : Fin R) : row0 D i≠row1 D k := by
  intro h
  have hh := congrArg Prod.snd (D.row_inj _ _ h)
  cases hh

theorem col_labels_disjoint (D : BlockData m n R C) (j k : Fin C) : col0 D j≠col1 D k := by
  intro h
  have hh := congrArg Prod.snd (D.col_inj _ _ h)
  cases hh

theorem admissible_iff (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) : admissible D B i j=true ↔
    B (row0 D i) (col0 D j)=false ∧ B (row0 D i) (col1 D j)=false ∧
    B (row1 D i) (col0 D j)=false ∧ B (row1 D i) (col1 D j)=false ∧
    B (witnessRow D j) (witnessCol D i)=false := by
  simp [admissible]

theorem selected_iff (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) : selected D B r c=true ↔
    ∃ i j, admissible D B i j=true ∧
      ((r=row0 D i ∧ c=col1 D j) ∨ (r=row1 D i ∧ c=col0 D j)) := by
  simp [selected,List.any_eq_true,finRange_mem]

theorem full_iff (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) : full D B r c=true ↔ B r c=true ∨ selected D B r c=true := by
  simp only [full,Bool.or_eq_true]

theorem base_preserved (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) (h : B r c=true) : full D B r c=true := by
  exact (full_iff D B r c).mpr (Or.inl h)

theorem selected_at_row0 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (c : Fin n) : selected D B (row0 D i) c=true ↔
    ∃ j, admissible D B i j=true ∧ c=col1 D j := by
  rw [selected_iff]
  constructor
  · rintro ⟨k,j,hgood,hcoord⟩
    rcases hcoord with ⟨hr,hc⟩ | ⟨hr,hc⟩
    · have he := row0_injective D i k hr
      subst k
      exact ⟨j,hgood,hc⟩
    · exact False.elim (row_labels_disjoint D i k hr)
  · rintro ⟨j,hgood,hc⟩
    exact ⟨i,j,hgood,Or.inl ⟨rfl,hc⟩⟩

theorem selected_at_row1 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (c : Fin n) : selected D B (row1 D i) c=true ↔
    ∃ j, admissible D B i j=true ∧ c=col0 D j := by
  rw [selected_iff]
  constructor
  · rintro ⟨k,j,hgood,hcoord⟩
    rcases hcoord with ⟨hr,hc⟩ | ⟨hr,hc⟩
    · exact False.elim (row_labels_disjoint D k i hr.symm)
    · have he := row1_injective D i k hr
      subst k
      exact ⟨j,hgood,hc⟩
  · rintro ⟨j,hgood,hc⟩
    exact ⟨i,j,hgood,Or.inr ⟨rfl,hc⟩⟩

theorem selected_at_col0 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (j : Fin C) (r : Fin m) : selected D B r (col0 D j)=true ↔
    ∃ i, admissible D B i j=true ∧ r=row1 D i := by
  rw [selected_iff]
  constructor
  · rintro ⟨i,k,hgood,hcoord⟩
    rcases hcoord with ⟨hr,hc⟩ | ⟨hr,hc⟩
    · exact False.elim (col_labels_disjoint D j k hc)
    · have he := col0_injective D j k hc
      subst k
      exact ⟨i,hgood,hr⟩
  · rintro ⟨i,hgood,hr⟩
    exact ⟨i,j,hgood,Or.inr ⟨hr,rfl⟩⟩

theorem selected_at_col1 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (j : Fin C) (r : Fin m) : selected D B r (col1 D j)=true ↔
    ∃ i, admissible D B i j=true ∧ r=row0 D i := by
  rw [selected_iff]
  constructor
  · rintro ⟨i,k,hgood,hcoord⟩
    rcases hcoord with ⟨hr,hc⟩ | ⟨hr,hc⟩
    · have he := col1_injective D j k hc
      subst k
      exact ⟨i,hgood,hr⟩
    · exact False.elim (col_labels_disjoint D k j hc.symm)
  · rintro ⟨i,hgood,hr⟩
    exact ⟨i,j,hgood,Or.inl ⟨hr,rfl⟩⟩

#print axioms row_labels_disjoint
#print axioms col_labels_disjoint
#print axioms admissible_iff
#print axioms selected_iff
#print axioms base_preserved
#print axioms selected_at_row0
#print axioms selected_at_row1
#print axioms selected_at_col0
#print axioms selected_at_col1
end BareQuarter


==> anc/lean/additional-lean-companion/complete-separation/source/BareFamily.lean <==
import BareGeometry

namespace BareQuarter

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel

universe u v
variable {m n R C : Nat}

def blocks (D : BlockData m n R C) (B : Fin m → Fin n → Bool) : List (Fin R × Fin C) :=
  (grid (List.finRange R) (List.finRange C)).filter (fun ij => admissible D B ij.1 ij.2)

def pairs (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) :=
  (blocks D B).map (fun ij => pair D ij.1 ij.2)

def Simplicity (B : Fin m → Fin n → Bool)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) : Prop :=
  (flattenPairs ps).Nodup ∧ ∀ p ∈ flattenPairs ps, B p.1 p.2=false

theorem blocks_mem (D : BlockData m n R C) (B : Fin m → Fin n → Bool) (ij : Fin R × Fin C) :
    ij ∈ blocks D B ↔ admissible D B ij.1 ij.2=true := by
  simp [blocks,grid_mem,finRange_mem]

theorem blocks_nodup (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    (blocks D B).Nodup :=
  occupied_cells_nodup R C (admissible D B)

theorem pairs_mem (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) :
    p ∈ pairs D B ↔ ∃ i j, admissible D B i j=true ∧ p=pair D i j := by
  unfold pairs
  rw [List.mem_map]
  constructor
  · rintro ⟨ij,hm,he⟩
    exact ⟨ij.1,ij.2,(blocks_mem D B ij).mp hm,he.symm⟩
  · rintro ⟨i,j,hgood,he⟩
    exact ⟨(i,j),(blocks_mem D B (i,j)).mpr hgood,he.symm⟩

theorem flatten_mem {α : Type u} (ps : List (α × α)) (x : α) :
    x ∈ flattenPairs ps ↔ ∃ p ∈ ps, x=p.1 ∨ x=p.2 := by
  induction ps with
  | nil => simp [flattenPairs]
  | cons p ps ih =>
    constructor
    · intro h
      rcases List.mem_cons.mp h with he | ht
      · exact ⟨p,by simp,Or.inl he⟩
      · rcases List.mem_cons.mp ht with he | ht
        · exact ⟨p,by simp,Or.inr he⟩
        · obtain ⟨q,hq,hx⟩ := ih.mp ht
          exact ⟨q,List.mem_cons_of_mem p hq,hx⟩
    · rintro ⟨q,hq,hx⟩
      rcases List.mem_cons.mp hq with he | ht
      · subst q
        rcases hx with he | he
        · subst x; simp [flattenPairs]
        · subst x; simp [flattenPairs]
      · exact List.mem_cons_of_mem p.1 (List.mem_cons_of_mem p.2 (ih.mpr ⟨q,ht,hx⟩))

theorem flatten_map_nodup {α : Type u} {β : Type v} (xs : List α) (f g : α → β)
    (hn : xs.Nodup) (hf : ∀ x y, f x=f y → x=y) (hg : ∀ x y, g x=g y → x=y)
    (hfg : ∀ x y, f x≠g y) :
    (flattenPairs (xs.map (fun x => (f x,g x)))).Nodup := by
  induction xs with
  | nil => exact List.Pairwise.nil
  | cons x xs ih =>
    obtain ⟨hnot,ht⟩ := List.nodup_cons.mp hn
    have hfn : f x ∉ flattenPairs (xs.map (fun y => (f y,g y))) := by
      intro h
      obtain ⟨p,hp,hx⟩ := (flatten_mem _ _).mp h
      obtain ⟨y,hy,he⟩ := List.mem_map.mp hp
      cases he
      rcases hx with hff | hfg'
      · exact hnot ((hf x y hff).symm ▸ hy)
      · exact hfg x y hfg'
    have hgn : g x ∉ flattenPairs (xs.map (fun y => (f y,g y))) := by
      intro h
      obtain ⟨p,hp,hx⟩ := (flatten_mem _ _).mp h
      obtain ⟨y,hy,he⟩ := List.mem_map.mp hp
      cases he
      rcases hx with hgf | hgg
      · exact hfg y x hgf.symm
      · exact hnot ((hg x y hgg).symm ▸ hy)
    change (f x :: g x :: flattenPairs (xs.map (fun y => (f y,g y)))).Nodup
    apply List.nodup_cons.mpr
    refine ⟨?_,List.nodup_cons.mpr ⟨hgn,ih ht⟩⟩
    intro h
    rcases List.mem_cons.mp h with he | hm
    · exact hfg x x he
    · exact hfn hm

theorem first_endpoint_injective (D : BlockData m n R C) (ij kl : Fin R × Fin C)
    (h : (pair D ij.1 ij.2).1=(pair D kl.1 kl.2).1) : ij=kl := by
  exact Prod.ext (row0_injective D _ _ (congrArg Prod.fst h))
    (col1_injective D _ _ (congrArg Prod.snd h))

theorem second_endpoint_injective (D : BlockData m n R C) (ij kl : Fin R × Fin C)
    (h : (pair D ij.1 ij.2).2=(pair D kl.1 kl.2).2) : ij=kl := by
  exact Prod.ext (row1_injective D _ _ (congrArg Prod.fst h))
    (col0_injective D _ _ (congrArg Prod.snd h))

theorem endpoint_labels_disjoint (D : BlockData m n R C) (ij kl : Fin R × Fin C) :
    (pair D ij.1 ij.2).1≠(pair D kl.1 kl.2).2 := by
  intro h
  exact row_labels_disjoint D ij.1 kl.1 (congrArg Prod.fst h)

theorem constructed_endpoints_nodup (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    (flattenPairs (pairs D B)).Nodup := by
  exact flatten_map_nodup (blocks D B) (fun ij => (pair D ij.1 ij.2).1)
    (fun ij => (pair D ij.1 ij.2).2) (blocks_nodup D B)
    (first_endpoint_injective D) (second_endpoint_injective D) (endpoint_labels_disjoint D)

theorem constructed_endpoints_mem (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (p : Cell (Fin m) (Fin n)) : p ∈ flattenPairs (pairs D B) ↔ selected D B p.1 p.2=true := by
  rw [flatten_mem,selected_iff]
  constructor
  · rintro ⟨q,hq,hp⟩
    obtain ⟨i,j,hgood,he⟩ := (pairs_mem D B q).mp hq
    subst q
    rcases hp with he | he
    · subst p
      exact ⟨i,j,hgood,Or.inl ⟨rfl,rfl⟩⟩
    · subst p
      exact ⟨i,j,hgood,Or.inr ⟨rfl,rfl⟩⟩
  · rintro ⟨i,j,hgood,hcoord⟩
    refine ⟨pair D i j,(pairs_mem D B _).mpr ⟨i,j,hgood,rfl⟩,?_⟩
    rcases hcoord with ⟨hr,hc⟩ | ⟨hr,hc⟩
    · exact Or.inl (Prod.ext hr hc)
    · exact Or.inr (Prod.ext hr hc)

theorem constructed_cover (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    (cells (List.finRange m) (List.finRange n) (selected D B)).Perm (flattenPairs (pairs D B)) := by
  apply List.perm_iff_count.mpr
  intro p
  rw [(occupied_cells_nodup m n (selected D B)).count,(constructed_endpoints_nodup D B).count]
  simp only [occupied_cells_mem,constructed_endpoints_mem]

theorem constructed_S (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    Simplicity B (pairs D B) := by
  refine ⟨constructed_endpoints_nodup D B,?_⟩
  intro p hp
  exact selected_outside_base D B p.1 p.2 ((constructed_endpoints_mem D B p).mp hp)

theorem constructed_C2 (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    ∀ p ∈ pairs D B,
      ¬full D B p.1.1 p.2.2=true ∧ ¬full D B p.2.1 p.1.2=true := by
  intro p hp
  obtain ⟨i,j,hgood,he⟩ := (pairs_mem D B p).mp hp
  subst p
  exact admissible_C2 D B i j hgood

theorem constructed_C3 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (hcol : ColWitnesses D B) :
    ∀ p ∈ pairs D B, OriginalC3 (fun r c => full D B r c=true) p.1 p.2 := by
  intro p hp
  obtain ⟨i,j,hgood,he⟩ := (pairs_mem D B p).mp hp
  subst p
  exact admissible_C3 D B hC4 hrow hcol i j hgood

theorem constructed_cell_count (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    (cells (List.finRange m) (List.finRange n) (selected D B)).length=2*(pairs D B).length := by
  exact (constructed_cover D B).length_eq.trans (flatten_length (pairs D B))

theorem constructed_pair_occupied (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p∈pairs D B) :
    full D B p.1.1 p.1.2=true ∧ full D B p.2.1 p.2.2=true := by
  have hm := endpoints_in_flatten (pairs D B) p hp
  exact ⟨(full_iff D B _ _).mpr (Or.inr ((constructed_endpoints_mem D B p.1).mp hm.1)),
    (full_iff D B _ _).mpr (Or.inr ((constructed_endpoints_mem D B p.2).mp hm.2))⟩

/-- Finite original admissibility of the actual generated family, with an
explicit exact cover of all added cells. No C3 premise is assumed. -/
theorem finite_augmentation (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (hcol : ColWitnesses D B) :
    Simplicity B (pairs D B) ∧
    (cells (List.finRange m) (List.finRange n) (selected D B)).Perm (flattenPairs (pairs D B)) ∧
    ∀ p ∈ pairs D B,
      full D B p.1.1 p.1.2=true ∧ full D B p.2.1 p.2.2=true ∧
      (¬full D B p.1.1 p.2.2=true) ∧ (¬full D B p.2.1 p.1.2=true) ∧
      OriginalC3 (fun r c => full D B r c=true) p.1 p.2 := by
  refine ⟨constructed_S D B,constructed_cover D B,?_⟩
  intro p hp
  have ho := constructed_pair_occupied D B p hp
  have hc2 := constructed_C2 D B p hp
  exact ⟨ho.1,ho.2,hc2.1,hc2.2,constructed_C3 D B hC4 hrow hcol p hp⟩

theorem constructed_stable_full_family (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (hcol : ColWitnesses D B) :
    StableDensity.StablePairs (full D B) (pairs D B) := by
  intro p hp
  have hc2 := constructed_C2 D B p hp
  exact ⟨constructed_C3 D B hC4 hrow hcol p hp,hc2.1,hc2.2⟩

#print axioms constructed_stable_full_family
#print axioms constructed_pair_occupied
#print axioms finite_augmentation
#print axioms constructed_endpoints_nodup
#print axioms constructed_endpoints_mem
#print axioms constructed_cover
#print axioms constructed_S
#print axioms constructed_C2
#print axioms constructed_C3
#print axioms constructed_cell_count
end BareQuarter


==> anc/lean/additional-lean-companion/complete-separation/source/BareGeometry.lean <==
import BareData

/-! Full-neighborhood preservation and literal C3 for the constructed grid. -/

namespace BareQuarter

open PairedPivotCore

variable {m n R C : Nat}

theorem no_selected_00 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) : ¬selected D B (row0 D i) (col0 D j)=true := by
  intro h
  obtain ⟨k,_,hc⟩ := (selected_at_row0 D B i (col0 D j)).mp h
  exact col_labels_disjoint D j k hc

theorem no_selected_11 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) : ¬selected D B (row1 D i) (col1 D j)=true := by
  intro h
  obtain ⟨k,_,hc⟩ := (selected_at_row1 D B i (col1 D j)).mp h
  exact col_labels_disjoint D k j hc.symm

theorem selected_outside_base (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) (h : selected D B r c=true) : B r c=false := by
  obtain ⟨i,j,hgood,hcoord⟩ := (selected_iff D B r c).mp h
  have hg := (admissible_iff D B i j).mp hgood
  rcases hcoord with ⟨rfl,rfl⟩ | ⟨rfl,rfl⟩
  · exact hg.2.1
  · exact hg.2.2.1

theorem no_full_00 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) (hgood : admissible D B i j=true) :
    ¬full D B (row0 D i) (col0 D j)=true := by
  intro h
  rcases (full_iff D B _ _).mp h with hb | hs
  · have hfalse := ((admissible_iff D B i j).mp hgood).1
    rw [hfalse] at hb
    cases hb
  · exact no_selected_00 D B i j hs

theorem no_full_11 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) (hgood : admissible D B i j=true) :
    ¬full D B (row1 D i) (col1 D j)=true := by
  intro h
  rcases (full_iff D B _ _).mp h with hb | hs
  · have hfalse := ((admissible_iff D B i j).mp hgood).2.2.2.1
    rw [hfalse] at hb
    cases hb
  · exact no_selected_11 D B i j hs

theorem filtered_witness_absent (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) (hgood : admissible D B i j=true) :
    ¬full D B (witnessRow D j) (witnessCol D i)=true := by
  intro h
  rcases (full_iff D B _ _).mp h with hb | hs
  · have hfalse := ((admissible_iff D B i j).mp hgood).2.2.2.2
    rw [hfalse] at hb
    cases hb
  · obtain ⟨k,l,_,hcoord⟩ := (selected_iff D B _ _).mp hs
    rcases hcoord with ⟨hr,_⟩ | ⟨hr,_⟩
    · exact (D.anchors_bare j k).1 hr
    · exact (D.anchors_bare j k).2 hr

theorem common_columns_unchanged (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (c : Fin n) :
    (full D B (row0 D i) c=true ∧ full D B (row1 D i) c=true) ↔
    (B (row0 D i) c=true ∧ B (row1 D i) c=true) := by
  constructor
  · rintro ⟨hp,hq⟩
    constructor
    · rcases (full_iff D B _ _).mp hp with hb | hs
      · exact hb
      · obtain ⟨j,hgood,hc⟩ := (selected_at_row0 D B i c).mp hs
        subst c
        exact False.elim (no_full_11 D B i j hgood hq)
    · rcases (full_iff D B _ _).mp hq with hb | hs
      · exact hb
      · obtain ⟨j,hgood,hc⟩ := (selected_at_row1 D B i c).mp hs
        subst c
        exact False.elim (no_full_00 D B i j hgood hp)
  · rintro ⟨hp,hq⟩
    exact ⟨base_preserved D B _ _ hp,base_preserved D B _ _ hq⟩

theorem common_rows_unchanged (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (j : Fin C) (r : Fin m) :
    (full D B r (col0 D j)=true ∧ full D B r (col1 D j)=true) ↔
    (B r (col0 D j)=true ∧ B r (col1 D j)=true) := by
  constructor
  · rintro ⟨hy,hd⟩
    constructor
    · rcases (full_iff D B _ _).mp hy with hb | hs
      · exact hb
      · obtain ⟨i,hgood,hr⟩ := (selected_at_col0 D B j r).mp hs
        subst r
        exact False.elim (no_full_11 D B i j hgood hd)
    · rcases (full_iff D B _ _).mp hd with hb | hs
      · exact hb
      · obtain ⟨i,hgood,hr⟩ := (selected_at_col1 D B j r).mp hs
        subst r
        exact False.elim (no_full_00 D B i j hgood hy)
  · rintro ⟨hy,hd⟩
    exact ⟨base_preserved D B _ _ hy,base_preserved D B _ _ hd⟩

theorem base_common_column_unique (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (i : Fin R) (c : Fin n) :
    (B (row0 D i) c=true ∧ B (row1 D i) c=true) ↔ c=witnessCol D i := by
  constructor
  · intro h
    by_cases he : c=witnessCol D i
    · exact he
    · exact False.elim (hC4 (row0 D i) (row1 D i) c (witnessCol D i)
        (row_labels_disjoint D i i) he ⟨h.1,(hrow i).1,h.2,(hrow i).2⟩)
  · intro he
    rw [he]
    exact hrow i

theorem base_common_row_unique (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hcol : ColWitnesses D B) (j : Fin C) (r : Fin m) :
    (B r (col0 D j)=true ∧ B r (col1 D j)=true) ↔ r=witnessRow D j := by
  constructor
  · intro h
    by_cases he : r=witnessRow D j
    · exact he
    · exact False.elim (hC4 r (witnessRow D j) (col0 D j) (col1 D j)
        he (col_labels_disjoint D j j) ⟨h.1,h.2,(hcol j).1,(hcol j).2⟩)
  · intro he
    rw [he]
    exact hcol j

theorem full_common_column_unique (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (i : Fin R) (c : Fin n) :
    (full D B (row0 D i) c=true ∧ full D B (row1 D i) c=true) ↔ c=witnessCol D i := by
  rw [common_columns_unchanged]
  exact base_common_column_unique D B hC4 hrow i c

theorem full_common_row_unique (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hcol : ColWitnesses D B) (j : Fin C) (r : Fin m) :
    (full D B r (col0 D j)=true ∧ full D B r (col1 D j)=true) ↔ r=witnessRow D j := by
  rw [common_rows_unchanged]
  exact base_common_row_unique D B hC4 hcol j r

theorem admissible_no_five (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (hcol : ColWitnesses D B)
    (i : Fin R) (j : Fin C) (hgood : admissible D B i j=true) (x : Fin m) (y : Fin n) :
    ¬Five (fun r c => full D B r c=true) (pair D i j).1 (pair D i j).2 (x,y) := by
  rintro ⟨hxy,hxd,hxyj,hpy,hqy⟩
  have hx := (full_common_row_unique D B hC4 hcol j x).mp ⟨hxyj,hxd⟩
  have hy := (full_common_column_unique D B hC4 hrow i y).mp ⟨hpy,hqy⟩
  subst x
  subst y
  exact filtered_witness_absent D B i j hgood hxy

theorem admissible_C3 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (hcol : ColWitnesses D B)
    (i : Fin R) (j : Fin C) (hgood : admissible D B i j=true) :
    OriginalC3 (fun r c => full D B r c=true) (pair D i j).1 (pair D i j).2 := by
  intro x y _ _ _ _
  exact admissible_no_five D B hC4 hrow hcol i j hgood x y

theorem admissible_C2 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) (hgood : admissible D B i j=true) :
    ¬full D B (pair D i j).1.1 (pair D i j).2.2=true ∧
    ¬full D B (pair D i j).2.1 (pair D i j).1.2=true := by
  exact ⟨no_full_00 D B i j hgood,no_full_11 D B i j hgood⟩

theorem unpaired_row_unchanged (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (r : Fin m) (hr : ∀ i, r≠row0 D i ∧ r≠row1 D i) (c : Fin n) :
    full D B r c=B r c := by
  cases hs : selected D B r c with
  | false => simp [full,hs]
  | true =>
    obtain ⟨i,j,_,hcoord⟩ := (selected_iff D B r c).mp hs
    rcases hcoord with ⟨he,_⟩ | ⟨he,_⟩
    · exact False.elim ((hr i).1 he)
    · exact False.elim ((hr i).2 he)

theorem unpaired_column_unchanged (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (c : Fin n) (hc : ∀ j, c≠col0 D j ∧ c≠col1 D j) (r : Fin m) :
    full D B r c=B r c := by
  cases hs : selected D B r c with
  | false => simp [full,hs]
  | true =>
    obtain ⟨i,j,_,hcoord⟩ := (selected_iff D B r c).mp hs
    rcases hcoord with ⟨_,he⟩ | ⟨_,he⟩
    · exact False.elim ((hc j).2 he)
    · exact False.elim ((hc j).1 he)

theorem bare_anchor_unchanged (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (j : Fin C) (c : Fin n) : full D B (witnessRow D j) c=B (witnessRow D j) c := by
  exact unpaired_row_unchanged D B (witnessRow D j) (D.anchors_bare j) c

#print axioms bare_anchor_unchanged
#print axioms unpaired_row_unchanged
#print axioms unpaired_column_unchanged
#print axioms selected_outside_base
#print axioms filtered_witness_absent
#print axioms common_columns_unchanged
#print axioms common_rows_unchanged
#print axioms full_common_column_unique
#print axioms full_common_row_unique
#print axioms admissible_no_five
#print axioms admissible_C3
#print axioms admissible_C2
end BareQuarter


==> anc/lean/additional-lean-companion/complete-separation/source/BareNatSums.lean <==
import BareFamily

/-! Finite natural counting without assuming distinct anchor rows. -/
namespace BareQuarter

open EvenParity PairedPivotCounting BooleanMatrixGeometry

theorem nsum_append {α : Type} (xs ys : List α) (f : α → Nat) :
    nsum (xs++ys) f=nsum xs f+nsum ys f := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp only [List.cons_append,nsum,ih]; omega

theorem nsum_map {α β : Type} (xs : List α) (f : α → β) (g : β → Nat) :
    nsum (xs.map f) g=nsum xs (fun x => g (f x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.map_cons,nsum,ih]

theorem nsum_flatMap {α β : Type} (xs : List α) (f : α → List β) (g : β → Nat) :
    nsum (xs.flatMap f) g=nsum xs (fun x => nsum (f x) g) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.flatMap_cons,nsum_append,nsum,ih]

theorem nsum_grid {Row Col : Type} (rows : List Row) (cols : List Col) (f : Row × Col → Nat) :
    nsum (grid rows cols) f=nsum rows (fun r => nsum cols (fun c => f (r,c))) := by
  unfold grid
  rw [nsum_flatMap]
  exact nsum_congr rows _ _ (fun r _ => nsum_map cols (fun c => (r,c)) f)

theorem nsum_flatten_map {α β : Type} (xs : List α) (f g : α → β) (w : β → Nat) :
    nsum (flattenPairs (xs.map (fun x => (f x,g x)))) w=
      nsum xs (fun x => w (f x)+w (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.map_cons,flattenPairs,nsum,ih]; omega

theorem indicator_sum_le_one {M : Nat} (xs : List (Fin M)) (hn : xs.Nodup) (a : Fin M) :
    nsum xs (fun x => if x=a then 1 else 0)≤1 := by
  by_cases ha : a∈xs
  · rw [nsum_single xs hn a ha]
    exact Nat.le_refl 1
  · have hz : nsum xs (fun x => if x=a then 1 else 0)=0 := by
      rw [nsum_congr xs _ (fun _ => 0) (by
        intro x hx
        have hxa : x≠a := by intro he; subst x; exact ha hx
        simp [hxa])]
      exact nsum_zero xs
    rw [hz]
    omega

theorem fsum_delta {M : Nat} (f : Fin M → Nat) (x : Fin M) :
    fsum M (fun y => if x=y then f y else 0)=f x := by
  rw [fsum_congr M _ (fun y => (if y=x then 1 else 0)*f x) (by
    intro y
    by_cases hy : y=x
    · subst y; simp
    · have hxy : x≠y := by intro h; exact hy h.symm
      simp [hy,hxy]),fsum_mul,fsum_single]
  simp

/-- A duplicate-free finite sublist of the ambient index type cannot
carry more nonnegative weight than the entire ambient index list. -/
theorem nsum_fin_le {M : Nat} (xs : List (Fin M)) (hn : xs.Nodup) (f : Fin M → Nat) :
    nsum xs f≤fsum M f := by
  calc
    nsum xs f=nsum xs (fun x => fsum M (fun y => if x=y then f y else 0)) :=
      nsum_congr xs _ _ (fun x _ => (fsum_delta f x).symm)
    _=fsum M (fun y => nsum xs (fun x => if x=y then f y else 0)) :=
      nsum_swap xs (List.finRange M) (fun x y => if x=y then f y else 0)
    _≤fsum M f := by
      apply fsum_le
      intro y
      have he : nsum xs (fun x => if x=y then f y else 0)=
          nsum xs (fun x => if x=y then 1 else 0)*f y := by
        rw [nsum_congr xs _ (fun x => (if x=y then 1 else 0)*f y) (by
          intro x hx
          by_cases hxy : x=y <;> simp [hxy]),nsum_mul]
      rw [he]
      have h := Nat.mul_le_mul_right (f y) (indicator_sum_le_one xs hn y)
      simpa only [Nat.one_mul] using h

theorem labelled_sum_le (K M : Nat) (e : Fin K × Bool → Fin M)
    (hinj : ∀ p q, e p=e q → p=q) (f : Fin M → Nat) :
    fsum K (fun i => f (e (i,false))+f (e (i,true)))≤fsum M f := by
  have hn := flatten_map_nodup (List.finRange K)
    (fun i => e (i,false)) (fun i => e (i,true)) (fin_nodup K)
    (fun i j h => congrArg Prod.fst (hinj (i,false) (j,false) h))
    (fun i j h => congrArg Prod.fst (hinj (i,true) (j,true) h))
    (by
      intro i j h
      have hh := congrArg Prod.snd (hinj (i,false) (j,true) h)
      cases hh)
  have h := nsum_fin_le _ hn f
  rw [nsum_flatten_map] at h
  exact h

#print axioms nsum_grid
#print axioms nsum_flatten_map
#print axioms indicator_sum_le_one
#print axioms nsum_fin_le
#print axioms labelled_sum_le
end BareQuarter


==> anc/lean/additional-lean-companion/complete-separation/source/BooleanMatrixGeometry.lean <==
import ListRatCounting
import MatrixMoments

namespace BooleanMatrixGeometry

open PairedPivotCore FiniteRatSums RationalSampling ListRatCounting PairedMatrixMoments

universe u v
variable {Row : Type u} {Col : Type v}

def indicator (A : Row → Col → Bool) (r : Row) (c : Col) : Rat := ratBit (A r c)

def grid (rows : List Row) (cols : List Col) : List (Cell Row Col) :=
  rows.flatMap (fun r => cols.map (fun c => (r,c)))

def cells (rows : List Row) (cols : List Col) (A : Row → Col → Bool) : List (Cell Row Col) :=
  (grid rows cols).filter (fun p => A p.1 p.2)

def closedBit (A : Row → Col → Bool) (p q : Cell Row Col) : Bool :=
  A p.1 p.2 && A q.1 q.2 && A p.1 q.2 && A q.1 p.2

theorem closedBit_iff (A : Row → Col → Bool) (p q : Cell Row Col) :
    closedBit A p q=true ↔ Closed (fun r c => A r c=true) p q := by
  simp [closedBit, Closed, Bool.and_eq_true, and_assoc]

theorem grid_sum (rows : List Row) (cols : List Col) (g : Cell Row Col → Rat) :
    sum (grid rows cols) g=sum rows (fun r => sum cols (fun c => g (r,c))) := by
  unfold grid
  rw [sum_flatMap]
  exact sum_congr rows _ _ (fun r _ => sum_map cols (fun c => (r,c)) g)

theorem cells_sum (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (g : Cell Row Col → Rat) :
    sum (cells rows cols A) g=
      sum rows (fun r => sum cols (fun c => indicator A r c*g (r,c))) := by
  unfold cells
  rw [sum_filter, grid_sum]
  rfl

theorem cells_card (rows : List Row) (cols : List Col) (A : Row → Col → Bool) :
    ((cells rows cols A).length : Rat)=total rows cols (indicator A) := by
  have h := cells_sum rows cols A (fun _ => 1)
  rw [sum_const] at h
  have hi : sum rows (fun r => sum cols (fun c => indicator A r c*1))=
      total rows cols (indicator A) := by
    apply sum_congr rows
    intro r hr
    exact sum_congr cols _ _ (fun c _ => Rat.mul_one _)
  rw [hi] at h
  grind

def rowWeight (cols : List Col) (A : Row → Col → Bool) (r : Row) (c : Col) : Rat :=
  indicator A r c*(rowDegree cols (indicator A) r)⁻¹

theorem rowWeight_normalized (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : sum cols (rowWeight cols A r)=1 := by
  unfold rowWeight
  rw [sum_mul_right]
  change rowDegree cols (indicator A) r*(rowDegree cols (indicator A) r)⁻¹=1
  exact Rat.mul_inv_cancel _ (by grind)

theorem rowWeight_nonneg (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : ∀ c ∈ cols, 0≤rowWeight cols A r c := by
  intro c hc
  exact Rat.mul_nonneg (ratBit_range (A r c)).1 (inv_nonneg_of_pos _ hd)

theorem four_bit_identity (a b x y : Bool) (z : Rat) :
    ratBit x*z*ratBit (x && b && a && y)=
      ratBit a*ratBit b*(ratBit x*ratBit y)*z := by
  cases a <;> cases b <;> cases x <;> cases y <;> simp [ratBit] <;> grind

theorem row_cell_probability (cols : List Col) (A : Row → Col → Bool)
    (r s : Row) (c : Col) :
    expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) (s,c)))=
      indicator A r c*indicator A s c*
        (codegree cols (indicator A) r s/rowDegree cols (indicator A) r) := by
  unfold expect
  rw [sum_congr cols (fun j => rowWeight cols A r j*ratBit (closedBit A (r,j) (s,c))) (fun j =>
      (indicator A r c*indicator A s c)*(indicator A r j*indicator A s j)*
        (rowDegree cols (indicator A) r)⁻¹)
    (fun j _ => four_bit_identity (A r c) (A s c) (A r j) (A s j) _)]
  rw [sum_mul_right, sum_mul_left]
  unfold codegree
  rw [Rat.div_def]
  grind

theorem two_bit_mask (a b : Bool) (B : Rat → Rat) (hB : B 0=0) (t : Rat) :
    B (ratBit a*ratBit b*t)=ratBit a*ratBit b*B t := by
  cases a <;> cases b <;> simp [ratBit, hB] <;> grind

theorem occupied_mask_identity (a b : Bool) (t : Rat) :
    ratBit b*(ratBit a*ratBit b*t)=(ratBit a*ratBit b)*t := by
  cases a <;> cases b <;> simp [ratBit] <;> grind

theorem sum_cell_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (B : Rat → Rat) (hB : B 0=0) :
    sum (cells rows cols A) (fun p =>
      B (expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) p))))=
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [sum_congr (cells rows cols A) _ (fun p =>
      indicator A r p.2*indicator A p.1 p.2*
        B (codegree cols (indicator A) r p.1/rowDegree cols (indicator A) r))
    (by
      intro p hp
      rw [row_cell_probability]
      exact two_bit_mask (A r p.2) (A p.1 p.2) B hB _)]
  rw [cells_sum]
  apply sum_congr rows
  intro s hs
  rw [sum_congr cols (fun c => indicator A s c*(indicator A r c*indicator A s c*
      B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))) (fun c =>
      (indicator A r c*indicator A s c)*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
    (fun c _ => occupied_mask_identity (A r c) (A s c) _)]
  exact sum_mul_right cols _ _

#print axioms closedBit_iff
#print axioms grid_sum
#print axioms cells_sum
#print axioms cells_card
#print axioms rowWeight_normalized
#print axioms rowWeight_nonneg
#print axioms four_bit_identity
#print axioms row_cell_probability
#print axioms two_bit_mask
#print axioms sum_cell_response

end BooleanMatrixGeometry


==> anc/lean/additional-lean-companion/complete-separation/source/BoundedMaximum.lean <==
import Std

/-! Bounded maximization of a Nat-valued feasible predicate.
No witness of a maximum is assumed; nonempty feasibility suffices. -/
namespace BoundedMaximum

def greatest (P : Nat → Prop) [DecidablePred P] : Nat → Nat
  | 0 => 0
  | n+1 => if P (n+1) then n+1 else greatest P n

theorem greatest_le (P : Nat → Prop) [DecidablePred P] (N : Nat) : greatest P N≤N := by
  induction N with
  | zero => exact Nat.le_refl 0
  | succ n ih =>
    simp only [greatest]
    split
    · exact Nat.le_refl (n+1)
    · omega

theorem le_greatest (P : Nat → Prop) [DecidablePred P]
    (N k : Nat) (hk : k≤N) (hp : P k) : k≤greatest P N := by
  induction N generalizing k with
  | zero => simp only [greatest]; omega
  | succ n ih =>
    simp only [greatest]
    split
    · exact hk
    · rename_i hn
      have hkn : k≤n := by
        by_cases he : k=n+1
        · subst k; exact False.elim (hn hp)
        · omega
      exact ih k hkn hp

theorem greatest_mem (P : Nat → Prop) [DecidablePred P] (N : Nat)
    (hex : ∃ k, k≤N ∧ P k) : P (greatest P N) := by
  induction N with
  | zero =>
    obtain ⟨k,hk,hp⟩ := hex
    have he : k=0 := by omega
    subst k
    exact hp
  | succ n ih =>
    simp only [greatest]
    split
    · assumption
    · rename_i hn
      obtain ⟨k,hk,hp⟩ := hex
      have hkn : k≤n := by
        by_cases he : k=n+1
        · subst k; exact False.elim (hn hp)
        · omega
      exact ih ⟨k,hkn,hp⟩

#print axioms greatest_le
#print axioms le_greatest
#print axioms greatest_mem
end BoundedMaximum


==> anc/lean/additional-lean-companion/complete-separation/source/C4Quadratic.lean <==
import OriginalCounts

/-! The base-size quadratic is derived from literal C4-freeness. -/
namespace UnrestrictedUniform

open OriginalAugmented EvenParity BooleanMatrixGeometry FiniteRatSums

theorem cast_nsum {α : Type} (xs : List α) (f : α → Nat) :
    (nsum xs f : Rat)=sum xs (fun x => (f x : Rat)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [nsum,sum,Rat.natCast_add,ih]

theorem nsum_cauchy {α : Type} (xs : List α) (f : α → Nat) :
    (nsum xs f)^2≤xs.length*nsum xs (fun x => (f x)^2) := by
  have h := finite_cauchy xs (fun x => (f x : Rat))
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_pow,Rat.natCast_mul,cast_nsum] using h

theorem nsum_append {α : Type} (xs ys : List α) (f : α → Nat) :
    nsum (xs++ys) f=nsum xs f+nsum ys f := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum,ih,Nat.add_assoc]

theorem nsum_map {α β : Type} (xs : List α) (g : α → β) (f : β → Nat) :
    nsum (xs.map g) f=nsum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum,ih]

theorem nsum_grid {Row Col : Type} (rows : List Row) (cols : List Col) (f : Row×Col → Nat) :
    nsum (grid rows cols) f=nsum rows (fun r => nsum cols (fun c => f (r,c))) := by
  induction rows with
  | nil => rfl
  | cons r rs ih =>
    change nsum (cols.map (fun c => (r,c)) ++ grid rs cols) f = _
    rw [nsum_append,nsum_map,ih]
    rfl

theorem fixedCount_eq_total {m n : Nat} (B : Matrix m n) : fixedCount B=EvenParity.total B := by
  unfold fixedCount cells
  rw [←nsum_bit_filter,nsum_grid]
  rfl

theorem degree_square_identity (d : Nat) : d^2=d*(d-1)+d := by
  cases d with
  | zero => rfl
  | succ d => simp [Nat.pow_two,Nat.add_mul,Nat.mul_add]

theorem base_square_sum {m n : Nat} (B : Matrix m n) :
    fsum m (fun r => (degree B r)^2)=
      fsum m (fun r => degree B r*(degree B r-1))+EvenParity.total B := by
  rw [fsum_congr m _ _ (fun r => degree_square_identity (degree B r)),fsum_add]
  rfl

theorem C4_quadratic {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    (fixedCount B)^2≤m*fixedCount B+m*n*(n-1) := by
  have h := nsum_cauchy (List.finRange m) (degree B)
  change (EvenParity.total B)^2≤(List.finRange m).length*fsum m (fun r => (degree B r)^2) at h
  rw [List.length_finRange,base_square_sum] at h
  have hl := leave_double_count B hc4
  have hp : fsum m (fun r => degree B r*(degree B r-1))≤n*(n-1) := by omega
  have hm := Nat.mul_le_mul_left m hp
  rw [fixedCount_eq_total]
  rw [Nat.mul_add] at h
  have he : m*(n*(n-1))=m*n*(n-1) := by ac_rfl
  rw [he] at hm
  omega

theorem C4_square_grid_bound {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    (fixedCount B)^2≤m*n*(m+n) := by
  have h := C4_quadratic B hc4
  have hf := Nat.mul_le_mul_left m (fixedCount_le_grid B)
  have hn := Nat.mul_le_mul_left (m*n) (Nat.sub_le n 1)
  have he : m*(m*n)+m*n*n=m*n*(m+n) := by
    rw [Nat.mul_add]
    congr 1
    ac_rfl
  calc
    (fixedCount B)^2≤m*fixedCount B+m*n*(n-1) := h
    _≤m*(m*n)+m*n*n := Nat.add_le_add hf hn
    _=m*n*(m+n) := he

#print axioms nsum_cauchy
#print axioms fixedCount_eq_total
#print axioms C4_quadratic
#print axioms C4_square_grid_bound
end UnrestrictedUniform


==> anc/lean/additional-lean-companion/complete-separation/source/ClassicalAsymptotic.lean <==
import ClassicalReal
import PrimeBelow

namespace ClassicalAffine
open OriginalAugmented Filter

/-- PNT yields a uniform lower bound in n once m is sufficiently large. -/
theorem eventual_lower {δ : ℝ} (hδ : 0<δ) :
    ∃ M : ℕ, ∀ m n : ℕ, M≤m → n≤m →
      (1-δ)*(n : ℝ)*Real.sqrt m≤(z m n : ℝ) := by
  by_cases hd1 : δ<1
  · obtain ⟨X₀,hX⟩ := ExternalPrimeInterpolation.prime_below_threshold
      (show 0<δ/3 by positivity)
    obtain ⟨M,hM⟩ := exists_nat_gt ((max X₀ 0)^2)
    refine ⟨M,?_⟩
    intro m n hmm hnm
    have hmmR : (M : ℝ)≤m := by exact_mod_cast hmm
    have hs := Real.sq_sqrt (Nat.cast_nonneg m : (0 : ℝ)≤m)
    have hs0 := Real.sqrt_nonneg (m : ℝ)
    have hx : X₀≤Real.sqrt m := by
      have hmax : X₀≤max X₀ 0 := le_max_left _ _
      have hmax0 : 0≤max X₀ 0 := le_max_right _ _
      nlinarith
    obtain ⟨p,hp,hlo,hhi⟩ := hX (Real.sqrt m) hx
    have hp2 : p^2≤m := by
      have hpp : (p : ℝ)^2≤(m : ℝ) := by
        nlinarith [(Nat.cast_nonneg p : (0 : ℝ)≤p)]
      exact_mod_cast hpp
    have hl := prime_lower_real p m n hp hp2 hnm
      (show 0≤δ/3 by positivity) (show δ/3≤1 by linarith) hlo
    have hcoef : 1-δ≤(1-δ/3)^3 := by
      nlinarith [mul_nonneg (sq_nonneg δ) (show 0≤9-δ by linarith)]
    exact (mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_right hcoef (Nat.cast_nonneg n)) hs0).trans hl
  · refine ⟨0,?_⟩
    intro m n _ _
    have hh : (1-δ)*(n : ℝ)*Real.sqrt m≤0 :=
      mul_nonpos_of_nonpos_of_nonneg
        (mul_nonpos_of_nonpos_of_nonneg (by linarith) (Nat.cast_nonneg n))
        (Real.sqrt_nonneg _)
    exact hh.trans (Nat.cast_nonneg _)

/-- A finite uniform sandwich: the only upper-error condition is sqrt(m)≤δ n. -/
theorem uniform_sandwich {δ : ℝ} (hδ : 0<δ) :
    ∃ M : ℕ, ∀ m n : ℕ, M≤m → n≤m → Real.sqrt m≤δ*(n : ℝ) →
      (1-δ)*(n : ℝ)*Real.sqrt m≤(z m n : ℝ) ∧
      (z m n : ℝ)≤(1+δ)*(n : ℝ)*Real.sqrt m := by
  obtain ⟨M,hM⟩ := eventual_lower hδ
  refine ⟨M,?_⟩
  intro m n hm hn hs
  refine ⟨hM m n hm hn,?_⟩
  have hu := z_upper m n
  have hsq := Real.sq_sqrt (Nat.cast_nonneg m : (0 : ℝ)≤m)
  have hh := mul_le_mul_of_nonneg_right hs (Real.sqrt_nonneg (m : ℝ))
  nlinarith

#print axioms eventual_lower
#print axioms uniform_sandwich
end ClassicalAffine


==> anc/lean/additional-lean-companion/complete-separation/source/ClassicalLimit.lean <==
import ClassicalAsymptotic

namespace ClassicalAffine
open OriginalAugmented Filter

/-- The classical asymptotic for every sequence n→∞, n≤m=o(n²).
    The numerator is the attained canonical extremal parameter. -/
theorem classical_asymptotic (m n : ℕ → ℕ)
    (hn : Tendsto n atTop atTop)
    (hnm : ∀ᶠ i in atTop, n i≤m i)
    (hsmall : Tendsto (fun i => (m i : ℝ)/(n i : ℝ)^2) atTop (nhds 0)) :
    Tendsto (fun i => (z (m i) (n i) : ℝ)/((n i : ℝ)*Real.sqrt (m i)))
      atTop (nhds 1) := by
  have hroot : Tendsto (fun i => Real.sqrt (m i : ℝ)/(n i : ℝ)) atTop (nhds 0) := by
    simpa only [Real.sqrt_div (Nat.cast_nonneg _),
      Real.sqrt_sq (Nat.cast_nonneg _),Real.sqrt_zero] using hsmall.sqrt
  apply Metric.tendsto_nhds.mpr
  intro ε hε
  obtain ⟨M,hM⟩ := uniform_sandwich (show 0<ε/2 by positivity)
  filter_upwards [hn.eventually_ge_atTop (max M 1), hnm,
    hroot.eventually_lt_const (show 0<ε/2 by positivity)] with i hi hinm hir
  have hn1 : 1≤n i := (le_max_right M 1).trans hi
  have hmM : M≤m i := ((le_max_left M 1).trans hi).trans hinm
  have hnpos : (0 : ℝ)<n i := by exact_mod_cast (show 0<n i by omega)
  have hmpos : (0 : ℝ)<m i := by exact_mod_cast (show 0<m i by omega)
  have hspos : 0<Real.sqrt (m i : ℝ) := Real.sqrt_pos.mpr hmpos
  have hden : 0<(n i : ℝ)*Real.sqrt (m i) := mul_pos hnpos hspos
  have hs : Real.sqrt (m i : ℝ)≤(ε/2)*(n i : ℝ) := (div_lt_iff₀ hnpos).mp hir |>.le
  obtain ⟨hlo,hhi⟩ := hM (m i) (n i) hmM hinm hs
  have hlo' : 1-ε/2≤(z (m i) (n i) : ℝ)/((n i : ℝ)*Real.sqrt (m i)) := by
    apply (le_div_iff₀ hden).mpr
    simpa only [mul_assoc] using hlo
  have hhi' : (z (m i) (n i) : ℝ)/((n i : ℝ)*Real.sqrt (m i))≤1+ε/2 := by
    apply (div_le_iff₀ hden).mpr
    simpa only [mul_assoc] using hhi
  rw [Real.dist_eq,abs_sub_lt_iff]
  constructor <;> linarith

#print axioms classical_asymptotic
end ClassicalAffine


==> anc/lean/additional-lean-companion/complete-separation/source/ClassicalReal.lean <==
import PrimeAffine
import C4Quadratic
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Linarith

namespace ClassicalAffine
open OriginalAugmented

theorem classical_upper {m n : ℕ} (B : Matrix m n) (hB : EvenParity.C4Free B) :
    (fixedCount B : ℝ)≤(n : ℝ)*Real.sqrt m+m := by
  have hn : m*n*(n-1)≤m*n*n := Nat.mul_le_mul_left (m*n) (Nat.sub_le n 1)
  have hq := (UnrestrictedUniform.C4_quadratic B hB).trans (Nat.add_le_add_left hn _)
  have hqR : (fixedCount B : ℝ)^2≤(m : ℝ)*(fixedCount B)+(m : ℝ)*n*n := by
    exact_mod_cast hq
  have hs := Real.sq_sqrt (Nat.cast_nonneg m : (0 : ℝ)≤m)
  have hs0 := Real.sqrt_nonneg (m : ℝ)
  have hf0 : (0 : ℝ)≤fixedCount B := Nat.cast_nonneg _
  have hm0 : (0 : ℝ)≤m := Nat.cast_nonneg _
  have hn0 : (0 : ℝ)≤n := Nat.cast_nonneg _
  by_contra hh
  have hlt : (n : ℝ)*Real.sqrt m+m<(fixedCount B : ℝ) := lt_of_not_ge hh
  have hprod : 0<((fixedCount B : ℝ)-((n : ℝ)*Real.sqrt m+m))*
      ((fixedCount B : ℝ)+(n : ℝ)*Real.sqrt m) :=
    mul_pos (by linarith) (by nlinarith [mul_nonneg hn0 hs0])
  have hs' : ((n : ℝ)*Real.sqrt m)^2=(m : ℝ)*n*n := by rw [mul_pow,hs]; ring
  nlinarith [mul_nonneg hm0 (mul_nonneg hn0 hs0)]

theorem z_upper (m n : ℕ) : (z m n : ℝ)≤(n : ℝ)*Real.sqrt m+m := by
  obtain ⟨B,hB,hcount⟩ := classical_attained m n
  rw [←hcount]
  exact classical_upper B hB.1

theorem prime_lower_real (p m n : ℕ) (hp : p.Prime) (hm : p^2≤m)
    (hnm : n≤m) {ε : ℝ} (hε : 0≤ε) (hε1 : ε≤1)
    (hplo : (1-ε)*Real.sqrt m≤(p : ℝ)) :
    (1-ε)^3*(n : ℝ)*Real.sqrt m≤(z m n : ℝ) := by
  have hz : (p : ℝ)*(min n (p^2) : ℝ)≤(z m n : ℝ) := by
    exact_mod_cast prime_lower_z p m n hp hm
  have hsq := Real.sq_sqrt (Nat.cast_nonneg m : (0 : ℝ)≤m)
  have hsq0 := Real.sqrt_nonneg (m : ℝ)
  have hp0 : (0 : ℝ)≤p := Nat.cast_nonneg _
  have hn0 : (0 : ℝ)≤n := Nat.cast_nonneg _
  have hm0 : (0 : ℝ)≤m := Nat.cast_nonneg _
  have hnmR : (n : ℝ)≤m := by exact_mod_cast hnm
  have ha0 : 0≤1-ε := by linarith
  have ha2 : (1-ε)^2≤1 := by nlinarith
  have hp2 : (1-ε)^2*(m : ℝ)≤(p : ℝ)^2 := by
    have hh := mul_self_le_mul_self (mul_nonneg ha0 hsq0) hplo
    nlinarith
  have hmin : (1-ε)^2*(n : ℝ)≤(min n (p^2) : ℝ) := by
    apply le_min
    · nlinarith [mul_nonneg hn0 (sub_nonneg.mpr ha2)]
    · exact (mul_le_mul_of_nonneg_left hnmR (sq_nonneg _)).trans hp2
  have hmul := mul_le_mul hplo hmin (mul_nonneg (sq_nonneg _) hn0) hp0
  calc
    (1-ε)^3*(n : ℝ)*Real.sqrt m = ((1-ε)*Real.sqrt m)*((1-ε)^2*(n : ℝ)) := by ring
    _≤(p : ℝ)*(min n (p^2) : ℝ) := hmul
    _≤(z m n : ℝ) := hz

#print axioms classical_upper
#print axioms z_upper
#print axioms prime_lower_real
end ClassicalAffine


==> anc/lean/additional-lean-companion/complete-separation/source/ColumnPruning.lean <==
import ClassicalReal
import MixingIncidence
import SubbaseGeometry

namespace SeparationAsymptotic
open OriginalAugmented ElementaryMixing EvenParity MixingLightTransfer

/-- Counts of a column mask agree with the original canonical cell count. -/
theorem masked_count {m n : ℕ} (B : Matrix m n) (C : Fin n → Bool) :
    fixedCount (maskColumns B C)=restrictedCount B C := by
  rw [UnrestrictedUniform.fixedCount_eq_total]
  unfold total degree restrictedCount restrictedRow fsum members
  apply nsum_congr
  intro r _
  generalize List.finRange n = xs
  induction xs with
  | nil => simp [nsum]
  | cons c cs ih =>
    cases hb : B r c <;> cases hc : C c <;> simp_all [maskColumns,nsum,bit]

theorem masked_col {m n : ℕ} (B : Matrix m n) (C : Fin n → Bool) (c : Fin n) :
    colDegree (maskColumns B C) c=if C c then colDegree B c else 0 := by
  unfold colDegree maskColumns
  cases h : C c <;> simp [fsum,bit,nsum_zero]

theorem split_count {m n : ℕ} (B : Matrix m n) (C : Fin n → Bool) :
    fixedCount (maskColumns B C)+fixedCount (maskColumns B (fun c => !C c))=fixedCount B := by
  have h := full_count_add (maskColumns B C) (maskColumns B (fun c => !C c)) (by
    intro r c hc
    simp only [maskColumns,Bool.and_eq_true] at hc
    simp [maskColumns,hc.2])
  rw [←h]
  congr 1
  funext r c
  cases hb : B r c <;> cases hc : C c <;> simp [full,maskColumns,hb,hc]

theorem restricted_square_sharp {m n : ℕ} (B : Matrix m n) (hB : C4Free B)
    (C : Fin n → Bool) : restrictedSquare B C≤(card n C)^2+restrictedCount B C := by
  rw [restricted_square_common,restrictedCount_columns]
  have hp : ∀ c∈members n C, nsum (members n C) (fun d => common B c d)≤card n C+colDegree B c := by
    intro c hc
    have hh := nsum_le (members n C) (fun d => common B c d)
      (fun d => 1+(if d=c then colDegree B c else 0)) (by
        intro d _
        by_cases hd : d=c
        · subst d; simp only [common_diagonal,ite_true]; omega
        · have hh := common_le_one B hB c d (Ne.symm hd)
          simpa [hd] using hh)
    rw [nsum_add,nsum_const,selected_diagonal_sum C (colDegree B c) c hc] at hh
    simpa [card] using hh
  have hh := nsum_le (members n C) _ (fun c => card n C+colDegree B c) hp
  rw [nsum_add,nsum_const] at hh
  simpa [card,pow_two] using hh

theorem removed_upper {m n : ℕ} (B : Matrix m n) (hB : C4Free B) (C : Fin n → Bool) :
    (fixedCount (maskColumns B C) : ℝ)≤(m : ℝ)+(card n C : ℝ)*Real.sqrt m := by
  have hh := UnrestrictedUniform.nsum_cauchy (List.finRange m) (restrictedRow B C)
  change (restrictedCount B C)^2≤(List.finRange m).length*restrictedSquare B C at hh
  rw [List.length_finRange] at hh
  have hq := hh.trans (Nat.mul_le_mul_left m (restricted_square_sharp B hB C))
  rw [←masked_count] at hq
  have hqR : (fixedCount (maskColumns B C) : ℝ)^2≤
      (m : ℝ)*((card n C : ℝ)^2+(fixedCount (maskColumns B C) : ℝ)) := by exact_mod_cast hq
  have hs := Real.sq_sqrt (Nat.cast_nonneg m : (0 : ℝ)≤m)
  have hs' : ((card n C : ℝ)*Real.sqrt m)^2=(m : ℝ)*(card n C : ℝ)^2 := by rw [mul_pow,hs]; ring
  have hs0 := Real.sqrt_nonneg (m : ℝ)
  have hf0 : (0 : ℝ)≤fixedCount (maskColumns B C) := Nat.cast_nonneg _
  have hm0 : (0 : ℝ)≤m := Nat.cast_nonneg _
  have hk0 : (0 : ℝ)≤card n C := Nat.cast_nonneg _
  by_contra hh
  have hlt : (m : ℝ)+(card n C : ℝ)*Real.sqrt m<(fixedCount (maskColumns B C) : ℝ) := lt_of_not_ge hh
  have hprod : 0<((fixedCount (maskColumns B C) : ℝ)-((card n C : ℝ)*Real.sqrt m+m))*
      ((fixedCount (maskColumns B C) : ℝ)+(card n C : ℝ)*Real.sqrt m) :=
    mul_pos (by linarith) (by nlinarith [mul_nonneg hk0 hs0])
  nlinarith [mul_nonneg hm0 (mul_nonneg hk0 hs0)]

def keep {m n : ℕ} (B : Matrix m n) (K : ℕ) (c : Fin n) : Bool :=
  decide (colDegree B c≤n/K)

theorem kept_degree {m n : ℕ} (B : Matrix m n) (K : ℕ) (c : Fin n) :
    colDegree (maskColumns B (keep B K)) c≤n/K := by
  rw [masked_col]
  simp only [keep]
  split
  · rename_i h; exact of_decide_eq_true h
  · exact Nat.zero_le _

theorem heavy_card_bound {m n : ℕ} (B : Matrix m n) (K : ℕ) (hK : 0<K) :
    card n (fun c => !keep B K c)*n≤K*fixedCount B := by
  let C := fun c => !keep B K c
  have hcol : ∀ c∈members n C, n≤K*colDegree B c := by
    intro c hc
    have hh := (members_mem n C c).mp hc
    have hd : n/K<colDegree B c := by simpa [C,keep] using hh
    simpa [Nat.mul_comm] using ((Nat.div_lt_iff_lt_mul hK).mp hd).le
  have hh := nsum_le (members n C) (fun _ => n) (fun c => K*colDegree B c) hcol
  rw [nsum_const,nsum_mul_left,←restrictedCount_columns,←masked_count] at hh
  have hs := split_count B (keep B K)
  have hle : fixedCount (maskColumns B C)≤fixedCount B := by dsimp [C]; omega
  exact hh.trans (Nat.mul_le_mul_left K hle)

#print axioms removed_upper
#print axioms heavy_card_bound
end SeparationAsymptotic


==> anc/lean/additional-lean-companion/complete-separation/source/CurrentC3Moments.lean <==
import StabilityVariance
import CurrentPolynomialTheorem

namespace CurrentC3Moments
open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GeneralTranspose
  LightMatrix CurrentPolynomialMatrix MinimumEndpoint

/-- A simple dimension-only error dominating the sharp C3 moment remainder. -/
def eta (m n : Nat) : Rat := 2*((m : Rat)⁻¹+(n : Rat)⁻¹)

theorem sharp_C3_moment {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (hc : ∀ p∈ps, OriginalC3 (fun r c => A r c=true) p.1 p.2) :
    moments A≤(4/3)*density A+(5/3)*((m : Rat)⁻¹+(n : Rat)⁻¹) := by
  have hcol := StabilityVariance.normalized_column_moment A hm hn ps cover hc
  have hrow := StabilityVariance.normalized_column_moment (transpose A) hn hm (transposePairs ps)
    (transpose_cover m n A ps cover) (transposed_pairs_C3 m n A ps hc)
  rw [StabilityVariance.density_transpose] at hrow
  change 3*lineAvg m (fun r => (rowMean A r)^2)≤
    (2+2*(n : Rat)⁻¹)*density A+3*(1-(n : Rat)⁻¹)*(m : Rat)⁻¹ at hrow
  change 3*lineAvg n (fun c => (colMean A c)^2)≤
    (2+2*(m : Rat)⁻¹)*density A+3*(1-(m : Rat)⁻¹)*(n : Rat)⁻¹ at hcol
  have hden := StabilityVariance.density_le_one A hm hn
  have hmi : 0≤(m : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hm))
  have hni : 0≤(n : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hn))
  have hprod := Rat.mul_nonneg hmi hni
  have hscale := Rat.mul_le_mul_of_nonneg_right hden (Rat.add_nonneg hmi hni)
  have hsum : 3*moments A≤4*density A+5*((m : Rat)⁻¹+(n : Rat)⁻¹) := by
    unfold moments
    grind
  apply Rat.le_of_mul_le_mul_left (c := (3:Rat)) ?_ (by decide)
  have he : 3*((4/3)*density A+(5/3)*((m : Rat)⁻¹+(n : Rat)⁻¹))=
    4*density A+5*((m : Rat)⁻¹+(n : Rat)⁻¹) := by grind
  rw [he]
  exact hsum

theorem C3_moment {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (hc : ∀ p∈ps, OriginalC3 (fun r c => A r c=true) p.1 p.2) :
    moments A≤(4/3)*density A+eta m n := by
  have h := sharp_C3_moment A hm hn ps cover hc
  have hmi : 0≤(m : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hm))
  have hni : 0≤(n : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hn))
  have hs := Rat.add_nonneg hmi hni
  have hcoef : (5/3 : Rat)≤2 := by decide +kernel
  have hscale := Rat.mul_le_mul_of_nonneg_right hcoef hs
  unfold eta
  exact Rat.le_trans h (Rat.add_le_add_left.mpr hscale)

theorem eta_range (m n : Nat) (hm : 1000≤m) (hn : 1000≤n) :
    0≤eta m n ∧ eta m n<1/100 := by
  have hmpos : 0<m := by omega
  have hnpos : 0<n := by omega
  have hmi : 0≤(m : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hmpos))
  have hni : 0≤(n : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hnpos))
  have hmQ := Rat.natCast_le_natCast.mpr hm
  have hnQ := Rat.natCast_le_natCast.mpr hn
  have hmcan := Rat.mul_inv_cancel (m : Rat) (by have := Rat.natCast_pos.mpr hmpos; grind)
  have hncan := Rat.mul_inv_cancel (n : Rat) (by have := Rat.natCast_pos.mpr hnpos; grind)
  have hmub := Rat.mul_le_mul_of_nonneg_right hmQ hmi
  have hnub := Rat.mul_le_mul_of_nonneg_right hnQ hni
  rw [hmcan] at hmub
  rw [hncan] at hnub
  have hc : (1/100 : Rat)*100=1 := Rat.div_mul_cancel (by decide)
  unfold eta
  constructor <;> grind

#print axioms sharp_C3_moment
#print axioms C3_moment
#print axioms eta_range
end CurrentC3Moments


==> anc/lean/additional-lean-companion/complete-separation/source/CurrentCertificateTransfer.lean <==
import CurrentC3Moments
import DefectGeometry
import OriginalFixedBase

namespace CurrentCertificateTransfer
open PairedPivotCore PairedPivotCounting OriginalAugmented BooleanMatrixGeometry
  MixingLightTransfer

/-- C3 supplies the moment premise of the actual printed polynomial. -/
theorem selected_count_from_base_mixing {m n : Nat} (hm : 1000≤m) (hn : 1000≤n)
    (B A : OriginalAugmented.Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (xi : Rat) (hxi : 0≤xi) (hrect : NoLargeEmpty B xi) :
    (fixedCount A : Rat)<(3/5 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by
  have hmpos : 0<m := by omega
  have hnpos : 0<n := by omega
  have hmoment := CurrentC3Moments.C3_moment A hmpos hnpos ps had.cover
    (fun p hp => OriginalAugmented.selected_C3 B A ps had p hp)
  have heta := CurrentC3Moments.eta_range m n hm hn
  exact CurrentPolynomialMatrix.current_polynomial_finite_three_fifths A hmpos hnpos ps had.cover
    (lightError m n xi) (CurrentC3Moments.eta m n)
    (lightError_nonneg m n hmpos hnpos xi hxi) heta.1 heta.2
    (original_mate_light hmpos hnpos B A ps had xi hrect) hmoment

theorem objective_from_base_mixing {m n : Nat} (hm : 1000≤m) (hn : 1000≤n)
    (B A : OriginalAugmented.Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (xi : Rat) (hxi : 0≤xi) (hrect : NoLargeEmpty B xi) :
    (objective B ps : Rat)≤(fixedCount B : Rat)+
      (3/10 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by
  have h := selected_count_from_base_mixing hm hn B A ps had xi hxi hrect
  rw [selected_count_eq_twice_pairs B A ps had,Rat.natCast_mul] at h
  have hhalf : 2*((3/10 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat))=
      (3/5 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by grind
  unfold objective
  rw [Rat.natCast_add]
  apply Rat.le_of_mul_le_mul_left (c := (2:Rat)) ?_ (by decide)
  grind

/-- Same-grid masked-base defect transfer, using only the printed polynomial
    numerical argument. No moment or pair-lightness premise remains. -/
theorem objective_from_column_masked_defect {m n : Nat} (hm : 1000≤m) (hn : 1000≤n)
    (B A : OriginalAugmented.Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (keep : Fin n → Bool) (D : Nat)
    (hD : ∀ c, ElementaryMixing.colDegree (maskColumns B keep) c≤D) (w xi : Rat)
    (hw : 0≤w) (hxi : 0≤xi)
    (hdefect : ElementaryMixing.defect (maskColumns B keep)≤w^2*(n : Rat)^2)
    (hsmall : defectMixingError (maskColumns B keep) D w≤xi^2) :
    (objective B ps : Rat)≤(fixedCount B : Rat)+
      (3/10 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by
  have hmpos : 0<m := by omega
  have hnpos : 0<n := by omega
  have hsub := masked_subbase B keep
  have harea := empty_area_subbase_transfer (maskColumns B keep) B hsub _
    (elementary_defect_empty_area hmpos hnpos (maskColumns B keep)
      (subbase_C4 (maskColumns B keep) B hsub had.base_C4) D hD w hw hdefect)
  exact objective_from_base_mixing hm hn B A ps had xi hxi
    (area_bound_implies_no_large hmpos hnpos B _ xi hxi hsmall harea)

#print axioms selected_count_from_base_mixing
#print axioms objective_from_base_mixing
#print axioms objective_from_column_masked_defect
end CurrentCertificateTransfer


==> anc/lean/additional-lean-companion/complete-separation/source/CurrentPolynomialMatrix.lean <==
import PolynomialUnitSquare
import CurrentPolynomialPairing

namespace CurrentPolynomialMatrix

open LightMatrix PairedPivotCore PairedPivotCounting BooleanMatrixGeometry
variable {m n : Nat}

def moments (A : Fin m → Fin n → Bool) : Rat :=
  lineAvg m (fun r => (MinimumEndpoint.rowMean A r)^2) +
  lineAvg n (fun c => (MinimumEndpoint.colMean A c)^2)

def dualAverage (A : Fin m → Fin n → Bool) (θ : Rat) : Rat :=
  gridAvg m n (fun r c =>
    CurrentPolynomial.G (U A θ r) (V A θ c) +
    W A θ r c * (CurrentPolynomial.a (U A θ r) +
      CurrentPolynomial.a (V A θ c) + CurrentPolynomial.h (min (U A θ r) (V A θ c))))

theorem G_symmetric (x y : Rat) : CurrentPolynomial.G y x = CurrentPolynomial.G x y := by
  unfold CurrentPolynomial.G
  grind

theorem minimum_certificate (x y : Rat)
    (hx0 : 0 ≤ x) (hx1 : x ≤ 1) (hy0 : 0 ≤ y) (hy1 : y ≤ 1) :
    0 ≤ CurrentPolynomial.G x y+CurrentPolynomial.a x+CurrentPolynomial.a y+
      CurrentPolynomial.h (min x y) := by
  by_cases hxy : x ≤ y
  · have he : min x y = x := by
      change (if x ≤ y then x else y) = x
      simp only [hxy, if_true]
    rw [he]
    exact CurrentPolynomial.P_nonnegative x y hx0 hx1 hy0 hy1
  · have he : min x y = y := by
      change (if x ≤ y then x else y) = y
      simp only [hxy, if_false]
    rw [he]
    have hp := CurrentPolynomial.P_nonnegative y x hy0 hy1 hx0 hx1
    unfold CurrentPolynomial.P at hp
    rw [G_symmetric] at hp
    grind

theorem convex_certificate (x y w : Rat)
    (hx0 : 0 ≤ x) (hx1 : x ≤ 1) (hy0 : 0 ≤ y) (hy1 : y ≤ 1)
    (hw0 : 0 ≤ w) (hw1 : w ≤ 1) :
    0 ≤ CurrentPolynomial.G x y+
      w*(CurrentPolynomial.a x+CurrentPolynomial.a y+CurrentPolynomial.h (min x y)) := by
  have hg := CurrentPolynomial.G_nonnegative x y hx0 hx1 hy0 hy1
  have hp := minimum_certificate x y hx0 hx1 hy0 hy1
  have hl := Rat.mul_nonneg (show 0 ≤ 1-w by grind) hg
  have hr := Rat.mul_nonneg hw0 hp
  have hh := Rat.add_nonneg hl hr
  grind

theorem dual_nonnegative (A : Fin m → Fin n → Bool) (θ : Rat)
    (hm : 0 < m) (hn : 0 < n) (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1) :
    0 ≤ dualAverage A θ := by
  apply gridAvg_nonneg hm hn
  intro r c
  have hu := U_range A θ hn hθ0 hθ1 r
  have hv := V_range A θ hm hθ0 hθ1 c
  have hw := W_range A θ hθ0 hθ1 r c
  exact convex_certificate _ _ _ hu.1 hu.2 hv.1 hv.2 hw.1 hw.2

theorem centered_column_term (A : Fin m → Fin n → Bool) (θ : Rat) (hn : 0 < n)
    (hmean : θ*MinimumEndpoint.density A = 3/5) (f : Fin m → Rat) :
    gridAvg m n (fun r c => f r*(V A θ c-3/5)) = 0 := by
  rw [gridAvg_product, lineAvg_sub, column_mean, lineAvg_const n hn, hmean]
  grind

theorem centered_row_term (A : Fin m → Fin n → Bool) (θ : Rat) (hm : 0 < m)
    (hmean : θ*MinimumEndpoint.density A = 3/5) (f : Fin n → Rat) :
    gridAvg m n (fun r c => (U A θ r-3/5)*f c) = 0 := by
  rw [gridAvg_product, lineAvg_sub, row_mean, lineAvg_const m hm, hmean]
  grind

theorem scaled_row_moment (A : Fin m → Fin n → Bool) (θ : Rat) (hn : 0 < n) :
    gridAvg m n (fun r _ => (U A θ r)^2) =
      θ^2*lineAvg m (fun r => (MinimumEndpoint.rowMean A r)^2) := by
  rw [gridAvg_row hn]
  have he : (fun r => (U A θ r)^2) =
      (fun r => θ^2*(MinimumEndpoint.rowMean A r)^2) := by
    funext r
    unfold U
    grind
  rw [he, lineAvg_mul]

theorem scaled_column_moment (A : Fin m → Fin n → Bool) (θ : Rat) (hm : 0 < m) :
    gridAvg m n (fun _ c => (V A θ c)^2) =
      θ^2*lineAvg n (fun c => (MinimumEndpoint.colMean A c)^2) := by
  rw [gridAvg_column hm]
  have he : (fun c => (V A θ c)^2) =
      (fun c => θ^2*(MinimumEndpoint.colMean A c)^2) := by
    funext c
    unfold V
    grind
  rw [he, lineAvg_mul]

theorem dual_cancellation (A : Fin m → Fin n → Bool) (θ : Rat)
    (hm : 0 < m) (hn : 0 < n) (hmean : θ*MinimumEndpoint.density A = 3/5) :
    dualAverage A θ = -81/100+θ^2*moments A+potentialAverage A θ := by
  have he : ∀ r c,
      CurrentPolynomial.G (U A θ r) (V A θ c) +
        W A θ r c*(CurrentPolynomial.a (U A θ r)+CurrentPolynomial.a (V A θ c)+
          CurrentPolynomial.h (min (U A θ r) (V A θ c))) =
      -81/100+(U A θ r)^2+(V A θ c)^2 -
        U A θ r*CurrentPolynomial.a (U A θ r) -
        V A θ c*CurrentPolynomial.a (V A θ c) +
        CurrentPolynomial.b (U A θ r)*(V A θ c-3/5) +
        (U A θ r-3/5)*CurrentPolynomial.b (V A θ c) +
        W A θ r c*CurrentPolynomial.a (U A θ r) +
        W A θ r c*CurrentPolynomial.a (V A θ c) +
        W A θ r c*CurrentPolynomial.h (min (U A θ r) (V A θ c)) := by
    intro r c
    unfold CurrentPolynomial.G
    grind
  unfold dualAverage
  rw [gridAvg_congr _ _ he]
  simp only [gridAvg_add, gridAvg_sub]
  rw [gridAvg_const hm hn,
    weighted_row_balance A θ hn (fun r => CurrentPolynomial.a (U A θ r)),
    weighted_column_balance A θ hm (fun c => CurrentPolynomial.a (V A θ c)),
    centered_column_term A θ hn hmean (fun r => CurrentPolynomial.b (U A θ r)),
    centered_row_term A θ hm hmean (fun c => CurrentPolynomial.b (V A θ c)),
    scaled_row_moment A θ hn, scaled_column_moment A θ hm]
  unfold moments potentialAverage
  grind

theorem normalized_moment_impossible (A : Fin m → Fin n → Bool) (θ η : Rat)
    (hm : 0 < m) (hn : 0 < n) (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1)
    (hη0 : 0 ≤ η) (hη1 : η < 1/100)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (hmean : θ*MinimumEndpoint.density A = 3/5)
    (hmoment : moments A ≤ (4/3)*MinimumEndpoint.density A+η)
    (light : ∀ p ∈ ps,
      U A θ p.1.1+U A θ p.2.1 ≤ 1 ∨ V A θ p.1.2+V A θ p.2.2 ≤ 1) : False := by
  have hnonneg := dual_nonnegative A θ hm hn hθ0 hθ1
  rw [dual_cancellation A θ hm hn hmean] at hnonneg
  have hpotential := potential_average_nonpositive A θ hm hn hθ0 hθ1 ps cover light
  have hsquare : 0 ≤ θ^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hscaled := Rat.mul_le_mul_of_nonneg_left hmoment hsquare
  have he : θ^2*((4/3)*MinimumEndpoint.density A+η) = (4/5)*θ+θ^2*η := by grind
  rw [he] at hscaled
  have hθsq : θ^2 ≤ 1 := by
    have h1 := Rat.mul_le_mul_of_nonneg_left hθ1 hθ0
    grind
  have hη := Rat.mul_le_mul_of_nonneg_right hθsq hη0
  have hlinear := Rat.mul_le_mul_of_nonneg_left hθ1
    (by decide +kernel : (0 : Rat) ≤ 4/5)
  simp only [Rat.mul_one] at hlinear
  simp only [Rat.one_mul] at hη
  have hupper : -81/100+θ^2*moments A+potentialAverage A θ ≤ -81/100+4/5+η := by
    grind
  have hconst : (-81/100 : Rat)+4/5 = -1/100 := by decide +kernel
  rw [hconst] at hupper
  grind

#print axioms minimum_certificate
#print axioms dual_nonnegative
#print axioms dual_cancellation
#print axioms normalized_moment_impossible
end CurrentPolynomialMatrix


==> anc/lean/additional-lean-companion/complete-separation/source/CurrentPolynomialPairing.lean <==
import LightRanges
import CurrentPolynomialPotential

namespace CurrentPolynomialMatrix

open LightMatrix PairedPivotCore PairedPivotCounting FiniteRatSums
  PairedMatrixMoments BooleanMatrixGeometry ListRatCounting

universe u
variable {m n : Nat}

def potentialAverage (A : Fin m → Fin n → Bool) (θ : Rat) : Rat :=
  gridAvg m n (fun r c => W A θ r c * CurrentPolynomial.h (min (U A θ r) (V A θ c)))

theorem paired_sum_perm {α : Type u} (f : α → Rat) {xs ys : List α}
    (hp : xs.Perm ys) : sum xs f = sum ys f := by
  induction hp with
  | nil => rfl
  | cons x hp ih => exact congrArg (fun q => f x+q) ih
  | swap x y xs => simp only [sum]; grind
  | trans h₁ h₂ ih₁ ih₂ => exact ih₁.trans ih₂

theorem flattened_sum {α : Type u} (ps : List (α × α)) (f : α → Rat) :
    sum (flattenPairs ps) f = sum ps (fun p => f p.1+f p.2) := by
  induction ps with
  | nil => rfl
  | cons p ps ih => simp only [flattenPairs, sum]; rw [ih]; grind

theorem pair_sum_nonpositive {α : Type u} (cs : List α) (ps : List (α × α))
    (cover : cs.Perm (flattenPairs ps)) (f : α → Rat)
    (hp : ∀ p ∈ ps, f p.1+f p.2 ≤ 0) : sum cs f ≤ 0 := by
  have hsum := sum_le ps (fun p => f p.1+f p.2) (fun _ => 0) hp
  rw [sum_const] at hsum
  rw [paired_sum_perm f cover, flattened_sum]
  grind

theorem potential_average_nonpositive (A : Fin m → Fin n → Bool) (θ : Rat)
    (hm : 0 < m) (hn : 0 < n) (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (light : ∀ p ∈ ps,
      U A θ p.1.1+U A θ p.2.1 ≤ 1 ∨ V A θ p.1.2+V A θ p.2.2 ≤ 1) :
    potentialAverage A θ ≤ 0 := by
  have hpair : ∀ p ∈ ps,
      CurrentPolynomial.h (min (U A θ p.1.1) (V A θ p.1.2)) +
      CurrentPolynomial.h (min (U A θ p.2.1) (V A θ p.2.2)) ≤ 0 := by
    intro p hp
    exact CurrentPolynomial.h_minimum_pair_nonpositive _ _ _ _
      (U_range A θ hn hθ0 hθ1 p.1.1).1
      (V_range A θ hm hθ0 hθ1 p.1.2).1
      (U_range A θ hn hθ0 hθ1 p.2.1).1
      (V_range A θ hm hθ0 hθ1 p.2.2).1 (light p hp)
  have hs := pair_sum_nonpositive (cells (List.finRange m) (List.finRange n) A)
    ps cover (fun p => CurrentPolynomial.h (min (U A θ p.1) (V A θ p.2))) hpair
  have hi := inv_nonneg_of_pos _ (Rat.natCast_pos.mpr hm)
  have hj := inv_nonneg_of_pos _ (Rat.natCast_pos.mpr hn)
  have hscale := Rat.mul_nonneg hθ0 (Rat.mul_nonneg hi hj)
  have hbound := Rat.mul_le_mul_of_nonneg_right hs hscale
  unfold potentialAverage
  rw [weighted_support_average]
  unfold supportAvg
  grind

#print axioms pair_sum_nonpositive
#print axioms potential_average_nonpositive
end CurrentPolynomialMatrix


==> anc/lean/additional-lean-companion/complete-separation/source/CurrentPolynomialPotential.lean <==
import PolynomialData
import MinimumAlgebra

namespace CurrentPolynomial

theorem bern_coefficient_le (n : Nat) (f g : Nat → Rat) (t : Rat)
    (ht0 : 0 ≤ t) (ht1 : t ≤ 1) (hfg : ∀ i, i ≤ n → f i ≤ g i) :
    bern n f t ≤ bern n g t := by
  have hs := bern_nonneg n (fun i => g i - f i) t ht0 ht1
    (fun i hi => by have := hfg i hi; grind)
  rw [bern_sub] at hs
  grind

theorem bern_monotone (n : Nat) (f : Nat → Rat) (x y : Rat)
    (hx0 : 0 ≤ x) (hxy : x ≤ y) (hy1 : y ≤ 1)
    (hf : ∀ i, i < n → f i ≤ f (i+1)) : bern n f x ≤ bern n f y := by
  induction n generalizing f with
  | zero => exact Rat.le_refl
  | succ n ih =>
    have hleft := ih f (fun i hi => hf i (by omega))
    have hright := ih (fun i => f (i+1)) (fun i hi => hf (i+1) (by omega))
    have hcoeff := bern_coefficient_le n f (fun i => f (i+1)) y
      (by grind) hy1 (fun i hi => hf i (by omega))
    have hl := Rat.mul_le_mul_of_nonneg_left hleft (show 0 ≤ 1-x by grind)
    have hr := Rat.mul_le_mul_of_nonneg_left hright hx0
    have hm := Rat.mul_nonneg (show 0 ≤ y-x by grind)
      (show 0 ≤ bern n (fun i => f (i+1)) y - bern n f y by grind)
    simp only [bern]
    grind

theorem HC_monotone : ∀ i, i < 5 → HC i ≤ HC (i+1) := by
  intro i hi
  have cases : i = 0 ∨ i = 1 ∨ i = 2 ∨ i = 3 ∨ i = 4 := by omega
  rcases cases with h | h | h | h | h <;> subst i <;> decide +kernel

theorem h_monotone (x y : Rat) (hx0 : 0 ≤ x) (hxy : x ≤ y) (hy1 : y ≤ 1) :
    h x ≤ h y := bern_monotone 5 HC x y hx0 hxy hy1 HC_monotone

theorem h_antisymmetric (x : Rat) : h (1-x) = -h x := by
  unfold h
  rw [bern5_formula, bern5_formula]
  simp only [HC]
  grind

theorem h_pair_nonpositive (x y : Rat) (hx0 : 0 ≤ x) (hy0 : 0 ≤ y)
    (hxy : x+y ≤ 1) : h x+h y ≤ 0 := by
  have hm := h_monotone y (1-x) hy0 (by grind) (by grind)
  rw [h_antisymmetric] at hm
  grind

theorem h_minimum_pair_nonpositive (x y x' y' : Rat)
    (hx0 : 0 ≤ x) (hy0 : 0 ≤ y) (hx'0 : 0 ≤ x') (hy'0 : 0 ≤ y')
    (light : x+x' ≤ 1 ∨ y+y' ≤ 1) :
    h (min x y)+h (min x' y') ≤ 0 := by
  have hmin0 : 0 ≤ min x y := by
    change 0 ≤ (if x ≤ y then x else y)
    split <;> grind
  have hmin'0 : 0 ≤ min x' y' := by
    change 0 ≤ (if x' ≤ y' then x' else y')
    split <;> grind
  apply h_pair_nonpositive _ _ hmin0 hmin'0
  have hh := MinimumEndpoint.pair_minimum_bound x y x' y' 0
    (by simpa only [Rat.add_zero] using light)
  simpa only [Rat.add_zero] using hh

#print axioms bern_monotone
#print axioms h_monotone
#print axioms h_antisymmetric
#print axioms h_pair_nonpositive
#print axioms h_minimum_pair_nonpositive
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/CurrentPolynomialTheorem.lean <==
import CurrentPolynomialMatrix

namespace CurrentPolynomialMatrix

open LightMatrix PairedPivotCore PairedPivotCounting BooleanMatrixGeometry
variable {m n : Nat}

theorem thinning_parameters (d ε : Rat) (hε : 0 ≤ ε)
    (hcut : (3/5)*(1+ε) ≤ d) :
    0 < d ∧ 0 < (3/5)/d ∧ (3/5)/d ≤ 1 ∧
    ((3/5)/d)*d = 3/5 ∧ ((3/5)/d)*(1+ε) ≤ 1 := by
  have hmu : (0 : Rat) < 3/5 := by decide +kernel
  have hprod := Rat.mul_nonneg (Rat.le_of_lt hmu) hε
  have he : (3/5 : Rat)*(1+ε) = 3/5+(3/5)*ε := by grind
  have hmd : (3/5 : Rat) ≤ d := by rw [he] at hcut; grind
  have hd : 0 < d := by grind
  have hdne : d ≠ 0 := by grind
  have hcancel := Rat.div_mul_cancel (a := (3/5 : Rat)) hdne
  have hθpos : 0 < (3/5 : Rat)/d := by
    rw [Rat.div_def]
    exact Rat.mul_pos hmu (Rat.inv_pos.mpr hd)
  have hθ1 : (3/5 : Rat)/d ≤ 1 := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    rw [hcancel]
    simpa only [Rat.one_mul] using hmd
  have hscale : ((3/5 : Rat)/d)*(1+ε) ≤ 1 := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    have hh : ((3/5 : Rat)/d)*(1+ε)*d = (3/5)*(1+ε) := by grind
    rw [hh]
    simpa only [Rat.one_mul] using hcut
  exact ⟨hd, hθpos, hθ1, hcancel, hscale⟩

theorem current_polynomial_density_bound (A : Fin m → Fin n → Bool)
    (hm : 0 < m) (hn : 0 < n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (ε η : Rat) (hε : 0 ≤ ε) (hη0 : 0 ≤ η) (hη1 : η < 1/100)
    (light : ∀ p ∈ ps,
      MinimumEndpoint.rowMean A p.1.1+MinimumEndpoint.rowMean A p.2.1 ≤ 1+ε ∨
      MinimumEndpoint.colMean A p.1.2+MinimumEndpoint.colMean A p.2.2 ≤ 1+ε)
    (hmoment : moments A ≤ (4/3)*MinimumEndpoint.density A+η) :
    MinimumEndpoint.density A < (3/5)*(1+ε) := by
  apply Classical.byContradiction
  intro hnot
  have hcut : (3/5)*(1+ε) ≤ MinimumEndpoint.density A := by grind
  obtain ⟨_, hθpos, hθ1, hmean, hscale⟩ :=
    thinning_parameters (MinimumEndpoint.density A) ε hε hcut
  let θ := (3/5 : Rat)/MinimumEndpoint.density A
  have hθ0 : 0 ≤ θ := Rat.le_of_lt hθpos
  have transformed : ∀ p ∈ ps,
      U A θ p.1.1+U A θ p.2.1 ≤ 1 ∨ V A θ p.1.2+V A θ p.2.2 ≤ 1 := by
    intro p hp
    exact scaled_light θ ε _ _ _ _ hθ0 hscale (light p hp)
  exact normalized_moment_impossible A θ η hm hn hθ0 hθ1 hη0 hη1
    ps cover hmean hmoment transformed

theorem current_polynomial_finite_three_fifths (A : Fin m → Fin n → Bool)
    (hm : 0 < m) (hn : 0 < n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (ε η : Rat) (hε : 0 ≤ ε) (hη0 : 0 ≤ η) (hη1 : η < 1/100)
    (light : ∀ p ∈ ps,
      MinimumEndpoint.rowMean A p.1.1+MinimumEndpoint.rowMean A p.2.1 ≤ 1+ε ∨
      MinimumEndpoint.colMean A p.1.2+MinimumEndpoint.colMean A p.2.2 ≤ 1+ε)
    (hmoment : moments A ≤ (4/3)*MinimumEndpoint.density A+η) :
    ((cells (List.finRange m) (List.finRange n) A).length : Rat) <
      (3/5)*(1+ε)*(m : Rat)*(n : Rat) := by
  have hd := current_polynomial_density_bound A hm hn ps cover ε η hε hη0 hη1 light hmoment
  have hcardpos := Rat.mul_pos (Rat.natCast_pos.mpr hm) (Rat.natCast_pos.mpr hn)
  have hh := Rat.mul_lt_mul_of_pos_right hd hcardpos
  rw [MinimumEndpoint.density_card] at hh
  rw [Rat.div_mul_cancel (by grind : (m : Rat)*(n : Rat) ≠ 0)] at hh
  simpa only [Rat.mul_assoc] using hh

#print axioms thinning_parameters
#print axioms current_polynomial_density_bound
#print axioms current_polynomial_finite_three_fifths
end CurrentPolynomialMatrix


==> anc/lean/additional-lean-companion/complete-separation/source/DefectGeometry.lean <==
import SubbaseGeometry
import MixingBound

namespace MixingLightTransfer
open PairedPivotCore PairedPivotCounting OriginalAugmented

def defectMixingError {m n : Nat} (C : OriginalAugmented.Matrix m n) (D : Nat) (w : Rat) : Rat :=
  (fixedCount C : Rat)/(n : Rat)^2+2*(D : Rat)/(n : Rat)+2/(n : Rat)+2*w^2+4*w

theorem elementary_defect_empty_area {m n : Nat} (hm : 0<m) (hn : 0<n)
    (C : OriginalAugmented.Matrix m n) (hC : EvenParity.C4Free C) (D : Nat)
    (hD : ∀ c, ElementaryMixing.colDegree C c≤D) (w : Rat) (hw : 0≤w)
    (hdefect : ElementaryMixing.defect C≤w^2*(n : Rat)^2) :
    EmptyAreaBound C (defectMixingError C D w) := by
  intro R K he
  exact ElementaryMixing.empty_rectangle_defect_bound C hC hm hn D hD w hw hdefect R K he

#print axioms elementary_defect_empty_area
end MixingLightTransfer


==> anc/lean/additional-lean-companion/complete-separation/source/EmbeddedGraph.lean <==
import TripartiteGraph
import TemplateData

namespace TripartitePrime
open OriginalAugmented

section Embed
variable {V W : Type} {m n : ℕ}
variable (adj : V → V → Bool) (er : V ↪ Fin m) (ec : W ↪ Fin n) (cv : W ↪ V)

noncomputable def embedded : Matrix m n := by
  classical
  exact fun r c => decide (∃ u v, er u=r ∧ ec v=c ∧ adj u (cv v)=true)

theorem embedded_iff (r : Fin m) (c : Fin n) :
    embedded adj er ec cv r c=true ↔ ∃ u v, er u=r ∧ ec v=c ∧ adj u (cv v)=true := by
  classical
  simp [embedded]

theorem embedded_at (u : V) (v : W) :
    embedded adj er ec cv (er u) (ec v)=true ↔ adj u (cv v)=true := by
  rw [embedded_iff]
  constructor
  · rintro ⟨u',v',hu,hv,ha⟩
    have hu' := er.injective hu
    have hv' := ec.injective hv
    subst u'; subst v'; exact ha
  · intro ha; exact ⟨u,v,rfl,rfl,ha⟩

theorem embedded_C4
    (hC4 : ∀ u v b c, u≠v → b≠c → adj u b=true → adj v b=true → adj u c=true → adj v c=true → False) :
    EvenParity.C4Free (embedded adj er ec cv) := by
  intro r s c d hrs hcd h
  obtain ⟨u,x,hur,hxc,h₁⟩ := (embedded_iff adj er ec cv r c).mp h.1
  obtain ⟨u',y,hur',hyd,h₂⟩ := (embedded_iff adj er ec cv r d).mp h.2.1
  obtain ⟨v,x',hvs,hxc',h₃⟩ := (embedded_iff adj er ec cv s c).mp h.2.2.1
  obtain ⟨v',y',hvs',hyd',h₄⟩ := (embedded_iff adj er ec cv s d).mp h.2.2.2
  have hu : u'=u := er.injective (hur'.trans hur.symm)
  have hx : x'=x := ec.injective (hxc'.trans hxc.symm)
  have hv : v'=v := er.injective (hvs'.trans hvs.symm)
  have hy : y'=y := ec.injective (hyd'.trans hyd.symm)
  subst u'; subst x'; subst v'; subst y'
  apply hC4 u v (cv x) (cv y) _ _ h₁ h₃ h₂ h₄
  · intro he
    exact hrs (hur.symm.trans ((congrArg er he).trans hvs))
  · intro he
    exact hcd (hxc.symm.trans ((congrArg ec (cv.injective he)).trans hyd))
end Embed

def mod3Label {m : ℕ} (r : Fin m) : Fin 3 := ⟨r.val%3,Nat.mod_lt _ (by decide)⟩

def stripedEmbedding (a m : ℕ) (hm : 3*a≤m) : (Fin 3 × Fin a) ↪ Fin m where
  toFun t := ⟨3*t.2.val+t.1.val,by have hi:=t.1.isLt; have hk:=t.2.isLt; omega⟩
  inj' := by
    intro x y he
    have hh := congrArg Fin.val he
    dsimp only at hh
    have hx:=x.1.isLt; have hy:=y.1.isLt
    apply Prod.ext <;> apply Fin.ext <;> omega

theorem striped_label (a m : ℕ) (hm : 3*a≤m) (t : Fin 3 × Fin a) :
    mod3Label (stripedEmbedding a m hm t)=t.1 := by
  apply Fin.ext
  simp [mod3Label,stripedEmbedding,Nat.add_mod,Nat.mod_eq_of_lt t.1.isLt]

noncomputable def partIndex (p : ℕ) [Fact p.Prime] : PrimePoint p ≃ Fin (p*half p) :=
  Fintype.equivFinOfCardEq (part_size p)

noncomputable def rows (p m : ℕ) [Fact p.Prime] (hm : 3*(p*half p)≤m) : PrimeVertex p ↪ Fin m :=
  (Equiv.prodCongr (Equiv.refl (Fin 3)) (partIndex p)).toEmbedding.trans (stripedEmbedding _ m hm)

noncomputable def columnPoint (p L : ℕ) [Fact p.Prime] (hL : L≤p*half p) : Fin L ↪ PrimePoint p :=
  (⟨Fin.castLE hL,Fin.castLE_injective hL⟩ : Fin L ↪ Fin (p*half p)).trans (partIndex p).symm.toEmbedding

noncomputable def columnVertex (p L : ℕ) [Fact p.Prime] (hL : L≤p*half p) : (Fin 3 × Fin L) ↪ PrimeVertex p where
  toFun v := (v.1,columnPoint p L hL v.2)
  inj' := by
    intro u v he
    change (u.1,columnPoint p L hL u.2)=(v.1,columnPoint p L hL v.2) at he
    have hi := congrArg (fun t : PrimeVertex p => t.1) he
    have hl := congrArg (fun t : PrimeVertex p => t.2) he
    exact Prod.ext hi ((columnPoint p L hL).injective hl)

noncomputable def rectangular (p m n L : ℕ) [Fact p.Prime]
    (hm : 3*(p*half p)≤m) (hn : 3*L≤n) (hL : L≤p*half p) : Matrix m n :=
  embedded (graph p) (rows p m hm) (stripedEmbedding L n hn) (columnVertex p L hL)

theorem rows_label (p m : ℕ) [Fact p.Prime] (hm : 3*(p*half p)≤m) (u : PrimeVertex p) :
    mod3Label (rows p m hm u)=u.1 := striped_label _ _ hm _

theorem rectangular_C4 (p m n L : ℕ) [Fact p.Prime]
    (hm : 3*(p*half p)≤m) (hn : 3*L≤n) (hL : L≤p*half p) :
    EvenParity.C4Free (rectangular p m n L hm hn hL) :=
  embedded_C4 _ _ _ _ (graph_C4 p)

theorem rectangular_offDiagonal (p m n L : ℕ) [Fact p.Prime]
    (hm : 3*(p*half p)≤m) (hn : 3*L≤n) (hL : L≤p*half p) :
    ReciprocalTemplate.OffDiagonalBase (rectangular p m n L hm hn hL) mod3Label mod3Label := by
  intro r c hc
  obtain ⟨u,v,hu,hv,ha⟩ := (embedded_iff _ _ _ _ r c).mp hc
  rw [←hu,←hv,rows_label,striped_label]
  exact adjacency_off_diagonal _ _ _ ha

#print axioms embedded_C4
#print axioms rectangular_C4
#print axioms rectangular_offDiagonal
end TripartitePrime


==> anc/lean/additional-lean-companion/complete-separation/source/EmptyAreaGeometry.lean <==
import OriginalMixingGeometry

namespace MixingLightTransfer
open PairedPivotCore PairedPivotCounting OriginalAugmented BooleanMatrixGeometry

def EmptyAreaBound {m n : Nat} (B : OriginalAugmented.Matrix m n) (theta : Rat) : Prop :=
  ∀ (R : Fin m → Bool) (C : Fin n → Bool), EmptyRectangle B R C →
    (maskCard m R : Rat)*(maskCard n C : Rat)/((m : Rat)*(n : Rat))≤theta

/-- An actual empty-area bound excludes a rectangle with both normalized sides
    larger than xi as soon as its bound is at most xi squared. -/
theorem area_bound_implies_no_large {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B : OriginalAugmented.Matrix m n) (theta xi : Rat) (hxi : 0≤xi)
    (htheta : theta≤xi^2) (harea : EmptyAreaBound B theta) : NoLargeEmpty B xi := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmn := Rat.mul_pos hmR hnR
  intro R C hempty
  have h := harea R C hempty
  have hprod := Rat.mul_le_mul_of_nonneg_right h (Rat.le_of_lt hmn)
  rw [Rat.div_mul_cancel (by grind : (m : Rat)*(n : Rat)≠0)] at hprod
  have hthetaM := Rat.mul_le_mul_of_nonneg_right htheta (Rat.le_of_lt hmn)
  by_cases hR : (maskCard m R : Rat)≤xi*(m : Rat)
  · exact Or.inl hR
  · apply Or.inr
    apply Classical.byContradiction
    intro hC
    have hxM := Rat.mul_nonneg hxi (Rat.le_of_lt hmR)
    have hxN := Rat.mul_nonneg hxi (Rat.le_of_lt hnR)
    have hCp : (0:Rat)<(maskCard n C : Rat) := by grind
    have hRprod := Rat.mul_lt_mul_of_pos_right
      (show xi*(m : Rat)<(maskCard m R : Rat) by grind) hCp
    have hCprod := Rat.mul_le_mul_of_nonneg_left
      (show xi*(n : Rat)≤(maskCard n C : Rat) by grind) hxM
    grind

#print axioms area_bound_implies_no_large
end MixingLightTransfer


==> anc/lean/additional-lean-companion/complete-separation/source/EmptyRectangleGeometry.lean <==
import OriginalCounts
import MinimumMatrix

namespace MixingLightTransfer
open PairedPivotCore PairedPivotCounting OriginalAugmented BooleanMatrixGeometry
  PairedMatrixMoments FiniteRatSums RationalSampling ListRatCounting

def maskCard (k : Nat) (P : Fin k → Bool) : Nat := ((List.finRange k).filter P).length

def EmptyRectangle {m n : Nat} (B : OriginalAugmented.Matrix m n)
    (R : Fin m → Bool) (C : Fin n → Bool) : Prop :=
  ∀ r c, R r=true → C c=true → B r c=false

def NoLargeEmpty {m n : Nat} (B : OriginalAugmented.Matrix m n) (xi : Rat) : Prop :=
  ∀ (R : Fin m → Bool) (C : Fin n → Bool), EmptyRectangle B R C →
    (maskCard m R : Rat)≤xi*(m : Rat) ∨ (maskCard n C : Rat)≤xi*(n : Rat)

def cutIntersection {k : Nat} (f g : Fin k → Bool) (a b : Fin k) (x : Fin k) : Bool :=
  f x && g x && decide (x≠a ∧ x≠b)

def commonRows {m n : Nat} (O : OriginalAugmented.Matrix m n) (p : Pair m n) : Fin m → Bool :=
  cutIntersection (fun r => O r p.1.2) (fun r => O r p.2.2) p.1.1 p.2.1

def commonCols {m n : Nat} (O : OriginalAugmented.Matrix m n) (p : Pair m n) : Fin n → Bool :=
  cutIntersection (O p.1.1) (O p.2.1) p.1.2 p.2.2

theorem cutIntersection_iff {k : Nat} (f g : Fin k → Bool) (a b x : Fin k) :
    cutIntersection f g a b x=true ↔ f x=true ∧ g x=true ∧ x≠a ∧ x≠b := by
  simp [cutIntersection,and_assoc]

theorem fsum_maskCard (k : Nat) (P : Fin k → Bool) :
    EvenParity.fsum k (fun x => EvenParity.bit (P x))=maskCard k P :=
  EvenParity.nsum_bit_filter _ _

theorem maskCard_le (k : Nat) (P : Fin k → Bool) : maskCard k P≤k := by
  have h := List.length_filter_le P (List.finRange k)
  simpa only [List.length_finRange] using h

theorem maskCard_mono (k : Nat) (P Q : Fin k → Bool) (hPQ : ∀ x, P x=true → Q x=true) :
    maskCard k P≤maskCard k Q := by
  have h := EvenParity.fsum_le k (fun x => EvenParity.bit (P x))
    (fun x => EvenParity.bit (Q x)) (by
      intro x
      have hx := hPQ x
      cases hp : P x <;> cases hq : Q x <;> simp_all [EvenParity.bit])
  simpa only [fsum_maskCard] using h

/-- The two removed indices are charged separately, so this bound also holds
    when the endpoint indices coincide. -/
theorem intersection_minus_two (k : Nat) (f g : Fin k → Bool) (a b : Fin k) :
    maskCard k f+maskCard k g≤k+maskCard k (cutIntersection f g a b)+2 := by
  have hp : ∀ x, EvenParity.bit (f x)+EvenParity.bit (g x)≤
      1+EvenParity.bit (cutIntersection f g a b x)+
        (if x=a then 1 else 0)+(if x=b then 1 else 0) := by
    intro x
    by_cases ha : x=a <;> by_cases hb : x=b <;>
      cases hf : f x <;> cases hg : g x <;>
      simp [cutIntersection,EvenParity.bit,ha,hb,hf,hg] <;> omega
  have h := EvenParity.fsum_le k _ _ hp
  rw [EvenParity.fsum_add,EvenParity.fsum_add,EvenParity.fsum_add,
    EvenParity.fsum_add,EvenParity.fsum_const,EvenParity.fsum_single,
    EvenParity.fsum_single,fsum_maskCard,fsum_maskCard,fsum_maskCard] at h
  omega

theorem maskCard_rat_sum (k : Nat) (P : Fin k → Bool) :
    (maskCard k P : Rat)=sum (List.finRange k) (fun x => ratBit (P x)) := by
  have h := sum_filter (List.finRange k) P (fun _ => (1:Rat))
  rw [sum_const] at h
  have hi : sum (List.finRange k) (fun x => ratBit (P x)*1)=
      sum (List.finRange k) (fun x => ratBit (P x)) :=
    sum_congr (List.finRange k) _ _ (fun x hx => Rat.mul_one _)
  rw [hi] at h
  change (maskCard k P : Rat)*1=_ at h
  grind

theorem rowMean_card {m n : Nat} (A : OriginalAugmented.Matrix m n) (r : Fin m) :
    MinimumEndpoint.rowMean A r=(maskCard n (A r) : Rat)/(n : Rat) := by
  rw [maskCard_rat_sum]
  rfl

theorem colMean_card {m n : Nat} (A : OriginalAugmented.Matrix m n) (c : Fin n) :
    MinimumEndpoint.colMean A c=(maskCard m (fun r => A r c) : Rat)/(m : Rat) := by
  rw [maskCard_rat_sum]
  rfl

/-- Literal C3 makes the common full-occupancy intersections an empty base rectangle. -/
theorem common_rectangle_empty {m n : Nat} (B A : OriginalAugmented.Matrix m n)
    (ps : List (Pair m n)) (had : Admissible B A ps) (p : Pair m n) (hp : p∈ps) :
    EmptyRectangle B (commonRows (full B A) p) (commonCols (full B A) p) := by
  intro r c hr hc
  have hrow := (cutIntersection_iff _ _ _ _ r).mp hr
  have hcol := (cutIntersection_iff _ _ _ _ c).mp hc
  apply Bool.eq_false_iff.mpr
  intro hbase
  exact had.c3 p hp r c hrow.2.2.1 hrow.2.2.2 hcol.2.2.1 hcol.2.2.2
    ⟨base_preserved B A r c hbase,hrow.1,hrow.2.1,hcol.1,hcol.2.1⟩

theorem selected_row_pair_count {m n : Nat} (B A : OriginalAugmented.Matrix m n)
    (p : Pair m n) :
    maskCard n (A p.1.1)+maskCard n (A p.2.1)≤
      n+maskCard n (commonCols (full B A) p)+2 := by
  have h1 := maskCard_mono n (A p.1.1) ((full B A) p.1.1)
    (fun c hc => selected_preserved B A p.1.1 c hc)
  have h2 := maskCard_mono n (A p.2.1) ((full B A) p.2.1)
    (fun c hc => selected_preserved B A p.2.1 c hc)
  have h := intersection_minus_two n ((full B A) p.1.1) ((full B A) p.2.1) p.1.2 p.2.2
  change _≤n+maskCard n (commonCols (full B A) p)+2 at h
  omega

theorem selected_col_pair_count {m n : Nat} (B A : OriginalAugmented.Matrix m n)
    (p : Pair m n) :
    maskCard m (fun r => A r p.1.2)+maskCard m (fun r => A r p.2.2)≤
      m+maskCard m (commonRows (full B A) p)+2 := by
  have h1 := maskCard_mono m (fun r => A r p.1.2) (fun r => full B A r p.1.2)
    (fun r hr => selected_preserved B A r p.1.2 hr)
  have h2 := maskCard_mono m (fun r => A r p.2.2) (fun r => full B A r p.2.2)
    (fun r hr => selected_preserved B A r p.2.2 hr)
  have h := intersection_minus_two m (fun r => full B A r p.1.2)
    (fun r => full B A r p.2.2) p.1.1 p.2.1
  change _≤m+maskCard m (commonRows (full B A) p)+2 at h
  omega

#print axioms intersection_minus_two
#print axioms maskCard_rat_sum
#print axioms common_rectangle_empty
#print axioms selected_row_pair_count
#print axioms selected_col_pair_count
end MixingLightTransfer


==> anc/lean/additional-lean-companion/complete-separation/source/EventualCertificate.lean <==
import PruningLimits

namespace SeparationAsymptotic
open OriginalAugmented ElementaryMixing MixingLightTransfer Filter

theorem cap_ratio (n K : ℕ) (hn : 0<n) (hK : 0<K) :
    ((n/K : ℕ) : ℝ)/(n : ℝ)≤1/(K : ℝ) := by
  have hnR : (0 : ℝ)<n := by exact_mod_cast hn
  have hKR : (0 : ℝ)<K := by exact_mod_cast hK
  apply (div_le_div_iff₀ hnR hKR).mpr
  simpa using (show ((n/K : ℕ) : ℝ)*(K : ℝ)≤(n : ℝ) by exact_mod_cast Nat.div_mul_le_self n K)

/-- For any positive rational tolerance, pruning supplies the entire finite
    mixing certificate for an arbitrary sequence of maximum bases. -/
theorem eventual_certificate (m n : ℕ → ℕ) (hn : Tendsto n atTop atTop)
    (hnm : ∀ᶠ i in atTop, n i≤m i)
    (hsmall : Tendsto (fun i => (m i : ℝ)/(n i : ℝ)^2) atTop (nhds 0))
    (B : ∀ i, Matrix (m i) (n i)) (hB : ∀ i, MaximumBase (B i))
    (xi : ℚ) (hxi : 0<xi) :
    ∀ᶠ i in atTop, ∃ (C : Fin (n i) → Bool) (D : ℕ) (w : ℚ),
      (∀ c, colDegree (maskColumns (B i) C) c≤D) ∧ 0≤w ∧
      defect (maskColumns (B i) C)≤w^2*(n i : ℚ)^2 ∧
      defectMixingError (maskColumns (B i) C) D w≤xi^2 := by
  have hxR : (0 : ℝ)<xi := by exact_mod_cast hxi
  obtain ⟨K,hK⟩ := exists_nat_gt (max (1 : ℝ) (8/(xi : ℝ)^2))
  have hK1 : (1 : ℝ)<K := (le_max_left _ _).trans_lt hK
  have hKR : (0 : ℝ)<K := by linarith
  have hKn : 0<K := by exact_mod_cast hKR
  have h8 : 8/(K : ℝ)<(xi : ℝ)^2 := by
    have hh : 8/(xi : ℝ)^2<(K : ℝ) := (le_max_right _ _).trans_lt hK
    apply (div_lt_iff₀ hKR).mpr
    have hh' := (div_lt_iff₀ (sq_pos_of_pos hxR)).mp hh
    nlinarith
  have hsq : 1/(K : ℝ)^2≤1/(K : ℝ) := by
    apply (div_le_div_iff₀ (sq_pos_of_pos hKR) hKR).mpr
    nlinarith
  have hmargin : 0<(xi : ℝ)^2-(6/(K : ℝ)+2/(K : ℝ)^2) := by
    simp only [div_eq_mul_inv,one_mul] at h8 hsq ⊢
    linarith
  obtain ⟨_,_,hF,hD⟩ := pruning_limits m n hn hnm hsmall B hB K hKn
  have hinv : Tendsto (fun i => 1/(n i : ℝ)) atTop (nhds 0) :=
    tendsto_one_div_atTop_nhds_zero_nat.comp hn
  have hE : Tendsto (fun i => (fixedCount (maskColumns (B i) (keep (B i) K)) : ℝ)/(n i : ℝ)^2+
      2/(n i : ℝ)) atTop (nhds 0) := by
    simpa only [mul_one_div,add_zero,mul_zero] using hF.add (hinv.const_mul 2)
  have hwR : (0 : ℝ)<(1/(K : ℝ))^2 := sq_pos_of_pos (one_div_pos.mpr hKR)
  filter_upwards [hn.eventually_ge_atTop 1,hD.eventually_lt_const hwR,
    hE.eventually_lt_const hmargin] with i hni hd he
  have hnpos : 0<n i := by omega
  have hnR : (0 : ℝ)<n i := by exact_mod_cast hnpos
  have hw : (0 : ℚ)≤1/(K : ℚ) := by positivity
  refine ⟨keep (B i) K,n i/K,1/(K : ℚ),kept_degree (B i) K,hw,?_,?_⟩
  · have hreal : ((defect (maskColumns (B i) (keep (B i) K)) : ℚ) : ℝ)≤
        (1/(K : ℝ))^2*(n i : ℝ)^2 := ((div_lt_iff₀ (sq_pos_of_pos hnR)).mp hd).le
    apply (Rat.cast_le (K := ℝ)).mp
    push_cast
    exact hreal
  · have hcap := cap_ratio (n i) K hnpos hKn
    have hreal : (fixedCount (maskColumns (B i) (keep (B i) K)) : ℝ)/(n i : ℝ)^2+
        2*((n i/K : ℕ) : ℝ)/(n i : ℝ)+2/(n i : ℝ)+2*(1/(K : ℝ))^2+4*(1/(K : ℝ))≤(xi : ℝ)^2 := by
      have heq : 2*(1/(K : ℝ))^2=2/(K : ℝ)^2 := by ring
      rw [heq]
      simp only [div_eq_mul_inv,one_mul] at he hcap ⊢
      nlinarith
    unfold defectMixingError
    apply (Rat.cast_le (K := ℝ)).mp
    push_cast
    exact hreal

#print axioms eventual_certificate
end SeparationAsymptotic


==> anc/lean/additional-lean-companion/complete-separation/source/FinalPackageAudit.lean <==
import FullSeparationEntry

#check CompleteSeparation.limited_subquadratic_lower
#print axioms CompleteSeparation.limited_subquadratic_lower
#check CompleteSeparation.subquadratic_separation
#print axioms CompleteSeparation.subquadratic_separation
#check CompleteSeparation.finite_separation
#print axioms CompleteSeparation.finite_separation
#check CompleteSeparation.original_equality_question_negative
#print axioms CompleteSeparation.original_equality_question_negative
#check RealMatrixParameters.light_matrix_real
#print axioms RealMatrixParameters.light_matrix_real
#print OriginalAugmented.Admissible
#print OriginalAugmented.zA
#print OriginalAugmented.zL
#print CurrentPolynomialMatrix.moments
#print MinimumEndpoint.rowMean
#print MinimumEndpoint.colMean
#print MinimumEndpoint.density


==> anc/lean/additional-lean-companion/complete-separation/source/FiniteCounting.lean <==
import PairedPivotCore

/-! Actual finite counting from original C3 and a simple pairing cover.
This module does not assume a degree or sampling inequality. -/

namespace PairedPivotCounting

open PairedPivotCore

universe u

def bitNat (b : Bool) : Nat := if b then 1 else 0

def count {α : Type u} (f : α → Bool) : List α → Nat
  | [] => 0
  | a :: as => bitNat (f a) + count f as

def flattenPairs {α : Type u} : List (α × α) → List α
  | [] => []
  | p :: ps => p.1 :: p.2 :: flattenPairs ps

theorem two_bits_le_one (a b : Bool)
    (h : ¬ (a = true ∧ b = true)) : bitNat a + bitNat b ≤ 1 := by
  cases a <;> cases b <;> simp_all [bitNat]

theorem count_perm {α : Type u} (f : α → Bool) {xs ys : List α}
    (h : xs.Perm ys) : count f xs = count f ys := by
  induction h with
  | nil => rfl
  | cons x h ih => exact congrArg (fun k => bitNat (f x) + k) ih
  | swap x y xs => simp only [count]; omega
  | trans h₁ h₂ ih₁ ih₂ => exact ih₁.trans ih₂

theorem flatten_length {α : Type u} (pairs : List (α × α)) :
    (flattenPairs pairs).length = 2 * pairs.length := by
  induction pairs with
  | nil => rfl
  | cons p ps ih => simp only [flattenPairs, List.length_cons]; omega

theorem paired_count_le {α : Type u} (f : α → Bool)
    (pairs : List (α × α))
    (h : ∀ p ∈ pairs, ¬ (f p.1 = true ∧ f p.2 = true)) :
    count f (flattenPairs pairs) ≤ pairs.length := by
  induction pairs with
  | nil => exact Nat.le_refl 0
  | cons p ps ih =>
    have hp := two_bits_le_one (f p.1) (f p.2) (h p (by simp))
    have ht := ih (fun q hq => h q (List.mem_cons_of_mem p hq))
    simp only [flattenPairs, count, List.length_cons]
    omega

/-- A literal finite occupied matrix and its S pairing cover. -/
structure Matrix (m n : Nat) where
  occupied : Fin m → Fin n → Prop
  cells : List (Cell (Fin m) (Fin n))
  pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))
  complete : ∀ p, occupied p.1 p.2 ↔ p ∈ cells
  simple : cells.Nodup
  cover : cells.Perm (flattenPairs pairs)
  c3 : ∀ p ∈ pairs, OriginalC3 occupied p.1 p.2

theorem c3_no_common_open {Row Col : Type u}
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b) :
    ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  intro p h
  rcases h with ⟨⟨⟨hpp, _, hpa, hap⟩, hra, hca⟩,
    ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
  exact hc p.1 p.2 hra hrb hca hcb ⟨hpp, hpa, hpb, hap, hbp⟩

theorem open_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Open A.occupied)]
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Open A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Open A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact decision_accepts_at_most_one (Open A.occupied) pivots p.1 p.2
      (c3_no_common_open A.occupied p.1 p.2 (A.c3 p hm))
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

theorem stable_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Closed A.occupied)]
    (holes : ∀ p ∈ A.pairs,
      (¬ A.occupied p.1.1 p.2.2) ∧ (¬ A.occupied p.2.1 p.1.2))
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Closed A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Closed A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact stable_closed_decision_accepts_at_most_one A.occupied pivots p.1 p.2
      (A.c3 p hm) (holes p hm).1 (holes p hm).2
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

#print axioms two_bits_le_one
#print axioms count_perm
#print axioms flatten_length
#print axioms paired_count_le
#print axioms c3_no_common_open
#print axioms open_accepted_count_le_half
#print axioms stable_accepted_count_le_half

end PairedPivotCounting


==> anc/lean/additional-lean-companion/complete-separation/source/FiniteMinimumBound.lean <==
import PlaneLight
import StabilityVariance

namespace FinitePlane
open OriginalAugmented MinimumEndpoint FiniteRatSums PairedPivotCore
  BooleanMatrixGeometry PairedMatrixMoments RationalSampling

theorem rat_sum_perm {α : Type} (f : α → Rat) {xs ys : List α} (h : xs.Perm ys) :
    sum xs f=sum ys f := by
  induction h with
  | nil => rfl
  | cons x h ih => exact congrArg (fun y => f x+y) ih
  | swap x y xs => simp only [sum]; ring
  | trans h₁ h₂ ih₁ ih₂ => exact ih₁.trans ih₂

theorem rat_sum_pairs {α : Type} (ps : List (α × α)) (f : α → Rat) :
    sum (PairedPivotCounting.flattenPairs ps) f=sum ps (fun p => f p.1+f p.2) := by
  induction ps with
  | nil => rfl
  | cons p ps ih =>
    change f p.1+(f p.2+sum (PairedPivotCounting.flattenPairs ps) f)=(f p.1+f p.2)+sum ps _
    rw [ih]
    ring

theorem density_pairs_1893 (B A : Matrix 1893 1893) (ps : List (Pair 1893 1893))
    (had : Admissible B A ps) : density A=2*(ps.length : Rat)/(1893:Rat)^2 := by
  have hc := selected_count_eq_twice_pairs B A ps had
  rw [density_card]
  change (fixedCount A : Rat)/_= _
  rw [hc]
  push_cast
  ring

theorem minimum_upper_1893 (B A : Matrix 1893 1893) (ps : List (Pair 1893 1893))
    (had : Admissible B A ps) (hB : MaximumBase B) : minimumMass A≤(342/631)*density A := by
  let f := fun p : Cell (Fin 1893) (Fin 1893) => min (rowMean A p.1) (colMean A p.2)
  have hlight := maximum_1893_pair_light B A ps had hB
  have hp : ∀ p∈ps, f p.1+f p.2≤684/631 := by
    intro p hp
    have ha := min_le_first (rowMean A p.1.1) (colMean A p.1.2)
    have hb := min_le_second (rowMean A p.1.1) (colMean A p.1.2)
    have hc := min_le_first (rowMean A p.2.1) (colMean A p.2.2)
    have hd := min_le_second (rowMean A p.2.1) (colMean A p.2.2)
    rcases hlight p hp with h | h <;> dsimp [f] <;> linarith
  have hs := sum_le ps (fun p => f p.1+f p.2) (fun _ => (684/631:Rat)) hp
  rw [sum_const] at hs
  have hsum := rat_sum_perm f had.cover
  rw [rat_sum_pairs] at hsum
  have hraw : sum (cells (List.finRange 1893) (List.finRange 1893) A) f≤(ps.length : Rat)*(684/631) := by
    rw [hsum]
    exact hs
  rw [density_pairs_1893 B A ps had]
  unfold minimumMass occupiedMean
  change sum (cells (List.finRange 1893) (List.finRange 1893) A) f*
    (1893:Rat)⁻¹*(1893:Rat)⁻¹≤_
  norm_num
  linarith only [hraw]

theorem minimum_scalar_two (x y : Rat) :
    8*(x+y)-16*(x-y)^2-1≤16*min x y := by
  have ha := abs_square (x-y)
  have hs : (0:Rat)≤(4*absRat (x-y)-1)^2 := sq_nonneg _
  have hm := min_abs_identity x y
  nlinarith only [ha,hs,hm]

theorem square_occupied_le_ambient (A : Matrix 1893 1893) :
    sum (cells (List.finRange 1893) (List.finRange 1893) A)
        (fun p => (rowMean A p.1-colMean A p.2)^2)≤
      sum (grid (List.finRange 1893) (List.finRange 1893))
        (fun p => (rowMean A p.1-colMean A p.2)^2) := by
  rw [occupied_as_ambient]
  apply sum_le
  intro p _
  cases h : A p.1 p.2 with
  | false =>
    simpa [indicator,h,ratBit] using
      (sq_nonneg (rowMean A p.1-colMean A p.2))
  | true => simp [indicator,h,ratBit]

theorem minimum_lower_1893 (A : Matrix 1893 1893) :
    2*(density A)^2-secondMoment A/2-density A/16≤minimumMass A := by
  have hs := sum_le (cells (List.finRange 1893) (List.finRange 1893) A)
    (fun p => 8*(rowMean A p.1+colMean A p.2)-16*(rowMean A p.1-colMean A p.2)^2-1)
    (fun p => 16*min (rowMean A p.1) (colMean A p.2))
    (fun p _ => minimum_scalar_two _ _)
  rw [sum_sub,sum_sub,sum_mul_left,sum_mul_left,sum_const,sum_mul_left] at hs
  have hq := square_occupied_le_ambient A
  have hl := occupied_linear_identity A (by decide) (by decide)
  have hsq := ambient_square_identity A (by decide) (by decide)
  have hd := density_card A
  unfold occupiedMean at hl
  unfold ambientMean at hsq
  unfold minimumMass occupiedMean
  have hp : ((1893:Nat):Rat)⁻¹*((1893:Nat):Rat)⁻¹=1/3583449 := by norm_num
  have hd0 : ((1893:Nat):Rat)*((1893:Nat):Rat)=3583449 := by norm_num
  rw [mul_assoc,hp] at hl hsq ⊢
  rw [hd0] at hd
  rw [Rat.mul_one] at hs
  nlinarith only [hs,hq,hl,hsq,hd]

theorem sharp_moment_1893 (B A : Matrix 1893 1893) (ps : List (Pair 1893 1893))
    (had : Admissible B A ps) :
    secondMoment A≤(4/3+4/(3*1893))*(density A)+2*(1893-1)/(1893:Rat)^2 := by
  have hc3 := fun p hp => OriginalAugmented.selected_C3 B A ps had p hp
  have hc := StabilityVariance.normalized_column_moment A (by decide) (by decide) ps had.cover hc3
  have hr := StabilityVariance.normalized_column_moment (GeneralTranspose.transpose A)
    (by decide) (by decide) (GeneralTranspose.transposePairs ps)
    (GeneralTranspose.transpose_cover 1893 1893 A ps had.cover)
    (GeneralTranspose.transposed_pairs_C3 1893 1893 A ps hc3)
  rw [StabilityVariance.density_transpose] at hr
  change 3*(sum (List.finRange 1893) (fun r => (rowMean A r)^2)*(1893:Rat)⁻¹)≤_ at hr
  unfold StabilityVariance.columnSecond at hc
  unfold secondMoment
  linarith only [hr,hc]

theorem pairs_1893_upper (B A : Matrix 1893 1893) (ps : List (Pair 1893 1893))
    (had : Admissible B A ps) (hB : MaximumBase B) : ps.length≤1139846 := by
  have hi := minimum_upper_1893 B A ps had hB
  have hlo := minimum_lower_1893 A
  have hm := sharp_moment_1893 B A ps had
  have hquad : 2*(density A)^2≤(115535/90864)*density A+1892/(1893:Rat)^2 := by
    nlinarith only [hi,hlo,hm]
  rw [density_pairs_1893 B A ps had] at hquad
  by_contra hn
  have htN : 1139847≤ps.length := by omega
  have ht : (1139847:Rat)≤(ps.length : Rat) := by exact_mod_cast htN
  have hs : (0:Rat)≤((ps.length : Rat)-1139847)^2 := sq_nonneg _
  nlinarith only [hquad,ht,hs]

theorem objective_1893_upper (B A : Matrix 1893 1893) (ps : List (Pair 1893 1893))
    (had : Admissible B A ps) (hB : MaximumBase B) : objective B ps≤1223138 := by
  have ht := pairs_1893_upper B A ps had hB
  have hf := ProjectivePlane.maximum_1893_count B hB
  unfold objective
  omega

theorem limited_1893_upper : zL 1893 1893≤1223138 := by
  obtain ⟨B,A,ps,had,heq⟩ := zL_attained 1893 1893
  have h := objective_1893_upper B A ps had.1 had.2
  rw [heq] at h
  exact h

#print axioms minimum_upper_1893
#print axioms minimum_lower_1893
#print axioms sharp_moment_1893
#print axioms pairs_1893_upper
#print axioms limited_1893_upper
end FinitePlane


==> anc/lean/additional-lean-companion/complete-separation/source/FinitePairings.lean <==
import Mathlib.Data.Finset.Powerset
import Mathlib.Data.Fintype.Powerset
import Mathlib.Data.Fintype.EquivFin
import Mathlib.Data.Fintype.Prod
import Mathlib.Order.Preorder.Finite
import Mathlib.Algebra.BigOperators.Group.Finset.Basic
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.FieldSimp

namespace SubquadraticQuarter
open scoped BigOperators
variable {V : Type*} [DecidableEq V]

def ends (p : V×V) : Finset V := {p.1,p.2}

def pairSupport (P : Finset (V×V)) : Finset V := P.biUnion ends

def IsPairing (rel : V → V → Prop) (P : Finset (V×V)) : Prop :=
  (∀ p∈P, p.1≠p.2 ∧ rel p.1 p.2) ∧
  ∀ p∈P, ∀ q∈P, p≠q → Disjoint (ends p) (ends q)

theorem support_mem {P : Finset (V×V)} {p : V×V} (hp : p∈P) {x : V}
    (hx : x∈ends p) : x∈pairSupport P := Finset.mem_biUnion.mpr ⟨p,hp,hx⟩

theorem unmatched_edge_disjoint (P : Finset (V×V)) (x y : V)
    (hx : x∉pairSupport P) (hy : y∉pairSupport P) (p : V×V) (hp : p∈P) :
    Disjoint (ends (x,y)) (ends p) := by
  rw [Finset.disjoint_left]
  intro z hz hzp
  have hs := support_mem hp hzp
  have hz' : z=x ∨ z=y := by simpa [ends] using hz
  rcases hz' with rfl | rfl
  · exact hx hs
  · exact hy hs

theorem pairing_insert {rel : V → V → Prop} {P : Finset (V×V)}
    (hP : IsPairing rel P) (x y : V) (hxy : x≠y) (hr : rel x y)
    (hx : x∉pairSupport P) (hy : y∉pairSupport P) : IsPairing rel (insert (x,y) P) := by
  constructor
  · intro p hp
    rcases Finset.mem_insert.mp hp with rfl | hp
    · exact ⟨hxy,hr⟩
    · exact hP.1 p hp
  · intro p hp q hq hpq
    rcases Finset.mem_insert.mp hp with rfl | hp
    · rcases Finset.mem_insert.mp hq with rfl | hq
      · exact False.elim (hpq rfl)
      · exact unmatched_edge_disjoint P x y hx hy q hq
    · rcases Finset.mem_insert.mp hq with rfl | hq
      · exact (unmatched_edge_disjoint P x y hx hy p hp).symm
      · exact hP.2 p hp q hq hpq

/-- Finite maximal pairing, with the unmatched nonedge conclusion derived.
    No matching or pairing is assumed as input. -/
theorem exists_maximal_pairing [Fintype V] (rel : V → V → Prop) :
    ∃ P : Finset (V×V), IsPairing rel P ∧
      ∀ x y, x∉pairSupport P → y∉pairSupport P → x≠y → ¬rel x y := by
  classical
  have hempty : IsPairing rel (∅ : Finset (V×V)) := by simp [IsPairing]
  obtain ⟨P,_,hP⟩ := Finite.exists_le_maximal hempty
  refine ⟨P,hP.1,?_⟩
  intro x y hx hy hxy hrel
  have hnew := pairing_insert hP.1 x y hxy hrel hx hy
  have hle := hP.2 hnew (Finset.subset_insert _ _)
  have hmem : (x,y)∈P := hle (Finset.mem_insert_self _ _)
  have hs : x∈pairSupport P := support_mem hmem (by simp [ends])
  exact hx hs

theorem pairing_support_card {rel : V → V → Prop} {P : Finset (V×V)} (hP : IsPairing rel P) :
    (pairSupport P).card=2*P.card := by
  classical
  have hd : (P : Set (V×V)).PairwiseDisjoint ends := by
    intro p hp q hq hpq
    exact hP.2 p hp q hq hpq
  unfold pairSupport
  rw [Finset.card_biUnion hd]
  calc
    ∑ p∈P, (ends p).card = ∑ _p∈P, 2 := by
      apply Finset.sum_congr rfl
      intro p hp
      have hne := (hP.1 p hp).1
      simp [ends,hne]
    _=2*P.card := by simp [Nat.mul_comm]

def pairingSize (P : Finset (V×V)) : Nat := Fintype.card {p : V×V // p∈P}

omit [DecidableEq V] in
theorem pairingSize_eq_card (P : Finset (V×V)) : pairingSize P=P.card := by simp [pairingSize]

noncomputable def pairAt (P : Finset (V×V)) (i : Fin (pairingSize P)) : V×V :=
  ((Fintype.equivFin {p : V×V // p∈P}).symm i).val

omit [DecidableEq V] in
theorem pairAt_mem (P : Finset (V×V)) (i : Fin (pairingSize P)) : pairAt P i∈P :=
  ((Fintype.equivFin {p : V×V // p∈P}).symm i).property

omit [DecidableEq V] in
theorem pairAt_injective (P : Finset (V×V)) : Function.Injective (pairAt P) := by
  intro i j h
  exact (Fintype.equivFin {p : V×V // p∈P}).symm.injective (Subtype.ext h)

omit [DecidableEq V] in
theorem pairAt_surjective (P : Finset (V×V)) (p : V×V) (hp : p∈P) :
    ∃ i, pairAt P i=p := by
  refine ⟨(Fintype.equivFin {p : V×V // p∈P}) ⟨p,hp⟩,?_⟩
  simp [pairAt]

noncomputable def pairingSlot (P : Finset (V×V)) (ib : Fin (pairingSize P)×Bool) : V :=
  if ib.2 then (pairAt P ib.1).2 else (pairAt P ib.1).1

theorem slot_mem_ends (P : Finset (V×V)) (i : Fin (pairingSize P)) (b : Bool) :
    pairingSlot P (i,b)∈ends (pairAt P i) := by
  cases b <;> simp [pairingSlot,ends]

theorem pairingSlot_injective {rel : V → V → Prop} {P : Finset (V×V)}
    (hP : IsPairing rel P) : Function.Injective (pairingSlot P) := by
  rintro ⟨i,b⟩ ⟨j,c⟩ h
  have he : pairAt P i=pairAt P j := by
    by_contra hne
    have hd := hP.2 _ (pairAt_mem P i) _ (pairAt_mem P j) hne
    have hleft := slot_mem_ends P i b
    have hright : pairingSlot P (i,b)∈ends (pairAt P j) := by
      rw [h]
      exact slot_mem_ends P j c
    exact (Finset.disjoint_left.mp hd) hleft hright
  have hij := pairAt_injective P he
  subst j
  have hends := (hP.1 _ (pairAt_mem P i)).1
  have hbc : b=c := by
    cases b <;> cases c
    · rfl
    · exact False.elim (hends (by simpa [pairingSlot] using h))
    · exact False.elim (hends (by simpa [pairingSlot] using h.symm))
    · rfl
  exact Prod.ext rfl hbc

theorem pairing_size_bound [Fintype V] {rel : V → V → Prop} {P : Finset (V×V)} (hP : IsPairing rel P) :
    2*pairingSize P≤Fintype.card V := by
  have h := Fintype.card_le_of_injective (pairingSlot P) (pairingSlot_injective hP)
  simpa [Fintype.card_prod,Fintype.card_bool,Nat.mul_comm] using h

#print axioms exists_maximal_pairing
#print axioms pairing_support_card
#print axioms pairingSlot_injective
#print axioms pairing_size_bound
end SubquadraticQuarter


==> anc/lean/additional-lean-companion/complete-separation/source/FiniteRatSums.lean <==
import Std

/-! Elementary finite rational sums and Cauchy by a sum-of-squares identity. -/

namespace FiniteRatSums

universe u v

def sum {α : Type u} : List α → (α → Rat) → Rat
  | [], _ => 0
  | a :: as, f => f a + sum as f

theorem sum_congr {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x = g x) : sum xs f = sum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f = g x + sum xs g
    rw [hx, ht]

theorem sum_add {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x + g x) = sum xs f + sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_sub {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x - g x) = sum xs f - sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_left {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => c * f x) = c * sum xs f := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_right {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => f x * c) = sum xs f * c := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_const {α : Type u} (xs : List α) (c : Rat) :
    sum xs (fun _ => c) = (xs.length : Rat) * c := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem sum_nonneg {α : Type u} (xs : List α) (f : α → Rat)
    (h : ∀ x ∈ xs, 0 ≤ f x) : 0 ≤ sum xs f := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    exact Rat.add_nonneg (h x (by simp))
      (ih (fun y hy => h y (List.mem_cons_of_mem x hy)))

theorem sum_le {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x ≤ g x) : sum xs f ≤ sum xs g := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f ≤ g x + sum xs g
    grind

theorem sum_swap {α : Type u} {β : Type v} (xs : List α) (ys : List β)
    (f : α → β → Rat) :
    sum xs (fun x => sum ys (f x)) = sum ys (fun y => sum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [sum]; rw [sum_const]; grind
  | cons x xs ih =>
    simp only [sum]
    rw [sum_add, ih]

theorem sum_square_shift {α : Type u} (xs : List α) (f : α → Rat) (c : Rat) :
    sum xs (fun x => (f x-c)^2) =
      sum xs (fun x => (f x)^2)-2*c*sum xs f+(xs.length : Rat)*c^2 := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem lagrange_identity {α : Type u} (xs : List α) (f : α → Rat) :
    sum xs (fun y => sum xs (fun x => (f x-f y)^2)) =
      2*(xs.length : Rat)*sum xs (fun x => (f x)^2)-2*(sum xs f)^2 := by
  rw [sum_congr xs _ _ (fun y _ => sum_square_shift xs f (f y))]
  rw [sum_add, sum_sub, sum_const]
  rw [sum_mul_right, sum_mul_left, sum_mul_left]
  grind

theorem finite_cauchy {α : Type u} (xs : List α) (f : α → Rat) :
    (sum xs f)^2 ≤ (xs.length : Rat)*sum xs (fun x => (f x)^2) := by
  have h := sum_nonneg xs (fun y => sum xs (fun x => (f x-f y)^2))
    (fun y _ => sum_nonneg xs (fun x => (f x-f y)^2)
      (fun x _ => Lean.Grind.OrderedRing.sq_nonneg))
  rw [lagrange_identity] at h
  grind

#print axioms sum_congr
#print axioms sum_add
#print axioms sum_sub
#print axioms sum_mul_left
#print axioms sum_mul_right
#print axioms sum_const
#print axioms sum_nonneg
#print axioms sum_le
#print axioms sum_swap
#print axioms sum_square_shift
#print axioms lagrange_identity
#print axioms finite_cauchy

end FiniteRatSums


==> anc/lean/additional-lean-companion/complete-separation/source/FiniteSeparation.lean <==
import FiniteMinimumBound
import PrimeCrop

namespace FiniteSeparation
open OriginalAugmented

theorem finite_gap_1893 : 1226667≤zA 1893 1893 ∧ zL 1893 1893≤1223138 :=
  ⟨PrimeCrop.unrestricted_1893_lower,FinitePlane.limited_1893_upper⟩

theorem original_parameters_differ : zL 1893 1893<zA 1893 1893 := by
  have h := finite_gap_1893
  omega

#check finite_gap_1893
#print axioms finite_gap_1893
#check original_parameters_differ
#print axioms original_parameters_differ
end FiniteSeparation


==> anc/lean/additional-lean-companion/complete-separation/source/FrameCover.lean <==
import FrameGeometry

namespace ConstructionFrame
open OriginalAugmented PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel

variable {m n s : Nat}

theorem flatten_append {α : Type} (xs ys : List (α × α)) :
    flattenPairs (xs++ys)=flattenPairs xs++flattenPairs ys := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [flattenPairs,ih]

theorem flatten_flatMap {α β : Type} (xs : List α) (f : α → List (β × β)) :
    flattenPairs (xs.flatMap f)=xs.flatMap (fun x => flattenPairs (f x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [flatten_append,ih]

theorem flatten_zip_mem {α : Type} (xs ys : List α) (p : α)
    (hp : p∈flattenPairs (xs.zip ys)) : p∈xs ∨ p∈ys := by
  obtain ⟨q,hq,he⟩ := (flatten_mem _ _).mp hp
  have h := List.of_mem_zip hq
  rcases he with rfl | rfl
  · exact Or.inl h.1
  · exact Or.inr h.2

theorem flatten_zip_nodup {α : Type} (xs ys : List α) (hx : xs.Nodup) (hy : ys.Nodup)
    (hd : ∀ x∈xs, ∀ y∈ys, x≠y) : (flattenPairs (xs.zip ys)).Nodup := by
  induction xs generalizing ys with
  | nil => simp [flattenPairs]
  | cons x xs ih =>
    cases ys with
    | nil => simp [flattenPairs]
    | cons y ys =>
      obtain ⟨hxn,hxt⟩ := List.nodup_cons.mp hx
      obtain ⟨hyn,hyt⟩ := List.nodup_cons.mp hy
      have ht := ih ys hxt hyt (fun a ha b hb => hd a (by simp [ha]) b (by simp [hb]))
      have hxy : x≠y := hd x (by simp) y (by simp)
      have hxnot : x∉flattenPairs (xs.zip ys) := by
        intro h
        rcases flatten_zip_mem xs ys x h with hh | hh
        · exact hxn hh
        · exact hd x (by simp) x (by simp [hh]) rfl
      have hynot : y∉flattenPairs (xs.zip ys) := by
        intro h
        rcases flatten_zip_mem xs ys y h with hh | hh
        · exact hd y (by simp [hh]) y (by simp) rfl
        · exact hyn hh
      change (x::y::flattenPairs (xs.zip ys)).Nodup
      simp only [List.nodup_cons,List.mem_cons,not_or]
      exact ⟨⟨hxy,hxnot⟩,hynot,ht⟩

theorem fiberCells_nodup (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) : (fiberCells D B a b i).Nodup := by
  have h := List.Pairwise.filter (fun r => !(B r (D.oldCol (b,i))))
    (List.Pairwise.filter (fun r => decide (D.rowType r=some a)) (finRange_nodup m))
  apply List.pairwise_map.mpr
  exact h.imp (fun hne he => hne (congrArg Prod.fst he))

theorem matching_nodup (D : Data m n s) (B : OriginalAugmented.Matrix m n) (q : Fin 3 × Fin s) :
    (flattenPairs (matching D B q)).Nodup := by
  apply flatten_zip_nodup _ _ (fiberCells_nodup D B _ _ _) (fiberCells_nodup D B _ _ _)
  intro p hp z hz he
  have h1 := (fiberCells_mem D B _ _ _ p).mp hp
  have h2 := (fiberCells_mem D B _ _ _ z).mp hz
  have hr := congrArg (fun c : Cell (Fin m) (Fin n) => D.rowType c.1) he
  dsimp only at hr
  rw [h1.1,h2.1] at hr
  have ht := Option.some.inj hr
  have hlt := lo_lt_hi q.1
  omega

theorem matching_endpoint_signature (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (q : Fin 3 × Fin s) (p : Cell (Fin m) (Fin n))
    (hp : p∈flattenPairs (matching D B q)) :
    (D.rowType p.1=some (lo q.1) ∧ p.2=D.oldCol (hi q.1,q.2)) ∨
    (D.rowType p.1=some (hi q.1) ∧ p.2=D.oldCol (lo q.1,D.sigma q.2)) := by
  obtain ⟨z,hz,he⟩ := (flatten_mem _ _).mp hp
  have hs := matching_spec D B q z hz
  rcases he with rfl | rfl
  · exact Or.inl ⟨hs.1.1,hs.1.2.1⟩
  · exact Or.inr ⟨hs.2.1,hs.2.2.1⟩

/-- The type, color, and index label identify their reciprocal fiber pair. -/
theorem support_key_unique (D : Data m n s) (q z : Fin 3 × Fin s) (p : Cell (Fin m) (Fin n))
    (hq : (D.rowType p.1=some (lo q.1) ∧ p.2=D.oldCol (hi q.1,q.2)) ∨
      (D.rowType p.1=some (hi q.1) ∧ p.2=D.oldCol (lo q.1,D.sigma q.2)))
    (hz : (D.rowType p.1=some (lo z.1) ∧ p.2=D.oldCol (hi z.1,z.2)) ∨
      (D.rowType p.1=some (hi z.1) ∧ p.2=D.oldCol (lo z.1,D.sigma z.2))) : q=z := by
  have hltq := lo_lt_hi q.1
  have hltz := lo_lt_hi z.1
  rcases hq with ⟨ha,hc⟩ | ⟨ha,hc⟩ <;>
    rcases hz with ⟨hb,hd⟩ | ⟨hb,hd⟩
  · have ht := Option.some.inj (ha.symm.trans hb)
    have hcol := D.oldCol_injective _ _ (hc.symm.trans hd)
    have hidx := congrArg Prod.snd hcol
    dsimp only at hidx
    exact Prod.ext (kind_injective _ _ ht (congrArg Prod.fst hcol)) hidx
  · have ht := Option.some.inj (ha.symm.trans hb)
    have hcol := D.oldCol_injective _ _ (hc.symm.trans hd)
    have ht' := congrArg Prod.fst hcol
    dsimp only at ht'
    omega
  · have ht := Option.some.inj (ha.symm.trans hb)
    have hcol := D.oldCol_injective _ _ (hc.symm.trans hd)
    have ht' := congrArg Prod.fst hcol
    dsimp only at ht'
    omega
  · have ht := Option.some.inj (ha.symm.trans hb)
    have hcol := D.oldCol_injective _ _ (hc.symm.trans hd)
    exact Prod.ext (kind_injective _ _ (congrArg Prod.fst hcol) ht)
      (D.sigma_injective _ _ (congrArg Prod.snd hcol))

/-- A cell belongs to at most one reciprocal fiber pair. Rows may be reused. -/
theorem endpoint_key_unique (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (q z : Fin 3 × Fin s) (p : Cell (Fin m) (Fin n))
    (hq : p∈flattenPairs (matching D B q)) (hz : p∈flattenPairs (matching D B z)) : q=z := by
  exact support_key_unique D q z p (matching_endpoint_signature D B q p hq)
    (matching_endpoint_signature D B z p hz)

theorem constructed_nodup (D : Data m n s) (B : OriginalAugmented.Matrix m n) :
    (flattenPairs (pairs D B)).Nodup := by
  rw [pairs,flatten_flatMap]
  apply List.pairwise_flatMap.mpr
  refine ⟨fun q hq => matching_nodup D B q,?_⟩
  have hk := grid_nodup (List.finRange 3) (List.finRange s) (finRange_nodup 3) (finRange_nodup s)
  apply hk.imp
  intro q z hne p hp w hw he
  apply hne
  exact endpoint_key_unique D B q z p hp (he ▸ hw)

theorem constructed_cover (D : Data m n s) (B : OriginalAugmented.Matrix m n) :
    (cells (List.finRange m) (List.finRange n) (selected D B)).Perm (flattenPairs (pairs D B)) := by
  apply List.perm_iff_count.mpr
  intro p
  rw [(occupied_cells_nodup m n (selected D B)).count,(constructed_nodup D B).count]
  simp only [occupied_cells_mem,selected_mem]

theorem construction_admissible (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hC4 : EvenParity.C4Free B) (hB : BaseSupports D B) :
    Admissible B (selected D B) (pairs D B) := by
  refine ⟨hC4,?_,constructed_cover D B,constructed_C2 D B hB,constructed_C3 D B hB⟩
  intro r c hb
  cases ha : selected D B r c with
  | false => rfl
  | true =>
    obtain ⟨_,_,_,_,_,_,hf⟩ := selected_support D B r c ha
    rw [hb] at hf
    cases hf

#print axioms endpoint_key_unique
#print axioms constructed_nodup
#print axioms constructed_cover
#print axioms construction_admissible
end ConstructionFrame


==> anc/lean/additional-lean-companion/complete-separation/source/FrameData.lean <==
import OriginalModel

namespace ConstructionFrame
open OriginalAugmented PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel

structure Data (m n s : Nat) where
  oldCol : Fin 3 × Fin s → Fin n
  oldCol_injective : ∀ x y, oldCol x=oldCol y → x=y
  rowType : Fin m → Option (Fin 3)
  group : Fin s → Nat
  sigma : Fin s → Fin s
  sigma_injective : ∀ i j, sigma i=sigma j → i=j
  sigma_surjective : ∀ j, ∃ i, sigma i=j
  sigma_outside : ∀ i, group (sigma i)≠group i

structure BaseSupports {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n) : Prop where
  typed : ∀ r k, D.rowType r=some k → ∀ c, B r c=true →
    ∃ a i, c=D.oldCol (a,i) ∧ a≠k
  bare : ∀ r, D.rowType r=none → ∀ a b i j,
    B r (D.oldCol (a,i))=true → B r (D.oldCol (b,j))=true → D.group i=D.group j

def lo (k : Fin 3) : Fin 3 := if k=2 then 1 else 0
def hi (k : Fin 3) : Fin 3 := if k=0 then 1 else 2

theorem kind_cases (k : Fin 3) : k=0 ∨ k=1 ∨ k=2 := by omega

theorem lo_lt_hi (k : Fin 3) : lo k<hi k := by
  rcases kind_cases k with rfl | rfl | rfl <;> decide

theorem kind_injective (k l : Fin 3) (ha : lo k=lo l) (hb : hi k=hi l) : k=l := by
  rcases kind_cases k with rfl | rfl | rfl <;>
    rcases kind_cases l with rfl | rfl | rfl <;> simp_all [lo,hi]

def rowList {m n s : Nat} (D : Data m n s) (a : Fin 3) : List (Fin m) :=
  (List.finRange m).filter (fun r => decide (D.rowType r=some a))

def fiberRows {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) : List (Fin m) :=
  (rowList D a).filter (fun r => !(B r (D.oldCol (b,i))))

def fiberCells {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) : List (Cell (Fin m) (Fin n)) :=
  (fiberRows D B a b i).map (fun r => (r,D.oldCol (b,i)))

def keys (s : Nat) : List (Fin 3 × Fin s) := grid (List.finRange 3) (List.finRange s)

def matching {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (q : Fin 3 × Fin s) : List (Pair m n) :=
  (fiberCells D B (lo q.1) (hi q.1) q.2).zip
    (fiberCells D B (hi q.1) (lo q.1) (D.sigma q.2))

def pairs {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n) : List (Pair m n) :=
  (keys s).flatMap (matching D B)

def selected {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n) : OriginalAugmented.Matrix m n :=
  fun r c => decide ((r,c)∈flattenPairs (pairs D B))

theorem rowList_mem {m n s : Nat} (D : Data m n s) (a : Fin 3) (r : Fin m) :
    r∈rowList D a ↔ D.rowType r=some a := by simp [rowList,finRange_mem]

theorem fiberRows_mem {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) (r : Fin m) :
    r∈fiberRows D B a b i ↔ D.rowType r=some a ∧ B r (D.oldCol (b,i))=false := by
  simp [fiberRows,rowList_mem]

theorem fiberCells_mem {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) (p : Cell (Fin m) (Fin n)) :
    p∈fiberCells D B a b i ↔
      D.rowType p.1=some a ∧ p.2=D.oldCol (b,i) ∧ B p.1 p.2=false := by
  constructor
  · intro hp
    obtain ⟨r,hr,he⟩ := List.mem_map.mp hp
    cases he
    have h := (fiberRows_mem D B a b i r).mp hr
    exact ⟨h.1,rfl,h.2⟩
  · rintro ⟨hr,hc,hB⟩
    apply List.mem_map.mpr
    refine ⟨p.1,(fiberRows_mem D B a b i p.1).mpr ⟨hr,?_⟩,?_⟩
    · simpa only [hc] using hB
    · exact Prod.ext rfl hc.symm

theorem matching_spec {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (q : Fin 3 × Fin s) (p : Pair m n) (hp : p∈matching D B q) :
    (D.rowType p.1.1=some (lo q.1) ∧ p.1.2=D.oldCol (hi q.1,q.2) ∧ B p.1.1 p.1.2=false) ∧
    (D.rowType p.2.1=some (hi q.1) ∧ p.2.2=D.oldCol (lo q.1,D.sigma q.2) ∧ B p.2.1 p.2.2=false) := by
  have h := List.of_mem_zip hp
  exact ⟨(fiberCells_mem D B _ _ _ _).mp h.1,(fiberCells_mem D B _ _ _ _).mp h.2⟩

theorem pairs_mem {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n) (p : Pair m n) :
    p∈pairs D B ↔ ∃ q, p∈matching D B q := by
  simp [pairs,keys,List.mem_flatMap,grid_mem,finRange_mem]

theorem flatten_mem {α : Type} (ps : List (α × α)) (x : α) :
    x∈flattenPairs ps ↔ ∃ p∈ps, x=p.1 ∨ x=p.2 := by
  induction ps with
  | nil => simp [flattenPairs]
  | cons p ps ih =>
    simp only [flattenPairs,List.mem_cons,ih]
    constructor
    · rintro (h | h | ⟨q,hq,hx⟩)
      · exact ⟨p,Or.inl rfl,Or.inl h⟩
      · exact ⟨p,Or.inl rfl,Or.inr h⟩
      · exact ⟨q,Or.inr hq,hx⟩
    · rintro ⟨q,hq,hx⟩
      rcases hq with rfl | hq
      · rcases hx with h | h
        · exact Or.inl h
        · exact Or.inr (Or.inl h)
      · exact Or.inr (Or.inr ⟨q,hq,hx⟩)

theorem selected_mem {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (r : Fin m) (c : Fin n) : selected D B r c=true ↔ (r,c)∈flattenPairs (pairs D B) := by
  simp [selected]

theorem selected_support {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (r : Fin m) (c : Fin n) (h : selected D B r c=true) :
    ∃ k a i, D.rowType r=some k ∧ c=D.oldCol (a,i) ∧ a≠k ∧ B r c=false := by
  obtain ⟨p,hp,hend⟩ := (flatten_mem _ _).mp ((selected_mem D B r c).mp h)
  obtain ⟨q,hq⟩ := (pairs_mem D B p).mp hp
  have hs := matching_spec D B q p hq
  have hneq : lo q.1≠hi q.1 := by have := lo_lt_hi q.1; omega
  rcases hend with he | he
  · have hr := congrArg Prod.fst he
    have hc := congrArg Prod.snd he
    dsimp only at hr hc
    exact ⟨lo q.1,hi q.1,q.2,by rw [hr]; exact hs.1.1,hc.trans hs.1.2.1,Ne.symm hneq,by simpa only [hr,hc] using hs.1.2.2⟩
  · have hr := congrArg Prod.fst he
    have hc := congrArg Prod.snd he
    dsimp only at hr hc
    exact ⟨hi q.1,lo q.1,D.sigma q.2,by rw [hr]; exact hs.2.1,hc.trans hs.2.2.1,hneq,by simpa only [hr,hc] using hs.2.2.2⟩

#print axioms matching_spec
#print axioms selected_support
end ConstructionFrame


==> anc/lean/additional-lean-companion/complete-separation/source/FrameGeometry.lean <==
import FrameData

namespace ConstructionFrame
open OriginalAugmented PairedPivotCore

variable {m n s : Nat}

theorem full_typed_support (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : BaseSupports D B) (r : Fin m) (k : Fin 3) (hr : D.rowType r=some k)
    (c : Fin n) (hc : full B (selected D B) r c=true) :
    ∃ a i, c=D.oldCol (a,i) ∧ a≠k := by
  rcases (full_iff B (selected D B) r c).mp hc with hb | ha
  · exact hB.typed r k hr c hb
  · obtain ⟨l,a,i,hl,hc,hne,_⟩ := selected_support D B r c ha
    have he : l=k := by rw [hr] at hl; exact Option.some.inj hl.symm
    exact ⟨a,i,hc,he ▸ hne⟩

theorem full_color_ne_type (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : BaseSupports D B) (r : Fin m) (k a : Fin 3) (i : Fin s)
    (hr : D.rowType r=some k) (hc : full B (selected D B) r (D.oldCol (a,i))=true) : a≠k := by
  obtain ⟨b,j,he,hne⟩ := full_typed_support D B hB r k hr _ hc
  have hec : a=b := congrArg Prod.fst (D.oldCol_injective _ _ he)
  rw [hec]
  exact hne

theorem full_bare_is_base (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (r : Fin m) (hr : D.rowType r=none) (c : Fin n)
    (hc : full B (selected D B) r c=true) : B r c=true := by
  rcases (full_iff B (selected D B) r c).mp hc with hb | ha
  · exact hb
  · obtain ⟨k,a,i,hk,_⟩ := selected_support D B r c ha
    rw [hr] at hk
    cases hk

theorem third_color_unique (a b c d : Fin 3) (hab : a≠b)
    (hca : c≠a) (hcb : c≠b) (hda : d≠a) (hdb : d≠b) : c=d := by omega

theorem constructed_cross_empty (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : BaseSupports D B) (q : Fin 3 × Fin s) (p : Pair m n)
    (hp : p∈matching D B q) :
    ¬full B (selected D B) p.1.1 p.2.2=true ∧
    ¬full B (selected D B) p.2.1 p.1.2=true := by
  have hs := matching_spec D B q p hp
  constructor
  · intro h
    rw [hs.2.2.1] at h
    exact full_color_ne_type D B hB _ _ _ _ hs.1.1 h rfl
  · intro h
    rw [hs.1.2.1] at h
    exact full_color_ne_type D B hB _ _ _ _ hs.2.1 h rfl

/-- The literal full-occupancy obstruction uses colors for typed rows and
separate index groups for bare rows. -/
theorem constructed_no_five (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : BaseSupports D B) (q : Fin 3 × Fin s) (p : Pair m n)
    (hp : p∈matching D B q) (x : Fin m) (y : Fin n) :
    ¬Five (fun r c => full B (selected D B) r c=true) p.1 p.2 (x,y) := by
  rintro ⟨hxy,hx1,hx2,h1y,h2y⟩
  have hs := matching_spec D B q p hp
  have hab : lo q.1≠hi q.1 := by have := lo_lt_hi q.1; omega
  obtain ⟨a,i,hy,ha⟩ := full_typed_support D B hB p.1.1 (lo q.1) hs.1.1 y h1y
  rw [hy] at h2y hxy
  have hb := full_color_ne_type D B hB p.2.1 (hi q.1) a i hs.2.1 h2y
  rw [hs.1.2.1] at hx1
  rw [hs.2.2.1] at hx2
  cases hx : D.rowType x with
  | none =>
    have hf1 := full_bare_is_base D B x hx _ hx1
    have hf2 := full_bare_is_base D B x hx _ hx2
    have hgroup := hB.bare x hx _ _ _ _ hf1 hf2
    exact D.sigma_outside q.2 hgroup.symm
  | some k =>
    have hk1 := full_color_ne_type D B hB x k (hi q.1) q.2 hx hx1
    have hk2 := full_color_ne_type D B hB x k (lo q.1) (D.sigma q.2) hx hx2
    have hak := third_color_unique (lo q.1) (hi q.1) a k hab ha hb
      (Ne.symm hk2) (Ne.symm hk1)
    exact full_color_ne_type D B hB x k a i hx hxy hak

theorem constructed_C3 (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : BaseSupports D B) (p : Pair m n) (hp : p∈pairs D B) :
    OriginalC3 (fun r c => full B (selected D B) r c=true) p.1 p.2 := by
  obtain ⟨q,hq⟩ := (pairs_mem D B p).mp hp
  intro x y _ _ _ _
  exact constructed_no_five D B hB q p hq x y

theorem constructed_C2 (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : BaseSupports D B) (p : Pair m n) (hp : p∈pairs D B) :
    OriginalC2 (full B (selected D B)) p := by
  obtain ⟨q,hq⟩ := (pairs_mem D B p).mp hp
  intro _ _ h
  exact (constructed_cross_empty D B hB q p hq).1 h.1

#print axioms full_typed_support
#print axioms constructed_no_five
#print axioms constructed_C3
#print axioms constructed_C2
end ConstructionFrame


==> anc/lean/additional-lean-companion/complete-separation/source/FullSeparationEntry.lean <==
import SeparationTheorem
import RealMatrixParameters


==> anc/lean/additional-lean-companion/complete-separation/source/GeneralBoundary.lean <==
import GridModel

/-! New general-C3 boundary bridge. The stable proof files are unchanged. -/

namespace GeneralBoundary

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments BooleanMatrixGeometry GridModel

universe u
variable {Row Col : Type u}

def flag {α : Type u} [DecidableEq α] (a b : α) : Rat := ratBit (decide (a=b))

theorem flag_self {α : Type u} [DecidableEq α] (a : α) : flag a a=1 := by
  simp [flag, ratBit]

theorem flag_ne {α : Type u} [DecidableEq α] (a b : α) (h : a≠b) : flag a b=0 := by
  simp [flag, h, ratBit]

theorem flag_nonneg {α : Type u} [DecidableEq α] (a b : α) : 0≤flag a b :=
  (ratBit_range _).1

theorem member_le_sum {α : Type u} (xs : List α) (f : α → Rat)
    (hf : ∀ x ∈ xs, 0≤f x) (a : α) (ha : a ∈ xs) : f a≤sum xs f := by
  induction xs with
  | nil => cases ha
  | cons x xs ih =>
    rcases List.mem_cons.mp ha with he | ht
    · subst a
      have hn := sum_nonneg xs f (fun y hy => hf y (List.mem_cons_of_mem x hy))
      change f x≤f x+sum xs f
      grind
    · have hi := ih (fun y hy => hf y (List.mem_cons_of_mem x hy)) ht
      have hn := hf x (by simp)
      change f a≤f x+sum xs f
      grind

theorem sum_flag_not_mem {α : Type u} [DecidableEq α]
    (xs : List α) (a : α) (f : α → Rat) (ha : a ∉ xs) :
    sum xs (fun x => f x*flag x a)=0 := by
  rw [sum_congr xs _ (fun _ => 0) (by
    intro x hx
    have hn : x≠a := by intro he; exact ha (he ▸ hx)
    rw [flag_ne x a hn, Rat.mul_zero])]
  rw [sum_const]
  grind

theorem sum_single {α : Type u} [DecidableEq α]
    (xs : List α) (a : α) (f : α → Rat) (hn : xs.Nodup) (ha : a ∈ xs) :
    sum xs (fun x => f x*flag x a)=f a := by
  induction xs with
  | nil => cases ha
  | cons x xs ih =>
    obtain ⟨hx, hxs⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | ht
    · subst a
      change f x*flag x x+sum xs (fun y => f y*flag y x)=f x
      rw [flag_self, Rat.mul_one, sum_flag_not_mem xs x f hx, Rat.add_zero]
    · have hne : x≠a := by intro he; exact hx (he.symm ▸ ht)
      change f x*flag x a+sum xs (fun y => f y*flag y a)=f a
      rw [flag_ne x a hne, Rat.mul_zero, Rat.zero_add]
      exact ih hxs ht

def openBit [DecidableEq Row] [DecidableEq Col]
    (A : Row → Col → Bool) (p q : Cell Row Col) : Bool :=
  closedBit A p q && decide (p.1≠q.1) && decide (p.2≠q.2)

theorem openBit_iff [DecidableEq Row] [DecidableEq Col]
    (A : Row → Col → Bool) (p q : Cell Row Col) :
    openBit A p q=true ↔ Open (fun r c => A r c=true) p q := by
  simp [openBit, Open, closedBit_iff, Bool.and_eq_true, and_assoc]

theorem pointwise_boundary [DecidableEq Row] [DecidableEq Col]
    (A : Row → Col → Bool) (r : Row) (js : List Col) (p : Cell Row Col) :
    majorityValue (js.map (fun j => closedBit A (r,j) p)) ≤
      majorityValue (js.map (fun j => openBit A (r,j) p))+
        flag p.1 r+sum js (fun j => flag p.2 j) := by
  have hc := ratBit_range (majority (js.map (fun j => closedBit A (r,j) p)))
  have ho := ratBit_range (majority (js.map (fun j => openBit A (r,j) p)))
  have hr := flag_nonneg p.1 r
  have hj := sum_nonneg js (fun j => flag p.2 j) (fun j _ => flag_nonneg p.2 j)
  by_cases he : p.1=r
  · have hflag : flag p.1 r=1 := by rw [he, flag_self]
    unfold majorityValue
    grind
  · by_cases hm : p.2 ∈ js
    · have hsum := member_le_sum js (fun j => flag p.2 j)
        (fun j _ => flag_nonneg p.2 j) p.2 hm
      change flag p.2 p.2≤sum js (fun j => flag p.2 j) at hsum
      rw [flag_self] at hsum
      unfold majorityValue
      grind
    · have hl : js.map (fun j => closedBit A (r,j) p)=
          js.map (fun j => openBit A (r,j) p) := by
        apply List.map_congr_left
        intro j hj
        have hn : j≠p.2 := by intro h; exact hm (h ▸ hj)
        simp [openBit, Ne.symm he, hn]
      rw [hl]
      grind

theorem row_boundary_sum [DecidableEq Row]
    (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (r : Row) (hn : rows.Nodup) (hr : r ∈ rows) :
    sum (cells rows cols A) (fun p => flag p.1 r)=rowDegree cols (indicator A) r := by
  rw [cells_sum]
  rw [sum_congr rows _ (fun s => rowDegree cols (indicator A) s*flag s r)
    (fun s _ => sum_mul_right cols (flag s r) (indicator A s))]
  exact sum_single rows r (rowDegree cols (indicator A)) hn hr

theorem col_boundary_sum_le [DecidableEq Col]
    (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (j : Col) (hn : cols.Nodup) (hj : j ∈ cols) :
    sum (cells rows cols A) (fun p => flag p.2 j)≤(rows.length : Rat) := by
  rw [cells_sum]
  rw [sum_congr rows _ (fun s => indicator A s j)
    (fun s _ => sum_single cols j (indicator A s) hn hj)]
  have h := sum_le rows (fun s => indicator A s j) (fun _ => 1)
    (fun s _ => (ratBit_range (A s j)).2)
  rw [sum_const] at h
  grind

theorem closed_open_count_comparison (m n : Nat) (A : Fin m → Fin n → Bool)
    (r : Fin m) (js : List (Fin n)) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
    sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => openBit A (r,j) p)))+
      rowDegree (List.finRange n) (indicator A) r+(js.length : Rat)*(m : Rat) := by
  have h := sum_le (cells (List.finRange m) (List.finRange n) A) _ _
    (fun p _ => pointwise_boundary A r js p)
  rw [sum_add, sum_add] at h
  rw [row_boundary_sum _ _ A r (finRange_nodup m) (finRange_mem r)] at h
  rw [sum_swap] at h
  have hb := sum_le js
    (fun j => sum (cells (List.finRange m) (List.finRange n) A) (fun p => flag p.2 j))
    (fun _ => (m : Rat)) (fun j _ => by
      have hh := col_boundary_sum_le (List.finRange m) (List.finRange n) A j
        (finRange_nodup n) (finRange_mem j)
      simpa only [List.length_finRange] using hh)
  rw [sum_const] at hb
  grind

theorem open_relation_disjoint (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) (r : Fin m) :
    ∀ ab ∈ pairs, ∀ j,
      ¬ (openBit A (r,j) ab.1=true ∧ openBit A (r,j) ab.2=true) := by
  intro ab hab j h
  exact c3_no_common_open (fun r c => A r c=true) ab.1 ab.2 (hc ab hab) (r,j)
    ⟨(openBit_iff A (r,j) ab.1).mp h.1, (openBit_iff A (r,j) ab.2).mp h.2⟩

theorem general_deterministic_count_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (js : List (Fin n)) :
    2*sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        2*rowDegree (List.finRange n) (indicator A) r+2*(js.length : Rat)*(m : Rat) := by
  have hn := majority_count_le_half (fun j p => openBit A (r,j) p=true)
    (cells (List.finRange m) (List.finRange n) A) pairs cover
    (open_relation_disjoint m n A pairs hc r) js
  have hr := Rat.natCast_le_natCast.mpr hn
  rw [Rat.natCast_mul, ← count_as_sum] at hr
  simp only [bits, Bool.decide_eq_true] at hr
  rw [cells_card] at hr
  have hb := Rat.mul_le_mul_of_nonneg_left (closed_open_count_comparison m n A r js)
    (by decide : (0 : Rat)≤2)
  unfold majorityValue at hb
  unfold majorityValue
  grind

theorem iid_le_on_length {α : Type u} (xs : List α) (w : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (k : Nat) (f g : List α → Rat)
    (h : ∀ vs, vs.length=k → f vs≤g vs) : iid xs w k f≤iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h [] rfl
  | succ k ih =>
    apply expect_le xs w _ _ hw
    intro x hx
    exact ih _ _ (fun vs hvs => h (x::vs) (by simp only [List.length_cons, hvs]))

#print axioms member_le_sum
#print axioms sum_single
#print axioms openBit_iff
#print axioms pointwise_boundary
#print axioms row_boundary_sum
#print axioms col_boundary_sum_le
#print axioms closed_open_count_comparison
#print axioms open_relation_disjoint
#print axioms general_deterministic_count_bound
#print axioms iid_le_on_length

end GeneralBoundary


==> anc/lean/additional-lean-companion/complete-separation/source/GeneralDensity.lean <==
import GeneralSampling

/-! Full general original-C3 finite bound. No ND, CD, or RD exclusion. -/

namespace GeneralDensity

open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralSampling

theorem general_second_moment (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2) ≤
      (2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+14*(m : Rat)^2 := by
  have h := sum_le (List.finRange m)
    (fun r => 3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r))
    (fun r => total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat))
    (fun r _ => general_row_bound m n A pairs cover hc r)
  rw [sum_mul_left, codegree_double_count, sum_add, sum_add,
    sum_const, sum_mul_left, sum_const] at h
  simp only [List.length_finRange] at h
  change 3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2) ≤
    (m : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
      (m : Rat)*(14*(m : Rat)) at h
  grind

theorem general_quadratic_rat (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(total (List.finRange m) (List.finRange n) (indicator A))^2 ≤
      (2*(m : Rat)+2)*(n : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
        14*(m : Rat)^2*(n : Rat) := by
  have h₁ := general_second_moment m n A pairs cover hc
  have h₂ := finite_cauchy (List.finRange n) (colDegree (List.finRange m) (indicator A))
  rw [← total_columns] at h₂
  simp only [List.length_finRange] at h₂
  have h₃ := Rat.mul_le_mul_of_nonneg_left h₁ (Rat.natCast_nonneg (a := n))
  have h₄ := Rat.mul_le_mul_of_nonneg_left h₂ (by decide : (0 : Rat)≤3)
  grind

theorem quadratic_linear_bound (x m n : Rat)
    (_hx : 0≤x) (hm : 0≤m) (hn : 0≤n)
    (hq : x^2≤(2*m+2)*n*x+42*m^2*n) :
    x≤(2*m+2)*n+21*m := by
  apply Classical.byContradiction
  intro h
  have ha : 0≤2*m+2 := by grind
  have hab := Rat.mul_nonneg ha hn
  have h₁ : 0<x-((2*m+2)*n+21*m) := by grind
  have h₂ : 0<x+21*m := by grind
  have hp := Rat.mul_pos h₁ h₂
  have hmn := Rat.mul_nonneg hm hn
  have hm2 : 0≤m^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he :
      (x-((2*m+2)*n+21*m))*(x+21*m)+42*m*n+441*m^2 =
        x^2-(2*m+2)*n*x-42*m^2*n := by grind
  have hpos : 0<(x-((2*m+2)*n+21*m))*(x+21*m)+42*m*n+441*m^2 := by grind
  rw [he] at hpos
  grind

theorem general_linear_rat (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*total (List.finRange m) (List.finRange n) (indicator A) ≤
      2*(m : Rat)*(n : Rat)+2*(n : Rat)+21*(m : Rat) := by
  have hq := general_quadratic_rat m n A pairs cover hc
  have h₃ := Rat.mul_le_mul_of_nonneg_left hq (by decide : (0 : Rat)≤3)
  have hE := total_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (ratBit_range (A r c)).1)
  have hx : 0≤3*total (List.finRange m) (List.finRange n) (indicator A) := by grind
  have hh : (3*total (List.finRange m) (List.finRange n) (indicator A))^2 ≤
      (2*(m : Rat)+2)*(n : Rat)*(3*total (List.finRange m) (List.finRange n) (indicator A))+
        42*(m : Rat)^2*(n : Rat) := by grind
  have h := quadratic_linear_bound _ (m : Rat) (n : Rat) hx
    Rat.natCast_nonneg Rat.natCast_nonneg hh
  grind

/-- All selected pair types are permitted. No C2 or opposite-hole hypothesis. -/
theorem general_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n+2*n+21*m := by
  have h := general_linear_rat m n A pairs cover hc
  rw [← cells_card] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul, Rat.natCast_add] using h

theorem general_C3_quadratic (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(cells (List.finRange m) (List.finRange n) A).length^2 ≤
      (2*m+2)*n*(cells (List.finRange m) (List.finRange n) A).length+14*m^2*n := by
  have h := general_quadratic_rat m n A pairs cover hc
  rw [← cells_card] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul, Rat.natCast_add, Rat.natCast_pow] using h

#print axioms general_second_moment
#print axioms general_quadratic_rat
#print axioms quadratic_linear_bound
#print axioms general_linear_rat
#print axioms general_C3_density
#print axioms general_C3_quadratic

end GeneralDensity


==> anc/lean/additional-lean-companion/complete-separation/source/GeneralSampling.lean <==
import GeneralBoundary

namespace GeneralSampling

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments PairedPivotAlgebra BooleanMatrixGeometry GeneralBoundary

theorem expected_with_error (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r)
    (k : Nat) (hk : k≤7) :
    2*iid (List.finRange n) (rowWeight (List.finRange n) A r) k (fun js =>
      sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        2*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat) := by
  have hn := rowWeight_normalized (List.finRange n) A r hd
  have hw := rowWeight_nonneg (List.finRange n) A r hd
  have hkr : (k : Rat)≤7 := Rat.natCast_le_natCast.mpr hk
  have hkm := Rat.mul_le_mul_of_nonneg_right hkr (Rat.natCast_nonneg (a := m))
  have h := iid_le_on_length (List.finRange n) (rowWeight (List.finRange n) A r) hw k
    (fun js => 2*sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))))
    (fun _ => total (List.finRange m) (List.finRange n) (indicator A)+
      2*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat)) (by
        intro js hlen
        have hh := general_deterministic_count_bound m n A pairs cover hc r js
        rw [hlen] at hh
        grind)
  rw [iid_mul_left, iid_const (List.finRange n) (rowWeight (List.finRange n) A r) hn] at h
  exact h

theorem sampling_with_error (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    2*rowDegree (List.finRange n) (indicator A) r*
      sum (List.finRange m) (fun s =>
        f (codegree (List.finRange n) (indicator A) r s /
          rowDegree (List.finRange n) (indicator A) r)) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        2*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat) := by
  have h5 := expected_with_error m n A pairs cover hc r hd 5 (by decide)
  have h7 := expected_with_error m n A pairs cover hc r hd 7 (by decide)
  rw [StableDensity.polynomial_row_response (List.finRange m) (List.finRange n) A r hd
    5 StableDensity.b5 f5 (by unfold StableDensity.b5; grind) bernoulli_five
      (by intro t; unfold f5 StableDensity.b5; grind)] at h5
  rw [StableDensity.polynomial_row_response (List.finRange m) (List.finRange n) A r hd
    7 StableDensity.b7 f7 (by unfold StableDensity.b7; grind) bernoulli_seven
      (by intro t; unfold f7 StableDensity.b7; grind)] at h7
  have h3 := Rat.mul_le_mul_of_nonneg_left h5 (by decide : (0 : Rat)≤3)
  have h2 := Rat.mul_le_mul_of_nonneg_left h7 (by decide : (0 : Rat)≤2)
  have hm : 5*sum (List.finRange m) (fun s =>
      f (codegree (List.finRange n) (indicator A) r s /rowDegree (List.finRange n) (indicator A) r)) =
      3*sum (List.finRange m) (fun s =>
        f5 (codegree (List.finRange n) (indicator A) r s /rowDegree (List.finRange n) (indicator A) r))+
      2*sum (List.finRange m) (fun s =>
        f7 (codegree (List.finRange n) (indicator A) r s /rowDegree (List.finRange n) (indicator A) r)) := by
    rw [← sum_mul_left, ← sum_mul_left, ← sum_mul_left, ← sum_add]
    apply sum_congr (List.finRange m)
    intro s hmem
    unfold f f5 f7
    grind
  have hlinear := congrArg (fun x => 2*rowDegree (List.finRange n) (indicator A) r*x) hm
  apply Rat.le_of_mul_le_mul_right (c := 5) ?_ (by decide)
  grind

theorem scaled_minorant (a d : Rat) (ha : 0≤a) (had : a≤d) (hd : 0<d) :
    3*a-d≤2*d*f (a/d) := by
  have hq := ratio_range a d ha had hd
  have hf := finite_majority_minorant_twice _ hq.1 hq.2
  have hm := Rat.mul_le_mul_of_nonneg_left hf (Rat.le_of_lt hd)
  have hn : d≠0 := by grind
  have he := Rat.div_mul_cancel (a := a) hn
  grind

theorem general_row_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) :
    3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat) := by
  have hA : ∀ r ∈ List.finRange m, ∀ c ∈ List.finRange n,
      0≤indicator A r c ∧ indicator A r c≤1 := by
    intro r hr c hc
    exact ratBit_range _
  have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1) r (GridModel.finRange_mem r)
  have hE := total_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1)
  by_cases hz : rowDegree (List.finRange n) (indicator A) r=0
  · have ht : ∀ s ∈ List.finRange m, codegree (List.finRange n) (indicator A) r s=0 := by
      intro s hs
      have h := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
        r s (GridModel.finRange_mem r) hs
      grind
    rw [sum_congr (List.finRange m) _ (fun _ => 0) ht, sum_const, hz]
    have hm := Rat.natCast_nonneg (a := m)
    grind
  · have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by grind
    have hp := sum_le (List.finRange m)
      (fun s => 3*codegree (List.finRange n) (indicator A) r s-rowDegree (List.finRange n) (indicator A) r)
      (fun s => 2*rowDegree (List.finRange n) (indicator A) r*
        f (codegree (List.finRange n) (indicator A) r s/rowDegree (List.finRange n) (indicator A) r)) (by
          intro s hs
          have h := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
            r s (GridModel.finRange_mem r) hs
          exact scaled_minorant _ _ h.1 h.2 hpos)
    rw [sum_sub, sum_mul_left, sum_const, sum_mul_left] at hp
    simp only [List.length_finRange] at hp
    have hsamp := sampling_with_error m n A pairs cover hc r hpos
    grind

#print axioms expected_with_error
#print axioms sampling_with_error
#print axioms scaled_minorant
#print axioms general_row_bound

end GeneralSampling


==> anc/lean/additional-lean-companion/complete-separation/source/GeneralTranspose.lean <==
import GeneralDensity

namespace GeneralTranspose

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel GeneralDensity

universe u

theorem perm_from_nodup_membership {α : Type u} [BEq α] [LawfulBEq α]
    (xs ys : List α) (hx : xs.Nodup) (hy : ys.Nodup)
    (h : ∀ a, a ∈ xs ↔ a ∈ ys) : xs.Perm ys := by
  apply List.perm_iff_count.mpr
  intro a
  rw [hx.count, hy.count]
  simp only [h a]

theorem swapped_nodup {α β : Type u} (xs : List (α × β)) (h : xs.Nodup) :
    (xs.map Prod.swap).Nodup := by
  apply List.pairwise_map.mpr
  exact h.imp (fun hn he => hn (by
    have hh := congrArg Prod.swap he
    simpa only [Prod.swap_swap] using hh))

def transpose {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) (r : Fin m) : Bool := A r c

def transposePairs {m n : Nat}
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    List (Cell (Fin n) (Fin m) × Cell (Fin n) (Fin m)) :=
  pairs.map (fun ab => (ab.1.swap,ab.2.swap))

theorem cells_transpose_perm (m n : Nat) (A : Fin m → Fin n → Bool) :
    (cells (List.finRange n) (List.finRange m) (transpose A)).Perm
      ((cells (List.finRange m) (List.finRange n) A).map Prod.swap) := by
  apply perm_from_nodup_membership
  · exact occupied_cells_nodup n m (transpose A)
  · exact swapped_nodup _ (occupied_cells_nodup m n A)
  · intro p
    constructor
    · intro hp
      have ho := (occupied_cells_mem n m (transpose A) p).mp hp
      apply List.mem_map.mpr
      exact ⟨p.swap, (occupied_cells_mem m n A p.swap).mpr ho, Prod.swap_swap p⟩
    · intro hp
      obtain ⟨q, hq, he⟩ := List.mem_map.mp hp
      cases he
      exact (occupied_cells_mem n m (transpose A) q.swap).mpr
        ((occupied_cells_mem m n A q).mp hq)

theorem flatten_transpose {m n : Nat}
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    flattenPairs (transposePairs pairs)=(flattenPairs pairs).map Prod.swap := by
  induction pairs with
  | nil => rfl
  | cons p ps ih => simp [transposePairs, flattenPairs] at ih ⊢; exact ih

theorem transpose_cover (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs)) :
    (cells (List.finRange n) (List.finRange m) (transpose A)).Perm
      (flattenPairs (transposePairs pairs)) := by
  rw [flatten_transpose]
  exact (cells_transpose_perm m n A).trans (cover.map Prod.swap)

theorem c3_transpose {m n : Nat} (A : Fin m → Fin n → Bool)
    (a b : Cell (Fin m) (Fin n))
    (h : OriginalC3 (fun r c => A r c=true) a b) :
    OriginalC3 (fun c r => transpose A c r=true) a.swap b.swap := by
  intro x y hxa hxb hya hyb hf
  obtain ⟨hxy, hxa', hxb', hay, hby⟩ := hf
  exact h y x hya hyb hxa hxb ⟨hxy, hay, hby, hxa', hxb'⟩

theorem transposed_pairs_C3 (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    ∀ ab ∈ transposePairs pairs,
      OriginalC3 (fun c r => transpose A c r=true) ab.1 ab.2 := by
  intro ab hab
  obtain ⟨p, hp, he⟩ := List.mem_map.mp hab
  cases he
  exact c3_transpose A p.1 p.2 (hc p hp)

/-- Coarse all-type bound in the transposed orientation: E<=2mn/3+2m/3+7n. -/
theorem general_C3_density_transposed (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n+2*m+21*n := by
  have h := general_C3_density n m (transpose A) (transposePairs pairs)
    (transpose_cover m n A pairs cover) (transposed_pairs_C3 m n A pairs hc)
  have hl := (cells_transpose_perm m n A).length_eq
  rw [List.length_map] at hl
  rw [hl] at h
  simp only [Nat.mul_assoc] at h ⊢
  rw [Nat.mul_comm n m] at h
  exact h

#print axioms perm_from_nodup_membership
#print axioms swapped_nodup
#print axioms cells_transpose_perm
#print axioms flatten_transpose
#print axioms transpose_cover
#print axioms c3_transpose
#print axioms transposed_pairs_C3
#print axioms general_C3_density_transposed

end GeneralTranspose


==> anc/lean/additional-lean-companion/complete-separation/source/GridModel.lean <==
import StableDensity

/-! Model checks: the final pairing-cover assumption is literal S coverage. -/

namespace GridModel

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry StableDensity

universe u v

theorem finRange_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n := by
  exact List.mem_ofFn.mpr ⟨i, rfl⟩

theorem finRange_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i=j at hv
  omega

theorem grid_mem {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (p : Cell Row Col) :
    p ∈ grid rows cols ↔ p.1 ∈ rows ∧ p.2 ∈ cols := by
  constructor
  · intro h
    obtain ⟨r, hr, hm⟩ := List.mem_flatMap.mp h
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hm
    cases he
    exact ⟨hr, hc⟩
  · rintro ⟨hr, hc⟩
    exact List.mem_flatMap.mpr ⟨p.1, hr,
      List.mem_map.mpr ⟨p.2, hc, Prod.eta p⟩⟩

theorem row_map_nodup {Row : Type u} {Col : Type v}
    (r : Row) (cols : List Col) (hc : cols.Nodup) :
    (cols.map (fun c => (r,c))).Nodup := by
  apply List.pairwise_map.mpr
  exact hc.imp (fun h he => h (congrArg Prod.snd he))

theorem grid_nodup {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (hr : rows.Nodup) (hc : cols.Nodup) :
    (grid rows cols).Nodup := by
  induction rows with
  | nil => exact List.Pairwise.nil
  | cons r rs ih =>
    obtain ⟨hn, ht⟩ := List.nodup_cons.mp hr
    change (cols.map (fun c => (r,c)) ++ grid rs cols).Nodup
    apply List.pairwise_append.mpr
    refine ⟨row_map_nodup r cols hc, ih ht, ?_⟩
    intro a ha b hb he
    obtain ⟨c, hc', hca⟩ := List.mem_map.mp ha
    have hb' := (grid_mem rs cols b).mp hb
    have hf : r=b.1 := by
      have h₁ := congrArg Prod.fst hca
      have h₂ := congrArg Prod.fst he
      exact h₁.trans h₂
    exact hn (hf ▸ hb'.1)

theorem occupied_cells_nodup (m n : Nat) (A : Fin m → Fin n → Bool) :
    (cells (List.finRange m) (List.finRange n) A).Nodup := by
  exact List.Pairwise.filter _
    (grid_nodup _ _ (finRange_nodup m) (finRange_nodup n))

theorem occupied_cells_mem (m n : Nat) (A : Fin m → Fin n → Bool)
    (p : Cell (Fin m) (Fin n)) :
    p ∈ cells (List.finRange m) (List.finRange n) A ↔ A p.1 p.2=true := by
  constructor
  · intro h
    exact (List.mem_filter.mp h).2
  · intro h
    apply List.mem_filter.mpr
    exact ⟨(grid_mem _ _ p).mpr ⟨finRange_mem p.1, finRange_mem p.2⟩, h⟩

theorem cover_has_no_reuse (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs)) :
    (flattenPairs pairs).Nodup := by
  exact cover.nodup (occupied_cells_nodup m n A)

theorem endpoints_in_flatten {α : Type u} (pairs : List (α × α)) (p : α × α)
    (hp : p ∈ pairs) : p.1 ∈ flattenPairs pairs ∧ p.2 ∈ flattenPairs pairs := by
  induction pairs with
  | nil => cases hp
  | cons q qs ih =>
    rcases List.mem_cons.mp hp with he | ht
    · cases he
      simp [flattenPairs]
    · have hh := ih ht
      exact ⟨List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.1),
        List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.2)⟩

theorem selected_endpoints_occupied (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    A p.1.1 p.1.2=true ∧ A p.2.1 p.2.2=true := by
  have hh := endpoints_in_flatten pairs p hp
  exact ⟨(occupied_cells_mem m n A p.1).mp (cover.mem_iff.mpr hh.1),
    (occupied_cells_mem m n A p.2).mp (cover.mem_iff.mpr hh.2)⟩

theorem stable_endpoints_are_ND (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs)
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    p.1.1≠p.2.1 ∧ p.1.2≠p.2.2 := by
  have ho := selected_endpoints_occupied m n A pairs cover p hp
  have hz := (hs p hp).2.1
  constructor
  · intro he
    apply hz
    simpa only [he] using ho.2
  · intro he
    apply hz
    simpa only [he] using ho.1

#print axioms finRange_mem
#print axioms finRange_nodup
#print axioms grid_mem
#print axioms grid_nodup
#print axioms occupied_cells_nodup
#print axioms occupied_cells_mem
#print axioms cover_has_no_reuse
#print axioms selected_endpoints_occupied
#print axioms stable_endpoints_are_ND

end GridModel


==> anc/lean/additional-lean-companion/complete-separation/source/InducedCount.lean <==
import C4Quadratic
import Mathlib.Algebra.BigOperators.Group.Finset.Basic
import Mathlib.Algebra.Order.BigOperators.Group.Finset
import Mathlib.Data.Fintype.EquivFin
import Mathlib.Tactic.Linarith

namespace FiniteInduced
open OriginalAugmented EvenParity
open scoped BigOperators

theorem nsum_to_finset {V : Type} [DecidableEq V] (xs : List V) (h : xs.Nodup) (f : V → Nat) :
    nsum xs f=∑ x∈xs.toFinset, f x := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih =>
    obtain ⟨hx,ht⟩ := List.nodup_cons.mp h
    have hx' : x∉xs.toFinset := by simpa only [List.mem_toFinset] using hx
    simp only [nsum,List.toFinset_cons,Finset.sum_insert hx',ih ht]

theorem fsum_finset (n : Nat) (f : Fin n → Nat) : fsum n f=∑ i, f i := by
  have he : (List.finRange n).toFinset=Finset.univ := by
    ext i
    simp only [List.mem_toFinset,Finset.mem_univ,iff_true]
    exact GridModel.finRange_mem i
  rw [fsum,nsum_to_finset _ (GridModel.finRange_nodup n),he]

theorem fixedCount_finset {m n : Nat} (B : Matrix m n) :
    fixedCount B=∑ r, ∑ c, bit (B r c) := by
  rw [UnrestrictedUniform.fixedCount_eq_total]
  change fsum m (fun r => fsum n (fun c => bit (B r c)))=_
  rw [fsum_finset]
  exact Finset.sum_congr rfl (fun r _ => fsum_finset n _)

/-- Removing vertices from a regular symmetric finite graph loses at most
    their incident edges. The inequality is expressed in directed counts. -/
theorem induced_degree_bound {V : Type} [Fintype V] [DecidableEq V]
    (w : V → V → Nat) (hsym : ∀ u v, w u v=w v u) (d : Nat)
    (hdegree : ∀ u, (∑ v, w u v)=d) (S : Finset V) :
    S.card*d≤(∑ u∈S, ∑ v∈S, w u v)+Sᶜ.card*d := by
  have hsplit : (∑ u∈S, ∑ v∈S, w u v)+(∑ u∈S, ∑ v∈Sᶜ, w u v)=S.card*d := by
    rw [←Finset.sum_add_distrib]
    simp_rw [Finset.sum_add_sum_compl S]
    simp [hdegree]
  have hpoint : ∀ v∈Sᶜ, (∑ u∈S, w u v)≤d := by
    intro v _
    have hh : (∑ u∈S, w v u)≤∑ u, w v u :=
      Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ S)
        (fun _ _ _ => Nat.zero_le _)
    rw [hdegree] at hh
    simpa only [hsym] using hh
  have hcross := Finset.sum_le_sum hpoint
  have hcross' : (∑ u∈S, ∑ v∈Sᶜ, w u v)≤Sᶜ.card*d := by
    rw [Finset.sum_comm]
    simpa using hcross
  omega

theorem induced_matrix_bound {V : Type} [Fintype V] [DecidableEq V] {n : Nat}
    (adj : V → V → Bool) (e : Fin n ↪ V) (hsym : ∀ u v, adj u v=adj v u)
    (d : Nat) (hdegree : ∀ u, (∑ v, bit (adj u v))=d) :
    n*d≤fixedCount (fun r c => adj (e r) (e c))+(Fintype.card V-n)*d := by
  classical
  let S := Finset.univ.map e
  have h := induced_degree_bound (fun u v => bit (adj u v))
    (fun u v => congrArg bit (hsym u v)) d hdegree S
  have hcard : S.card=n := by simp [S]
  have hcount : (∑ u∈S, ∑ v∈S, bit (adj u v))=
      fixedCount (fun r c => adj (e r) (e c)) := by
    rw [fixedCount_finset]
    simp only [S,Finset.sum_map]
  rw [hcount,Finset.card_compl,hcard] at h
  exact h

#print axioms induced_degree_bound
#print axioms induced_matrix_bound
end FiniteInduced


==> anc/lean/additional-lean-companion/complete-separation/source/LightAverages.lean <==
import MinimumMatrix

/-! Actual finite matrix averages and weighted degree identities. -/

namespace LightMatrix

open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry ListRatCounting

variable {m n : Nat}

def lineAvg (k : Nat) (f : Fin k → Rat) : Rat := sum (List.finRange k) f*(k : Rat)⁻¹

def gridAvg (m n : Nat) (f : Fin m → Fin n → Rat) : Rat :=
  sum (List.finRange m) (fun r => sum (List.finRange n) (f r))*(m : Rat)⁻¹*(n : Rat)⁻¹

def supportAvg (A : Fin m → Fin n → Bool) (f : Fin m → Fin n → Rat) : Rat :=
  sum (cells (List.finRange m) (List.finRange n) A) (fun p => f p.1 p.2)*(m : Rat)⁻¹*(n : Rat)⁻¹

def W (A : Fin m → Fin n → Bool) (θ : Rat) (r : Fin m) (c : Fin n) : Rat :=
  θ*indicator A r c

def U (A : Fin m → Fin n → Bool) (θ : Rat) (r : Fin m) : Rat :=
  θ*MinimumEndpoint.rowMean A r

def V (A : Fin m → Fin n → Bool) (θ : Rat) (c : Fin n) : Rat :=
  θ*MinimumEndpoint.colMean A c

theorem lineAvg_const (k : Nat) (hk : 0<k) (a : Rat) : lineAvg k (fun _ => a)=a := by
  have hpos : 0<(k : Rat) := Rat.natCast_pos.mpr hk
  have he := Rat.mul_inv_cancel (k : Rat) (by grind)
  unfold lineAvg
  rw [sum_const,List.length_finRange]
  grind

theorem lineAvg_sub (k : Nat) (f g : Fin k → Rat) :
    lineAvg k (fun x => f x-g x)=lineAvg k f-lineAvg k g := by
  unfold lineAvg
  rw [sum_sub]
  grind

theorem lineAvg_mul (k : Nat) (a : Rat) (f : Fin k → Rat) :
    lineAvg k (fun x => a*f x)=a*lineAvg k f := by
  unfold lineAvg
  rw [sum_mul_left]
  grind

theorem gridAvg_congr (f g : Fin m → Fin n → Rat) (h : ∀ r c, f r c=g r c) :
    gridAvg m n f=gridAvg m n g := by
  unfold gridAvg
  rw [sum_congr (List.finRange m) _ _
    (fun r _ => sum_congr (List.finRange n) _ _ (fun c _ => h r c))]

theorem gridAvg_add (f g : Fin m → Fin n → Rat) :
    gridAvg m n (fun r c => f r c+g r c)=gridAvg m n f+gridAvg m n g := by
  unfold gridAvg
  rw [sum_congr (List.finRange m) _ _ (fun r _ => sum_add (List.finRange n) (f r) (g r)),sum_add]
  grind

theorem gridAvg_sub (f g : Fin m → Fin n → Rat) :
    gridAvg m n (fun r c => f r c-g r c)=gridAvg m n f-gridAvg m n g := by
  unfold gridAvg
  rw [sum_congr (List.finRange m) _ _ (fun r _ => sum_sub (List.finRange n) (f r) (g r)),sum_sub]
  grind

theorem gridAvg_mul (a : Rat) (f : Fin m → Fin n → Rat) :
    gridAvg m n (fun r c => a*f r c)=a*gridAvg m n f := by
  unfold gridAvg
  rw [sum_congr (List.finRange m) _ _ (fun r _ => sum_mul_left (List.finRange n) a (f r)),sum_mul_left]
  grind

theorem gridAvg_row (hn : 0<n) (f : Fin m → Rat) :
    gridAvg m n (fun r _ => f r)=lineAvg m f := by
  have hpos : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have he := Rat.mul_inv_cancel (n : Rat) (by grind)
  unfold gridAvg lineAvg
  rw [sum_congr (List.finRange m) _ _ (fun r _ => sum_const (List.finRange n) (f r))]
  simp only [List.length_finRange]
  rw [sum_mul_left]
  grind

theorem gridAvg_column (hm : 0<m) (f : Fin n → Rat) :
    gridAvg m n (fun _ c => f c)=lineAvg n f := by
  have hpos : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have he := Rat.mul_inv_cancel (m : Rat) (by grind)
  unfold gridAvg lineAvg
  rw [sum_const,List.length_finRange]
  grind

theorem gridAvg_const (hm : 0<m) (hn : 0<n) (a : Rat) :
    gridAvg m n (fun _ _ => a)=a := by
  rw [gridAvg_row hn,lineAvg_const m hm]

theorem gridAvg_product (f : Fin m → Rat) (g : Fin n → Rat) :
    gridAvg m n (fun r c => f r*g c)=lineAvg m f*lineAvg n g := by
  unfold gridAvg lineAvg
  rw [sum_congr (List.finRange m) _ _ (fun r _ => sum_mul_left (List.finRange n) (f r) g),sum_mul_right]
  grind

theorem gridAvg_nonneg (hm : 0<m) (hn : 0<n) (f : Fin m → Fin n → Rat)
    (h : ∀ r c, 0≤f r c) : 0≤gridAvg m n f := by
  have hsum := sum_nonneg (List.finRange m) (fun r => sum (List.finRange n) (f r))
    (fun r _ => sum_nonneg (List.finRange n) (f r) (fun c _ => h r c))
  exact Rat.mul_nonneg (Rat.mul_nonneg hsum
    (inv_nonneg_of_pos _ (Rat.natCast_pos.mpr hm)))
    (inv_nonneg_of_pos _ (Rat.natCast_pos.mpr hn))

theorem indicator_average (A : Fin m → Fin n → Bool) :
    gridAvg m n (indicator A)=MinimumEndpoint.density A := rfl

theorem support_average (A : Fin m → Fin n → Bool) (f : Fin m → Fin n → Rat) :
    supportAvg A f=gridAvg m n (fun r c => indicator A r c*f r c) := by
  unfold supportAvg gridAvg
  rw [cells_sum]

theorem weight_average (A : Fin m → Fin n → Bool) (θ : Rat) :
    gridAvg m n (W A θ)=θ*MinimumEndpoint.density A := by
  unfold W
  rw [gridAvg_mul,indicator_average]

theorem weighted_support_average (A : Fin m → Fin n → Bool) (θ : Rat) (f : Fin m → Fin n → Rat) :
    gridAvg m n (fun r c => W A θ r c*f r c)=θ*supportAvg A f := by
  rw [support_average]
  unfold W
  rw [gridAvg_congr _ (fun r c => θ*(indicator A r c*f r c)) (by intro r c; grind),gridAvg_mul]

theorem row_weighted_degree (A : Fin m → Fin n → Bool) (θ : Rat) (r : Fin m) :
    lineAvg n (W A θ r)=U A θ r := by
  unfold lineAvg W U MinimumEndpoint.rowMean
  rw [sum_mul_left]
  unfold rowDegree
  grind

theorem column_weighted_degree (A : Fin m → Fin n → Bool) (θ : Rat) (c : Fin n) :
    lineAvg m (fun r => W A θ r c)=V A θ c := by
  unfold lineAvg W V MinimumEndpoint.colMean
  rw [sum_mul_left]
  unfold colDegree
  grind

theorem row_mean (A : Fin m → Fin n → Bool) (θ : Rat) :
    lineAvg m (U A θ)=θ*MinimumEndpoint.density A := by
  unfold U
  rw [lineAvg_mul]
  exact congrArg (fun q : Rat => θ*q) (MinimumEndpoint.uniform_row_mean A)

theorem column_mean (A : Fin m → Fin n → Bool) (θ : Rat) :
    lineAvg n (V A θ)=θ*MinimumEndpoint.density A := by
  unfold V
  rw [lineAvg_mul]
  exact congrArg (fun q : Rat => θ*q) (MinimumEndpoint.uniform_col_mean A)

theorem weighted_row_balance (A : Fin m → Fin n → Bool) (θ : Rat) (hn : 0<n) (f : Fin m → Rat) :
    gridAvg m n (fun r c => W A θ r c*f r)=gridAvg m n (fun r _ => U A θ r*f r) := by
  have hpos : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have he := Rat.mul_inv_cancel (n : Rat) (by grind)
  have hrow : ∀ r, sum (List.finRange n) (fun c => W A θ r c*f r)=
      sum (List.finRange n) (fun _ => U A θ r*f r) := by
    intro r
    rw [sum_mul_right,sum_const,List.length_finRange]
    have hu := row_weighted_degree A θ r
    unfold lineAvg at hu
    grind
  unfold gridAvg
  rw [sum_congr (List.finRange m) _ _ (fun r _ => hrow r)]

theorem weighted_column_balance (A : Fin m → Fin n → Bool) (θ : Rat) (hm : 0<m) (f : Fin n → Rat) :
    gridAvg m n (fun r c => W A θ r c*f c)=gridAvg m n (fun _ c => V A θ c*f c) := by
  have hpos : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have he := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hcol : ∀ c, sum (List.finRange m) (fun r => W A θ r c*f c)=
      sum (List.finRange m) (fun _ => V A θ c*f c) := by
    intro c
    rw [sum_mul_right,sum_const,List.length_finRange]
    have hv := column_weighted_degree A θ c
    unfold lineAvg at hv
    grind
  unfold gridAvg
  rw [sum_swap (List.finRange m) (List.finRange n) (fun r c => W A θ r c*f c)]
  rw [sum_swap (List.finRange m) (List.finRange n) (fun _ c => V A θ c*f c)]
  rw [sum_congr (List.finRange n) _ _ (fun c _ => hcol c)]

#print axioms gridAvg_product
#print axioms gridAvg_nonneg
#print axioms weighted_support_average
#print axioms row_weighted_degree
#print axioms column_weighted_degree
#print axioms row_mean
#print axioms column_mean
#print axioms weighted_row_balance
#print axioms weighted_column_balance
end LightMatrix


==> anc/lean/additional-lean-companion/complete-separation/source/LightRanges.lean <==
import LightAverages

namespace LightMatrix

open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry ListRatCounting
variable {m n : Nat}

theorem original_row_range (A : Fin m → Fin n → Bool) (hn : 0<n) (r : Fin m) :
    0≤MinimumEndpoint.rowMean A r ∧ MinimumEndpoint.rowMean A r≤1 := by
  have h₀ := sum_nonneg (List.finRange n) (indicator A r)
    (fun c _ => (ratBit_range (A r c)).1)
  have h₁ := sum_le (List.finRange n) (indicator A r) (fun _ => 1)
    (fun c _ => (ratBit_range (A r c)).2)
  rw [sum_const,List.length_finRange] at h₁
  have hh := ratio_range (rowDegree (List.finRange n) (indicator A) r) (n : Rat)
    h₀ (by unfold rowDegree; grind) (Rat.natCast_pos.mpr hn)
  simpa only [MinimumEndpoint.rowMean,Rat.div_def] using hh

theorem original_column_range (A : Fin m → Fin n → Bool) (hm : 0<m) (c : Fin n) :
    0≤MinimumEndpoint.colMean A c ∧ MinimumEndpoint.colMean A c≤1 := by
  have h₀ := sum_nonneg (List.finRange m) (fun r => indicator A r c)
    (fun r _ => (ratBit_range (A r c)).1)
  have h₁ := sum_le (List.finRange m) (fun r => indicator A r c) (fun _ => 1)
    (fun r _ => (ratBit_range (A r c)).2)
  rw [sum_const,List.length_finRange] at h₁
  have hh := ratio_range (colDegree (List.finRange m) (indicator A) c) (m : Rat)
    h₀ (by unfold colDegree; grind) (Rat.natCast_pos.mpr hm)
  simpa only [MinimumEndpoint.colMean,Rat.div_def] using hh

theorem W_range (A : Fin m → Fin n → Bool) (θ : Rat) (hθ0 : 0≤θ) (hθ1 : θ≤1)
    (r : Fin m) (c : Fin n) : 0≤W A θ r c ∧ W A θ r c≤1 := by
  cases h : A r c <;> simp [W,indicator,RationalSampling.ratBit,h,hθ0,hθ1] <;> grind

theorem U_range (A : Fin m → Fin n → Bool) (θ : Rat) (hn : 0<n)
    (hθ0 : 0≤θ) (hθ1 : θ≤1) (r : Fin m) : 0≤U A θ r ∧ U A θ r≤1 := by
  have h := original_row_range A hn r
  have h₀ := Rat.mul_nonneg hθ0 h.1
  have h₁ := Rat.mul_le_mul_of_nonneg_left h.2 hθ0
  unfold U
  constructor <;> grind

theorem V_range (A : Fin m → Fin n → Bool) (θ : Rat) (hm : 0<m)
    (hθ0 : 0≤θ) (hθ1 : θ≤1) (c : Fin n) : 0≤V A θ c ∧ V A θ c≤1 := by
  have h := original_column_range A hm c
  have h₀ := Rat.mul_nonneg hθ0 h.1
  have h₁ := Rat.mul_le_mul_of_nonneg_left h.2 hθ0
  unfold V
  constructor <;> grind

theorem scaled_light (θ ε x y x' y' : Rat) (hθ0 : 0≤θ) (hscale : θ*(1+ε)≤1)
    (light : x+x'≤1+ε ∨ y+y'≤1+ε) :
    θ*x+θ*x'≤1 ∨ θ*y+θ*y'≤1 := by
  rcases light with h | h
  · have hh := Rat.mul_le_mul_of_nonneg_left h hθ0
    have he : θ*(x+x')=θ*x+θ*x' := by grind
    rw [he] at hh
    exact Or.inl (Rat.le_trans hh hscale)
  · have hh := Rat.mul_le_mul_of_nonneg_left h hθ0
    have he : θ*(y+y')=θ*y+θ*y' := by grind
    rw [he] at hh
    exact Or.inr (Rat.le_trans hh hscale)

#print axioms original_row_range
#print axioms original_column_range
#print axioms W_range
#print axioms U_range
#print axioms V_range
#print axioms scaled_light
end LightMatrix


==> anc/lean/additional-lean-companion/complete-separation/source/ListRatCounting.lean <==
import RationalSampling

namespace ListRatCounting

open FiniteRatSums RationalSampling PairedPivotCounting

universe u v

theorem sum_append {α : Type u} (xs ys : List α) (f : α → Rat) :
    sum (xs++ys) f=sum xs f+sum ys f := by
  induction xs with
  | nil => simp only [List.nil_append, sum]; grind
  | cons x xs ih => simp only [List.cons_append, sum]; rw [ih]; grind

theorem sum_map {α : Type u} {β : Type v} (xs : List α) (g : α → β) (f : β → Rat) :
    sum (xs.map g) f=sum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.map_cons, sum]; rw [ih]

theorem sum_flatMap {α : Type u} {β : Type v} (xs : List α) (g : α → List β)
    (f : β → Rat) : sum (xs.flatMap g) f=sum xs (fun x => sum (g x) f) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.flatMap_cons, sum]; rw [sum_append, ih]

theorem sum_filter {α : Type u} (xs : List α) (p : α → Bool) (f : α → Rat) :
    sum (xs.filter p) f=sum xs (fun x => ratBit (p x)*f x) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    cases hp : p x <;> simp [hp, sum, ratBit, ih] <;> grind

theorem count_as_sum {α : Type u} (xs : List α) (f : α → Bool) :
    sum xs (fun x => ratBit (f x))=(count f xs : Rat) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hb : ratBit (f x)=(bitNat (f x) : Rat) := by cases f x <;> rfl
    simp only [sum, count]
    rw [Rat.natCast_add, hb, ih]

theorem ratBit_range (b : Bool) : 0≤ratBit b ∧ ratBit b≤1 := by
  cases b <;> constructor <;> decide

theorem inv_nonneg_of_pos (d : Rat) (hd : 0<d) : 0≤d⁻¹ := by
  have hn : d≠0 := by grind
  have he := Rat.inv_mul_cancel d hn
  apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
  grind

#print axioms sum_append
#print axioms sum_map
#print axioms sum_flatMap
#print axioms sum_filter
#print axioms count_as_sum
#print axioms ratBit_range
#print axioms inv_nonneg_of_pos

end ListRatCounting


==> anc/lean/additional-lean-companion/complete-separation/source/MajorityCounting.lean <==
import FiniteCounting

/-! Strict-majority counting for arbitrary pivot-list length. -/

namespace MajorityCounting

open PairedPivotCounting

universe u v

def ones : List Bool → Nat
  | [] => 0
  | b :: bs => bitNat b + ones bs

def majority (bs : List Bool) : Bool := decide (bs.length < 2*ones bs)

def DisjointBits : List Bool → List Bool → Prop
  | [], [] => True
  | x :: xs, y :: ys => ¬ (x = true ∧ y = true) ∧ DisjointBits xs ys
  | _, _ => False

theorem disjoint_ones_bound (xs ys : List Bool) (h : DisjointBits xs ys) :
    ones xs+ones ys ≤ xs.length := by
  induction xs generalizing ys with
  | nil =>
    cases ys with
    | nil => exact Nat.le_refl 0
    | cons y ys => exact False.elim h
  | cons x xs ih =>
    cases ys with
    | nil => exact False.elim h
    | cons y ys =>
      obtain ⟨hh, ht⟩ := h
      have h₁ := two_bits_le_one x y hh
      have h₂ := ih ys ht
      simp only [ones, List.length_cons]
      omega

theorem disjoint_majorities_impossible (xs ys : List Bool)
    (hlen : xs.length = ys.length) (h : DisjointBits xs ys) :
    ¬ (majority xs = true ∧ majority ys = true) := by
  rintro ⟨hx, hy⟩
  have h₁ : xs.length < 2*ones xs := of_decide_eq_true hx
  have h₂ : ys.length < 2*ones ys := of_decide_eq_true hy
  have h₃ := disjoint_ones_bound xs ys h
  omega

def bits {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a : C) : List Bool :=
  pivots.map (fun p => decide (R p a))

theorem bits_disjoint {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    DisjointBits (bits R pivots a) (bits R pivots b) := by
  induction pivots with
  | nil => trivial
  | cons p ps ih =>
    constructor
    · intro h
      exact hd p ⟨of_decide_eq_true h.1, of_decide_eq_true h.2⟩
    · exact ih

theorem majority_at_most_one {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (majority (bits R pivots a) = true ∧ majority (bits R pivots b) = true) := by
  apply disjoint_majorities_impossible
  · simp only [bits, List.length_map]
  · exact bits_disjoint R pivots a b hd

theorem majority_count_le_half {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)]
    (cells : List C) (pairs : List (C × C)) (cover : cells.Perm (flattenPairs pairs))
    (hd : ∀ ab ∈ pairs, ∀ p, ¬ (R p ab.1 ∧ R p ab.2))
    (pivots : List P) :
    2*count (fun a => majority (bits R pivots a)) cells ≤ cells.length := by
  let f := fun a => majority (bits R pivots a)
  have hp : ∀ ab ∈ pairs, ¬ (f ab.1 = true ∧ f ab.2 = true) := by
    intro ab hab
    exact majority_at_most_one R pivots ab.1 ab.2 (hd ab hab)
  have hc := paired_count_le f pairs hp
  have he := count_perm f cover
  have hl := cover.length_eq.trans (flatten_length pairs)
  change 2*count f cells ≤ cells.length
  omega

#print axioms disjoint_ones_bound
#print axioms disjoint_majorities_impossible
#print axioms bits_disjoint
#print axioms majority_at_most_one
#print axioms majority_count_le_half

end MajorityCounting


==> anc/lean/additional-lean-companion/complete-separation/source/MatrixCounting.lean <==
import NatListSums

namespace EvenParity

def bit (b : Bool) : Nat := if b then 1 else 0

def C4Free {m n : Nat} (A : Fin m → Fin n → Bool) : Prop :=
  ∀ r s c d, r ≠ s → c ≠ d →
    ¬ (A r c = true ∧ A r d = true ∧ A s c = true ∧ A s d = true)

def degree {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Nat :=
  fsum n (fun c => bit (A r c))

def total {m n : Nat} (A : Fin m → Fin n → Bool) : Nat :=
  fsum m (degree A)

def common {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) : Nat :=
  fsum m (fun r => bit (A r c && A r d))

def leaveDegree {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum n (fun d => if d = c then 0 else if common A c d = 0 then 1 else 0)

def rowCover {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) (c : Fin n) : Nat :=
  if A r c then degree A r - 1 else 0

def columnCover {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum m (fun r => rowCover A r c)

theorem occupied_degree_pos {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) (h : A r c = true) : 0 < degree A r := by
  have hh := fsum_member_le n (fun d => bit (A r d)) c
  simpa [degree, bit, h] using hh

theorem common_le_one {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c d : Fin n) (hne : c ≠ d) : common A c d ≤ 1 := by
  classical
  by_cases hex : ∃ r, A r c = true ∧ A r d = true
  · obtain ⟨r, hrc, hrd⟩ := hex
    have hh : ∀ s, bit (A s c && A s d) ≤ if s = r then 1 else 0 := by
      intro s
      by_cases he : s = r
      · subst s; simp [bit, hrc, hrd]
      · have hn : ¬ (A s c = true ∧ A s d = true) := by
          intro hs
          exact hc4 s r c d he hne ⟨hs.1, hs.2, hrc, hrd⟩
        cases hsc : A s c <;> cases hsd : A s d <;> simp_all [bit]
    have hb := fsum_le m _ _ hh
    simpa only [common, fsum_single] using hb
  · have hh : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hn : ¬ (A r c = true ∧ A r d = true) := fun hr => hex ⟨r, hr⟩
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hh, fsum_const]
    omega

theorem offdiagonal_count (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else 1) = n - 1 := by
  have hh : fsum n (fun d => (if d = c then 0 else 1) + (if d = c then 1 else 0)) = n := by
    rw [fsum_congr n _ (fun _ => 1)]
    · simpa using fsum_const n 1
    · intro d; split <;> simp_all
  rw [fsum_add, fsum_single] at hh
  omega

theorem row_offdiagonal {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else bit (A r c && A r d)) = rowCover A r c := by
  cases hac : A r c with
  | false =>
    simp only [hac, Bool.false_and, bit, Bool.false_eq_true, ↓reduceIte, rowCover]
    have hz : ∀ d : Fin n, (if d = c then 0 else 0) = 0 := by intro d; split <;> rfl
    rw [fsum_congr n _ (fun _ => 0) hz, fsum_const]
    simp
  | true =>
    have he : ∀ d : Fin n,
        (if d = c then 0 else bit (A r c && A r d)) +
          (if d = c then 1 else 0) = bit (A r d) := by
      intro d
      by_cases hd : d = c
      · subst d; simp [hac, bit]
      · simp [hd, hac]
    have hs := fsum_congr n _ _ he
    rw [fsum_add, fsum_single] at hs
    change _ + 1 = degree A r at hs
    simp only [hac] at hs
    simp only [rowCover, hac, ↓reduceIte]
    omega

theorem cover_double_count_column {m n : Nat} (A : Fin m → Fin n → Bool)
    (c : Fin n) :
    fsum n (fun d => if d = c then 0 else common A c d) = columnCover A c := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else common A c d) =
        fsum m (fun r => if d = c then 0 else bit (A r c && A r d)) := by
    intro d
    by_cases hd : d = c
    · simp only [hd, ↓reduceIte, fsum_const, Nat.mul_zero]
    · simp only [hd, ↓reduceIte, common]
  rw [fsum_congr n _ _ hp, fsum_swap]
  exact fsum_congr m _ _ (fun r => row_offdiagonal A r c)

theorem leave_cover_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c : Fin n) :
    leaveDegree A c + columnCover A c = n - 1 := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) +
        (if d = c then 0 else common A c d) = (if d = c then 0 else 1) := by
    intro d
    by_cases hd : d = c
    · simp [hd]
    · have ht := common_le_one A hc4 c d (Ne.symm hd)
      simp only [hd, ↓reduceIte]
      split <;> omega
  have hs := fsum_congr n _ _ hp
  rw [fsum_add, cover_double_count_column, offdiagonal_count] at hs
  exact hs

theorem row_cover_total {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    fsum n (rowCover A r) = degree A r * (degree A r - 1) := by
  have hp : ∀ c : Fin n, rowCover A r c = bit (A r c) * (degree A r - 1) := by
    intro c; cases h : A r c <;> simp [rowCover, bit, h]
  rw [fsum_congr n _ _ hp, fsum_mul]
  rfl

theorem cover_double_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    fsum n (columnCover A) = fsum m (fun r => degree A r * (degree A r - 1)) := by
  unfold columnCover
  rw [fsum_swap]
  exact fsum_congr m _ _ (row_cover_total A)

theorem leave_double_count {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) :
    fsum n (leaveDegree A) + fsum m (fun r => degree A r * (degree A r - 1)) = n * (n - 1) := by
  have hs := fsum_congr n _ _ (leave_cover_identity A hc4)
  rw [fsum_add, cover_double_count, fsum_const] at hs
  exact hs

theorem nsum_bit_filter {α : Type} (xs : List α) (f : α → Bool) :
    nsum xs (fun x => bit (f x)) = (xs.filter f).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [ih]
    cases hx : f x <;> simp [bit, hx, Nat.add_comm]

theorem flatMap_length_nsum {α β : Type} (xs : List α) (f : α → List β) :
    (xs.flatMap f).length = nsum xs (fun x => (f x).length) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum, ih]

def occupiedCells {m n : Nat} (A : Fin m → Fin n → Bool) : List (Fin m × Fin n) :=
  (List.finRange m).flatMap (fun r =>
    ((List.finRange n).filter (A r)).map (fun c => (r,c)))

theorem degree_is_actual_row_count {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    degree A r = ((List.finRange n).filter (A r)).length := nsum_bit_filter _ _

theorem total_is_actual_cell_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    total A = (occupiedCells A).length := by
  unfold occupiedCells
  rw [flatMap_length_nsum]
  apply nsum_congr
  intro r _
  simpa only [List.length_map] using degree_is_actual_row_count A r

theorem occupiedCells_mem {m n : Nat} (A : Fin m → Fin n → Bool) (p : Fin m × Fin n) :
    p ∈ occupiedCells A ↔ A p.1 p.2 = true := by
  constructor
  · intro hp
    obtain ⟨r, _, hr⟩ := List.mem_flatMap.mp hp
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hr
    cases he
    exact (List.mem_filter.mp hc).2
  · intro hp
    exact List.mem_flatMap.mpr ⟨p.1, fin_mem p.1,
      List.mem_map.mpr ⟨p.2, List.mem_filter.mpr ⟨fin_mem p.2, hp⟩, Prod.eta p⟩⟩

theorem common_zero_iff {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    common A c d = 0 ↔ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  constructor
  · intro hz r hr
    have hh := fsum_member_le m (fun s => bit (A s c && A s d)) r
    change _ ≤ common A c d at hh
    simp [hr.1, hr.2, bit, hz] at hh
  · intro h
    have hp : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hr := h r
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hp, fsum_const]
    simp

def leaveNeighbors {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : List (Fin n) :=
  (List.finRange n).filter (fun d => decide (d ≠ c ∧ common A c d = 0))

theorem leaveNeighbors_mem {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    d ∈ leaveNeighbors A c ↔ d ≠ c ∧ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  simp [leaveNeighbors, List.mem_filter, fin_mem, common_zero_iff]

theorem leaveDegree_is_actual_leave_count {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) :
    leaveDegree A c = (leaveNeighbors A c).length := by
  unfold leaveDegree leaveNeighbors
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) =
        bit (decide (d ≠ c ∧ common A c d = 0)) := by
    intro d
    by_cases hd : d = c <;> by_cases hz : common A c d = 0 <;> simp [hd, hz, bit]
  rw [fsum_congr n _ _ hp]
  exact nsum_bit_filter _ _

#print axioms common_le_one
#print axioms leave_cover_identity
#print axioms leave_double_count
#print axioms degree_is_actual_row_count
#print axioms total_is_actual_cell_count
#print axioms occupiedCells_mem
#print axioms common_zero_iff
#print axioms leaveNeighbors_mem
#print axioms leaveDegree_is_actual_leave_count

end EvenParity


==> anc/lean/additional-lean-companion/complete-separation/source/MatrixMoments.lean <==
import FiniteRatSums
import RationalMinorant

/-! Conditional analytic component. Its explicit sampling hypothesis is
discharged in StableDensity. This component alone is not a C3 theorem. -/

namespace PairedMatrixMoments

open FiniteRatSums PairedPivotAlgebra

universe u v
variable {Row : Type u} {Col : Type v}

def rowDegree (cols : List Col) (A : Row → Col → Rat) (r : Row) : Rat :=
  sum cols (A r)

def colDegree (rows : List Row) (A : Row → Col → Rat) (c : Col) : Rat :=
  sum rows (fun r => A r c)

def codegree (cols : List Col) (A : Row → Col → Rat) (r s : Row) : Rat :=
  sum cols (fun c => A r c * A s c)

def total (rows : List Row) (cols : List Col) (A : Row → Col → Rat) : Rat :=
  sum rows (rowDegree cols A)

theorem total_columns (rows : List Row) (cols : List Col) (A : Row → Col → Rat) :
    total rows cols A = sum cols (colDegree rows A) := by
  exact sum_swap rows cols A

theorem codegree_double_count (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat) :
    sum rows (fun r => sum rows (codegree cols A r)) =
      sum cols (fun c => (colDegree rows A c)^2) := by
  change (sum rows (fun r => sum rows (fun s =>
    sum cols (fun c => A r c*A s c)))) = _
  rw [sum_congr rows _ _ (fun r _ =>
    sum_swap rows cols (fun s c => A r c*A s c))]
  rw [sum_swap rows cols]
  apply sum_congr cols
  intro c hc
  rw [sum_congr rows _ _ (fun r _ =>
    sum_mul_left rows (A r c) (fun s => A s c))]
  rw [sum_mul_right]
  unfold colDegree
  grind

theorem row_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c)
    (r : Row) (hr : r ∈ rows) : 0 ≤ rowDegree cols A r := by
  exact sum_nonneg cols (A r) (hA r hr)

theorem total_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c) : 0 ≤ total rows cols A := by
  exact sum_nonneg rows (rowDegree cols A) (row_nonneg rows cols A hA)

theorem codegree_range (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r s : Row) (hr : r ∈ rows) (hs : s ∈ rows) :
    0 ≤ codegree cols A r s ∧ codegree cols A r s ≤ rowDegree cols A r := by
  constructor
  · exact sum_nonneg cols _ (fun c hc =>
      Rat.mul_nonneg (hA r hr c hc).1 (hA s hs c hc).1)
  · apply sum_le cols
    intro c hc
    have h := Rat.mul_le_mul_of_nonneg_left (hA s hs c hc).2 (hA r hr c hc).1
    grind

theorem ratio_range (a d : Rat) (ha : 0 ≤ a) (had : a ≤ d) (hd : 0 < d) :
    0 ≤ a/d ∧ a/d ≤ 1 := by
  have hn : d ≠ 0 := by grind
  have he := Rat.div_mul_cancel (a := a) hn
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind

theorem row_bound_from_sampling (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r : Row) (hr : r ∈ rows) (hd : 0 < rowDegree cols A r)
    (sampling : 2*rowDegree cols A r *
      sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
        ≤ total rows cols A) :
    3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
      ≤ total rows cols A := by
  have hp : ∀ s ∈ rows,
      3*codegree cols A r s-rowDegree cols A r ≤
        2*rowDegree cols A r*f (codegree cols A r s/rowDegree cols A r) := by
    intro s hs
    have ht := codegree_range rows cols A hA r s hr hs
    have hq := ratio_range _ _ ht.1 ht.2 hd
    have hf := finite_majority_minorant_twice _ hq.1 hq.2
    have hm := Rat.mul_le_mul_of_nonneg_left hf (Rat.le_of_lt hd)
    have hn : rowDegree cols A r ≠ 0 := by grind
    have he := Rat.div_mul_cancel (a := codegree cols A r s) hn
    grind
  have hh := sum_le rows _ _ hp
  rw [sum_sub, sum_mul_left, sum_const, sum_mul_left] at hh
  grind

/-- The sampling premise is explicit here and proved from C3 in StableDensity. -/
theorem conditional_density_from_sampling
    (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (sampling : ∀ r ∈ rows, 0 < rowDegree cols A r →
      2*rowDegree cols A r *
        sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
          ≤ total rows cols A) :
    3*total rows cols A ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  have hE := total_nonneg rows cols A (fun r hr c hc => (hA r hr c hc).1)
  have hr : ∀ r ∈ rows,
      3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
        ≤ total rows cols A := by
    intro r hmem
    have hd := row_nonneg rows cols A (fun s hs c hc => (hA s hs c hc).1) r hmem
    by_cases hz : rowDegree cols A r = 0
    · have ht : ∀ s ∈ rows, codegree cols A r s = 0 := by
        intro s hs
        have hh := codegree_range rows cols A hA r s hmem hs
        grind
      rw [sum_congr rows _ (fun _ => 0) ht, sum_const, hz]
      grind
    · have hpos : 0 < rowDegree cols A r := by grind
      exact row_bound_from_sampling rows cols A hA r hmem hpos (sampling r hmem hpos)
  have hsum := sum_le rows _ _ hr
  rw [sum_sub, sum_mul_left, sum_mul_left, sum_const] at hsum
  rw [codegree_double_count] at hsum
  change 3*sum cols (fun c => (colDegree rows A c)^2) -
    (rows.length : Rat)*total rows cols A ≤
      (rows.length : Rat)*total rows cols A at hsum
  have hmoment : 3*sum cols (fun c => (colDegree rows A c)^2) ≤
      2*(rows.length : Rat)*total rows cols A := by grind
  have hc := finite_cauchy cols (colDegree rows A)
  rw [← total_columns rows cols A] at hc
  have hcm := Rat.mul_le_mul_of_nonneg_left hc (by decide : (0 : Rat) ≤ 3)
  have hmm := Rat.mul_le_mul_of_nonneg_left hmoment
    (Rat.natCast_nonneg (a := cols.length))
  have hprod : (3*total rows cols A)*total rows cols A ≤
      (2*(rows.length : Rat)*(cols.length : Rat))*total rows cols A := by grind
  by_cases hz : total rows cols A = 0
  · rw [hz]
    have hn := Rat.mul_nonneg (Rat.natCast_nonneg (a := rows.length))
      (Rat.natCast_nonneg (a := cols.length))
    grind
  · have hpos : 0 < total rows cols A := by grind
    exact Rat.le_of_mul_le_mul_right hprod hpos

#print axioms total_columns
#print axioms codegree_double_count
#print axioms row_nonneg
#print axioms total_nonneg
#print axioms codegree_range
#print axioms ratio_range
#print axioms row_bound_from_sampling
#print axioms conditional_density_from_sampling

end PairedMatrixMoments


==> anc/lean/additional-lean-companion/complete-separation/source/MinimumAlgebra.lean <==
import Std

/-! Exact scalar inequalities used by the minimum-endpoint argument. -/

namespace MinimumEndpoint

def absRat (x : Rat) : Rat := if 0 ≤ x then x else -x

theorem min_le_first (x y : Rat) : min x y ≤ x := by
  change (if x ≤ y then x else y) ≤ x
  split <;> grind

theorem min_le_second (x y : Rat) : min x y ≤ y := by
  change (if x ≤ y then x else y) ≤ y
  split <;> grind

theorem min_abs_identity (x y : Rat) :
    2*min x y = x+y-absRat (x-y) := by
  change 2*(if x ≤ y then x else y) = x+y-(if 0 ≤ x-y then x-y else -(x-y))
  split <;> split <;> grind

theorem abs_square (x : Rat) : (absRat x)^2=x^2 := by
  unfold absRat
  split <;> grind

theorem quadratic_majorant (x : Rat) :
    6*absRat x ≤ 9*x^2+1 := by
  have h : (0:Rat) ≤ (3*absRat x-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he := abs_square x
  grind

theorem minimum_quadratic (x y : Rat) :
    6*(x+y)-9*(x-y)^2-1 ≤ 12*min x y := by
  have hm := min_abs_identity x y
  have hq := quadratic_majorant (x-y)
  grind

theorem pair_minimum_bound (x y z w ε : Rat)
    (light : x+z ≤ 1+ε ∨ y+w ≤ 1+ε) :
    min x y+min z w ≤ 1+ε := by
  have h₁ := min_le_first x y
  have h₂ := min_le_second x y
  have h₃ := min_le_first z w
  have h₄ := min_le_second z w
  rcases light with h | h <;> grind

theorem combine_minimum_bounds (μ S I ε η : Rat)
    (lower : 18*μ^2-3*S-μ≤12*I)
    (upper : 2*I≤(1+ε)*μ)
    (moment : S≤(4/3 : Rat)*μ+η) :
    18*μ^2≤(11+6*ε)*μ+3*η := by
  have hu := Rat.mul_le_mul_of_nonneg_left upper (by decide : (0:Rat)≤6)
  have hm := Rat.mul_le_mul_of_nonneg_left moment (by decide : (0:Rat)≤3)
  have heu : 6*((1+ε)*μ)=6*μ+6*ε*μ := by grind
  have hem : 3*((4/3 : Rat)*μ+η)=4*μ+3*η := by grind
  have heg : (11+6*ε)*μ+3*η=11*μ+6*ε*μ+3*η := by grind
  rw [heu] at hu
  rw [hem] at hm
  rw [heg]
  grind

#print axioms combine_minimum_bounds
#print axioms min_abs_identity
#print axioms abs_square
#print axioms quadratic_majorant
#print axioms minimum_quadratic
#print axioms pair_minimum_bound
end MinimumEndpoint


==> anc/lean/additional-lean-companion/complete-separation/source/MinimumMatrix.lean <==
import BooleanMatrixGeometry
import MinimumAlgebra

/-! Finite Boolean-matrix normalizations and the occupied/ambient identities. -/

namespace MinimumEndpoint

open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments BooleanMatrixGeometry

universe u v

def rowMean {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  rowDegree (List.finRange n) (indicator A) r * (n : Rat)⁻¹

def colMean {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Rat :=
  colDegree (List.finRange m) (indicator A) c * (m : Rat)⁻¹

def density {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  total (List.finRange m) (List.finRange n) (indicator A) * (m : Rat)⁻¹ * (n : Rat)⁻¹

def secondMoment {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => (rowMean A r)^2) * (m : Rat)⁻¹ +
  sum (List.finRange n) (fun c => (colMean A c)^2) * (n : Rat)⁻¹

def ambientMean (m n : Nat) (f : Cell (Fin m) (Fin n) → Rat) : Rat :=
  sum (grid (List.finRange m) (List.finRange n)) f * (m : Rat)⁻¹ * (n : Rat)⁻¹

def occupiedMean {m n : Nat} (A : Fin m → Fin n → Bool)
    (f : Cell (Fin m) (Fin n) → Rat) : Rat :=
  sum (cells (List.finRange m) (List.finRange n) A) f * (m : Rat)⁻¹ * (n : Rat)⁻¹

def minimumMass {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  occupiedMean A (fun p => min (rowMean A p.1) (colMean A p.2))

theorem density_card {m n : Nat} (A : Fin m → Fin n → Bool) :
    density A = ((cells (List.finRange m) (List.finRange n) A).length : Rat) /
      ((m : Rat)*(n : Rat)) := by
  rw [cells_card, Rat.div_def, Rat.inv_mul_rev]
  unfold density
  grind

theorem occupied_as_ambient {m n : Nat} (A : Fin m → Fin n → Bool)
    (f : Cell (Fin m) (Fin n) → Rat) :
    sum (cells (List.finRange m) (List.finRange n) A) f =
      sum (grid (List.finRange m) (List.finRange n))
        (fun p => indicator A p.1 p.2*f p) := by
  rw [cells_sum, grid_sum]

theorem indicator_sum {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (grid (List.finRange m) (List.finRange n)) (fun p => indicator A p.1 p.2) =
      total (List.finRange m) (List.finRange n) (indicator A) := by
  rw [grid_sum]
  rfl

theorem mean_row_sum {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange m) (rowMean A) =
      total (List.finRange m) (List.finRange n) (indicator A)*(n : Rat)⁻¹ := by
  unfold rowMean
  rw [sum_mul_right]
  rfl

theorem mean_col_sum {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange n) (colMean A) =
      total (List.finRange m) (List.finRange n) (indicator A)*(m : Rat)⁻¹ := by
  unfold colMean
  rw [sum_mul_right, ← total_columns]

theorem uniform_row_mean {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange m) (rowMean A)*(m : Rat)⁻¹ = density A := by
  rw [mean_row_sum]
  unfold density
  grind

theorem uniform_col_mean {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange n) (colMean A)*(n : Rat)⁻¹ = density A := by
  rw [mean_col_sum]
  rfl

theorem occupied_row_sum {m n : Nat} (A : Fin m → Fin n → Bool) (hn : 0<n) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p => rowMean A p.1) =
      (n : Rat)*sum (List.finRange m) (fun r => (rowMean A r)^2) := by
  have hnq : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  rw [cells_sum, ← sum_mul_left]
  apply sum_congr
  intro r hr
  change sum (List.finRange n) (fun c => indicator A r c*rowMean A r) = _
  rw [sum_mul_right]
  change rowDegree (List.finRange n) (indicator A) r * rowMean A r =
    (n : Rat)*(rowMean A r)^2
  unfold rowMean
  grind

theorem occupied_col_sum {m n : Nat} (A : Fin m → Fin n → Bool) (hm : 0<m) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p => colMean A p.2) =
      (m : Rat)*sum (List.finRange n) (fun c => (colMean A c)^2) := by
  have hmq : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  rw [cells_sum, sum_swap, ← sum_mul_left]
  apply sum_congr
  intro c hc
  change sum (List.finRange m) (fun r => indicator A r c*colMean A c) = _
  rw [sum_mul_right]
  change colDegree (List.finRange m) (indicator A) c * colMean A c =
    (m : Rat)*(colMean A c)^2
  unfold colMean
  grind

theorem occupied_linear_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n) :
    occupiedMean A (fun p => rowMean A p.1+colMean A p.2) = secondMoment A := by
  have hmq : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnq : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  unfold occupiedMean
  rw [sum_add, occupied_row_sum A hn, occupied_col_sum A hm]
  unfold secondMoment
  grind

theorem rectangular_square_identity {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (u : Row → Rat) (v : Col → Rat) :
    sum rows (fun r => sum cols (fun c => (u r-v c)^2)) =
      (cols.length : Rat)*sum rows (fun r => (u r)^2)+
      (rows.length : Rat)*sum cols (fun c => (v c)^2)-2*sum rows u*sum cols v := by
  have h : ∀ r ∈ rows, sum cols (fun c => (u r-v c)^2) =
      sum cols (fun c => (v c)^2)-2*u r*sum cols v+(cols.length : Rat)*(u r)^2 := by
    intro r hr
    rw [sum_congr cols _ (fun c => (v c-u r)^2) (by intro c hc; grind)]
    exact sum_square_shift cols v (u r)
  rw [sum_congr rows _ _ h, sum_add, sum_sub, sum_const,
    sum_mul_right, sum_mul_left, sum_mul_left]
  grind

theorem ambient_square_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n) :
    ambientMean m n (fun p => (rowMean A p.1-colMean A p.2)^2) =
      secondMoment A-2*(density A)^2 := by
  have hmq : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnq : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  unfold ambientMean
  rw [grid_sum, rectangular_square_identity]
  simp only [List.length_finRange]
  rw [mean_row_sum, mean_col_sum]
  unfold secondMoment density
  grind

#print axioms density_card
#print axioms uniform_row_mean
#print axioms uniform_col_mean
#print axioms occupied_linear_identity
#print axioms rectangular_square_identity
#print axioms ambient_square_identity
end MinimumEndpoint


==> anc/lean/additional-lean-companion/complete-separation/source/MixingBound.lean <==
import MixingMoments
import MixingScalar

/-! Closed finite empty-rectangle bounds in the literal Boolean model. -/
namespace ElementaryMixing

open OriginalAugmented EvenParity

theorem empty_rectangle_cleared {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (hm : 0<m) (hn : 0<n) (D : Nat) (hD : ∀ c, colDegree B c≤D)
    (v : Rat) (hv : 0≤v) (hV : variance B≤v^2*(n : Rat)^2)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C) :
    (card m R : Rat)*(card n C : Rat)*(n : Rat)≤
      (m : Rat)*(fixedCount B : Rat)+2*(m : Rat)*(D : Rat)*(n : Rat)+
      2*(m : Rat)*(n : Rat)+2*(m : Rat)*(orderedLeave B : Rat)+4*v*(m : Rat)*(n : Rat)^2 := by
  let M : Rat := (m : Rat)
  let N : Rat := (n : Rat)
  let a : Rat := (card m R : Rat)
  let b : Rat := (card n C : Rat)
  let F : Rat := (fixedCount B : Rat)
  let d : Rat := (D : Rat)
  let ell : Rat := (orderedLeave B : Rat)
  let U : Rat := (restrictedCount B C : Rat)
  let p : Rat := mean B
  let L : Rat := p*U
  let E : Rat := N+ell+2*v*N^2
  change a*b*N≤M*F+2*M*d*N+2*M*N+2*M*ell+4*v*M*N^2
  have hM : 0<M := Rat.natCast_pos.mpr hm
  have hN : 0<N := Rat.natCast_pos.mpr hn
  have hM0 := Rat.le_of_lt hM
  have hN0 := Rat.le_of_lt hN
  have ha : 0≤a := Rat.natCast_nonneg
  have hb : 0≤b := Rat.natCast_nonneg
  have hF0 : 0≤F := Rat.natCast_nonneg
  have hd0 : 0≤d := Rat.natCast_nonneg
  have hell : 0≤ell := Rat.natCast_nonneg
  have hU : 0≤U := Rat.natCast_nonneg
  have haM : a≤M := Rat.natCast_le_natCast.mpr (card_le m R)
  have hbN : b≤N := Rat.natCast_le_natCast.mpr (card_le n C)
  have hN2 : 0≤N^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hMF := Rat.mul_nonneg hM0 hF0
  have hMDN := Rat.mul_nonneg (Rat.mul_nonneg hM0 hd0) hN0
  have hMN := Rat.mul_nonneg hM0 hN0
  have hMl := Rat.mul_nonneg hM0 hell
  have hvMN2 := Rat.mul_nonneg (Rat.mul_nonneg hv hM0) hN2
  have harea : a*b*N≤M*N^2 := by
    have h₁ := Rat.mul_le_mul_of_nonneg_left haM (Rat.mul_nonneg hb hN0)
    have h₂ := Rat.mul_le_mul_of_nonneg_left hbN hMN
    grind
  by_cases hFn : fixedCount B≤n^2
  · have hFN : F≤N^2 := by
      have h := Rat.natCast_le_natCast.mpr hFn
      simpa only [Rat.natCast_pow] using h
    by_cases hDn : D≤n
    · have hE : 0≤E := by
        have h := Rat.mul_nonneg hv hN2
        dsimp only [E]
        grind
      have hcov := (covariance_bound B hc4 C D hD hDn v hv hV).2
      have hcovid := covariance_identity B C
      have hinc := congrArg (fun x : Nat => (x : Rat)) (mixed_leave_identity B hc4 C)
      simp only [Rat.natCast_add,Rat.natCast_mul] at hinc
      rw [cast_sub n 1 (by omega)] at hinc
      have hleave := Rat.natCast_le_natCast.mpr (restrictedLeave_le B C)
      have hlower : b*N-E≤L := by
        change covariance B C+p*U=(mixedCount B C : Rat) at hcovid
        change (mixedCount B C : Rat)+(restrictedLeave B C : Rat)=U+b*(N-1) at hinc
        change (restrictedLeave B C : Rat)≤ell at hleave
        change covariance B C≤2*v*N^2 at hcov
        dsimp only [E,L]
        grind
      have hempty := Rat.natCast_le_natCast.mpr (empty_restricted_cauchy_cap B hc4 R C he D hD)
      simp only [Rat.natCast_pow,Rat.natCast_mul,Rat.natCast_add] at hempty
      rw [cast_sub m (card m R) (card_le m R)] at hempty
      change U^2≤(M-a)*(b^2+b*d) at hempty
      have hmean : M*p^2≤N^2+F := mean_square_bound B hc4 hm
      have hp2 : 0≤p^2 := Lean.Grind.OrderedRing.sq_nonneg
      have hMp2 := Rat.mul_nonneg hM0 hp2
      have hfactor : 0≤(M-a)*(b^2+b*d) := Rat.mul_nonneg (by grind)
        (Rat.add_nonneg Lean.Grind.OrderedRing.sq_nonneg (Rat.mul_nonneg hb hd0))
      have h₁ := Rat.mul_le_mul_of_nonneg_left hempty hMp2
      have h₂ := Rat.mul_le_mul_of_nonneg_left hmean hfactor
      have hmix : M*L^2≤(N^2+F)*(M-a)*(b^2+d*b) := by
        dsimp only [L]
        grind
      have h := rectangle_scalar M N a b F d E L hM hN ha hb hbN hF0 hFN hd0 hE hlower hmix
      dsimp only [E] at h
      grind
    · have hdn : n≤D := by omega
      have hNd : N≤d := Rat.natCast_le_natCast.mpr hdn
      have hscaled := Rat.mul_le_mul_of_nonneg_left hNd hMN
      grind
  · have hnf : n^2≤fixedCount B := by omega
    have hNF : N^2≤F := by
      have h := Rat.natCast_le_natCast.mpr hnf
      simpa only [Rat.natCast_pow] using h
    have hscaled := Rat.mul_le_mul_of_nonneg_left hNF hM0
    grind

/-- Finite mixing bound for every actually empty rectangle. Only C4,
column cap, dimensions, and the displayed actual variance bound are assumed. -/
theorem empty_rectangle_bound {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (hm : 0<m) (hn : 0<n) (D : Nat) (hD : ∀ c, colDegree B c≤D)
    (v : Rat) (hv : 0≤v) (hV : variance B≤v^2*(n : Rat)^2)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C) :
    (card m R : Rat)*(card n C : Rat)/((m : Rat)*(n : Rat))≤
      (fixedCount B : Rat)/(n : Rat)^2+2*(D : Rat)/(n : Rat)+2/(n : Rat)+
      2*(orderedLeave B : Rat)/(n : Rat)^2+4*v := by
  exact cleared_to_ratio (m : Rat) (n : Rat) (card m R : Rat) (card n C : Rat)
    (fixedCount B : Rat) (D : Rat) (orderedLeave B : Rat) v
    (Rat.natCast_pos.mpr hm) (Rat.natCast_pos.mpr hn)
    (empty_rectangle_cleared B hc4 hm hn D hD v hv hV R C he)

def defect {m n : Nat} (B : Matrix m n) : Rat :=
  (n : Rat)*((n : Rat)-1)+(fixedCount B : Rat)-(fixedCount B : Rat)^2/(m : Rat)

theorem defect_identity {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) (hm : 0<m) (hn : 0<n) :
    defect B=variance B+(orderedLeave B : Rat) := (variance_leave_identity B hc4 hm hn).symm

theorem empty_rectangle_defect_bound {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (hm : 0<m) (hn : 0<n) (D : Nat) (hD : ∀ c, colDegree B c≤D)
    (w : Rat) (hw : 0≤w) (hdef : defect B≤w^2*(n : Rat)^2)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C) :
    (card m R : Rat)*(card n C : Rat)/((m : Rat)*(n : Rat))≤
      (fixedCount B : Rat)/(n : Rat)^2+2*(D : Rat)/(n : Rat)+2/(n : Rat)+2*w^2+4*w := by
  rw [defect_identity B hc4 hm hn] at hdef
  have hvar := variance_nonneg B
  have hl0 : (0 : Rat)≤(orderedLeave B : Rat) := Rat.natCast_nonneg
  have hV : variance B≤w^2*(n : Rat)^2 := by grind
  have hell : (orderedLeave B : Rat)≤w^2*(n : Rat)^2 := by grind
  have h := empty_rectangle_bound B hc4 hm hn D hD w hw hV R C he
  have hnpos : (0 : Rat)<(n : Rat) := Rat.natCast_pos.mpr hn
  have hn2pos : (0 : Rat)<(n : Rat)^2 := by
    have hp := Rat.mul_pos hnpos hnpos
    grind
  have heq : (2*(orderedLeave B : Rat)/(n : Rat)^2)*(n : Rat)^2=2*(orderedLeave B : Rat) :=
    Rat.div_mul_cancel (by grind)
  have hquot : 2*(orderedLeave B : Rat)/(n : Rat)^2≤2*w^2 := by
    apply Rat.le_of_mul_le_mul_right (c := (n : Rat)^2) ?_ hn2pos
    rw [heq]
    grind
  grind

#print axioms empty_rectangle_cleared
#print axioms empty_rectangle_bound
#print axioms defect_identity
#print axioms empty_rectangle_defect_bound
end ElementaryMixing


==> anc/lean/additional-lean-companion/complete-separation/source/MixingCauchy.lean <==
import FiniteRatSums

namespace ElementaryMixing
open FiniteRatSums

theorem bilinear_lagrange {α : Type} (xs : List α) (f g : α → Rat) :
    sum xs (fun y => sum xs (fun x => (f x*g y-f y*g x)^2))=
      2*sum xs (fun x => (f x)^2)*sum xs (fun x => (g x)^2)-
        2*(sum xs (fun x => f x*g x))^2 := by
  have hi : ∀ y, sum xs (fun x => (f x*g y-f y*g x)^2)=
      (g y)^2*sum xs (fun x => (f x)^2)-
        (f y*g y)*(2*sum xs (fun x => f x*g x))+
        (f y)^2*sum xs (fun x => (g x)^2) := by
    intro y
    rw [sum_congr xs _ (fun x =>
      (f x)^2*(g y)^2-(f x*g x)*(2*f y*g y)+(g x)^2*(f y)^2)
      (fun x _ => by grind)]
    rw [sum_add,sum_sub,sum_mul_right,sum_mul_right,sum_mul_right]
    grind
  rw [sum_congr xs _ _ (fun y _ => hi y),sum_add,sum_sub,
    sum_mul_right,sum_mul_right,sum_mul_right]
  grind

theorem bilinear_cauchy {α : Type} (xs : List α) (f g : α → Rat) :
    (sum xs (fun x => f x*g x))^2≤sum xs (fun x => (f x)^2)*sum xs (fun x => (g x)^2) := by
  have h := sum_nonneg xs (fun y => sum xs (fun x => (f x*g y-f y*g x)^2))
    (fun y _ => sum_nonneg xs _ (fun x _ => Lean.Grind.OrderedRing.sq_nonneg))
  rw [bilinear_lagrange] at h
  grind

theorem square_upper (H K : Rat) (hK : 0≤K) (hs : H^2≤K^2) : H≤K := by
  apply Classical.byContradiction
  intro h
  have hp := Rat.mul_pos (by grind : 0<H-K) (by grind : 0<H+K)
  have he : (H-K)*(H+K)=H^2-K^2 := by grind
  rw [he] at hp
  grind


#print axioms bilinear_lagrange
#print axioms bilinear_cauchy
#print axioms square_upper
end ElementaryMixing


==> anc/lean/additional-lean-companion/complete-separation/source/MixingData.lean <==
import C4Quadratic

/-! Actual finite row/column masks and incidence counts. -/
namespace ElementaryMixing

open OriginalAugmented EvenParity GridModel

def members (k : Nat) (P : Fin k → Bool) : List (Fin k) := (List.finRange k).filter P
def card (k : Nat) (P : Fin k → Bool) : Nat := (members k P).length

def colDegree {m n : Nat} (B : Matrix m n) (c : Fin n) : Nat := fsum m (fun r => bit (B r c))
def restrictedRow {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) (r : Fin m) : Nat :=
  nsum (members n C) (fun c => bit (B r c))
def restrictedCount {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat := fsum m (restrictedRow B C)
def restrictedSquare {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat :=
  fsum m (fun r => (restrictedRow B C r)^2)
def mixedCount {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat :=
  fsum m (fun r => restrictedRow B C r*degree B r)
def orderedLeave {m n : Nat} (B : Matrix m n) : Nat := fsum n (leaveDegree B)
def restrictedLeave {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat :=
  nsum (members n C) (leaveDegree B)
def EmptyRectangle {m n : Nat} (B : Matrix m n) (R : Fin m → Bool) (C : Fin n → Bool) : Prop :=
  ∀ r c, R r=true → C c=true → B r c=false

theorem members_mem (k : Nat) (P : Fin k → Bool) (i : Fin k) : i∈members k P ↔ P i=true := by
  simp [members,List.mem_filter,finRange_mem]

theorem members_nodup (k : Nat) (P : Fin k → Bool) : (members k P).Nodup :=
  List.Pairwise.filter P (finRange_nodup k)

theorem card_le (k : Nat) (P : Fin k → Bool) : card k P≤k := by
  have h := List.length_filter_le P (List.finRange k)
  simpa [card,members] using h

theorem nsum_mul_left {α : Type} (xs : List α) (f : α → Nat) (k : Nat) :
    nsum xs (fun x => k*f x)=k*nsum xs f := by
  rw [nsum_congr xs _ (fun x => f x*k) (fun x _ => Nat.mul_comm _ _),nsum_mul]
  exact Nat.mul_comm _ _

theorem nsum_filter_le {α : Type} (xs : List α) (P : α → Bool) (f : α → Nat) :
    nsum (xs.filter P) f≤nsum xs f := by
  induction xs with
  | nil => exact Nat.le_refl 0
  | cons x xs ih =>
    cases hp : P x <;> simp [hp,nsum] <;> omega

theorem nsum_product {α : Type} (xs : List α) (f g : α → Nat) :
    nsum xs f*nsum xs g=nsum xs (fun x => nsum xs (fun y => f x*g y)) := by
  rw [nsum_congr xs _ (fun x => f x*nsum xs g) (fun x _ => nsum_mul_left xs g (f x))]
  exact (nsum_mul xs f (nsum xs g)).symm

theorem bit_product (a b : Bool) : bit a*bit b=bit (a&&b) := by
  cases a <;> cases b <;> decide

theorem restrictedCount_columns {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    restrictedCount B C=nsum (members n C) (colDegree B) := by
  exact nsum_swap (List.finRange m) (members n C) (fun r c => bit (B r c))

theorem restrictedCount_cap {m n : Nat} (B : Matrix m n) (C : Fin n → Bool)
    (D : Nat) (hD : ∀ c, colDegree B c≤D) : restrictedCount B C≤card n C*D := by
  rw [restrictedCount_columns]
  have h := nsum_le (members n C) (colDegree B) (fun _ => D) (fun c _ => hD c)
  rw [nsum_const] at h
  exact h

theorem restrictedLeave_le {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    restrictedLeave B C≤orderedLeave B := nsum_filter_le _ C (leaveDegree B)

theorem common_diagonal {m n : Nat} (B : Matrix m n) (c : Fin n) : common B c c=colDegree B c := by
  unfold common colDegree
  apply fsum_congr
  intro r
  cases h : B r c <;> rfl

#print axioms members_nodup
#print axioms card_le
#print axioms restrictedCount_columns
#print axioms restrictedCount_cap
#print axioms restrictedLeave_le
#print axioms common_diagonal
end ElementaryMixing


==> anc/lean/additional-lean-companion/complete-separation/source/MixingIncidence.lean <==
import MixingData

/-! The restricted incidence identities and Cauchy bound use the actual masks. -/
namespace ElementaryMixing

open OriginalAugmented EvenParity

theorem column_weight_identity {m n : Nat} (B : Matrix m n) (c : Fin n) :
    fsum m (fun r => bit (B r c)*degree B r)=columnCover B c+colDegree B c := by
  have hp : ∀ r, bit (B r c)*degree B r=rowCover B r c+bit (B r c) := by
    intro r
    cases h : B r c with
    | false => simp [h,bit,rowCover]
    | true =>
      have hd := occupied_degree_pos B r c h
      simp [h,bit,rowCover]
      omega
  rw [fsum_congr m _ _ hp,fsum_add]
  rfl

theorem mixed_columns {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    mixedCount B C=nsum (members n C) (fun c => columnCover B c+colDegree B c) := by
  unfold mixedCount fsum restrictedRow
  rw [nsum_congr (List.finRange m) _
    (fun r => nsum (members n C) (fun c => bit (B r c)*degree B r))
    (fun r _ => (nsum_mul (members n C) (fun c => bit (B r c)) (degree B r)).symm)]
  rw [nsum_swap]
  exact nsum_congr _ _ _ (fun c _ => column_weight_identity B c)

theorem mixed_leave_identity {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) (C : Fin n → Bool) :
    mixedCount B C+restrictedLeave B C=restrictedCount B C+card n C*(n-1) := by
  have h := nsum_congr (members n C)
    (fun c => columnCover B c+leaveDegree B c) (fun _ => n-1)
    (fun c _ => by dsimp only; have h := leave_cover_identity B hc4 c; omega)
  rw [nsum_add,nsum_const] at h
  rw [mixed_columns,nsum_add,restrictedCount_columns]
  unfold restrictedLeave card
  omega

theorem restricted_square_common {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    restrictedSquare B C=nsum (members n C) (fun c => nsum (members n C) (fun d => common B c d)) := by
  unfold restrictedSquare fsum
  rw [nsum_congr (List.finRange m) _
    (fun r => nsum (members n C) (fun c => nsum (members n C) (fun d => bit (B r c)*bit (B r d))))
    (fun r _ => by unfold restrictedRow; rw [Nat.pow_two]; exact nsum_product _ _ _)]
  rw [nsum_swap]
  apply nsum_congr
  intro c hc
  rw [nsum_swap]
  apply nsum_congr
  intro d hd
  unfold common fsum
  exact nsum_congr _ _ _ (fun r _ => bit_product (B r c) (B r d))

theorem restricted_common_cap {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (D : Nat) (hD : ∀ c, colDegree B c≤D) (c d : Fin n) :
    common B c d≤1+(if d=c then D else 0) := by
  by_cases hd : d=c
  · subst d
    rw [common_diagonal]
    have h := hD c
    simp
    omega
  · have h := common_le_one B hc4 c d (Ne.symm hd)
    simpa [hd] using h

theorem selected_diagonal_sum {n : Nat} (C : Fin n → Bool) (D : Nat) (c : Fin n)
    (hc : c∈members n C) : nsum (members n C) (fun d => if d=c then D else 0)=D := by
  rw [nsum_congr (members n C) _ (fun d => (if d=c then 1 else 0)*D)
    (fun d _ => by split <;> simp_all)]
  rw [nsum_mul,nsum_single _ (members_nodup n C) c hc]
  simp

theorem restricted_square_cap {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (C : Fin n → Bool) (D : Nat) (hD : ∀ c, colDegree B c≤D) :
    restrictedSquare B C≤(card n C)^2+card n C*D := by
  rw [restricted_square_common]
  have hp : ∀ c∈members n C, nsum (members n C) (fun d => common B c d)≤card n C+D := by
    intro c hc
    have h := nsum_le (members n C) (fun d => common B c d)
      (fun d => 1+(if d=c then D else 0)) (fun d _ => restricted_common_cap B hc4 D hD c d)
    rw [nsum_add,nsum_const,selected_diagonal_sum C D c hc] at h
    simpa [card] using h
  have h := nsum_le (members n C) _ (fun _ => card n C+D) hp
  rw [nsum_const] at h
  simpa [card,Nat.mul_add,Nat.pow_two] using h

theorem restricted_square_small_cap {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (C : Fin n → Bool) (D : Nat) (hD : ∀ c, colDegree B c≤D) (hDn : D≤n) :
    restrictedSquare B C≤2*n^2 := by
  have h := restricted_square_cap B hc4 C D hD
  have hb := card_le n C
  have h₁ := Nat.mul_le_mul hb hb
  have h₂ := Nat.mul_le_mul hb hDn
  simp only [Nat.pow_two] at h ⊢
  omega

theorem filter_complement_length {α : Type} (xs : List α) (P : α → Bool) :
    (xs.filter P).length+(xs.filter (fun x => !P x)).length=xs.length := by
  induction xs with
  | nil => rfl
  | cons x xs ih => cases hp : P x <;> simp [hp] <;> omega

theorem complement_card (m : Nat) (R : Fin m → Bool) : card m (fun r => !R r)=m-card m R := by
  have h := filter_complement_length (List.finRange m) R
  simp only [List.length_finRange] at h
  change card m R+card m (fun r => !R r)=m at h
  omega

theorem nsum_remove_zeros {α : Type} (xs : List α) (P : α → Bool) (f : α → Nat)
    (hz : ∀ x∈xs, P x=true → f x=0) :
    nsum xs f=nsum (xs.filter (fun x => !P x)) f := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := hz x (by simp)
    have ht := ih (fun y hy => hz y (by simp [hy]))
    cases hp : P x with
    | false => simp [hp,nsum,ht]
    | true => simp [hp,nsum,hx hp,ht]

theorem empty_row_restricted_zero {m n : Nat} (B : Matrix m n)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C)
    (r : Fin m) (hr : R r=true) : restrictedRow B C r=0 := by
  unfold restrictedRow
  rw [nsum_congr (members n C) _ (fun _ => 0)]
  · exact nsum_zero _
  · intro c hc
    rw [he r c hr ((members_mem n C c).mp hc)]
    rfl

theorem empty_restricted_cauchy {m n : Nat} (B : Matrix m n)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C) :
    (restrictedCount B C)^2≤(m-card m R)*restrictedSquare B C := by
  have hz := nsum_remove_zeros (List.finRange m) R (restrictedRow B C)
    (fun r _ hr => empty_row_restricted_zero B R C he r hr)
  change restrictedCount B C=nsum (members m (fun r => !R r)) (restrictedRow B C) at hz
  have h := UnrestrictedUniform.nsum_cauchy (members m (fun r => !R r)) (restrictedRow B C)
  rw [←hz] at h
  have hs := nsum_filter_le (List.finRange m) (fun r => !R r) (fun r => (restrictedRow B C r)^2)
  change nsum (members m (fun r => !R r)) (fun r => (restrictedRow B C r)^2)≤restrictedSquare B C at hs
  have hm := Nat.mul_le_mul_left (members m (fun r => !R r)).length hs
  have hc : (members m (fun r => !R r)).length=m-card m R := complement_card m R
  rw [hc] at h hm
  exact Nat.le_trans h hm

theorem empty_restricted_cauchy_cap {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C)
    (D : Nat) (hD : ∀ c, colDegree B c≤D) :
    (restrictedCount B C)^2≤(m-card m R)*((card n C)^2+card n C*D) := by
  exact Nat.le_trans (empty_restricted_cauchy B R C he)
    (Nat.mul_le_mul_left _ (restricted_square_cap B hc4 C D hD))

#print axioms mixed_leave_identity
#print axioms restricted_square_common
#print axioms restricted_square_cap
#print axioms restricted_square_small_cap
#print axioms empty_row_restricted_zero
#print axioms empty_restricted_cauchy
#print axioms empty_restricted_cauchy_cap
end ElementaryMixing


==> anc/lean/additional-lean-companion/complete-separation/source/MixingMoments.lean <==
import MixingIncidence
import MixingVariance
import MixingCauchy

namespace ElementaryMixing
open OriginalAugmented EvenParity FiniteRatSums

theorem covariance_bound {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (C : Fin n → Bool) (D : Nat) (hD : ∀ c, colDegree B c≤D) (hDn : D≤n)
    (v : Rat) (hv : 0≤v) (hV : variance B≤v^2*(n : Rat)^2) :
    -(2*v*(n : Rat)^2)≤covariance B C ∧ covariance B C≤2*v*(n : Rat)^2 := by
  have hc := bilinear_cauchy (List.finRange m) (fun r => (restrictedRow B C r : Rat))
    (fun r => (degree B r : Rat)-mean B)
  rw [square_sum_cast] at hc
  change (covariance B C)^2≤(restrictedSquare B C : Rat)*variance B at hc
  have hS := Rat.natCast_le_natCast.mpr (restricted_square_small_cap B hc4 C D hD hDn)
  simp only [Rat.natCast_mul,Rat.natCast_pow] at hS
  have hn2 : (0 : Rat)≤(n : Rat)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hS4 : (restrictedSquare B C : Rat)≤4*(n : Rat)^2 := by grind
  have h₁ := Rat.mul_le_mul_of_nonneg_left hS4 (variance_nonneg B)
  have h₂ := Rat.mul_le_mul_of_nonneg_left hV (by grind : (0 : Rat)≤4*(n : Rat)^2)
  have hs : (covariance B C)^2≤(2*v*(n : Rat)^2)^2 := by grind
  have hK : 0≤2*v*(n : Rat)^2 := by have hp := Rat.mul_nonneg hv hn2; grind
  have hu := square_upper (covariance B C) (2*v*(n : Rat)^2) hK hs
  have hl := square_upper (-covariance B C) (2*v*(n : Rat)^2) hK (by grind)
  constructor <;> grind


#print axioms covariance_bound
end ElementaryMixing


==> anc/lean/additional-lean-companion/complete-separation/source/MixingScalar.lean <==
import FiniteRatSums

/-! Elementary rational scalar algebra for the empty-rectangle estimate. -/
namespace ElementaryMixing

theorem square_mono_nonneg (u w : Rat) (hu : 0≤u) (huw : u≤w) : u^2≤w^2 := by
  have hp := Rat.mul_nonneg (by grind : 0≤w-u) (by grind : 0≤w+u)
  grind

theorem square_lower (X E L : Rat) (hX : 0≤X) (hl : X-E≤L) : X^2-2*E*X≤L^2 := by
  by_cases hXE : X≤E
  · have hp := Rat.mul_nonneg hX (by grind : 0≤2*E-X)
    have hs : 0≤L^2 := Lean.Grind.OrderedRing.sq_nonneg
    grind
  · have hx : 0≤X-E := by grind
    have hs := square_mono_nonneg (X-E) L hx hl
    have he : 0≤E^2 := Lean.Grind.OrderedRing.sq_nonneg
    grind

theorem rectangle_scalar (M N A B F D E L : Rat)
    (hM : 0<M) (hN : 0<N) (hA : 0≤A)
    (hB : 0≤B) (hBN : B≤N) (hF : 0≤F) (hFN : F≤N^2)
    (hD : 0≤D) (hE : 0≤E) (hl : B*N-E≤L)
    (hmix : M*L^2≤(N^2+F)*(M-A)*(B^2+D*B)) :
    A*B*N≤M*F+2*M*D*N+2*M*E := by
  have hM0 := Rat.le_of_lt hM
  have hN0 := Rat.le_of_lt hN
  have hMF := Rat.mul_nonneg hM0 hF
  have hMDN := Rat.mul_nonneg (Rat.mul_nonneg hM0 hD) hN0
  have hME := Rat.mul_nonneg hM0 hE
  by_cases hz : B=0
  · rw [hz]
    grind
  · have hBpos : 0<B := by grind
    have hBN0 := Rat.mul_nonneg hB hN0
    have hlo := square_lower (B*N) E L hBN0 hl
    have hlom := Rat.mul_le_mul_of_nonneg_left hlo hM0
    have hn2 : 0≤N^2 := Lean.Grind.OrderedRing.sq_nonneg
    have hb2 : 0≤B^2 := Lean.Grind.OrderedRing.sq_nonneg
    have hdiscard1 := Rat.mul_nonneg (Rat.mul_nonneg hF hA) hb2
    have hdiscard2 := Rat.mul_nonneg
      (Rat.mul_nonneg (Rat.mul_nonneg (Rat.add_nonneg hn2 hF) hA) hD) hB
    have hmid : A*N^2*B^2≤F*M*B^2+(N^2+F)*M*D*B+2*M*E*B*N := by grind
    have hcap := Rat.mul_le_mul_of_nonneg_left (by grind : N^2+F≤2*N^2)
      (Rat.mul_nonneg (Rat.mul_nonneg hM0 hD) hB)
    have hcol := Rat.mul_le_mul_of_nonneg_left hBN
      (Rat.mul_nonneg (Rat.mul_nonneg hF hM0) hB)
    have hprod : (A*B*N)*(B*N)≤(M*F+2*M*D*N+2*M*E)*(B*N) := by grind
    exact Rat.le_of_mul_le_mul_right hprod (Rat.mul_pos hBpos hN)

theorem cleared_to_ratio (M N A B F D ell v : Rat) (hM : 0<M) (hN : 0<N)
    (h : A*B*N≤M*F+2*M*D*N+2*M*N+2*M*ell+4*v*M*N^2) :
    A*B/(M*N)≤F/N^2+2*D/N+2/N+2*ell/N^2+4*v := by
  have hMN : M*N≠0 := by have hp := Rat.mul_pos hM hN; grind
  have hN0 : N≠0 := by grind
  have hN2pos : 0<N^2 := by have hp := Rat.mul_pos hN hN; grind
  have hN2 : N^2≠0 := by grind
  have ha : A*B/(M*N)*(M*N)=A*B := Rat.div_mul_cancel hMN
  have hf : F/N^2*N^2=F := Rat.div_mul_cancel hN2
  have hd : (2*D/N)*N=2*D := Rat.div_mul_cancel hN0
  have ht : (2/N)*N=2 := Rat.div_mul_cancel hN0
  have hl : (2*ell/N^2)*N^2=2*ell := Rat.div_mul_cancel hN2
  have heL : (A*B/(M*N))*(M*N^2)=A*B*N := by grind
  have heR : (F/N^2+2*D/N+2/N+2*ell/N^2+4*v)*(M*N^2)=
      M*F+2*M*D*N+2*M*N+2*M*ell+4*v*M*N^2 := by grind
  apply Rat.le_of_mul_le_mul_right (c := M*N^2) ?_ (Rat.mul_pos hM hN2pos)
  rw [heL,heR]
  exact h

#print axioms square_lower
#print axioms rectangle_scalar
#print axioms cleared_to_ratio
end ElementaryMixing


==> anc/lean/additional-lean-companion/complete-separation/source/MixingVariance.lean <==
import MixingData

/-! Exact variance/leave identity and finite bilinear Cauchy. -/
namespace ElementaryMixing

open OriginalAugmented EvenParity FiniteRatSums

def mean {m n : Nat} (B : Matrix m n) : Rat := (fixedCount B : Rat)/(m : Rat)
def variance {m n : Nat} (B : Matrix m n) : Rat :=
  sum (List.finRange m) (fun r => ((degree B r : Rat)-mean B)^2)
def covariance {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => (restrictedRow B C r : Rat)*((degree B r : Rat)-mean B))

theorem cast_sub (a b : Nat) (h : b≤a) : ((a-b : Nat) : Rat)=(a : Rat)-(b : Rat) := by
  have he : a-b+b=a := by omega
  have hr := congrArg (fun x : Nat => (x : Rat)) he
  dsimp only at hr
  rw [Rat.natCast_add] at hr
  grind

theorem degree_sum_rat {m n : Nat} (B : Matrix m n) :
    sum (List.finRange m) (fun r => (degree B r : Rat))=(fixedCount B : Rat) := by
  rw [←UnrestrictedUniform.cast_nsum]
  change (EvenParity.total B : Rat)=(fixedCount B : Rat)
  rw [←UnrestrictedUniform.fixedCount_eq_total]

theorem restricted_sum_rat {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    sum (List.finRange m) (fun r => (restrictedRow B C r : Rat))=(restrictedCount B C : Rat) := by
  exact (UnrestrictedUniform.cast_nsum _ _).symm

theorem square_sum_cast {α : Type} (xs : List α) (f : α → Nat) :
    sum xs (fun x => (f x : Rat)^2)=(nsum xs (fun x => (f x)^2) : Rat) := by
  rw [UnrestrictedUniform.cast_nsum]
  exact sum_congr xs _ _ (fun x _ => (Rat.natCast_pow (f x) 2).symm)

theorem covariance_identity {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    covariance B C+mean B*(restrictedCount B C : Rat)=(mixedCount B C : Rat) := by
  unfold covariance
  rw [sum_congr (List.finRange m) _
    (fun r => ((restrictedRow B C r*degree B r : Nat) : Rat)-(restrictedRow B C r : Rat)*mean B)
    (fun r _ => by dsimp only; rw [Rat.natCast_mul]; grind)]
  rw [sum_sub,sum_mul_right,restricted_sum_rat,←UnrestrictedUniform.cast_nsum]
  change (mixedCount B C : Rat)-(restrictedCount B C : Rat)*mean B+
    mean B*(restrictedCount B C : Rat)=(mixedCount B C : Rat)
  grind

theorem variance_nonneg {m n : Nat} (B : Matrix m n) : 0≤variance B := by
  exact sum_nonneg _ _ (fun r _ => Lean.Grind.OrderedRing.sq_nonneg)

theorem mean_mul {m n : Nat} (B : Matrix m n) (hm : 0<m) : mean B*(m : Rat)=(fixedCount B : Rat) := by
  have hp : (0 : Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  exact Rat.div_mul_cancel (by grind)

theorem mean_nonneg {m n : Nat} (B : Matrix m n) (hm : 0<m) : 0≤mean B := by
  have hp : (0 : Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  have h := mean_mul B hm
  have hF : (0 : Rat)≤(fixedCount B : Rat) := Rat.natCast_nonneg
  apply Rat.le_of_mul_le_mul_right (c := (m : Rat)) ?_ hp
  grind

theorem full_square_leave {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    fsum m (fun r => (degree B r)^2)+orderedLeave B=n*(n-1)+fixedCount B := by
  have hs := UnrestrictedUniform.base_square_sum B
  have hl := leave_double_count B hc4
  rw [←UnrestrictedUniform.fixedCount_eq_total] at hs
  unfold orderedLeave
  omega

theorem variance_leave_identity {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (hm : 0<m) (hn : 0<n) :
    variance B+(orderedLeave B : Rat)=(n : Rat)*((n : Rat)-1)+(fixedCount B : Rat)-
      (fixedCount B : Rat)^2/(m : Rat) := by
  have hs := sum_square_shift (List.finRange m) (fun r => (degree B r : Rat)) (mean B)
  rw [degree_sum_rat,square_sum_cast,List.length_finRange] at hs
  change variance B=(fsum m (fun r => (degree B r)^2) : Rat)-
    2*mean B*(fixedCount B : Rat)+(m : Rat)*(mean B)^2 at hs
  have hnat := full_square_leave B hc4
  have hcount := congrArg (fun x : Nat => (x : Rat)) hnat
  simp only [Rat.natCast_add,Rat.natCast_mul] at hcount
  rw [cast_sub n 1 (by omega)] at hcount
  have hmean := mean_mul B hm
  have hmpos : (0 : Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  have hdiv : (fixedCount B : Rat)^2/(m : Rat)*(m : Rat)=(fixedCount B : Rat)^2 :=
    Rat.div_mul_cancel (by grind)
  have he : (variance B+(orderedLeave B : Rat))*(m : Rat)=
      ((n : Rat)*((n : Rat)-1)+(fixedCount B : Rat)-(fixedCount B : Rat)^2/(m : Rat))*(m : Rat) := by grind
  have h₁ := Rat.le_of_mul_le_mul_right (show
    (variance B+(orderedLeave B : Rat))*(m : Rat)≤
      ((n : Rat)*((n : Rat)-1)+(fixedCount B : Rat)-(fixedCount B : Rat)^2/(m : Rat))*(m : Rat) by rw [he]; exact Rat.le_refl) hmpos
  have h₂ := Rat.le_of_mul_le_mul_right (show
    ((n : Rat)*((n : Rat)-1)+(fixedCount B : Rat)-(fixedCount B : Rat)^2/(m : Rat))*(m : Rat)≤
      (variance B+(orderedLeave B : Rat))*(m : Rat) by rw [he]; exact Rat.le_refl) hmpos
  exact Rat.le_antisymm h₁ h₂

theorem mean_square_bound {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) (hm : 0<m) :
    (m : Rat)*(mean B)^2≤(n : Rat)^2+(fixedCount B : Rat) := by
  have hf := UnrestrictedUniform.C4_quadratic B hc4
  have hn := Nat.mul_le_mul_left (m*n) (Nat.sub_le n 1)
  have hb : (fixedCount B)^2≤m*(fixedCount B+n^2) := by
    calc
      (fixedCount B)^2≤m*fixedCount B+m*n*(n-1) := hf
      _≤m*fixedCount B+m*n*n := Nat.add_le_add_left hn _
      _=m*(fixedCount B+n^2) := by
        rw [Nat.pow_two,Nat.mul_add]
        congr 1
        ac_rfl
  have hcast := Rat.natCast_le_natCast.mpr hb
  simp only [Rat.natCast_pow,Rat.natCast_mul,Rat.natCast_add] at hcast
  have hp := mean_mul B hm
  have hmpos : (0 : Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  apply Rat.le_of_mul_le_mul_right (c := (m : Rat)) ?_ hmpos
  have hsquare : ∀ x : Rat, x^2=x*x := by
    intro x
    simpa only [Rat.pow_one] using Rat.pow_succ x 1
  have he : (m : Rat)*(mean B)^2*(m : Rat)=(fixedCount B : Rat)^2 := by
    rw [hsquare,hsquare]
    calc
      (m : Rat)*(mean B*mean B)*(m : Rat)=
          (mean B*(m : Rat))*(mean B*(m : Rat)) := by grind
      _=(fixedCount B : Rat)*(fixedCount B : Rat) := by rw [hp]
  rw [he]
  simpa only [Rat.add_comm,Rat.mul_comm] using hcast


#print axioms covariance_identity
#print axioms variance_nonneg
#print axioms full_square_leave
#print axioms variance_leave_identity
#print axioms mean_square_bound
end ElementaryMixing


==> anc/lean/additional-lean-companion/complete-separation/source/NatListSums.lean <==
import Std

namespace EvenParity

def nsum {α : Type} : List α → (α → Nat) → Nat
  | [], _ => 0
  | x :: xs, f => f x + nsum xs f

theorem nsum_congr {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x = g x) : nsum xs f = nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [h x (by simp), ih (fun y hy => h y (by simp [hy]))]

theorem nsum_add {α : Type} (xs : List α) (f g : α → Nat) :
    nsum xs (fun x => f x + g x) = nsum xs f + nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [nsum, ih]; omega

theorem nsum_const {α : Type} (xs : List α) (k : Nat) :
    nsum xs (fun _ => k) = xs.length * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul, Nat.add_comm]

theorem nsum_zero {α : Type} (xs : List α) : nsum xs (fun _ => 0) = 0 := by
  simpa using nsum_const xs 0

theorem nsum_mul {α : Type} (xs : List α) (f : α → Nat) (k : Nat) :
    nsum xs (fun x => f x * k) = nsum xs f * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul]

theorem nsum_le {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x ≤ g x) : nsum xs f ≤ nsum xs g := by
  induction xs with
  | nil => exact Nat.le_refl 0
  | cons x xs ih =>
    exact Nat.add_le_add (h x (by simp)) (ih (fun y hy => h y (by simp [hy])))

theorem nsum_swap {α β : Type} (xs : List α) (ys : List β) (f : α → β → Nat) :
    nsum xs (fun x => nsum ys (f x)) = nsum ys (fun y => nsum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [nsum, nsum_zero]
  | cons x xs ih =>
    simp only [nsum]
    rw [nsum_add, ih]

theorem nsum_single {α : Type} [DecidableEq α] (xs : List α)
    (hn : xs.Nodup) (a : α) (ha : a ∈ xs) :
    nsum xs (fun x => if x = a then 1 else 0) = 1 := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    obtain ⟨hx, ht⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | hm
    · subst a
      have hz : nsum xs (fun y => if y = x then 1 else 0) = 0 := by
        rw [nsum_congr xs _ (fun _ => 0)]
        · exact nsum_zero xs
        · intro y hy
          have : y ≠ x := by intro he; exact hx (he ▸ hy)
          simp [this]
      simp [nsum, hz]
    · have he : x ≠ a := by intro he; exact hx (he ▸ hm)
      simp [nsum, he, ih ht hm]

theorem nsum_member_le {α : Type} (xs : List α) (f : α → Nat)
    (a : α) (ha : a ∈ xs) : f a ≤ nsum xs f := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    rcases List.mem_cons.mp ha with he | hm
    · subst a; simp only [nsum]; omega
    · have hh := ih hm; simp only [nsum]; omega

theorem nsum_even {α : Type} (xs : List α) (f : α → Nat)
    (h : ∀ x ∈ xs, f x % 2 = 0) : nsum xs f % 2 = 0 := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (by simp [hy]))
    change (f x + nsum xs f) % 2 = 0
    omega

theorem fin_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n :=
  List.mem_ofFn.mpr ⟨i, rfl⟩

theorem fin_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i = j at hv
  omega

def fsum (n : Nat) (f : Fin n → Nat) : Nat := nsum (List.finRange n) f

theorem fsum_congr (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x = g x) :
    fsum n f = fsum n g := nsum_congr _ _ _ (fun x _ => h x)

theorem fsum_add (n : Nat) (f g : Fin n → Nat) :
    fsum n (fun x => f x + g x) = fsum n f + fsum n g := nsum_add _ _ _

theorem fsum_const (n k : Nat) : fsum n (fun _ => k) = n * k := by
  simp [fsum, nsum_const]

theorem fsum_mul (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => f x * k) = fsum n f * k := nsum_mul _ _ _

theorem fsum_mul_left (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => k * f x) = k * fsum n f := by
  rw [fsum_congr n _ (fun x => f x * k) (fun x => Nat.mul_comm _ _), fsum_mul]
  exact Nat.mul_comm _ _

theorem fsum_swap (m n : Nat) (f : Fin m → Fin n → Nat) :
    fsum m (fun r => fsum n (f r)) = fsum n (fun c => fsum m (fun r => f r c)) :=
  nsum_swap _ _ _

theorem fsum_single (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 1 else 0) = 1 :=
  nsum_single _ (fin_nodup n) c (fin_mem c)

theorem fsum_member_le (n : Nat) (f : Fin n → Nat) (c : Fin n) :
    f c ≤ fsum n f := nsum_member_le _ _ _ (fin_mem c)

theorem fsum_le (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x ≤ g x) :
    fsum n f ≤ fsum n g := nsum_le _ _ _ (fun x _ => h x)

theorem fsum_even (n : Nat) (f : Fin n → Nat) (h : ∀ x, f x % 2 = 0) :
    fsum n f % 2 = 0 := nsum_even _ _ (fun x _ => h x)

end EvenParity


==> anc/lean/additional-lean-companion/complete-separation/source/OriginalCounts.lean <==
import OriginalModel

namespace OriginalAugmented

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry

theorem grid_length {Row Col : Type} (rows : List Row) (cols : List Col) :
    (grid rows cols).length=rows.length*cols.length := by
  induction rows with
  | nil => simp [grid]
  | cons r rs ih =>
    change (cols.map (fun c => (r,c)) ++ grid rs cols).length=(rs.length+1)*cols.length
    rw [List.length_append,List.length_map,ih,Nat.add_mul]
    omega

theorem fixedCount_le_grid {m n : Nat} (B : Matrix m n) : fixedCount B≤m*n := by
  unfold fixedCount cells
  have h := List.length_filter_le (fun p => B p.1 p.2)
    (grid (List.finRange m) (List.finRange n))
  simpa only [grid_length,List.length_finRange] using h

theorem filter_disjoint_or_length {α : Type} (xs : List α) (p q : α → Bool)
    (h : ∀ x, p x=true → q x=false) :
    (xs.filter (fun x => p x || q x)).length=(xs.filter p).length+(xs.filter q).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hh := h x
    cases hp : p x <;> cases hq : q x <;> simp_all <;> omega

theorem full_count_add {m n : Nat} (B A : Matrix m n)
    (h : ∀ r c, B r c=true → A r c=false) :
    fixedCount (full B A)=fixedCount B+fixedCount A := by
  exact filter_disjoint_or_length (grid (List.finRange m) (List.finRange n))
    (fun p => B p.1 p.2) (fun p => A p.1 p.2) (fun p => h p.1 p.2)

theorem selected_count_eq_twice_pairs {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : fixedCount A=2*ps.length := by
  exact h.cover.length_eq.trans (flatten_length ps)

theorem fixed_plus_twice_pairs_eq_full {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) :
    fixedCount B+2*ps.length=fixedCount (full B A) := by
  rw [full_count_add B A h.disjoint,selected_count_eq_twice_pairs B A ps h]

theorem fixed_plus_twice_pairs_le_grid {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : fixedCount B+2*ps.length≤m*n := by
  rw [fixed_plus_twice_pairs_eq_full B A ps h]
  exact fixedCount_le_grid (full B A)

theorem objective_le_grid {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : objective B ps≤m*n := by
  have hh := fixed_plus_twice_pairs_le_grid B A ps h
  unfold objective
  omega

theorem cells_empty (m n : Nat) :
    cells (List.finRange m) (List.finRange n) (empty m n)=[] := by
  simp [cells,empty]

theorem fixedCount_empty (m n : Nat) : fixedCount (empty m n)=0 := by
  simp [fixedCount,cells_empty]

theorem objective_empty_selection {m n : Nat} (B : Matrix m n) :
    objective B []=fixedCount B := by simp [objective]

theorem admissible_empty_selection {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : Admissible B (empty m n) [] := by
  refine ⟨hc4,?_,?_,?_,?_⟩
  · intro r c _; rfl
  · rw [cells_empty]; exact List.Perm.nil
  · intro p hp; simp at hp
  · intro p hp; simp at hp

#print axioms fixedCount_le_grid
#print axioms full_count_add
#print axioms selected_count_eq_twice_pairs
#print axioms fixed_plus_twice_pairs_eq_full
#print axioms fixed_plus_twice_pairs_le_grid
#print axioms objective_le_grid
#print axioms fixedCount_empty
#print axioms admissible_empty_selection
end OriginalAugmented


==> anc/lean/additional-lean-companion/complete-separation/source/OriginalFixedBase.lean <==
import OriginalParameters

/-! Optimal selected-pair count while preserving a supplied C4-free base. -/
namespace OriginalAugmented

def FixedBaseValue {m n : Nat} (B : Matrix m n) (k : Nat) : Prop :=
  ∃ (A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps ∧ ps.length=k

noncomputable def Tstar {m n : Nat} (B : Matrix m n) : Nat := by
  classical
  exact BoundedMaximum.greatest (FixedBaseValue B) (m*n)

theorem pairs_le_grid {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : ps.length≤m*n := by
  have hh := fixed_plus_twice_pairs_le_grid B A ps h
  omega

theorem fixedBase_zero_feasible {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : FixedBaseValue B 0 :=
  ⟨empty m n,[],admissible_empty_selection B hc4,rfl⟩

theorem Tstar_le_grid {m n : Nat} (B : Matrix m n) : Tstar B≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (FixedBaseValue B) (m*n)

theorem pairs_le_Tstar {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : ps.length≤Tstar B := by
  classical
  exact BoundedMaximum.le_greatest (FixedBaseValue B) (m*n) ps.length
    (pairs_le_grid B A ps h) ⟨A,ps,h,rfl⟩

theorem Tstar_attained {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) :
    ∃ (A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps ∧ ps.length=Tstar B := by
  classical
  exact BoundedMaximum.greatest_mem (FixedBaseValue B) (m*n)
    ⟨0,Nat.zero_le _,fixedBase_zero_feasible B hc4⟩

theorem objective_le_fixedCount_add_Tstar {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) :
    objective B ps≤fixedCount B+Tstar B := by
  exact Nat.add_le_add_left (pairs_le_Tstar B A ps h) (fixedCount B)

theorem fixedCount_add_twice_Tstar_le_grid {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : fixedCount B+2*Tstar B≤m*n := by
  obtain ⟨A,ps,h,hcount⟩ := Tstar_attained B hc4
  have hh := fixed_plus_twice_pairs_le_grid B A ps h
  rwa [hcount] at hh

theorem fixedCount_add_Tstar_le_zA {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : fixedCount B+Tstar B≤zA m n := by
  obtain ⟨A,ps,h,hcount⟩ := Tstar_attained B hc4
  have hh := objective_le_zA B A ps h
  unfold objective at hh
  rwa [hcount] at hh

theorem fixedCount_add_Tstar_le_zL {m n : Nat} (B : Matrix m n)
    (hB : MaximumBase B) : fixedCount B+Tstar B≤zL m n := by
  obtain ⟨A,ps,h,hcount⟩ := Tstar_attained B hB.1
  have hh := objective_le_zL B A ps ⟨h,hB⟩
  unfold objective at hh
  rwa [hcount] at hh

theorem Tstar_le_iff {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) (k : Nat) :
    Tstar B≤k ↔ ∀ (A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps → ps.length≤k := by
  constructor
  · intro h A ps ha; exact Nat.le_trans (pairs_le_Tstar B A ps ha) h
  · intro h
    obtain ⟨A,ps,ha,hcount⟩ := Tstar_attained B hc4
    rw [←hcount]
    exact h A ps ha

theorem exists_maximumBase_zL_eq_z_add_Tstar (m n : Nat) :
    ∃ B : Matrix m n, MaximumBase B ∧ zL m n=z m n+Tstar B := by
  obtain ⟨B,A,ps,h,hobj⟩ := zL_attained m n
  have hcount := ((maximumBase_iff B).mp h.2).2
  have hup := fixedCount_add_Tstar_le_zL B h.2
  have hlo := objective_le_fixedCount_add_Tstar B A ps h.1
  rw [hcount] at hup
  rw [hobj,hcount] at hlo
  exact ⟨B,h.2,Nat.le_antisymm hlo hup⟩

theorem exists_base_zA_eq_fixedCount_add_Tstar (m n : Nat) :
    ∃ B : Matrix m n, EvenParity.C4Free B ∧ zA m n=fixedCount B+Tstar B := by
  obtain ⟨B,A,ps,h,hobj⟩ := zA_attained m n
  have hup := fixedCount_add_Tstar_le_zA B h.base_C4
  have hlo := objective_le_fixedCount_add_Tstar B A ps h
  rw [hobj] at hlo
  exact ⟨B,h.base_C4,Nat.le_antisymm hlo hup⟩

#print axioms fixedBase_zero_feasible
#print axioms pairs_le_Tstar
#print axioms Tstar_attained
#print axioms objective_le_fixedCount_add_Tstar
#print axioms fixedCount_add_twice_Tstar_le_grid
#print axioms fixedCount_add_Tstar_le_zA
#print axioms fixedCount_add_Tstar_le_zL
#print axioms Tstar_le_iff
#print axioms exists_maximumBase_zL_eq_z_add_Tstar
#print axioms exists_base_zA_eq_fixedCount_add_Tstar
end OriginalAugmented


==> anc/lean/additional-lean-companion/complete-separation/source/OriginalMixingGeometry.lean <==
import EmptyRectangleGeometry

namespace MixingLightTransfer
open PairedPivotCore PairedPivotCounting OriginalAugmented BooleanMatrixGeometry
  PairedMatrixMoments FiniteRatSums RationalSampling ListRatCounting MinimumEndpoint

def lightError (m n : Nat) (xi : Rat) : Rat := xi+2/(m : Rat)+2/(n : Rat)

theorem lightError_nonneg (m n : Nat) (hm : 0<m) (hn : 0<n)
    (xi : Rat) (hxi : 0≤xi) : 0≤lightError m n xi := by
  have hmi := Rat.inv_pos.mpr (Rat.natCast_pos.mpr hm)
  have hni := Rat.inv_pos.mpr (Rat.natCast_pos.mpr hn)
  unfold lightError
  grind

theorem normalized_intersection_bound (k a b c : Nat) (hk : 0<k) (xi : Rat)
    (hcount : a+b≤k+c+2) (hc : (c : Rat)≤xi*(k : Rat)) :
    (a : Rat)/(k : Rat)+(b : Rat)/(k : Rat)≤1+xi+2/(k : Rat) := by
  have hkR : (0:Rat)<(k : Rat) := Rat.natCast_pos.mpr hk
  have hkne : (k : Rat)≠0 := by grind
  have h := Rat.natCast_le_natCast.mpr hcount
  rw [Rat.natCast_add,Rat.natCast_add,Rat.natCast_add] at h
  have ha := Rat.div_mul_cancel (a := (a : Rat)) hkne
  have hb := Rat.div_mul_cancel (a := (b : Rat)) hkne
  have htwo := Rat.div_mul_cancel (a := (2:Rat)) hkne
  apply Rat.le_of_mul_le_mul_right (c := (k : Rat)) ?_ hkR
  grind

/-- The pair-light conclusion is derived from full-occupancy C3 and actual
    rectangle cardinalities. No endpoint-distinctness premise is imposed. -/
theorem original_mate_light {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B A : OriginalAugmented.Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (xi : Rat) (hrect : NoLargeEmpty B xi) :
    ∀ p ∈ ps,
      rowMean A p.1.1+rowMean A p.2.1≤1+lightError m n xi ∨
      colMean A p.1.2+colMean A p.2.2≤1+lightError m n xi := by
  have hmi := Rat.inv_pos.mpr (Rat.natCast_pos.mpr hm)
  have hni := Rat.inv_pos.mpr (Rat.natCast_pos.mpr hn)
  intro p hp
  have hempty := common_rectangle_empty B A ps had p hp
  obtain hrows | hcols := hrect _ _ hempty
  · have hc := normalized_intersection_bound m
      (maskCard m (fun r => A r p.1.2)) (maskCard m (fun r => A r p.2.2))
      (maskCard m (commonRows (full B A) p)) hm xi (selected_col_pair_count B A p) hrows
    rw [←colMean_card,←colMean_card] at hc
    exact Or.inr (by unfold lightError; grind)
  · have hr := normalized_intersection_bound n
      (maskCard n (A p.1.1)) (maskCard n (A p.2.1))
      (maskCard n (commonCols (full B A) p)) hn xi (selected_row_pair_count B A p) hcols
    rw [←rowMean_card,←rowMean_card] at hr
    exact Or.inl (by unfold lightError; grind)

#print axioms original_mate_light
end MixingLightTransfer


==> anc/lean/additional-lean-companion/complete-separation/source/OriginalModel.lean <==
import GridModel
import MatrixCounting

/-! The original model, with a separate fixed base and selected-only matrix. -/
namespace OriginalAugmented

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry

abbrev Matrix (m n : Nat) := Fin m → Fin n → Bool
abbrev Pair (m n : Nat) := Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)

def full {m n : Nat} (B A : Matrix m n) : Matrix m n :=
  fun r c => B r c || A r c

def empty (m n : Nat) : Matrix m n := fun _ _ => false

def OriginalC2 {m n : Nat} (O : Matrix m n) (p : Pair m n) : Prop :=
  p.1.1 ≠ p.2.1 → p.1.2 ≠ p.2.2 →
    ¬ (O p.1.1 p.2.2 = true ∧ O p.2.1 p.1.2 = true)

structure Admissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop where
  base_C4 : EvenParity.C4Free B
  disjoint : ∀ r c, B r c = true → A r c = false
  cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps)
  c2 : ∀ p ∈ ps, OriginalC2 (full B A) p
  c3 : ∀ p ∈ ps, OriginalC3 (fun r c => full B A r c = true) p.1 p.2

def fixedCount {m n : Nat} (B : Matrix m n) : Nat :=
  (cells (List.finRange m) (List.finRange n) B).length

def objective {m n : Nat} (B : Matrix m n) (ps : List (Pair m n)) : Nat :=
  fixedCount B + ps.length

def MaximumBase {m n : Nat} (B : Matrix m n) : Prop :=
  EvenParity.C4Free B ∧ ∀ B' : Matrix m n, EvenParity.C4Free B' →
    fixedCount B' ≤ fixedCount B

def LimitedAdmissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop :=
  Admissible B A ps ∧ MaximumBase B

theorem full_iff {m n : Nat} (B A : Matrix m n) (r : Fin m) (c : Fin n) :
    full B A r c = true ↔ B r c = true ∨ A r c = true := by
  simp [full]

theorem selected_preserved {m n : Nat} (B A : Matrix m n)
    (r : Fin m) (c : Fin n) (h : A r c = true) : full B A r c = true := by
  exact (full_iff B A r c).mpr (Or.inr h)

theorem base_preserved {m n : Nat} (B A : Matrix m n)
    (r : Fin m) (c : Fin n) (h : B r c = true) : full B A r c = true := by
  exact (full_iff B A r c).mpr (Or.inl h)

theorem empty_C4 (m n : Nat) : EvenParity.C4Free (empty m n) := by
  intro r s c d _ _ h
  simp [empty] at h

theorem full_empty {m n : Nat} (A : Matrix m n) : full (empty m n) A = A := by
  funext r c
  simp [full, empty]

theorem c3_antitone {Row Col : Type} (P Q : Row → Col → Prop)
    (hPQ : ∀ r c, P r c → Q r c) (a b : Cell Row Col)
    (hQ : OriginalC3 Q a b) : OriginalC3 P a b := by
  intro x y hxa hxb hya hyb h
  exact hQ x y hxa hxb hya hyb
    ⟨hPQ x y h.1, hPQ x a.2 h.2.1, hPQ x b.2 h.2.2.1,
      hPQ a.1 y h.2.2.2.1, hPQ b.1 y h.2.2.2.2⟩

theorem selected_C3 {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
    OriginalC3 (fun r c => A r c = true) p.1 p.2 := by
  apply c3_antitone _ _ (fun r c => selected_preserved B A r c) p.1 p.2
  exact h.c3 p hp

theorem selected_S {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : (flattenPairs ps).Nodup := by
  exact GridModel.cover_has_no_reuse m n A ps h.cover

theorem selected_endpoints {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
    A p.1.1 p.1.2 = true ∧ A p.2.1 p.2.2 = true := by
  exact GridModel.selected_endpoints_occupied m n A ps h.cover p hp

#print axioms full_iff
#print axioms empty_C4
#print axioms full_empty
#print axioms c3_antitone
#print axioms selected_C3
#print axioms selected_S
#print axioms selected_endpoints

end OriginalAugmented


==> anc/lean/additional-lean-companion/complete-separation/source/OriginalParameters.lean <==
import OriginalCounts
import BoundedMaximum

/-! The actual extremal parameters of the unchanged original Boolean model. -/
namespace OriginalAugmented

def ClassicalValue (m n k : Nat) : Prop :=
  ∃ B : Matrix m n, EvenParity.C4Free B ∧ fixedCount B=k

def AugmentedValue (m n k : Nat) : Prop :=
  ∃ (B A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps ∧ objective B ps=k

def LimitedValue (m n k : Nat) : Prop :=
  ∃ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps ∧ objective B ps=k

noncomputable def z (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (ClassicalValue m n) (m*n)

noncomputable def zA (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (AugmentedValue m n) (m*n)

noncomputable def zL (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (LimitedValue m n) (m*n)

theorem classical_zero_feasible (m n : Nat) : ClassicalValue m n 0 :=
  ⟨empty m n,empty_C4 m n,fixedCount_empty m n⟩

theorem augmented_zero_feasible (m n : Nat) : AugmentedValue m n 0 := by
  refine ⟨empty m n,empty m n,[],admissible_empty_selection _ (empty_C4 m n),?_⟩
  simp [objective,fixedCount_empty]

theorem z_le_grid (m n : Nat) : z m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (ClassicalValue m n) (m*n)

theorem zA_le_grid (m n : Nat) : zA m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (AugmentedValue m n) (m*n)

theorem zL_le_grid (m n : Nat) : zL m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (LimitedValue m n) (m*n)

theorem fixedCount_le_z {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) :
    fixedCount B≤z m n := by
  classical
  exact BoundedMaximum.le_greatest (ClassicalValue m n) (m*n) (fixedCount B)
    (fixedCount_le_grid B) ⟨B,hc4,rfl⟩

theorem classical_attained (m n : Nat) : ∃ B : Matrix m n,
    MaximumBase B ∧ fixedCount B=z m n := by
  classical
  have hv : ClassicalValue m n (z m n) := BoundedMaximum.greatest_mem
    (ClassicalValue m n) (m*n) ⟨0,Nat.zero_le _,classical_zero_feasible m n⟩
  obtain ⟨B,hc4,hcount⟩ := hv
  refine ⟨B,⟨hc4,?_⟩,hcount⟩
  intro B' hB'
  rw [hcount]
  exact fixedCount_le_z B' hB'

theorem exists_maximumBase (m n : Nat) : ∃ B : Matrix m n, MaximumBase B := by
  obtain ⟨B,hB,_⟩ := classical_attained m n
  exact ⟨B,hB⟩

theorem maximumBase_iff {m n : Nat} (B : Matrix m n) :
    MaximumBase B ↔ EvenParity.C4Free B ∧ fixedCount B=z m n := by
  constructor
  · intro hB
    obtain ⟨C,hC,hcount⟩ := classical_attained m n
    refine ⟨hB.1,Nat.le_antisymm (fixedCount_le_z B hB.1) ?_⟩
    rw [←hcount]
    exact hB.2 C hC.1
  · rintro ⟨hc4,hcount⟩
    refine ⟨hc4,?_⟩
    intro C hC
    rw [hcount]
    exact fixedCount_le_z C hC

theorem limited_nonempty (m n : Nat) :
    ∃ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps := by
  obtain ⟨B,hB⟩ := exists_maximumBase m n
  exact ⟨B,empty m n,[],admissible_empty_selection B hB.1,hB⟩

theorem objective_le_zA {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : objective B ps≤zA m n := by
  classical
  exact BoundedMaximum.le_greatest (AugmentedValue m n) (m*n) (objective B ps)
    (objective_le_grid B A ps h) ⟨B,A,ps,h,rfl⟩

theorem objective_le_zL {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : LimitedAdmissible B A ps) : objective B ps≤zL m n := by
  classical
  exact BoundedMaximum.le_greatest (LimitedValue m n) (m*n) (objective B ps)
    (objective_le_grid B A ps h.1) ⟨B,A,ps,h,rfl⟩

theorem zA_attained (m n : Nat) : ∃ (B A : Matrix m n) (ps : List (Pair m n)),
    Admissible B A ps ∧ objective B ps=zA m n := by
  classical
  exact BoundedMaximum.greatest_mem (AugmentedValue m n) (m*n)
    ⟨0,Nat.zero_le _,augmented_zero_feasible m n⟩

theorem zL_attained (m n : Nat) : ∃ (B A : Matrix m n) (ps : List (Pair m n)),
    LimitedAdmissible B A ps ∧ objective B ps=zL m n := by
  classical
  obtain ⟨B,A,ps,h⟩ := limited_nonempty m n
  exact BoundedMaximum.greatest_mem (LimitedValue m n) (m*n)
    ⟨objective B ps,objective_le_grid B A ps h.1,⟨B,A,ps,h,rfl⟩⟩

theorem z_le_zL (m n : Nat) : z m n≤zL m n := by
  obtain ⟨B,hB,hcount⟩ := classical_attained m n
  have hh := objective_le_zL B (empty m n) [] ⟨admissible_empty_selection B hB.1,hB⟩
  simpa only [objective,List.length_nil,Nat.add_zero,hcount] using hh

theorem zL_le_zA (m n : Nat) : zL m n≤zA m n := by
  obtain ⟨B,A,ps,h,hcount⟩ := zL_attained m n
  rw [←hcount]
  exact objective_le_zA B A ps h.1

theorem hierarchy (m n : Nat) : z m n≤zL m n ∧ zL m n≤zA m n :=
  ⟨z_le_zL m n,zL_le_zA m n⟩

theorem z_le_iff (m n k : Nat) : z m n≤k ↔
    ∀ B : Matrix m n, EvenParity.C4Free B → fixedCount B≤k := by
  constructor
  · intro h B hB; exact Nat.le_trans (fixedCount_le_z B hB) h
  · intro h
    obtain ⟨B,hB,hcount⟩ := classical_attained m n
    rw [←hcount]
    exact h B hB.1

theorem zA_le_iff (m n k : Nat) : zA m n≤k ↔
    ∀ (B A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps → objective B ps≤k := by
  constructor
  · intro h B A ps ha; exact Nat.le_trans (objective_le_zA B A ps ha) h
  · intro h
    obtain ⟨B,A,ps,ha,hcount⟩ := zA_attained m n
    rw [←hcount]
    exact h B A ps ha

theorem zL_le_iff (m n k : Nat) : zL m n≤k ↔
    ∀ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps → objective B ps≤k := by
  constructor
  · intro h B A ps ha; exact Nat.le_trans (objective_le_zL B A ps ha) h
  · intro h
    obtain ⟨B,A,ps,ha,hcount⟩ := zL_attained m n
    rw [←hcount]
    exact h B A ps ha

theorem parameters_zero_of_grid_zero (m n : Nat) (hz : m*n=0) :
    z m n=0 ∧ zL m n=0 ∧ zA m n=0 := by
  have h₁ := z_le_grid m n
  have h₂ := zL_le_grid m n
  have h₃ := zA_le_grid m n
  omega

#print axioms classical_zero_feasible
#print axioms augmented_zero_feasible
#print axioms fixedCount_le_z
#print axioms classical_attained
#print axioms exists_maximumBase
#print axioms maximumBase_iff
#print axioms limited_nonempty
#print axioms objective_le_zA
#print axioms objective_le_zL
#print axioms zA_attained
#print axioms zL_attained
#print axioms hierarchy
#print axioms z_le_iff
#print axioms zA_le_iff
#print axioms zL_le_iff
#print axioms parameters_zero_of_grid_zero
end OriginalAugmented


==> anc/lean/additional-lean-companion/complete-separation/source/PairedCounting.lean <==
import PairedLimit

namespace PairedCounting
open PairedPivotCounting MajorityCounting FiniteRatSums RationalSampling
  ListRatCounting PairedRational PairedDecision PairedLimit

theorem bool_probability_range {P : Type} (xs : List P) (w : P → Rat)
    (hn : sum xs w=1) (hw : ∀ p ∈ xs, 0≤w p) (R : P → Bool) :
    0≤expect xs w (fun p => ratBit (R p)) ∧
      expect xs w (fun p => ratBit (R p))≤1 := by
  have h0 := expect_le xs w (fun _ => 0) (fun p => ratBit (R p)) hw
    (fun p _ => (ratBit_range (R p)).1)
  have h1 := expect_le xs w (fun p => ratBit (R p)) (fun _ => 1) hw
    (fun p _ => (ratBit_range (R p)).2)
  rw [expect_const xs w hn] at h0 h1
  exact ⟨h0,h1⟩

theorem finite_decision_bound {P C : Type} (xs : List P) (w : P → Rat)
    (hn : sum xs w=1) (hw : ∀ p ∈ xs, 0≤w p)
    (cs : List C) (pairs : List (C × C)) (cover : cs.Perm (flattenPairs pairs))
    (R : P → C → Bool)
    (hd : ∀ ab ∈ pairs, ∀ p, ¬(R p ab.1=true ∧ R p ab.2=true)) (k : Nat) :
    2*sum cs (fun c => prob (expect xs w (fun p => ratBit (R p c))) k)≤(cs.length : Rat) := by
  have hpoint : ∀ vs : List P,
      2*sum cs (fun c => decisionValue (vs.map (fun p => R p c)))≤(cs.length : Rat) := by
    intro vs
    have h := decision_count_le_half (fun p c => R p c=true) cs pairs cover hd vs
    have hr := Rat.natCast_le_natCast.mpr h
    rw [Rat.natCast_mul, ← count_as_sum] at hr
    simpa only [bits, Bool.decide_eq_true, decisionValue] using hr
  have h := iid_le xs w hw (2*k)
    (fun vs => 2*sum cs (fun c => decisionValue (vs.map (fun p => R p c))))
    (fun _ => (cs.length : Rat)) hpoint
  rw [iid_mul_left, iid_const xs w hn, iid_sum] at h
  rw [sum_congr cs _ _ (fun c _ => iid_response xs w hn (fun p => R p c) k)] at h
  exact h

theorem rational_decision_bound {P C : Type} (xs : List P) (w : P → Rat)
    (hn : sum xs w=1) (hw : ∀ p ∈ xs, 0≤w p)
    (cs : List C) (pairs : List (C × C)) (cover : cs.Perm (flattenPairs pairs))
    (R : P → C → Bool)
    (hd : ∀ ab ∈ pairs, ∀ p, ¬(R p ab.1=true ∧ R p ab.2=true)) :
    2*sum cs (fun c => B (expect xs w (fun p => ratBit (R p c))))≤(cs.length : Rat) := by
  have h := sum_limit cs (fun c => expect xs w (fun p => ratBit (R p c)))
    (fun c _ => bool_probability_range xs w hn hw (fun p => R p c))
    ((cs.length : Rat)/2) (by
      intro k
      have hh := finite_decision_bound xs w hn hw cs pairs cover R hd k
      have he := Rat.div_mul_cancel (a := (cs.length : Rat)) (by decide : (2:Rat)≠0)
      grind)
  have he := Rat.div_mul_cancel (a := (cs.length : Rat)) (by decide : (2:Rat)≠0)
  grind

#print axioms bool_probability_range
#print axioms finite_decision_bound
#print axioms rational_decision_bound
end PairedCounting


==> anc/lean/additional-lean-companion/complete-separation/source/PairedDecision.lean <==
import PairedRational

namespace PairedDecision
open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums
  RationalSampling ListRatCounting PairedRational

def decision : List Bool → Bool
  | [] => false
  | [_] => false
  | a::b::rest => step (a,b) (decision rest)
def decisionValue (vs : List Bool) : Rat := ratBit (decision vs)

theorem decision_disjoint (xs ys : List Bool) (h : DisjointBits xs ys) :
    ¬(decision xs=true ∧ decision ys=true) := by
  cases xs with
  | nil => simp [decision]
  | cons a xs =>
    cases xs with
    | nil => simp [decision]
    | cons b rest =>
      cases ys with
      | nil => cases h
      | cons c ys =>
        cases ys with
        | nil => cases h.2
        | cons d tail =>
          have ih := decision_disjoint rest tail h.2.2
          have ha := h.1
          have hb := h.2.1
          cases a <;> cases b <;> cases c <;> cases d <;>
            simp_all [decision, step]
termination_by xs.length

theorem decision_count_le_half {P C : Type} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (cs : List C) (pairs : List (C × C))
    (cover : cs.Perm (flattenPairs pairs))
    (hd : ∀ ab ∈ pairs, ∀ p, ¬(R p ab.1 ∧ R p ab.2)) (pivots : List P) :
    2*count (fun a => decision (bits R pivots a)) cs≤cs.length := by
  let f := fun a => decision (bits R pivots a)
  have hp : ∀ ab ∈ pairs, ¬(f ab.1=true ∧ f ab.2=true) := by
    intro ab hab
    exact decision_disjoint _ _ (bits_disjoint R pivots ab.1 ab.2 (hd ab hab))
  have h := paired_count_le f pairs hp
  have he := count_perm f cover
  have hl := cover.length_eq.trans (flatten_length pairs)
  change 2*count f cs≤cs.length
  omega

theorem boolIid_congr (t : Rat) (k : Nat) (f g : List Bool → Rat)
    (h : ∀ vs, f vs=g vs) : boolIid t k f=boolIid t k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    change t*boolIid t k _+(1-t)*boolIid t k _=_
    rw [ih _ _ (fun vs => h (true::vs)), ih _ _ (fun vs => h (false::vs))]
    rfl

theorem boolIid_const (t : Rat) (k : Nat) (c : Rat) :
    boolIid t k (fun _ => c)=c := by
  induction k with
  | zero => rfl
  | succ k ih =>
    change t*boolIid t k (fun _ => c)+(1-t)*boolIid t k (fun _ => c)=c
    rw [ih]
    grind

def prob (t : Rat) : Nat → Rat
  | 0 => 0
  | k+1 => t^2+rho t*prob t k

theorem value_tt (vs : List Bool) : decisionValue (true::true::vs)=1 := rfl
theorem value_ff (vs : List Bool) : decisionValue (false::false::vs)=0 := rfl
theorem value_tf (vs : List Bool) : decisionValue (true::false::vs)=decisionValue vs := rfl
theorem value_ft (vs : List Bool) : decisionValue (false::true::vs)=decisionValue vs := rfl

theorem bool_response (t : Rat) (k : Nat) : boolIid t (2*k) decisionValue=prob t k := by
  induction k with
  | zero => rfl
  | succ k ih =>
    rw [show 2*(k+1)=2*k+1+1 by omega]
    change t*(t*boolIid t (2*k) (fun vs => decisionValue (true::true::vs))+
      (1-t)*boolIid t (2*k) (fun vs => decisionValue (true::false::vs)))+
      (1-t)*(t*boolIid t (2*k) (fun vs => decisionValue (false::true::vs))+
      (1-t)*boolIid t (2*k) (fun vs => decisionValue (false::false::vs)))=prob t (k+1)
    simp only [value_tt,value_tf,value_ft,value_ff,boolIid_const,ih]
    change t*(t*1+(1-t)*prob t k)+(1-t)*(t*prob t k+(1-t)*0)=t^2+rho t*prob t k
    unfold rho
    grind

theorem iid_response {α : Type} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (k : Nat) :
    iid xs w (2*k) (fun vs => decisionValue (vs.map h))=
      prob (expect xs w (fun x => ratBit (h x))) k := by
  rw [iid_boolean_pushforward xs w hn h, bool_response]

#print axioms decision_disjoint
#print axioms decision_count_le_half
#print axioms boolIid_congr
#print axioms boolIid_const
#print axioms bool_response
#print axioms iid_response
end PairedDecision


==> anc/lean/additional-lean-companion/complete-separation/source/PairedDensity.lean <==
import PairedRow
import GeneralTranspose

namespace PairedDensity
open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry PairedRow GeneralTranspose

theorem second_moment (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2)≤
      (2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
        3*(m : Rat)*((m : Rat)-1) := by
  have h := sum_le (List.finRange m)
    (fun r => 3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r))
    (fun r => total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+3*((m : Rat)-1))
    (fun r _ => PairedRow.general_row_bound m n A pairs cover hc r)
  rw [sum_mul_left, codegree_double_count, sum_add, sum_add,
    sum_const, sum_mul_left, sum_const] at h
  simp only [List.length_finRange] at h
  change 3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2)≤
    (m : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
      (m : Rat)*(3*((m : Rat)-1)) at h
  grind

theorem quadratic (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(total (List.finRange m) (List.finRange n) (indicator A))^2≤
      (2*(m : Rat)+2)*(n : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
        3*(m : Rat)*((m : Rat)-1)*(n : Rat) := by
  have h1 := second_moment m n A pairs cover hc
  have h2 := finite_cauchy (List.finRange n) (colDegree (List.finRange m) (indicator A))
  rw [← total_columns] at h2
  simp only [List.length_finRange] at h2
  have h3 := Rat.mul_le_mul_of_nonneg_left h1 (Rat.natCast_nonneg (a := n))
  have h4 := Rat.mul_le_mul_of_nonneg_left h2 (by decide : (0:Rat)≤3)
  grind

theorem quadratic_to_linear (x m n : Rat) (hm : 0≤m) (hn : 0≤n)
    (hq : x^2≤(4*m+4)*n*x+36*m*(m-1)*n) :
    x≤(4*m+4)*n+9*m := by
  apply Classical.byContradiction
  intro h
  have ha : 0≤4*m+4 := by grind
  have han := Rat.mul_nonneg ha hn
  have hp1 : 0<x-((4*m+4)*n+9*m) := by grind
  have hp2 : 0<x+9*m := by grind
  have hp := Rat.mul_pos hp1 hp2
  have hmn := Rat.mul_nonneg hm hn
  have hm2 : (0:Rat)≤m^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he : (x-((4*m+4)*n+9*m))*(x+9*m)+72*m*n+81*m^2=
      x^2-(4*m+4)*n*x-36*m*(m-1)*n := by grind
  have hpos : 0<(x-((4*m+4)*n+9*m))*(x+9*m)+72*m*n+81*m^2 := by grind
  rw [he] at hpos
  grind

theorem density_rat (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    6*total (List.finRange m) (List.finRange n) (indicator A)≤
      4*(m : Rat)*(n : Rat)+4*(n : Rat)+9*(m : Rat) := by
  have hq := quadratic m n A pairs cover hc
  have h12 := Rat.mul_le_mul_of_nonneg_left hq (by decide : (0:Rat)≤12)
  have hscaled : (6*total (List.finRange m) (List.finRange n) (indicator A))^2≤
      (4*(m : Rat)+4)*(n : Rat)*(6*total (List.finRange m) (List.finRange n) (indicator A))+
        36*(m : Rat)*((m : Rat)-1)*(n : Rat) := by grind
  have h := quadratic_to_linear _ (m : Rat) (n : Rat)
    Rat.natCast_nonneg Rat.natCast_nonneg hscaled
  grind

theorem general_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    6*(cells (List.finRange m) (List.finRange n) A).length≤4*m*n+4*n+9*m := by
  have h := density_rat m n A pairs cover hc
  rw [← cells_card] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul,Rat.natCast_add] using h

/-- Preferred rational-rule bound from literal C3 and full pairing coverage. -/
theorem general_C3_density_transposed (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    6*(cells (List.finRange m) (List.finRange n) A).length≤4*m*n+4*m+9*n := by
  have h := general_C3_density n m (transpose A) (transposePairs pairs)
    (transpose_cover m n A pairs cover) (transposed_pairs_C3 m n A pairs hc)
  have hl := (cells_transpose_perm m n A).length_eq
  rw [List.length_map] at hl
  rw [hl] at h
  simp only [Nat.mul_assoc] at h ⊢
  rw [Nat.mul_comm n m] at h
  exact h

#print axioms second_moment
#print axioms quadratic
#print axioms quadratic_to_linear
#print axioms density_rat
#print axioms general_C3_density
#print axioms general_C3_density_transposed
end PairedDensity


==> anc/lean/additional-lean-companion/complete-separation/source/PairedLimit.lean <==
import PairedDecision

namespace PairedLimit
open FiniteRatSums RationalSampling ListRatCounting PairedRational PairedDecision

theorem rational_nat_above (q : Rat) : ∃ n : Nat, q<(n : Rat) := by
  refine ⟨(q.floor+1).toNat, ?_⟩
  have h := Rat.lt_floor_add_one q
  have hi := Rat.intCast_le_intCast.mpr (Int.self_le_toNat (q.floor+1))
  simp only [Rat.intCast_natCast] at hi
  grind

theorem archimedean_le (a b c : Rat)
    (h : ∀ k : Nat, ((k : Rat)+1)*(a-b)≤c) : a≤b := by
  apply Classical.byContradiction
  intro hab
  have hp : 0<a-b := by grind
  obtain ⟨k,hk⟩ := rational_nat_above (c/(a-b))
  have hm := Rat.mul_lt_mul_of_pos_right hk hp
  have he := Rat.div_mul_cancel (a := c) (show a-b≠0 by grind)
  have hh := h k
  grind

theorem probability_error (t : Rat) (h0 : 0≤t) (h1 : t≤1) (k : Nat) :
    0≤B t-prob t k ∧ ((k : Rat)+1)*(B t-prob t k)≤1 := by
  induction k with
  | zero =>
    have h := B_range t
    change 0≤B t-0 ∧ ((0:Rat)+1)*(B t-0)≤1
    grind
  | succ k ih =>
    have hr := rho_range t h0 h1
    have hf := fixed_point t
    have he : B t-prob t (k+1)=rho t*(B t-prob t k) := by
      change B t-(t^2+rho t*prob t k)=rho t*(B t-prob t k)
      grind
    have hn := Rat.natCast_nonneg (a := k)
    have hr2 : 2*rho t≤1 := by
      have h := Rat.mul_le_mul_of_nonneg_left hr.2 (by decide : (0:Rat)≤2)
      grind
    have hc := Rat.mul_le_mul_of_nonneg_left hr2 (show 0≤(k : Rat)+2 by grind)
    have hcoef : ((k : Rat)+2)*rho t≤(k : Rat)+1 := by grind
    have hh := Rat.mul_le_mul_of_nonneg_right hcoef ih.1
    have hp := Rat.mul_nonneg hr.1 ih.1
    constructor
    · rw [he]; exact hp
    · rw [he]
      simp only [Rat.natCast_add]
      change ((k : Rat)+1+1)*(rho t*(B t-prob t k))≤1
      grind

theorem sum_limit {α : Type} (xs : List α) (q : α → Rat)
    (hq : ∀ x ∈ xs, 0≤q x ∧ q x≤1) (K : Rat)
    (h : ∀ k, sum xs (fun x => prob (q x) k)≤K) :
    sum xs (fun x => B (q x))≤K := by
  apply archimedean_le _ _ (xs.length : Rat)
  intro k
  have he := sum_le xs
    (fun x => ((k : Rat)+1)*(B (q x)-prob (q x) k)) (fun _ => 1)
    (fun x hx => (probability_error (q x) (hq x hx).1 (hq x hx).2 k).2)
  rw [sum_mul_left, sum_sub, sum_const] at he
  have hm := Rat.mul_le_mul_of_nonneg_left (h k)
    (show 0≤(k : Rat)+1 by have := Rat.natCast_nonneg (a := k); grind)
  grind

#print axioms rational_nat_above
#print axioms archimedean_le
#print axioms probability_error
#print axioms sum_limit
end PairedLimit


==> anc/lean/additional-lean-companion/complete-separation/source/PairedOpenGeometry.lean <==
import PairedCounting

namespace PairedOpenGeometry
open PairedPivotCore FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralBoundary GridModel PairedRational

theorem B_zero : B 0=0 := by
  have h := B_mul_den 0
  unfold den at h
  grind

theorem open_probability (m n : Nat) (A : Fin m → Fin n → Bool)
    (r s : Fin m) (c : Fin n) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    expect (List.finRange n) (rowWeight (List.finRange n) A r)
      (fun j => ratBit (openBit A (r,j) (s,c)))=
    if s=r then 0 else indicator A r c*indicator A s c*
      ((codegree (List.finRange n) (indicator A) r s-1)/
        rowDegree (List.finRange n) (indicator A) r) := by
  have hnorm := rowWeight_normalized (List.finRange n) A r hd
  by_cases hsr : s=r
  · subst s
    rw [if_pos rfl]
    rw [expect_congr _ _ _ (fun _ => 0) (by intro j hj; simp [openBit, ratBit])]
    exact expect_const _ _ hnorm 0
  · rw [if_neg hsr]
    have hbit : ∀ j : Fin n,
        ratBit (openBit A (r,j) (s,c))=
        ratBit (closedBit A (r,j) (s,c))*(1-flag j c) := by
      intro j
      by_cases hj : j=c
      · subst j; simp [openBit, flag, ratBit] <;> grind
      · simp [openBit, Ne.symm hsr, hj, flag, ratBit] <;> grind
    have hdiag := sum_single (List.finRange n) c
      (fun j => rowWeight (List.finRange n) A r j*ratBit (closedBit A (r,j) (s,c)))
      (finRange_nodup n) (finRange_mem c)
    have hexp :
        expect (List.finRange n) (rowWeight (List.finRange n) A r)
          (fun j => ratBit (openBit A (r,j) (s,c)))=
        expect (List.finRange n) (rowWeight (List.finRange n) A r)
          (fun j => ratBit (closedBit A (r,j) (s,c)))-
        rowWeight (List.finRange n) A r c*ratBit (closedBit A (r,c) (s,c)) := by
      unfold expect
      rw [sum_congr (List.finRange n) _
        (fun j => rowWeight (List.finRange n) A r j*ratBit (closedBit A (r,j) (s,c))-
          (rowWeight (List.finRange n) A r j*ratBit (closedBit A (r,j) (s,c)))*flag j c)
        (by intro j hj; dsimp only; rw [hbit j]; grind)]
      rw [sum_sub, hdiag]
    rw [row_cell_probability] at hexp
    cases hrc : A r c <;> cases hsc : A s c <;>
      simp [rowWeight, closedBit, indicator, ratBit, hrc, hsc] at hexp ⊢ <;> grind

theorem sum_open_response (m n : Nat) (A : Fin m → Fin n → Bool)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      B (expect (List.finRange n) (rowWeight (List.finRange n) A r)
        (fun j => ratBit (openBit A (r,j) p))))=
    sum (List.finRange m) (fun s => if s=r then 0 else
      codegree (List.finRange n) (indicator A) r s*
        B ((codegree (List.finRange n) (indicator A) r s-1)/
          rowDegree (List.finRange n) (indicator A) r)) := by
  rw [cells_sum]
  apply sum_congr (List.finRange m)
  intro s hs
  by_cases hsr : s=r
  · subst s
    rw [if_pos rfl]
    rw [sum_congr (List.finRange n) _ (fun _ => 0) (by
      intro c hc
      rw [open_probability m n A r r c hd, if_pos rfl, B_zero, Rat.mul_zero])]
    rw [sum_const]; grind
  · rw [if_neg hsr]
    have hp : ∀ c : Fin n,
        indicator A s c*B (expect (List.finRange n) (rowWeight (List.finRange n) A r)
          (fun j => ratBit (openBit A (r,j) (s,c))))=
        (indicator A r c*indicator A s c)*
          B ((codegree (List.finRange n) (indicator A) r s-1)/
            rowDegree (List.finRange n) (indicator A) r) := by
      intro c
      rw [open_probability m n A r s c hd, if_neg hsr]
      unfold indicator
      rw [two_bit_mask (A r c) (A s c) B B_zero]
      cases hrc : A r c <;> cases hsc : A s c <;> simp [ratBit]
    rw [sum_congr (List.finRange n) _ _ (fun c _ => hp c), sum_mul_right]
    rfl

theorem codegree_self (m n : Nat) (A : Fin m → Fin n → Bool) (r : Fin m) :
    codegree (List.finRange n) (indicator A) r r=rowDegree (List.finRange n) (indicator A) r := by
  unfold codegree rowDegree
  apply sum_congr
  intro c hc
  cases h : A r c <;> simp [indicator,ratBit,h]

theorem codegree_integral (m n : Nat) (A : Fin m → Fin n → Bool) (r s : Fin m) :
    ∃ k : Nat, codegree (List.finRange n) (indicator A) r s=(k : Rat) := by
  refine ⟨((List.finRange n).filter (fun c => A r c && A s c)).length, ?_⟩
  have h := sum_const ((List.finRange n).filter (fun c => A r c && A s c)) (1 : Rat)
  rw [sum_filter] at h
  have he : codegree (List.finRange n) (indicator A) r s=
      sum (List.finRange n) (fun c => ratBit (A r c && A s c)*1) := by
    unfold codegree
    apply sum_congr
    intro c hc
    cases hr : A r c <;> cases hs : A s c <;> simp [indicator,ratBit,hr,hs]
  rw [he,h]
  grind

#print axioms B_zero
#print axioms open_probability
#print axioms sum_open_response
#print axioms codegree_self
#print axioms codegree_integral
end PairedOpenGeometry


==> anc/lean/additional-lean-companion/complete-separation/source/PairedPivotCore.lean <==
import Std

/-!
Logical core only: rectangle-neighborhood/C3 equivalence, stable endpoint
exclusions, and the finite accept-first-equal-pair intersection rule.
This file does not formalize probability, limits, Cauchy, or the density bound.
The decision rule uses 2L bits and rejects when all L pairs are mixed.
-/

namespace PairedPivotCore

universe u v

abbrev Cell (Row : Type u) (Col : Type v) := Row × Col

variable {Row : Type u} {Col : Type v}

def Closed (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied q.1 q.2 ∧
  occupied p.1 q.2 ∧ occupied q.1 p.2

def Open (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  Closed occupied p q ∧ p.1 ≠ q.1 ∧ p.2 ≠ q.2

def Outside (a b p : Cell Row Col) : Prop :=
  p.1 ≠ a.1 ∧ p.1 ≠ b.1 ∧ p.2 ≠ a.2 ∧ p.2 ≠ b.2

def Five (occupied : Row → Col → Prop) (a b p : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied p.1 a.2 ∧ occupied p.1 b.2 ∧
  occupied a.1 p.2 ∧ occupied b.1 p.2

def OriginalC3 (occupied : Row → Col → Prop) (a b : Cell Row Col) : Prop :=
  ∀ x y, x ≠ a.1 → x ≠ b.1 → y ≠ a.2 → y ≠ b.2 →
    ¬ Five occupied a b (x, y)

theorem closed_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Closed occupied p q → Closed occupied q p := by
  rintro ⟨hp, hq, hpq, hqp⟩
  exact ⟨hq, hp, hqp, hpq⟩

theorem open_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Open occupied p q → Open occupied q p := by
  rintro ⟨hc, hr, hh⟩
  exact ⟨closed_symmetric occupied p q hc, Ne.symm hr, Ne.symm hh⟩

/- No distinct-row or distinct-column assumptions on a,b occur here. -/
theorem common_open_iff_witness (occupied : Row → Col → Prop)
    (a b p : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    (Open occupied p a ∧ Open occupied p b) ↔
      (Outside a b p ∧ Five occupied a b p) := by
  constructor
  · rintro ⟨⟨⟨hp, _, hpa, hap⟩, hra, hca⟩,
      ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
    exact ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
  · rintro ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
    exact ⟨⟨⟨hp, ha, hpa, hap⟩, hra, hca⟩,
      ⟨⟨hp, hb, hpb, hbp⟩, hrb, hcb⟩⟩

theorem c3_iff_disjoint_open (occupied : Row → Col → Prop)
    (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    OriginalC3 occupied a b ↔
      ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  constructor
  · intro hc p h
    obtain ⟨⟨hra, hrb, hca, hcb⟩, hf⟩ :=
      (common_open_iff_witness occupied a b p ha hb).mp h
    exact hc p.1 p.2 hra hrb hca hcb hf
  · intro hd x y hra hrb hca hcb hf
    exact hd (x, y)
      ((common_open_iff_witness occupied a b (x, y) ha hb).mpr
        ⟨⟨hra, hrb, hca, hcb⟩, hf⟩)

theorem opposite_holes_exclude_closed_intersection
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ∀ p, ¬ (Closed occupied p a ∧ Closed occupied p b) := by
  intro p h
  obtain ⟨⟨hp, _, hpa, hap⟩, ⟨_, _, hpb, hbp⟩⟩ := h
  have hra : p.1 ≠ a.1 := by
    intro he
    apply hab
    simpa only [he] using hpb
  have hrb : p.1 ≠ b.1 := by
    intro he
    apply hba
    simpa only [he] using hpa
  have hca : p.2 ≠ a.2 := by
    intro he
    apply hba
    simpa only [he] using hbp
  have hcb : p.2 ≠ b.2 := by
    intro he
    apply hab
    simpa only [he] using hap
  exact hc p.1 p.2 hra hrb hca hcb ⟨hp, hpa, hpb, hap, hbp⟩

abbrev BitPair := Bool × Bool

def step (p : BitPair) (rest : Bool) : Bool :=
  if p.1 == p.2 then p.1 else rest

def accepts : List BitPair → Bool
  | [] => false
  | p :: ps => step p (accepts ps)

def Intersects : List BitPair → List BitPair → Prop
  | p :: ps, q :: qs =>
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ Intersects ps qs
  | _, _ => False

/- A finite truth table checked by kernel reduction, not native evaluation. -/
theorem accepted_head_step :
    ∀ (p q : BitPair) (x y : Bool),
      step p x = true → step q y = true →
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ (x = true ∧ y = true) := by
  intro p q x y
  rcases p with ⟨a, b⟩
  rcases q with ⟨c, d⟩
  cases a <;> cases b <;> cases c <;> cases d <;>
    cases x <;> cases y <;> decide

theorem accepted_lists_intersect (xs ys : List BitPair)
    (hlen : xs.length = ys.length)
    (hx : accepts xs = true) (hy : accepts ys = true) :
    Intersects xs ys := by
  induction xs generalizing ys with
  | nil => cases hx
  | cons p ps ih =>
    cases ys with
    | nil => cases hy
    | cons q qs =>
      have ht := accepted_head_step p q (accepts ps) (accepts qs) hx hy
      rcases ht with hh | hh | hh
      · exact Or.inl hh
      · exact Or.inr (Or.inl hh)
      · exact Or.inr (Or.inr (ih qs (Nat.succ.inj hlen) hh.1 hh.2))

def AllMixed : List BitPair → Prop
  | [] => True
  | p :: ps => p.1 ≠ p.2 ∧ AllMixed ps

theorem mixed_step : ∀ (p : BitPair) (x : Bool),
    p.1 ≠ p.2 → step p x = x := by
  intro p x
  rcases p with ⟨a, b⟩
  cases a <;> cases b <;> cases x <;> decide

theorem all_mixed_rejected (xs : List BitPair) (h : AllMixed xs) :
    accepts xs = false := by
  induction xs with
  | nil => rfl
  | cons p ps ih =>
    obtain ⟨hp, hps⟩ := h
    exact (mixed_step p (accepts ps) hp).trans (ih hps)

section RelationApplication

variable {α : Type u} (R : α → α → Prop) [DecidableRel R]

def membershipList (pivots : List (α × α)) (a : α) : List BitPair :=
  pivots.map (fun p => (decide (R p.1 a), decide (R p.2 a)))

theorem membership_length (pivots : List (α × α)) (a : α) :
    (membershipList R pivots a).length = pivots.length := by
  induction pivots with
  | nil => rfl
  | cons p ps ih => exact congrArg Nat.succ ih

theorem membership_intersection_witness
    (pivots : List (α × α)) (a b : α)
    (h : Intersects (membershipList R pivots a) (membershipList R pivots b)) :
    ∃ p, R p a ∧ R p b := by
  induction pivots with
  | nil => exact False.elim h
  | cons p ps ih =>
    rcases h with hh | hh | hh
    · exact ⟨p.1, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ⟨p.2, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ih hh

theorem decision_accepts_at_most_one
    (pivots : List (α × α)) (a b : α)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (accepts (membershipList R pivots a) = true ∧
       accepts (membershipList R pivots b) = true) := by
  rintro ⟨ha, hb⟩
  have hi := accepted_lists_intersect
    (membershipList R pivots a) (membershipList R pivots b)
    ((membership_length R pivots a).trans (membership_length R pivots b).symm)
    ha hb
  obtain ⟨p, hp⟩ := membership_intersection_witness R pivots a b hi
  exact hd p hp

end RelationApplication

theorem open_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Open occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2)
    (hc : OriginalC3 occupied a b) :
    ¬ (accepts (membershipList (Open occupied) pivots a) = true ∧
       accepts (membershipList (Open occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Open occupied) pivots a b
    ((c3_iff_disjoint_open occupied a b ha hb).mp hc)

theorem stable_closed_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Closed occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ¬ (accepts (membershipList (Closed occupied) pivots a) = true ∧
       accepts (membershipList (Closed occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Closed occupied) pivots a b
    (opposite_holes_exclude_closed_intersection occupied a b hc hab hba)

#print axioms closed_symmetric
#print axioms open_symmetric
#print axioms common_open_iff_witness
#print axioms c3_iff_disjoint_open
#print axioms opposite_holes_exclude_closed_intersection
#print axioms accepted_head_step
#print axioms accepted_lists_intersect
#print axioms mixed_step
#print axioms all_mixed_rejected
#print axioms membership_length
#print axioms membership_intersection_witness
#print axioms decision_accepts_at_most_one
#print axioms open_decision_accepts_at_most_one
#print axioms stable_closed_decision_accepts_at_most_one

end PairedPivotCore


==> anc/lean/additional-lean-companion/complete-separation/source/PairedRational.lean <==
import GeneralBoundary

namespace PairedRational
open FiniteRatSums RationalSampling ListRatCounting

def den (t : Rat) : Rat := t^2+(1-t)^2
def B (t : Rat) : Rat := t^2/den t
def rho (t : Rat) : Rat := 2*t*(1-t)

theorem den_pos (t : Rat) : 0<den t := by
  have h : (0:Rat)≤(2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold den
  grind

theorem B_mul_den (t : Rat) : B t*den t=t^2 := by
  exact Rat.div_mul_cancel (by have := den_pos t; grind)

theorem B_range (t : Rat) : 0≤B t ∧ B t≤1 := by
  have hp := den_pos t
  have he := B_mul_den t
  have hs : (0:Rat)≤t^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hu : (0:Rat)≤(1-t)^2 := Lean.Grind.OrderedRing.sq_nonneg
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := den t) ?_ hp
    grind
  · apply Rat.le_of_mul_le_mul_right (c := den t) ?_ hp
    unfold den at *
    grind

theorem rho_range (t : Rat) (h0 : 0≤t) (h1 : t≤1) : 0≤rho t ∧ rho t≤1/2 := by
  have hm := Rat.mul_nonneg h0 (show 0≤1-t by grind)
  have hs : (0:Rat)≤(2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold rho
  grind

theorem fixed_point (t : Rat) : B t=t^2+rho t*B t := by
  have he := B_mul_den t
  unfold den rho at *
  grind

theorem rational_minorant (t : Rat) (_h0 : 0≤t) (h1 : t≤1) :
    3*t-1≤2*t*B t := by
  have hp := den_pos t
  have he := congrArg (fun x : Rat => 2*t*x) (B_mul_den t)
  have hn := Rat.mul_nonneg (show 0≤1-t by grind)
    (show (0:Rat)≤(2*t-1)^2 from Lean.Grind.OrderedRing.sq_nonneg)
  apply Rat.le_of_mul_le_mul_right (c := den t) ?_ hp
  unfold den at *
  grind

theorem shifted_minorant (d t : Rat) (hd : 0<d) (ht : 1≤t) (htd : t≤d) :
    3*t-d-3≤2*t*B ((t-1)/d) := by
  have hn : d≠0 := by grind
  have he := Rat.div_mul_cancel (a := t-1) hn
  have hq0 : 0≤(t-1)/d := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  have hq1 : (t-1)/d≤1 := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  have hm := Rat.mul_le_mul_of_nonneg_left (rational_minorant _ hq0 hq1) (Rat.le_of_lt hd)
  have hb := (B_range ((t-1)/d)).1
  have hl : d*(3*((t-1)/d)-1)=3*t-3-d := by grind
  have heB := congrArg (fun x : Rat => 2*x*B ((t-1)/d)) he
  have hr : d*(2*((t-1)/d)*B ((t-1)/d))=2*(t-1)*B ((t-1)/d) := by grind
  rw [hl, hr] at hm
  grind

#print axioms den_pos
#print axioms B_mul_den
#print axioms B_range
#print axioms rho_range
#print axioms fixed_point
#print axioms rational_minorant
#print axioms shifted_minorant
end PairedRational


==> anc/lean/additional-lean-companion/complete-separation/source/PairedRow.lean <==
import PairedOpenGeometry

namespace PairedRow
open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralBoundary GridModel PairedRational
  PairedCounting PairedOpenGeometry

theorem open_rational_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    2*sum (List.finRange m) (fun s => if s=r then 0 else
      codegree (List.finRange n) (indicator A) r s*
        B ((codegree (List.finRange n) (indicator A) r s-1)/
          rowDegree (List.finRange n) (indicator A) r))≤
      total (List.finRange m) (List.finRange n) (indicator A) := by
  have h := rational_decision_bound (List.finRange n) (rowWeight (List.finRange n) A r)
    (rowWeight_normalized _ A r hd) (rowWeight_nonneg _ A r hd)
    (cells (List.finRange m) (List.finRange n) A) pairs cover
    (fun j p => openBit A (r,j) p) (open_relation_disjoint m n A pairs hc r)
  rw [sum_open_response m n A r hd, cells_card] at h
  exact h

theorem general_row_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) :
    3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r)≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+3*((m : Rat)-1) := by
  have hA : ∀ r ∈ List.finRange m, ∀ c ∈ List.finRange n,
      0≤indicator A r c ∧ indicator A r c≤1 := by
    intro r hr c hc; exact ratBit_range _
  have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1) r (finRange_mem r)
  have hE := total_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1)
  have hm : (1:Rat)≤(m : Rat) := by
    have hmN : (1:Nat)≤m := by
      have h := r.isLt
      omega
    exact Rat.natCast_le_natCast.mpr hmN
  by_cases hz : rowDegree (List.finRange n) (indicator A) r=0
  · have ht : ∀ s ∈ List.finRange m, codegree (List.finRange n) (indicator A) r s=0 := by
      intro s hs
      have h := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
        r s (finRange_mem r) hs
      grind
    rw [sum_congr (List.finRange m) _ (fun _ => 0) ht, sum_const, hz]
    grind
  · have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by grind
    let d := rowDegree (List.finRange n) (indicator A) r
    let phi := fun s => if s=r then (0:Rat) else codegree (List.finRange n) (indicator A) r s*
      B ((codegree (List.finRange n) (indicator A) r s-1)/d)
    have hp : ∀ s ∈ List.finRange m,
        3*codegree (List.finRange n) (indicator A) r s-d-3≤2*phi s+(2*d-3)*flag s r := by
      intro s hs
      by_cases hsr : s=r
      · subst s
        rw [codegree_self]
        simp only [phi, if_pos rfl, flag_self]
        dsimp [d]
        grind
      · rw [flag_ne s r hsr]
        have ht := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
          r s (finRange_mem r) hs
        by_cases hzero : codegree (List.finRange n) (indicator A) r s=0
        · simp only [phi, if_neg hsr, hzero, Rat.zero_mul]
          dsimp [d]
          grind
        · obtain ⟨k,hk⟩ := codegree_integral m n A r s
          have hkpos : 1≤k := by
            apply Classical.byContradiction
            intro h
            have hk0 : k=0 := by omega
            rw [hk0] at hk
            exact hzero hk
          have hge : (1:Rat)≤codegree (List.finRange n) (indicator A) r s := by
            rw [hk]
            exact Rat.natCast_le_natCast.mpr hkpos
          have h := shifted_minorant _ _ hpos hge ht.2
          simpa only [phi, if_neg hsr, d, Rat.mul_zero, Rat.add_zero, Rat.mul_assoc] using h
    have hsum := sum_le (List.finRange m) _ _ hp
    have hflag : sum (List.finRange m) (fun s => flag s r)=1 := by
      have h := sum_single (List.finRange m) r (fun _ => (1:Rat))
        (finRange_nodup m) (finRange_mem r)
      simpa only [Rat.one_mul] using h
    rw [sum_sub, sum_sub, sum_mul_left, sum_const, sum_const,
      sum_add, sum_mul_left, sum_mul_left, hflag] at hsum
    simp only [List.length_finRange] at hsum
    have hb := open_rational_bound m n A pairs cover hc r hpos
    change 2*sum (List.finRange m) phi≤_ at hb
    dsimp [d] at hsum
    grind

#print axioms open_rational_bound
#print axioms general_row_bound
end PairedRow


==> anc/lean/additional-lean-companion/complete-separation/source/PlaneEmptyRectangle.lean <==
import PlaneRegularity

namespace FinitePlane
open OriginalAugmented EvenParity ElementaryMixing

theorem regular_restricted_count {m n : Nat} (B : Matrix m n) (C : Fin n → Bool)
    (d : Nat) (hd : ∀ c, colDegree B c=d) : restrictedCount B C=card n C*d := by
  rw [restrictedCount_columns,nsum_congr _ _ (fun _ => d) (fun c _ => hd c),nsum_const]
  rfl

theorem regular_restricted_square {m n : Nat} (B : Matrix m n) (hB : C4Free B)
    (C : Fin n → Bool) (q : Nat) (hq : ∀ c, colDegree B c=q+1) :
    restrictedSquare B C≤(card n C)^2+q*card n C := by
  rw [restricted_square_common]
  have hp : ∀ c∈members n C, nsum (members n C) (fun d => common B c d)≤card n C+q := by
    intro c hc
    have h := nsum_le (members n C) (fun d => common B c d)
      (fun d => 1+(if d=c then q else 0)) (by
        intro d _
        by_cases he : d=c
        · subst d
          dsimp only
          rw [common_diagonal,hq]
          simp [Nat.add_comm]
        · have hh := common_le_one B hB c d (Ne.symm he)
          simpa only [if_neg he,Nat.add_zero] using hh)
    rw [nsum_add,nsum_const,selected_diagonal_sum C q c hc] at h
    simpa [card] using h
  have h := nsum_le (members n C) _ (fun _ => card n C+q) hp
  rw [nsum_const] at h
  change _≤card n C*(card n C+q) at h
  calc
    _ ≤ card n C*(card n C+q) := h
    _ = _ := by ring

/-- The projective-order empty-rectangle bound follows from regularity and
    finite Cauchy, with no spectral or centered-vector argument. -/
theorem regular_empty_rectangle (q : Nat) (B : Matrix (q^2+q+1) (q^2+q+1))
    (hB : C4Free B) (hq : ∀ c, colDegree B c=q+1)
    (R C : Fin (q^2+q+1) → Bool) (he : EmptyRectangle B R C) :
    card (q^2+q+1) R*card (q^2+q+1) C+
      q*(card (q^2+q+1) R+card (q^2+q+1) C)≤q*(q^2+q+1) := by
  let N := q^2+q+1
  let a := card N R
  let b := card N C
  have ha : a≤N := card_le N R
  have hc := (empty_restricted_cauchy B R C he).trans
    (Nat.mul_le_mul_left _ (regular_restricted_square B hB C q hq))
  rw [regular_restricted_count B C (q+1) hq] at hc
  change (b*(q+1))^2≤(N-a)*(b^2+q*b) at hc
  change a*b+q*(a+b)≤q*N
  by_cases hb : b=0
  · rw [hb]; simpa using Nat.mul_le_mul_left q ha
  · have hb0 : (0:Rat)<b := by exact_mod_cast (show 0<b by omega)
    have hsub : ((N-a : Nat) : Rat)=(N : Rat)-(a : Rat) := by
      have hh : ((N-a : Nat) : Rat)+(a : Rat)=(N : Rat) := by
        exact_mod_cast Nat.sub_add_cancel ha
      linarith only [hh]
    have hcQ : ((b : Rat)*((q : Rat)+1))^2≤
        ((N : Rat)-(a : Rat))*((b : Rat)^2+(q : Rat)*(b : Rat)) := by
      have hh := Rat.natCast_le_natCast.mpr hc
      push_cast at hh
      rw [hsub] at hh
      exact hh
    have hbound : (a : Rat)*(b : Rat)+(q : Rat)*((a : Rat)+(b : Rat))≤(q : Rat)*(N : Rat) := by
      by_contra hn
      have hp := mul_pos hb0 (sub_pos.mpr (lt_of_not_ge hn))
      have hid : (b : Rat)*((a : Rat)*(b : Rat)+(q : Rat)*((a : Rat)+(b : Rat))-(q : Rat)*(N : Rat))=
          ((b : Rat)*((q : Rat)+1))^2-
            ((N : Rat)-(a : Rat))*((b : Rat)^2+(q : Rat)*(b : Rat)) := by
        dsimp [N]
        push_cast
        ring
      rw [hid] at hp
      linarith only [hp,hcQ]
    exact_mod_cast hbound

theorem maximum_1893_no_large_rectangle (B : Matrix 1893 1893) (hB : MaximumBase B)
    (R C : Fin 1893 → Bool) (he : EmptyRectangle B R C) :
    card 1893 R≤245 ∨ card 1893 C≤245 := by
  have h := regular_empty_rectangle 43 B ((maximumBase_iff B).mp hB).1
    (maximum_1893_regular B hB).2 R C he
  change card 1893 R*card 1893 C+43*(card 1893 R+card 1893 C)≤81399 at h
  by_contra hn
  have ha : 246≤card 1893 R := by omega
  have hb : 246≤card 1893 C := by omega
  have hp := Nat.mul_le_mul ha hb
  omega

#print axioms regular_restricted_square
#print axioms regular_empty_rectangle
#print axioms maximum_1893_no_large_rectangle
end FinitePlane


==> anc/lean/additional-lean-companion/complete-separation/source/PlaneLight.lean <==
import PlaneEmptyRectangle
import EmptyRectangleGeometry

namespace FinitePlane
open OriginalAugmented EvenParity MinimumEndpoint FiniteRatSums

theorem full_row_count {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (r : Fin m) :
    MixingLightTransfer.maskCard n ((full B A) r)=
      MixingLightTransfer.maskCard n (B r)+MixingLightTransfer.maskCard n (A r) :=
  filter_disjoint_or_length (List.finRange n) (B r) (A r) (had.disjoint r)

theorem full_column_count {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (c : Fin n) :
    MixingLightTransfer.maskCard m (fun r => full B A r c)=
      MixingLightTransfer.maskCard m (fun r => B r c)+MixingLightTransfer.maskCard m (fun r => A r c) :=
  filter_disjoint_or_length (List.finRange m) (fun r => B r c) (fun r => A r c)
    (fun r => had.disjoint r c)

theorem pair_degree_scalar (a b : Nat) (h : a+b≤2052) :
    (a : Rat)/1893+(b : Rat)/1893≤684/631 := by
  have hh : (a : Rat)+(b : Rat)≤2052 := by exact_mod_cast h
  linarith only [hh]

/-- Removing the regular fixed part sharpens the full C3 intersection bound.
    Repeated endpoint rows or columns are allowed. -/
theorem maximum_1893_pair_light (B A : Matrix 1893 1893) (ps : List (Pair 1893 1893))
    (had : Admissible B A ps) (hB : MaximumBase B) :
    ∀ p∈ps, rowMean A p.1.1+rowMean A p.2.1≤684/631 ∨
      colMean A p.1.2+colMean A p.2.2≤684/631 := by
  have hregular := maximum_1893_regular B hB
  have hrow : ∀ r, MixingLightTransfer.maskCard 1893 (B r)=44 := by
    intro r
    exact (degree_is_actual_row_count B r).symm.trans (hregular.1 r)
  have hcol : ∀ c, MixingLightTransfer.maskCard 1893 (fun r => B r c)=44 := by
    intro c
    have hh := nsum_bit_filter (List.finRange 1893) (fun r => B r c)
    exact hh.symm.trans (hregular.2 c)
  intro p hp
  have hempty := MixingLightTransfer.common_rectangle_empty B A ps had p hp
  have hrect := maximum_1893_no_large_rectangle B hB
    (MixingLightTransfer.commonRows (full B A) p)
    (MixingLightTransfer.commonCols (full B A) p) hempty
  rcases hrect with hr | hc
  · have hpair := MixingLightTransfer.intersection_minus_two 1893
      (fun r => full B A r p.1.2) (fun r => full B A r p.2.2) p.1.1 p.2.1
    rw [full_column_count B A ps had,full_column_count B A ps had,hcol,hcol] at hpair
    change _≤1893+MixingLightTransfer.maskCard 1893
      (MixingLightTransfer.commonRows (full B A) p)+2 at hpair
    have hcount : MixingLightTransfer.maskCard 1893 (fun r => A r p.1.2)+
        MixingLightTransfer.maskCard 1893 (fun r => A r p.2.2)≤2052 := by
      change MixingLightTransfer.maskCard 1893 (MixingLightTransfer.commonRows (full B A) p)≤245 at hr
      omega
    right
    rw [MixingLightTransfer.colMean_card,MixingLightTransfer.colMean_card]
    exact pair_degree_scalar _ _ hcount
  · have hpair := MixingLightTransfer.intersection_minus_two 1893
      ((full B A) p.1.1) ((full B A) p.2.1) p.1.2 p.2.2
    rw [full_row_count B A ps had,full_row_count B A ps had,hrow,hrow] at hpair
    change _≤1893+MixingLightTransfer.maskCard 1893
      (MixingLightTransfer.commonCols (full B A) p)+2 at hpair
    have hcount : MixingLightTransfer.maskCard 1893 (A p.1.1)+
        MixingLightTransfer.maskCard 1893 (A p.2.1)≤2052 := by
      change MixingLightTransfer.maskCard 1893 (MixingLightTransfer.commonCols (full B A) p)≤245 at hc
      omega
    left
    rw [MixingLightTransfer.rowMean_card,MixingLightTransfer.rowMean_card]
    exact pair_degree_scalar _ _ hcount

#print axioms maximum_1893_pair_light
end FinitePlane


==> anc/lean/additional-lean-companion/complete-separation/source/PlaneRegularity.lean <==
import ProjectiveExtremal
import MixingIncidence
import GeneralBoundary

namespace FinitePlane
open OriginalAugmented EvenParity ElementaryMixing FiniteRatSums

theorem row_square_cap {m n : Nat} (B : Matrix m n) (hB : C4Free B) :
    fsum m (fun r => (degree B r)^2)≤n*(n-1)+fixedCount B := by
  rw [UnrestrictedUniform.base_square_sum,←UnrestrictedUniform.fixedCount_eq_total]
  have h := leave_double_count B hB
  omega

theorem row_regular_of_count (q : Nat) (B : Matrix (q^2+q+1) (q^2+q+1))
    (hB : C4Free B) (hF : fixedCount B=(q^2+q+1)*(q+1)) :
    ∀ r, degree B r=q+1 := by
  let N := q^2+q+1
  have hpred : N-1=q^2+q := by dsimp [N]
  have hcap := row_square_cap B hB
  rw [hF] at hcap
  change fsum N (fun r => degree B r^2)≤N*(N-1)+N*(q+1) at hcap
  have he : N*(N-1)+N*(q+1)=N*(q+1)^2 := by rw [hpred]; ring
  rw [he] at hcap
  have hsum : sum (List.finRange N) (fun r => (degree B r : Rat))=
      (N : Rat)*((q : Rat)+1) := by
    rw [←UnrestrictedUniform.cast_nsum]
    change (EvenParity.total B : Rat)=_
    rw [←UnrestrictedUniform.fixedCount_eq_total,hF]
    simp only [N,Nat.cast_mul,Nat.cast_add,Nat.cast_pow,Nat.cast_one]
  have hsquare : sum (List.finRange N) (fun r => (degree B r : Rat)^2)≤
      (N : Rat)*((q : Rat)+1)^2 := by
    have h := Rat.natCast_le_natCast.mpr hcap
    change (nsum (List.finRange N) (fun r => degree B r^2) : Rat)≤_ at h
    rw [UnrestrictedUniform.cast_nsum] at h
    simpa only [Rat.natCast_pow,Rat.natCast_mul,Rat.natCast_add] using h
  have hzero : sum (List.finRange N) (fun r => ((degree B r : Rat)-((q : Rat)+1))^2)≤0 := by
    rw [sum_square_shift,hsum,List.length_finRange]
    nlinarith only [hsquare]
  intro r
  have hterm := GeneralBoundary.member_le_sum (List.finRange N)
    (fun r => ((degree B r : Rat)-((q : Rat)+1))^2)
    (by intro _ _; exact sq_nonneg _) r (GridModel.finRange_mem r)
  have hd : (degree B r : Rat)=(q : Rat)+1 := by nlinarith only [hterm,hzero]
  exact_mod_cast hd

def transpose {m n : Nat} (B : Matrix m n) : Matrix n m := fun c r => B r c

theorem transpose_C4 {m n : Nat} (B : Matrix m n) (hB : C4Free B) : C4Free (transpose B) := by
  intro r s c d hrs hcd h
  exact hB c d r s hcd hrs ⟨h.1,h.2.2.1,h.2.1,h.2.2.2⟩

theorem transpose_count {m n : Nat} (B : Matrix m n) : fixedCount (transpose B)=fixedCount B := by
  rw [UnrestrictedUniform.fixedCount_eq_total,UnrestrictedUniform.fixedCount_eq_total]
  exact fsum_swap n m (fun c r => bit (B r c))

theorem column_regular_of_count (q : Nat) (B : Matrix (q^2+q+1) (q^2+q+1))
    (hB : C4Free B) (hF : fixedCount B=(q^2+q+1)*(q+1)) :
    ∀ c, colDegree B c=q+1 := by
  have h := row_regular_of_count q (transpose B) (transpose_C4 B hB)
    (by rw [transpose_count]; exact hF)
  exact h

theorem maximum_1893_regular (B : Matrix 1893 1893) (hB : MaximumBase B) :
    (∀ r, degree B r=44) ∧ (∀ c, colDegree B c=44) := by
  have hcount := ProjectivePlane.maximum_1893_count B hB
  have hc4 := ((maximumBase_iff B).mp hB).1
  exact ⟨row_regular_of_count 43 B hc4 hcount,column_regular_of_count 43 B hc4 hcount⟩

#print axioms row_regular_of_count
#print axioms column_regular_of_count
#print axioms maximum_1893_regular
end FinitePlane


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialBernstein.lean <==
import Std

namespace CurrentPolynomial

def bern : Nat → (Nat → Rat) → Rat → Rat
  | 0, f, _ => f 0
  | n+1, f, t => (1-t)*bern n f t+t*bern n (fun i => f (i+1)) t

def tensor (f : Nat → Nat → Rat) (s t : Rat) : Rat :=
  bern 8 (fun i => bern 8 (f i) t) s

theorem bern_const (n : Nat) (c t : Rat) : bern n (fun _ => c) t=c := by
  induction n with
  | zero => rfl
  | succ n ih => simp only [bern,ih]; grind

theorem bern_add (n : Nat) (f g : Nat → Rat) (t : Rat) :
    bern n (fun i => f i+g i) t=bern n f t+bern n g t := by
  induction n generalizing f g with
  | zero => rfl
  | succ n ih => simp only [bern,ih]; grind

theorem bern_sub (n : Nat) (f g : Nat → Rat) (t : Rat) :
    bern n (fun i => f i-g i) t=bern n f t-bern n g t := by
  induction n generalizing f g with
  | zero => rfl
  | succ n ih => simp only [bern,ih]; grind

theorem bern_mul (n : Nat) (f : Nat → Rat) (c t : Rat) :
    bern n (fun i => c*f i) t=c*bern n f t := by
  induction n generalizing f with
  | zero => rfl
  | succ n ih => simp only [bern,ih]; grind

theorem bern_nonneg (n : Nat) (f : Nat → Rat) (t : Rat)
    (ht0 : 0≤t) (ht1 : t≤1) (hf : ∀ i, i≤n → 0≤f i) : 0≤bern n f t := by
  induction n generalizing f with
  | zero => exact hf 0 (by decide)
  | succ n ih =>
    have ha := ih f (fun i hi => hf i (by omega))
    have hb := ih (fun i => f (i+1)) (fun i hi => hf (i+1) (by omega))
    exact Rat.add_nonneg (Rat.mul_nonneg (by grind) ha) (Rat.mul_nonneg ht0 hb)

theorem tensor_const (c s t : Rat) : tensor (fun _ _ => c) s t=c := by
  simp only [tensor,bern_const]

theorem tensor_add (f g : Nat → Nat → Rat) (s t : Rat) :
    tensor (fun i j => f i j+g i j) s t=tensor f s t+tensor g s t := by
  simp only [tensor,bern_add]

theorem tensor_sub (f g : Nat → Nat → Rat) (s t : Rat) :
    tensor (fun i j => f i j-g i j) s t=tensor f s t-tensor g s t := by
  simp only [tensor,bern_sub]

theorem tensor_row (f : Nat → Rat) (s t : Rat) :
    tensor (fun i _ => f i) s t=bern 8 f s := by
  simp only [tensor,bern_const]

theorem tensor_col (f : Nat → Rat) (s t : Rat) :
    tensor (fun _ j => f j) s t=bern 8 f t := by
  simp only [tensor,bern_const]

theorem tensor_product (f g : Nat → Rat) (s t : Rat) :
    tensor (fun i j => f i*g j) s t=bern 8 f s*bern 8 g t := by
  simp only [tensor,bern_mul]
  have h := bern_mul 8 f (bern 8 g t) s
  simpa only [Rat.mul_comm] using h

theorem tensor_nonneg (f : Nat → Nat → Rat) (s t : Rat)
    (hs0 : 0≤s) (hs1 : s≤1) (ht0 : 0≤t) (ht1 : t≤1)
    (hf : ∀ i, i≤8 → ∀ j, j≤8 → 0≤f i j) : 0≤tensor f s t := by
  exact bern_nonneg 8 _ s hs0 hs1 (fun i hi => bern_nonneg 8 _ t ht0 ht1 (hf i hi))

#print axioms bern_nonneg
#print axioms tensor_product
#print axioms tensor_nonneg
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialBoxes.lean <==
import PolynomialData

namespace CurrentPolynomial

structure Segment where
  scale : Rat
  offset : Rat
  xc : Nat → Rat
  x2c : Nat → Rat
  ac : Nat → Rat
  bc : Nat → Rat
  xac : Nat → Rat
  hc : Nat → Rat

def parameter (s : Segment) (x : Rat) : Rat := s.scale*x-s.offset

structure Valid (s : Segment) : Prop where
  coordinate : ∀ x, bern 8 s.xc (parameter s x)=x
  square : ∀ x, bern 8 s.x2c (parameter s x)=x^2
  a_value : ∀ x, bern 8 s.ac (parameter s x)=a x
  b_value : ∀ x, bern 8 s.bc (parameter s x)=b x
  xa_value : ∀ x, bern 8 s.xac (parameter s x)=x*a x
  h_value : ∀ x, bern 8 s.hc (parameter s x)=h x

def gCoeff (s t : Segment) (i j : Nat) : Rat :=
  -81/100+s.x2c i+t.x2c j-s.xac i-t.xac j+
    s.bc i*(t.xc j-3/5)+(s.xc i-3/5)*t.bc j

def pCoeff (s t : Segment) (i j : Nat) : Rat :=
  gCoeff s t i j+s.ac i+t.ac j+s.hc i

theorem representationG (s t : Segment) (hs : Valid s) (ht : Valid t) (x y : Rat) :
    tensor (gCoeff s t) (parameter s x) (parameter t y)=G x y := by
  unfold gCoeff
  simp only [tensor_add,tensor_sub,tensor_const,tensor_row,tensor_col,tensor_product,
    bern_sub,bern_const,hs.coordinate,ht.coordinate,hs.square,ht.square,
    hs.b_value,ht.b_value,hs.xa_value,ht.xa_value]
  unfold G
  grind

theorem representationP (s t : Segment) (hs : Valid s) (ht : Valid t) (x y : Rat) :
    tensor (pCoeff s t) (parameter s x) (parameter t y)=P x y := by
  unfold pCoeff
  simp only [tensor_add,tensor_row,tensor_col,representationG s t hs ht,
    hs.a_value,ht.a_value,hs.h_value]
  rfl

theorem nonnegG (s t : Segment) (hs : Valid s) (ht : Valid t)
    (hc : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff s t i j)
    (x y : Rat) (hx0 : 0≤parameter s x) (hx1 : parameter s x≤1)
    (hy0 : 0≤parameter t y) (hy1 : parameter t y≤1) : 0≤G x y := by
  have hh := tensor_nonneg (gCoeff s t) _ _ hx0 hx1 hy0 hy1
    (fun i hi j hj => hc i (List.mem_range.mpr (by omega)) j (List.mem_range.mpr (by omega)))
  rw [representationG s t hs ht] at hh
  exact hh

theorem nonnegP (s t : Segment) (hs : Valid s) (ht : Valid t)
    (hc : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff s t i j)
    (x y : Rat) (hx0 : 0≤parameter s x) (hx1 : parameter s x≤1)
    (hy0 : 0≤parameter t y) (hy1 : parameter t y≤1) : 0≤P x y := by
  have hh := tensor_nonneg (pCoeff s t) _ _ hx0 hx1 hy0 hy1
    (fun i hi j hj => hc i (List.mem_range.mpr (by omega)) j (List.mem_range.mpr (by omega)))
  rw [representationP s t hs ht] at hh
  exact hh

#print axioms representationG
#print axioms representationP
#print axioms nonnegG
#print axioms nonnegP
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialData.lean <==
import PolynomialBernstein

namespace CurrentPolynomial

def A : Nat → Rat
  | 0 => 10000/100 | 1 => -6978/100 | 2 => 9672/100 | 3 => -7973/100
  | 4 => 4652/100 | 5 => -1386/100 | 6 => -701/100 | 7 => -843/100 | _ => 0

def B : Nat → Rat
  | 0 => -69/100 | 1 => -7346/100 | 2 => 7198/100 | 3 => -9370/100
  | 4 => 6685/100 | 5 => -4103/100 | 6 => -2529/100 | 7 => -2204/100 | _ => 0

def HC : Nat → Rat
  | 0 => -3669/100 | 1 => -430/100 | 2 => 0 | 3 => 0
  | 4 => 430/100 | 5 => 3669/100 | _ => 0

def a (x : Rat) : Rat := bern 7 A x
def b (x : Rat) : Rat := bern 7 B x
def h (x : Rat) : Rat := bern 5 HC x
def G (x y : Rat) : Rat := -81/100+x^2+y^2-x*a x-y*a y+(y-3/5)*b x+(x-3/5)*b y
def P (x y : Rat) : Rat := G x y+a x+a y+h x

theorem bern5_formula (f : Nat → Rat) (x : Rat) :
    bern 5 f x=(1-x)^5*f 0+5*x*(1-x)^4*f 1+10*x^2*(1-x)^3*f 2+
      10*x^3*(1-x)^2*f 3+5*x^4*(1-x)*f 4+x^5*f 5 := by
  simp only [bern]
  grind

theorem bern7_formula (f : Nat → Rat) (x : Rat) :
    bern 7 f x=(1-x)^7*f 0+7*x*(1-x)^6*f 1+21*x^2*(1-x)^5*f 2+
      35*x^3*(1-x)^4*f 3+35*x^4*(1-x)^3*f 4+21*x^5*(1-x)^2*f 5+
      7*x^6*(1-x)*f 6+x^7*f 7 := by
  simp only [bern]
  grind

theorem bern8_formula (f : Nat → Rat) (x : Rat) :
    bern 8 f x=(1-x)^8*f 0+8*x*(1-x)^7*f 1+28*x^2*(1-x)^6*f 2+
      56*x^3*(1-x)^5*f 3+70*x^4*(1-x)^4*f 4+56*x^5*(1-x)^3*f 5+
      28*x^6*(1-x)^2*f 6+8*x^7*(1-x)*f 7+x^8*f 8 := by
  simp only [bern]
  grind

theorem negative_scalar : (-81/100 : Rat)+(4/3)*(3/5) = -1/100 := by decide +kernel
theorem scalar_negative : (-81/100 : Rat)+(4/3)*(3/5) < 0 := by decide +kernel

#print axioms bern7_formula
#print axioms bern8_formula
#print axioms negative_scalar
#print axioms scalar_negative
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialLeavesG0.lean <==
import PolynomialSegment01
import PolynomialSegment02
import PolynomialSegment08
import PolynomialSegment09
import PolynomialSegment10
import PolynomialSegment11
import PolynomialSegment13
import PolynomialSegment16
import PolynomialSegment17
import PolynomialSegment21
import PolynomialSegment25

namespace CurrentPolynomial

theorem positiveG00 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg01 seg02 i j := by
  decide +kernel

#print axioms positiveG00

theorem positiveG01 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg10 seg01 i j := by
  decide +kernel

#print axioms positiveG01

theorem positiveG02 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg09 seg10 i j := by
  decide +kernel

#print axioms positiveG02

theorem positiveG03 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg13 seg09 i j := by
  decide +kernel

#print axioms positiveG03

theorem positiveG04 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg13 seg13 i j := by
  decide +kernel

#print axioms positiveG04

theorem positiveG05 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg01 seg17 i j := by
  decide +kernel

#print axioms positiveG05

theorem positiveG06 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg01 seg25 i j := by
  decide +kernel

#print axioms positiveG06

theorem positiveG07 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg08 seg16 i j := by
  decide +kernel

#print axioms positiveG07

theorem positiveG08 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg11 seg16 i j := by
  decide +kernel

#print axioms positiveG08

theorem positiveG09 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg09 seg21 i j := by
  decide +kernel

#print axioms positiveG09

end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialLeavesG1.lean <==
import PolynomialSegment01
import PolynomialSegment09
import PolynomialSegment10
import PolynomialSegment13
import PolynomialSegment15
import PolynomialSegment16
import PolynomialSegment17
import PolynomialSegment19
import PolynomialSegment21
import PolynomialSegment25

namespace CurrentPolynomial

theorem positiveG10 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg13 seg17 i j := by
  decide +kernel

#print axioms positiveG10

theorem positiveG11 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg10 seg25 i j := by
  decide +kernel

#print axioms positiveG11

theorem positiveG12 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg17 seg01 i j := by
  decide +kernel

#print axioms positiveG12

theorem positiveG13 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg15 seg09 i j := by
  decide +kernel

#print axioms positiveG13

theorem positiveG14 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg19 seg09 i j := by
  decide +kernel

#print axioms positiveG14

theorem positiveG15 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg16 seg13 i j := by
  decide +kernel

#print axioms positiveG15

theorem positiveG16 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg21 seg10 i j := by
  decide +kernel

#print axioms positiveG16

theorem positiveG17 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg25 seg01 i j := by
  decide +kernel

#print axioms positiveG17

theorem positiveG18 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg25 seg10 i j := by
  decide +kernel

#print axioms positiveG18

theorem positiveG19 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg16 seg17 i j := by
  decide +kernel

#print axioms positiveG19

end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialLeavesG2.lean <==
import PolynomialSegment16
import PolynomialSegment17
import PolynomialSegment20
import PolynomialSegment21
import PolynomialSegment22
import PolynomialSegment23
import PolynomialSegment24
import PolynomialSegment25
import PolynomialSegment26
import PolynomialSegment28

namespace CurrentPolynomial

theorem positiveG20 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg21 seg16 i j := by
  decide +kernel

#print axioms positiveG20

theorem positiveG21 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg20 seg21 i j := by
  decide +kernel

#print axioms positiveG21

theorem positiveG22 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg22 seg20 i j := by
  decide +kernel

#print axioms positiveG22

theorem positiveG23 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg22 seg22 i j := by
  decide +kernel

#print axioms positiveG23

theorem positiveG24 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg17 seg25 i j := by
  decide +kernel

#print axioms positiveG24

theorem positiveG25 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg25 seg17 i j := by
  decide +kernel

#print axioms positiveG25

theorem positiveG26 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg23 seg23 i j := by
  decide +kernel

#print axioms positiveG26

theorem positiveG27 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg23 seg26 i j := by
  decide +kernel

#print axioms positiveG27

theorem positiveG28 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg26 seg24 i j := by
  decide +kernel

#print axioms positiveG28

theorem positiveG29 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg24 seg28 i j := by
  decide +kernel

#print axioms positiveG29

end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialLeavesG3.lean <==
import PolynomialSegment24
import PolynomialSegment27
import PolynomialSegment28
import PolynomialSegment29

namespace CurrentPolynomial

theorem positiveG30 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg28 seg24 i j := by
  decide +kernel

#print axioms positiveG30

theorem positiveG31 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg27 seg27 i j := by
  decide +kernel

#print axioms positiveG31

theorem positiveG32 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg27 seg29 i j := by
  decide +kernel

#print axioms positiveG32

theorem positiveG33 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg29 seg27 i j := by
  decide +kernel

#print axioms positiveG33

theorem positiveG34 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg29 seg29 i j := by
  decide +kernel

#print axioms positiveG34

end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialLeavesP0.lean <==
import PolynomialSegment00
import PolynomialSegment01
import PolynomialSegment02
import PolynomialSegment03
import PolynomialSegment04
import PolynomialSegment05
import PolynomialSegment06
import PolynomialSegment10
import PolynomialSegment16
import PolynomialSegment17
import PolynomialSegment21
import PolynomialSegment24
import PolynomialSegment25
import PolynomialSegment27
import PolynomialSegment28
import PolynomialSegment29

namespace CurrentPolynomial

theorem positiveP00 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg01 seg02 i j := by
  decide +kernel

#print axioms positiveP00

theorem positiveP01 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg10 seg02 i j := by
  decide +kernel

#print axioms positiveP01

theorem positiveP02 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg00 seg17 i j := by
  decide +kernel

#print axioms positiveP02

theorem positiveP03 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg04 seg16 i j := by
  decide +kernel

#print axioms positiveP03

theorem positiveP04 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg04 seg21 i j := by
  decide +kernel

#print axioms positiveP04

theorem positiveP05 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg00 seg25 i j := by
  decide +kernel

#print axioms positiveP05

theorem positiveP06 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg04 seg24 i j := by
  decide +kernel

#print axioms positiveP06

theorem positiveP07 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg03 seg28 i j := by
  decide +kernel

#print axioms positiveP07

theorem positiveP08 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg06 seg27 i j := by
  decide +kernel

#print axioms positiveP08

theorem positiveP09 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg05 seg29 i j := by
  decide +kernel

#print axioms positiveP09

end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialLeavesP1.lean <==
import PolynomialSegment07
import PolynomialSegment08
import PolynomialSegment09
import PolynomialSegment11
import PolynomialSegment12
import PolynomialSegment13
import PolynomialSegment14
import PolynomialSegment16
import PolynomialSegment20
import PolynomialSegment21
import PolynomialSegment22
import PolynomialSegment24
import PolynomialSegment25
import PolynomialSegment29

namespace CurrentPolynomial

theorem positiveP10 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg07 seg29 i j := by
  decide +kernel

#print axioms positiveP10

theorem positiveP11 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg09 seg16 i j := by
  decide +kernel

#print axioms positiveP11

theorem positiveP12 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg08 seg20 i j := by
  decide +kernel

#print axioms positiveP12

theorem positiveP13 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg08 seg22 i j := by
  decide +kernel

#print axioms positiveP13

theorem positiveP14 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg11 seg21 i j := by
  decide +kernel

#print axioms positiveP14

theorem positiveP15 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg13 seg16 i j := by
  decide +kernel

#print axioms positiveP15

theorem positiveP16 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg12 seg21 i j := by
  decide +kernel

#print axioms positiveP16

theorem positiveP17 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg14 seg21 i j := by
  decide +kernel

#print axioms positiveP17

theorem positiveP18 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg09 seg25 i j := by
  decide +kernel

#print axioms positiveP18

theorem positiveP19 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg13 seg24 i j := by
  decide +kernel

#print axioms positiveP19

end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialLeavesP2.lean <==
import PolynomialSegment02
import PolynomialSegment13
import PolynomialSegment16
import PolynomialSegment17
import PolynomialSegment18
import PolynomialSegment21
import PolynomialSegment24
import PolynomialSegment25
import PolynomialSegment28

namespace CurrentPolynomial

theorem positiveP20 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg13 seg28 i j := by
  decide +kernel

#print axioms positiveP20

theorem positiveP21 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg18 seg02 i j := by
  decide +kernel

#print axioms positiveP21

theorem positiveP22 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg17 seg17 i j := by
  decide +kernel

#print axioms positiveP22

theorem positiveP23 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg16 seg24 i j := by
  decide +kernel

#print axioms positiveP23

theorem positiveP24 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg16 seg28 i j := by
  decide +kernel

#print axioms positiveP24

theorem positiveP25 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg21 seg24 i j := by
  decide +kernel

#print axioms positiveP25

theorem positiveP26 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg21 seg28 i j := by
  decide +kernel

#print axioms positiveP26

theorem positiveP27 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg25 seg18 i j := by
  decide +kernel

#print axioms positiveP27

end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialSegment00.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg00 : Segment where
  scale := 8
  offset := 0
  xc := fun i => match i with
    | 0 => 0
    | 1 => (1/64)
    | 2 => (1/32)
    | 3 => (3/64)
    | 4 => (1/16)
    | 5 => (5/64)
    | 6 => (3/32)
    | 7 => (7/64)
    | 8 => (1/8)
    | _ => 0
  x2c := fun i => match i with
    | 0 => 0
    | 1 => 0
    | 2 => (1/1792)
    | 3 => (3/1792)
    | 4 => (3/896)
    | 5 => (5/896)
    | 6 => (15/1792)
    | 7 => (3/256)
    | 8 => (1/64)
    | _ => 0
  ac := fun i => match i with
    | 0 => 100
    | 1 => (260577/3200)
    | 2 => (427529/6400)
    | 3 => (4528877/81920)
    | 4 => (2366009/51200)
    | 5 => (511816301/13107200)
    | 6 => (3499306747/104857600)
    | 7 => (9679316897/335544320)
    | 8 => (5286825149/209715200)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-69/100)
    | 1 => (-11071/1280)
    | 2 => (-359713/25600)
    | 3 => (-7185353/409600)
    | 4 => (-4019443/204800)
    | 5 => (-542415863/26214400)
    | 6 => (-2205703547/104857600)
    | 7 => (-8758284491/419430400)
    | 8 => (-1069390369/52428800)
    | _ => 0
  xac := fun i => match i with
    | 0 => 0
    | 1 => (25/16)
    | 2 => (31511/12800)
    | 3 => (60297/20480)
    | 4 => (2599373/819200)
    | 5 => (426529/131072)
    | 6 => (170593101/52428800)
    | 7 => (5388719917/1677721600)
    | 8 => (5286825149/1677721600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-3669/100)
    | 1 => (-218621/6400)
    | 2 => (-2848009/89600)
    | 3 => (-42378009/1433600)
    | 4 => (-4501621/163840)
    | 5 => (-2341792577/91750400)
    | 6 => (-1087077051/45875200)
    | 7 => (-288188451/13107200)
    | 8 => (-33404157/1638400)
    | _ => 0

theorem valid00 : Valid seg00 := by
  constructor <;> intro x <;>
    simp only [seg00, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid00
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialSegment01.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg01 : Segment where
  scale := 4
  offset := 0
  xc := fun i => match i with
    | 0 => 0
    | 1 => (1/32)
    | 2 => (1/16)
    | 3 => (3/32)
    | 4 => (1/8)
    | 5 => (5/32)
    | 6 => (3/16)
    | 7 => (7/32)
    | 8 => (1/4)
    | _ => 0
  x2c := fun i => match i with
    | 0 => 0
    | 1 => 0
    | 2 => (1/448)
    | 3 => (3/448)
    | 4 => (3/224)
    | 5 => (5/224)
    | 6 => (15/448)
    | 7 => (3/64)
    | 8 => (1/16)
    | _ => 0
  ac := fun i => match i with
    | 0 => 100
    | 1 => (100577/1600)
    | 2 => (2655/64)
    | 3 => (1496993/51200)
    | 4 => (282579/12800)
    | 5 => (7225661/409600)
    | 6 => (4791719/327680)
    | 7 => (32347769/2621440)
    | 8 => (17132649/1638400)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-69/100)
    | 1 => (-53147/3200)
    | 2 => (-142709/6400)
    | 3 => (-1173953/51200)
    | 4 => (-136899/6400)
    | 5 => (-3141419/163840)
    | 6 => (-27795687/1638400)
    | 7 => (-49238237/3276800)
    | 8 => (-343493/25600)
    | _ => 0
  xac := fun i => match i with
    | 0 => 0
    | 1 => (25/8)
    | 2 => (11511/3200)
    | 3 => (43353/12800)
    | 4 => (160669/51200)
    | 5 => (12191/4096)
    | 6 => (2349261/819200)
    | 7 => (36151549/13107200)
    | 8 => (17132649/6553600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-3669/100)
    | 1 => (-101213/3200)
    | 2 => (-609171/22400)
    | 3 => (-597039/25600)
    | 4 => (-1429803/71680)
    | 5 => (-48777609/2867200)
    | 6 => (-20733207/1433600)
    | 7 => (-5015387/409600)
    | 8 => (-527799/51200)
    | _ => 0

theorem valid01 : Valid seg01 := by
  constructor <;> intro x <;>
    simp only [seg01, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid01
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialSegment02.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg02 : Segment where
  scale := 2
  offset := 0
  xc := fun i => match i with
    | 0 => 0
    | 1 => (1/16)
    | 2 => (1/8)
    | 3 => (3/16)
    | 4 => (1/4)
    | 5 => (5/16)
    | 6 => (3/8)
    | 7 => (7/16)
    | 8 => (1/2)
    | _ => 0
  x2c := fun i => match i with
    | 0 => 0
    | 1 => 0
    | 2 => (1/112)
    | 3 => (3/112)
    | 4 => (3/56)
    | 5 => (5/56)
    | 6 => (15/112)
    | 7 => (3/16)
    | 8 => (1/4)
    | _ => 0
  ac := fun i => match i with
    | 0 => 100
    | 1 => (20577/800)
    | 2 => (2899/200)
    | 3 => (84841/6400)
    | 4 => (16549/1600)
    | 5 => (85361/12800)
    | 6 => (98359/25600)
    | 7 => (43277/20480)
    | 8 => (527/512)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-69/100)
    | 1 => (-52043/1600)
    | 2 => (-37519/1600)
    | 3 => (-94793/6400)
    | 4 => (-18413/1600)
    | 5 => (-258191/25600)
    | 6 => (-225629/25600)
    | 7 => (-201659/25600)
    | 8 => (-50189/6400)
    | _ => 0
  xac := fun i => match i with
    | 0 => 0
    | 1 => (25/4)
    | 2 => (1511/800)
    | 3 => (4287/1600)
    | 4 => (10109/3200)
    | 5 => (161/64)
    | 6 => (20961/12800)
    | 7 => (20321/20480)
    | 8 => (527/1024)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-3669/100)
    | 1 => (-42509/1600)
    | 2 => (-3317/175)
    | 3 => (-298311/22400)
    | 4 => (-41191/4480)
    | 5 => (-110617/17920)
    | 6 => (-4959/1280)
    | 7 => (-4959/2560)
    | 8 => 0
    | _ => 0

theorem valid02 : Valid seg02 := by
  constructor <;> intro x <;>
    simp only [seg02, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid02
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialSegment03.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg03 : Segment where
  scale := 16
  offset := 2
  xc := fun i => match i with
    | 0 => (1/8)
    | 1 => (17/128)
    | 2 => (9/64)
    | 3 => (19/128)
    | 4 => (5/32)
    | 5 => (21/128)
    | 6 => (11/64)
    | 7 => (23/128)
    | 8 => (3/16)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (1/64)
    | 1 => (9/512)
    | 2 => (141/7168)
    | 3 => (157/7168)
    | 4 => (87/3584)
    | 5 => (3/112)
    | 6 => (211/7168)
    | 7 => (33/1024)
    | 8 => (9/256)
    | _ => 0
  ac := fun i => match i with
    | 0 => (5286825149/209715200)
    | 1 => (78487219091/3355443200)
    | 2 => (14626081177/671088640)
    | 3 => (273634136129/13421772800)
    | 4 => (128453036539/6710886400)
    | 5 => (968042075471/53687091200)
    | 6 => (914670082207/53687091200)
    | 7 => (693242446809/42949672960)
    | 8 => (16457587855/1073741824)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-1069390369/52428800)
    | 1 => (-3381416873/167772160)
    | 2 => (-3326921381/167772160)
    | 3 => (-65241312331/3355443200)
    | 4 => (-31897543451/1677721600)
    | 5 => (-248990134009/13421772800)
    | 6 => (-242550369083/13421772800)
    | 7 => (-943946668759/53687091200)
    | 8 => (-114699554049/6710886400)
    | _ => 0
  xac := fun i => match i with
    | 0 => (5286825149/1677721600)
    | 1 => (1047175553/335544320)
    | 2 => (20708086071/6710886400)
    | 3 => (2557505197/838860800)
    | 4 => (16168925213/5368709120)
    | 5 => (79871568891/26843545600)
    | 6 => (315726526027/107374182400)
    | 7 => (31209990643/10737418240)
    | 8 => (49372763565/17179869184)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-33404157/1638400)
    | 1 => (-513511317/26214400)
    | 2 => (-431620893/22937600)
    | 3 => (-6632531243/367001600)
    | 4 => (-1273725277/73400320)
    | 5 => (-1397463123/83886080)
    | 6 => (-4694432963/293601280)
    | 7 => (-1287025399/83886080)
    | 8 => (-30866739/2097152)
    | _ => 0

theorem valid03 : Valid seg03 := by
  constructor <;> intro x <;>
    simp only [seg03, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid03
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialSegment04.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg04 : Segment where
  scale := 8
  offset := 1
  xc := fun i => match i with
    | 0 => (1/8)
    | 1 => (9/64)
    | 2 => (5/32)
    | 3 => (11/64)
    | 4 => (3/16)
    | 5 => (13/64)
    | 6 => (7/32)
    | 7 => (15/64)
    | 8 => (1/4)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (1/64)
    | 1 => (5/256)
    | 2 => (43/1792)
    | 3 => (13/448)
    | 4 => (31/896)
    | 5 => (73/1792)
    | 6 => (85/1792)
    | 7 => (7/128)
    | 8 => (1/16)
    | _ => 0
  ac := fun i => match i with
    | 0 => (5286825149/209715200)
    | 1 => (36192617899/1677721600)
    | 2 => (1579048739/83886080)
    | 3 => (280187569/16777216)
    | 4 => (787068659/52428800)
    | 5 => (1428505159/104857600)
    | 6 => (326103821/26214400)
    | 7 => (298800037/26214400)
    | 8 => (17132649/1638400)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-1069390369/52428800)
    | 1 => (-8351961413/419430400)
    | 2 => (-250317751/13107200)
    | 3 => (-1899950261/104857600)
    | 4 => (-111984263/6553600)
    | 5 => (-421284317/26214400)
    | 6 => (-24754369/1638400)
    | 7 => (-93205341/6553600)
    | 8 => (-343493/25600)
    | _ => 0
  xac := fun i => match i with
    | 0 => (5286825149/1677721600)
    | 1 => (5184930381/1677721600)
    | 2 => (31571251/10485760)
    | 3 => (246213319/83886080)
    | 4 => (300788307/104857600)
    | 5 => (294495673/104857600)
    | 6 => (36039143/13107200)
    | 7 => (70416847/26214400)
    | 8 => (17132649/6553600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-33404157/1638400)
    | 1 => (-246278061/13107200)
    | 2 => (-793704321/45875200)
    | 3 => (-1460364487/91750400)
    | 4 => (-33554431/2293760)
    | 5 => (-154028361/11468800)
    | 6 => (-8827411/716800)
    | 7 => (-9237779/819200)
    | 8 => (-527799/51200)
    | _ => 0

theorem valid04 : Valid seg04 := by
  constructor <;> intro x <;>
    simp only [seg04, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid04
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialSegment05.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg05 : Segment where
  scale := 32
  offset := 6
  xc := fun i => match i with
    | 0 => (3/16)
    | 1 => (49/256)
    | 2 => (25/128)
    | 3 => (51/256)
    | 4 => (13/64)
    | 5 => (53/256)
    | 6 => (27/128)
    | 7 => (55/256)
    | 8 => (7/32)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (9/256)
    | 1 => (75/2048)
    | 2 => (1093/28672)
    | 3 => (1137/28672)
    | 4 => (591/14336)
    | 5 => (307/7168)
    | 6 => (1275/28672)
    | 7 => (189/4096)
    | 8 => (49/1024)
    | _ => 0
  ac := fun i => match i with
    | 0 => (16457587855/1073741824)
    | 1 => (1281668095791/85899345920)
    | 2 => (6242532531779/429496729600)
    | 3 => (24339198755353/1717986918400)
    | 4 => (11868804319373/858993459200)
    | 5 => (92650667939431/6871947673600)
    | 6 => (90447710575009/6871947673600)
    | 7 => (353330760386389/27487790694400)
    | 8 => (43148788214051/3435973836800)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-114699554049/6710886400)
    | 1 => (-1808842628417/107374182400)
    | 2 => (-1782444677653/107374182400)
    | 3 => (-7024396369043/429496729600)
    | 4 => (-3459786369427/214748364800)
    | 5 => (-5452488489889/343597383680)
    | 6 => (-26851082522999/1717986918400)
    | 7 => (-105780404774519/6871947673600)
    | 8 => (-13022625436393/858993459200)
    | _ => 0
  xac := fun i => match i with
    | 0 => (49372763565/17179869184)
    | 1 => (490911528331/171798691840)
    | 2 => (4881380151913/1717986918400)
    | 3 => (9708035346651/3435973836800)
    | 4 => (3861557810633/1374389534720)
    | 5 => (38400546741631/13743895347200)
    | 6 => (76372264858737/27487790694400)
    | 7 => (151885408405667/54975581388800)
    | 8 => (302041517498357/109951162777600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-30866739/2097152)
    | 1 => (-2416983281/167772160)
    | 2 => (-4139747681/293601280)
    | 3 => (-32411148951/2348810240)
    | 4 => (-31717024691/2348810240)
    | 5 => (-1241414655881/93952409600)
    | 6 => (-607318664823/46976204800)
    | 7 => (-169762776003/13421772800)
    | 8 => (-20759132871/1677721600)
    | _ => 0

theorem valid05 : Valid seg05 := by
  constructor <;> intro x <;>
    simp only [seg05, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid05
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialSegment06.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg06 : Segment where
  scale := 16
  offset := 3
  xc := fun i => match i with
    | 0 => (3/16)
    | 1 => (25/128)
    | 2 => (13/64)
    | 3 => (27/128)
    | 4 => (7/32)
    | 5 => (29/128)
    | 6 => (15/64)
    | 7 => (31/128)
    | 8 => (1/4)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (9/256)
    | 1 => (39/1024)
    | 2 => (295/7168)
    | 3 => (159/3584)
    | 4 => (171/3584)
    | 5 => (367/7168)
    | 6 => (393/7168)
    | 7 => (15/256)
    | 8 => (1/16)
    | _ => 0
  ac := fun i => match i with
    | 0 => (16457587855/1073741824)
    | 1 => (623364581591/42949672960)
    | 2 => (369987709581/26843545600)
    | 3 => (176094214409/13421772800)
    | 4 => (10495969893/838860800)
    | 5 => (10023840991/838860800)
    | 6 => (1197826279/104857600)
    | 7 => (572922421/52428800)
    | 8 => (17132649/1638400)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-114699554049/6710886400)
    | 1 => (-35649847841/2147483648)
    | 2 => (-54050033179/3355443200)
    | 3 => (-52416234749/3355443200)
    | 4 => (-99258063/6553600)
    | 5 => (-3079694953/209715200)
    | 6 => (-186681183/13107200)
    | 7 => (-181139549/13107200)
    | 8 => (-343493/25600)
    | _ => 0
  xac := fun i => match i with
    | 0 => (49372763565/17179869184)
    | 1 => (122023855253/42949672960)
    | 2 => (37705748679/13421772800)
    | 3 => (37289022711/13421772800)
    | 4 => (4609441799/1677721600)
    | 5 => (2278559653/838860800)
    | 6 => (17590161/6553600)
    | 7 => (138947443/52428800)
    | 8 => (17132649/6553600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-30866739/2097152)
    | 1 => (-1182313721/83886080)
    | 2 => (-3961451217/293601280)
    | 3 => (-7582315539/587202560)
    | 4 => (-453371931/36700160)
    | 5 => (-1083957783/91750400)
    | 6 => (-129530841/11468800)
    | 7 => (-17682563/1638400)
    | 8 => (-527799/51200)
    | _ => 0

theorem valid06 : Valid seg06 := by
  constructor <;> intro x <;>
    simp only [seg06, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid06
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialSegment07.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg07 : Segment where
  scale := 32
  offset := 7
  xc := fun i => match i with
    | 0 => (7/32)
    | 1 => (57/256)
    | 2 => (29/128)
    | 3 => (59/256)
    | 4 => (15/64)
    | 5 => (61/256)
    | 6 => (31/128)
    | 7 => (63/256)
    | 8 => (1/4)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (49/1024)
    | 1 => (203/4096)
    | 2 => (1471/28672)
    | 3 => (761/14336)
    | 4 => (787/14336)
    | 5 => (1627/28672)
    | 6 => (1681/28672)
    | 7 => (31/512)
    | 8 => (1/16)
    | _ => 0
  ac := fun i => match i with
    | 0 => (43148788214051/3435973836800)
    | 1 => (337049851038427/27487790694400)
    | 2 => (20576813975257/1717986918400)
    | 3 => (5026495361017/429496729600)
    | 4 => (153525946481/13421772800)
    | 5 => (75043864183/6710886400)
    | 6 => (4586005499/419430400)
    | 7 => (1121167189/104857600)
    | 8 => (17132649/1638400)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-13022625436393/858993459200)
    | 1 => (-102581602207769/6871947673600)
    | 2 => (-3156460154953/214748364800)
    | 3 => (-310810566841/21474836480)
    | 4 => (-11955814297/838860800)
    | 5 => (-4709796949/335544320)
    | 6 => (-724828697/52428800)
    | 7 => (-71401593/5242880)
    | 8 => (-343493/25600)
    | _ => 0
  xac := fun i => match i with
    | 0 => (302041517498357/109951162777600)
    | 1 => (15015610909269/5497558138880)
    | 2 => (466518534661/171798691840)
    | 3 => (1159423128623/429496729600)
    | 4 => (72027637167/26843545600)
    | 5 => (17895637813/6710886400)
    | 6 => (277838683/104857600)
    | 7 => (55201727/20971520)
    | 8 => (17132649/6553600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-20759132871/1677721600)
    | 1 => (-162383349933/13421772800)
    | 2 => (-555662682333/46976204800)
    | 3 => (-155203951993/13421772800)
    | 4 => (-6637380499/587202560)
    | 5 => (-8109184359/734003200)
    | 6 => (-495313699/45875200)
    | 7 => (-34572131/3276800)
    | 8 => (-527799/51200)
    | _ => 0

theorem valid07 : Valid seg07 := by
  constructor <;> intro x <;>
    simp only [seg07, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid07
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialSegment08.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg08 : Segment where
  scale := 16
  offset := 4
  xc := fun i => match i with
    | 0 => (1/4)
    | 1 => (33/128)
    | 2 => (17/64)
    | 3 => (35/128)
    | 4 => (9/32)
    | 5 => (37/128)
    | 6 => (19/64)
    | 7 => (39/128)
    | 8 => (5/16)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (1/16)
    | 1 => (17/256)
    | 2 => (505/7168)
    | 3 => (535/7168)
    | 4 => (283/3584)
    | 5 => (299/3584)
    | 6 => (631/7168)
    | 7 => (95/1024)
    | 8 => (25/256)
    | _ => 0
  ac := fun i => match i with
    | 0 => (17132649/1638400)
    | 1 => (104713423/10485760)
    | 2 => (200081011/20971520)
    | 3 => (7646045873/838860800)
    | 4 => (7302268589/838860800)
    | 5 => (111513788567/13421772800)
    | 6 => (42537670001/5368709120)
    | 7 => (1620984302141/214748364800)
    | 8 => (38562706829/5368709120)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-343493/25600)
    | 1 => (-170597283/13107200)
    | 2 => (-165596651/13107200)
    | 3 => (-514812491/41943040)
    | 4 => (-312892259/26214400)
    | 5 => (-38987006083/3355443200)
    | 6 => (-37992730687/3355443200)
    | 7 => (-593022796327/53687091200)
    | 8 => (-72393450671/6710886400)
    | _ => 0
  xac := fun i => match i with
    | 0 => (17132649/6553600)
    | 1 => (135174941/52428800)
    | 2 => (33294071/13107200)
    | 3 => (419321503/167772160)
    | 4 => (4119585207/1677721600)
    | 5 => (32321773753/13421772800)
    | 6 => (31638614099/13421772800)
    | 7 => (98901349707/42949672960)
    | 8 => (38562706829/17179869184)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-527799/51200)
    | 1 => (-16096573/1638400)
    | 2 => (-107326981/11468800)
    | 3 => (-817366713/91750400)
    | 4 => (-44433661/5242880)
    | 5 => (-23654784257/2936012800)
    | 6 => (-11234644731/1468006400)
    | 7 => (-3046305411/419430400)
    | 8 => (-361019997/52428800)
    | _ => 0

theorem valid08 : Valid seg08 := by
  constructor <;> intro x <;>
    simp only [seg08, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid08
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialSegment09.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg09 : Segment where
  scale := 8
  offset := 2
  xc := fun i => match i with
    | 0 => (1/4)
    | 1 => (17/64)
    | 2 => (9/32)
    | 3 => (19/64)
    | 4 => (5/16)
    | 5 => (21/64)
    | 6 => (11/32)
    | 7 => (23/64)
    | 8 => (3/8)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (1/16)
    | 1 => (9/128)
    | 2 => (141/1792)
    | 3 => (157/1792)
    | 4 => (87/896)
    | 5 => (3/28)
    | 6 => (211/1792)
    | 7 => (33/256)
    | 8 => (9/64)
    | _ => 0
  ac := fun i => match i with
    | 0 => (17132649/1638400)
    | 1 => (249444731/26214400)
    | 2 => (227393209/26214400)
    | 3 => (827501057/104857600)
    | 4 => (374745351/52428800)
    | 5 => (2699482183/419430400)
    | 6 => (2414907747/419430400)
    | 7 => (8583451853/1677721600)
    | 8 => (947069519/209715200)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-343493/25600)
    | 1 => (-3306523/262144)
    | 2 => (-4870809/409600)
    | 3 => (-59034679/5242880)
    | 4 => (-70211469/6553600)
    | 5 => (-214777679/20971520)
    | 6 => (-257749439/26214400)
    | 7 => (-3974718571/419430400)
    | 8 => (-480606327/52428800)
    | _ => 0
  xac := fun i => match i with
    | 0 => (17132649/6553600)
    | 1 => (13328869/5242880)
    | 2 => (32266641/13107200)
    | 3 => (248353607/104857600)
    | 4 => (236940107/104857600)
    | 5 => (895465077/419430400)
    | 6 => (41870421/20971520)
    | 7 => (620082151/335544320)
    | 8 => (2841208557/1677721600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-527799/51200)
    | 1 => (-7651789/819200)
    | 2 => (-12103857/1433600)
    | 3 => (-12467433/1638400)
    | 4 => (-15675543/2293760)
    | 5 => (-560627049/91750400)
    | 6 => (-249222567/45875200)
    | 7 => (-62848067/13107200)
    | 8 => (-6867279/1638400)
    | _ => 0

theorem valid09 : Valid seg09 := by
  constructor <;> intro x <;>
    simp only [seg09, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid09
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialSegment10.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg10 : Segment where
  scale := 4
  offset := 1
  xc := fun i => match i with
    | 0 => (1/4)
    | 1 => (9/32)
    | 2 => (5/16)
    | 3 => (11/32)
    | 4 => (3/8)
    | 5 => (13/32)
    | 6 => (7/16)
    | 7 => (15/32)
    | 8 => (1/2)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (1/16)
    | 1 => (5/64)
    | 2 => (43/448)
    | 3 => (13/112)
    | 4 => (31/224)
    | 5 => (73/448)
    | 6 => (85/448)
    | 7 => (7/32)
    | 8 => (1/4)
    | _ => 0
  ac := fun i => match i with
    | 0 => (17132649/1638400)
    | 1 => (112383539/13107200)
    | 2 => (23239537/3276800)
    | 3 => (18603701/3276800)
    | 4 => (1780561/409600)
    | 5 => (2617751/819200)
    | 6 => (465803/204800)
    | 7 => (64357/40960)
    | 8 => (527/512)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-343493/25600)
    | 1 => (-38695971/3276800)
    | 2 => (-17253421/1638400)
    | 3 => (-7899463/819200)
    | 4 => (-1844269/204800)
    | 5 => (-1740811/204800)
    | 6 => (-829703/102400)
    | 7 => (-80483/10240)
    | 8 => (-50189/6400)
    | _ => 0
  xac := fun i => match i with
    | 0 => (17132649/6553600)
    | 1 => (32379047/13107200)
    | 2 => (7510793/3276800)
    | 3 => (6705413/3276800)
    | 4 => (44049/25600)
    | 5 => (1118179/819200)
    | 6 => (211799/204800)
    | 7 => (30861/40960)
    | 8 => (527/1024)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-527799/51200)
    | 1 => (-3429397/409600)
    | 2 => (-9631277/1433600)
    | 3 => (-15182319/2867200)
    | 4 => (-14533/3584)
    | 5 => (-211517/71680)
    | 6 => (-4959/2560)
    | 7 => (-4959/5120)
    | 8 => 0
    | _ => 0

theorem valid10 : Valid seg10 := by
  constructor <;> intro x <;>
    simp only [seg10, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid10
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialSegment11.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg11 : Segment where
  scale := 16
  offset := 5
  xc := fun i => match i with
    | 0 => (5/16)
    | 1 => (41/128)
    | 2 => (21/64)
    | 3 => (43/128)
    | 4 => (11/32)
    | 5 => (45/128)
    | 6 => (23/64)
    | 7 => (47/128)
    | 8 => (3/8)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (25/256)
    | 1 => (105/1024)
    | 2 => (771/7168)
    | 3 => (101/896)
    | 4 => (423/3584)
    | 5 => (885/7168)
    | 6 => (925/7168)
    | 7 => (69/512)
    | 8 => (9/64)
    | _ => 0
  ac := fun i => match i with
    | 0 => (38562706829/5368709120)
    | 1 => (1464032244179/214748364800)
    | 2 => (346900671029/53687091200)
    | 3 => (328268685689/53687091200)
    | 4 => (38762928913/6710886400)
    | 5 => (73103733407/13421772800)
    | 6 => (17201545423/3355443200)
    | 7 => (3232001601/671088640)
    | 8 => (947069519/209715200)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-72393450671/6710886400)
    | 1 => (-565272414409/53687091200)
    | 2 => (-138095731789/13421772800)
    | 3 => (-135104333911/13421772800)
    | 4 => (-3308170969/335544320)
    | 5 => (-32436532981/3355443200)
    | 6 => (-7959139391/838860800)
    | 7 => (-7819569187/838860800)
    | 8 => (-480606327/52428800)
    | _ => 0
  xac := fun i => match i with
    | 0 => (38562706829/17179869184)
    | 1 => (46956092219/21474836480)
    | 2 => (228163086447/107374182400)
    | 3 => (27646767121/13421772800)
    | 4 => (53459136601/26843545600)
    | 5 => (2577320217/1342177280)
    | 6 => (12391663747/6710886400)
    | 7 => (371351207/209715200)
    | 8 => (2841208557/1677721600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-361019997/52428800)
    | 1 => (-2730014541/419430400)
    | 2 => (-9020608641/1468006400)
    | 3 => (-17008256647/2936012800)
    | 4 => (-400225711/73400320)
    | 5 => (-1880169741/367001600)
    | 6 => (-27545089/5734400)
    | 7 => (-117786299/26214400)
    | 8 => (-6867279/1638400)
    | _ => 0

theorem valid11 : Valid seg11 := by
  constructor <;> intro x <;>
    simp only [seg11, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid11
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialSegment12.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg12 : Segment where
  scale := 16
  offset := 6
  xc := fun i => match i with
    | 0 => (3/8)
    | 1 => (49/128)
    | 2 => (25/64)
    | 3 => (51/128)
    | 4 => (13/32)
    | 5 => (53/128)
    | 6 => (27/64)
    | 7 => (55/128)
    | 8 => (7/16)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (9/64)
    | 1 => (75/512)
    | 2 => (1093/7168)
    | 3 => (1137/7168)
    | 4 => (591/3584)
    | 5 => (307/1792)
    | 6 => (1275/7168)
    | 7 => (189/1024)
    | 8 => (49/256)
    | _ => 0
  ac := fun i => match i with
    | 0 => (947069519/209715200)
    | 1 => (14146216603/3355443200)
    | 2 => (13173962619/3355443200)
    | 3 => (48952566233/13421772800)
    | 4 => (22681256997/6710886400)
    | 5 => (167729676919/53687091200)
    | 6 => (154669772777/53687091200)
    | 7 => (569130703093/214748364800)
    | 8 => (65285634387/26843545600)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-480606327/52428800)
    | 1 => (-7559833277/838860800)
    | 2 => (-7439667571/838860800)
    | 3 => (-29313930851/3355443200)
    | 4 => (-2890285029/335544320)
    | 5 => (-114095668633/13421772800)
    | 6 => (-112705723161/13421772800)
    | 7 => (-445767964127/53687091200)
    | 8 => (-55153960277/6710886400)
    | _ => 0
  xac := fun i => match i with
    | 0 => (2841208557/1677721600)
    | 1 => (1355803729/838860800)
    | 2 => (10318046163/6710886400)
    | 3 => (9783191733/6710886400)
    | 4 => (36982468313/26843545600)
    | 5 => (4354559839/3355443200)
    | 6 => (26167486899/21474836480)
    | 7 => (122457165227/107374182400)
    | 8 => (456999440709/429496729600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-6867279/1638400)
    | 1 => (-101966629/26214400)
    | 2 => (-164991867/45875200)
    | 3 => (-173601453/52428800)
    | 4 => (-222618663/73400320)
    | 5 => (-8106564009/2936012800)
    | 6 => (-3662516007/1468006400)
    | 7 => (-936865187/419430400)
    | 8 => (-103634799/52428800)
    | _ => 0

theorem valid12 : Valid seg12 := by
  constructor <;> intro x <;>
    simp only [seg12, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid12
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialSegment13.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg13 : Segment where
  scale := 8
  offset := 3
  xc := fun i => match i with
    | 0 => (3/8)
    | 1 => (25/64)
    | 2 => (13/32)
    | 3 => (27/64)
    | 4 => (7/16)
    | 5 => (29/64)
    | 6 => (15/32)
    | 7 => (31/64)
    | 8 => (1/2)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (9/64)
    | 1 => (39/256)
    | 2 => (295/1792)
    | 3 => (159/896)
    | 4 => (171/896)
    | 5 => (367/1792)
    | 6 => (393/1792)
    | 7 => (15/64)
    | 8 => (1/4)
    | _ => 0
  ac := fun i => match i with
    | 0 => (947069519/209715200)
    | 1 => (6569660451/1677721600)
    | 2 => (704006023/209715200)
    | 3 => (298180261/104857600)
    | 4 => (15601579/6553600)
    | 5 => (12912007/6553600)
    | 6 => (1320173/819200)
    | 7 => (106517/81920)
    | 8 => (527/512)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-480606327/52428800)
    | 1 => (-3714982661/419430400)
    | 2 => (-901129801/104857600)
    | 3 => (-43882183/5242880)
    | 4 => (-26808637/3276800)
    | 5 => (-13154057/1638400)
    | 6 => (-3242387/409600)
    | 7 => (-803927/102400)
    | 8 => (-50189/6400)
    | _ => 0
  xac := fun i => match i with
    | 0 => (2841208557/1677721600)
    | 1 => (2582006359/1677721600)
    | 2 => (289103111/209715200)
    | 3 => (127542573/104857600)
    | 4 => (692797/655360)
    | 5 => (5933027/6553600)
    | 6 => (625809/819200)
    | 7 => (51941/81920)
    | 8 => (527/1024)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-6867279/1638400)
    | 1 => (-47028397/13107200)
    | 2 => (-138484877/45875200)
    | 3 => (-227347119/91750400)
    | 4 => (-280943/143360)
    | 5 => (-836351/573440)
    | 6 => (-4959/5120)
    | 7 => (-4959/10240)
    | 8 => 0
    | _ => 0

theorem valid13 : Valid seg13 := by
  constructor <;> intro x <;>
    simp only [seg13, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid13
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialSegment14.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg14 : Segment where
  scale := 16
  offset := 7
  xc := fun i => match i with
    | 0 => (7/16)
    | 1 => (57/128)
    | 2 => (29/64)
    | 3 => (59/128)
    | 4 => (15/32)
    | 5 => (61/128)
    | 6 => (31/64)
    | 7 => (63/128)
    | 8 => (1/2)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (49/256)
    | 1 => (203/1024)
    | 2 => (1471/7168)
    | 3 => (761/3584)
    | 4 => (787/3584)
    | 5 => (1627/7168)
    | 6 => (1681/7168)
    | 7 => (31/128)
    | 8 => (1/4)
    | _ => 0
  ac := fun i => match i with
    | 0 => (65285634387/26843545600)
    | 1 => (475439447099/214748364800)
    | 2 => (5391207239/2684354560)
    | 3 => (6091687541/3355443200)
    | 4 => (171448951/104857600)
    | 5 => (76905839/52428800)
    | 6 => (4293713/3276800)
    | 7 => (190837/163840)
    | 8 => (527/512)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-55153960277/6710886400)
    | 1 => (-87339080061/10737418240)
    | 2 => (-2163388825/268435456)
    | 3 => (-6706133899/838860800)
    | 4 => (-416275093/52428800)
    | 5 => (-103499581/13107200)
    | 6 => (-12885899/1638400)
    | 7 => (-1606951/204800)
    | 8 => (-50189/6400)
    | _ => 0
  xac := fun i => match i with
    | 0 => (456999440709/429496729600)
    | 1 => (42417022051/42949672960)
    | 2 => (12251026787/13421772800)
    | 3 => (2818487213/3355443200)
    | 4 => (8069283/10485760)
    | 5 => (36791083/52428800)
    | 6 => (2086229/3276800)
    | 7 => (94101/163840)
    | 8 => (527/1024)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-103634799/52428800)
    | 1 => (-721291597/419430400)
    | 2 => (-2153500877/1468006400)
    | 3 => (-3575342319/2936012800)
    | 4 => (-222811/229376)
    | 5 => (-3335687/4587520)
    | 6 => (-4959/10240)
    | 7 => (-4959/20480)
    | 8 => 0
    | _ => 0

theorem valid14 : Valid seg14 := by
  constructor <;> intro x <;>
    simp only [seg14, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid14
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialSegment15.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg15 : Segment where
  scale := 16
  offset := 8
  xc := fun i => match i with
    | 0 => (1/2)
    | 1 => (65/128)
    | 2 => (33/64)
    | 3 => (67/128)
    | 4 => (17/32)
    | 5 => (69/128)
    | 6 => (35/64)
    | 7 => (71/128)
    | 8 => (9/16)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (1/4)
    | 1 => (33/128)
    | 2 => (1905/7168)
    | 3 => (1963/7168)
    | 4 => (1011/3584)
    | 5 => (1041/3584)
    | 6 => (2143/7168)
    | 7 => (315/1024)
    | 8 => (81/256)
    | _ => 0
  ac := fun i => match i with
    | 0 => (527/512)
    | 1 => (146443/163840)
    | 2 => (2517953/3276800)
    | 3 => (34194929/52428800)
    | 4 => (57058951/104857600)
    | 5 => (1486567499/3355443200)
    | 6 => (4664251507/13421772800)
    | 7 => (55016669541/214748364800)
    | 8 => (4499231101/26843545600)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-50189/6400)
    | 1 => (-321029/40960)
    | 2 => (-12857003/1638400)
    | 3 => (-103181779/13107200)
    | 4 => (-414888949/52428800)
    | 5 => (-6687596437/838860800)
    | 6 => (-54022322641/6710886400)
    | 7 => (-437426451199/53687091200)
    | 8 => (-55475795427/6710886400)
    | _ => 0
  xac := fun i => match i with
    | 0 => (527/1024)
    | 1 => (74539/163840)
    | 2 => (1303749/3276800)
    | 3 => (17998261/52428800)
    | 4 => (15253847/52428800)
    | 5 => (806802387/3355443200)
    | 6 => (2567260403/13421772800)
    | 7 => (30665674673/214748364800)
    | 8 => (40493079909/429496729600)
    | _ => 0
  hc := fun i => match i with
    | 0 => 0
    | 1 => (4959/20480)
    | 2 => (4959/10240)
    | 3 => (3335687/4587520)
    | 4 => (222811/229376)
    | 5 => (3575342319/2936012800)
    | 6 => (2153500877/1468006400)
    | 7 => (721291597/419430400)
    | 8 => (103634799/52428800)
    | _ => 0

theorem valid15 : Valid seg15 := by
  constructor <;> intro x <;>
    simp only [seg15, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid15
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialSegment16.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg16 : Segment where
  scale := 8
  offset := 4
  xc := fun i => match i with
    | 0 => (1/2)
    | 1 => (33/64)
    | 2 => (17/32)
    | 3 => (35/64)
    | 4 => (9/16)
    | 5 => (37/64)
    | 6 => (19/32)
    | 7 => (39/64)
    | 8 => (5/8)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (1/4)
    | 1 => (17/64)
    | 2 => (505/1792)
    | 3 => (535/1792)
    | 4 => (283/896)
    | 5 => (299/896)
    | 6 => (631/1792)
    | 7 => (95/256)
    | 8 => (25/64)
    | _ => 0
  ac := fun i => match i with
    | 0 => (527/512)
    | 1 => (62123/81920)
    | 2 => (432293/819200)
    | 3 => (2164777/6553600)
    | 4 => (1024819/6553600)
    | 5 => (-634181/104857600)
    | 6 => (-35582321/209715200)
    | 7 => (-581300051/1677721600)
    | 8 => (-22918779/41943040)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-50189/6400)
    | 1 => (-802121/102400)
    | 2 => (-3227939/409600)
    | 3 => (-13096319/1638400)
    | 4 => (-26809069/3276800)
    | 5 => (-221652653/26214400)
    | 6 => (-925203769/104857600)
    | 7 => (-3896607027/419430400)
    | 8 => (-516703717/52428800)
    | _ => 0
  xac := fun i => match i with
    | 0 => (527/1024)
    | 1 => (32379/81920)
    | 2 => (234569/819200)
    | 3 => (244969/1310720)
    | 4 => (307461/3276800)
    | 5 => (194707/104857600)
    | 6 => (-20155441/209715200)
    | 7 => (-69797659/335544320)
    | 8 => (-22918779/67108864)
    | _ => 0
  hc := fun i => match i with
    | 0 => 0
    | 1 => (4959/10240)
    | 2 => (4959/5120)
    | 3 => (836351/573440)
    | 4 => (280943/143360)
    | 5 => (227347119/91750400)
    | 6 => (138484877/45875200)
    | 7 => (47028397/13107200)
    | 8 => (6867279/1638400)
    | _ => 0

theorem valid16 : Valid seg16 := by
  constructor <;> intro x <;>
    simp only [seg16, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid16
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialSegment17.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg17 : Segment where
  scale := 4
  offset := 2
  xc := fun i => match i with
    | 0 => (1/2)
    | 1 => (17/32)
    | 2 => (9/16)
    | 3 => (19/32)
    | 4 => (5/8)
    | 5 => (21/32)
    | 6 => (11/16)
    | 7 => (23/32)
    | 8 => (3/4)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (1/4)
    | 1 => (9/32)
    | 2 => (141/448)
    | 3 => (157/448)
    | 4 => (87/224)
    | 5 => (3/7)
    | 6 => (211/448)
    | 7 => (33/64)
    | 8 => (9/16)
    | _ => 0
  ac := fun i => match i with
    | 0 => (527/512)
    | 1 => (19963/40960)
    | 2 => (21863/204800)
    | 3 => (-138559/819200)
    | 4 => (-180539/409600)
    | 5 => (-2726341/3276800)
    | 6 => (-935407/655360)
    | 7 => (-29125899/13107200)
    | 8 => (-5148197/1638400)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-50189/6400)
    | 1 => (-400609/51200)
    | 2 => (-822479/102400)
    | 3 => (-1748089/204800)
    | 4 => (-1931173/204800)
    | 5 => (-8834401/819200)
    | 6 => (-4119137/327680)
    | 7 => (-9583109/655360)
    | 8 => (-3419979/204800)
    | _ => 0
  xac := fun i => match i with
    | 0 => (527/1024)
    | 1 => (11299/40960)
    | 2 => (16179/204800)
    | 3 => (-68843/819200)
    | 4 => (-1043/4096)
    | 5 => (-1674213/3276800)
    | 6 => (-3079603/3276800)
    | 7 => (-822295/524288)
    | 8 => (-15444591/6553600)
    | _ => 0
  hc := fun i => match i with
    | 0 => 0
    | 1 => (4959/5120)
    | 2 => (4959/2560)
    | 3 => (211517/71680)
    | 4 => (14533/3584)
    | 5 => (15182319/2867200)
    | 6 => (9631277/1433600)
    | 7 => (3429397/409600)
    | 8 => (527799/51200)
    | _ => 0

theorem valid17 : Valid seg17 := by
  constructor <;> intro x <;>
    simp only [seg17, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid17
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialSegment18.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg18 : Segment where
  scale := 2
  offset := 1
  xc := fun i => match i with
    | 0 => (1/2)
    | 1 => (9/16)
    | 2 => (5/8)
    | 3 => (11/16)
    | 4 => (3/4)
    | 5 => (13/16)
    | 6 => (7/8)
    | 7 => (15/16)
    | 8 => 1
    | _ => 0
  x2c := fun i => match i with
    | 0 => (1/4)
    | 1 => (5/16)
    | 2 => (43/112)
    | 3 => (13/28)
    | 4 => (31/56)
    | 5 => (73/112)
    | 6 => (85/112)
    | 7 => (7/8)
    | 8 => 1
    | _ => 0
  ac := fun i => match i with
    | 0 => (527/512)
    | 1 => (-1117/20480)
    | 2 => (-6313/12800)
    | 3 => (-18923/25600)
    | 4 => (-779/400)
    | 5 => (-17023/3200)
    | 6 => (-13981/1600)
    | 7 => (-6247/800)
    | 8 => (-843/100)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-50189/6400)
    | 1 => (-199853/25600)
    | 2 => (-222017/25600)
    | 3 => (-281723/25600)
    | 4 => (-25199/1600)
    | 5 => (-29053/1280)
    | 6 => (-43561/1600)
    | 7 => (-37539/1600)
    | 8 => (-551/25)
    | _ => 0
  xac := fun i => match i with
    | 0 => (527/1024)
    | 1 => (759/20480)
    | 2 => (-6983/25600)
    | 3 => (-12283/25600)
    | 4 => (-189/160)
    | 5 => (-23153/6400)
    | 6 => (-12437/1600)
    | 7 => (-11651/1600)
    | 8 => (-843/100)
    | _ => 0
  hc := fun i => match i with
    | 0 => 0
    | 1 => (4959/2560)
    | 2 => (4959/1280)
    | 3 => (110617/17920)
    | 4 => (41191/4480)
    | 5 => (298311/22400)
    | 6 => (3317/175)
    | 7 => (42509/1600)
    | 8 => (3669/100)
    | _ => 0

theorem valid18 : Valid seg18 := by
  constructor <;> intro x <;>
    simp only [seg18, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid18
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialSegment19.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg19 : Segment where
  scale := 16
  offset := 9
  xc := fun i => match i with
    | 0 => (9/16)
    | 1 => (73/128)
    | 2 => (37/64)
    | 3 => (75/128)
    | 4 => (19/32)
    | 5 => (77/128)
    | 6 => (39/64)
    | 7 => (79/128)
    | 8 => (5/8)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (81/256)
    | 1 => (333/1024)
    | 2 => (2395/7168)
    | 3 => (615/1792)
    | 4 => (1263/3584)
    | 5 => (2593/7168)
    | 6 => (2661/7168)
    | 7 => (195/512)
    | 8 => (25/64)
    | _ => 0
  ac := fun i => match i with
    | 0 => (4499231101/26843545600)
    | 1 => (678841123/8589934592)
    | 2 => (-73162941/10737418240)
    | 3 => (-4905354823/53687091200)
    | 4 => (-1182034173/6710886400)
    | 5 => (-3524773913/13421772800)
    | 6 => (-236400983/671088640)
    | 7 => (-1498051211/3355443200)
    | 8 => (-22918779/41943040)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-55475795427/6710886400)
    | 1 => (-450186275633/53687091200)
    | 2 => (-114424557499/13421772800)
    | 3 => (-23319940387/2684354560)
    | 4 => (-14885569731/1677721600)
    | 5 => (-30472338493/3355443200)
    | 6 => (-7813829433/838860800)
    | 7 => (-8030236763/838860800)
    | 8 => (-516703717/52428800)
    | _ => 0
  xac := fun i => match i with
    | 0 => (40493079909/429496729600)
    | 1 => (2456851309/53687091200)
    | 2 => (-300186213/107374182400)
    | 3 => (-279853263/5368709120)
    | 4 => (-2766502543/26843545600)
    | 5 => (-1025659/6553600)
    | 6 => (-1432189593/6710886400)
    | 7 => (-92195777/335544320)
    | 8 => (-22918779/67108864)
    | _ => 0
  hc := fun i => match i with
    | 0 => (103634799/52428800)
    | 1 => (936865187/419430400)
    | 2 => (3662516007/1468006400)
    | 3 => (8106564009/2936012800)
    | 4 => (222618663/73400320)
    | 5 => (173601453/52428800)
    | 6 => (164991867/45875200)
    | 7 => (101966629/26214400)
    | 8 => (6867279/1638400)
    | _ => 0

theorem valid19 : Valid seg19 := by
  constructor <;> intro x <;>
    simp only [seg19, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid19
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialSegment20.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg20 : Segment where
  scale := 16
  offset := 10
  xc := fun i => match i with
    | 0 => (5/8)
    | 1 => (81/128)
    | 2 => (41/64)
    | 3 => (83/128)
    | 4 => (21/32)
    | 5 => (85/128)
    | 6 => (43/64)
    | 7 => (87/128)
    | 8 => (11/16)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (25/64)
    | 1 => (205/512)
    | 2 => (2941/7168)
    | 3 => (3013/7168)
    | 4 => (1543/3584)
    | 5 => (395/896)
    | 6 => (3235/7168)
    | 7 => (473/1024)
    | 8 => (121/256)
    | _ => 0
  ac := fun i => match i with
    | 0 => (-22918779/41943040)
    | 1 => (-2168953429/3355443200)
    | 2 => (-2523809351/3355443200)
    | 3 => (-11608960159/13421772800)
    | 4 => (-6615971177/6710886400)
    | 5 => (-59907481897/53687091200)
    | 6 => (-67414584637/53687091200)
    | 7 => (-60380685719/42949672960)
    | 8 => (-42052051313/26843545600)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-516703717/52428800)
    | 1 => (-8504282181/838860800)
    | 2 => (-8761920269/838860800)
    | 3 => (-36160506379/3355443200)
    | 4 => (-3735435763/335544320)
    | 5 => (-154507184929/13421772800)
    | 6 => (-159896355751/13421772800)
    | 7 => (-662258366983/53687091200)
    | 8 => (-85743054281/6710886400)
    | _ => 0
  xac := fun i => match i with
    | 0 => (-22918779/67108864)
    | 1 => (-136992013/335544320)
    | 2 => (-3224039033/6710886400)
    | 3 => (-1875449731/3355443200)
    | 4 => (-17306905839/26843545600)
    | 5 => (-3965971343/5368709120)
    | 6 => (-90374952293/107374182400)
    | 7 => (-6404073561/6710886400)
    | 8 => (-462572564443/429496729600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (6867279/1638400)
    | 1 => (117786299/26214400)
    | 2 => (27545089/5734400)
    | 3 => (1880169741/367001600)
    | 4 => (400225711/73400320)
    | 5 => (17008256647/2936012800)
    | 6 => (9020608641/1468006400)
    | 7 => (2730014541/419430400)
    | 8 => (361019997/52428800)
    | _ => 0

theorem valid20 : Valid seg20 := by
  constructor <;> intro x <;>
    simp only [seg20, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid20
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialSegment21.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg21 : Segment where
  scale := 8
  offset := 5
  xc := fun i => match i with
    | 0 => (5/8)
    | 1 => (41/64)
    | 2 => (21/32)
    | 3 => (43/64)
    | 4 => (11/16)
    | 5 => (45/64)
    | 6 => (23/32)
    | 7 => (47/64)
    | 8 => (3/4)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (25/64)
    | 1 => (105/256)
    | 2 => (771/1792)
    | 3 => (101/224)
    | 4 => (423/896)
    | 5 => (885/1792)
    | 6 => (925/1792)
    | 7 => (69/128)
    | 8 => (9/16)
    | _ => 0
  ac := fun i => match i with
    | 0 => (-22918779/41943040)
    | 1 => (-1252202269/1677721600)
    | 2 => (-406615751/419430400)
    | 3 => (-102810659/83886080)
    | 4 => (-79834179/52428800)
    | 5 => (-195593057/104857600)
    | 6 => (-59072757/26214400)
    | 7 => (-2812459/1048576)
    | 8 => (-5148197/1638400)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-516703717/52428800)
    | 1 => (-874130489/83886080)
    | 2 => (-581113239/52428800)
    | 3 => (-1242050393/104857600)
    | 4 => (-41611203/3276800)
    | 5 => (-357378013/26214400)
    | 6 => (-47935531/3276800)
    | 7 => (-102635209/6553600)
    | 8 => (-3419979/204800)
    | _ => 0
  xac := fun i => match i with
    | 0 => (-22918779/67108864)
    | 1 => (-159390131/335544320)
    | 2 => (-132146031/209715200)
    | 3 => (-68323637/83886080)
    | 4 => (-108577081/104857600)
    | 5 => (-27242679/20971520)
    | 6 => (-10540293/6553600)
    | 7 => (-51446557/26214400)
    | 8 => (-15444591/6553600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (6867279/1638400)
    | 1 => (62848067/13107200)
    | 2 => (249222567/45875200)
    | 3 => (560627049/91750400)
    | 4 => (15675543/2293760)
    | 5 => (12467433/1638400)
    | 6 => (12103857/1433600)
    | 7 => (7651789/819200)
    | 8 => (527799/51200)
    | _ => 0

theorem valid21 : Valid seg21 := by
  constructor <;> intro x <;>
    simp only [seg21, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid21
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialSegment22.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg22 : Segment where
  scale := 16
  offset := 11
  xc := fun i => match i with
    | 0 => (11/16)
    | 1 => (89/128)
    | 2 => (45/64)
    | 3 => (91/128)
    | 4 => (23/32)
    | 5 => (93/128)
    | 6 => (47/64)
    | 7 => (95/128)
    | 8 => (3/4)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (121/256)
    | 1 => (495/1024)
    | 2 => (3543/7168)
    | 3 => (1811/3584)
    | 4 => (1851/3584)
    | 5 => (3783/7168)
    | 6 => (3865/7168)
    | 7 => (141/256)
    | 8 => (9/16)
    | _ => 0
  ac := fun i => match i with
    | 0 => (-42052051313/26843545600)
    | 1 => (-370929392413/214748364800)
    | 2 => (-50963783273/26843545600)
    | 3 => (-27925640287/13421772800)
    | 4 => (-1907127481/838860800)
    | 5 => (-2077688449/838860800)
    | 6 => (-282066859/104857600)
    | 7 => (-152682627/52428800)
    | 8 => (-5148197/1638400)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-85743054281/6710886400)
    | 1 => (-709630501513/53687091200)
    | 2 => (-22947802877/1677721600)
    | 3 => (-47496179281/3355443200)
    | 4 => (-307161391/20971520)
    | 5 => (-3177210577/209715200)
    | 6 => (-51322601/3276800)
    | 7 => (-212074537/13107200)
    | 8 => (-3419979/204800)
    | _ => 0
  xac := fun i => match i with
    | 0 => (-462572564443/429496729600)
    | 1 => (-257642210491/214748364800)
    | 2 => (-558932847/419430400)
    | 3 => (-19811661509/13421772800)
    | 4 => (-2735557157/1677721600)
    | 5 => (-1506619599/838860800)
    | 6 => (-4136653/2097152)
    | 7 => (-113224921/52428800)
    | 8 => (-15444591/6553600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (361019997/52428800)
    | 1 => (3046305411/419430400)
    | 2 => (11234644731/1468006400)
    | 3 => (23654784257/2936012800)
    | 4 => (44433661/5242880)
    | 5 => (817366713/91750400)
    | 6 => (107326981/11468800)
    | 7 => (16096573/1638400)
    | 8 => (527799/51200)
    | _ => 0

theorem valid22 : Valid seg22 := by
  constructor <;> intro x <;>
    simp only [seg22, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid22
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialSegment23.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg23 : Segment where
  scale := 16
  offset := 12
  xc := fun i => match i with
    | 0 => (3/4)
    | 1 => (97/128)
    | 2 => (49/64)
    | 3 => (99/128)
    | 4 => (25/32)
    | 5 => (101/128)
    | 6 => (51/64)
    | 7 => (103/128)
    | 8 => (13/16)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (9/16)
    | 1 => (147/256)
    | 2 => (4201/7168)
    | 3 => (4287/7168)
    | 4 => (2187/3584)
    | 5 => (2231/3584)
    | 6 => (4551/7168)
    | 7 => (663/1024)
    | 8 => (169/256)
    | _ => 0
  ac := fun i => match i with
    | 0 => (-5148197/1638400)
    | 1 => (-176801981/52428800)
    | 2 => (-15141771/4194304)
    | 3 => (-3233471311/838860800)
    | 4 => (-3442981617/838860800)
    | 5 => (-58487538881/13421772800)
    | 6 => (-123818990849/26843545600)
    | 7 => (-209042750263/42949672960)
    | 8 => (-5496624831/1073741824)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-3419979/204800)
    | 1 => (-9027311/524288)
    | 2 => (-90823/5120)
    | 3 => (-3828825071/209715200)
    | 4 => (-1968108711/104857600)
    | 5 => (-64662183151/3355443200)
    | 6 => (-33147204951/1677721600)
    | 7 => (-1085778284279/53687091200)
    | 8 => (-138695487479/6710886400)
    | _ => 0
  xac := fun i => match i with
    | 0 => (-15444591/6553600)
    | 1 => (-26777707/10485760)
    | 2 => (-144743553/52428800)
    | 3 => (-2497423953/838860800)
    | 4 => (-1074421361/335544320)
    | 5 => (-46093037387/13421772800)
    | 6 => (-12322074369/3355443200)
    | 7 => (-168129539329/42949672960)
    | 8 => (-71456122803/17179869184)
    | _ => 0
  hc := fun i => match i with
    | 0 => (527799/51200)
    | 1 => (17682563/1638400)
    | 2 => (129530841/11468800)
    | 3 => (1083957783/91750400)
    | 4 => (453371931/36700160)
    | 5 => (7582315539/587202560)
    | 6 => (3961451217/293601280)
    | 7 => (1182313721/83886080)
    | 8 => (30866739/2097152)
    | _ => 0

theorem valid23 : Valid seg23 := by
  constructor <;> intro x <;>
    simp only [seg23, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid23
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialSegment24.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg24 : Segment where
  scale := 8
  offset := 6
  xc := fun i => match i with
    | 0 => (3/4)
    | 1 => (49/64)
    | 2 => (25/32)
    | 3 => (51/64)
    | 4 => (13/16)
    | 5 => (53/64)
    | 6 => (27/32)
    | 7 => (55/64)
    | 8 => (7/8)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (9/16)
    | 1 => (75/128)
    | 2 => (1093/1792)
    | 3 => (1137/1792)
    | 4 => (591/896)
    | 5 => (307/448)
    | 6 => (1275/1792)
    | 7 => (189/256)
    | 8 => (49/64)
    | _ => 0
  ac := fun i => match i with
    | 0 => (-5148197/1638400)
    | 1 => (-94430829/26214400)
    | 2 => (-21462293/5242880)
    | 3 => (-19323167/4194304)
    | 4 => (-268896751/52428800)
    | 5 => (-2366262689/419430400)
    | 6 => (-2569420979/419430400)
    | 7 => (-11011824827/1677721600)
    | 8 => (-1455899413/209715200)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-3419979/204800)
    | 1 => (-116243447/6553600)
    | 2 => (-61543769/3276800)
    | 3 => (-519095939/26214400)
    | 4 => (-34018607/1638400)
    | 5 => (-2267880263/104857600)
    | 6 => (-1172295553/52428800)
    | 7 => (-9616514339/419430400)
    | 8 => (-1222409179/52428800)
    | _ => 0
  xac := fun i => match i with
    | 0 => (-15444591/6553600)
    | 1 => (-72110171/26214400)
    | 2 => (-208721/65536)
    | 3 => (-76625529/20971520)
    | 4 => (-434998433/104857600)
    | 5 => (-1952551423/419430400)
    | 6 => (-1081461297/209715200)
    | 7 => (-9453359297/1677721600)
    | 8 => (-10191295891/1677721600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (527799/51200)
    | 1 => (9237779/819200)
    | 2 => (8827411/716800)
    | 3 => (154028361/11468800)
    | 4 => (33554431/2293760)
    | 5 => (1460364487/91750400)
    | 6 => (793704321/45875200)
    | 7 => (246278061/13107200)
    | 8 => (33404157/1638400)
    | _ => 0

theorem valid24 : Valid seg24 := by
  constructor <;> intro x <;>
    simp only [seg24, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid24
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialSegment25.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg25 : Segment where
  scale := 4
  offset := 3
  xc := fun i => match i with
    | 0 => (3/4)
    | 1 => (25/32)
    | 2 => (13/16)
    | 3 => (27/32)
    | 4 => (7/8)
    | 5 => (29/32)
    | 6 => (15/16)
    | 7 => (31/32)
    | 8 => 1
    | _ => 0
  x2c := fun i => match i with
    | 0 => (9/16)
    | 1 => (39/64)
    | 2 => (295/448)
    | 3 => (159/224)
    | 4 => (171/224)
    | 5 => (367/448)
    | 6 => (393/448)
    | 7 => (15/16)
    | 8 => 1
    | _ => 0
  ac := fun i => match i with
    | 0 => (-5148197/1638400)
    | 1 => (-53245253/13107200)
    | 2 => (-2092089/409600)
    | 3 => (-5082331/819200)
    | 4 => (-2883/400)
    | 5 => (-202849/25600)
    | 6 => (-52457/6400)
    | 7 => (-12991/1600)
    | 8 => (-843/100)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-3419979/204800)
    | 1 => (-61523783/3276800)
    | 2 => (-34203923/1638400)
    | 3 => (-18645347/819200)
    | 4 => (-12345/512)
    | 5 => (-1259521/51200)
    | 6 => (-153903/6400)
    | 7 => (-72803/3200)
    | 8 => (-551/25)
    | _ => 0
  xac := fun i => match i with
    | 0 => (-15444591/6553600)
    | 1 => (-41220989/13107200)
    | 2 => (-1341141/327680)
    | 3 => (-4227411/819200)
    | 4 => (-159757/25600)
    | 5 => (-366161/51200)
    | 6 => (-49227/6400)
    | 7 => (-25139/3200)
    | 8 => (-843/100)
    | _ => 0
  hc := fun i => match i with
    | 0 => (527799/51200)
    | 1 => (5015387/409600)
    | 2 => (20733207/1433600)
    | 3 => (48777609/2867200)
    | 4 => (1429803/71680)
    | 5 => (597039/25600)
    | 6 => (609171/22400)
    | 7 => (101213/3200)
    | 8 => (3669/100)
    | _ => 0

theorem valid25 : Valid seg25 := by
  constructor <;> intro x <;>
    simp only [seg25, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid25
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialSegment26.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg26 : Segment where
  scale := 16
  offset := 13
  xc := fun i => match i with
    | 0 => (13/16)
    | 1 => (105/128)
    | 2 => (53/64)
    | 3 => (107/128)
    | 4 => (27/32)
    | 5 => (109/128)
    | 6 => (55/64)
    | 7 => (111/128)
    | 8 => (7/8)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (169/256)
    | 1 => (689/1024)
    | 2 => (4915/7168)
    | 3 => (313/448)
    | 4 => (2551/3584)
    | 5 => (5197/7168)
    | 6 => (5293/7168)
    | 7 => (385/512)
    | 8 => (49/64)
    | _ => 0
  ac := fun i => match i with
    | 0 => (-5496624831/1073741824)
    | 1 => (-230687236217/42949672960)
    | 2 => (-301749196583/53687091200)
    | 3 => (-314886413119/53687091200)
    | 4 => (-40956374291/6710886400)
    | 5 => (-84980772289/13421772800)
    | 6 => (-21974264437/3355443200)
    | 7 => (-22659020131/3355443200)
    | 8 => (-1455899413/209715200)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-138695487479/6710886400)
    | 1 => (-226669903077/10737418240)
    | 2 => (-288963255161/13421772800)
    | 3 => (-294210051871/13421772800)
    | 4 => (-37377591233/1677721600)
    | 5 => (-75835430773/3355443200)
    | 6 => (-19195333267/838860800)
    | 7 => (-19395787771/838860800)
    | 8 => (-1222409179/52428800)
    | _ => 0
  xac := fun i => match i with
    | 0 => (-71456122803/17179869184)
    | 1 => (-94575537343/21474836480)
    | 2 => (-499414056593/107374182400)
    | 3 => (-8218967813/1677721600)
    | 4 => (-138115673031/26843545600)
    | 5 => (-36158325301/6710886400)
    | 6 => (-37749704861/6710886400)
    | 7 => (-4911163797/838860800)
    | 8 => (-10191295891/1677721600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (30866739/2097152)
    | 1 => (1287025399/83886080)
    | 2 => (4694432963/293601280)
    | 3 => (1397463123/83886080)
    | 4 => (1273725277/73400320)
    | 5 => (6632531243/367001600)
    | 6 => (431620893/22937600)
    | 7 => (513511317/26214400)
    | 8 => (33404157/1638400)
    | _ => 0

theorem valid26 : Valid seg26 := by
  constructor <;> intro x <;>
    simp only [seg26, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid26
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialSegment27.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg27 : Segment where
  scale := 16
  offset := 14
  xc := fun i => match i with
    | 0 => (7/8)
    | 1 => (113/128)
    | 2 => (57/64)
    | 3 => (115/128)
    | 4 => (29/32)
    | 5 => (117/128)
    | 6 => (59/64)
    | 7 => (119/128)
    | 8 => (15/16)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (49/64)
    | 1 => (399/512)
    | 2 => (5685/7168)
    | 3 => (5785/7168)
    | 4 => (2943/3584)
    | 5 => (1497/1792)
    | 6 => (6091/7168)
    | 7 => (885/1024)
    | 8 => (225/256)
    | _ => 0
  ac := fun i => match i with
    | 0 => (-1455899413/209715200)
    | 1 => (-4785952217/671088640)
    | 2 => (-4903149269/671088640)
    | 3 => (-100189107367/13421772800)
    | 4 => (-51041189183/6710886400)
    | 5 => (-414940666897/53687091200)
    | 6 => (-84119842423/10737418240)
    | 7 => (-1701465528699/214748364800)
    | 8 => (-42936937873/5368709120)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-1222409179/52428800)
    | 1 => (-19721305957/838860800)
    | 2 => (-19846369639/838860800)
    | 3 => (-3189130171/134217728)
    | 4 => (-39954947261/1677721600)
    | 5 => (-319722552337/13421772800)
    | 6 => (-319182431333/13421772800)
    | 7 => (-1272255153487/53687091200)
    | 8 => (-158220233181/6710886400)
    | _ => 0
  xac := fun i => match i with
    | 0 => (-10191295891/1677721600)
    | 1 => (-2640066047/419430400)
    | 2 => (-43653197613/6710886400)
    | 3 => (-8997929573/1342177280)
    | 4 => (-184960950023/26843545600)
    | 5 => (-94795464267/13421772800)
    | 6 => (-775348693793/107374182400)
    | 7 => (-158170614007/21474836480)
    | 8 => (-128810813619/17179869184)
    | _ => 0
  hc := fun i => match i with
    | 0 => (33404157/1638400)
    | 1 => (555421707/26214400)
    | 2 => (1009928151/45875200)
    | 3 => (8393422573/367001600)
    | 4 => (348729121/14680064)
    | 5 => (72433426743/2936012800)
    | 6 => (5372351567/209715200)
    | 7 => (11155297789/419430400)
    | 8 => (1447477353/52428800)
    | _ => 0

theorem valid27 : Valid seg27 := by
  constructor <;> intro x <;>
    simp only [seg27, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid27
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialSegment28.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg28 : Segment where
  scale := 8
  offset := 7
  xc := fun i => match i with
    | 0 => (7/8)
    | 1 => (57/64)
    | 2 => (29/32)
    | 3 => (59/64)
    | 4 => (15/16)
    | 5 => (61/64)
    | 6 => (31/32)
    | 7 => (63/64)
    | 8 => 1
    | _ => 0
  x2c := fun i => match i with
    | 0 => (49/64)
    | 1 => (203/256)
    | 2 => (1471/1792)
    | 3 => (761/896)
    | 4 => (787/896)
    | 5 => (1627/1792)
    | 6 => (1681/1792)
    | 7 => (31/32)
    | 8 => 1
    | _ => 0
  ac := fun i => match i with
    | 0 => (-1455899413/209715200)
    | 1 => (-12282565781/1677721600)
    | 2 => (-100149733/13107200)
    | 3 => (-206823707/26214400)
    | 4 => (-825527/102400)
    | 5 => (-1671709/204800)
    | 6 => (-210337/25600)
    | 7 => (-26479/3200)
    | 8 => (-843/100)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-1222409179/52428800)
    | 1 => (-397681301/16777216)
    | 2 => (-2507350199/104857600)
    | 3 => (-125433511/5242880)
    | 4 => (-2430971/102400)
    | 5 => (-1915237/81920)
    | 6 => (-586171/25600)
    | 7 => (-143331/6400)
    | 8 => (-551/25)
    | _ => 0
  xac := fun i => match i with
    | 0 => (-10191295891/1677721600)
    | 1 => (-2185846497/335544320)
    | 2 => (-725214797/104857600)
    | 3 => (-190468627/26214400)
    | 4 => (-3093783/409600)
    | 5 => (-3185897/409600)
    | 6 => (-40747/5120)
    | 7 => (-10423/1280)
    | 8 => (-843/100)
    | _ => 0
  hc := fun i => match i with
    | 0 => (33404157/1638400)
    | 1 => (288188451/13107200)
    | 2 => (1087077051/45875200)
    | 3 => (2341792577/91750400)
    | 4 => (4501621/163840)
    | 5 => (42378009/1433600)
    | 6 => (2848009/89600)
    | 7 => (218621/6400)
    | 8 => (3669/100)
    | _ => 0

theorem valid28 : Valid seg28 := by
  constructor <;> intro x <;>
    simp only [seg28, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid28
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialSegment29.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg29 : Segment where
  scale := 16
  offset := 15
  xc := fun i => match i with
    | 0 => (15/16)
    | 1 => (121/128)
    | 2 => (61/64)
    | 3 => (123/128)
    | 4 => (31/32)
    | 5 => (125/128)
    | 6 => (63/64)
    | 7 => (127/128)
    | 8 => 1
    | _ => 0
  x2c := fun i => match i with
    | 0 => (225/256)
    | 1 => (915/1024)
    | 2 => (6511/7168)
    | 3 => (3309/3584)
    | 4 => (3363/3584)
    | 5 => (6835/7168)
    | 6 => (6945/7168)
    | 7 => (63/64)
    | 8 => 1
    | _ => 0
  ac := fun i => match i with
    | 0 => (-42936937873/5368709120)
    | 1 => (-1733489501141/214748364800)
    | 2 => (-3411024987/419430400)
    | 3 => (-6862703899/838860800)
    | 4 => (-13469577/1638400)
    | 5 => (-13530229/1638400)
    | 6 => (-849809/102400)
    | 7 => (-10691/1280)
    | 8 => (-843/100)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-158220233181/6710886400)
    | 1 => (-1259268577409/53687091200)
    | 2 => (-156344571647/6710886400)
    | 3 => (-19383144131/838860800)
    | 4 => (-1875267/81920)
    | 5 => (-74259529/3276800)
    | 6 => (-2297043/102400)
    | 7 => (-284387/12800)
    | 8 => (-551/25)
    | _ => 0
  xac := fun i => match i with
    | 0 => (-128810813619/17179869184)
    | 1 => (-327712840081/42949672960)
    | 2 => (-52012922133/6710886400)
    | 3 => (-6594002259/838860800)
    | 4 => (-52190299/6553600)
    | 5 => (-5284837/655360)
    | 6 => (-836463/102400)
    | 7 => (-106067/12800)
    | 8 => (-843/100)
    | _ => 0
  hc := fun i => match i with
    | 0 => (1447477353/52428800)
    | 1 => (12004339859/419430400)
    | 2 => (6221393637/209715200)
    | 3 => (90268944753/2936012800)
    | 4 => (584634627/18350080)
    | 5 => (378594537/11468800)
    | 6 => (12256821/358400)
    | 7 => (453437/12800)
    | 8 => (3669/100)
    | _ => 0

theorem valid29 : Valid seg29 := by
  constructor <;> intro x <;>
    simp only [seg29, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid29
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PolynomialUnitSquare.lean <==
import PolynomialLeavesG0
import PolynomialLeavesG1
import PolynomialLeavesG2
import PolynomialLeavesG3
import PolynomialLeavesP0
import PolynomialLeavesP1
import PolynomialLeavesP2

namespace CurrentPolynomial

theorem G_nonnegative (x y : Rat) (hx0 : 0≤x) (hx1 : x≤1) (hy0 : 0≤y) (hy1 : y≤1) : 0≤G x y := by
  by_cases hc1 : x ≤ ((1/2) : Rat)
  · by_cases hc2 : y ≤ ((1/2) : Rat)
    · by_cases hc3 : x ≤ ((1/4) : Rat)
      · exact nonnegG seg01 seg02 valid01 valid02 positiveG00 x y
          (by dsimp [parameter, seg01]; grind)
          (by dsimp [parameter, seg01]; grind)
          (by dsimp [parameter, seg02]; grind)
          (by dsimp [parameter, seg02]; grind)
      · by_cases hc4 : y ≤ ((1/4) : Rat)
        · exact nonnegG seg10 seg01 valid10 valid01 positiveG01 x y
            (by dsimp [parameter, seg10]; grind)
            (by dsimp [parameter, seg10]; grind)
            (by dsimp [parameter, seg01]; grind)
            (by dsimp [parameter, seg01]; grind)
        · by_cases hc5 : x ≤ ((3/8) : Rat)
          · exact nonnegG seg09 seg10 valid09 valid10 positiveG02 x y
              (by dsimp [parameter, seg09]; grind)
              (by dsimp [parameter, seg09]; grind)
              (by dsimp [parameter, seg10]; grind)
              (by dsimp [parameter, seg10]; grind)
          · by_cases hc6 : y ≤ ((3/8) : Rat)
            · exact nonnegG seg13 seg09 valid13 valid09 positiveG03 x y
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg09]; grind)
                (by dsimp [parameter, seg09]; grind)
            · exact nonnegG seg13 seg13 valid13 valid13 positiveG04 x y
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg13]; grind)
    · by_cases hc3 : x ≤ ((1/4) : Rat)
      · by_cases hc4 : y ≤ ((3/4) : Rat)
        · exact nonnegG seg01 seg17 valid01 valid17 positiveG05 x y
            (by dsimp [parameter, seg01]; grind)
            (by dsimp [parameter, seg01]; grind)
            (by dsimp [parameter, seg17]; grind)
            (by dsimp [parameter, seg17]; grind)
        · exact nonnegG seg01 seg25 valid01 valid25 positiveG06 x y
            (by dsimp [parameter, seg01]; grind)
            (by dsimp [parameter, seg01]; grind)
            (by dsimp [parameter, seg25]; grind)
            (by dsimp [parameter, seg25]; grind)
      · by_cases hc4 : y ≤ ((3/4) : Rat)
        · by_cases hc5 : x ≤ ((3/8) : Rat)
          · by_cases hc6 : y ≤ ((5/8) : Rat)
            · by_cases hc7 : x ≤ ((5/16) : Rat)
              · exact nonnegG seg08 seg16 valid08 valid16 positiveG07 x y
                  (by dsimp [parameter, seg08]; grind)
                  (by dsimp [parameter, seg08]; grind)
                  (by dsimp [parameter, seg16]; grind)
                  (by dsimp [parameter, seg16]; grind)
              · exact nonnegG seg11 seg16 valid11 valid16 positiveG08 x y
                  (by dsimp [parameter, seg11]; grind)
                  (by dsimp [parameter, seg11]; grind)
                  (by dsimp [parameter, seg16]; grind)
                  (by dsimp [parameter, seg16]; grind)
            · exact nonnegG seg09 seg21 valid09 valid21 positiveG09 x y
                (by dsimp [parameter, seg09]; grind)
                (by dsimp [parameter, seg09]; grind)
                (by dsimp [parameter, seg21]; grind)
                (by dsimp [parameter, seg21]; grind)
          · exact nonnegG seg13 seg17 valid13 valid17 positiveG10 x y
              (by dsimp [parameter, seg13]; grind)
              (by dsimp [parameter, seg13]; grind)
              (by dsimp [parameter, seg17]; grind)
              (by dsimp [parameter, seg17]; grind)
        · exact nonnegG seg10 seg25 valid10 valid25 positiveG11 x y
            (by dsimp [parameter, seg10]; grind)
            (by dsimp [parameter, seg10]; grind)
            (by dsimp [parameter, seg25]; grind)
            (by dsimp [parameter, seg25]; grind)
  · by_cases hc2 : y ≤ ((1/2) : Rat)
    · by_cases hc3 : x ≤ ((3/4) : Rat)
      · by_cases hc4 : y ≤ ((1/4) : Rat)
        · exact nonnegG seg17 seg01 valid17 valid01 positiveG12 x y
            (by dsimp [parameter, seg17]; grind)
            (by dsimp [parameter, seg17]; grind)
            (by dsimp [parameter, seg01]; grind)
            (by dsimp [parameter, seg01]; grind)
        · by_cases hc5 : x ≤ ((5/8) : Rat)
          · by_cases hc6 : y ≤ ((3/8) : Rat)
            · by_cases hc7 : x ≤ ((9/16) : Rat)
              · exact nonnegG seg15 seg09 valid15 valid09 positiveG13 x y
                  (by dsimp [parameter, seg15]; grind)
                  (by dsimp [parameter, seg15]; grind)
                  (by dsimp [parameter, seg09]; grind)
                  (by dsimp [parameter, seg09]; grind)
              · exact nonnegG seg19 seg09 valid19 valid09 positiveG14 x y
                  (by dsimp [parameter, seg19]; grind)
                  (by dsimp [parameter, seg19]; grind)
                  (by dsimp [parameter, seg09]; grind)
                  (by dsimp [parameter, seg09]; grind)
            · exact nonnegG seg16 seg13 valid16 valid13 positiveG15 x y
                (by dsimp [parameter, seg16]; grind)
                (by dsimp [parameter, seg16]; grind)
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg13]; grind)
          · exact nonnegG seg21 seg10 valid21 valid10 positiveG16 x y
              (by dsimp [parameter, seg21]; grind)
              (by dsimp [parameter, seg21]; grind)
              (by dsimp [parameter, seg10]; grind)
              (by dsimp [parameter, seg10]; grind)
      · by_cases hc4 : y ≤ ((1/4) : Rat)
        · exact nonnegG seg25 seg01 valid25 valid01 positiveG17 x y
            (by dsimp [parameter, seg25]; grind)
            (by dsimp [parameter, seg25]; grind)
            (by dsimp [parameter, seg01]; grind)
            (by dsimp [parameter, seg01]; grind)
        · exact nonnegG seg25 seg10 valid25 valid10 positiveG18 x y
            (by dsimp [parameter, seg25]; grind)
            (by dsimp [parameter, seg25]; grind)
            (by dsimp [parameter, seg10]; grind)
            (by dsimp [parameter, seg10]; grind)
    · by_cases hc3 : x ≤ ((3/4) : Rat)
      · by_cases hc4 : y ≤ ((3/4) : Rat)
        · by_cases hc5 : x ≤ ((5/8) : Rat)
          · exact nonnegG seg16 seg17 valid16 valid17 positiveG19 x y
              (by dsimp [parameter, seg16]; grind)
              (by dsimp [parameter, seg16]; grind)
              (by dsimp [parameter, seg17]; grind)
              (by dsimp [parameter, seg17]; grind)
          · by_cases hc6 : y ≤ ((5/8) : Rat)
            · exact nonnegG seg21 seg16 valid21 valid16 positiveG20 x y
                (by dsimp [parameter, seg21]; grind)
                (by dsimp [parameter, seg21]; grind)
                (by dsimp [parameter, seg16]; grind)
                (by dsimp [parameter, seg16]; grind)
            · by_cases hc7 : x ≤ ((11/16) : Rat)
              · exact nonnegG seg20 seg21 valid20 valid21 positiveG21 x y
                  (by dsimp [parameter, seg20]; grind)
                  (by dsimp [parameter, seg20]; grind)
                  (by dsimp [parameter, seg21]; grind)
                  (by dsimp [parameter, seg21]; grind)
              · by_cases hc8 : y ≤ ((11/16) : Rat)
                · exact nonnegG seg22 seg20 valid22 valid20 positiveG22 x y
                    (by dsimp [parameter, seg22]; grind)
                    (by dsimp [parameter, seg22]; grind)
                    (by dsimp [parameter, seg20]; grind)
                    (by dsimp [parameter, seg20]; grind)
                · exact nonnegG seg22 seg22 valid22 valid22 positiveG23 x y
                    (by dsimp [parameter, seg22]; grind)
                    (by dsimp [parameter, seg22]; grind)
                    (by dsimp [parameter, seg22]; grind)
                    (by dsimp [parameter, seg22]; grind)
        · exact nonnegG seg17 seg25 valid17 valid25 positiveG24 x y
            (by dsimp [parameter, seg17]; grind)
            (by dsimp [parameter, seg17]; grind)
            (by dsimp [parameter, seg25]; grind)
            (by dsimp [parameter, seg25]; grind)
      · by_cases hc4 : y ≤ ((3/4) : Rat)
        · exact nonnegG seg25 seg17 valid25 valid17 positiveG25 x y
            (by dsimp [parameter, seg25]; grind)
            (by dsimp [parameter, seg25]; grind)
            (by dsimp [parameter, seg17]; grind)
            (by dsimp [parameter, seg17]; grind)
        · by_cases hc5 : x ≤ ((7/8) : Rat)
          · by_cases hc6 : y ≤ ((7/8) : Rat)
            · by_cases hc7 : x ≤ ((13/16) : Rat)
              · by_cases hc8 : y ≤ ((13/16) : Rat)
                · exact nonnegG seg23 seg23 valid23 valid23 positiveG26 x y
                    (by dsimp [parameter, seg23]; grind)
                    (by dsimp [parameter, seg23]; grind)
                    (by dsimp [parameter, seg23]; grind)
                    (by dsimp [parameter, seg23]; grind)
                · exact nonnegG seg23 seg26 valid23 valid26 positiveG27 x y
                    (by dsimp [parameter, seg23]; grind)
                    (by dsimp [parameter, seg23]; grind)
                    (by dsimp [parameter, seg26]; grind)
                    (by dsimp [parameter, seg26]; grind)
              · exact nonnegG seg26 seg24 valid26 valid24 positiveG28 x y
                  (by dsimp [parameter, seg26]; grind)
                  (by dsimp [parameter, seg26]; grind)
                  (by dsimp [parameter, seg24]; grind)
                  (by dsimp [parameter, seg24]; grind)
            · exact nonnegG seg24 seg28 valid24 valid28 positiveG29 x y
                (by dsimp [parameter, seg24]; grind)
                (by dsimp [parameter, seg24]; grind)
                (by dsimp [parameter, seg28]; grind)
                (by dsimp [parameter, seg28]; grind)
          · by_cases hc6 : y ≤ ((7/8) : Rat)
            · exact nonnegG seg28 seg24 valid28 valid24 positiveG30 x y
                (by dsimp [parameter, seg28]; grind)
                (by dsimp [parameter, seg28]; grind)
                (by dsimp [parameter, seg24]; grind)
                (by dsimp [parameter, seg24]; grind)
            · by_cases hc7 : x ≤ ((15/16) : Rat)
              · by_cases hc8 : y ≤ ((15/16) : Rat)
                · exact nonnegG seg27 seg27 valid27 valid27 positiveG31 x y
                    (by dsimp [parameter, seg27]; grind)
                    (by dsimp [parameter, seg27]; grind)
                    (by dsimp [parameter, seg27]; grind)
                    (by dsimp [parameter, seg27]; grind)
                · exact nonnegG seg27 seg29 valid27 valid29 positiveG32 x y
                    (by dsimp [parameter, seg27]; grind)
                    (by dsimp [parameter, seg27]; grind)
                    (by dsimp [parameter, seg29]; grind)
                    (by dsimp [parameter, seg29]; grind)
              · by_cases hc8 : y ≤ ((15/16) : Rat)
                · exact nonnegG seg29 seg27 valid29 valid27 positiveG33 x y
                    (by dsimp [parameter, seg29]; grind)
                    (by dsimp [parameter, seg29]; grind)
                    (by dsimp [parameter, seg27]; grind)
                    (by dsimp [parameter, seg27]; grind)
                · exact nonnegG seg29 seg29 valid29 valid29 positiveG34 x y
                    (by dsimp [parameter, seg29]; grind)
                    (by dsimp [parameter, seg29]; grind)
                    (by dsimp [parameter, seg29]; grind)
                    (by dsimp [parameter, seg29]; grind)

theorem P_nonnegative (x y : Rat) (hx0 : 0≤x) (hx1 : x≤1) (hy0 : 0≤y) (hy1 : y≤1) : 0≤P x y := by
  by_cases hc1 : x ≤ ((1/2) : Rat)
  · by_cases hc2 : y ≤ ((1/2) : Rat)
    · by_cases hc3 : x ≤ ((1/4) : Rat)
      · exact nonnegP seg01 seg02 valid01 valid02 positiveP00 x y
          (by dsimp [parameter, seg01]; grind)
          (by dsimp [parameter, seg01]; grind)
          (by dsimp [parameter, seg02]; grind)
          (by dsimp [parameter, seg02]; grind)
      · exact nonnegP seg10 seg02 valid10 valid02 positiveP01 x y
          (by dsimp [parameter, seg10]; grind)
          (by dsimp [parameter, seg10]; grind)
          (by dsimp [parameter, seg02]; grind)
          (by dsimp [parameter, seg02]; grind)
    · by_cases hc3 : x ≤ ((1/4) : Rat)
      · by_cases hc4 : y ≤ ((3/4) : Rat)
        · by_cases hc5 : x ≤ ((1/8) : Rat)
          · exact nonnegP seg00 seg17 valid00 valid17 positiveP02 x y
              (by dsimp [parameter, seg00]; grind)
              (by dsimp [parameter, seg00]; grind)
              (by dsimp [parameter, seg17]; grind)
              (by dsimp [parameter, seg17]; grind)
          · by_cases hc6 : y ≤ ((5/8) : Rat)
            · exact nonnegP seg04 seg16 valid04 valid16 positiveP03 x y
                (by dsimp [parameter, seg04]; grind)
                (by dsimp [parameter, seg04]; grind)
                (by dsimp [parameter, seg16]; grind)
                (by dsimp [parameter, seg16]; grind)
            · exact nonnegP seg04 seg21 valid04 valid21 positiveP04 x y
                (by dsimp [parameter, seg04]; grind)
                (by dsimp [parameter, seg04]; grind)
                (by dsimp [parameter, seg21]; grind)
                (by dsimp [parameter, seg21]; grind)
        · by_cases hc5 : x ≤ ((1/8) : Rat)
          · exact nonnegP seg00 seg25 valid00 valid25 positiveP05 x y
              (by dsimp [parameter, seg00]; grind)
              (by dsimp [parameter, seg00]; grind)
              (by dsimp [parameter, seg25]; grind)
              (by dsimp [parameter, seg25]; grind)
          · by_cases hc6 : y ≤ ((7/8) : Rat)
            · exact nonnegP seg04 seg24 valid04 valid24 positiveP06 x y
                (by dsimp [parameter, seg04]; grind)
                (by dsimp [parameter, seg04]; grind)
                (by dsimp [parameter, seg24]; grind)
                (by dsimp [parameter, seg24]; grind)
            · by_cases hc7 : x ≤ ((3/16) : Rat)
              · exact nonnegP seg03 seg28 valid03 valid28 positiveP07 x y
                  (by dsimp [parameter, seg03]; grind)
                  (by dsimp [parameter, seg03]; grind)
                  (by dsimp [parameter, seg28]; grind)
                  (by dsimp [parameter, seg28]; grind)
              · by_cases hc8 : y ≤ ((15/16) : Rat)
                · exact nonnegP seg06 seg27 valid06 valid27 positiveP08 x y
                    (by dsimp [parameter, seg06]; grind)
                    (by dsimp [parameter, seg06]; grind)
                    (by dsimp [parameter, seg27]; grind)
                    (by dsimp [parameter, seg27]; grind)
                · by_cases hc9 : x ≤ ((7/32) : Rat)
                  · exact nonnegP seg05 seg29 valid05 valid29 positiveP09 x y
                      (by dsimp [parameter, seg05]; grind)
                      (by dsimp [parameter, seg05]; grind)
                      (by dsimp [parameter, seg29]; grind)
                      (by dsimp [parameter, seg29]; grind)
                  · exact nonnegP seg07 seg29 valid07 valid29 positiveP10 x y
                      (by dsimp [parameter, seg07]; grind)
                      (by dsimp [parameter, seg07]; grind)
                      (by dsimp [parameter, seg29]; grind)
                      (by dsimp [parameter, seg29]; grind)
      · by_cases hc4 : y ≤ ((3/4) : Rat)
        · by_cases hc5 : x ≤ ((3/8) : Rat)
          · by_cases hc6 : y ≤ ((5/8) : Rat)
            · exact nonnegP seg09 seg16 valid09 valid16 positiveP11 x y
                (by dsimp [parameter, seg09]; grind)
                (by dsimp [parameter, seg09]; grind)
                (by dsimp [parameter, seg16]; grind)
                (by dsimp [parameter, seg16]; grind)
            · by_cases hc7 : x ≤ ((5/16) : Rat)
              · by_cases hc8 : y ≤ ((11/16) : Rat)
                · exact nonnegP seg08 seg20 valid08 valid20 positiveP12 x y
                    (by dsimp [parameter, seg08]; grind)
                    (by dsimp [parameter, seg08]; grind)
                    (by dsimp [parameter, seg20]; grind)
                    (by dsimp [parameter, seg20]; grind)
                · exact nonnegP seg08 seg22 valid08 valid22 positiveP13 x y
                    (by dsimp [parameter, seg08]; grind)
                    (by dsimp [parameter, seg08]; grind)
                    (by dsimp [parameter, seg22]; grind)
                    (by dsimp [parameter, seg22]; grind)
              · exact nonnegP seg11 seg21 valid11 valid21 positiveP14 x y
                  (by dsimp [parameter, seg11]; grind)
                  (by dsimp [parameter, seg11]; grind)
                  (by dsimp [parameter, seg21]; grind)
                  (by dsimp [parameter, seg21]; grind)
          · by_cases hc6 : y ≤ ((5/8) : Rat)
            · exact nonnegP seg13 seg16 valid13 valid16 positiveP15 x y
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg16]; grind)
                (by dsimp [parameter, seg16]; grind)
            · by_cases hc7 : x ≤ ((7/16) : Rat)
              · exact nonnegP seg12 seg21 valid12 valid21 positiveP16 x y
                  (by dsimp [parameter, seg12]; grind)
                  (by dsimp [parameter, seg12]; grind)
                  (by dsimp [parameter, seg21]; grind)
                  (by dsimp [parameter, seg21]; grind)
              · exact nonnegP seg14 seg21 valid14 valid21 positiveP17 x y
                  (by dsimp [parameter, seg14]; grind)
                  (by dsimp [parameter, seg14]; grind)
                  (by dsimp [parameter, seg21]; grind)
                  (by dsimp [parameter, seg21]; grind)
        · by_cases hc5 : x ≤ ((3/8) : Rat)
          · exact nonnegP seg09 seg25 valid09 valid25 positiveP18 x y
              (by dsimp [parameter, seg09]; grind)
              (by dsimp [parameter, seg09]; grind)
              (by dsimp [parameter, seg25]; grind)
              (by dsimp [parameter, seg25]; grind)
          · by_cases hc6 : y ≤ ((7/8) : Rat)
            · exact nonnegP seg13 seg24 valid13 valid24 positiveP19 x y
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg24]; grind)
                (by dsimp [parameter, seg24]; grind)
            · exact nonnegP seg13 seg28 valid13 valid28 positiveP20 x y
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg28]; grind)
                (by dsimp [parameter, seg28]; grind)
  · by_cases hc2 : y ≤ ((1/2) : Rat)
    · exact nonnegP seg18 seg02 valid18 valid02 positiveP21 x y
        (by dsimp [parameter, seg18]; grind)
        (by dsimp [parameter, seg18]; grind)
        (by dsimp [parameter, seg02]; grind)
        (by dsimp [parameter, seg02]; grind)
    · by_cases hc3 : x ≤ ((3/4) : Rat)
      · by_cases hc4 : y ≤ ((3/4) : Rat)
        · exact nonnegP seg17 seg17 valid17 valid17 positiveP22 x y
            (by dsimp [parameter, seg17]; grind)
            (by dsimp [parameter, seg17]; grind)
            (by dsimp [parameter, seg17]; grind)
            (by dsimp [parameter, seg17]; grind)
        · by_cases hc5 : x ≤ ((5/8) : Rat)
          · by_cases hc6 : y ≤ ((7/8) : Rat)
            · exact nonnegP seg16 seg24 valid16 valid24 positiveP23 x y
                (by dsimp [parameter, seg16]; grind)
                (by dsimp [parameter, seg16]; grind)
                (by dsimp [parameter, seg24]; grind)
                (by dsimp [parameter, seg24]; grind)
            · exact nonnegP seg16 seg28 valid16 valid28 positiveP24 x y
                (by dsimp [parameter, seg16]; grind)
                (by dsimp [parameter, seg16]; grind)
                (by dsimp [parameter, seg28]; grind)
                (by dsimp [parameter, seg28]; grind)
          · by_cases hc6 : y ≤ ((7/8) : Rat)
            · exact nonnegP seg21 seg24 valid21 valid24 positiveP25 x y
                (by dsimp [parameter, seg21]; grind)
                (by dsimp [parameter, seg21]; grind)
                (by dsimp [parameter, seg24]; grind)
                (by dsimp [parameter, seg24]; grind)
            · exact nonnegP seg21 seg28 valid21 valid28 positiveP26 x y
                (by dsimp [parameter, seg21]; grind)
                (by dsimp [parameter, seg21]; grind)
                (by dsimp [parameter, seg28]; grind)
                (by dsimp [parameter, seg28]; grind)
      · exact nonnegP seg25 seg18 valid25 valid18 positiveP27 x y
          (by dsimp [parameter, seg25]; grind)
          (by dsimp [parameter, seg25]; grind)
          (by dsimp [parameter, seg18]; grind)
          (by dsimp [parameter, seg18]; grind)

theorem current_certificate (x y : Rat) (hx0 : 0≤x) (hx1 : x≤1) (hy0 : 0≤y) (hy1 : y≤1) :
    0≤G x y ∧ 0≤P x y := ⟨G_nonnegative x y hx0 hx1 hy0 hy1,P_nonnegative x y hx0 hx1 hy0 hy1⟩

#print axioms G_nonnegative
#print axioms P_nonnegative
#print axioms current_certificate
#print axioms negative_scalar
#print axioms scalar_negative
end CurrentPolynomial


==> anc/lean/additional-lean-companion/complete-separation/source/PrimeAffine.lean <==
import AffineBase

namespace ClassicalAffine
open OriginalAugmented

/-- Enumerate the p² affine points (and slope/intercept pairs). -/
noncomputable def pointEquiv (p : ℕ) [Fact p.Prime] :
    (ZMod p × ZMod p) ≃ Fin (p^2) :=
  Fintype.equivFinOfCardEq (by simp [pow_two])

def prefixEmbedding {a b : ℕ} (h : a≤b) : Fin a ↪ Fin b :=
  ⟨Fin.castLE h,Fin.castLE_injective h⟩

noncomputable def rowEmbedding (p m : ℕ) [Fact p.Prime] (hm : p^2≤m) :
    (ZMod p × ZMod p) ↪ Fin m :=
  (pointEquiv p).toEmbedding.trans (prefixEmbedding hm)

noncomputable def lineEmbedding (p n : ℕ) [Fact p.Prime] :
    Fin (min n (p^2)) ↪ (ZMod p × ZMod p) :=
  (prefixEmbedding (Nat.min_le_right n (p^2))).trans (pointEquiv p).symm.toEmbedding

/-- The first p² rows are affine points; the first min(n,p²) columns are lines.
    Every other row and column is empty. -/
noncomputable def primeBase (p m n : ℕ) [Fact p.Prime] (hm : p^2≤m) : Matrix m n :=
  base (rowEmbedding p m hm) (prefixEmbedding (Nat.min_le_left n (p^2)))
    (lineEmbedding p n)

theorem primeBase_C4 (p m n : ℕ) [Fact p.Prime] (hm : p^2≤m) :
    EvenParity.C4Free (primeBase p m n hm) :=
  base_C4 _ _ _

theorem primeBase_count (p m n : ℕ) [Fact p.Prime] (hm : p^2≤m) :
    fixedCount (primeBase p m n hm)=p*min n (p^2) := by
  rw [primeBase,base_count,ZMod.card,Nat.mul_comm]

theorem primeBase_occupied_prefix (p m n : ℕ) [Fact p.Prime] (hm : p^2≤m)
    (r : Fin m) (c : Fin n) (h : primeBase p m n hm r c=true) :
    r.val<p^2 ∧ c.val<min n (p^2) := by
  obtain ⟨t,ht⟩ := (base_iff _ _ _ r c).mp h
  have hr := congrArg Prod.fst ht
  have hc := congrArg Prod.snd ht
  dsimp only at hr hc
  constructor
  · rw [←hr]
    exact (pointEquiv p (t.2,(lineEmbedding p n t.1).1*t.2+(lineEmbedding p n t.1).2)).isLt
  · rw [←hc]
    exact t.1.isLt

theorem exists_prime_base (p m n : ℕ) (hp : p.Prime) (hm : p^2≤m) :
    ∃ B : Matrix m n, EvenParity.C4Free B ∧ fixedCount B=p*min n (p^2) := by
  letI : Fact p.Prime := ⟨hp⟩
  exact ⟨primeBase p m n hm,primeBase_C4 p m n hm,primeBase_count p m n hm⟩

theorem prime_lower_z (p m n : ℕ) (hp : p.Prime) (hm : p^2≤m) :
    p*min n (p^2)≤z m n := by
  obtain ⟨B,hB,hcount⟩ := exists_prime_base p m n hp hm
  rw [←hcount]
  exact fixedCount_le_z B hB

#print axioms primeBase_C4
#print axioms primeBase_count
#print axioms primeBase_occupied_prefix
#print axioms exists_prime_base
#print axioms prime_lower_z
end ClassicalAffine


==> anc/lean/additional-lean-companion/complete-separation/source/PrimeBelow.lean <==
import PrimeNumberTheoremAnd.Consequences

open Filter

namespace ExternalPrimeInterpolation

theorem prime_below_of_lt_one {ε : ℝ} (hε : 0<ε) (hε1 : ε<1) :
    ∀ᶠ X : ℝ in atTop, ∃ p : ℕ, Nat.Prime p ∧ (1-ε)*X≤(p : ℝ) ∧ (p : ℝ)≤X := by
  have hd : 0<ε/(1-ε) := div_pos hε (by linarith)
  have ht : Tendsto (fun X : ℝ => (1-ε)*X) atTop atTop :=
    Filter.Tendsto.const_mul_atTop (by linarith) tendsto_id
  filter_upwards [ht.eventually (prime_between hd)] with X hX
  obtain ⟨p,hp,hlo,hhi⟩ := hX
  refine ⟨p,hp,hlo.le,?_⟩
  have heq : (1+ε/(1-ε))*((1-ε)*X)=X := by
    have hne : 1-ε≠0 := by linarith
    field_simp
    ring
  rw [heq] at hhi
  exact hhi.le

theorem prime_below {ε : ℝ} (hε : 0<ε) :
    ∀ᶠ X : ℝ in atTop, ∃ p : ℕ, Nat.Prime p ∧ (1-ε)*X≤(p : ℝ) ∧ (p : ℝ)≤X := by
  by_cases hε1 : ε<1
  · exact prime_below_of_lt_one hε hε1
  · have hge : 1≤ε := le_of_not_gt hε1
    filter_upwards [eventually_ge_atTop (2 : ℝ)] with X hX
    refine ⟨2,Nat.prime_two,?_,hX⟩
    have hh : 0≤(ε-1)*X := mul_nonneg (by linarith) (by linarith)
    norm_num
    nlinarith

theorem prime_below_threshold {ε : ℝ} (hε : 0<ε) :
    ∃ X₀ : ℝ, ∀ X : ℝ, X₀≤X →
      ∃ p : ℕ, Nat.Prime p ∧ (1-ε)*X≤(p : ℝ) ∧ (p : ℝ)≤X :=
  eventually_atTop.mp (prime_below hε)

#print axioms WeakPNT
#print axioms prime_between
#print axioms prime_below_of_lt_one
#print axioms prime_below
#print axioms prime_below_threshold
#check prime_below_threshold
end ExternalPrimeInterpolation


==> anc/lean/additional-lean-companion/complete-separation/source/PrimeCrop.lean <==
import InducedCount
import EmbeddedGraph
import TemplateModThree

namespace PrimeCrop
open OriginalAugmented EvenParity TripartitePrime ReciprocalTemplate
open scoped BigOperators

def unstripe (L : Nat) : Fin (3*L) ↪ (Fin 3 × Fin L) where
  toFun r := (⟨r.val%3,by omega⟩,⟨r.val/3,by have hr:=r.isLt; omega⟩)
  inj' := by
    intro r s h
    have hmod := congrArg (fun t => t.1.val) h
    have hdiv := congrArg (fun t => t.2.val) h
    apply Fin.ext
    dsimp only at hmod hdiv
    omega

noncomputable def vertices (p L : Nat) [Fact p.Prime] (hL : L≤p*half p) :
    Fin (3*L) ↪ PrimeVertex p := (unstripe L).trans (columnVertex p L hL)

noncomputable def base (p L : Nat) [Fact p.Prime] (hL : L≤p*half p) : Matrix (3*L) (3*L) :=
  fun r c => graph p (vertices p L hL r) (vertices p L hL c)

theorem base_symmetric (p L : Nat) [Fact p.Prime] (hL : L≤p*half p) (r c : Fin (3*L)) :
    base p L hL r c=base p L hL c r := graph_symmetric p _ _

theorem base_C4 (p L : Nat) [Fact p.Prime] (hL : L≤p*half p) : C4Free (base p L hL) := by
  intro r s c d hrs hcd h
  apply graph_C4 p (vertices p L hL r) (vertices p L hL s)
    (vertices p L hL c) (vertices p L hL d)
  · exact fun he => hrs ((vertices p L hL).injective he)
  · exact fun he => hcd ((vertices p L hL).injective he)
  · exact h.1
  · exact h.2.2.1
  · exact h.2.1
  · exact h.2.2.2

theorem base_offDiagonal (p L : Nat) [Fact p.Prime] (hL : L≤p*half p) :
    OffDiagonalBase (base p L hL) (ReciprocalTemplate.mod3Label (3*L))
      (ReciprocalTemplate.mod3Label (3*L)) := by
  intro r c h
  have hh := adjacency_off_diagonal (coeff p) (vertices p L hL r) (vertices p L hL c) h
  exact hh

theorem symmetric_blocks {n : Nat} (B : Matrix n n) (hsym : ∀ r c, B r c=B c r)
    (label : Fin n → Fin 3) : SymmetricFixed B label label := by
  intro i j
  rw [fixedBlockCount_eq_sum,fixedBlockCount_eq_sum,fsum_swap]
  apply fsum_congr
  intro r
  apply fsum_congr
  intro c
  rw [hsym c r]
  simp only [and_comm]

theorem graph_degree_sum (p : Nat) [Fact p.Prime] (u : PrimeVertex p) :
    (∑ v, bit (graph p u v))=2*half p := by
  have h := graph_degree p u
  rw [Fintype.card_subtype] at h
  simpa [bit,Finset.sum_boole] using h

theorem base_count_lower (p L : Nat) [Fact p.Prime] (hL : L≤p*half p) :
    3*L*(2*half p)≤fixedCount (base p L hL)+(3*(p*half p)-3*L)*(2*half p) := by
  have h := FiniteInduced.induced_matrix_bound (graph p) (vertices p L hL)
    (graph_symmetric p) (2*half p) (graph_degree_sum p)
  have hc : Fintype.card (PrimeVertex p)=3*(p*half p) := by
    simp [PrimeVertex,Vertex,Nat.mul_comm]
  rw [hc] at h
  exact h

theorem unrestricted_1893_lower : 1226667≤zA 1893 1893 := by
  letI : Fact (Nat.Prime 37) := ⟨by decide +kernel⟩
  have hL : 631≤37*half 37 := by decide +kernel
  let B := base 37 631 hL
  have hB := base_C4 37 631 hL
  have hoff := base_offDiagonal 37 631 hL
  have hsym := symmetric_blocks B (base_symmetric 37 631 hL) (ReciprocalTemplate.mod3Label 1893)
  have hcount := base_count_lower 37 631 hL
  change 68148≤fixedCount B+3780 at hcount
  have heq := mod3_equal_objective 631 631 B hoff hsym
  have had := template_admissible B _ _ hB hoff
  have hza := objective_le_zA B _ _ had
  change _≤zA 1893 1893 at hza
  omega

#print axioms base_C4
#print axioms base_count_lower
#print axioms unrestricted_1893_lower
end PrimeCrop


==> anc/lean/additional-lean-companion/complete-separation/source/PrimeNumberTheoremAnd/BrunTitchmarsh.lean <==
/-
Copyright (c) 2024 Arend Mellendijk. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Author: Arend Mellendijk
-/

import Mathlib.Algebra.Order.Floor.Semifield
import Mathlib.Analysis.Asymptotics.Lemmas
import Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics
import Mathlib.Analysis.SpecialFunctions.Log.Base
import Mathlib.NumberTheory.Primorial
import PrimeNumberTheoremAnd.Mathlib.Analysis.Asymptotics.Asymptotics
import PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Selberg
import PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.SelbergBounds

open Sieve SelbergSieve BoundingSieve
open Filter Asymptotics
open scoped Nat ArithmeticFunction BigOperators

noncomputable section
namespace BrunTitchmarsh

/- Sifting primes ≤ z from the interval [x, x+y] -/
def primeInterSieve (x y z : ℝ) (hz : 1 ≤ z) : SelbergSieve where
  support := Finset.Icc (Nat.ceil x) (Nat.floor (x+y))
  prodPrimes := primorial (Nat.floor z)
  prodPrimes_squarefree := primorial_squarefree _
  weights := fun _ => 1
  weights_nonneg := fun _ => zero_le_one
  totalMass := y
  nu := (ζ : ArithmeticFunction ℝ).pdiv .id
  nu_mult := by arith_mult
  nu_pos_of_prime := fun p hp _ => by
    simp [if_neg hp.ne_zero, Nat.pos_of_ne_zero hp.ne_zero]
  nu_lt_one_of_prime := fun p hp _ => by
    simp only [ArithmeticFunction.pdiv_apply, ArithmeticFunction.natCoe_apply,
      ArithmeticFunction.zeta_apply, hp.ne_zero, ↓reduceIte, Nat.cast_one,
      ArithmeticFunction.id_apply, one_div]
    apply inv_lt_one_of_one_lt₀
    exact_mod_cast hp.one_lt
  level := z
  one_le_level := hz

/- The number of primes in the interval [a, b] -/
def primesBetween (a b : ℝ) : ℕ :=
  (Finset.Icc (Nat.ceil a) (Nat.floor b)).filter (Nat.Prime) |>.card

variable (x y z : ℝ) (hx : 0 < x) (hy : 0 < y) (hz : 1 ≤ z)

open Classical in
theorem siftedSum_eq_card :
    siftedSum (s := toBoundingSieve (self := primeInterSieve x y z hz)) =
      ((Finset.Icc (Nat.ceil x) (Nat.floor (x+y))).filter (fun d => ∀ p:ℕ, p.Prime → p ≤ z → ¬p ∣ d)).card := by
  apply Sieve.siftedSum_eq
  · exact fun _ _ ↦ rfl
  · exact hz
  · rfl

open Classical in
theorem primesBetween_subset :
  (Finset.Icc (Nat.ceil x) (Nat.floor (x+y))).filter (Nat.Prime) ⊆
    (Finset.Icc (Nat.ceil x) (Nat.floor (x+y))).filter (fun d => ∀ p:ℕ, p.Prime → p ≤ z → ¬p ∣ d) ∪
    (Finset.Icc 1 (Nat.floor z)) := by
  intro p
  simp only [Finset.mem_filter, Finset.mem_Icc, Nat.ceil_le, Finset.mem_union, and_imp]
  intro hx hxy hp
  by_cases hpz : p ≤ z
  · right
    rw [Nat.le_floor_iff (by linarith)]
    have := hp.ne_zero
    exact ⟨by omega, hpz⟩
  · refine Or.inl ⟨⟨hx, hxy⟩, fun q hq hqz ↦ ?_⟩
    rw [hp.dvd_iff_eq (hq.ne_one)]
    rintro rfl
    exact hpz hqz

theorem primesBetween_le_siftedSum_add :
    primesBetween x (x+y) ≤ siftedSum (s := toBoundingSieve (self := primeInterSieve x y z hz)) + z := by
  classical
  trans ↑((Finset.Icc (Nat.ceil x) (Nat.floor (x+y))).filter (fun d => ∀ p:ℕ, p.Prime → p ≤ z → ¬p ∣ d)
      ∪ (Finset.Icc 1 (Nat.floor z))).card
  · rw [primesBetween]
    exact_mod_cast Finset.card_le_card (primesBetween_subset _ _ _)
  trans ↑((Finset.Icc (Nat.ceil x) (Nat.floor (x+y))).filter (fun d => ∀ p:ℕ, p.Prime → p ≤ z → ¬p ∣ d)).card
    + ↑(Finset.Icc 1 (Nat.floor z)).card
  · exact_mod_cast Finset.card_union_le _ _
  rw [siftedSum_eq_card]
  gcongr
  rw [Nat.card_Icc]
  simp only [add_tsub_cancel_right]
  apply Nat.floor_le
  linarith

section Remainder

theorem Ioc_filter_dvd_eq (d a b : ℕ) (hd : d ≠ 0) :
  Finset.filter (fun x => d ∣ x) (Finset.Ioc a b) =
    Finset.image (fun x => x * d) (Finset.Ioc (a / d) (b / d)) := by
  ext n
  simp only [Finset.mem_filter, Finset.mem_Ioc, Finset.mem_image]
  constructor
  · intro hn
    rcases hn with ⟨⟨han, hnb⟩, hd⟩
    refine ⟨n/d, ⟨Nat.div_lt_div_of_lt_of_dvd hd han, Nat.div_le_div_right (Nat.le_floor hnb)⟩, Nat.div_mul_cancel hd⟩
  · rintro ⟨r, ⟨ha, ha'⟩, rfl⟩
    refine ⟨⟨(Nat.div_lt_iff_lt_mul (by omega)).mp ha, Nat.mul_le_of_le_div d r b ha'⟩, Nat.dvd_mul_left d r⟩

theorem card_Ioc_filter_dvd (d a b : ℕ) (hd : d ≠ 0) :
    (Finset.filter (fun x => d ∣ x) (Finset.Ioc a b)).card = b / d - a / d  := by
  rw [Ioc_filter_dvd_eq _ _ _ hd, Finset.card_image_of_injective _ <| mul_left_injective₀ hd, Nat.card_Ioc]

include hx in
theorem multSum_eq (d : ℕ) (hd : d ≠ 0) :
    multSum (s := toBoundingSieve (self := primeInterSieve x y z hz)) d = ↑(⌊x + y⌋₊ / d - (⌈x⌉₊ - 1) / d) := by
  unfold multSum
  rw [primeInterSieve]
  simp only [Finset.sum_boole, Nat.cast_inj]
  trans ↑(Finset.Ioc (Nat.ceil x - 1) (Nat.floor (x+y)) |>.filter (d ∣ ·) |>.card)
  · rw [← Finset.Icc_add_one_left_eq_Ioc, Nat.sub_add_cancel (Nat.one_le_ceil_iff.mpr hx)]
  · rw [BrunTitchmarsh.card_Ioc_filter_dvd _ _ _ hd]

include hx in
theorem rem_eq (d : ℕ) (hd : d ≠ 0) :
    rem (s := toBoundingSieve (self := primeInterSieve x y z hz)) d =
      ↑(⌊x + y⌋₊ / d - (⌈x⌉₊ - 1) / d) - (↑d)⁻¹ * y := by
  unfold rem
  rw [multSum_eq x y z hx hz d hd]
  simp [primeInterSieve, if_neg hd]

theorem Nat.ceil_le_self_add_one (x : ℝ) (hx : 0 ≤ x) : Nat.ceil x ≤ x + 1 := by
  trans Nat.floor x + 1
  · exact_mod_cast Nat.ceil_le_floor_add_one x
  · gcongr
    exact Nat.floor_le hx

theorem floor_approx (x : ℝ) (hx : 0 ≤ x) : ∃ C, |C| ≤ 1 ∧ ↑((Nat.floor x)) = x + C := by
  use ↑(Nat.floor x) - x
  simp only [add_sub_cancel, and_true]
  rw [abs_le]
  refine ⟨by linarith [Nat.lt_floor_add_one x], by linarith [Nat.floor_le hx]⟩

theorem ceil_approx (x : ℝ) (hx : 0 ≤ x) : ∃ C, |C| ≤ 1 ∧ ↑((Nat.ceil x)) = x + C := by
  use ↑(Nat.ceil x) - x
  simp only [add_sub_cancel, and_true, abs_le]
  refine ⟨by linarith [Nat.le_ceil x], ?_⟩
  rw [tsub_le_iff_right, add_comm]
  exact Nat.ceil_le_self_add_one x hx

theorem nat_div_approx (a b : ℕ) : ∃ C, |C| ≤ 1 ∧ ↑(a/b) = (a/b : ℝ) + C := by
  rw [← Nat.floor_div_eq_div (K := ℝ)]
  exact floor_approx (a/b:ℝ) (by positivity)

theorem floor_div_approx (x : ℝ) (hx : 0 ≤ x) (d : ℕ) : ∃ C, |C| ≤ 2 ∧  ↑((Nat.floor x)/d) = x / d + C := by
  by_cases hd : d = 0
  · simp [hd]
  · obtain ⟨C₁, hC₁_le, hC₁⟩ := nat_div_approx (Nat.floor x) d
    obtain ⟨C₂, hC₂_le, hC₂⟩ := floor_approx x hx
    rw [hC₁, hC₂]
    refine ⟨C₁ + C₂/d, ?_, by ring⟩
    have : |C₁ + C₂/d| ≤ |C₁| + |C₂/d| := abs_add_le C₁ (C₂ / ↑d)
    have : |C₂/d| ≤ |C₂| := by
      rw [abs_div]
      refine div_le_self (abs_nonneg C₂) ?_
      simp only [Nat.abs_cast, Nat.one_le_cast]
      omega
    linarith

include hx hy in
theorem abs_rem_le {d : ℕ} (hd : d ≠ 0) :
    |rem (s := toBoundingSieve (self := primeInterSieve x y z hz)) d| ≤ 5 := by
  rw [rem_eq _ _ _ hx hz _ hd]
  have hpush : ↑(⌊x + y⌋₊ / d - (⌈x⌉₊ - 1) / d) = ( ↑(⌊x + y⌋₊ / d) - ↑((⌈x⌉₊ - 1) / d) : ℝ) := by
    rw [Nat.cast_sub]
    gcongr
    rw [Nat.le_floor_iff, ← add_le_add_iff_right 1]
    rw_mod_cast [Nat.sub_add_cancel (by simp [hx])]
    linarith [Nat.ceil_le_self_add_one x (le_of_lt hx)]
    linarith
  rw [hpush]
  obtain ⟨C₁, hC₁_le, hC₁⟩ := floor_div_approx (x + y) (by linarith) d
  obtain ⟨C₂, hC₂_le, hC₂⟩ := nat_div_approx (Nat.ceil x - 1) d
  obtain ⟨C₃, hC₃_le, hC₃⟩ := ceil_approx (x) (by linarith)
  rw [hC₁, hC₂, Nat.cast_sub, hC₃]
  · ring_nf
    have : |(↑d)⁻¹ - (↑d)⁻¹ * C₃ + (C₁ - C₂)| ≤ |(↑d)⁻¹ - (↑d)⁻¹*C₃| + |C₁ - C₂| := abs_add_le _ _
    have : |(↑d)⁻¹ - (↑d)⁻¹*C₃| ≤ |(↑d)⁻¹| + |(↑d)⁻¹*C₃| := abs_sub _ _
    have : |C₁ - C₂| ≤ |C₁| + |C₂| := abs_sub _ _
    have : |(d:ℝ)⁻¹| ≤ 1 := by
      rw [abs_inv, Nat.abs_cast]
      exact Nat.cast_inv_le_one _
    have : |(↑d)⁻¹*C₃| ≤ |C₃| := by
      rw [inv_mul_eq_div, abs_div]
      refine div_le_self (abs_nonneg _) ?_
      rw [Nat.abs_cast, Nat.one_le_cast]
      omega
    linarith
  · simp [hx]

end Remainder

theorem boudingSum_ge : (primeInterSieve x y z hz).selbergBoundingSum ≥ Real.log z / 2 := by
  apply boundingSum_ge_log
  · exact rfl
  · intro p hpp hp
    erw [prime_dvd_primorial_iff]
    · exact Nat.le_floor hp
    · exact hpp

include hx hy in
theorem primeSieve_rem_sum_le :
    ∑ d ∈ (primeInterSieve x y z hz).prodPrimes.divisors,
        (if (d : ℝ) ≤ z then (3:ℝ) ^ ω d * |rem (s := toBoundingSieve (self := primeInterSieve x y z hz)) d| else 0)
      ≤ 5 * z * (1+Real.log z)^3 := by
  refine rem_sum_le_of_const (primeInterSieve x y z hz) 5 (fun d hd ↦ ?_)
  apply abs_rem_le _ _ _ <;> linarith

include hx hy in
theorem siftedSum_le (hz : 1 < z) :
    siftedSum (s := toBoundingSieve (self := primeInterSieve x y z (le_of_lt hz)))
      ≤ 2 * y / Real.log z + 5 * z * (1+Real.log z)^3  := by
  apply le_trans (SelbergSieve.selberg_bound_simple ..)
  calc _ ≤ y / (Real.log z / 2) + 5 * z * (1+Real.log z)^3 := ?_
       _ = _ := by ring
  gcongr
  · linarith [Real.log_pos hz]
  · rfl
  · exact boudingSum_ge _ _ _ _
  · exact primeSieve_rem_sum_le x y z hx hy _

include hx hy in
theorem primesBetween_le (hz : 1 < z) :
    primesBetween x (x+y) ≤ 2 * y / Real.log z + 6 * z * (1+Real.log z)^3 := by
  have : z ≤ z * (1+Real.log z)^3 := by
    apply le_mul_of_one_le_right
    · linarith
    · apply one_le_pow₀
      linarith [Real.log_nonneg (by linarith)]
  linarith [siftedSum_le _ _ _ hx hy hz, primesBetween_le_siftedSum_add x y z hz.le]

theorem primesBetween_one (n : ℕ) : primesBetween 1 n = ((Finset.range (n+1)).filter Nat.Prime).card := by
  rw [primesBetween]
  congr 1
  ext p
  simp only [Nat.ceil_one, Nat.floor_natCast, Finset.mem_filter, Finset.mem_Icc, Finset.mem_range,
    and_congr_left_iff]
  exact fun hp ↦ ⟨fun h => by omega, fun h => ⟨by have := hp.pos; omega, by omega⟩⟩

theorem primesBetween_mono_right (a b c : ℝ) (hbc : b ≤ c) : primesBetween a b ≤ primesBetween a c := by
  dsimp only [primesBetween]
  refine Finset.card_le_card fun p ↦ ?_
  simp only [Finset.mem_filter, Finset.mem_Icc, Nat.ceil_le, and_imp]
  exact fun ha hb hp ↦ ⟨⟨ha, hb.trans (Nat.floor_mono hbc)⟩, hp⟩

theorem tmp (N : ℕ) : ((Finset.range N).filter Nat.Prime).card ≤ 4 * (N / Real.log N) + 6 *(N ^ (1/2 : ℝ) * (1 + 1/2 * Real.log N)^3) := by
  trans ↑((Finset.range (N+1)).filter Nat.Prime).card
  · norm_cast
    refine Finset.card_le_card fun n ↦ ?_
    simp only [Finset.mem_filter, Finset.mem_range, and_imp]
    exact fun hnN hp ↦ ⟨by omega, hp⟩
  rw [← primesBetween_one]
  by_cases hN : N = 0
  · simp [hN, primesBetween]
  by_cases hN : N = 1
  · simp (config := {decide:=true}) [hN, primesBetween]
  have h : primesBetween 1 (1 + N) ≤
      2 * (N / Real.log (N^(1/2:ℝ))) + 6 * (N ^ (1 / 2 : ℝ) * (1 + Real.log (N ^ (1 / 2 : ℝ))) ^ 3) := by
    convert (primesBetween_le 1 N (N ^ (1/2 : ℝ)) (by norm_num) (by norm_cast; omega)
      (Real.one_lt_rpow (by norm_cast; omega) (by norm_num))) using 1
    ring
  calc
    _ ≤ (primesBetween 1 (1+N):ℝ) := by
      norm_cast; apply primesBetween_mono_right; norm_cast; omega
    _ ≤ _ := by
      rw [Real.log_rpow (by norm_num; omega)] at h
      convert h using 2
      ring

theorem rpow_mul_rpow_log_isBigO_id_div_log (k : ℝ) {r : ℝ} (hr : r < 1) : (fun x ↦ (x : ℝ) ^ (r : ℝ) * (Real.log x)^k) =O[atTop] (fun x ↦ x / Real.log x) := calc
  (fun x ↦ (x : ℝ) ^ (r : ℝ) * (Real.log x)^k) =O[atTop] (fun x ↦ (x : ℝ) ^ (r : ℝ) * x ^ ((1-r)/2 : ℝ)) := by
    apply IsBigO.mul (isBigO_refl ..)
    apply (isLittleO_log_rpow_rpow_atTop k (by linarith) ..).isBigO
  _ =ᶠ[atTop] (fun N ↦ (N : ℝ) * (N ^ ((1-r)/2 : ℝ))⁻¹) := by
    filter_upwards [Filter.eventually_gt_atTop 0]
    intro N hN
    trans (N ^ (1 : ℝ) * (N ^ ((1-r)/2 : ℝ))⁻¹)
    · rw [← Real.rpow_add hN, ← Real.rpow_neg hN.le, ← Real.rpow_add hN]
      ring_nf
    · rw [← Nat.cast_one, Real.rpow_natCast, pow_one]
  _ =O[atTop] (fun N ↦ (N : ℝ) * (Real.log N)⁻¹) := by
    apply IsBigO.mul (isBigO_refl ..)
    apply IsBigO.inv_rev
    · apply (isLittleO_log_rpow_atTop (by linarith) ..).isBigO
    · filter_upwards [Filter.eventually_gt_atTop 1]
      intro N hN hcontra
      linarith [Real.log_pos hN]
  _ = (fun N ↦ (N : ℝ)/(Real.log N)) := by
    simp_rw [div_eq_mul_inv]

theorem err_isBigO : (fun x ↦ (x ^ (1 / 2 : ℝ) * (1 + 1 / 2 * Real.log x) ^ 3)) =O[atTop] fun x ↦ (x / Real.log x) := by
  calc
    _ =O[atTop] (fun x ↦ x ^ (1/2:ℝ) * (Real.log x) ^ 3) := by
      apply IsBigO.mul (isBigO_refl ..) (Real.isLittleO_const_log_atTop.isBigO.add ((isBigO_refl ..).const_mul_left ..) |>.pow _)
    _ =O[atTop] _ := by
      convert rpow_mul_rpow_log_isBigO_id_div_log 3 (?_) <;> norm_num

theorem card_range_filter_prime_isBigO : (fun N ↦ ((Finset.range N).filter Nat.Prime).card : ℕ → ℝ) =O[atTop] (fun N ↦ N / Real.log N) := calc
  _ =O[atTop] (fun N ↦ 4 * (N / Real.log N) + 6 * (N ^ (1/2 : ℝ) * (1 + 1/2 * Real.log N)^3) : ℕ→ℝ) := by
    apply isBigO_of_le
    intro N
    simp only [RCLike.norm_natCast, one_div, Real.norm_eq_abs]
    rw [abs_of_nonneg]
    convert tmp N using 4 <;> norm_num
    positivity
  _ =O[atTop] _ := ((isBigO_refl ..).const_mul_left ..).add (err_isBigO.natCast.const_mul_left _)

theorem prime_or_pow (N n : ℕ) (hnN : n < N) (hnprime : IsPrimePow n) :
    Nat.Prime n ∨ (∃ (m : ℕ), m < Real.sqrt N ∧ ∃ k ≤ Nat.log 2 N, n = m ^ k) := by
  rw [isPrimePow_nat_iff_bounded n] at hnprime
  obtain ⟨p, -, k, -, hp, hk_pos, hpkn⟩ := hnprime
  by_cases hk : k = 1
  · left
    rw [← hpkn, hk, pow_one]
    exact hp
  right
  refine ⟨p, ?_, k, ?_, ?_⟩
  · rw [Real.lt_sqrt]
    · norm_cast
      calc
        p^2 ≤ p^k := by gcongr <;> [exact hp.one_le; omega]
      _ = n := hpkn
      _ < N := hnN
    · positivity
  · calc
      _ ≤ Nat.log p n := Nat.le_log_of_pow_le hp.one_lt hpkn.le
      _ ≤ Nat.log 2 n := Nat.log_anti_left (by norm_num) hp.two_le
      _ ≤ Nat.log 2 N := Nat.log_mono_right hnN.le
  · exact_mod_cast hpkn.symm

theorem range_filter_isPrimePow_subset_union (N : ℕ) :
  ((Finset.range N).filter IsPrimePow) ⊆ (Finset.range N).filter Nat.Prime ∪
    ((Finset.Ico 1 (Nat.ceil (Real.sqrt N))) ×ˢ Finset.range (Nat.log 2 N + 1)).image (fun p ↦ p.1 ^ p.2)
    := by
  intro n
  simp only [Finset.mem_Ico, Finset.mem_filter, Finset.mem_range, Finset.mem_union, Finset.mem_image,
    Finset.mem_product, Prod.exists, and_imp]
  intro hnN hnprime
  rcases prime_or_pow N n hnN hnprime with hp | ⟨m, hm, k, hk, h⟩
  · left; exact ⟨hnN, hp⟩
  · right
    refine ⟨m, k, ?_⟩
    by_cases hm : m = 0
    · rw [hm, zero_pow] at h
      · exact False.elim (hnprime.ne_zero h)
      · rintro rfl
        simp only [pow_zero] at h
        exact False.elim (hnprime.ne_one h)
    rw [Nat.lt_ceil, Nat.lt_succ_iff]
    have : 1 ≤ m := by omega
    aesop

theorem IsBigO.nat_Top_of_atTop (f g : ℕ → ℝ) (h : f =O[Filter.atTop] g) (h0 : ∀ n, g n = 0 → f n = 0) :
    f =O[⊤] g := by
  simp only [Asymptotics.isBigO_top, Real.norm_eq_abs]
  rw [Asymptotics.isBigO_atTop_iff_eventually_exists] at h
  simp only [ge_iff_le, Real.norm_eq_abs, Filter.eventually_atTop] at h
  obtain ⟨N, hN⟩ := h
  specialize hN N le_rfl
  obtain ⟨c, hc⟩ := hN
  let C := Finset.max' (insert c ((Finset.range N).image (fun n ↦ |f n| * |g n|⁻¹))) (by simp)
  refine ⟨C, fun n ↦ ?_⟩
  by_cases hn : N ≤ n
  · calc |f n| ≤ c * |g n| := hc n hn
      _ ≤ C * |g n| := by
        gcongr
        apply Finset.le_max'
        simp
  · by_cases hg : g n = 0
    · simp [hg, h0]
    rw [← mul_inv_le_iff₀]
    · apply Finset.le_max'
      simp only [Finset.mem_insert, Finset.mem_image, Finset.mem_range]
      exact .inr ⟨n, by omega, rfl⟩
    · simp [hg]

theorem pows_small_primes_le (N : ℕ) :
  (((Finset.Ico 1 (Nat.ceil (Real.sqrt N))) ×ˢ Finset.range (Nat.log 2 N + 1)).image (fun p ↦ p.1 ^ p.2)).card
    ≤ (N : ℝ) ^ (1/2 : ℝ) * (1 + Real.log N / Real.log 2):= calc
  _ ≤ (((Finset.Ico 1 (Nat.ceil (Real.sqrt N))) ×ˢ Finset.range (Nat.log 2 N + 1)).card : ℝ) := by
    norm_cast
    exact Finset.card_image_le
  _ ≤ _ := by
    simp only [Finset.card_product, Nat.card_Ico, Finset.card_range, Nat.cast_mul, Nat.cast_add,
      Nat.cast_one]
    by_cases hN : N = 0
    · simp [hN]
    have : 1 ≤ Nat.ceil (Real.sqrt N) := by
      simp only [Nat.one_le_ceil_iff, Real.sqrt_pos, Nat.cast_pos]
      omega
    gcongr ?_ * ?_
    · rw [← Real.sqrt_eq_rpow, Nat.cast_sub this, Nat.cast_one]
      have := Nat.ceil_lt_add_one (show 0 ≤ Real.sqrt N by positivity)
      linarith
    rw [← Real.natFloor_logb_natCast, Real.log_div_log, Nat.cast_two, add_comm, add_le_add_iff_left]
    apply Nat.floor_le
    apply Real.logb_nonneg one_lt_two
    norm_cast; omega

theorem one_add_log_div_log_two_isBigO :
    (fun N ↦ (1 + Real.log N / Real.log 2)) =O[atTop] (fun N ↦ Real.log N) := by
  refine IsBigO.add ?h₁ ?h₂
  · convert Real.isLittleO_const_log_atTop.isBigO
  simp_rw [div_eq_inv_mul]
  apply IsBigO.const_mul_left (isBigO_refl _ _)

theorem pow_half_mul_one_add_log_div_isBigO :
    (fun N ↦ (N : ℝ) ^ (1/2 : ℝ) * (1 + Real.log N / Real.log 2)) =O[Filter.atTop]
      (fun N ↦ N / Real.log N) := calc
  (fun N ↦ (N : ℝ) ^ (1/2 : ℝ) * (1 + Real.log N / Real.log 2)) =O[atTop] (fun N ↦ (N : ℝ) ^ (1/2 : ℝ) * Real.log N) := by
    apply IsBigO.mul
    · apply isBigO_refl
    apply one_add_log_div_log_two_isBigO
  _ =O[atTop] (fun N ↦ (N : ℝ)/(Real.log N)) := by
    convert rpow_mul_rpow_log_isBigO_id_div_log 1 (show 1/2 < (1:ℝ) by norm_num) using 1
    simp

theorem card_pows_aux : (fun N ↦ (((Finset.Ico 1 (Nat.ceil (Real.sqrt N))) ×ˢ Finset.range (Nat.log 2 N + 1)).image (fun p ↦ p.1 ^ p.2)).card : ℕ → ℝ) =O[atTop] fun N ↦ N / Real.log N := by
  apply IsBigO.trans ?_ pow_half_mul_one_add_log_div_isBigO.natCast
  apply isBigO_of_le
  intro N
  simp only [RCLike.norm_natCast, one_div, norm_mul, Real.norm_eq_abs]
  rw [Real.abs_rpow_of_nonneg (by positivity), Nat.abs_cast, abs_of_nonneg]
  · convert pows_small_primes_le N using 3
    norm_num
  by_cases hN : N = 0
  · simp [hN]
  rw [Real.log_div_log]
  linarith [Real.logb_nonneg (show 1 < (2:ℝ) by norm_num) (show (1 : ℝ) ≤ N by norm_num; omega)]

theorem card_isPrimePow_isBigO :
  (fun N ↦ (((Finset.range N).filter IsPrimePow).card:ℝ)) =O[atTop] (fun N ↦ N / Real.log N) := calc
  (fun N ↦ (((Finset.range N).filter IsPrimePow).card:ℝ)) =O[atTop] (fun N ↦ (((Finset.range N).filter Nat.Prime ∪
    ((Finset.Ico 1 (Nat.ceil (Real.sqrt N))) ×ˢ Finset.range (Nat.log 2 N + 1)).image (fun p ↦ p.1 ^ p.2)).card:ℝ)) := by
    apply isBigO_of_le
    simp only [RCLike.norm_natCast, Nat.cast_le]
    exact fun N ↦ Finset.card_le_card (range_filter_isPrimePow_subset_union _)
  _ =O[atTop] fun N ↦ (((Finset.range N).filter Nat.Prime).card + (((Finset.Ico 1 (Nat.ceil (Real.sqrt N))) ×ˢ Finset.range (Nat.log 2 N + 1)).image (fun p ↦ p.1 ^ p.2)).card : ℝ):= by
    apply isBigO_of_le
    simp only [RCLike.norm_natCast, Real.norm_eq_abs]
    intro N
    rw [abs_of_nonneg (by positivity)]
    exact_mod_cast Finset.card_union_le _ _
  _ =O[atTop] fun N ↦ N / Real.log N := IsBigO.add (card_range_filter_prime_isBigO) card_pows_aux

theorem card_range_filter_isPrimePow_le : ∃ C, ∀ N, ((Finset.range N).filter IsPrimePow).card ≤ C * (N / Real.log N) := by
  convert_to (fun N ↦ ((Finset.range N).filter IsPrimePow).card : ℕ → ℝ) =O[⊤] (fun N ↦ (N / Real.log N))
  · simp only [isBigO_top, RCLike.norm_natCast, norm_div, Real.norm_eq_abs]
    peel with C N
    by_cases hN : N = 0
    · simp [hN]
    rw [abs_of_nonneg]
    apply Real.log_nonneg
    norm_cast; omega
  apply IsBigO.nat_Top_of_atTop _ _ card_isPrimePow_isBigO
  simp only [div_eq_zero_iff, Nat.cast_eq_zero, Real.log_eq_zero, Nat.cast_eq_one, or_self_left,
    Finset.card_eq_zero, forall_eq_or_imp, Finset.range_zero, Finset.filter_empty, Finset.range_one,
    true_and]
  refine ⟨by simpa using (show ¬IsPrimePow (0 : ℕ) from fun h ↦ (Nat.lt_irrefl 0) h.pos), fun a ha ↦ ?_⟩
  exfalso
  linarith [show 0 ≤ (a : ℝ) by positivity]

-- #print axioms card_isPrimePow_isBigO

end BrunTitchmarsh


==> anc/lean/additional-lean-companion/complete-separation/source/PrimeNumberTheoremAnd/Consequences.lean <==
import Mathlib.Analysis.Asymptotics.Lemmas
import Mathlib.NumberTheory.AbelSummation
import Mathlib.NumberTheory.PrimeCounting
import Mathlib.Analysis.Asymptotics.AsymptoticEquivalent
import Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic
import Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus
import Mathlib.MeasureTheory.Integral.IntervalIntegral.IntegrationByParts
import Mathlib.NumberTheory.PrimeCounting

import PrimeNumberTheoremAnd.Mathlib.NumberTheory.ArithmeticFunction
import PrimeNumberTheoremAnd.Mathlib.Analysis.SpecialFunctions.Log.Basic
import PrimeNumberTheoremAnd.Wiener

set_option lang.lemmaCmd true

open ArithmeticFunction hiding log
open Nat hiding log
open Finset
open BigOperators Filter Real Classical Asymptotics MeasureTheory intervalIntegral

lemma Set.Ico_subset_Ico_of_Icc_subset_Icc {a b c d : ℝ} (h : Set.Icc a b ⊆ Set.Icc c d) :
    Set.Ico a b ⊆ Set.Ico c d := by
  intro z hz
  have hz' := Set.Ico_subset_Icc_self.trans h hz
  have hcd : c ≤ d := by
    contrapose! hz'
    rw [Icc_eq_empty_of_lt hz']
    exact notMem_empty _
  simp only [mem_Ico, mem_Icc] at *
  refine ⟨hz'.1, hz'.2.eq_or_lt.resolve_left ?_⟩
  rintro rfl
  apply hz.2.not_ge
  have := h <| right_mem_Icc.mpr (hz.1.trans hz.2.le)
  simp only [mem_Icc] at this
  exact this.2

-- AkraBazzi.lean
lemma deriv_smoothingFn' {x : ℝ} (hx_pos : 0 < x) (hx : x ≠ 1) : deriv (fun x => (log x)⁻¹) x = -x⁻¹ / (log x ^ 2) := by
  have : log x ≠ 0 := Real.log_ne_zero_of_pos_of_ne_one hx_pos hx
  rw [deriv_fun_inv''] <;> aesop

lemma deriv_smoothingFn {x : ℝ} (hx : 1 < x) : deriv (fun x => (log x)⁻¹) x = -x⁻¹ / (log x ^ 2) :=
  deriv_smoothingFn' (by positivity) (ne_of_gt hx)

noncomputable def th (x : ℝ) := ∑ p ∈ (Iic ⌊x⌋₊).filter Nat.Prime, Real.log p

lemma th_def' (x : ℝ) :
    th x = ∑ n ∈ Icc 0 ⌊x⌋₊, Set.indicator (setOf Nat.Prime) (fun n => log n) n := by
  unfold th
  rw [sum_filter]
  refine sum_congr rfl fun n _ => ?_
  simp [Set.indicator_apply]

lemma th_eq_zero_of_lt_two {x : ℝ} (hx : x < 2) : th x = 0 := by
  unfold th
  convert sum_empty
  ext y
  simp only [mem_filter, mem_Iic, notMem_empty, iff_false, not_and]
  intro hy
  have : y < 2 := by
    cases lt_or_ge x 0 with
    | inl hx' =>
      have := Nat.floor_of_nonpos hx'.le
      rw [this, nonpos_iff_eq_zero] at hy
      rw [hy]
      norm_num
    | inr hx' =>
      rw [← Nat.cast_lt_ofNat (α := ℝ)]
      apply lt_of_le_of_lt ?_ hx
      refine (le_floor_iff hx').mp hy
  contrapose! this
  exact this.two_le

theorem extracted_2 (x : ℝ) (z : ℝ) (hz_pos : 0 < z) (hz : z ≠ 1) :
    ContinuousWithinAt (fun x ↦ (x * log x ^ 2)⁻¹) (Set.Icc (3 / 2) x) z := by
  apply ContinuousWithinAt.inv₀
  · apply continuousWithinAt_id.mul <| (continuousWithinAt_id.log ?_).pow _
    simp [hz_pos.ne']
  · apply mul_ne_zero
    · exact hz_pos.ne'
    · apply pow_ne_zero _ <| log_ne_zero_of_pos_of_ne_one hz_pos hz


theorem extracted_1 (x : ℝ) (hx : 2 ≤ x) :
    IntegrableOn
      (fun t ↦ (∑ p ∈ filter Nat.Prime (Iic ⌊t⌋₊), log ↑p) / (t * log t ^ 2))
      (Set.Icc 2 x) volume := by
  have hx0 : 0 ≤ x := zero_le_two.trans hx
  have hx2 : (2 : ℝ) ≤ ⌊x⌋₊ := by
    rwa [← Nat.cast_ofNat, Nat.cast_le, Nat.le_floor_iff hx0, Nat.cast_ofNat]
  have h (n : ℕ) (hn : 2 ≤ n) :
      IntegrableOn (fun t ↦ (∑ p ∈ filter Nat.Prime (Icc 0 ⌊t⌋₊), log ↑p) / (t * log t ^ 2))
        (Set.Ico (n) (n + 1)) volume := by
    have hn2 : (2 : ℝ) ≤ n := by norm_cast
    have hn32 : (3 / 2 : ℝ) ≤ n := le_trans (by norm_num) hn2
    simp_rw [div_eq_mul_inv]
    apply IntegrableOn.mul_continuousOn_of_subset ?_ ?_
      measurableSet_Ico isCompact_Icc Set.Ico_subset_Icc_self
    · apply Integrable.congr (integrable_const (∑ p ∈ filter Nat.Prime (Icc 0 n), log p))
      simp only [measurableSet_Ico, ae_restrict_eq]
      rw [eventuallyEq_inf_principal_iff]
      apply Eventually.of_forall
      intro z hz
      simp [Nat.floor_eq_on_Ico _ _ hz]
    · intro z hz
      apply ContinuousWithinAt.mono (extracted_2 _ _ _ _) (Set.Icc_subset_Icc_left hn32) <;>
      · simp only [Set.mem_Icc] at hz; linarith
  rw [Iic_eq_Icc, bot_eq_zero]
  have : Set.Icc 2 x = Set.Ico (2 : ℝ) ⌊x⌋₊ ∪ Set.Icc (⌊x⌋₊ : ℝ) x :=
    Set.Ico_union_Icc_eq_Icc hx2 (floor_le hx0) |>.symm
  rw [this]
  apply IntegrableOn.union
  swap
  · apply IntegrableOn.mono_set (t := Set.Ico (⌊x⌋₊ : ℝ) (⌊x⌋₊ + 1))
    · apply h
      exact_mod_cast hx2
    · apply Set.Icc_subset_Ico_right
      exact lt_floor_add_one x
  have : Set.Ico (2 : ℝ) ⌊x⌋₊ = ⋃ i ∈ Ico 2 ⌊x⌋₊, Set.Ico (i : ℝ) (i + 1) := by
    ext y
    simp only [Set.mem_Ico, mem_Ico, Set.mem_iUnion, exists_and_left, exists_prop]
    constructor
    · rintro ⟨h1, h2⟩
      use ⌊y⌋₊
      have : 0 ≤ y := zero_le_two.trans h1
      simp [Nat.floor_le, Nat.floor_lt, this, lt_floor_add_one, h2, le_floor, h1]
    · rintro ⟨n', h⟩
      have : (2 : ℝ) ≤ n' := by
        rw [← Nat.cast_ofNat, Nat.cast_le]
        exact h.2.1.1
      refine ⟨this.trans h.1, h.2.2.trans_le ?_⟩
      rw [← Nat.cast_add_one, Nat.cast_le, Nat.add_one_le_iff]
      exact h.2.1.2
  rw [this]
  apply MeasureTheory.integrableOn_finset_iUnion.mpr
  intro n hn
  simp only [mem_Ico] at hn
  apply h _ hn.1

lemma th43_b (x : ℝ) (hx : 2 ≤ x) :
    Nat.primeCounting ⌊x⌋₊ =
      th x / log x + ∫ t in Set.Icc 2 x, th t / (t * (Real.log t) ^ 2) := by
  trans th x / log x + ∫ t in Set.Icc (3 / 2) x, th t / (t * (Real.log t) ^ 2)
  swap
  · congr 1
    have : Set.Icc (3/2) x = Set.Ico (3/2) 2 ∪ Set.Icc 2 x := by
      symm
      apply Set.Ico_union_Icc_eq_Icc ?_ hx
      norm_num
    rw [this, setIntegral_union]
    · simp only [add_eq_right]
      apply integral_eq_zero_of_ae
      simp only [measurableSet_Ico, ae_restrict_eq]
      refine eventuallyEq_inf_principal_iff.mpr ?_
      apply Eventually.of_forall
      intro y hy
      simp only [Set.mem_Ico] at hy
      have := th_eq_zero_of_lt_two hy.2
      simp_all
    · rw [Set.disjoint_iff, Set.subset_empty_iff]
      ext y
      simp (config := {contextual := true})
    · exact measurableSet_Icc
    · rw [integrableOn_congr_fun (g := 0)]
      · exact integrableOn_zero
      · intro y hy
        simp only [Set.mem_Ico] at hy
        have := th_eq_zero_of_lt_two hy.2
        simp_all
      · exact measurableSet_Ico
    · unfold th
      apply extracted_1 _ hx
  let a : ℕ → ℝ := Set.indicator (setOf Nat.Prime) (fun n => log n)
  have h3 (n : ℕ) : (log n)⁻¹ * a n = if n.Prime then 1 else 0 := by
    simp only [a]
    simp [Set.indicator_apply]
    split_ifs with h
    · rw [mul_comm]
      refine mul_inv_cancel₀ ?_
      refine log_ne_zero_of_pos_of_ne_one ?_ ?_ <;> norm_cast
      exacts [h.pos, h.ne_one]
    · rfl
  have h9 : 3/2 ≤ x := by linarith
  have h2 := sum_mul_eq_sub_sub_integral_mul (f := fun x ↦ (log x)⁻¹) (c := a) (by norm_num) h9
  have h4 : ⌊(3/2 : ℝ)⌋₊ = 1 := by rw [@floor_div_ofNat]; rw [Nat.floor_ofNat]
  have h5 : Icc 0 1 = {0, 1} := by ext; simp; omega
  have h6 (N : ℕ) : (filter Nat.Prime (Ioc 1 N)).card = Nat.primeCounting N := by
    have : filter Nat.Prime (Ioc 1 N) = filter Nat.Prime (range (N + 1)) := by
      ext n
      simp only [mem_filter, mem_Ioc, mem_range, and_congr_left_iff]
      intro hn
      simp [lt_succ, hn.one_lt]
    rw [this]
    simp [primeCounting, primeCounting', count_eq_card_filter_range]
  have h7 : a 1 = 0 := by
    simp [a]
  have h8 (f : ℝ → ℝ) :
    ∫ (u : ℝ) in Set.Ioc (3 / 2) x, deriv (fun x ↦ (log x)⁻¹) u * f u =
    ∫ (u : ℝ) in Set.Icc (3 / 2) x, f u * -(u * log u ^ 2)⁻¹ := by
    rw [← integral_Icc_eq_integral_Ioc]
    apply setIntegral_congr_ae measurableSet_Icc
    refine Eventually.of_forall (fun u hu => ?_)
    have hu' : 1 < u := by
      simp only [Set.mem_Icc] at hu
      linarith
    rw [deriv_smoothingFn hu']
    ring

  simp [h3, h4, h5, h6, h7, h8, MeasureTheory.integral_neg] at h2
  rw [h2]
  · simp [a, ← th_def', div_eq_mul_inv, mul_comm]
  · intro z hz1 hz2
    refine (differentiableAt_fun_id.log ?_).inv (log_ne_zero_of_pos_of_ne_one ?_ ?_) <;> linarith
  · have : ∀ y ∈ Set.Icc (3 / 2) x, deriv (fun x ↦ (log x)⁻¹) y = -(y * log y ^ 2)⁻¹:= by
      intro y hy
      simp only [Set.mem_Icc] at hy
      rw [deriv_smoothingFn, mul_inv, ← div_eq_mul_inv, neg_div]
      linarith
    apply ContinuousOn.integrableOn_Icc
    intro z hz
    apply ContinuousWithinAt.congr (f := fun x => - (x * log x ^ 2)⁻¹)
    · apply ContinuousWithinAt.neg
      simp only [Set.mem_Icc] at hz
      apply extracted_2 <;> linarith
    · apply this
    · apply this z hz

/-%%
\begin{lemma}[finsum_range_eq_sum_range]\label{finsum_range_eq_sum_range}\lean{finsum_range_eq_sum_range}\leanok For any arithmetic function $f$ and real number $x$, one has
$$ \sum_{n \leq x} f(n) = \sum_{n \leq ⌊x⌋_+} f(n)$$
and
$$ \sum_{n < x} f(n) = \sum_{n < ⌈x⌉_+} f(n).$$
\end{lemma}
%%-/
lemma finsum_range_eq_sum_range {R : Type*} [AddCommMonoid R] {f : ArithmeticFunction R} (x : ℝ) :
    ∑ᶠ (n : ℕ) (_: n < x), f n = ∑ n ∈ range ⌈x⌉₊, f n := by
  apply finsum_cond_eq_sum_of_cond_iff f
  intros
  simp only [mem_range]
  exact Iff.symm Nat.lt_ceil

lemma finsum_range_eq_sum_range' {R : Type*} [AddCommMonoid R] {f : ArithmeticFunction R} (x : ℝ) :
    ∑ᶠ (n : ℕ) (_ : n ≤ x), f n = ∑ n ∈ Iic ⌊x⌋₊, f n := by
  apply finsum_cond_eq_sum_of_cond_iff f
  intro n h
  simp only [mem_Iic]
  exact Iff.symm <| Nat.le_floor_iff'
    fun (hc : n = 0) ↦ (h : f n ≠ 0) <| (congrArg f hc).trans ArithmeticFunction.map_zero

/-%%
\begin{proof}\leanok Straightforward. \end{proof}
%%-/

lemma log2_pos : 0 < log 2 := by
  rw [Real.log_pos_iff zero_le_two]
  exact one_lt_two

/-- Auxiliary lemma I for `chebyshev_asymptotic`: Expressing the sum over Λ up to N as a double sum over primes and exponents. -/
lemma sum_von_mangoldt_as_double_sum (x : ℝ) (hx : 0 ≤ x) :
  ∑ n ∈ Iic ⌊x⌋₊, Λ n =
    ∑ k ∈ Icc 1 ⌊ log x / log 2⌋₊,
      ∑ p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), log p := calc
    _ = ∑ n ∈ Iic ⌊x⌋₊, ∑ k ∈ Icc 1 ⌊ log x / log 2⌋₊, ∑ p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), if n = p^k then log p else 0 := by
      apply Finset.sum_congr rfl
      intro n hn
      rw [mem_Iic, Nat.le_floor_iff hx] at hn
      rw [ArithmeticFunction.vonMangoldt_apply]
      by_cases h : IsPrimePow n
      · simp [h]
        rw [isPrimePow_def] at h
        obtain ⟨ p, k, ⟨ h1, h2, h3 ⟩ ⟩ := h
        rw [← h3]
        replace h1 := h1.nat_prime
        calc
          _ = log p := by
            congr
            apply Nat.Prime.pow_minFac h1 (Nat.ne_zero_of_lt h2)
          _ = ∑ k' ∈ Icc 1 ⌊ log x / log 2⌋₊, if k' = k then log p else 0 := by
            simp
            have h : k ≤ ⌊x.log / log 2⌋₊ := by
              have h5 : 2^k ≤ n := by
                rw [← h3]
                apply Nat.pow_le_pow_left (Prime.two_le h1)
              have h6 : 1 ≤ x := by
                apply LE.le.trans _ hn
                simp only [one_le_cast]
                exact LE.le.trans Nat.one_le_two_pow h5
              have h7 : 0 < x := by linarith
              rw [Nat.le_floor_iff, le_div_iff₀ log2_pos, le_log_iff_exp_le h7, mul_comm, exp_mul, exp_log zero_lt_two]
              · apply LE.le.trans _ hn
                norm_cast
              apply div_nonneg (Real.log_nonneg h6) (le_of_lt log2_pos)
            have : 1 ≤ k ∧ k ≤ ⌊x.log / log 2⌋₊ := ⟨ h2, h ⟩
            simp [this]
          _ = ∑ k' ∈ Icc 1 ⌊ log x / log 2⌋₊,
      ∑ p' ∈ filter Nat.Prime (Iic ⌊ x^((k':ℝ)⁻¹) ⌋₊), if k'=k ∧ p'=p then log p else 0 := by
            apply Finset.sum_congr rfl
            intro k' _
            by_cases h : k' = k
            · have : p ≤ ⌊x ^ (k:ℝ)⁻¹⌋₊ := by
                rw [Nat.le_floor_iff]
                · rw [le_rpow_inv_iff_of_pos (cast_nonneg p) hx (cast_pos.mpr h2)]
                  apply LE.le.trans _ hn
                  rw [← h3]
                  norm_num
                positivity
              simp [h, h1, this]
            simp [h]
          _ = _ := by
            apply Finset.sum_congr rfl
            intro k' _
            apply Finset.sum_congr rfl
            intro p' hp'
            by_cases h : p ^ k = p' ^ k'
            · simp at hp'
              have : (k' = k ∧ p' = p) := by
                have := eq_of_prime_pow_eq h1.prime hp'.2.prime h2 h
                rw [← this, pow_right_inj₀] at h
                · exact ⟨ h.symm, this.symm ⟩
                · exact Prime.pos h1
                exact Nat.Prime.ne_one h1
              simp [h, this]
            have :¬ (k' = k ∧ p' = p) := by
              contrapose! h
              rw [h.1, h.2]
            simp [h, this]
      simp [h]
      symm
      apply Finset.sum_eq_zero
      intro k hk
      apply Finset.sum_eq_zero
      intro p hp
      simp at hp ⊢
      intro hn'
      contrapose! h; clear h
      rw [isPrimePow_def]
      use p, k
      refine ⟨ Nat.Prime.prime hp.2, ⟨ ?_, hn'.symm ⟩ ⟩
      simp at hk
      exact hk.1
    _ = ∑ k ∈ Icc 1 ⌊ log x / log 2⌋₊, ∑ p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), ∑ n ∈ Iic ⌊x⌋₊, if n = p^k then log p else 0 := by
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro k _
      rw [Finset.sum_comm]
    _ = _ := by
      apply Finset.sum_congr rfl
      intro k hk
      apply Finset.sum_congr rfl
      intro p hp
      simp at hk hp ⊢
      intro hpk
      rw [Nat.floor_lt hx] at hpk
      rw [Nat.le_floor_iff (rpow_nonneg hx (k:ℝ)⁻¹), Real.le_rpow_inv_iff_of_pos (cast_nonneg p) hx (cast_pos.mpr hk.1)] at hp
      simp at hpk hp
      linarith [hp.1]

/-- Auxiliary lemma II for `chebyshev_asymptotic`: Controlling the error. -/
lemma sum_von_mangoldt_sub_sum_primes_le (x : ℝ) (hx : 2 ≤ x) :
    |∑ n ∈ Iic ⌊x⌋₊, Λ n - ∑ p ∈ filter Nat.Prime (Iic ⌊ x⌋₊), log p| ≤ (x.log / log 2) * ((x ^ (2:ℝ)⁻¹ + 1) * x.log) := by
  have hx_one : 1 ≤ x := one_le_two.trans hx
  have hx_pos : 0 < x := lt_of_lt_of_le zero_lt_two hx
  have hx_nonneg : 0 ≤ x := le_of_lt hx_pos
  have hlogx_nonneg : 0 ≤ log x := log_nonneg hx_one

  calc
    _ = |∑ k ∈ Icc 2 ⌊ log x / log 2⌋₊,
      ∑ p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), log p + ∑ p ∈ filter Nat.Prime (Iic ⌊ x^((1:ℝ)⁻¹) ⌋₊), log p - ∑ p ∈ filter Nat.Prime (Iic ⌊ x⌋₊), log p| := by
      rw [sum_von_mangoldt_as_double_sum x hx_nonneg]
      congr
      have h : 1 ∈ Icc 1 ⌊ log x / log 2⌋₊ := by
        simp only [mem_Icc, le_refl, one_le_floor_iff, true_and]
        rwa [le_div_iff₀ log2_pos, one_mul, le_log_iff_exp_le hx_pos, exp_log zero_lt_two]
      set s := Icc 2 ⌊ log x / log 2⌋₊
      convert (Finset.sum_erase_add _ _ h).symm
      · ext n
        simp only [mem_Icc, Icc_erase_left, mem_Ioc, and_congr_left_iff, s]
        intro _
        rfl
      exact Eq.symm cast_one
    _ = |∑ k ∈ Icc 2 ⌊ log x / log 2⌋₊,
      ∑ p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), log p| := by
        congr
        convert add_sub_cancel_right _ (∑ p ∈ filter Nat.Prime (Iic ⌊ x⌋₊), log p)
        simp only [inv_one, rpow_one]
    _ ≤ ∑ k ∈ Icc 2 ⌊ log x / log 2⌋₊,
      |∑ p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), log p| := abs_sum_le_sum_abs _ _
    _ ≤ ∑ k ∈ Icc 2 ⌊ log x / log 2⌋₊,
      ∑ p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), |log p| := by
        apply sum_le_sum
        intro k _
        exact abs_sum_le_sum_abs _ _
    _ ≤ ∑ k ∈ Icc 2 ⌊ log x / log 2⌋₊,
      ∑ _p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), log x := by
        apply sum_le_sum
        intro k hk
        apply sum_le_sum
        intro p hp
        simp at hk hp
        have hp' : 1 ≤ p := Nat.Prime.one_le hp.2
        have hp'': p ≠ 0 := Nat.ne_zero_of_lt hp'
        replace hp := (Nat.le_floor_iff' hp'').mp hp.1
        rw [abs_of_nonneg, log_le_log_iff _ hx_pos]
        · apply hp.trans
          calc
            _ ≤ x^(1:ℝ) := by
              apply rpow_le_rpow_of_exponent_le hx_one
              apply inv_le_one_of_one_le₀
              simp only [one_le_cast]
              exact one_le_two.trans hk.1
            _ = _ := by
              simp only [rpow_one]
        · simpa only [cast_pos]
        apply log_nonneg
        simp only [one_le_cast, hp']
    _ ≤ ∑ k ∈ Icc 2 ⌊ log x / log 2⌋₊,
      (x^((2:ℝ)⁻¹)+1) * log x := by
        apply sum_le_sum
        intro k hk
        simp only [sum_const, nsmul_eq_mul]
        gcongr
        rw [← Nat.le_floor_iff]
        · apply (Finset.card_filter_le _ _).trans
          rw [card_Iic, Nat.floor_add_one]
          · apply Nat.add_le_add _ NeZero.one_le
            apply floor_le_floor
            apply rpow_le_rpow_of_exponent_le hx_one
            simp at hk
            rw [inv_le_inv₀ _ zero_lt_two]
            · exact ofNat_le_cast.mpr hk.1
            simp only [cast_pos]
            exact lt_of_lt_of_le zero_lt_two hk.1
          exact rpow_nonneg hx_nonneg 2⁻¹
        exact add_nonneg (rpow_nonneg hx_nonneg (2:ℝ)⁻¹) zero_le_one
    _ ≤ _ := by
      simp only [sum_const, card_Icc, reduceSubDiff, nsmul_eq_mul]
      gcongr
      apply le_trans _ (Nat.floor_le _)
      · simp only [cast_le, tsub_le_iff_right, le_add_iff_nonneg_right, _root_.zero_le]
      exact div_nonneg hlogx_nonneg (le_of_lt log2_pos)



/-- If u ~ v and w-u = o(v) then w ~ v. -/
theorem Asymptotics.IsEquivalent.add_isLittleO'
    {α : Type*} {β : Type*} [NormedAddCommGroup β] {u : α → β} {v : α → β} {w : α → β}
    {l : Filter α} (huv : Asymptotics.IsEquivalent l u v) (hwu : (w - u) =o[l] v) :
    Asymptotics.IsEquivalent l w v := by
  rw [← add_sub_cancel u w]
  exact add_isLittleO huv hwu

/-- If u ~ v and u-w = o(v) then w ~ v. -/
theorem Asymptotics.IsEquivalent.add_isLittleO''
    {α : Type*} {β : Type*} [NormedAddCommGroup β] {u : α → β} {v : α → β} {w : α → β}
    {l : Filter α} (huv : Asymptotics.IsEquivalent l u v) (hwu : (u - w) =o[l] v) :
    Asymptotics.IsEquivalent l w v := by
  rw [← sub_sub_self u w]
  exact sub_isLittleO huv hwu

theorem WeakPNT' : Tendsto (fun N ↦ (∑ n ∈ Iic N, Λ n) / N) atTop (nhds 1) := by
  have : (fun N ↦ (∑ n ∈ Iic N, Λ n) / N) = (fun N ↦ (∑ n ∈ range N, Λ n)/N + Λ N / N) := by
    ext N
    have : N ∈ Iic N := mem_Iic.mpr (le_refl _)
    rw [← Finset.sum_erase_add _ _ this, ← Nat.Iio_eq_range, Iic_erase]
    exact add_div _ _ _

  rw [this, ← add_zero 1]
  apply Tendsto.add WeakPNT
  convert squeeze_zero (f := fun N ↦ Λ N / N) (g := fun N ↦ log N / N) (t₀ := atTop) ?_ ?_ ?_
  · intro N
    simp
    exact div_nonneg vonMangoldt_nonneg (cast_nonneg N)
  · intro N
    simp
    exact div_le_div_of_nonneg_right vonMangoldt_le_log (cast_nonneg N)
  have := Real.tendsto_pow_log_div_pow_atTop 1 1 Real.zero_lt_one
  simp at this
  exact Tendsto.comp this tendsto_natCast_atTop_atTop

/-- An alternate form of the Weak PNT. -/
theorem WeakPNT'' : (fun x ↦ ∑ n ∈ (Iic ⌊x⌋₊), Λ n) ~[atTop] (fun x ↦ x) := by
    apply IsEquivalent.trans (v := fun x ↦ (⌊x⌋₊:ℝ))
    · rw [isEquivalent_iff_tendsto_one]
      · convert Tendsto.comp WeakPNT' tendsto_nat_floor_atTop
        infer_instance
      rw [eventually_iff]
      simp only [ne_eq, cast_eq_zero, floor_eq_zero, not_lt, mem_atTop_sets, ge_iff_le,
        Set.mem_setOf_eq]
      use 1
      simp only [imp_self, implies_true]
    apply IsLittleO.isEquivalent
    rw [← isLittleO_neg_left]
    apply IsLittleO.of_bound
    intro ε hε
    simp
    use ε⁻¹
    intro b hb
    have hb' : 0 ≤ b := le_of_lt (lt_of_lt_of_le (inv_pos_of_pos hε) hb)
    rw [abs_of_nonneg, abs_of_nonneg hb']
    · apply LE.le.trans _ ((inv_le_iff_one_le_mul₀' hε).mp hb)
      linarith [Nat.lt_floor_add_one b]
    rw [sub_nonneg]
    exact floor_le hb'

/-%%
\begin{theorem}[chebyshev_asymptotic]\label{chebyshev_asymptotic}\lean{chebyshev_asymptotic}\leanok  One has
  $$ \sum_{p \leq x} \log p = x + o(x).$$
\end{theorem}
%%-/
theorem chebyshev_asymptotic :
    (fun x ↦ ∑ p ∈ (Iic ⌊x⌋₊).filter Nat.Prime, log p) ~[atTop] (fun x ↦ x) := by
  apply WeakPNT''.add_isLittleO''
  apply IsBigO.trans_isLittleO (g := fun x ↦ (x.log / log 2) * ((x ^ (2:ℝ)⁻¹ + 1) * x.log))
  · rw [isBigO_iff']
    use 1
    simp only [gt_iff_lt, zero_lt_one, Pi.sub_apply, norm_eq_abs, one_mul,
      eventually_atTop, ge_iff_le, true_and]
    use 2
    intro x hx
    exact (sum_von_mangoldt_sub_sum_primes_le x hx).trans (le_abs_self _)
  apply Asymptotics.isLittleO_of_tendsto
  · intro x hx
    simp [hx]
  suffices h : Tendsto (fun x:ℝ ↦ ((x.log^2 / x ^ (2:ℝ)⁻¹) / log 2 + (x.log^2 / x) / log 2)) atTop (nhds 0) by
    apply Filter.Tendsto.congr' _ h
    simp [EventuallyEq]
    use 2
    intro x hx
    field_simp
    ring_nf
    rw [← Real.rpow_mul_natCast]
    · simp
      ring
    linarith
  have h1 : (0:ℝ) = 0 + 0 := left_eq_add.mpr rfl
  have h2 : (0:ℝ) = 0 / log 2 := (zero_div _).symm
  rw [h1]
  apply Tendsto.add
  · rw [h2]
    apply Tendsto.div_const
    convert Real.tendsto_pow_log_div_pow_atTop (2:ℝ)⁻¹ 2 (by positivity) with x
    exact (rpow_two x.log).symm
  rw [h2]
  apply Tendsto.div_const
  convert Real.tendsto_pow_log_div_pow_atTop 1 2 (by positivity) with x
  · exact (rpow_two x.log).symm
  exact (rpow_one x).symm

theorem chebyshev_asymptotic_finsum :
    (fun x ↦ ∑ᶠ (p : ℕ) (_ : p ≤ x) (_ : Nat.Prime p), log p) ~[atTop] fun x ↦ x := by
  sorry

theorem chebyshev_asymptotic' (ε : ℝ) (hε : 0 < ε) :
    ∃ (f : ℝ → ℝ),
      (f =o[atTop] fun t ↦ ε * t) ∧
      (∀ (x : ℝ), 2 ≤ x → IntegrableOn f (Set.Icc 2 x)) ∧
      ∀ᶠ (x : ℝ) in atTop,
        ∑ p ∈ (filter Nat.Prime (Iic ⌊x⌋₊)), log p = x + f x := by
  have H := chebyshev_asymptotic
  rw [IsEquivalent, isLittleO_iff] at H
  let f := (fun x ↦ ∑ p ∈ filter Nat.Prime (Iic ⌊x⌋₊), log p - x)
  have integrable (x : ℝ) (hx : 2 ≤ x) : IntegrableOn f (Set.Icc 2 x) := by
    rw [IntegrableOn]
    refine Integrable.sub ?_ (ContinuousOn.integrableOn_Icc (continuousOn_id' _))
    refine extracted_1 x hx |>.mul_continuousOn (g' := fun t => t * log t ^ 2)
      (ContinuousOn.mul (continuousOn_id' _) (ContinuousOn.pow (continuousOn_log |>.mono <| by
        rintro t ⟨ht1, _⟩
        simp only [Set.mem_compl_iff, Set.mem_singleton_iff]
        linarith) 2)) isCompact_Icc |>.congr_fun_ae ?_
    simp only [measurableSet_Icc, ae_restrict_eq, EventuallyEq, eventually_inf_principal]
    refine .of_forall fun t ⟨ht1, _⟩ => ?_
    rw [div_mul_cancel₀]
    simpa only [ne_eq, _root_.mul_eq_zero, OfNat.ofNat_ne_zero, not_false_eq_true, pow_eq_zero_iff,
      log_eq_zero, or_self_left, not_or] using ⟨by linarith, by linarith, by linarith⟩
  refine ⟨f, ?_, integrable, ?_⟩
  · rw [isLittleO_iff]
    intro c hc
    specialize @H (c * ε) (mul_pos hc hε)
    simp only [Pi.sub_apply, norm_eq_abs, mul_assoc, eventually_atTop, ge_iff_le, norm_mul,
      abs_of_pos hε, f] at H ⊢
    exact H
  refine .of_forall fun r => by simp [f]

theorem chebyshev_asymptotic'' (ε : ℝ) (hε : 0 < ε) :
    ∃ (f : ℝ → ℝ),
      (f =o[atTop] fun _ ↦ ε) ∧
      (∀ (x : ℝ), 2 ≤ x → IntegrableOn f (Set.Icc 2 x)) ∧
      ∀ᶠ (x : ℝ) in atTop,
        ∑ p ∈ (filter Nat.Prime (Iic ⌊x⌋₊)), log p = x + x * (f x) := by
  obtain ⟨f, hf1, inte, hf2⟩ := chebyshev_asymptotic' ε hε
  refine ⟨fun t => f t / t, ?_, ?_, ?_⟩
  · simp only [isLittleO_iff, norm_eq_abs, norm_mul, eventually_atTop, ge_iff_le,
      norm_div] at hf1 ⊢
    intro r hr
    obtain ⟨N, hN⟩ := hf1 hr
    use |N| + 1
    intro x hx
    have hx' : |N| + 1 ≤ |x| := by rwa [abs_of_nonneg (a := x) (le_trans (by positivity) hx)]
    rw [div_le_iff₀ (lt_of_lt_of_le (by positivity) hx'), mul_assoc]
    exact hN x (le_trans (le_trans (le_abs_self N) (by linarith)) hx)

  · intro x hx
    refine inte x hx |>.mul_continuousOn (g' := fun t : ℝ => t⁻¹) (continuousOn_inv₀ |>.mono <| by
      rintro t ⟨ht1, _⟩
      simp only [Set.mem_compl_iff, Set.mem_singleton_iff]
      linarith) isCompact_Icc |>.congr_fun_ae <| .of_forall <| by simp [div_eq_mul_inv]
  simp only [eventually_atTop, ge_iff_le] at hf2 ⊢
  obtain ⟨N, hN⟩ := hf2
  use |N| + 1
  intro x hx
  rw [hN x (le_trans (le_trans (le_abs_self N) (by linarith)) hx)]
  rw [mul_div_cancel₀]

  exact Ne.symm <| ne_of_lt <| lt_of_lt_of_le (by positivity) hx

-- one could also consider adding a version with p < x instead of p \leq x

/-%%
\begin{proof}
\uses{WeakPNT, finsum_range_eq_sum_range}\leanok
From the prime number theorem we already have
$$ \sum_{n \leq x} \Lambda(n) = x + o(x)$$
so it suffices to show that
$$ \sum_{j \geq 2} \sum_{p^j \leq x} \log p = o(x).$$
Only the terms with $j \leq \log x / \log 2$ contribute, and each $j$ contributes at most $\sqrt{x} \log x$ to the sum, so the left-hand side is $O( \sqrt{x} \log^2 x ) = o(x)$ as required.
\end{proof}
%%-/

/-%%
\begin{corollary}[primorial_bounds]  \label{primorial_bounds}\lean{primorial_bounds}\leanok
We have
  $$ \prod_{p \leq x} p = \exp( x + o(x) )$$
\end{corollary}
%%-/
theorem primorial_bounds :
    ∃ E : ℝ → ℝ, E =o[atTop] (fun x ↦ x) ∧
      ∀ x : ℝ, ∏ p ∈ (Iic ⌊x⌋₊).filter Nat.Prime, p = exp (x + E x) := by
  use (fun x ↦ ∑ p ∈ (filter Nat.Prime (Iic ⌊x⌋₊)), log p - x)
  constructor
  · exact Asymptotics.IsEquivalent.isLittleO chebyshev_asymptotic
  intro x
  simp
  rw [@exp_sum]
  apply Finset.prod_congr rfl
  intros x hx
  rw[Real.exp_log]
  rw[Finset.mem_filter] at hx
  norm_cast
  exact Nat.Prime.pos hx.right

theorem primorial_bounds_finprod :
    ∃ E : ℝ → ℝ, E =o[atTop] (fun x ↦ x) ∧
      ∀ x : ℝ, ∏ᶠ (p : ℕ) (_ : p ≤ x) (_ : Nat.Prime p), p = exp (x + E x) := by
  sorry

lemma continuousOn_log0 :
    ContinuousOn (fun x ↦ -1 / (x * log x ^ 2)) {0, 1, -1}ᶜ := by
  have := ContinuousOn.comp (f := fun t => t * log t ^ 2) (g := fun t => -t⁻¹)
    (s := {0, 1, -1}ᶜ) (t := {0}ᶜ)
    (ContinuousOn.comp (f := fun t : ℝ => t⁻¹) (g := fun t : ℝ => -t)
        (continuousOn_neg (s := {0}ᶜ))
        (continuousOn_inv₀ |>.mono <| by
          intro x hx
          simp only [Set.mem_compl_iff, Set.mem_singleton_iff] at hx ⊢
          tauto)
        (by
          intro x hx
          simp only [Set.mem_compl_iff, Set.mem_singleton_iff,
            inv_eq_iff_eq_inv, inv_zero] at hx ⊢
          tauto))
    (ContinuousOn.mul (continuousOn_id' _)
      (by
        simp_rw [pow_two]
        apply ContinuousOn.mul <;>
        refine continuousOn_log |>.mono ?_ <;>
        intro x hx <;>
        simp only [Set.mem_compl_iff, Set.mem_insert_iff, Set.mem_singleton_iff,
          not_or] at hx ⊢ <;>
        tauto))
    (by
      intro x hx
      simp only [Set.mem_compl_iff, Set.mem_insert_iff, Set.mem_singleton_iff, not_or,
        _root_.mul_eq_zero, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true, pow_eq_zero_iff,
        log_eq_zero, or_self_left] at hx ⊢
      tauto)
  convert this using 1
  ext x
  simp only [Function.comp_apply, mul_inv_rev]
  rw [mul_comm x]
  field_simp

lemma continuousOn_log1 : ContinuousOn (fun x ↦ (log x ^ 2)⁻¹ * x⁻¹) {0, 1, -1}ᶜ := by
  refine continuousOn_log0.comp (f := fun x : ℝ ↦ -x) ?_ ?_ |>.congr fun x hx ↦ ?_
  · exact continuousOn_neg
  · intro x hx
    simp only [Set.mem_compl_iff, Set.mem_insert_iff, Set.mem_singleton_iff, not_or, neg_eq_zero,
      neg_inj] at hx ⊢
    rw [neg_eq_iff_eq_neg]
    tauto

  simp

lemma integral_log_inv (a b : ℝ) (ha : 2 ≤ a) (hb : a ≤ b) :
    ∫ t in a..b, (log t)⁻¹ =
    ((log b)⁻¹ * b) - ((log a)⁻¹ * a) +
      ∫ t in a..b, ((log t)^2)⁻¹ := by
  rw [le_iff_lt_or_eq] at hb
  rcases hb with hb | rfl; swap
  · simp only [intervalIntegral.integral_same, sub_self, add_zero]
  · have := intervalIntegral.integral_mul_deriv_eq_deriv_mul
      (u := fun x => (log x)⁻¹)
      (u' := fun x => -1 / (x * (log x)^2))
      (v := fun x => x)
      (v' := fun _ => 1) (a := a) (b := b)
      (fun x hx => by
        rw [Set.uIcc_eq_union, Set.Icc_eq_empty (lt_iff_not_ge |>.1 hb), Set.union_empty] at hx
        obtain ⟨hx1, _⟩ := hx
        simp only
        rw [show (-1 / (x * log x ^ 2)) = (-1 / log x ^ 2) * (x⁻¹) by rw [mul_comm x]; field_simp]
        apply HasDerivAt.comp
          (h := fun t => log t) (h₂ := fun t => t⁻¹) (x := x)
        · simpa using HasDerivAt.inv (c := fun t : ℝ => t) (c' := 1) (x := log x) (hasDerivAt_id' (log x))
            (by simp; refine ⟨?_, ?_, ?_⟩ <;> linarith)
        · apply hasDerivAt_log; linarith)
      (fun x _ => hasDerivAt_id' x)
      (by
        rw [intervalIntegrable_iff_integrableOn_Icc_of_le (le_of_lt hb)]
        apply ContinuousOn.integrableOn_Icc
        refine continuousOn_log0.mono fun x hx ↦ ?_
        simp only [Set.mem_Icc, Set.mem_compl_iff, Set.mem_insert_iff, Set.mem_singleton_iff,
          not_or] at hx ⊢
        refine ⟨?_, ?_, ?_⟩ <;> linarith)
      (by
        constructor <;>
        apply MeasureTheory.integrable_const)
    simp only [mul_one] at this
    rw [this]
    simp_rw [neg_div, neg_mul]
    rw [sub_eq_add_neg]
    congr 1
    rw [intervalIntegral.integral_of_le (le_of_lt hb),
      intervalIntegral.integral_of_le (le_of_lt hb),
      ← MeasureTheory.integral_neg]
    simp_rw [neg_neg]
    refine integral_congr_ae ?_
    · rw [ae_restrict_eq, eventuallyEq_inf_principal_iff]
      · refine .of_forall fun x hx => ?_
        simp only [Set.mem_Ioc, one_div, mul_inv_rev, mul_assoc] at hx ⊢
        rw [inv_mul_cancel₀, mul_one]
        linarith
      exact measurableSet_Ioc

lemma integral_log_inv' (a b : ℝ) (ha : 2 ≤ a) (hb : a ≤ b) :
    ∫ t in Set.Icc a b, (log t)⁻¹ =
    ((log b)⁻¹ * b) - ((log a)⁻¹ * a) +
      ∫ t in Set.Icc a b, ((log t)^2)⁻¹ := by
  have := integral_log_inv a b ha hb
  simp only [intervalIntegral.intervalIntegral_eq_integral_uIoc, if_pos hb, Set.uIoc_of_le hb,
    smul_eq_mul, one_mul] at this
  rw [integral_Icc_eq_integral_Ioc, integral_Icc_eq_integral_Ioc]
  rw [this]

lemma integral_log_inv'' (a b : ℝ) (ha : 2 ≤ a) (hb : a ≤ b) :
    (log a)⁻¹ * a + ∫ t in Set.Icc a b, (log t)⁻¹ =
    ((log b)⁻¹ * b) + ∫ t in Set.Icc a b, ((log t)^2)⁻¹ := by
  rw [integral_log_inv' a b ha hb]
  group

lemma integral_log_inv_pos (x : ℝ) (hx : 2 < x) :
    0 < ∫ t in Set.Icc 2 x, (log t)⁻¹ := by
  classical
  rw [MeasureTheory.integral_pos_iff_support_of_nonneg_ae]
  · simp only [Function.support_inv, measurableSet_Icc, Measure.restrict_apply']
    rw [show Function.support log ∩ Set.Icc 2 x = Set.Icc 2 x by
      rw [Set.inter_eq_right]
      intro t ht
      simp only [Set.mem_Icc, Function.mem_support, ne_eq, log_eq_zero, not_or] at ht ⊢
      exact ⟨by linarith, by linarith, by linarith⟩]
    simpa
  · simp only [measurableSet_Icc, ae_restrict_eq, EventuallyLE, eventually_inf_principal]
    refine .of_forall fun t (ht : _ ∧ _) => ?_
    simpa only [Pi.zero_apply, inv_nonneg] using log_nonneg (by linarith)
  · apply ContinuousOn.integrableOn_Icc
    apply ContinuousOn.inv₀
    · exact (continuousOn_log).mono <| by aesop

    · rintro t ⟨ht, -⟩
      simp only [ne_eq, log_eq_zero, not_or]
      exact ⟨by linarith, by linarith, by linarith⟩

lemma integral_log_inv_ne_zero (x : ℝ) (hx : 2 < x) :
    ∫ t in Set.Icc 2 x, (log t)⁻¹ ≠ 0 := by
  have := integral_log_inv_pos x hx
  linarith

/-%%
\begin{proof}\leanok
\uses{chebyshev_asymptotic}
  Exponentiate Theorem \ref{chebyshev_asymptotic}.
\end{proof}
%%-/
lemma pi_asymp_aux (x : ℝ) (hx : 2 ≤ x) : Nat.primeCounting ⌊x⌋₊ =
    (log x)⁻¹ * ∑ p ∈ (Iic ⌊x⌋₊).filter Nat.Prime, log p +
      ∫ t in Set.Icc 2 x,
        (∑ p ∈ (Iic ⌊t⌋₊).filter Nat.Prime, log p) * (t * log t ^ 2)⁻¹ := by
  rw [th43_b _ hx]
  simp_rw [div_eq_mul_inv, th]
  ring

theorem pi_asymp'' :
    (fun x => (((Nat.primeCounting ⌊x⌋₊ : ℝ) / ∫ t in Set.Icc 2 x, 1 / (log t)) - (1 : ℝ))) =o[atTop]
    fun _ => (1 : ℝ) := by
  choose f hf f_int hf' using chebyshev_asymptotic''
  simp only [eventually_atTop, ge_iff_le] at hf'
  choose N hN using hf'

  have eq1 (ε : ℝ) (hε : 0 < ε) : ∀ᶠ (x : ℝ) in atTop,
      ⌊x⌋₊.primeCounting =
      (log x)⁻¹ * (x + x * f ε hε x) +
      (∫ t in Set.Icc (max 2 (N ε hε)) x,
        (t + t * f ε hε t) * (t * log t ^ 2)⁻¹) +
      (∫ t in Set.Icc 2 (max 2 (N ε hε)),
        (∑ p ∈ (Iic ⌊t⌋₊).filter Nat.Prime, log p) * (t * log t ^ 2)⁻¹) := by
    rw [eventually_atTop]
    refine ⟨max 2 (N ε hε), fun x hx => ?_⟩
    rw [pi_asymp_aux x (by aesop), hN ε hε x (by aesop), add_assoc, add_right_inj, add_comm]
    rw [show Set.Icc 2 x = Set.Icc 2 (max 2 (N ε hε)) ∪ Set.Icc (max 2 (N ε hε)) x by
      rw [Set.Icc_union_Icc_eq_Icc] <;> aesop,
      integral_union_ae
        (by rw [AEDisjoint, Set.Icc_inter_Icc_eq_singleton (by aesop) (by aesop), volume_singleton])
        (by simp only [measurableSet_Icc, MeasurableSet.nullMeasurableSet])
        (by apply extracted_1; aesop)
        (by exact extracted_1 x (by aesop) |>.mono (Set.Icc_subset_Icc_left <| by aesop) le_rfl),
      add_right_inj]
    refine integral_congr_ae ?_
    simp only [measurableSet_Icc, ae_restrict_eq, EventuallyEq, eventually_inf_principal]
    refine .of_forall ?_
    rintro t ⟨ht1, _⟩
    rw [hN ε hε t]
    simp only [max_le_iff] at ht1
    exact ht1.2

  replace eq1 (ε : ℝ) (hε : 0 < ε) :
    ∃ (C : ℝ), ∀ᶠ (x : ℝ) in atTop,
      ⌊x⌋₊.primeCounting =
      (log x)⁻¹ * (x + x * f ε hε x) +
      (∫ t in Set.Icc (max 2 (N ε hε)) x,
        (t + t * f ε hε t) * (t * log t ^ 2)⁻¹) + C:= ⟨_, eq1 ε hε⟩

  replace eq1 (ε : ℝ) (hε : 0 < ε) :
    ∃ (C : ℝ), ∀ᶠ (x : ℝ) in atTop,
      ⌊x⌋₊.primeCounting =
      (log x)⁻¹ * (x + x * f ε hε x) +
      ((∫ t in Set.Icc (max 2 (N ε hε)) x, (log t ^ 2)⁻¹) +
        (∫ t in Set.Icc (max 2 (N ε hε)) x, (f ε hε t) * (log t ^ 2)⁻¹)) + C:= by
    obtain ⟨C, eq1⟩ := eq1 ε hε
    use C
    simp only [mul_inv_rev, eventually_atTop, ge_iff_le] at eq1 ⊢
    obtain ⟨M, hM⟩ := eq1
    use max 2 M
    intro x hx
    simp only [max_le_iff] at hx
    rw [hM x (by linarith), add_left_inj, add_right_inj]
    simp_rw [add_mul]
    rw [MeasureTheory.integral_add]
    · congr 1
      · refine integral_congr_ae ?_
        simp only [EventuallyEq, measurableSet_Icc, ae_restrict_eq, eventually_inf_principal,
          Set.mem_Icc, max_le_iff, and_imp]
        refine .of_forall fun t ht1 _ _ => ?_
        rw [mul_comm _ t⁻¹, ← mul_assoc, mul_inv_cancel₀, one_mul]
        linarith
      · refine integral_congr_ae ?_
        simp only [EventuallyEq, measurableSet_Icc, ae_restrict_eq, eventually_inf_principal,
          Set.mem_Icc, max_le_iff, and_imp]
        refine .of_forall fun t ht1 _ _ => ?_
        rw [mul_comm _ t⁻¹, ← mul_assoc, mul_assoc _ _ t⁻¹, mul_comm _ t⁻¹, ← mul_assoc,
           mul_inv_cancel₀, one_mul]
        linarith
    · apply IntegrableOn.mul_continuousOn
        (hg := ContinuousOn.integrableOn_Icc <| continuousOn_id' _)
        (hK := isCompact_Icc)
      apply continuousOn_log1.mono ?_
      intro y h
      simp only [Set.mem_Icc, max_le_iff, Set.mem_compl_iff, Set.mem_insert_iff,
        Set.mem_singleton_iff, not_or] at h ⊢
      exact ⟨by linarith, by linarith, by linarith⟩
    · rw [show (fun t ↦ t * f ε hε t * ((log t ^ 2)⁻¹ * t⁻¹)) =
        fun t ↦ f ε hε t * (t * (log t ^ 2)⁻¹ * t⁻¹) by ext; ring]
      apply IntegrableOn.mul_continuousOn (hK := isCompact_Icc)
      · apply f_int _ hε x (by linarith) |>.mono
        · refine Set.Icc_subset_Icc_left ?_
          exact le_max_left 2 (N ε hε)
        · rfl
      · simp_rw [mul_assoc]
        refine ContinuousOn.mul (continuousOn_id' (Set.Icc (max 2 (N ε hε)) x)) ?_
        apply continuousOn_log1.mono ?_
        intro y h
        simp only [Set.mem_Icc, max_le_iff, Set.mem_compl_iff, Set.mem_insert_iff,
          Set.mem_singleton_iff, not_or] at h ⊢
        exact ⟨by linarith, by linarith, by linarith⟩

  simp_rw [mul_add] at eq1
  simp_rw [show ∀ (ε : ℝ) (hε : 0 < ε) (x : ℝ),
    (log x)⁻¹ * x + (log x)⁻¹ * (x * f ε hε x) +
    ((∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, (log t ^ 2)⁻¹) +
      ∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹) =
    ((log x)⁻¹ * x + (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, (log t ^ 2)⁻¹)) +
    ((log x)⁻¹ * (x * f ε hε x) +
      ∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹)
    by intros; ring] at eq1

  replace eq1 (ε : ℝ) (hε : 0 < ε) :
    ∃ (C : ℝ), ∀ᶠ (x : ℝ) in atTop,
      ⌊x⌋₊.primeCounting =
      (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, (log t)⁻¹) +
      ((log x)⁻¹ * (x * f ε hε x) +
        ∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹) +
      C := by
    obtain ⟨C, hC⟩ := eq1 ε hε
    use (C + (log (max 2 (N ε hε)))⁻¹ * max 2 (N ε hε))
    rw [eventually_atTop] at hC ⊢
    obtain ⟨M, hM⟩ := hC
    use max 2 (max M (N ε hε))
    intro x hx
    specialize hM x (by simp only [ge_iff_le, max_le_iff] at hx; exact hx.2.1)
    rw [hM, ← integral_log_inv'']
    · ring
    · exact le_max_left 2 (N ε hε)
    · exact le_trans (max_le_max_left _ <| le_max_right M (N ε hε)) hx

  replace eq1 (ε : ℝ) (hε : 0 < ε) :
    ∃ (C : ℝ), ∀ᶠ (x : ℝ) in atTop,
      ⌊x⌋₊.primeCounting =
      (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
      ((log x)⁻¹ * (x * f ε hε x) +
        ∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹) +
      C := by
    obtain ⟨C, hC⟩ := eq1 ε hε
    use C - ∫ t in Set.Icc 2 (max 2 (N ε hε)), (log t)⁻¹
    simp only [eventually_atTop, ge_iff_le] at hC ⊢
    obtain ⟨M, hM⟩ := hC
    use max M (max 2 (N ε hε))
    intro x hx
    rw [hM _ (le_trans (le_max_left M (max 2 (N ε hε))) hx), ← add_sub_assoc, eq_sub_iff_add_eq,
      show ∀ (a b c d : ℝ), a + b + c + d = (a + d) + (b + c) by intros; ring,
      add_comm (∫ _ in _, _) (∫ _ in _, _), ← integral_union_ae, Set.Icc_union_Icc_eq_Icc,
      ← add_assoc]
    · exact le_max_left 2 (N ε hε)
    · exact le_trans (le_max_right M (max 2 (N ε hε))) hx
    · rw [AEDisjoint, Set.Icc_inter_Icc_eq_singleton, volume_singleton]
      · exact le_max_left 2 (N ε hε)
      · exact le_trans (le_max_right M (max 2 (N ε hε))) hx
    · simp only [measurableSet_Icc, MeasurableSet.nullMeasurableSet]
    · refine ContinuousOn.integrableOn_Icc <| ContinuousOn.inv₀ (continuousOn_log.mono ?_) ?_
      · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, le_max_iff, ofNat_nonneg, true_or,
        and_true, not_le, ofNat_pos]
      · intro t ht
        simp only [Set.mem_Icc, le_max_iff, ne_eq, log_eq_zero, not_or] at ht ⊢
        exact ⟨by linarith, by linarith, by linarith⟩
    · refine ContinuousOn.integrableOn_Icc <| ContinuousOn.inv₀ (continuousOn_log.mono ?_) ?_
      · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, max_le_iff, not_and, not_le,
          isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
      · intro t ht
        simp only [Set.mem_Icc, max_le_iff, ne_eq, log_eq_zero, not_or] at ht ⊢
        exact ⟨by linarith, by linarith, by linarith⟩

  replace eq1 (ε : ℝ) (hε : 0 < ε) :
    ∃ (C : ℝ), ∀ᶠ (x : ℝ) in atTop,
      (⌊x⌋₊.primeCounting / ∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) - 1 =
      ((log x)⁻¹ * (x * f ε hε x) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹) /
          (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹)) +
      C / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
    obtain ⟨C, hC⟩ := eq1 ε hε
    use C
    simp only [eventually_atTop, ge_iff_le] at hC ⊢
    obtain ⟨M, hM⟩ := hC
    use max M (max 3 (N ε hε))
    intro x hx
    simp only [max_le_iff] at hx
    rw [sub_eq_iff_eq_add, div_eq_iff_mul_eq, add_mul, one_mul, add_mul, div_mul_cancel₀,
      add_mul, div_mul_cancel₀, div_mul_cancel₀, hM]
    · ring
    · linarith
    all_goals
    · apply integral_log_inv_ne_zero
      linarith


  simp_rw [isLittleO_iff, eventually_atTop] at hf
  choose M hM using hf

  choose C hC using eq1
  simp only [eventually_atTop, ge_iff_le] at hC
  choose L hL using hC

  have ineq1 (ε : ℝ) (hε : 0 < ε) (c : ℝ) (hc : 0 < c) (x : ℝ)
    (hx : max 2 (max (N ε hε) (M ε hε hc)) < x) :
    (log x)⁻¹ * x * |f ε hε x| ≤ c * ε * ((log x)⁻¹ * x) := by
    simp only [ge_iff_le, norm_eq_abs] at hM
    simp only [max_lt_iff] at hx
    specialize hM ε hε hc x (by linarith)
    rw [abs_of_pos hε] at hM
    rw [mul_comm (c * ε)]
    apply mul_le_mul
    · rfl
    · exact hM
    · exact abs_nonneg _
    · apply mul_nonneg
      · norm_num; exact log_nonneg (by linarith)
      · linarith

  have ineq2 (ε : ℝ) (hε : 0 < ε) (c : ℝ) (hc : 0 < c)  :
    ∃ (D : ℝ),
      ∀ (x : ℝ) (hx : max 2 (max (N ε hε) (M ε hε hc)) < x),
      |∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹| ≤
      c * ε * ((∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) - (log x)⁻¹ * x) + D := by
    have ineq (x : ℝ) (hx : max 2 (max (N ε hε) (M ε hε hc)) < x) :=
      calc |∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹|
        _ ≤ ∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, |f ε hε t * (log t ^ 2)⁻¹| :=
          norm_integral_le_integral_norm fun a ↦ f ε hε a * (log a ^ 2)⁻¹
        _ = ∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, |f ε hε t| * (log t ^ 2)⁻¹ := by
          refine integral_congr_ae ?_
          simp only [EventuallyEq, measurableSet_Icc, ae_restrict_eq, eventually_inf_principal,
            Set.mem_Icc, max_le_iff, and_imp]
          refine .of_forall fun t ht1 _ _ => ?_
          rw [abs_mul, abs_of_nonneg (a := (log t ^ 2)⁻¹)]
          norm_num
          apply pow_nonneg
          exact log_nonneg <| by linarith
        _ = (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) +
            (∫ (t : ℝ) in Set.Icc (max 2 (max (N ε hε) (M ε hε hc))) x,
            |f ε hε t| * (log t ^ 2)⁻¹) := by
          rw [← integral_union_ae, Set.Icc_union_Icc_eq_Icc]
          · refine max_le_max_left _ (le_max_left (N ε hε) (M ε hε hc))
          · exact le_of_lt hx
          · rw [AEDisjoint, Set.Icc_inter_Icc_eq_singleton, volume_singleton]
            · refine max_le_max_left _ (le_max_left (N ε hε) (M ε hε hc))
            · exact le_of_lt hx
          · simp only [measurableSet_Icc, MeasurableSet.nullMeasurableSet]
          · apply IntegrableOn.mul_continuousOn
            · simp_rw [← norm_eq_abs]
              rw [IntegrableOn, integrable_norm_iff (hf := f_int _ hε x (by
                  simp only [max_lt_iff] at hx
                  linarith) |>.mono _ le_rfl |>.1)]
              swap
              · apply Set.Icc_subset_Icc
                · exact le_max_left 2 (N ε hε)
                · exact le_of_lt hx
              · refine f_int _ hε x (by
                  simp only [max_lt_iff] at hx
                  linarith) |>.mono ?_ le_rfl
                apply Set.Icc_subset_Icc
                · exact le_max_left 2 (N ε hε)
                · exact le_of_lt hx

            · refine ContinuousOn.inv₀ (ContinuousOn.pow (continuousOn_log |>.mono ?_) 2) ?_
              · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, max_le_iff, not_and,
                  not_le, isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
              · intro t ht
                simp only [Set.mem_Icc, max_le_iff, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
                  pow_eq_zero_iff, log_eq_zero, not_or] at ht ⊢
                exact ⟨by linarith, by linarith, by linarith⟩
            · exact isCompact_Icc
          · apply IntegrableOn.mul_continuousOn
            · simp_rw [← norm_eq_abs]
              rw [IntegrableOn, integrable_norm_iff (hf := f_int _ hε x (by
                  simp only [max_lt_iff] at hx
                  linarith) |>.mono _ le_rfl |>.1)]
              swap
              · apply Set.Icc_subset_Icc
                · exact le_max_left 2 (max (N ε hε) (M ε hε hc))
                · rfl
              · refine f_int _ hε x (by
                  simp only [max_lt_iff] at hx
                  linarith) |>.mono ?_ le_rfl
                apply Set.Icc_subset_Icc
                · exact le_max_left 2 (max (N ε hε) (M ε hε hc))
                · rfl

            · refine ContinuousOn.inv₀ (ContinuousOn.pow (continuousOn_log |>.mono ?_) 2) ?_
              · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, max_le_iff, not_and,
                  not_le, isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
              · intro t ht
                simp only [Set.mem_Icc, max_le_iff, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
                  pow_eq_zero_iff, log_eq_zero, not_or] at ht ⊢
                exact ⟨by linarith, by linarith, by linarith⟩
            · exact isCompact_Icc
        _ ≤ (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) +
            (∫ (t : ℝ) in Set.Icc (max 2 (max (N ε hε) (M ε hε hc))) x,
            (c * ε) * (log t ^ 2)⁻¹) := by
            refine _root_.add_le_add (h₁ := le_rfl) ?_
            refine integral_mono_ae ?_ ?_ ?_
            · apply IntegrableOn.mul_continuousOn
              · simp_rw [← norm_eq_abs]
                rw [IntegrableOn, integrable_norm_iff (hf := f_int _ hε x (by
                    simp only [max_lt_iff] at hx
                    linarith) |>.mono (Set.Icc_subset_Icc_left <| le_max_left 2 _) le_rfl |>.1)]
                exact f_int _ hε x (by
                    simp only [max_lt_iff] at hx
                    linarith) |>.mono (Set.Icc_subset_Icc_left <| le_max_left 2 _) le_rfl
              · refine ContinuousOn.inv₀ (ContinuousOn.pow (continuousOn_log |>.mono ?_) 2) ?_
                · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, max_le_iff, not_and,
                    not_le, isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
                · intro t ht
                  simp only [Set.mem_Icc, max_le_iff, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
                    pow_eq_zero_iff, log_eq_zero, not_or] at ht ⊢
                  exact ⟨by linarith, by linarith, by linarith⟩
              · exact isCompact_Icc
            · rw [integrable_const_mul_iff]
              refine ContinuousOn.integrableOn_Icc <|
                ContinuousOn.inv₀ (ContinuousOn.pow (continuousOn_log |>.mono ?_) 2) ?_
              · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, max_le_iff, not_and, not_le,
                  isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
              · intro t ht
                simp only [Set.mem_Icc, max_le_iff, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
                  pow_eq_zero_iff, log_eq_zero, not_or] at ht ⊢
                exact ⟨by linarith, by linarith, by linarith⟩
              · simp only [isUnit_iff_ne_zero, ne_eq, _root_.mul_eq_zero, not_or]
                exact ⟨by linarith, by linarith⟩
            · simp only [EventuallyLE, measurableSet_Icc, ae_restrict_eq, eventually_inf_principal,
              Set.mem_Icc, max_le_iff, and_imp]
              refine .of_forall fun t _ _ _ _ => ?_
              apply mul_le_mul_of_nonneg_right
              · refine hM ε hε hc t (by assumption) |>.trans ?_
                simp only [norm_eq_abs, abs_of_pos hε, le_refl]
              · norm_num
                refine pow_nonneg (log_nonneg <| by linarith) 2
        _ = (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) +
            ((c * ε) * ∫ (t : ℝ) in Set.Icc (max 2 (max (N ε hε) (M ε hε hc))) x, (log t ^ 2)⁻¹) := by
            congr 1
            exact integral_const_mul (c * ε) _
        _ = (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) +
            ((c * ε) *
              ((∫ (t : ℝ) in Set.Icc (max 2 (max (N ε hε) (M ε hε hc))) x, (log t ^ 2)⁻¹) +
              ((∫ (t : ℝ) in Set.Icc 2 (max 2 (max (N ε hε) (M ε hε hc))), (log t ^ 2)⁻¹)) -
              ((∫ (t : ℝ) in Set.Icc 2 (max 2 (max (N ε hε) (M ε hε hc))), (log t ^ 2)⁻¹)))) := by
            simp only [add_sub_cancel_right]
        _ = (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) +
            ((c * ε) *
              ((∫ (t : ℝ) in Set.Icc 2 x, (log t ^ 2)⁻¹) -
                ((∫ (t : ℝ) in Set.Icc 2 (max 2 (max (N ε hε) (M ε hε hc))), (log t ^ 2)⁻¹)))) := by
            congr 3
            rw [add_comm, ← integral_union_ae, Set.Icc_union_Icc_eq_Icc]
            · exact le_max_left 2 (max (N ε hε) (M ε hε hc))
            · exact le_of_lt hx
            · rw [AEDisjoint, Set.Icc_inter_Icc_eq_singleton, volume_singleton]
              · exact le_max_left 2 (max (N ε hε) (M ε hε hc))
              · exact le_of_lt hx
            · simp only [measurableSet_Icc, MeasurableSet.nullMeasurableSet]
            · refine ContinuousOn.integrableOn_Icc <|
                ContinuousOn.inv₀ (ContinuousOn.pow (continuousOn_log |>.mono ?_) 2) ?_
              · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, not_and, not_le,
                  isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
              · intro t ht
                simp only [Set.mem_Icc, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
                  pow_eq_zero_iff, log_eq_zero, not_or] at ht ⊢
                exact ⟨by linarith, by linarith, by linarith⟩
            · refine ContinuousOn.integrableOn_Icc <|
                ContinuousOn.inv₀ (ContinuousOn.pow (continuousOn_log |>.mono ?_) 2) ?_
              · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, max_le_iff, not_and, not_le,
                  isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
              · intro t ht
                simp only [Set.mem_Icc, max_le_iff, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
                  pow_eq_zero_iff, log_eq_zero, not_or] at ht ⊢
                exact ⟨by linarith, by linarith, by linarith⟩
          _ = ((∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) -
            (c * ε) * (∫ (t : ℝ) in Set.Icc 2 (max 2 (max (N ε hε) (M ε hε hc))), (log t ^ 2)⁻¹)) +
            ((c * ε) * (∫ (t : ℝ) in Set.Icc 2 x, (log t ^ 2)⁻¹)) := by ring
          _ = ((c * ε) * (∫ (t : ℝ) in Set.Icc 2 x, (log t ^ 2)⁻¹)) +
            ((∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) -
            (c * ε) * (∫ (t : ℝ) in Set.Icc 2 (max 2 (max (N ε hε) (M ε hε hc))), (log t ^ 2)⁻¹)) := by
            ring
          _ = ((c * ε) * ((∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
                ((log 2)⁻¹ * 2) - ((log x)⁻¹ * x))) +
            ((∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) -
            (c * ε) * (∫ (t : ℝ) in Set.Icc 2 (max 2 (max (N ε hε) (M ε hε hc))), (log t ^ 2)⁻¹)) := by
            congr 2
            rw [integral_log_inv']
            · ring
            · rfl
            · simp only [max_lt_iff] at hx
              linarith
          _ = (c * ε) * ((∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) - ((log x)⁻¹ * x)) +
            ((∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) -
            (c * ε) * (∫ (t : ℝ) in Set.Icc 2 (max 2 (max (N ε hε) (M ε hε hc))), (log t ^ 2)⁻¹) +
            (c * ε) * (((log 2)⁻¹ * 2))) := by
            ring

    exact ⟨_, fun x hx => ineq x hx⟩

  choose D hD using ineq2

  have ineq4 (const : ℝ) (ε : ℝ) (hε : 0 < ε) :
    ∀ᶠ x in atTop, |const / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹)| ≤ 1/2 * ε := by
    by_cases hconst : const = 0
    · subst hconst
      simp only [zero_div, abs_zero, one_div, inv_pos, ofNat_pos, mul_nonneg_iff_of_pos_left,
        eventually_atTop, ge_iff_le]
      use 0
      intro x _
      exact le_of_lt hε
    have ineq (x : ℝ) (hx : 2 < x) :=
      calc (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹)
        _ ≥ (∫ (_ : ℝ) in Set.Icc 2 x, (log x)⁻¹) := by
          refine integral_mono_ae ?_ ?_ ?_
          · exact integrable_const _
          · refine ContinuousOn.integrableOn_Icc <|
              ContinuousOn.inv₀ (continuousOn_log |>.mono ?_) ?_
            · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, not_and, not_le,
              isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
            · intro t ht
              simp only [Set.mem_Icc, ne_eq, log_eq_zero, not_or] at ht ⊢
              exact ⟨by linarith, by linarith, by linarith⟩
          · simp only [EventuallyLE, measurableSet_Icc, ae_restrict_eq, eventually_inf_principal,
            Set.mem_Icc, and_imp]
            refine .of_forall fun t ht1 ht2 => ?_
            rw [inv_le_inv₀]
            · exact strictMonoOn_log.monotoneOn (a := t) (b := x)
                (by simpa only [Set.mem_Ioi] using (by linarith))
                (by simpa only [Set.mem_Ioi] using (by linarith)) ht2
            · rw [Real.log_pos_iff] <;> linarith
            · rw [Real.log_pos_iff] <;> linarith
        _ = (x - 2) * (log x)⁻¹ := by
          rw [MeasureTheory.integral_const]
          simp only [MeasurableSet.univ, Measure.restrict_apply, Set.univ_inter, volume_Icc,
            smul_eq_mul, mul_eq_mul_right_iff, ENNReal.toReal_ofReal_eq_iff, sub_nonneg,
            inv_eq_zero, log_eq_zero, Measure.real]
          refine Or.inl (le_of_lt hx)

    simp_rw [abs_div]
    have ineq (x : ℝ) (hx : 2 < x) :
        |const| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| ≤
        |const| / ((x - 2) * (log x)⁻¹) := by
      apply div_le_div₀
      · exact abs_nonneg _
      · rfl
      · apply mul_pos
        · linarith
        · norm_num
          rw [Real.log_pos_iff]
          · linarith
          · linarith
      · rw [abs_of_pos (integral_log_inv_pos _ hx)]
        exact ineq x hx
    have ineq (x : ℝ) (hx : 2 < x) :
        |const| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| ≤
        |const| * (log x / ((x - 2))) := by
      refine ineq x hx |>.trans <| le_of_eq ?_
      field_simp
    have lim := Real.tendsto_pow_log_div_mul_add_atTop 1 (-2) 1 (by norm_num)
    simp only [pow_one, one_mul, ← sub_eq_add_neg] at lim
    rw [tendsto_atTop_nhds] at lim
    specialize lim (Metric.ball 0 ((1/2) * ε / |const| : ℝ)) (by
      simp only [Metric.mem_ball, dist_self]
      apply _root_.div_pos
      · linarith
      · simpa only [abs_pos, ne_eq]) Metric.isOpen_ball
    obtain ⟨M, hM⟩ := lim
    rw [eventually_atTop]
    refine ⟨max 3 M, ?_⟩
    intro x hx
    simp only [Metric.mem_ball, dist_zero_right, max_le_iff, norm_eq_abs] at hM hx
    refine ineq x (by linarith) |>.trans ?_
    specialize hM x hx.2
    rw [abs_of_nonneg (by
      apply div_nonneg
      · refine log_nonneg (by linarith)
      · linarith)] at hM
    have ineq' : |const| * (log x / (x - 2)) < |const| * ((1/2) * ε / |const|) := by
      rw [mul_lt_mul_left]
      · exact hM
      · simpa only [abs_pos, ne_eq]
    rw [mul_div_cancel₀] at ineq'
    · refine le_of_lt ineq'
    · simpa only [ne_eq, abs_eq_zero]

  simp only [eventually_atTop, ge_iff_le] at ineq4

  rw [isLittleO_iff]
  intro ε hε
  specialize ineq4 (|D ε hε (1/2) (by linarith)| + |C ε hε|) ε hε
  obtain ⟨B, hB⟩ := ineq4
  simp only [one_div, norm_eq_abs, norm_one, mul_one, eventually_atTop, ge_iff_le]
  use max 3 (max (L ε hε + 1) (max B (max (N ε hε + 1) (@M ε hε (1/2) (by linarith) + 1))))

  intro x hx
  simp only [one_div, max_le_iff] at hx
  specialize hL ε hε x (by linarith)
  rw [hL]
  calc _
    _ ≤ |((log x)⁻¹ * (x * f ε hε x) / ∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹)| +
        |(∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹) / ∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| +
        |C ε hε / ∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| := by
      apply abs_add_three
    _ = |(log x)⁻¹ * (x * f ε hε x)| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| +
        |(∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹)| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| +
        |C ε hε| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| := by
      rw [abs_div, abs_div, abs_div]
    _ = |(log x)⁻¹ * (x * f ε hε x)| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |(∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹)| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| +
        |C ε hε| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| := by
        congr
        rw [abs_of_pos]
        apply integral_log_inv_pos
        linarith
    _ = |(log x)⁻¹ * (x * f ε hε x)| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |(∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹)| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |C ε hε| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| := by
        congr
        rw [abs_of_pos]
        apply integral_log_inv_pos
        linarith
    _ = |(log x)⁻¹ * (x * f ε hε x)| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |(∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹)| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |C ε hε| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
        congr
        rw [abs_of_pos]
        apply integral_log_inv_pos
        linarith
    _ = ((log x)⁻¹ * x * |f ε hε x|) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |(∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹)| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |C ε hε| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
        congr
        rw [abs_mul, abs_mul, abs_of_nonneg, abs_of_nonneg, mul_assoc]
        · linarith
        norm_num
        refine log_nonneg ?_
        linarith
    _ ≤ ((1/2) * ε * ((log x)⁻¹ * x)) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |(∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹)| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |C ε hε| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
        apply _root_.add_le_add (h₂ := le_rfl)
        apply _root_.add_le_add (h₂ := le_rfl)
        apply div_le_div₀
        · apply mul_nonneg <;> try apply mul_nonneg <;> try linarith
          norm_num; exact log_nonneg <| by linarith
        · exact ineq1 ε hε (1/2) (by linarith) x (by simpa using ⟨by linarith, by linarith, by linarith⟩)
        · apply integral_log_inv_pos
          linarith
        · rfl
    _ ≤ ((1/2) * ε * ((log x)⁻¹ * x)) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        ((1/2) * ε * ((∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) - (log x)⁻¹ * x) +
          D ε hε (1/2) (by linarith)) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |C ε hε| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
        apply _root_.add_le_add (h₂ := le_rfl)
        apply _root_.add_le_add (h₁ := le_rfl)
        apply div_le_div₀
        · exact le_trans (abs_nonneg _) <|
            hD ε hε (1/2) (by linarith) x (by simpa using ⟨by linarith, by linarith, by linarith⟩)
        · exact hD ε hε (1/2) (by linarith) x (by simpa using ⟨by linarith, by linarith, by linarith⟩)
        · apply integral_log_inv_pos
          linarith
        · rfl
    _ ≤ (((1/2) * ε * ((log x)⁻¹ * x)) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        ((1/2) * ε * ((∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) - (log x)⁻¹ * x)) /
          (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹))  +
        (D ε hε (1/2) (by linarith) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |C ε hε| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹)) := by
        rw [_root_.add_div, ← add_assoc, ← add_assoc]
    _ = ((1/2) * ε * ((log x)⁻¹ * x + (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) - (log x)⁻¹ * x)) /
          (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        (D ε hε (1/2) (by linarith) + |C ε hε|) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
      simp only [← _root_.add_div, ← _root_.mul_add]
      congr 1
      ring
    _ = ((1/2) * ε * (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹)) /
          (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        (D ε hε (1/2) (by linarith) + |C ε hε|) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
      congr 1
      ring
    _ = (1/2) * ε + (D ε hε (1/2) (by linarith) + |C ε hε|) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
      congr 1
      rw [mul_div_assoc, div_self, mul_one]
      apply integral_log_inv_ne_zero
      linarith
    _ ≤ (1/2) * ε + (|D ε hε (1/2) (by linarith)| + |C ε hε|) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
      apply _root_.add_le_add (h₁ := le_rfl)
      apply div_le_div₀
      · apply add_nonneg <;> exact abs_nonneg _
      · apply _root_.add_le_add (h₂ := le_rfl); exact le_abs_self _
      · apply integral_log_inv_pos; linarith
      · rfl
    _ ≤ (1/2) * ε + (1/2) * ε := by
      apply _root_.add_le_add (h₁ := le_rfl)
      specialize hB x (by linarith)
      rw [abs_div, abs_of_nonneg, abs_of_pos (a := ∫ _ in _, _)] at hB
      · exact hB
      · apply integral_log_inv_pos; linarith
      · apply add_nonneg <;> apply abs_nonneg
    _ = ε := by
      rw [← mul_two, mul_comm _ ε, _root_.mul_assoc]
      simp only [one_div, isUnit_iff_ne_zero, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
        IsUnit.inv_mul_cancel, mul_one]

/-%%
\begin{theorem}[pi_asymp]\label{pi_asymp}\lean{pi_asymp}\leanok
There exists a function $c(x)$ such that $c(x) = o(1)$ as $x \to \infty$ and
$$ \pi(x) = (1 + c(x)) \int_2^x \frac{dt}{\log t}$$
for all $x$ large enough.
\end{theorem}
%%-/
theorem pi_asymp :
    ∃ c : ℝ → ℝ, c =o[atTop] (fun _ ↦ (1 : ℝ)) ∧
      ∀ᶠ (x : ℝ) in atTop,
        Nat.primeCounting ⌊x⌋₊ = (1 + c x) * ∫ t in (2 : ℝ)..x, 1 / (log t) := by
  refine ⟨_, pi_asymp'', ?_⟩
  simp only [one_div, add_sub_cancel, eventually_atTop, ge_iff_le]
  refine ⟨3, fun x hx => ?_⟩
  rw [intervalIntegral.integral_of_le (by linarith),
    ← MeasureTheory.integral_Icc_eq_integral_Ioc, div_mul_cancel₀]
  exact (integral_log_inv_pos x (by linarith)).ne'

/-%%
\begin{proof}\leanok
\uses{chebyshev_asymptotic}
We have the identity
$$ \pi(x) = \frac{1}{\log x} \sum_{p \leq x} \log p
+ \int_2^x (\sum_{p \leq t} \log p) \frac{dt}{t \log^2 t}$$
as can be proven by interchanging the sum and integral and using the fundamental theorem of calculus.  For any $\eps$, we know from Theorem \ref{chebyshev_asymptotic} that there is $x_\eps$ such that
$\sum_{p \leq t} \log p = t + O(\eps t)$ for $t \geq x_\eps$, hence for $x \geq x_\eps$
$$ \pi(x) = \frac{1}{\log x} (x + O(\eps x))
+ \int_{x_\eps}^x (t + O(\eps t)) \frac{dt}{t \log^2 t} + O_\eps(1)$$
where the $O_\eps(1)$ term can depend on $x_\eps$ but is independent of $x$.  One can evaluate this after an integration by parts as
$$ \pi(x) = (1+O(\eps)) \int_{x_\eps}^x \frac{dt}{\log t} + O_\eps(1)$$
$$  = (1+O(\eps)) \int_{2}^x \frac{dt}{\log t} $$
for $x$ large enough, giving the claim.
\end{proof}
%%-/

lemma pi_alt_Oaux1 : ∃ c, ∀ᶠ (x : ℝ) in atTop,
    ∫ (t : ℝ) in Set.Icc 2 √x, 1 / log t ^ 2 ≤ c * √x := by
  use 1 / (log 2) ^ 2
  rw [eventually_atTop]
  use 4
  intro b hb
  simp only [one_div]
  trans ((log 2) ^ 2)⁻¹ * (b.sqrt - 2)
  · have hb : 2 ≤ √b := by
        rw [Real.le_sqrt (by norm_num) (by linarith)]
        norm_num; linarith
    rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le hb]
    trans ∫ (t : ℝ) in (2)..√b, (log 2 ^ 2)⁻¹
    · apply intervalIntegral.integral_mono_on hb
      · apply ContinuousOn.intervalIntegrable_of_Icc hb
        apply ContinuousOn.inv₀
        · apply ContinuousOn.pow
          apply ContinuousOn.log continuousOn_id
          intro x hx
          simp only [Set.mem_Icc, id_eq, ne_eq] at hx ⊢
          linarith
        · intro x hx
          simp at hx ⊢
          constructor <;> try linarith
          constructor <;> linarith
      · apply intervalIntegral.intervalIntegrable_const
      · intro x hx
        simp only [Set.mem_Icc] at hx
        rw [inv_le_inv₀]
        · apply pow_le_pow_left₀
          · apply log_nonneg (by linarith)
          · rw [log_le_log_iff] <;> linarith
        · apply pow_pos
          rw [Real.log_pos_iff] <;> linarith
        · apply pow_pos
          rw [Real.log_pos_iff] <;> linarith
    · rw [intervalIntegral.integral_const, smul_eq_mul]
      linarith
  · rw [mul_sub]
    simp only [tsub_le_iff_right, le_add_iff_nonneg_right, ofNat_pos,
      mul_nonneg_iff_of_pos_right, inv_nonneg]
    positivity

lemma pi_alt_Oaux2 : ∃ c, ∀ᶠ (x : ℝ) in atTop,
    ∫ (t : ℝ) in Set.Icc (√x) x, 1 / log t ^ 2 ≤ c * (x / log x ^ 2) := by
  use 4
  rw [eventually_atTop]
  use 4
  intro b hb
  simp only [one_div]
  trans ((log √b) ^ 2)⁻¹ * (b - b.sqrt)
  · have hb : 2 ≤ √b ∧ √b ≤ b := by
        constructor
        · rw [Real.le_sqrt (by norm_num) (by linarith)]
          norm_num; linarith
        · rw [Real.sqrt_le_left (by linarith)]
          apply le_self_pow₀ <;> linarith
    rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le hb.2]
    trans ∫ (t : ℝ) in √b..b, (log √b ^ 2)⁻¹
    · apply intervalIntegral.integral_mono_on hb.2
      · apply ContinuousOn.intervalIntegrable_of_Icc hb.2
        apply ContinuousOn.inv₀
        · apply ContinuousOn.pow
          apply ContinuousOn.log continuousOn_id
          intro x hx
          simp only [Set.mem_Icc, id_eq, ne_eq] at hx ⊢
          linarith
        · intro x hx
          simp at hx ⊢
          constructor <;> try linarith
          constructor <;> linarith
      · apply intervalIntegral.intervalIntegrable_const
      · intro x hx
        simp only [Set.mem_Icc] at hx
        rw [inv_le_inv₀]
        · apply pow_le_pow_left₀
          · apply log_nonneg (by linarith)
          · rw [log_le_log_iff] <;> linarith
        · apply pow_pos
          rw [Real.log_pos_iff] <;> linarith
        · apply pow_pos
          rw [Real.log_pos_iff] <;> linarith
    · rw [intervalIntegral.integral_const, smul_eq_mul]
      linarith
  · rw [mul_sub, Real.log_sqrt (by linarith), div_pow, ← one_div, one_div_div, mul_comm, mul_div,
      mul_comm, mul_div, show (2 : ℝ) ^ 2 = 4 by norm_num]
    suffices 0 ≤ 4 / log b ^ 2 * √b by linarith
    positivity

lemma inv_div_log_asy : ∃ c, ∀ᶠ (x : ℝ) in atTop,
    ∫ (t : ℝ) in Set.Icc 2 x, 1 / log t ^ 2 ≤ c * (x / log x ^ 2) := by
  obtain ⟨c1, hc1⟩ := pi_alt_Oaux1
  obtain ⟨c2, hc2⟩ := pi_alt_Oaux2
  have h := @isLittleO_log_rpow_rpow_atTop (1 / 2) 2 (by norm_num)
  rw [isLittleO_iff] at h
  specialize h (show 0 < 1 by norm_num)
  rw [eventually_atTop] at h hc1 hc2
  obtain ⟨c0, hc0⟩ := h
  obtain ⟨c1', hc1⟩ := hc1
  obtain ⟨c2', hc2⟩ := hc2
  use c1 + c2
  rw [eventually_atTop]
  use max 5 (max c0 (max c1' c2'))
  intro x hx
  have hx' : 2 < √x ∧ √x ≤ x := by
    constructor
    · rw [Real.lt_sqrt (by norm_num)]
      linarith [(le_of_max_le_left hx)]
    · rw [Real.sqrt_le_left (by linarith [(le_of_max_le_left hx)])]
      apply le_self_pow₀ <;> linarith [(le_of_max_le_left hx)]
  calc
  _ = (∫ (t : ℝ) in (2)..(√x), 1 / log t ^ 2) + ∫ (t : ℝ) in (√x)..x, 1 / log t ^ 2 := by
    simp only [one_div]
    rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le (by linarith [(le_of_max_le_left hx)]),
      ← intervalIntegral.integral_add_adjacent_intervals (b := √x)]
    · apply ContinuousOn.intervalIntegrable_of_Icc (by linarith [hx'.1])
      apply ContinuousOn.inv₀
      · apply ContinuousOn.pow
        apply ContinuousOn.log continuousOn_id
        intro x hx
        simp only [Set.mem_Icc, id_eq, ne_eq] at hx ⊢
        linarith
      · intro x hx
        simp at hx ⊢
        constructor <;> try linarith
        constructor <;> linarith
    · apply ContinuousOn.intervalIntegrable_of_Icc (by linarith [hx'.2])
      apply ContinuousOn.inv₀
      · apply ContinuousOn.pow
        apply ContinuousOn.log continuousOn_id
        intro x hx
        simp only [Set.mem_Icc, id_eq, ne_eq] at hx ⊢
        linarith
      · intro x hx
        simp at hx ⊢
        constructor <;> try linarith
        constructor <;> linarith
  _ ≤ c1 * √x + c2 * (x / log x ^ 2) := by
    specialize hc1 x (le_of_max_le_left (le_of_max_le_right (le_of_max_le_right hx)))
    specialize hc2 x (le_of_max_le_right (le_of_max_le_right (le_of_max_le_right hx)))
    rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le (by linarith [hx'.1]) ] at hc1
    rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le hx'.2] at hc2
    apply _root_.add_le_add hc1 hc2
  _ ≤ (c1 + c2) * (x / log x ^ 2) := by
    specialize hc0 x (le_of_max_le_left (le_of_max_le_right hx))
    simp only [rpow_two, norm_pow, norm_eq_abs, sq_abs, one_mul] at hc0
    rw [abs_eq_self.2] at hc0
    · rw [add_mul]
      apply _root_.add_le_add _ (by linarith)
      rw [mul_le_mul_iff_of_pos_left]
      · rw [le_div_iff₀]
        · trans √x * x ^ (1 / 2 : ℝ)
          · apply mul_le_mul (by linarith) hc0 (by positivity) (by positivity)
          · rw [← Real.sqrt_eq_rpow, Real.mul_self_sqrt (by linarith)]
        · apply pow_pos
          apply Real.log_pos
          linarith
      · by_contra! h
        specialize hc1 x (le_of_max_le_left (le_of_max_le_right (le_of_max_le_right hx)))
        have : ∫ (t : ℝ) in Set.Icc 2 √x, 1 / log t ^ 2 > 0 := by
          rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le]
          · apply intervalIntegral.intervalIntegral_pos_of_pos_on
            · simp only [one_div]
              apply ContinuousOn.intervalIntegrable_of_Icc (by linarith)
              apply ContinuousOn.inv₀
              · apply ContinuousOn.pow
                apply ContinuousOn.log continuousOn_id
                intro x hx
                simp only [Set.mem_Icc, id_eq, ne_eq] at hx ⊢
                linarith
              · intro x hx
                simp at hx ⊢
                constructor <;> try linarith
                constructor <;> linarith
            · intro x hx
              simp only [Set.mem_Ioo, one_div, inv_pos] at hx ⊢
              apply pow_pos
              apply Real.log_pos
              linarith
            · linarith
          · linarith
        have : c1 * √x ≤ 0 := by
          apply mul_nonpos_of_nonpos_of_nonneg h (by positivity)
        linarith
    · apply rpow_nonneg
      linarith

lemma integral_log_inv_pialt (x : ℝ) (hx : 4 ≤ x) : ∫ (t : ℝ) in Set.Icc 2 x, 1 / log t =
    x / log x - 2 / log 2 + ∫ (t : ℝ) in Set.Icc 2 x, 1 / (log t) ^ 2 := by
  have := integral_log_inv 2 x (by norm_num) (by linarith)
  rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le (by linarith [hx]),
    MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le (by linarith [hx]),
    ← mul_one_div, one_div, ← mul_one_div, one_div]
  simp only [one_div, this, mul_comm]

lemma integral_div_log_asymptotic : ∃ c : ℝ → ℝ, c =o[atTop] (fun _ ↦ (1:ℝ)) ∧
    ∀ᶠ (x : ℝ) in atTop, ∫ t in Set.Icc 2 x, 1 / (log t) = (1 + c x) * x / (log x) := by
  obtain ⟨c, hc⟩ := inv_div_log_asy
  use fun x => ((∫ (t : ℝ) in Set.Icc 2 x, 1 / log t ^ 2) - 2 / log 2) * log x / x
  constructor
  · rw [isLittleO_iff]
    intro m hm
    rw [eventually_atTop] at *
    obtain ⟨a, ha⟩ := hc
    have h1 : ∃ N, ∀ x ≥ N, |2 / log 2 * log x / x| ≤ m / 2 := by
      have h := Real.isLittleO_log_id_atTop
      rw [isLittleO_iff] at h
      have h' : log 2 * m / 4 > 0 := by
        apply _root_.div_pos _ (by norm_num)
        apply mul_pos _ hm
        apply Real.log_pos (by norm_num)
      specialize h h'
      rw [eventually_atTop] at h
      obtain ⟨a, ha⟩ := h
      use max a 1
      intro x hx
      specialize ha x (by aesop)
      rw [abs_div, div_le_iff₀]
      · simp only [norm_eq_abs, id_eq] at ha
        rw [abs_mul, mul_comm, ← le_div_iff₀]
        · suffices log 2 * m / 4 * |x| =  m / 2 * |x| / |2 / log 2| by rwa [← this]
          rw [abs_div, show (4 : ℝ) = 2 * 2 by norm_num, show |(2 : ℝ)| = 2 by norm_num,
            show |log 2| = log 2 by simp only [abs_eq_self]; apply log_nonneg; norm_num]
          field_simp
        · simp only [abs_pos, ne_eq, div_eq_zero_iff, OfNat.ofNat_ne_zero, log_eq_zero,
          OfNat.ofNat_ne_one, false_or]
          norm_num
      · simp only [abs_pos, ne_eq]
        linarith [le_of_max_le_right hx]
    have h2 : ∃ N, ∀ x ≥ N, |c| / |log x| ≤ m / 2 := by
      use max 2 (Real.exp (2 * |c| / m))
      intro x hx
      rw [div_le_iff₀, mul_comm, ← div_le_iff₀ (by linarith)]
      · rw [← div_mul, mul_comm, mul_div]
        nth_rw 2 [abs_eq_self.2]
        · rw [Real.le_log_iff_exp_le (by linarith [le_of_max_le_left hx])]
          linarith [le_of_max_le_right hx]
        · apply log_nonneg
          linarith [le_of_max_le_left hx]
      · simp only [abs_pos, ne_eq, log_eq_zero, not_or]
        have : 2 ≤ x := by aesop
        constructor <;> try linarith
        constructor <;> linarith
    obtain ⟨N, hN⟩ := h1
    obtain ⟨N', hN'⟩ := h2
    use max (max a 2) (max N N')
    intro x hx
    rw [sub_mul, sub_div]
    simp only [norm_eq_abs, norm_one, mul_one]
    trans |(∫ (t : ℝ) in Set.Icc 2 x, 1/ (log t ^ 2)) * log x / x| + |2 / log 2 * log x / x|
    · exact abs_sub _ _
    · specialize ha x (by aesop)
      specialize hN x (by aesop)
      specialize hN' x (by aesop)
      calc
      _ ≤ |c| * |x / log x ^ 2| * |log x / x| + |2 / log 2 * log x / x| := by
        apply _root_.add_le_add _ (by linarith)
        rw [← mul_div, abs_mul]
        apply mul_le_mul_of_nonneg_right _ (by positivity)
        trans |c * (x / log x ^ 2)|
        · apply abs_le_abs_of_nonneg _ ha
          rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le
            (by aesop)]
          apply intervalIntegral.integral_nonneg (by aesop)
          intro y _
          positivity
        · rw [abs_mul]
      _ ≤ m / 2 + m / 2 := by
        apply _root_.add_le_add _ hN
        rw [mul_assoc, ← abs_mul,
          show x / log x ^ 2 * (log x / x) = (x * log x) / (x * log x) / log x by ring, div_self]
        · rwa [← abs_mul, mul_one_div, abs_div]
        · apply mul_ne_zero
          · suffices 2 ≤ x by linarith
            aesop
          · have : 2 ≤ x := by aesop
            apply log_ne_zero_of_pos_of_ne_one <;> linarith
      _ ≤ m := by linarith
  · rw [eventually_atTop] at *
    obtain ⟨a, _⟩ := hc
    use max 4 a
    intro x hx
    rw [integral_log_inv_pialt x (le_of_max_le_left hx), add_mul, _root_.add_div, sub_add, sub_eq_add_neg,
      one_mul, neg_sub]
    congr
    rw [← mul_div, ← mul_div, mul_assoc]
    nth_rw 1 [← mul_one (a := (∫ (t : ℝ) in Set.Icc 2 x, 1 / log t ^ 2) - 2 / log 2)]
    congr
    rw [div_mul_eq_mul_div, mul_div, div_div, mul_comm, div_self]
    apply mul_ne_zero
    · linarith [le_of_max_le_left hx]
    · simp only [ne_eq, log_eq_zero, not_or]
      constructor <;> try linarith [le_of_max_le_left hx]
      constructor <;> linarith [le_of_max_le_left hx]

/-%%
\begin{corollary}[pi_alt]\label{pi_alt}\lean{pi_alt}\leanok  One has
$$ \pi(x) = (1+o(1)) \frac{x}{\log x}$$
as $x \to \infty$.
\end{corollary}
%%-/
theorem pi_alt : ∃ c : ℝ → ℝ, c =o[atTop] (fun _ ↦ (1 : ℝ)) ∧
    ∀ x : ℝ, Nat.primeCounting ⌊x⌋₊ = (1 + c x) * x / log x := by
  obtain ⟨f, hf, h⟩ := pi_asymp
  obtain ⟨f', hf', h'⟩ := integral_div_log_asymptotic
  rw [eventually_atTop] at h h'
  obtain ⟨c, hc⟩ := h
  obtain ⟨c', hc'⟩ := h'
  set C := max 2 (max c c')
  use (fun x => if x < C then (log x / x) * ⌊x⌋₊.primeCounting - 1 else (f x + f' x + (f x) * (f' x)))
  constructor
  · rw [isLittleO_iff] at *
    intro m hm
    rw [eventually_atTop]
    set C' := min (m / 4) 1
    have h1 : 0 < C' := by
      apply lt_min
      · linarith
      · norm_num
    specialize hf h1
    specialize hf' h1
    rw [eventually_atTop] at hf hf'
    obtain ⟨a1, hf⟩ := hf
    obtain ⟨a2, hf'⟩ := hf'
    use max C (max a1 a2)
    intro x hx
    have hC : C ≤ x := by linarith [le_of_max_le_left hx]
    rw [← not_lt] at hC
    simp [hC]
    trans |f x + f' x| + |f x| * |f' x|
    · rw [← abs_mul]
      exact abs_add_le _ _
    · trans |f x| + |f' x| + |f x| * |f' x|
      · apply _root_.add_le_add _ (by linarith)
        exact abs_add_le _ _
      · specialize hf x (le_of_max_le_left (le_of_max_le_right hx))
        specialize hf' x (le_of_max_le_right (le_of_max_le_right hx))
        simp at hf hf'
        have h1 : |f x| ≤ m / 4 := by aesop
        have h2 : |f' x| ≤ m / 4 := by aesop
        have h3 : |f x| * |f' x| ≤ m / 4 := by
          trans |f x|
          · suffices |f' x| ≤ 1 by
              apply mul_le_of_le_one_right (by positivity) this
            aesop
          · exact h1
        linarith
  · intro x
    by_cases hx : x < C
    · simp only [hx, ↓reduceIte, add_sub_cancel]
      by_cases hx' : x = 0 ∨ |x| = 1
      · rcases hx' with (rfl | hx)
        · simp only [floor_zero, primeCounting_zero, CharP.cast_eq_zero, log_zero, div_zero,
            mul_zero]
        · have hx := eq_or_eq_neg_of_abs_eq hx
          rcases hx with (hx | hx)
          · simp only [hx, floor_one, primeCounting_one, CharP.cast_eq_zero, log_one,
            div_one, mul_zero, mul_one, div_zero]
          · simp only [hx, log_neg_eq_log, log_one, zero_div, zero_mul,
            mul_neg, mul_one, neg_zero, div_zero, cast_eq_zero,
            primeCounting_eq_zero_iff, ge_iff_le]
            suffices ⌊(-1 : ℝ)⌋₊ = 0  by rw [this]; linarith
            rw [Nat.floor_eq_zero]
            norm_num
      · simp only [not_or] at hx'
        rw [← mul_div, mul_comm, ← mul_assoc, mul_div, div_mul_eq_mul_div (a := x), div_div]
        nth_rw 2 [mul_comm]
        rw [div_self, one_mul]
        apply mul_ne_zero
        · simp only [ne_eq, log_eq_zero, not_or]
          rw [show (1 : ℝ) = |1| by simp, abs_eq_abs] at hx'
          simp only [not_or] at hx'
          exact hx'
        · exact hx'.1
    · simp only [hx, ↓reduceIte]
      simp only [not_lt] at hx
      specialize hc x (le_of_max_le_left (le_of_max_le_right hx))
      specialize hc' x (le_of_max_le_right (le_of_max_le_right hx))
      rw [intervalIntegral.integral_of_le ((le_max_left _ _).trans hx),
        ← MeasureTheory.integral_Icc_eq_integral_Ioc] at hc
      rw [hc, hc', mul_div]
      congr 1
      ring

/-%%
\begin{proof}\leanok
\uses{pi_asymp}
An integration by parts gives
  $$ \int_2^x \frac{dt}{\log t} = \frac{x}{\log x} - \frac{2}{\log 2} + \int_2^x \frac{dt}{\log^2 t}.$$
We have the crude bounds
$$ \int_2^{\sqrt{x}} \frac{dt}{\log^2 t} = O( \sqrt{x} )$$
and
$$ \int_{\sqrt{x}}^x \frac{dt}{\log^2 t} = O( \frac{x}{\log^2 x} )$$
and combining all this we obtain
$$ \int_2^x \frac{dt}{\log t} = \frac{x}{\log x} + O( \frac{x}{\log^2 x} )$$
$$ = (1+o(1)) \frac{x}{\log x}$$
and the claim then follows from Theorem \ref{pi_asymp}.
\end{proof}
%%-/

/-%%
Let $p_n$ denote the $n^{th}$ prime.

\begin{proposition}[pn_asymptotic]\label{pn_asymptotic}\lean{pn_asymptotic}\leanok
 One has
  $$ p_n = (1+o(1)) n \log n$$
as $n \to \infty$.
\end{proposition}
%%-/
theorem pn_asymptotic : ∃ c : ℕ → ℝ, c =o[atTop] (fun _ ↦ (1 : ℝ)) ∧
    ∀ n : ℕ, Nat.nth Nat.Prime n = (1 + c n) * n * log n := by
  sorry

/-%%
\begin{proof}
\uses{pi_alt}
Use Corollary \ref{pi_alt} to show that for any $\eps>0$, and for $x$ sufficiently large, the number of primes up to $(1-\eps) n \log n$ is less than $n$, and the number of primes up to $(1+\eps) n \log n$ is greater than $n$.
\end{proof}
%%-/

/-%%
\begin{corollary}[pn_pn_plus_one] \label{pn_pn_plus_one}\lean{pn_pn_plus_one}\leanok
We have $p_{n+1} - p_n = o(p_n)$
  as $n \to \infty$.
\end{corollary}
%%-/

theorem pn_pn_plus_one : ∃ c : ℕ → ℝ, c =o[atTop] (fun _ ↦ (1 : ℝ)) ∧
    ∀ n : ℕ, Nat.nth Nat.Prime (n + 1) - Nat.nth Nat.Prime n = (c n) * Nat.nth Nat.Prime n := by
  use (fun n => (Nat.nth Nat.Prime (n+1) - Nat.nth Nat.Prime n) / Nat.nth Nat.Prime n)
  refine ⟨?_, ?_⟩
  · obtain ⟨k, k_o1, p_n_eq⟩ := pn_asymptotic
    simp only [p_n_eq, cast_add, cast_one, isLittleO_one_iff]
    simp_rw [sub_div]
    have zero_eq_minus: (0 : ℝ) = 1 - 1 := by
      simp
    rw [zero_eq_minus]
    apply Filter.Tendsto.sub
    · conv =>
        arg 1
        intro n
        equals ((1 + k (n + 1)) / (1 + k n) ) * ((↑n + 1) * log (↑n + 1) / (↑n * log ↑n)) =>
          field_simp
      nth_rw 6 [← (one_mul 1)]
      apply Filter.Tendsto.mul
      · have one_div: nhds 1 = nhds ((1: ℝ) / 1) := by simp
        rw [one_div]
        apply Filter.Tendsto.div
        · nth_rw 3 [← (AddMonoid.add_zero 1)]
          apply Filter.Tendsto.add
          · simp
          · rw [Filter.tendsto_add_atTop_iff_nat]
            rw [Asymptotics.isLittleO_iff_tendsto] at k_o1
            · simp only [div_one] at k_o1
              exact k_o1
            · simp
        · nth_rw 2 [← (AddMonoid.add_zero 1)]
          apply Filter.Tendsto.add
          · simp
          · rw [Asymptotics.isLittleO_iff_tendsto] at k_o1
            · simp only [div_one] at k_o1
              exact k_o1
            · simp

        simp
      · conv =>
          arg 1
          intro x
          equals ((↑x + 1) / x) * (log (↑x + 1) / (log ↑x)) =>
            field_simp
        nth_rw 3 [← (one_mul 1)]
        apply Filter.Tendsto.mul
        · simp_rw [← div_add_div_same]
          nth_rw 2 [← (AddMonoid.add_zero 1)]
          apply Filter.Tendsto.add
          · rw [← Filter.tendsto_add_atTop_iff_nat 1]
            field_simp
            simp
          · simp only [one_div]
            exact tendsto_inverse_atTop_nhds_zero_nat
        · have log_eq: ∀ (n: ℕ), log (↑n + 1) = log ↑n + log (1 + 1/n) := by
            intro n
            by_cases n_eq_zero: n = 0
            · simp [n_eq_zero]
            · calc
                _ = log (n * (1 + 1 / n)) := by field_simp
                _ = log n + log (1 + 1/n) := by
                  rw [Real.log_mul]
                  · simpa
                  · simp only [one_div, ne_eq]
                    positivity

          simp_rw [log_eq]
          simp_rw [← div_add_div_same]
          nth_rw 3 [← (AddMonoid.add_zero 1)]
          apply Filter.Tendsto.add
          · rw [← Filter.tendsto_add_atTop_iff_nat 2]
            have log_not_zero: ∀ n: ℕ, log (n + 2) ≠ 0 := by
              intro n
              simp
              refine ⟨?_, ?_, ?_⟩
              · norm_cast
              · norm_cast
                simp
              · norm_cast
            simp [log_not_zero]
          · rw [← Filter.tendsto_add_atTop_iff_nat 2]
            apply squeeze_zero (g := fun (n: ℕ) => (log 2 / log (n + 2)))
            · intro n
              have log_plus_nonzero: 0 ≤ log (1 + 1 / ↑(n + 2)) := by
                apply log_nonneg
                simp only [cast_add, cast_ofNat, one_div, le_add_iff_nonneg_right, inv_nonneg]
                norm_cast
                simp only [le_add_iff_nonneg_left, _root_.zero_le]
              exact div_nonneg log_plus_nonzero (log_natCast_nonneg (n + 2))
            · intro n
              norm_cast
              have log_le_2: log (1 + 1 / ↑(n + 2)) ≤ log 2 := by
                apply Real.log_le_log
                · positivity
                · have two_eq_one_plus_one: (2 : ℝ) = 1 + 1 := by
                    norm_num
                  rw [two_eq_one_plus_one]
                  simp only [cast_add, cast_ofNat, one_div, add_le_add_iff_left, ge_iff_le]
                  apply inv_le_one_of_one_le₀
                  linarith

              rw [div_le_div_iff_of_pos_right]
              · exact log_le_2
              · apply Real.log_pos
                norm_cast
                simp
            · apply Filter.Tendsto.div_atTop (l := atTop) (a := log 2)
              · simp
              · norm_cast
                have shift_fn := Filter.tendsto_add_atTop_iff_nat (f := fun n => log (n)) (l := atTop) 2
                rw [shift_fn]
                apply Filter.Tendsto.comp Real.tendsto_log_atTop
                exact tendsto_natCast_atTop_atTop

    · have eventually_nonzero: ∃ t, t > 2 ∧ ∀ n, 1 + k (n + t) ≠ 0 := by
        rw [Asymptotics.isLittleO_iff_tendsto] at k_o1
        · rw [NormedAddCommGroup.tendsto_nhds_zero] at k_o1
          specialize k_o1 ((1 : ℝ) / 2)
          simp only [one_div, gt_iff_lt, inv_pos, ofNat_pos, div_one, norm_eq_abs, eventually_atTop,
            ge_iff_le, forall_const] at k_o1
          obtain ⟨a, ha⟩ := k_o1
          use (a + 3)
          refine ⟨by simp, ?_⟩
          intro n
          specialize ha (n + (a + 3))
          have a_le_plus: a ≤ n + (a + 3) := by omega
          simp [a_le_plus] at ha

          by_contra!
          rw [add_eq_zero_iff_eq_neg] at this
          rw [← abs_neg] at ha
          rw [← this] at ha
          simp only [abs_one] at ha
          have two_inv_lt := inv_lt_one_of_one_lt₀ (a := (2 : ℝ)) (by simp)
          linarith
        · simp

      obtain ⟨t, t_gt_2, ht⟩ := eventually_nonzero
      rw [← Filter.tendsto_add_atTop_iff_nat t]
      have denom_nonzero: ∀ n, ((1 + k (n + t)) * ↑(n + t) * log ↑(n + t)) ≠ 0 := by
        intro n
        simp
        refine ⟨?_, ?_, ?_⟩
        refine ⟨?_, ?_⟩
        · exact ht n
        · norm_cast
          omega
        · norm_cast
          omega
        · refine ⟨?_, by norm_cast⟩
          norm_cast
          omega
      conv =>
        arg 1
        intro n
        rw [div_self (denom_nonzero n)]
      simp
  · intro n
    have nth_nonzero: Nat.nth Nat.Prime n ≠ 0 := by
      exact Nat.Prime.ne_zero (prime_nth_prime n)
    simp [nth_nonzero]

/-%%
\begin{proof}
\uses{pn_asymptotic}
  Easy consequence of preceding proposition.
\end{proof}
%%-/

/-%%
\begin{corollary}[prime_between]  \label{prime_between}\lean{prime_between}\leanok
For every $\eps>0$, there is a prime between $x$ and $(1+\eps)x$ for all sufficiently large $x$.
\end{corollary}
%%-/

lemma prime_in_gap' (a b : ℕ) (h : a.primeCounting < b.primeCounting)
    : ∃ (p : ℕ), p.Prime ∧ (a + 1) ≤ p ∧ p < (b + 1) := by
  obtain ⟨p, hp, pp⟩ := exists_of_count_lt_count h
  exact ⟨p, pp, hp.left, hp.right⟩

lemma prime_in_gap (a b : ℝ) (ha : 0 < a)
    (h : ⌊a⌋₊.primeCounting < ⌊b⌋₊.primeCounting)
    : ∃(p : ℕ), p.Prime ∧ a < p ∧ p ≤ b := by

  have hab : ⌊a⌋₊ < ⌊b⌋₊ := Monotone.reflect_lt Nat.monotone_primeCounting h
  obtain ⟨w, h, ha, hb⟩ := prime_in_gap' ⌊a⌋₊ ⌊b⌋₊ h
  refine ⟨w, h, lt_of_floor_lt ha, ?_⟩
  have : a < b := by
    by_contra h
    cases lt_or_eq_of_le <| le_of_not_gt h with
    | inl hh => linarith [floor_le_floor <| le_of_lt hh]
    | inr hh =>
      rw [hh] at hab
      rwa [←lt_self_iff_false ⌊a⌋₊]
  by_contra h
  have : ⌊b⌋₊ < w := floor_lt (by linarith) |>.mpr (lt_of_not_ge h)
  have : ⌊b⌋₊ + 1 ≤ w := by linarith
  linarith

lemma bound_f_second_term (f : ℝ → ℝ) (hf : Tendsto f atTop (nhds 0)) (δ : ℝ) (hδ : δ > 0) :
    ∀ᶠ x: ℝ in atTop, (1 + f x) < (1 + δ)  := by
  have bound_one_plus_f: ∀ y: ℝ, ∀ z: ℝ, |f y| < z → 1 + (f y) < 1 + z := by
    intro y z hf
    by_cases f_pos: 0 < f y
    · rw [abs_of_pos f_pos] at hf
      linarith
    · rw [not_lt] at f_pos
      rw [abs_of_nonpos f_pos] at hf
      linarith

  have f_small := NormedAddCommGroup.tendsto_nhds_zero.mp hf δ hδ
  simp only [norm_eq_abs, eventually_atTop, ge_iff_le] at f_small
  obtain ⟨p, hp⟩ := f_small

  let a := ((max 1 p) : ℝ)
  have ha: ∀ b: ℝ, a ≤ b → |f b| < δ := by
    intro b hb
    have b_ge_p: p ≤ b := by
      have a_ge_p: p ≤ a := by simp [a]
      linarith
    exact hp b b_ge_p

  rw [Filter.eventually_atTop]

  use a
  intro b hb
  exact bound_one_plus_f b δ (ha b (by linarith))


lemma bound_f_first_term {ε : ℝ} (hε : 0 < ε) (f : ℝ → ℝ) (hf : Tendsto f atTop (nhds 0)) (δ : ℝ) (hδ : δ > 0) :
    ∀ᶠ x: ℝ in atTop, (1 + f ((1 + ε) * x)) > (1 - δ)  := by
  have bound_one_plus_f: ∀ y: ℝ, ∀ z: ℝ, |f y| < z → 1 + (f y) > 1 - z := by
    intro y z hf
    by_cases f_pos: 0 < f y
    · rw [abs_of_pos f_pos] at hf
      linarith
    · rw [not_lt] at f_pos
      rw [abs_of_nonpos f_pos] at hf
      linarith

  have f_small := NormedAddCommGroup.tendsto_nhds_zero.mp hf δ hδ
  simp only [norm_eq_abs, eventually_atTop, ge_iff_le] at f_small
  obtain ⟨p, hp⟩ := f_small

  let a := ((max 1 p) : ℝ)
  have ha: ∀ b: ℝ, a ≤ b → |f b| < δ := by
    intro b hb
    have b_ge_p: p ≤ b := by
      have a_ge_p: p ≤ a := by simp [a]
      linarith
    exact hp b b_ge_p


  rw [Filter.eventually_atTop]

  use a
  intro b hb

  have a_pos: 0 < a := by
    simp [a]

  have pos_mul: ∀ x y z : ℝ, 0 < x → 0 < y → 1 < z → x ≤ y → x < y * z := by
    intro x y z _ hy hz hlt
    have y_lt: y < y * z := by
      exact (lt_mul_iff_one_lt_right hy).mpr hz
    linarith

  have mul_increase: a ≤ (1 + ε) * b := by
    simp only [ge_iff_le, a] at hb
    have a_le := pos_mul a b (1 + ε) a_pos (by linarith) (by linarith) (by linarith)
    linarith

  exact bound_one_plus_f ((1 + ε) * b) δ (ha ((1 + ε) * b) mul_increase)

lemma smaller_terms {ε : ℝ} (hε : 0 < ε) (f : ℝ → ℝ) (hf : Tendsto f atTop (nhds 0)) (δ : ℝ)
    (hδ : δ > 0) :
    ∀ᶠ x: ℝ in atTop, (1 - δ) * (((1 + ε) * x / (Real.log ((1 + ε) * x)))) < (1 + f ((1 + ε) * x)) * ((1 + ε) * x / (Real.log ((1 + ε) * x))) := by
  have first_term := bound_f_first_term hε f hf δ hδ
  simp only [gt_iff_lt, eventually_atTop, ge_iff_le] at first_term
  obtain ⟨p, hp⟩ := first_term
  simp only [eventually_atTop, ge_iff_le]
  let a := max p 1
  have ha: ∀ (b : ℝ), a ≤ b → 1 - δ < 1 + f ((1 + ε) * b) := by
    intro b hb
    have a_ge_p: p ≤ a := by
      simp [a]
    specialize hp b (by linarith)
    exact hp
  use a
  intro b hb
  rw [mul_lt_mul_right]
  · exact ha b hb
  · simp only [sup_le_iff, a] at hb
    have b_ge_one: 1 ≤ b := hb.2
    have log_pos: Real.log ((1 + ε) *b) > 0 := by
      have one_pplus_pos: 1 < (1 + ε) := by linarith
      refine (Real.log_pos_iff ?_).mpr ?_
      · positivity
      · exact one_lt_mul_of_lt_of_le one_pplus_pos b_ge_one

    positivity

lemma second_smaller_terms (f : ℝ → ℝ) (hf : Tendsto f atTop (nhds 0)) (δ : ℝ) (hδ : δ > 0) :
    ∀ᶠ x: ℝ in atTop, (1 + δ) * (( x / (Real.log (x)))) > (1 + f ( x)) * ( x / (Real.log (x))) := by
  have first_term := bound_f_second_term f hf δ hδ

  simp only [_root_.add_lt_add_iff_left, eventually_atTop, ge_iff_le] at first_term
  obtain ⟨p, hp⟩ := first_term
  simp only [gt_iff_lt, eventually_atTop, ge_iff_le]
  let a := max p 2
  have ha: ∀ (b : ℝ), a ≤ b → 1 + δ > 1 + f ( b) := by
    intro b hb
    have a_ge_p: p <= a := by simp [a]
    specialize hp b (by linarith)
    linarith
  use a
  intro b hb
  specialize ha b hb
  have rhs_nonzero:  b / log ( b) > 0 := by
    simp only [sup_le_iff, a] at hb
    obtain ⟨_, hb2⟩ := hb
    have log_pos: Real.log (b) > 0 := by
      refine (Real.log_pos_iff ?_).mpr ?_
      · positivity
      · linarith
    positivity
  rw [mul_lt_mul_right]
  · exact ha
  · linarith

lemma x_log_x_atTop : Filter.Tendsto (fun x => x / Real.log x) Filter.atTop Filter.atTop := by
  have inv_log_x_div := Filter.Tendsto.comp (f := fun x => Real.log x / x) (g := fun x => x⁻¹) (x := Filter.atTop) (y := (nhdsWithin 0 (Set.Ioi 0))) (z := Filter.atTop) ?_ ?_
  · simp_rw [Function.comp_def, inv_div] at inv_log_x_div
    exact inv_log_x_div
  · exact tendsto_inv_nhdsGT_zero (𝕜 := ℝ)
  · rw [tendsto_nhdsWithin_iff]
    refine ⟨?_, ?_⟩
    · have log_div_x := Real.tendsto_pow_log_div_mul_add_atTop 1 0 1 (by simp)
      simp only [pow_one, one_mul, add_zero] at log_div_x
      exact log_div_x
    · simp only [Set.mem_Ioi, eventually_atTop, ge_iff_le]
      use 2
      intro x hx
      have log_pos: 0 < Real.log x := by
        refine (Real.log_pos_iff ?_).mpr ?_ <;> linarith
      positivity


lemma tendsto_by_squeeze (ε : ℝ) (hε : ε > 0) :
    Tendsto (fun (x : ℝ) => (Nat.primeCounting ⌊(1 + ε) * x⌋₊ : ℝ) - (Nat.primeCounting ⌊x⌋₊ : ℝ)) atTop atTop := by
  obtain ⟨c, hc, pi_x_eq⟩ := pi_alt
  rw [Asymptotics.isLittleO_iff_tendsto (by simp)] at hc
  conv =>
    arg 1
    intro x
    rw [pi_x_eq]
    rw [pi_x_eq]
  simp only [div_one] at hc

  -- (1 + δ) * (( x / (Real.log (x)))) > (1 + f ( x)) * ( x / (Real.log (x)))

  let d: ℝ := ε/(2*(2 + ε))
  have hd: 0 < d := by positivity
  have first_helper := smaller_terms hε c hc (d) hd
  have second_helper := second_smaller_terms c hc d hd

  apply Filter.tendsto_atTop_mono' (f₁ := fun x => (
      ((1 - d) * ((1 + ε) * x / log ((1 + ε) * x)))
      -
      ((1 + d) * (x / log x)))
    )
  · rw [Filter.EventuallyLE]

    simp at first_helper
    simp at second_helper

    obtain ⟨a1, ha1⟩ := first_helper
    obtain ⟨a2, ha2⟩ := second_helper

    simp only [eventually_atTop]

    use (max a1 a2)
    intro b hb

    have lt_compare: ∀ a b c d : ℝ, a < c ∧ b > d → a - b ≤ c - d := by
      intro a b c d h_lt
      obtain ⟨a_lt, b_gt⟩ := h_lt
      linarith

    apply lt_compare
    simp only [ge_iff_le, sup_le_iff] at hb
    specialize ha1 b hb.1
    specialize ha2 b hb.2
    field_simp
    field_simp at ha1 ha2
    exact ⟨ha1, ha2⟩
  · rw [← Filter.tendsto_comp_val_Ioi_atTop (a := 1)]
    have log_split: ∀ x: Set.Ioi 1, x.val / log ((1 + ε) * x.val) = x.val / (log (1 + ε) + log (x.val)) := by
      intro x
      have x_ge_one: 1 < x.val := Set.mem_Ioi.mp x.property
      rw [Real.log_mul (by linarith) (by linarith)]

    have log_factor: ∀ x: Set.Ioi 1, x.val / (log (1 + ε) + log (x.val)) = x.val / ((1 + (log (1 + ε)/(log x.val))) * (log x.val)) := by
      intro x
      have : log (x.val) ≠ 0 := by
        have pos := Real.log_pos x.property
        linarith
      field_simp
      rw [add_comm]

    conv at log_factor =>
      intro x
      rhs
      rw [div_mul_eq_div_mul_one_div]

    conv =>
      arg 1
      intro x
      lhs
      rw [mul_div_assoc]
      rw [log_split x]

    conv =>
      arg 1
      intro x
      lhs
      rw [log_factor]

    suffices Tendsto (fun x : Set.Ioi (1 : ℝ) ↦ (1 - d) * ((1 + ε) * x) / ((1 + log (1 + ε) / log x) * log x) - (1 + d) * x / log x) atTop atTop by
      field_simp at this ⊢
      exact this
    conv =>
      arg 1
      intro x
      rw [sub_eq_add_neg]
      rw [← neg_div]
      rw [div_add_div]
      · skip
      tactic =>
        simp only [ne_eq, _root_.mul_eq_zero, log_eq_zero, not_or]
        have x_pos := x.property
        simp_rw [Set.Ioi, Set.mem_setOf_eq] at x_pos
        refine ⟨?_, by linarith, by linarith, by linarith⟩
        have log_num_pos: 0 < log (1 + ε) := by
          exact Real.log_pos (by linarith)
        have log_denom_pos: 0 < log x := by
          exact Real.log_pos x.property
        positivity
      tactic =>
        have pos := Real.log_pos (x.property)
        linarith

    conv =>
      arg 1
      intro x
      equals ↑x * (log ↑x * ((1 + ε) * (1 - d)) - (1 + log (1 + ε) / log ↑x) * ((1 + d) * log ↑x)) /
      (log ↑x * ((1 + log (1 + ε) / log ↑x) * log ↑x)) =>
        ring

    simp only [mul_div_mul_comm]
    conv =>
      arg 1
      intro x
      rw [mul_comm]

    apply Filter.Tendsto.pos_mul_atTop (C := (1 + ε) * (1 - d) - (1 + d))
    · simp only [d, sub_pos]
      field_simp
      nlinarith [sq_nonneg ε]
    · conv =>
        arg 1
        intro x
        lhs
        rhs
        equals (log x.val) * ((1 + log (1 + ε) / log ↑x) * ((1 + d))) =>
          ring

      simp_rw [← mul_sub]
      conv =>
        arg 1
        intro x
        rhs
        rw [mul_comm]

      simp only [mul_div_mul_comm]
      conv =>
        arg 1
        intro x
        lhs
        equals 1 =>
          have log_pos := Real.log_pos x.property
          field_simp

      simp only [one_mul]
      conv =>
        arg 3
        equals nhds (((1 + ε) * (1 - d) - (1 + d)) / 1) => simp

      apply Filter.Tendsto.div
      · apply Filter.Tendsto.sub
        · simp
        · conv =>
            arg 3
            equals nhds (1 * (1 + d)) => simp
          apply Filter.Tendsto.mul
          · conv =>
              arg 3
              equals nhds (1 + 0) => simp
            apply Filter.Tendsto.add
            · simp
            · apply Filter.Tendsto.div_atTop (a := log (1 + ε))
              · simp
              · simp only [tendsto_comp_val_Ioi_atTop]
                exact tendsto_log_atTop
          · simp
      · conv =>
          arg 3
          equals nhds (1 + 0) => simp
        apply Filter.Tendsto.add
        · simp
        · apply Filter.Tendsto.div_atTop (a := log (1 + ε))
          · simp
          · simp only [tendsto_comp_val_Ioi_atTop]
            exact tendsto_log_atTop
      · simp
    · let x_div_log (x: ℝ) := x / Real.log x
      conv =>
        arg 1
        equals (fun (x : Set.Ioi 1) => x_div_log x.val) => rfl

      rw [Filter.tendsto_comp_val_Ioi_atTop (a := 1)]
      exact x_log_x_atTop

theorem prime_between {ε : ℝ} (hε : 0 < ε) :
    ∀ᶠ x : ℝ in atTop, ∃ p : ℕ, Nat.Prime p ∧ x < p ∧ p < (1 + ε) * x := by
  have squeeze := tendsto_by_squeeze (ε/2) (by linarith)
  rw [Filter.tendsto_iff_forall_eventually_mem] at squeeze
  specialize squeeze (Set.Ici 1) (by exact Ici_mem_atTop 1)
  simp only [Set.mem_Ici, eventually_atTop, ge_iff_le] at squeeze
  obtain ⟨a, ha⟩ := squeeze
  rw [eventually_atTop]
  use (max a 1)
  intro b hb
  rw [ge_iff_le, sup_le_iff] at hb
  specialize ha b hb.1

  have val_lt: (⌊b⌋₊.primeCounting : ℝ) < ⌊(1 + ε/2) * b⌋₊.primeCounting := by linarith
  norm_cast at val_lt

  have jump := prime_in_gap b ((1 + ε/2) * b) (by linarith) val_lt
  obtain ⟨p, hp, b_lt_p, p_le⟩ := jump
  have p_lt: p < (1 + ε) * b := by
    linarith
  use p

/-%%
\begin{proof}
\uses{pi_alt}
Use Corollary \ref{pi_alt} to show that $\pi((1+\eps)x) - \pi(x)$ goes to infinity as $x \to \infty$.
\end{proof}
%%-/

/-%%
\begin{proposition}\label{mun}\lean{sum_mobius_div_self_le}\leanok
We have $|\sum_{n \leq x} \frac{\mu(n)}{n}| \leq 1$.
\end{proposition}
%%-/
theorem sum_mobius_div_self_le (N : ℕ) : |∑ n ∈ range N, μ n / (n : ℚ)| ≤ 1 := by
  cases N with
  | zero => simp only [range_zero, sum_empty, abs_zero, zero_le_one]
  | succ N =>
  /- simple cases -/
  by_cases hN : 1 ≤ N; swap
  · simp only [not_le, lt_one_iff] at hN
    subst hN
    simp
  /- annoying case -/
  have h_sum : 1 = ∑ d ∈ range (N + 1), (μ d : ℚ) * (N / d : ℕ) := by calc
    (1 : ℚ) = ∑ m ∈ Icc 1 N, ∑ d ∈ m.divisors, μ d := by
      have {x : ℕ} (hx : x ∈ Ioc 1 N) : ∑ d ∈ divisors x, μ d = 0 := by
        rw [mem_Ioc] at hx
        rw [← coe_mul_zeta_apply, moebius_mul_coe_zeta, one_apply]
        omega
      rw [Icc_eq_cons_Ioc hN, Finset.sum_cons, divisors_one, sum_singleton, moebius_apply_one,
        sum_congr rfl (fun _ ↦ this), sum_const, smul_zero, add_zero, Int.cast_one]
    _ = ∑ d ∈ range (N + 1), μ d * (N / d) := by
      simp_rw [← coe_mul_zeta_apply, ArithmeticFunction.sum_Icc_mul_zeta, nsmul_eq_mul, mul_comm]
      rw [range_eq_Ico, ← Finset.insert_Ico_succ_left_eq_Ico (succ_pos _),
        sum_insert (by simp), ArithmeticFunction.map_zero, mul_zero, zero_add]
      rfl
    _ = ∑ d ∈ range (N + 1), (μ d : ℚ) * (N / d : ℕ) := by
      norm_num [Int.cast_sum]
      rfl

  /- rewrite Nat division (N / d) as ⌊N / d⌋ -/
  rw [sum_congr rfl (g := fun d ↦ (μ d : ℚ) * ⌊(N : ℚ) / (d : ℚ)⌋)] at h_sum
  swap
  · intros
    rw [show (N : ℚ) = ((N : ℤ) : ℚ) by norm_cast, Rat.floor_intCast_div_natCast]
    congr

  /- Next, we establish bounds for the error term -/
  have hf' (d : ℕ) : |Int.fract ((N : ℚ) / d)| < 1 := by
    rw [abs_of_nonneg (Int.fract_nonneg _)]
    exact Int.fract_lt_one _
  have h_bound : |∑ d ∈ range (N + 1), μ d * Int.fract ((N : ℚ) / d)| ≤ N - 1 := by
    /- range (N + 1) → Icc 1 N + part that evals to 0 -/
    rw [range_eq_Ico, ← Finset.insert_Ico_add_one_left_eq_Ico, sum_insert, ArithmeticFunction.map_zero,
      Int.cast_zero, zero_mul, zero_add, Finset.Ico_add_one_right_eq_Icc]
    all_goals simp
    /- Ico 1 (N + 1) → Ico 1 N ∪ {N + 1} that evals to 0 -/
    rw [← Ico_insert_right, sum_insert, div_self, Int.fract_one, mul_zero]
    all_goals simp [hN, Nat.pos_iff_ne_zero.mp hN]
    /- bound sum -/
    have (d : ℕ) : |μ d * Int.fract ((N : ℚ) / d)| ≤ 1 := by
      rw [abs_mul, ← one_mul 1]
      refine mul_le_mul ?_ (hf' _).le (abs_nonneg _) zero_le_one
      norm_cast
      simp [moebius]
      split_ifs <;> simp only [abs_zero, zero_le_one, abs_pow, abs_neg, abs_one, one_pow, le_refl]
    apply (abs_sum_le_sum_abs _ _).trans
    apply (sum_le_sum fun d _ ↦ this d).trans
    all_goals simp [cast_sub hN]

  rw [sum_congr rfl (g := fun d : ℕ ↦ μ d * ((N : ℚ) / d - Int.fract ((N : ℚ) / d)))
    fun d _ ↦ by simp only [Int.fract, sub_sub_self]] at h_sum
  simp_rw (config := {singlePass := true}) [mul_sub] at h_sum
  simp_rw [← mul_comm_div, sum_sub_distrib, ← sum_mul] at h_sum
  rw [eq_sub_iff_add_eq, eq_comm, ← eq_div_iff (by norm_num [Nat.pos_iff_ne_zero.mp hN])] at h_sum

  rw [h_sum, abs_le]
  rw [abs_le, neg_sub] at h_bound
  constructor
  <;> simp only [le_div_iff₀, div_le_iff₀, cast_pos.mpr hN]
  <;> linarith [h_bound.left]

/-%%
\begin{proof}\leanok
From M\"obius inversion $1_{n=1} = \sum_{d|n} \mu(d)$ and summing we have
  $$ 1 = \sum_{d \leq x} \mu(d) \lfloor \frac{x}{d} \rfloor$$
  for any $x \geq 1$. Since $\lfloor \frac{x}{d} \rfloor = \frac{x}{d} - \epsilon_d$ with
  $0 \leq \epsilon_d < 1$ and $\epsilon_x = 0$, we conclude that
  $$ 1 ≥ x \sum_{d \leq x} \frac{\mu(d)}{d} - (x - 1)$$
  and the claim follows.
\end{proof}
%%-/

/-%%
\begin{proposition}[M\"obius form of prime number theorem]\label{mu-pnt}\lean{mu_pnt}\leanok  We have $\sum_{n \leq x} \mu(n) = o(x)$.
\end{proposition}
%%-/

theorem mu_pnt : (fun x : ℝ ↦ ∑ n ∈ range ⌊x⌋₊, μ n) =o[atTop] fun x ↦ x := by sorry

/-%%
\begin{proof}
\uses{mun, WeakPNT}
From the Dirichlet convolution identity
  $$ \mu(n) \log n = - \sum_{d|n} \mu(d) \Lambda(n/d)$$
and summing we obtain
$$ \sum_{n \leq x} \mu(n) \log n = - \sum_{d \leq x} \mu(d) \sum_{m \leq x/d} \Lambda(m).$$
For any $\eps>0$, we have from the prime number theorem that
$$ \sum_{m \leq x/d} \Lambda(m) = x/d + O(\eps x/d) + O_\eps(1)$$
(divide into cases depending on whether $x/d$ is large or small compared to $\eps$).
We conclude that
$$ \sum_{n \leq x} \mu(n) \log n = - x \sum_{d \leq x} \frac{\mu(d)}{d} + O(\eps x \log x) + O_\eps(x).$$
Applying \eqref{mun} we conclude that
$$ \sum_{n \leq x} \mu(n) \log n = O(\eps x \log x) + O_\eps(x).$$
and hence
$$ \sum_{n \leq x} \mu(n) \log x = O(\eps x \log x) + O_\eps(x) + O( \sum_{n \leq x} (\log x - \log n) ).$$
From Stirling's formula one has
$$  \sum_{n \leq x} (\log x - \log n) = O(x)$$
thus
$$ \sum_{n \leq x} \mu(n) \log x = O(\eps x \log x) + O_\eps(x)$$
and thus
$$ \sum_{n \leq x} \mu(n) = O(\eps x) + O_\eps(\frac{x}{\log x}).$$
Sending $\eps \to 0$ we obtain the claim.
\end{proof}
%%-/


/-%%
\begin{proposition}\label{lambda-pnt}\lean{lambda_pnt}\leanok
We have $\sum_{n \leq x} \lambda(n) = o(x)$.
\end{proposition}
%%-/

theorem lambda_pnt : (fun x : ℝ ↦ ∑ n ∈ range ⌊x⌋₊, (-1)^(Ω n)) =o[atTop] fun x ↦ x := by
  sorry

/-%%
\begin{proof}
\uses{mu-pnt}
From the identity
  $$ \lambda(n) = \sum_{d^2|n} \mu(n/d^2)$$
and summing, we have
$$ \sum_{n \leq x} \lambda(n) = \sum_{d \leq \sqrt{x}} \sum_{n \leq x/d^2} \mu(n).$$
For any $\eps>0$, we have from Proposition \ref{mu-pnt} that
$$ \sum_{n \leq x/d^2} \mu(n) = O(\eps x/d^2) + O_\eps(1)$$
and hence on summing in $d$
$$ \sum_{n \leq x} \lambda(n) = O(\eps x) + O_\eps(x^{1/2}).$$
Sending $\eps \to 0$ we obtain the claim.
\end{proof}

%%-/

/-%%
\begin{proposition}[Alternate M\"obius form of prime number theorem]\label{mu-pnt-alt}\lean{mu_pnt_alt}\leanok  We have $\sum_{n \leq x} \mu(n)/n = o(1)$.
\end{proposition}
%%-/

theorem mu_pnt_alt : (fun x : ℝ ↦ ∑ n ∈ range ⌊x⌋₊, (μ n : ℝ) / n) =o[atTop] fun x ↦ (1 : ℝ) := by
  sorry

/-%%
\begin{proof}
\uses{mu-pnt}
As in the proof of Theorem \ref{mun}, we have
  $$ 1 = \sum_{d \leq x} \mu(d) \lfloor \frac{x}{d} \rfloor$$
  $$ = x \sum_{d \leq x} \frac{\mu(d)}{d} - \sum_{d \leq x} \mu(d) \{ \frac{x}{d} \}$$
so it will suffice to show that
$$ \sum_{d \leq x} \mu(d) \{ \frac{x}{d} \} = o(x).$$
Let $N$  be a natural number.  It suffices to show that
$$ \sum_{d \leq x} \mu(d) \{ \frac{x}{d} \} = O(x/N).$$
if $x$ is large enough depending on $N$.
We can split the left-hand side as the sum of
$$ \sum_{d \leq x/N} \mu(d) \{ \frac{x}{d} \} $$
and
$$ \sum_{j=1}^{N-1} \sum_{x/(j+1) < d \leq x/j} \mu(d) (x/d - j).$$
The first term is clearly $O(x/N)$.  For the second term, we can use Theorem \ref{mu-pnt} and summation by parts (using the fact that $x/d-j$ is monotone and bounded) to find that
$$ \sum_{x/(j+1) < d \leq x/j} \mu(d) (x/d - j) = o(x)$$
for any given $j$, so in particular
$$ \sum_{x/(j+1) < d \leq x/j} \mu(d) (x/d - j) = O(x/N^2)$$
for all $j=1,\dots,N-1$ if $x$ is large enough depending on $N$.  Summing all the bounds, we obtain the claim.
\end{proof}
%%-/

/-%%
\section{Consequences of the PNT in arithmetic progressions}

\begin{theorem}[Prime number theorem in AP]\label{chebyshev_asymptotic_pnt}\lean{chebyshev_asymptotic_pnt}\leanok  If $a\ (q)$ is a primitive residue class, then one has
  $$ \sum_{p \leq x: p = a\ (q)} \log p = \frac{x}{\phi(q)} + o(x).$$
\end{theorem}
%%-/

proof_wanted chebyshev_asymptotic_pnt {q:ℕ} {a:ℕ} (hq: q ≥ 1) (ha: Nat.Coprime a q) (ha': a < q) :
    (fun x ↦ ∑ p ∈ (filter Nat.Prime (Iic ⌊x⌋₊)), if (p % q = a) then log p else 0) ~[atTop] (fun x ↦ x / (Nat.totient q))

/-%%
\begin{proof}
\uses{chebyshev_asymptotic}
This is a routine modification of the proof of Theorem \ref{chebyshev_asymptotic}.
\end{proof}
%%-/

/-%%
\begin{corollary}[Dirichlet's theorem]\label{dirichlet_thm}\lean{dirichlet_thm}\leanok  Any primitive residue class contains an infinite number of primes.
\end{corollary}
%%-/

proof_wanted dirichlet_thm {q:ℕ} {a:ℕ} (hq: q ≥ 1) (ha: Nat.Coprime a q) (ha': a < q) : Infinite { p // p.Prime ∧ p % q = a }

/-%%
\begin{proof}
\uses{chebyshev_asymptotic_pnt}
If this were not the case, then the sum $\sum_{p \leq x: p = a\ (q)} \log p$ would be bounded in $x$, contradicting Theorem \ref{chebyshev_asymptotic_pnt}.
\end{proof}
-/

/-%%
\section{Consequences of the Chebotarev density theorem}

%%-/

/-%%
\begin{lemma}[Cyclotomic Chebotarev]\label{Chebotarev-cyclic}  For any $a$ coprime to $m$,
$$ \sum_{N \mathfrak{p} \leq x; N \mathfrak{p} = a\ (m)} \log N \mathfrak{p}  =
\frac{1}{|G|} \sum_{N \mathfrak{p} \leq x} \log N \mathfrak{p}.$$
\end{lemma}
%%-/

/-%%
\begin{proof}\uses{Dedekind-PNT, WeakPNT_AP} This should follow from Lemma \ref{Dedekind-PNT} by a Fourier expansion.
\end{proof}
%%-/


==> anc/lean/additional-lean-companion/complete-separation/source/PrimeNumberTheoremAnd/Fourier.lean <==
import Mathlib.Analysis.Distribution.SchwartzSpace
import Mathlib.MeasureTheory.Integral.IntegralEqImproper
import Mathlib.Topology.ContinuousMap.Bounded.Basic
import Mathlib.Order.Filter.ZeroAndBoundedAtFilter
import Mathlib.Analysis.Fourier.FourierTransformDeriv
import PrimeNumberTheoremAnd.Sobolev

open FourierTransform Real Complex MeasureTheory Filter Topology BoundedContinuousFunction SchwartzMap VectorFourier BigOperators

local instance {E : Type*} : Coe (E → ℝ) (E → ℂ) := ⟨fun f n => f n⟩

section lemmas

@[simp]
theorem nnnorm_eq_of_mem_circle (z : Circle) : ‖z.val‖₊ = 1 := NNReal.coe_eq_one.mp (by simp)

@[simp]
theorem nnnorm_circle_smul (z : Circle) (s : ℂ) : ‖z • s‖₊ = ‖s‖₊ := by
  simp [show z • s = z.val * s from rfl]

noncomputable def e (u : ℝ) : ℝ →ᵇ ℂ where
  toFun v := 𝐞 (-v * u)
  map_bounded' := ⟨2, fun x y => (dist_le_norm_add_norm _ _).trans (by simp [one_add_one_eq_two])⟩

@[simp] lemma e_apply (u : ℝ) (v : ℝ) : e u v = 𝐞 (-v * u) := rfl

theorem hasDerivAt_e {u x : ℝ} : HasDerivAt (e u) (-2 * π * u * I * e u x) x := by
  have l2 : HasDerivAt (fun v => -v * u) (-u) x := by simpa only [neg_mul_comm] using hasDerivAt_mul_const (-u)
  convert (hasDerivAt_fourierChar (-x * u)).scomp x l2 using 1
  simp ; ring

lemma fourierIntegral_deriv_aux2 (e : ℝ →ᵇ ℂ) {f : ℝ → ℂ} (hf : Integrable f) : Integrable (⇑e * f) :=
  hf.bdd_mul e.continuous.aestronglyMeasurable ⟨_, e.norm_coe_le_norm⟩

@[simp] lemma F_neg {f : ℝ → ℂ} {u : ℝ} : 𝓕 (fun x => -f x) u = - 𝓕 f u := by
  simp [fourierIntegral_eq, integral_neg]

@[simp] lemma F_add {f g : ℝ → ℂ} (hf : Integrable f) (hg : Integrable g) (x : ℝ) :
    𝓕 (fun x => f x + g x) x = 𝓕 f x + 𝓕 g x := by
  have : Continuous fun p : ℝ × ℝ ↦ ((innerₗ ℝ) p.1) p.2 := continuous_inner
  have := fourierIntegral_add continuous_fourierChar this hf hg
  exact congr_fun this x

@[simp] lemma F_sub {f g : ℝ → ℂ} (hf : Integrable f) (hg : Integrable g) (x : ℝ) :
    𝓕 (fun x => f x - g x) x = 𝓕 f x - 𝓕 g x := by
  simpa [sub_eq_add_neg, Pi.neg_def] using F_add hf hg.neg x

@[simp] lemma F_mul {f : ℝ → ℂ} {c : ℂ} {u : ℝ} : 𝓕 (fun x => c * f x) u = c * 𝓕 f u := by
  simp [fourierIntegral_real_eq, ← integral_const_mul] ; congr ; ext
  simp [Real.fourierChar, Circle.exp, ← smul_mul_assoc, mul_smul_comm]

end lemmas

theorem fourierIntegral_self_add_deriv_deriv (f : W21) (u : ℝ) :
    (1 + u ^ 2) * 𝓕 f u = 𝓕 (fun u => f u - (1 / (4 * π ^ 2)) * deriv^[2] f u) u := by
  have l1 : Integrable (fun x => (((π : ℂ) ^ 2)⁻¹ * 4⁻¹) * deriv (deriv f) x) := by
    apply Integrable.const_mul ; simpa [iteratedDeriv_succ] using f.integrable le_rfl
  have l4 : Differentiable ℝ f := f.differentiable
  have l5 : Differentiable ℝ (deriv f) := f.deriv.differentiable
  simp [f.hf, l1, add_mul, Real.fourierIntegral_deriv f.hf' l5 f.hf'', Real.fourierIntegral_deriv f.hf l4 f.hf']
  field_simp [pi_ne_zero] ; ring_nf ; simp

@[simp] lemma deriv_ofReal : deriv ofReal = fun _ => 1 := by
  ext x ; exact ((hasDerivAt_id x).ofReal_comp).deriv


==> anc/lean/additional-lean-companion/complete-separation/source/PrimeNumberTheoremAnd/Mathlib/Analysis/Asymptotics/Asymptotics.lean <==
import Mathlib.Analysis.Asymptotics.Lemmas
import Mathlib.Topology.Order.Compact

open Filter Topology

namespace Asymptotics

variable {α : Type*} {β : Type*} {E : Type*} {F : Type*} {G : Type*} {E' : Type*}
  {F' : Type*} {G' : Type*} {E'' : Type*} {F'' : Type*} {G'' : Type*} {R : Type*}
  {R' : Type*} {𝕜 : Type*} {𝕜' : Type*}

variable [Norm E] [Norm F] [Norm G]

variable [SeminormedAddCommGroup E'] [SeminormedAddCommGroup F'] [SeminormedAddCommGroup G']
  [NormedAddCommGroup E''] [NormedAddCommGroup F''] [NormedAddCommGroup G''] [SeminormedRing R]
  [SeminormedRing R']


theorem isLittleO_const_id_cocompact [ProperSpace F'']
    (c : E'') : (fun _x : F'' => c) =o[cocompact F''] id :=
  isLittleO_const_left.2 <| Or.inr tendsto_norm_cocompact_atTop

-- to replace existing `isLittleO_const_id_atTop`
theorem isLittleO_const_id_atTop2 [LinearOrder F''] [NoMaxOrder F''] [ClosedIciTopology F'']
    [ProperSpace F''] (c : E'') : (fun _x : F'' => c) =o[atTop] id :=
 (isLittleO_const_id_cocompact c).mono atTop_le_cocompact

-- to replace existing `isLittleO_const_id_atBot`
theorem isLittleO_const_id_atBot2 [LinearOrder F''] [NoMinOrder F''] [ClosedIicTopology F'']
    [ProperSpace F''] (c : E'') : (fun _x : F'' => c) =o[atBot] id :=
  (isLittleO_const_id_cocompact c).mono atBot_le_cocompact

theorem _root_.Filter.Eventually.natCast {f : ℝ → Prop} (hf : ∀ᶠ x in atTop, f x) : ∀ᶠ n : ℕ in atTop, f n :=
  tendsto_natCast_atTop_atTop.eventually hf

theorem IsBigO.natCast {f g : ℝ → E} (h : f =O[atTop] g) :
    (fun n : ℕ => f n) =O[atTop] fun n : ℕ => g n :=
  h.comp_tendsto tendsto_natCast_atTop_atTop

end Asymptotics


==> anc/lean/additional-lean-companion/complete-separation/source/PrimeNumberTheoremAnd/Mathlib/Analysis/SpecialFunctions/Log/Basic.lean <==
import Mathlib.Algebra.Order.Floor.Defs
import Mathlib.Algebra.Order.Floor.Ring
import Mathlib.Algebra.Order.Floor.Semiring
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Analysis.SpecialFunctions.Pow.Continuity

open Filter Real

/-- log^b x / x^a goes to zero at infinity if a is positive. -/
theorem Real.tendsto_pow_log_div_pow_atTop (a : ℝ) (b : ℝ) (ha : 0 < a) :
    Filter.Tendsto (fun x ↦ log x ^ b / x^a) Filter.atTop (nhds 0) := by
  convert squeeze_zero' (f := fun x ↦ log x ^ b / x^a) (g := fun x ↦ (log x ^ ⌈ b/a ⌉₊ / x)^a ) (t₀ := atTop) ?_ ?_ ?_
  · simp
    use 1
    intro x hx
    apply div_nonneg <;> apply Real.rpow_nonneg
    · exact log_nonneg hx
    linarith
  · simp
    use exp 1
    intro x hx
    have h0 : 0 < x := by
      apply lt_of_lt_of_le (exp_pos 1) hx
    have h1 : 1 ≤ log x := by
      rwa [le_log_iff_exp_le h0]
    rw [div_rpow _ (le_of_lt h0)]
    · rw [div_le_div_iff_of_pos_right (rpow_pos_of_pos h0 _), ← rpow_natCast, ← rpow_mul (zero_le_one.trans h1)]
      apply rpow_le_rpow_of_exponent_le h1
      rw [← div_le_iff₀ ha]
      exact Nat.le_ceil _
    apply pow_nonneg (by linarith)
  rw [(zero_rpow (_root_.ne_of_lt ha).symm).symm]
  apply Tendsto.rpow_const
  · have := tendsto_pow_log_div_mul_add_atTop 1 0 ⌈b/a⌉₊ zero_ne_one.symm
    simp at this
    exact this
  right
  exact le_of_lt ha


==> anc/lean/additional-lean-companion/complete-separation/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/ArithmeticFunction.lean <==
import Mathlib.Data.Nat.Factorization.Basic
import Mathlib.NumberTheory.ArithmeticFunction

open ArithmeticFunction BigOperators Nat Finset

theorem ArithmeticFunction.sum_range_mul_zeta
    {R : Type*} [Semiring R] (f : ArithmeticFunction R) (N : ℕ) :
    ∑ d ∈ range (N + 1), (f * ζ) d = ∑ d ∈ range (N + 1), (N / d) • f d := by
  calc
    ∑ d ∈ range (N + 1), (f * ζ) d
      = ∑ d ∈ (range (N + 1) ×ˢ range (N + 1)).filter (fun d ↦ d.snd ∈ divisors d.fst),
        f d.snd := by
      simp_rw [sum_filter, sum_product]
      apply sum_congr rfl (fun x hx ↦ ?_)
      rw [← sum_filter, sum_congr (s₂ := divisors x) ?_ fun _ _ ↦ rfl, coe_mul_zeta_apply]
      refine Subset.antisymm ?_ ?_ <;> intro d hd
      · exact (mem_filter.mp hd).right
      · have h : d ≤ x := by
          rw [divisors, mem_filter] at hd
          exact lt_succ.mp (mem_Ico.mp hd.left).right
        exact mem_filter.mpr ⟨mem_range.mpr (lt_of_le_of_lt h <| mem_range.mp hx), hd⟩
    _ = ∑ d ∈ range (N + 1), ∑ _m ∈ (range (N + 1)).filter (d ∈ divisors ·), f d := by
      rw [sum_filter, sum_product_right]
      refine sum_congr rfl (fun y _ ↦ by simp only [← sum_filter])
    _ = ∑ d ∈ range (N + 1), (N / d) • f d := by
      rw [sum_congr rfl fun y _ ↦ ?_]
      rw [sum_const]
      congr
      simp_rw [mem_divisors, and_comm (b := _ ≠ 0), ← filter_filter]
      have : (range (N + 1)).filter (· ≠ 0) = Ioc 0 N := by
        ext a
        rw [mem_filter, mem_Ioc, mem_range, pos_iff_ne_zero, lt_succ, and_comm]
      rw [this, Nat.Ioc_filter_dvd_card_eq_div]

theorem ArithmeticFunction.sum_Icc_mul_zeta
    {R : Type*} [Semiring R] (f : ArithmeticFunction R) (N : ℕ) :
    ∑ d ∈ Icc 1 N, (f * ζ) d = ∑ d ∈ Icc 1 N, (N / d) • f d := by
  have := sum_range_mul_zeta f N
  rw [range_eq_Ico, ← Finset.insert_Ico_add_one_left_eq_Ico, sum_insert, sum_insert] at this
  · simp only [map_zero, zero_add, Ico_add_one_right_eq_Icc, Nat.div_zero, smul_zero] at this
    rw [this]
  all_goals simp


==> anc/lean/additional-lean-companion/complete-separation/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/AuxResults.lean <==
/-
Copyright (c) 2023 Arend Mellendijk. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Author: Arend Mellendijk

! This file was ported from Lean 3 source module aux_results
-/
import Mathlib.Algebra.Order.Antidiag.Nat
import Mathlib.Analysis.Asymptotics.Lemmas
import Mathlib.Analysis.SpecialFunctions.Integrals.Basic
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Analysis.SpecialFunctions.NonIntegrable
import Mathlib.Analysis.SumIntegralComparisons
import Mathlib.Data.Nat.Prime.Basic
import Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic
import Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus
import Mathlib.MeasureTheory.Integral.IntervalIntegral.IntegrationByParts
import Mathlib.NumberTheory.ArithmeticFunction

noncomputable section

open scoped BigOperators ArithmeticFunction

open Nat ArithmeticFunction Finset


namespace ArithmeticFunction.IsMultiplicative

variable {R : Type*}

theorem prod_factors_of_mult (f : ArithmeticFunction ℝ) (h_mult : ArithmeticFunction.IsMultiplicative f) {l : ℕ} (hl : Squarefree l) :
    ∏ a ∈ l.primeFactors, f a = f l := by
  rw [←IsMultiplicative.map_prod_of_subset_primeFactors h_mult l _ Finset.Subset.rfl,
    Nat.prod_primeFactors_of_squarefree hl]

end ArithmeticFunction.IsMultiplicative

namespace Aux
theorem sum_over_dvd_ite {α : Type _} [Ring α] {P : ℕ} (hP : P ≠ 0) {n : ℕ} (hn : n ∣ P)
    {f : ℕ → α} : ∑ d ∈ n.divisors, f d = ∑ d ∈ P.divisors, if d ∣ n then f d else 0 :=
  by
  rw [←Finset.sum_filter, Nat.divisors_filter_dvd_of_dvd hP hn]

theorem ite_sum_zero {p : Prop} [Decidable p] (s : Finset ℕ) (f : ℕ → ℝ) :
    (if p then (∑ x ∈ s, f x) else 0) = ∑ x ∈ s, if p then f x else 0 := by
  split_ifs <;> simp

theorem conv_lambda_sq_larger_sum (f : ℕ → ℕ → ℕ → ℝ) (n : ℕ) :
    (∑ d ∈ n.divisors,
        ∑ d1 ∈ d.divisors,
          ∑ d2 ∈ d.divisors, if d = Nat.lcm d1 d2 then f d1 d2 d else 0) =
      ∑ d ∈ n.divisors,
        ∑ d1 ∈ n.divisors,
          ∑ d2 ∈ n.divisors, if d = Nat.lcm d1 d2 then f d1 d2 d else 0 := by
  apply sum_congr rfl; intro d hd
  rw [mem_divisors] at hd
  simp_rw [←Nat.divisors_filter_dvd_of_dvd hd.2 hd.1, sum_filter, ←ite_and, ite_sum_zero, ←ite_and]
  congr with d1
  congr with d2
  congr
  rw [eq_iff_iff]
  refine ⟨fun ⟨_, _, h⟩ ↦ h, ?_⟩
  rintro rfl
  exact ⟨Nat.dvd_lcm_left d1 d2, Nat.dvd_lcm_right d1 d2, rfl⟩

theorem moebius_inv_dvd_lower_bound (l m : ℕ) (hm : Squarefree m) :
    (∑ d ∈ m.divisors, if l ∣ d then (μ d:ℤ) else 0) = if l = m then (μ l:ℤ) else 0 := by
  have hm_pos : 0 < m := Nat.pos_of_ne_zero hm.ne_zero
  revert hm
  revert m
  apply (ArithmeticFunction.sum_eq_iff_sum_smul_moebius_eq_on {n | Squarefree n} (fun _ _ => Squarefree.squarefree_of_dvd)).mpr
  intro m hm_pos hm
  rw [sum_divisorsAntidiagonal' (f:= fun x y => μ x • if l=y then μ l else 0)]--
  by_cases hl : l ∣ m
  · rw [if_pos hl, sum_eq_single l]
    · have hmul : m / l * l = m := Nat.div_mul_cancel hl
      rw [if_pos rfl, smul_eq_mul, ←isMultiplicative_moebius.map_mul_of_coprime,
        hmul]

      apply coprime_of_squarefree_mul; rw [hmul]; exact hm
    · intro d _ hdl; rw [if_neg hdl.symm, smul_zero]
    · intro h; rw[mem_divisors] at h; exfalso; exact h ⟨hl, (Nat.ne_of_lt hm_pos).symm⟩
  · rw [if_neg hl, sum_eq_zero]; intro d hd
    rw [if_neg, smul_zero]
    by_contra h; rw [←h] at hd; exact hl (dvd_of_mem_divisors hd)


theorem moebius_inv_dvd_lower_bound' {P : ℕ} (hP : Squarefree P) (l m : ℕ) (hm : m ∣ P) :
    (∑ d ∈ P.divisors, if l ∣ d ∧ d ∣ m then μ d else 0) = if l = m then μ l else 0 := by
  rw [←moebius_inv_dvd_lower_bound _ _ (Squarefree.squarefree_of_dvd hm hP),
    sum_over_dvd_ite hP.ne_zero hm]
  simp_rw[ite_and, ←sum_filter, filter_comm]

theorem moebius_inv_dvd_lower_bound_real {P : ℕ} (hP : Squarefree P) (l m : ℕ) (hm : m ∣ P) :
    (∑ d ∈ P.divisors, if l ∣ d ∧ d ∣ m then (μ d : ℝ) else 0) = if l = m then (μ l : ℝ) else 0 := by
  norm_cast
  apply moebius_inv_dvd_lower_bound' hP l m hm

theorem multiplicative_zero_of_zero_dvd (f : ArithmeticFunction ℝ) (h_mult : IsMultiplicative f) {m n : ℕ}
    (h_sq : Squarefree n) (hmn : m ∣ n) (h_zero : f m = 0) : f n = 0 := by
  rcases hmn with ⟨k, rfl⟩
  simp only [MulZeroClass.zero_mul, h_mult.map_mul_of_coprime (coprime_of_squarefree_mul h_sq),
    h_zero]

theorem div_mult_of_dvd_squarefree (f : ArithmeticFunction ℝ) (h_mult : IsMultiplicative f) (l d : ℕ) (hdl : d ∣ l)
    (hl : Squarefree l) (hd : f d ≠ 0) : f l / f d = f (l / d) := by
  apply div_eq_of_eq_mul hd
  rw [← h_mult.right, Nat.div_mul_cancel hdl]
  apply coprime_of_squarefree_mul
  convert hl
  exact Nat.div_mul_cancel hdl

theorem inv_sub_antitoneOn_gt
    {R : Type*} [Field R] [LinearOrder R] [IsStrictOrderedRing R] (c : R) :
    AntitoneOn (fun x:R ↦ (x-c)⁻¹) (Set.Ioi c) := by
  refine antitoneOn_iff_forall_lt.mpr ?_
  intro a ha b hb hab
  rw [Set.mem_Ioi] at ha hb
  gcongr; linarith

theorem inv_sub_antitoneOn_Icc
    {R : Type*} [Field R] [LinearOrder R] [IsStrictOrderedRing R]
    (a b c : R) (ha : c < a) :
    AntitoneOn (fun x ↦ (x-c)⁻¹) (Set.Icc a b) := by
  by_cases hab : a ≤ b
  · exact inv_sub_antitoneOn_gt c |>.mono <| (Set.Icc_subset_Ioi_iff hab).mpr ha
  · simp [hab, Set.Subsingleton.antitoneOn]

theorem inv_antitoneOn_pos {R : Type*} [Field R] [LinearOrder R] [IsStrictOrderedRing R] :
    AntitoneOn (fun x:R ↦ x⁻¹) (Set.Ioi 0) := by
  convert inv_sub_antitoneOn_gt (R:=R) 0; ring

theorem inv_antitoneOn_Icc {R : Type*} [Field R] [LinearOrder R] [IsStrictOrderedRing R]
    (a b : R) (ha : 0 < a) :
    AntitoneOn (fun x ↦ x⁻¹) (Set.Icc a b) := by
  convert inv_sub_antitoneOn_Icc a b 0 ha; ring

theorem log_add_one_le_sum_inv (n : ℕ) :
    Real.log ↑(n+1) ≤ ∑ d ∈ Finset.Icc 1 n, (d:ℝ)⁻¹ := by
  calc _ = ∫ x in (1)..↑(n+1), x⁻¹ := ?_
       _ = ∫ x in (1:ℕ)..↑(n+1), x⁻¹ := ?_
       _ ≤ _ := ?_
  · rw[integral_inv (by simp[(show ¬ (1:ℝ) ≤ 0 by norm_num)] )]; congr; ring
  · congr; norm_num
  · apply AntitoneOn.integral_le_sum_Ico (by norm_num)
    apply inv_antitoneOn_Icc
    norm_num

theorem log_le_sum_inv (y : ℝ) (hy : 1 ≤ y) :
    Real.log y ≤ ∑ d ∈ Finset.Icc 1 (⌊y⌋₊), (d:ℝ)⁻¹ := by
  calc _ ≤ Real.log ↑(Nat.floor y + 1) := ?_
       _ ≤ _ := ?_
  · gcongr
    apply (le_ceil y).trans
    norm_cast
    exact ceil_le_floor_add_one y
  · apply log_add_one_le_sum_inv

theorem sum_inv_le_log (n : ℕ) (hn : 1 ≤ n) :
    ∑ d ∈ Finset.Icc 1 n, (d : ℝ)⁻¹ ≤ 1 + Real.log ↑n :=
  by
  rw [← Finset.sum_erase_add (Icc 1 n) _ (by simp [hn] : 1 ∈ Icc 1 n), add_comm]
  gcongr
  · norm_num
  simp only [Icc_erase_left]
  calc
    ∑ d ∈ Ico 2 (n + 1), (d : ℝ)⁻¹ = ∑ d ∈ Ico 2 (n + 1), (↑(d + 1) - 1)⁻¹ := ?_
    _ ≤ ∫ x in (2).. ↑(n + 1), (x - 1)⁻¹  := ?_
    _ = Real.log ↑n := ?_
  · congr; norm_num;
  · apply @AntitoneOn.sum_le_integral_Ico 2 (n + 1) fun x : ℝ => (x - 1)⁻¹
    · linarith [hn]
    apply inv_sub_antitoneOn_Icc; norm_num
  rw [intervalIntegral.integral_comp_sub_right _ 1, integral_inv]
  · norm_num
  norm_num; simp[hn, show (0:ℝ) < 1 by norm_num]

theorem sum_inv_le_log_real (y : ℝ) (hy : 1 ≤ y) :
    ∑ d ∈ Finset.Icc 1 (⌊y⌋₊), (d:ℝ)⁻¹ ≤ 1 + Real.log y := by
  trans (1 + Real.log (⌊y⌋₊))
  · apply sum_inv_le_log (⌊y⌋₊)
    apply le_floor; norm_cast
  gcongr
  · norm_cast; apply Nat.lt_of_succ_le; apply le_floor; norm_cast
  · apply floor_le; linarith

-- Lemma 3.1 in Heath-Brown's notes
theorem sum_pow_cardDistinctFactors_div_self_le_log_pow {P k : ℕ} (x : ℝ) (hx : 1 ≤ x)
    (hP : Squarefree P) :
    (∑ d ∈ P.divisors, if d ≤ x then (k:ℝ) ^ (ω d) / (d : ℝ) else (0 : ℝ))
    ≤ (1 + Real.log x) ^ k := by
  have hx_pos : 0 < x := by
    linarith
  calc
    _ = ∑ d ∈ P.divisors,
          ∑ a ∈ Fintype.piFinset fun _i : Fin k => P.divisors,
            if ∏ i, a i = d ∧ d ∣ P then if ↑d ≤ x then (d : ℝ)⁻¹ else 0 else 0 := ?_
    _ = ∑ a ∈ Fintype.piFinset fun _i : Fin k => P.divisors,
          if ∏ i, a i ∣ P then if ↑(∏ i, a i) ≤ x then ∏ i, (a i : ℝ)⁻¹ else 0 else 0 := ?_
    _ ≤ ∑ a ∈ Fintype.piFinset fun _i : Fin k => P.divisors,
          if ↑(∏ i, a i) ≤ x then ∏ i, (a i : ℝ)⁻¹ else 0 := ?_ -- do we need this one?
    _ ≤ ∑ a ∈ Fintype.piFinset fun _i : Fin k => P.divisors,
          ∏ i, if ↑(a i) ≤ x then (a i : ℝ)⁻¹ else 0 := ?_
    _ = ∏ _i : Fin k, ∑ d ∈ P.divisors, if ↑d ≤ x then (d : ℝ)⁻¹ else 0 := by rw [prod_univ_sum]
    _ = (∑ d ∈ P.divisors, if ↑d ≤ x then (d : ℝ)⁻¹ else 0) ^ k := by rw [prod_const, Finset.card_fin]
    _ ≤ (1 + Real.log x) ^ k := ?_

  · apply sum_congr rfl; intro d hd
    rw [mem_divisors] at hd
    simp_rw [ite_and];
    rw [← sum_filter, Finset.sum_const, ← finMulAntidiag_eq_piFinset_divisors_filter hd.1 hd.2,
      card_finMulAntidiag_of_squarefree <| hP.squarefree_of_dvd hd.1, if_pos hd.1]
    simp only [div_eq_mul_inv, nsmul_eq_mul, cast_pow, mul_ite, mul_zero]
  · rw [sum_comm]; apply sum_congr rfl; intro a _; rw [sum_eq_single (∏ i, a i)]
    · apply if_ctx_congr _ _ (fun _ => rfl)
      · rw [Iff.comm, iff_and_self]; exact fun _ => rfl
      · intro; rw [cast_prod, ← prod_inv_distrib]
    · exact fun d _ hd_ne ↦ if_neg fun h => hd_ne.symm h.1
    · exact fun h ↦ if_neg fun h' => h (mem_divisors.mpr ⟨h'.2, hP.ne_zero⟩)
  · apply sum_le_sum; intro a _
    by_cases h : (∏ i, a i ∣ P)
    · rw [if_pos h]
    rw [if_neg h]
    split_ifs with h'
    · apply prod_nonneg; intro i _; norm_num
    · rfl
  · apply sum_le_sum; intro a ha
    split_ifs with h
    · gcongr with i hi
      rw [if_pos]
      apply le_trans _ h
      norm_cast
      rw [←prod_erase_mul (a:=i) (h:= hi)]
      apply Nat.le_mul_of_pos_left
      rw [Fintype.mem_piFinset] at ha
      apply prod_pos; intro j _; apply pos_of_mem_divisors (ha j)
    · apply prod_nonneg; intro j _
      split_ifs
      · norm_num
      · rfl
  · rw [←sum_filter]
    gcongr
    trans (∑ d ∈ Icc 1 (floor x), (d:ℝ)⁻¹)
    · apply sum_le_sum_of_subset_of_nonneg
      · intro d; rw[mem_filter, mem_Icc]
        intro hd
        constructor
        · rw [Nat.succ_le]; exact pos_of_mem_divisors hd.1
        · rw [le_floor_iff hx_pos.le]
          exact hd.2
      · norm_num
    apply sum_inv_le_log_real
    linarith

theorem sum_pow_cardDistinctFactors_le_self_mul_log_pow {P h : ℕ} (x : ℝ) (hx : 1 ≤ x)
    (hP : Squarefree P) :
    (∑ d ∈ P.divisors, if ↑d ≤ x then (h : ℝ) ^ ω d else (0 : ℝ)) ≤ x * (1 + Real.log x) ^ h := by
  trans (∑ d ∈ P.divisors, x * if ↑d ≤ x then (h : ℝ) ^ ω d / d else (0 : ℝ))
  · simp_rw [mul_ite, mul_zero, ←sum_filter]
    gcongr with i hi
    rw [div_eq_mul_inv, mul_comm _ (i:ℝ)⁻¹, ←mul_assoc]
    trans (1*(h:ℝ)^ω i)
    · rw [one_mul]
    gcongr
    rw [mem_filter] at hi
    rw [←div_eq_mul_inv]
    apply one_le_div (by norm_cast; apply Nat.pos_of_mem_divisors hi.1) |>.mpr hi.2
  rw [←mul_sum];
  gcongr
  apply sum_pow_cardDistinctFactors_div_self_le_log_pow x hx hP


end Aux


==> anc/lean/additional-lean-companion/complete-separation/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Basic.lean <==
/-
Copyright (c) 2023 Arend Mellendijk. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Author: Arend Mellendijk

! This file was ported from Lean 3 source module sieve
-/
import Mathlib.Algebra.BigOperators.Ring.Finset
import Mathlib.Analysis.Asymptotics.Lemmas
import Mathlib.NumberTheory.ArithmeticFunction
import Mathlib.NumberTheory.SelbergSieve
import PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.AuxResults

noncomputable section

open scoped BigOperators ArithmeticFunction

open Finset Real Nat Aux BoundingSieve

namespace SelbergSieve

variable (s : BoundingSieve)
local notation3 "ν" => BoundingSieve.nu (self := s)
local notation3 "P" => BoundingSieve.prodPrimes (self := s)
local notation3 "a" => BoundingSieve.weights (self := s)
local notation3 "X" => BoundingSieve.totalMass (self := s)
local notation3 "A" => BoundingSieve.support (self := s)
local notation3 "𝒜" => BoundingSieve.multSum (s := s)
local notation3 "R" => BoundingSieve.rem (s := s)

-- S = ∑_{l|P, l≤√y} g(l)
-- Used in statement of the simple form of the selberg bound
def selbergTerms : ArithmeticFunction ℝ :=
  s.nu.pmul (.prodPrimeFactors fun p =>  1 / (1 - ν p))

local notation3 "g" => SelbergSieve.selbergTerms s

theorem selbergTerms_apply (d : ℕ) :
    g d = ν d * ∏ p ∈ d.primeFactors, 1/(1 - ν p) := by
  unfold selbergTerms
  by_cases h : d=0
  · rw [h]; simp
  rw [ArithmeticFunction.pmul_apply, ArithmeticFunction.prodPrimeFactors_apply h]

section UpperBoundSieve

structure UpperBoundSieve where mk ::
  μPlus : ℕ → ℝ
  hμPlus : IsUpperMoebius μPlus

instance ubToμPlus : CoeFun UpperBoundSieve fun _ => ℕ → ℝ where coe ub := ub.μPlus

def IsLowerMoebius (μMinus : ℕ → ℝ) : Prop :=
  ∀ n : ℕ, ∑ d ∈ n.divisors, μMinus d ≤ (if n=1 then 1 else 0)

structure LowerBoundSieve where mk ::
  μMinus : ℕ → ℝ
  hμMinus : IsLowerMoebius μMinus

instance lbToμMinus : CoeFun LowerBoundSieve fun _ => ℕ → ℝ where coe lb := lb.μMinus

end UpperBoundSieve

section SieveLemmas

theorem nu_ne_zero_of_mem_divisors_prodPrimes {d : ℕ} (hd : d ∈ divisors P) : ν d ≠ 0 := by
  apply _root_.ne_of_gt
  rw [mem_divisors] at hd
  apply nu_pos_of_dvd_prodPrimes hd.left

def delta (n : ℕ) : ℝ := if n=1 then 1 else 0

local notation "δ" => delta

theorem siftedSum_as_delta : siftedSum (s := s) = ∑ d ∈ s.support, a d * δ (Nat.gcd P d) :=
  by
  rw [siftedSum_eq_sum_support_mul_ite]
  simp only [delta]

-- Unused ?
theorem nu_lt_self_of_dvd_prodPrimes (d : ℕ) (hdP : d ∣ P) (hd_ne_one : d ≠ 1) : ν d < 1 :=
  nu_lt_one_of_dvd_prodPrimes hdP hd_ne_one

-- Facts about g
@[aesop safe]
theorem selbergTerms_pos (l : ℕ) (hl : l ∣ P) : 0 < g l := by
  rw [selbergTerms_apply]
  apply mul_pos
  · exact nu_pos_of_dvd_prodPrimes hl
  apply prod_pos
  intro p hp
  rw [one_div_pos]
  have hp_prime : p.Prime := prime_of_mem_primeFactors hp
  have hp_dvd : p ∣ P := (Nat.dvd_of_mem_primeFactors hp).trans hl
  linarith only [s.nu_lt_one_of_prime p hp_prime hp_dvd]

theorem selbergTerms_mult : ArithmeticFunction.IsMultiplicative g := by
  unfold selbergTerms
  arith_mult

theorem one_div_selbergTerms_eq_conv_moebius_nu (l : ℕ) (hl : Squarefree l)
    (hnu_nonzero : ν l ≠ 0) : 1 / g l = ∑ d ∈ l.divisors, (μ <| l / d) * (ν d)⁻¹ :=
  by
  rw [selbergTerms_apply]
  simp only [one_div, prod_inv_distrib, mul_inv, inv_inv]
  rw [(s.nu_mult).prodPrimeFactors_one_sub_of_squarefree _ hl]
  rw [mul_sum]
  apply symm
  rw [← Nat.sum_divisorsAntidiagonal' fun d e : ℕ => ↑(μ d) * (ν e)⁻¹]
  rw [Nat.sum_divisorsAntidiagonal fun d e : ℕ => ↑(μ d) * (ν e)⁻¹]
  apply sum_congr rfl; intro d hd
  have hd_dvd : d ∣ l := dvd_of_mem_divisors hd
  rw [←div_mult_of_dvd_squarefree ν s.nu_mult l d (dvd_of_mem_divisors hd) hl, inv_div]
  · ring
  revert hnu_nonzero; contrapose!
  exact multiplicative_zero_of_zero_dvd ν s.nu_mult hl hd_dvd

theorem nu_eq_conv_one_div_selbergTerms (d : ℕ) (hdP : d ∣ P) :
    (ν d)⁻¹ = ∑ l ∈ divisors P, if l ∣ d then 1 / g l else 0 := by
  apply symm
  rw [←sum_filter, Nat.divisors_filter_dvd_of_dvd prodPrimes_ne_zero hdP]
  have hd_pos : 0 < d := Nat.pos_of_ne_zero <| ne_zero_of_dvd_ne_zero prodPrimes_ne_zero hdP
  revert hdP; revert d
  apply (ArithmeticFunction.sum_eq_iff_sum_mul_moebius_eq_on _ (fun _ _ => Nat.dvd_trans)).mpr
  intro l _ hlP
  rw [sum_divisorsAntidiagonal' (f:=fun x y => (μ <| x) * (ν y)⁻¹) (n:=l)]
  apply symm
  exact one_div_selbergTerms_eq_conv_moebius_nu _ l
    (Squarefree.squarefree_of_dvd hlP s.prodPrimes_squarefree)
    (_root_.ne_of_gt <| nu_pos_of_dvd_prodPrimes hlP)

theorem conv_selbergTerms_eq_selbergTerms_mul_nu {d : ℕ} (hd : d ∣ P) :
    (∑ l ∈ divisors P, if l ∣ d then g l else 0) = g d * (ν d)⁻¹ := by
  calc
    (∑ l ∈ divisors P, if l ∣ d then g l else 0) =
        ∑ l ∈ divisors P, if l ∣ d then g (d / l) else 0 := by
      rw [← sum_over_dvd_ite prodPrimes_ne_zero hd,
        ← Nat.sum_divisorsAntidiagonal fun x _ => g x, Nat.sum_divisorsAntidiagonal' fun x _ => g x,
        sum_over_dvd_ite prodPrimes_ne_zero hd]
    _ = g d * ∑ l ∈ divisors P, if l ∣ d then 1 / g l else 0 := by
      rw [mul_sum]; apply sum_congr rfl; intro l hl
      rw [mul_ite_zero]; apply if_ctx_congr Iff.rfl _ (fun _ => rfl); intro h
      rw [← div_mult_of_dvd_squarefree g (selbergTerms_mult s) d l h]
      · ring
      · apply Squarefree.squarefree_of_dvd hd s.prodPrimes_squarefree
      · apply _root_.ne_of_gt; rw [mem_divisors] at hl; apply selbergTerms_pos; exact hl.left
    _ = g d * (ν d)⁻¹ := by rw [← nu_eq_conv_one_div_selbergTerms s d hd]

theorem upper_bound_of_UpperBoundSieve (μPlus : UpperBoundSieve) :
    siftedSum (s := s) ≤ ∑ d ∈ divisors P, μPlus d * multSum (s := s) d :=
  siftedSum_le_sum_of_upperMoebius _ μPlus.hμPlus

theorem siftedSum_le_mainSum_errSum_of_UpperBoundSieve (μPlus : UpperBoundSieve) :
    siftedSum (s := s) ≤ X * mainSum (s := s) μPlus + errSum (s := s) μPlus := by
  apply siftedSum_le_mainSum_errSum_of_upperMoebius _ μPlus.hμPlus

end SieveLemmas

-- Results about Lambda Squared Sieves
section LambdaSquared

def lambdaSquared (weights : ℕ → ℝ) : ℕ → ℝ := fun d =>
  ∑ d1 ∈ d.divisors, ∑ d2 ∈ d.divisors, if d = Nat.lcm d1 d2 then weights d1 * weights d2 else 0

private theorem lambdaSquared_eq_zero_of_support_wlog {w : ℕ → ℝ} {y : ℝ} (hw : ∀ (d : ℕ), ¬d ^ 2 ≤ y → w d = 0)
    {d : ℕ} (hd : ¬↑d ≤ y) (d1 : ℕ) (d2 : ℕ) (h : d = Nat.lcm d1 d2) (hle : d1 ≤ d2) :
    w d1 * w d2 = 0 := by
  rw [hw d2, mul_zero]
  by_contra hyp; apply hd
  apply le_trans _ hyp
  norm_cast
  calc _ ≤ (d1.lcm d2) := by rw [h]
      _ ≤ (d1*d2) := Nat.div_le_self _ _
      _ ≤ _       := ?_
  · rw [sq]; gcongr

theorem lambdaSquared_eq_zero_of_support (w : ℕ → ℝ) (y : ℝ)
    (hw : ∀ d : ℕ, ¬d ^ 2 ≤ y → w d = 0) (d : ℕ) (hd : ¬d ≤ y) :
    lambdaSquared w d = 0 := by
  dsimp only [lambdaSquared]
  by_cases hy : 0 ≤ y
  swap
  · push_neg at hd hy
    have : ∀ d' : ℕ, w d' = 0 := by
      intro d'; apply hw
      have : (0:ℝ) ≤ (d') ^ 2 := by norm_num
      linarith
    apply sum_eq_zero; intro d1 _
    apply sum_eq_zero; intro d2 _
    rw [this d1, this d2]
    simp only [mul_zero, ite_self]
  apply sum_eq_zero; intro d1 _; apply sum_eq_zero; intro d2 _
  split_ifs with h
  swap
  · rfl
  rcases Nat.le_or_le d1 d2 with hle | hle
  · apply lambdaSquared_eq_zero_of_support_wlog hw hd d1 d2 h hle
  · rw[mul_comm]
    apply lambdaSquared_eq_zero_of_support_wlog hw hd d2 d1 (Nat.lcm_comm d1 d2 ▸ h) hle

theorem upperMoebius_of_lambda_sq (weights : ℕ → ℝ) (hw : weights 1 = 1) :
    IsUpperMoebius <| lambdaSquared weights := by
  dsimp [IsUpperMoebius, lambdaSquared]
  intro n
  have h_sq :
    (∑ d ∈ n.divisors, ∑ d1 ∈ d.divisors, ∑ d2 ∈ d.divisors,
      if d = Nat.lcm d1 d2 then weights d1 * weights d2 else 0) =
      (∑ d ∈ n.divisors, weights d) ^ 2 := by
    rw [sq, mul_sum, conv_lambda_sq_larger_sum _ n, sum_comm]
    apply sum_congr rfl; intro d1 hd1
    rw [sum_mul, sum_comm]
    apply sum_congr rfl; intro d2 hd2
    rw [sum_ite_eq_of_mem']
    ring
    rw [mem_divisors, Nat.lcm_dvd_iff]
    exact ⟨⟨dvd_of_mem_divisors hd1, dvd_of_mem_divisors hd2⟩, (mem_divisors.mp hd1).2⟩
  rw [h_sq]
  split_ifs with hn
  · rw [hn]; simp [hw]
  · apply sq_nonneg

-- set_option quotPrecheck false
-- variable (s : Sieve)

-- local notation3 "ν" => Sieve.nu s
-- local notation3 "P" => Sieve.prodPrimes s
-- local notation3 "a" => Sieve.weights s
-- local notation3 "X" => Sieve.totalMass s
-- local notation3 "R" => Sieve.rem s
-- local notation3 "g" => Sieve.selbergTerms s

theorem lambdaSquared_mainSum_eq_quad_form (w : ℕ → ℝ) :
    mainSum (s := s) (lambdaSquared w) =
      ∑ d1 ∈ divisors P, ∑ d2 ∈ divisors P,
        ν d1 * w d1 * ν d2 * w d2 * (ν (d1.gcd d2))⁻¹ := by
  dsimp only [mainSum, lambdaSquared]
  trans (∑ d ∈ divisors P, ∑ d1 ∈ divisors d, ∑ d2 ∈ divisors d,
          if d = d1.lcm d2 then w d1 * w d2 * ν d else 0)
  · rw [sum_congr rfl]; intro d _
    rw [sum_mul, sum_congr rfl]; intro d1 _
    rw [sum_mul, sum_congr rfl]; intro d2 _
    rw [ite_zero_mul]

  trans (∑ d ∈ divisors P, ∑ d1 ∈ divisors P, ∑ d2 ∈ divisors P,
          if d = d1.lcm d2 then w d1 * w d2 * ν d else 0)
  · apply conv_lambda_sq_larger_sum
  rw [sum_comm, sum_congr rfl]; intro d1 hd1
  rw [sum_comm, sum_congr rfl]; intro d2 hd2
  have h : d1.lcm d2 ∣ P := Nat.lcm_dvd_iff.mpr ⟨dvd_of_mem_divisors hd1, dvd_of_mem_divisors hd2⟩
  rw [sum_ite_eq_of_mem' (divisors P) (d1.lcm d2) _ (mem_divisors.mpr ⟨h, prodPrimes_ne_zero⟩)]
  rw [s.nu_mult.map_lcm]
  · ring
  refine _root_.ne_of_gt (nu_pos_of_dvd_prodPrimes ?_)
  trans d1
  · exact Nat.gcd_dvd_left d1 d2
  · exact dvd_of_mem_divisors hd1

theorem lambdaSquared_mainSum_eq_diag_quad_form (w : ℕ → ℝ) :
    mainSum (s := s) (lambdaSquared w) =
      ∑ l ∈ divisors P,
        1 / g l * (∑ d ∈ divisors P, if l ∣ d then ν d * w d else 0) ^ 2 :=
  by
  rw [lambdaSquared_mainSum_eq_quad_form s w]
  trans (∑ d1 ∈ divisors P, ∑ d2 ∈ divisors P, (∑ l ∈ divisors P,
          if l ∣ d1.gcd d2 then 1 / g l * (ν d1 * w d1) * (ν d2 * w d2) else 0))
  · apply sum_congr rfl; intro d1 hd1; apply sum_congr rfl; intro d2 _
    have hgcd_dvd: d1.gcd d2 ∣ P := Trans.trans (Nat.gcd_dvd_left d1 d2) (dvd_of_mem_divisors hd1)
    rw [nu_eq_conv_one_div_selbergTerms s _ hgcd_dvd, mul_sum]
    apply sum_congr rfl; intro l _
    rw [mul_ite_zero]; apply if_congr Iff.rfl _ rfl
    ring
  trans (∑ l ∈ divisors P, ∑ d1 ∈ divisors P, ∑ d2 ∈ divisors P,
        if l ∣ Nat.gcd d1 d2 then 1 / selbergTerms s l * (ν d1 * w d1) * (ν d2 * w d2) else 0)
  · apply symm; rw [sum_comm, sum_congr rfl]; intro d1 _; rw[sum_comm];
  apply sum_congr rfl; intro l _
  rw [sq, sum_mul, mul_sum, sum_congr rfl]; intro d1 _
  rw [mul_sum, mul_sum, sum_congr rfl]; intro d2 _
  rw [ite_zero_mul_ite_zero, mul_ite_zero]
  apply if_congr (Nat.dvd_gcd_iff) _ rfl;
  ring

end LambdaSquared

end SelbergSieve


==> anc/lean/additional-lean-companion/complete-separation/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Selberg.lean <==
/-
Copyright (c) 2023 Arend Mellendijk. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Author: Arend Mellendijk

! This file was ported from Lean 3 source module selberg
-/
import Batteries.Tactic.Lemma
import PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Basic

/-!
# The Selberg Sieve

This file proves `selberg_bound_simple`, the main theorem of the Selberg.
-/

set_option lang.lemmaCmd true

noncomputable section

open scoped BigOperators Classical SelbergSieve

open Finset Real Nat SelbergSieve.UpperBoundSieve ArithmeticFunction SelbergSieve BoundingSieve

namespace SelbergSieve
set_option quotPrecheck false

variable (s : SelbergSieve)
local notation3 "ν" => BoundingSieve.nu (self := SelbergSieve.toBoundingSieve (self := s))
local notation3 "P" => BoundingSieve.prodPrimes (self := SelbergSieve.toBoundingSieve (self := s))
local notation3 "a" => BoundingSieve.weights (self := SelbergSieve.toBoundingSieve (self := s))
local notation3 "X" => BoundingSieve.totalMass (self := SelbergSieve.toBoundingSieve (self := s))
local notation3 "A" => BoundingSieve.support (self := SelbergSieve.toBoundingSieve (self := s))
local notation3 "𝒜" => BoundingSieve.multSum (s := SelbergSieve.toBoundingSieve (self := s))
local notation3 "R" => BoundingSieve.rem (s := SelbergSieve.toBoundingSieve (self := s))
local notation3 "g" => SelbergSieve.selbergTerms (SelbergSieve.toBoundingSieve (self := s))
local notation3 "y" => SelbergSieve.level (self := s)
local notation3 "hy" => SelbergSieve.one_le_level (self := s)

@[simp]
def selbergBoundingSum : ℝ :=
  ∑ l ∈ divisors P, if l ^ 2 ≤ y then g l else 0

set_option quotPrecheck false
local notation3 "S" => SelbergSieve.selbergBoundingSum s

theorem selbergBoundingSum_pos :
    0 < S := by
  dsimp only [selbergBoundingSum]
  rw [← sum_filter]
  apply sum_pos;
  · intro l hl
    rw [mem_filter, mem_divisors] at hl
    · apply selbergTerms_pos _ _ (hl.1.1)
  · simp_rw [Finset.Nonempty, mem_filter]; use 1
    constructor
    · apply one_mem_divisors.mpr prodPrimes_ne_zero
    rw [cast_one, one_pow]
    exact s.one_le_level

theorem selbergBoundingSum_ne_zero : S ≠ 0 := by
  apply _root_.ne_of_gt
  exact s.selbergBoundingSum_pos

theorem selbergBoundingSum_nonneg : 0 ≤ S := _root_.le_of_lt s.selbergBoundingSum_pos

def selbergWeights : ℕ → ℝ := fun d =>
  if d ∣ P then
    (ν d)⁻¹ * g d * μ d * S⁻¹ *
      ∑ m ∈ divisors P, if (d * m) ^ 2 ≤ y ∧ m.Coprime d then g m else 0
  else 0

-- This notation traditionally uses λ, which is unavailable in lean
set_option quotPrecheck false
local notation3 "γ" => SelbergSieve.selbergWeights s

theorem selbergWeights_eq_zero_of_not_dvd {d : ℕ} (hd : ¬ d ∣ P) :
    γ d = 0 := by
  rw [selbergWeights, if_neg hd]

theorem selbergWeights_eq_zero (d : ℕ) (hd : ¬d ^ 2 ≤ y) :
    γ d = 0 := by
  dsimp only [selbergWeights]
  split_ifs with h
  · rw [mul_eq_zero_of_right _]
    apply Finset.sum_eq_zero
    refine fun m hm => if_neg ?_
    intro hyp
    have : (d^2:ℝ) ≤ (d*m)^2 := by
      norm_cast;
      refine Nat.pow_le_pow_left ?h 2
      exact Nat.le_mul_of_pos_right _ (Nat.pos_of_mem_divisors hm)
    linarith [hyp.1]
  · rfl

@[aesop safe]
theorem selbergWeights_mul_mu_nonneg (d : ℕ) (hdP : d ∣ P) :
    0 ≤ γ d * μ d := by
  dsimp only [selbergWeights]
  rw [if_pos hdP, mul_assoc]
  trans ((μ d :ℝ)^2 * (ν d)⁻¹ * g d * S⁻¹ * ∑ m ∈ divisors P,
          if (d * m) ^ 2 ≤ y ∧ Coprime m d then g m else 0)
  swap
  · apply le_of_eq; ring
  refine mul_nonneg (div_nonneg (mul_nonneg (mul_nonneg ?_ ?_) ?_) ?_) ?_
  · apply sq_nonneg
  · rw [inv_nonneg]
    exact le_of_lt <| nu_pos_of_dvd_prodPrimes hdP
  · exact le_of_lt <| selbergTerms_pos _ d hdP
  · exact s.selbergBoundingSum_nonneg
  apply sum_nonneg; intro m hm
  split_ifs with h
  · exact le_of_lt <| selbergTerms_pos _ m (dvd_of_mem_divisors hm)
  · rfl

lemma sum_mul_subst (k n : ℕ) {f : ℕ → ℝ} (h : ∀ l, l ∣ n → ¬ k ∣ l → f l = 0) :
      ∑ l ∈ n.divisors, f l
    = ∑ m ∈ n.divisors, if k*m ∣ n then f (k*m) else 0 := by
  by_cases hn: n = 0
  · simp [hn]
  by_cases hkn : k ∣ n
  swap
  · rw [sum_eq_zero, sum_eq_zero]
    · rintro m _
      rw [if_neg]
      rintro h
      apply hkn
      exact (Nat.dvd_mul_right k m).trans h
    · intro l hl; apply h l (dvd_of_mem_divisors hl)
      apply fun hkl => hkn <| hkl.trans (dvd_of_mem_divisors hl)
  trans (∑ l ∈ n.divisors, ∑ m ∈ n.divisors, if l=k*m then f l else 0)
  · rw [sum_congr rfl]; intro l hl
    by_cases hkl : k ∣ l
    swap
    · rw [h l (dvd_of_mem_divisors hl) hkl, sum_eq_zero];
      intro m _; rw [ite_id]
    rw [sum_eq_single (l/k)]
    · rw[if_pos]; rw [Nat.mul_div_cancel' hkl]
    · intro m _ hmlk
      apply if_neg; revert hmlk; contrapose!; intro hlkm
      rw [hlkm, mul_comm, Nat.mul_div_cancel];
      apply Nat.pos_of_dvd_of_pos hkn (Nat.pos_of_ne_zero hn)
    · contrapose!; intro _
      rw [mem_divisors]
      exact ⟨Trans.trans (Nat.div_dvd_of_dvd hkl) (dvd_of_mem_divisors hl), hn⟩
  · rw [sum_comm, sum_congr rfl]; intro m _
    split_ifs with hdvd
    · rw [sum_ite_eq_of_mem']
      simp only [mem_divisors, hdvd, ne_eq, hn, not_false_eq_true, and_self]
    · apply sum_eq_zero; intro l hl
      apply if_neg;
      rintro rfl
      simp only [mem_divisors, ne_eq] at hl
      exact hdvd hl.1

--Important facts about the selberg weights
theorem selbergWeights_eq_dvds_sum (d : ℕ) :
    ν d * γ d =
      S⁻¹ * μ d *
        ∑ l ∈ divisors P, if d ∣ l ∧ l ^ 2 ≤ y then g l else 0 := by
  by_cases h_dvd : d ∣ P
  swap
  · dsimp only [selbergWeights]; rw [if_neg h_dvd]
    rw [sum_eq_zero]
    · ring
    intro l hl; rw [mem_divisors] at hl
    rw [if_neg]; push_neg; intro h
    exfalso; exact h_dvd (dvd_trans h hl.left)
  dsimp only [selbergWeights]
  rw [if_pos h_dvd]
  repeat rw [mul_sum]
  -- change of variables l=m*d
  apply symm
  rw [sum_mul_subst d P]
  · apply sum_congr rfl
    intro m hm
    rw [mul_ite_zero, ←ite_and, mul_ite_zero, mul_ite_zero]
    apply if_ctx_congr _ _ fun _ => rfl
    · rw [coprime_comm]
      constructor
      · intro h
        push_cast at h
        exact ⟨h.2.2, coprime_of_squarefree_mul <| Squarefree.squarefree_of_dvd h.1 s.prodPrimes_squarefree⟩
      · intro h
        push_cast
        exact ⟨ Coprime.mul_dvd_of_dvd_of_dvd h.2 h_dvd (dvd_of_mem_divisors hm), Nat.dvd_mul_right d m, h.1⟩
    · intro h
      trans ((ν d)⁻¹ * (ν d) * g d * μ d / S * g m)
      · rw [inv_mul_cancel₀ (nu_ne_zero h_dvd),
          (selbergTerms_mult _).map_mul_of_coprime <| coprime_comm.mp h.2]
        ring
      ring
  · intro l _ hdl
    rw [if_neg, mul_zero]
    push_neg; intro h; contradiction

theorem selbergWeights_diagonalisation (l : ℕ) (hl : l ∈ divisors P) :
    (∑ d ∈ divisors P, if l ∣ d then ν d * γ d else 0) =
      if l ^ 2 ≤ y then g l * μ l * S⁻¹ else 0 := by
  calc
    (∑ d ∈ divisors P, if l ∣ d then ν d * γ d else 0) =
        ∑ d ∈ divisors P, ∑ k ∈ divisors P,
          if l ∣ d ∧ d ∣ k ∧ k ^ 2 ≤ y then g k * S⁻¹ * (μ d:ℝ) else 0 := by
      apply sum_congr rfl; intro d _
      rw [selbergWeights_eq_dvds_sum, ← boole_mul, mul_sum, mul_sum]
      apply sum_congr rfl; intro k _
      rw [mul_ite_zero, ite_zero_mul_ite_zero]
      apply if_ctx_congr Iff.rfl _ (fun _ => rfl);
      intro _; ring
    _ = ∑ k ∈ divisors P, if k ^ 2 ≤ y then
            (∑ d ∈ divisors P, if l ∣ d ∧ d ∣ k then (μ d:ℝ) else 0) * g k * S⁻¹
          else 0 := by
      rw [sum_comm]; apply sum_congr rfl; intro k _
      apply symm
      rw [← boole_mul, sum_mul, sum_mul, mul_sum, sum_congr rfl]
      intro d _
      rw [ite_zero_mul, ite_zero_mul, ite_zero_mul, one_mul, ←ite_and]
      apply if_ctx_congr _ _ (fun _ => rfl)
      · tauto
      intro _; ring
    _ = if l ^ 2 ≤ y then g l * μ l * S⁻¹ else 0 := by
      rw [← sum_ite_eq_of_mem' (divisors P) l (fun _ => if l^2 ≤ y then g l * μ l * S⁻¹ else 0) hl]
      apply sum_congr rfl; intro k hk
      rw [Aux.moebius_inv_dvd_lower_bound_real s.prodPrimes_squarefree l _ (dvd_of_mem_divisors hk),
        ←ite_and, ite_zero_mul, ite_zero_mul, ← ite_and]
      apply if_ctx_congr _ _ fun _ => rfl
      · rw [and_comm, eq_comm]; apply and_congr_right
        intro heq; rw [heq]
      · intro h; rw [h.1]; ring

def selbergMuPlus : ℕ → ℝ :=
  lambdaSquared γ

set_option quotPrecheck false
local notation3 "μ⁺" => SelbergSieve.selbergMuPlus s

theorem weight_one_of_selberg : γ 1 = 1 := by
  dsimp only [selbergWeights]
  rw [if_pos (one_dvd P), s.nu_mult.left, (selbergTerms_mult _).map_one]
  simp only [inv_one, mul_one, isUnit_one, IsUnit.squarefree, moebius_apply_of_squarefree,
    cardFactors_one, _root_.pow_zero, Int.cast_one, selbergBoundingSum, one_mul,
    coprime_one_right_eq_true, and_true, cast_one]
  rw [inv_mul_cancel₀]
  convert s.selbergBoundingSum_ne_zero

theorem selbergμPlus_eq_zero (d : ℕ) (hd : ¬d ≤ y) : μ⁺ d = 0 := by
  apply lambdaSquared_eq_zero_of_support _ y _ d hd
  apply s.selbergWeights_eq_zero

def selbergUbSieve : UpperBoundSieve :=
  ⟨μ⁺, upperMoebius_of_lambda_sq γ (s.weight_one_of_selberg)⟩

-- proved for general lambda squared sieves
theorem mainSum_eq_diag_quad_form :
    mainSum (s := s.toBoundingSieve) μ⁺ =
      ∑ l ∈ divisors P,
        1 / g l *
          (∑ d ∈ divisors P, if l ∣ d then ν d * γ d else 0) ^ 2 :=
  by apply lambdaSquared_mainSum_eq_diag_quad_form

theorem selberg_bound_simple_mainSum :
    mainSum (s := s.toBoundingSieve) μ⁺ = S⁻¹ := by
  rw [mainSum_eq_diag_quad_form]
  trans (∑ l ∈ divisors P, (if l ^ 2 ≤ y then g l * (S⁻¹) ^ 2 else 0))
  · apply sum_congr rfl; intro l hl
    rw [s.selbergWeights_diagonalisation l hl, ite_pow, zero_pow two_ne_zero, mul_ite_zero]
    apply if_congr Iff.rfl _ rfl
    trans (1/g l * g l * g l * (μ l:ℝ)^2  * (S⁻¹) ^ 2)
    · ring
    norm_cast; rw [moebius_sq_eq_one_of_squarefree <| squarefree_of_mem_divisors_prodPrimes hl]
    rw [one_div_mul_cancel <| _root_.ne_of_gt <| selbergTerms_pos _ l <| dvd_of_mem_divisors hl]
    ring
  conv => {lhs; congr; {skip}; {ext i; rw [← ite_zero_mul]}}
  dsimp only [selbergBoundingSum]
  rw [←sum_mul, sq, ←mul_assoc, mul_inv_cancel₀]
  · ring
  · apply _root_.ne_of_gt; apply selbergBoundingSum_pos

lemma eq_gcd_mul_of_dvd_of_coprime {k d m : ℕ} (hkd : k ∣ d) (hmd : Coprime m d) (hk : k ≠ 0) :
    k = d.gcd (k*m) := by
  obtain ⟨r, hr⟩ := hkd
  have hrdvd : r ∣ d := by use k; rw [mul_comm]; exact hr
  apply symm; rw [hr, Nat.gcd_mul_left, mul_eq_left₀ hk, Nat.gcd_comm]
  apply Coprime.coprime_dvd_right hrdvd hmd

private lemma _helper {k m d : ℕ} (hkd : k ∣ d) (hk : k ∈ divisors P) (hm : m ∈ divisors P) :
    k * m ∣ P ∧ k = Nat.gcd d (k * m) ∧ (k * m) ^ 2 ≤ y ↔
    (k * m) ^ 2 ≤ y ∧ Coprime m d := by
  constructor
  · intro h
    constructor
    · exact h.2.2
    · obtain ⟨r, hr⟩ := hkd
      rw [hr, Nat.gcd_mul_left, eq_comm, mul_eq_left₀ (by rintro rfl; simp at hk ⊢)] at h
      rw [hr, coprime_comm]; apply Coprime.mul_left
      · apply coprime_of_squarefree_mul <| Squarefree.squarefree_of_dvd h.1 s.prodPrimes_squarefree
      · exact h.2.1
  · intro h
    constructor
    · apply Nat.Coprime.mul_dvd_of_dvd_of_dvd
      · rw [coprime_comm]; exact Coprime.coprime_dvd_right hkd h.2
      · exact dvd_of_mem_divisors hk
      · exact dvd_of_mem_divisors hm
    constructor
    · exact eq_gcd_mul_of_dvd_of_coprime hkd h.2 (by rintro rfl; simp at hk ⊢)
    · exact h.1

theorem selbergBoundingSum_ge {d : ℕ} (hdP : d ∣ P) :
    S ≥ γ d * ↑(μ d) * S := by
  calc
  _ = (∑ k ∈ divisors P, ∑ l ∈ divisors P, if k = d.gcd l ∧ l ^ 2 ≤ y then g l else 0) := by
    dsimp only [selbergBoundingSum]
    rw [sum_comm, sum_congr rfl]; intro l _
    simp_rw [ite_and]
    rw [sum_ite_eq_of_mem']
    · rw [mem_divisors]
      exact ⟨(Nat.gcd_dvd_left d l).trans (hdP), prodPrimes_ne_zero⟩
  _ = (∑ k ∈ divisors P,
          if k ∣ d then
            g k * ∑ m ∈ divisors P, if (k * m) ^ 2 ≤ y ∧ m.Coprime d then g m else 0
          else 0) := by
    apply sum_congr rfl; intro k hk
    rw [mul_sum]
    split_ifs with hkd
    swap
    · rw [sum_eq_zero]; intro l _
      rw [if_neg]
      push_neg; intro h; exfalso
      rw [h] at hkd
      exact hkd <| Nat.gcd_dvd_left d l
    rw [sum_mul_subst k P, sum_congr rfl]
    · intro m hm
      rw [mul_ite_zero, ← ite_and]
      apply if_ctx_congr _ _ fun _ => rfl
      · exact_mod_cast s._helper hkd hk hm
      · intro h
        apply (selbergTerms_mult _).map_mul_of_coprime
        rw [gcd_comm]; apply h.2.coprime_dvd_right hkd
    · intro l _ hkl; apply if_neg
      push_neg; intro h; exfalso
      rw [h] at hkl; exact hkl (Nat.gcd_dvd_right d l)
  _ ≥ (∑ k ∈ divisors P, if k ∣ d
          then g k * ∑ m ∈ divisors P, if (d * m) ^ 2 ≤ y ∧ m.Coprime d then g m else 0
          else 0 ) := by
    apply sum_le_sum; intro k _
    split_ifs with hkd
    swap
    · rfl
    apply mul_le_mul le_rfl _ _ (le_of_lt <| selbergTerms_pos _ k <| hkd.trans hdP)
    · apply sum_le_sum; intro m hm
      split_ifs with h h' h'
      · rfl
      · exfalso; apply h'
        refine ⟨?_, h.2⟩
        · trans ((d*m)^2:ℝ)
          · norm_cast; gcongr
            refine Nat.le_of_dvd ?_ hkd
            apply Nat.pos_of_ne_zero; apply ne_zero_of_dvd_ne_zero prodPrimes_ne_zero hdP
          exact h.1
      · refine le_of_lt <| selbergTerms_pos _ m <| dvd_of_mem_divisors hm
      · rfl
    apply sum_nonneg; intro m hm
    split_ifs
    · apply le_of_lt <| selbergTerms_pos _ m <| dvd_of_mem_divisors hm
    · rfl
  _ = _ := by
    conv => enter [1, 2, k]; rw [← ite_zero_mul]
    rw [←sum_mul, conv_selbergTerms_eq_selbergTerms_mul_nu _ hdP]
    trans (S * S⁻¹ * (μ d:ℝ)^2 * (ν d)⁻¹ * g d * (∑ m ∈ divisors P, if (d*m) ^ 2 ≤ y ∧ Coprime m d then g m else 0))
    · rw [mul_inv_cancel₀, ←Int.cast_pow, moebius_sq_eq_one_of_squarefree]
      · ring
      · exact Squarefree.squarefree_of_dvd hdP s.prodPrimes_squarefree
      · exact _root_.ne_of_gt <| s.selbergBoundingSum_pos
    dsimp only [selbergWeights]; rw [if_pos hdP]
    ring

theorem selberg_bound_weights (d : ℕ) : |γ d| ≤ 1 := by
  by_cases hdP : d ∣ P
  swap
  · rw [s.selbergWeights_eq_zero_of_not_dvd hdP]; simp only [zero_le_one, abs_zero]
  have : 1*S ≥ γ d * ↑(μ d) * S := by
    rw[one_mul]
    exact s.selbergBoundingSum_ge hdP
  replace this : γ d * μ d ≤ 1 := by
    apply le_of_mul_le_mul_of_pos_right this (s.selbergBoundingSum_pos)
  convert this using 1
  rw [← abs_of_nonneg <| s.selbergWeights_mul_mu_nonneg d hdP,
    abs_mul, ←Int.cast_abs, abs_moebius_eq_one_of_squarefree <|
    (s.prodPrimes_squarefree.squarefree_of_dvd hdP), Int.cast_one, mul_one]


theorem selberg_bound_muPlus (n : ℕ) (hn : n ∈ divisors P) :
    |μ⁺ n| ≤ (3:ℝ) ^ ω n := by
  let f : ℕ → ℕ → ℝ := fun x z : ℕ => if n = x.lcm z then 1 else 0
  dsimp only [selbergMuPlus, lambdaSquared]
  calc
    |∑ d1 ∈ n.divisors, ∑ d2 ∈ n.divisors, if n = d1.lcm d2 then γ d1 * γ d2 else 0| ≤
        ∑ d1 ∈ n.divisors, |∑ d2 ∈ n.divisors, if n = d1.lcm d2 then γ d1 * γ d2 else 0| := ?_
    _ ≤ ∑ d1 ∈ n.divisors, ∑ d2 ∈ n.divisors, |if n = d1.lcm d2 then γ d1 * γ d2 else 0| := ?_
    _ ≤ ∑ d1 ∈ n.divisors, ∑ d2 ∈ n.divisors, f d1 d2 := ?_
    _ = (n.divisors ×ˢ n.divisors).sum fun p => f p.fst p.snd := ?_
    _ = Finset.card ((n.divisors ×ˢ n.divisors).filter fun p : ℕ × ℕ => n = p.fst.lcm p.snd) := ?_
    _ = (3:ℕ) ^ ω n := ?_
    _ = (3:ℝ) ^ ω n := ?_
  · apply abs_sum_le_sum_abs
  · gcongr; apply abs_sum_le_sum_abs
  · gcongr with d1 _ d2
    rw [apply_ite abs, abs_zero, abs_mul]
    simp only [f]
    by_cases h : n = d1.lcm d2
    · rw [if_pos h, if_pos h]
      apply mul_le_one₀ (s.selberg_bound_weights d1) (abs_nonneg <| γ d2)
        (s.selberg_bound_weights d2)
    rw [if_neg h, if_neg h]
  · rw [← Finset.sum_product']
  · dsimp only
    rw [← sum_filter, Finset.sum_const, smul_one_eq_cast]
  · norm_cast
    simp [← card_pair_lcm_eq (squarefree_of_mem_divisors_prodPrimes hn), eq_comm]
  norm_num

theorem selberg_bound_simple_errSum :
    errSum (s := s.toBoundingSieve) μ⁺ ≤
      ∑ d ∈ divisors P, if (d : ℝ) ≤ y then (3:ℝ) ^ ω d * |R d| else 0 := by
  dsimp only [errSum]
  gcongr with d hd
  split_ifs with h
  · apply mul_le_mul _ le_rfl (abs_nonneg <| R d) (pow_nonneg _ <| ω d)
    · apply s.selberg_bound_muPlus d hd
    · norm_num
  · rw [s.selbergμPlus_eq_zero d h, abs_zero, zero_mul]

theorem selberg_bound_simple :
    siftedSum (s := s.toBoundingSieve) ≤
      X / S +
        ∑ d ∈ divisors P, if (d : ℝ) ≤ y then (3:ℝ) ^ ω d * |R d| else 0 := by
  let μPlus := s.selbergUbSieve
  calc
    siftedSum ≤ X * mainSum μPlus + errSum μPlus := siftedSum_le_mainSum_errSum_of_UpperBoundSieve _ μPlus
    _ ≤ _ := ?_
  gcongr
  · erw [s.selberg_bound_simple_mainSum, div_eq_mul_inv]
  · apply s.selberg_bound_simple_errSum

end SelbergSieve


==> anc/lean/additional-lean-companion/complete-separation/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/SelbergBounds.lean <==
/-
Copyright (c) 2023 Arend Mellendijk. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Author: Arend Mellendijk
-/

import Mathlib.NumberTheory.Primorial
import Mathlib.Analysis.Asymptotics.Lemmas
import Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics
import PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Selberg
/-!
# Bounds for the Selberg sieve
This file proves a number of results to help bound `Sieve.selbergSum`

## Main Results
* `selbergBoundingSum_ge_sum_div`: If `ν` is completely multiplicative then `S ≥ ∑_{n ≤ √y}, ν n`
* `boundingSum_ge_log`: If `ν n = 1 / n` then `S ≥ log y / 2`
* `rem_sum_le_of_const`: If `R_d ≤ C` then the error term is at most `C * y * (1 + log y)^3`
-/

set_option lang.lemmaCmd true

open scoped Nat ArithmeticFunction BigOperators Classical
open BoundingSieve SelbergSieve

noncomputable section
namespace Sieve

lemma prodDistinctPrimes_squarefree (s : Finset ℕ) (h : ∀ p ∈ s, p.Prime) :
    Squarefree (∏ p ∈ s, p) := by
  refine Iff.mpr Nat.squarefree_iff_prime_squarefree ?_
  intro p hp; by_contra h_dvd
  by_cases hps : p ∈ s
  · rw [←Finset.mul_prod_erase (a:=p) (h := hps), mul_dvd_mul_iff_left (Nat.Prime.ne_zero hp)] at h_dvd
    obtain ⟨q, hq⟩ := hp.prime.exists_mem_finset_dvd h_dvd
    rw [Finset.mem_erase] at hq
    exact hq.1.1 <| symm <| (Nat.prime_dvd_prime_iff_eq hp (h q hq.1.2)).mp hq.2
  · have : p ∣ ∏ p ∈ s, p := Trans.trans (dvd_mul_right p p) h_dvd
    obtain ⟨q, hq⟩ := hp.prime.exists_mem_finset_dvd this
    have heq : p = q := by
      rw [←Nat.prime_dvd_prime_iff_eq hp (h q hq.1)]
      exact hq.2
    rw [heq] at hps; exact hps hq.1

lemma primorial_squarefree (n : ℕ) : Squarefree (primorial n) := by
  apply prodDistinctPrimes_squarefree
  simp_rw [Finset.mem_filter];
  exact fun _ h => h.2

theorem zeta_pos_of_prime : ∀ (p : ℕ), Nat.Prime p → (0:ℝ) < (↑ζ:ArithmeticFunction ℝ) p := by
  intro p hp
  rw [ArithmeticFunction.natCoe_apply, ArithmeticFunction.zeta_apply, if_neg (Nat.Prime.ne_zero hp)]
  norm_num

theorem zeta_lt_self_of_prime : ∀ (p : ℕ), Nat.Prime p → (↑ζ:ArithmeticFunction ℝ) p < (p:ℝ) := by
  intro p hp
  rw [ArithmeticFunction.natCoe_apply, ArithmeticFunction.zeta_apply, if_neg (Nat.Prime.ne_zero hp)]
  norm_num;
  exact Nat.succ_le.mp (Nat.Prime.two_le hp)

theorem prime_dvd_primorial_iff (n p : ℕ) (hp : p.Prime) :
    p ∣ primorial n ↔ p ≤ n := by
  unfold primorial
  constructor
  · intro h
    obtain ⟨q, hq⟩ : ∃ i, i ∈ Finset.filter Nat.Prime (Finset.range (n + 1)) ∧ p ∣ i :=
      hp.prime.exists_mem_finset_dvd h
    rw [Finset.mem_filter, Finset.mem_range] at hq
    rw [prime_dvd_prime_iff_eq (Nat.Prime.prime hp) (Nat.Prime.prime hq.1.2)] at hq
    rw [hq.2]
    exact Nat.lt_succ.mp hq.1.1
  · intro h
    apply Finset.dvd_prod_of_mem
    rw [Finset.mem_filter, Finset.mem_range]
    exact ⟨Nat.lt_succ.mpr h, hp⟩

theorem siftedSum_eq (s : SelbergSieve) (hw : ∀ i ∈ s.support, s.weights i = 1) (z : ℝ) (hz : 1 ≤ z) (hP : s.prodPrimes = primorial (Nat.floor z)) :
    siftedSum (s := s.toBoundingSieve) = (s.support.filter (fun d => ∀ p:ℕ, p.Prime → p ≤ z → ¬p ∣ d)).card := by
  dsimp only [siftedSum]
  rw [Finset.card_eq_sum_ones, ←Finset.sum_filter, Nat.cast_sum]
  apply Finset.sum_congr
  · rw [hP]
    ext d; constructor
    · intro hd
      rw [Finset.mem_filter] at *
      constructor
      · exact hd.1
      · intro p hpp hpy
        rw [←Nat.Prime.coprime_iff_not_dvd hpp]
        apply Nat.Coprime.coprime_dvd_left _ hd.2
        rw [prime_dvd_primorial_iff _ _ hpp]
        apply Nat.le_floor hpy
    · intro h
      rw [Finset.mem_filter] at *
      constructor
      · exact h.1
      refine Nat.coprime_of_dvd ?_
      intro p hp
      erw [prime_dvd_primorial_iff _ _ hp]
      intro hpy
      apply h.2 p hp
      trans ↑(Nat.floor z)
      · norm_cast
      · apply Nat.floor_le
        linarith only [hz]
  simp_rw [Nat.cast_one]
  intro x hx
  simp only [Finset.mem_filter] at hx
  apply hw x hx.1

def CompletelyMultiplicative (f : ArithmeticFunction ℝ) : Prop := f 1 = 1 ∧ ∀ a b, f (a*b) = f a * f b

namespace CompletelyMultiplicative
open ArithmeticFunction
theorem zeta : CompletelyMultiplicative ζ := by
  unfold CompletelyMultiplicative
  simp_rw [ArithmeticFunction.natCoe_apply, ArithmeticFunction.zeta_apply, one_ne_zero, ite_false,
    mul_eq_zero, Nat.cast_ite, Nat.cast_one, CharP.cast_eq_zero, mul_ite, mul_zero, mul_one,
    true_and, ← ite_or, or_comm, implies_true]

theorem id : CompletelyMultiplicative ArithmeticFunction.id := by
    constructor <;> simp

theorem pmul (f g : ArithmeticFunction ℝ) (hf : CompletelyMultiplicative f) (hg : CompletelyMultiplicative g) :
    CompletelyMultiplicative (ArithmeticFunction.pmul f g) := by
  constructor
  · rw [pmul_apply, hf.1, hg.1, mul_one]
  intro a b
  simp_rw [pmul_apply, hf.2, hg.2]; ring

theorem pdiv {f g : ArithmeticFunction ℝ} (hf : CompletelyMultiplicative f) (hg : CompletelyMultiplicative g) :
    CompletelyMultiplicative (ArithmeticFunction.pdiv f g) := by
  constructor
  · rw [pdiv_apply, hf.1, hg.1, div_one]
  intro a b
  simp_rw [pdiv_apply, hf.2, hg.2]; ring

theorem isMultiplicative {f : ArithmeticFunction ℝ} (hf : CompletelyMultiplicative f) :
    ArithmeticFunction.IsMultiplicative f :=
  ⟨hf.1, fun _ => hf.2 _ _⟩

theorem apply_pow (f : ArithmeticFunction ℝ) (hf : CompletelyMultiplicative f) (a n : ℕ) :
    f (a^n) = f a ^ n := by
  induction n with
  | zero => simp_rw [pow_zero, hf.1]
  | succ n' ih => simp_rw [pow_succ, hf.2, ih]

end CompletelyMultiplicative

theorem prod_factors_one_div_compMult_ge (M : ℕ) (f : ArithmeticFunction ℝ)
    (hf : CompletelyMultiplicative f) (hf_nonneg : ∀ n, 0 ≤ f n) (d : ℕ) (hd : Squarefree d)
    (hf_size : ∀ n, n.Prime → n ∣ d → f n < 1) :
    f d * ∏ p ∈ d.primeFactors, 1 / (1 - f p)
    ≥ ∏ p ∈ d.primeFactors, ∑ n ∈ Finset.Icc 1 M, f (p^n) := by
  calc f d * ∏ p ∈ d.primeFactors, 1 / (1 - f p)
    = ∏ p ∈ d.primeFactors, f p / (1 - f p)                 := by
        conv => { lhs; congr; rw [←Nat.prod_primeFactors_of_squarefree hd] }
        rw [hf.isMultiplicative.map_prod_of_subset_primeFactors _ _ subset_rfl,
          ←Finset.prod_mul_distrib]
        simp_rw[one_div, div_eq_mul_inv]
  _ ≥ ∏ p ∈ d.primeFactors, ∑ n ∈ Finset.Icc 1 M, (f p)^n  := by
    gcongr with p hp
    · exact fun p _ => Finset.sum_nonneg fun n _ => pow_nonneg (hf_nonneg p) n
    rw [Nat.mem_primeFactors_of_ne_zero hd.ne_zero] at hp
    rw [← Finset.Ico_add_one_right_eq_Icc, geom_sum_Ico,
      ← mul_div_mul_left (c := (-1 : ℝ)) (f p ^ (M + 1) - f p ^ 1)]
    · gcongr
      · apply hf_nonneg
      · linarith [hf_size p hp.1 hp.2]
      · rw [pow_one]
        have : 0 ≤ f p ^ (M + 1) := by
          apply pow_nonneg
          apply hf_nonneg
        linarith only [this]
      · linarith only
    · norm_num
    · apply ne_of_lt <| hf_size p hp.1 hp.2
    · apply Nat.succ_le_iff.mpr (Nat.succ_pos _)

  _ = ∏ p ∈ d.primeFactors, ∑ n ∈ Finset.Icc 1 M, f (p^n)  := by
     simp_rw [hf.apply_pow]

theorem prod_factors_sum_pow_compMult (M : ℕ) (hM : M ≠ 0) (f : ArithmeticFunction ℝ) (hf : CompletelyMultiplicative f) (d : ℕ) (hd : Squarefree d) :
    ∏ p ∈ d.primeFactors, ∑ n ∈ Finset.Icc 1 M, f (p^n)
    = ∑ m ∈ (d^M).divisors.filter (d ∣ ·), f m := by
  rw [Finset.prod_sum]
  let i : (a:_) → (ha : a ∈ Finset.pi d.primeFactors fun p => Finset.Icc 1 M) → ℕ :=
    fun a _ => ∏ p ∈ d.primeFactors.attach, p.1 ^ (a p p.2)
  have hfact_i : ∀ a ha,
      ∀ p , Nat.factorization (i a ha) p = if hp : p ∈ d.primeFactors then a p hp else 0 := by
    intro a ha p
    by_cases hp : p ∈ d.primeFactors
    · rw [dif_pos hp, Nat.factorization_prod, Finset.sum_apply',
        Finset.sum_eq_single ⟨p, hp⟩, Nat.factorization_pow, Finsupp.smul_apply,
        Nat.Prime.factorization_self (Nat.prime_of_mem_primeFactorsList <| List.mem_toFinset.mp hp)]
      · ring
      · intro q _ hq
        rw [Nat.factorization_pow, Finsupp.smul_apply, smul_eq_zero]; right
        apply Nat.factorization_eq_zero_of_not_dvd
        rw [Nat.Prime.dvd_iff_eq, ← exists_eq_subtype_mk_iff]; push_neg
        exact fun _ => hq
        exact Nat.prime_of_mem_primeFactorsList <| List.mem_toFinset.mp q.2
        exact (Nat.prime_of_mem_primeFactorsList <| List.mem_toFinset.mp hp).ne_one
      · intro h
        exfalso
        exact h (Finset.mem_attach _ _)
      · exact fun q _ => pow_ne_zero _ (ne_of_gt (Nat.pos_of_mem_primeFactorsList (List.mem_toFinset.mp q.2)))
    · rw [dif_neg hp]
      by_cases hpp : p.Prime
      swap
      · apply Nat.factorization_eq_zero_of_non_prime _ hpp
      apply Nat.factorization_eq_zero_of_not_dvd
      intro hp_dvd
      obtain ⟨⟨q, hq⟩, _, hp_dvd_pow⟩ := Prime.exists_mem_finset_dvd hpp.prime hp_dvd
      apply hp
      rw [Nat.mem_primeFactors]
      constructor
      · exact hpp
      refine ⟨?_, hd.ne_zero⟩
      trans q
      · apply Nat.Prime.dvd_of_dvd_pow hpp hp_dvd_pow
      · apply Nat.dvd_of_mem_primeFactorsList <| List.mem_toFinset.mp hq

  have hi_ne_zero : ∀ (a : _) (ha : a ∈ Finset.pi d.primeFactors fun _p => Finset.Icc 1 M),
      i a ha ≠ 0 := by
    intro a ha
    erw [Finset.prod_ne_zero_iff]
    exact fun p _ => pow_ne_zero _ (ne_of_gt (Nat.pos_of_mem_primeFactorsList (List.mem_toFinset.mp p.property)))
  have hi : ∀ (a : _) (ha : a ∈ Finset.pi d.primeFactors fun _p => Finset.Icc 1 M),
      i a ha ∈ (d^M).divisors.filter (d ∣ ·) := by
    intro a ha
    rw [Finset.mem_filter, Nat.mem_divisors, ←Nat.factorization_le_iff_dvd hd.ne_zero (hi_ne_zero a ha),
      ←Nat.factorization_le_iff_dvd (hi_ne_zero a ha) (pow_ne_zero _ hd.ne_zero)]
    constructor; constructor
    · rw [Finsupp.le_iff]; intro p _
      rw [hfact_i a ha]
      by_cases hp : p ∈ d.primeFactors
      · rw [dif_pos hp]
        rw [Nat.factorization_pow, Finsupp.smul_apply]
        simp_rw [Finset.mem_pi, Finset.mem_Icc] at ha
        trans (M • 1)
        · norm_num
          exact (ha p hp).2
        · gcongr
          rw [Nat.mem_primeFactors_of_ne_zero hd.ne_zero] at hp
          rw [←Nat.Prime.dvd_iff_one_le_factorization hp.1 hd.ne_zero]
          exact hp.2
      · rw [dif_neg hp]; norm_num
    · apply pow_ne_zero _ hd.ne_zero
    · rw [Finsupp.le_iff]; intro p hp
      rw [Nat.support_factorization] at hp
      rw [hfact_i a ha]
      rw [dif_pos hp]
      trans 1
      · exact hd.natFactorization_le_one p
      simp_rw [Finset.mem_pi, Finset.mem_Icc] at ha
      exact (ha p hp).1

  have h : ∀ (a : _) (ha : a ∈ Finset.pi d.primeFactors fun _p => Finset.Icc 1 M),
      ∏ p ∈ d.primeFactors.attach, f (p.1 ^ (a p p.2)) = f (i a ha) := by
    intro a ha
    apply symm
    apply hf.isMultiplicative.map_prod
    intro x _ y _ hxy
    simp_rw [Finset.mem_pi, Finset.mem_Icc, Nat.succ_le] at ha
    apply (Nat.coprime_pow_left_iff (ha x x.2).1 ..).mpr
    apply (Nat.coprime_pow_right_iff (ha y y.2).1 ..).mpr
    have hxp := Nat.prime_of_mem_primeFactorsList (List.mem_toFinset.mp x.2)
    rw [Nat.Prime.coprime_iff_not_dvd hxp]
    rw [Nat.prime_dvd_prime_iff_eq hxp <| Nat.prime_of_mem_primeFactorsList (List.mem_toFinset.mp y.2)]
    exact fun hc => hxy (Subtype.eq hc)

  have i_inj : ∀ a ha b hb, i a ha = i b hb → a = b := by
    intro a ha b hb hiab
    apply_fun Nat.factorization at hiab
    ext p hp
    obtain hiabp := DFunLike.ext_iff.mp hiab p
    rw [hfact_i a ha, hfact_i b hb, dif_pos hp, dif_pos hp] at hiabp
    exact hiabp

  have i_surj : ∀ (b : ℕ), b ∈ (d^M).divisors.filter (d ∣ ·) → ∃ a ha, i a ha = b := by
    intro b hb
    have h : (fun p _ => (Nat.factorization b) p) ∈ Finset.pi d.primeFactors fun p => Finset.Icc 1 M := by
      rw [Finset.mem_pi]; intro p hp
      rw [Finset.mem_Icc]
      rw [Finset.mem_filter] at hb
      have hb_ne_zero : b ≠ 0 := ne_of_gt <| Nat.pos_of_mem_divisors hb.1
      have hpp : p.Prime := Nat.prime_of_mem_primeFactors hp
      constructor
      · rw [←Nat.Prime.dvd_iff_one_le_factorization hpp hb_ne_zero]
        · exact Trans.trans (Nat.dvd_of_mem_primeFactors hp) hb.2
      · rw [Nat.mem_divisors] at hb
        trans Nat.factorization (d^M) p
        · exact (Nat.factorization_le_iff_dvd hb_ne_zero hb.left.right).mpr hb.left.left p
        rw [Nat.factorization_pow, Finsupp.smul_apply, smul_eq_mul]
        have : d.factorization p ≤ 1 := by
          apply hd.natFactorization_le_one
        exact (mul_le_iff_le_one_right (Nat.pos_of_ne_zero hM)).mpr this
    use (fun p _ => Nat.factorization b p)
    use h
    apply Nat.eq_of_factorization_eq
    · apply hi_ne_zero _ h
    · exact ne_of_gt <| Nat.pos_of_mem_divisors (Finset.mem_filter.mp hb).1
    intro p
    rw [hfact_i (fun p _ => (Nat.factorization b) p) h p]
    rw [Finset.mem_filter, Nat.mem_divisors] at hb
    by_cases hp : p ∈ d.primeFactors
    · rw [dif_pos hp]
    · rw [dif_neg hp, eq_comm, Nat.factorization_eq_zero_iff, ←or_assoc]
      rw [Nat.mem_primeFactors] at hp
      left
      push_neg at hp
      by_cases hpp : p.Prime
      · right; intro h
        apply absurd (hp hpp)
        push_neg
        exact ⟨hpp.dvd_of_dvd_pow (h.trans hb.1.1), hd.ne_zero⟩
      · left; exact hpp

  exact Finset.sum_bij i hi i_inj i_surj h

theorem prod_primes_dvd_of_dvd (P : ℕ) {s : Finset ℕ} (h : ∀ p ∈ s, p ∣ P) (h' : ∀ p ∈ s, p.Prime) :
    ∏ p ∈ s, p ∣ P := by
  simp_rw [Nat.prime_iff] at h'
  apply Finset.prod_primes_dvd _ h' h

lemma sqrt_le_self (x : ℝ) (hx : 1 ≤ x) : Real.sqrt x ≤ x := by
  refine Iff.mpr Real.sqrt_le_iff ?_
  constructor
  · linarith
  refine le_self_pow₀ hx ?right.h
  norm_num

lemma Nat.squarefree_dvd_pow (a b N : ℕ) (ha : Squarefree a) (hab : a ∣ b ^ N) : a ∣ b := by
  by_cases hN : N=0
  · rw [hN, pow_zero, Nat.dvd_one] at hab
    rw [hab]; simp
  rw [Squarefree.dvd_pow_iff_dvd ha hN] at hab
  exact hab

/-
Proposed generalisation :

theorem selbergBoundingSum_ge_sum_div (s : SelbergSieve)
  (hnu : CompletelyMultiplicative s.nuDivSelf) (hnu_nonneg : ∀ n, 0 ≤ s.nuDivSelf n) (hnu_lt : ∀ p, p.Prime → p ∣ s.prodPrimes → s.nuDivSelf p < 1):
    s.selbergBoundingSum ≥ ∑ m in
      (Finset.Icc 1 (Nat.floor <| Real.sqrt s.level)).filter (fun m => ∀ p, p.Prime → p ∣ m → p ∣ s.prodPrimes),
      s.nu m

-/

theorem selbergBoundingSum_ge_sum_div (s : SelbergSieve) (hP : ∀ p:ℕ, p.Prime → (p:ℝ) ≤ s.level → p ∣ s.prodPrimes)
  (hnu : CompletelyMultiplicative s.nu) (hnu_nonneg : ∀ n, 0 ≤ s.nu n) (hnu_lt : ∀ p, p.Prime → p ∣ s.prodPrimes → s.nu p < 1):
    s.selbergBoundingSum ≥ ∑ m ∈ Finset.Icc 1 (Nat.floor <| Real.sqrt s.level), s.nu m := by
  unfold selbergBoundingSum
  calc ∑ l ∈ s.prodPrimes.divisors, (if l ^ 2 ≤ s.level then selbergTerms _ l else 0)
     ≥ ∑ l ∈ s.prodPrimes.divisors.filter (fun (l:ℕ) => l^2 ≤ s.level),
        ∑ m ∈ (l^(Nat.floor s.level)).divisors.filter (l ∣ ·), s.nu m         := ?_
   _ ≥ ∑ m ∈ Finset.Icc 1 (Nat.floor <| Real.sqrt s.level), s.nu m           := ?_
  · rw [←Finset.sum_filter]; apply Finset.sum_le_sum; intro l hl
    rw [Finset.mem_filter, Nat.mem_divisors] at hl
    have hlsq : Squarefree l := Squarefree.squarefree_of_dvd hl.1.1 s.prodPrimes_squarefree
    trans (∏ p ∈ l.primeFactors, ∑ n ∈ Finset.Icc 1 (Nat.floor s.level), s.nu (p^n))
    · rw [prod_factors_sum_pow_compMult (Nat.floor s.level) _ s.nu]
      · exact hnu
      · exact hlsq
      · rw [ne_eq, Nat.floor_eq_zero, not_lt]
        exact s.one_le_level
    rw [selbergTerms_apply _ l]
    apply prod_factors_one_div_compMult_ge _ _ hnu _ _ hlsq
    · intro p hpp hpl
      apply hnu_lt p hpp (Trans.trans hpl hl.1.1)
    · exact hnu_nonneg

  rw [←Finset.sum_biUnion]
  · apply Finset.sum_le_sum_of_subset_of_nonneg ?_ (fun _ _ _ => hnu_nonneg _)
    intro m hm
    have hprod_pos : 0 < (∏ p ∈ m.primeFactors, p) := by
      apply Finset.prod_pos;
      intro p hp; exact Nat.pos_of_mem_primeFactorsList <| List.mem_toFinset.mp hp
    have hprod_ne_zero :  (∏ p ∈ m.primeFactors, p) ^ ⌊s.level⌋₊ ≠ 0 := by
      apply pow_ne_zero; apply ne_of_gt; apply hprod_pos
    rw [Finset.mem_biUnion]; simp_rw [Finset.mem_filter, Nat.mem_divisors]
    rw [Finset.mem_Icc, Nat.le_floor_iff] at hm
    · have hm_ne_zero : m ≠ 0 := by
        exact ne_of_gt <| Nat.succ_le.mp hm.1
      use ∏ p ∈ m.primeFactors, p
      constructor; constructor; constructor
      · apply prod_primes_dvd_of_dvd <;> intro p hp
        · apply hP p <| Nat.prime_of_mem_primeFactors hp
          trans (m:ℝ)
          · exact_mod_cast Nat.le_of_mem_primeFactors hp
          trans (Real.sqrt s.level)
          · exact hm.2
          apply sqrt_le_self s.level s.one_le_level
        exact Nat.prime_of_mem_primeFactors hp
      · exact prodPrimes_ne_zero
      · rw [←Real.sqrt_le_sqrt_iff (by linarith only [s.one_le_level]), Real.sqrt_sq]
        · trans (m:ℝ)
          · norm_cast; apply Nat.le_of_dvd (Nat.succ_le.mp hm.1)
            exact Nat.prod_primeFactors_dvd m
          exact hm.2
        apply le_of_lt; norm_cast
      constructor; constructor
      · rw [←Nat.factorization_le_iff_dvd _ hprod_ne_zero, Nat.factorization_pow]
        · intro p
          have hy_mul_prod_nonneg : 0 ≤ ⌊s.level⌋₊ * (Nat.factorization (∏ p ∈ m.primeFactors, p)) p := by
            apply mul_nonneg; apply Nat.le_floor; norm_cast; linarith only [s.one_le_level]; norm_num
          trans (Nat.factorization m) p * 1
          · rw [mul_one]
          rw [Finsupp.smul_apply, smul_eq_mul]
          by_cases hpp : p.Prime
          swap
          · rw [Nat.factorization_eq_zero_of_non_prime _ hpp, zero_mul]; exact hy_mul_prod_nonneg
          by_cases hpdvd : p ∣ m
          swap
          · rw [Nat.factorization_eq_zero_of_not_dvd hpdvd, zero_mul]; exact hy_mul_prod_nonneg
          apply mul_le_mul
          · trans m
            · apply le_of_lt <| Nat.factorization_lt _ _
              apply hm_ne_zero
            apply Nat.le_floor
            refine le_trans hm.2 ?_
            apply sqrt_le_self _ s.one_le_level
          · rw [←Nat.Prime.pow_dvd_iff_le_factorization hpp <| ne_of_gt hprod_pos, pow_one]
            apply Finset.dvd_prod_of_mem
            rw [Nat.mem_primeFactors]
            exact ⟨hpp, hpdvd, hm_ne_zero⟩
          · norm_num
          · norm_num
        exact hm_ne_zero
      · exact hprod_ne_zero
      · exact Nat.prod_primeFactors_dvd m
    · apply Real.sqrt_nonneg
  · intro i hi j hj hij t hti htj x hx
    simp only [Finset.bot_eq_empty, Finset.notMem_empty]
    specialize hti hx
    specialize htj hx
    simp_rw [Finset.mem_coe, Finset.mem_filter, Nat.mem_divisors] at *
    have h : ∀ i j {n}, i ∣ s.prodPrimes → i ∣ x → x ∣ j ^ n → i ∣ j := by
      intro i j n hiP hix hij
      apply Nat.squarefree_dvd_pow i j n (squarefree_of_dvd_prodPrimes hiP)
      exact Trans.trans hix hij
    have hidvdj : i ∣ j := by
      apply h i j hi.1.1 hti.2 htj.1.1
    have hjdvdi : j ∣ i := by
      apply h j i hj.1.1 htj.2 hti.1.1
    exact hij <| Nat.dvd_antisymm hidvdj hjdvdi

theorem boundingSum_ge_sum (s : SelbergSieve) (hnu : s.nu = (ζ : ArithmeticFunction ℝ).pdiv .id)
  (hP : ∀ p:ℕ, p.Prime → (p:ℝ) ≤ s.level → p ∣ s.prodPrimes) :
    s.selbergBoundingSum ≥ ∑ m ∈ Finset.Icc 1 (Nat.floor <| Real.sqrt s.level), 1 / (m:ℝ) := by
  trans ∑ m ∈ Finset.Icc 1 (Nat.floor <| Real.sqrt s.level), (ζ : ArithmeticFunction ℝ).pdiv .id m
  · rw[←hnu]
    apply selbergBoundingSum_ge_sum_div
    · intro p hpp hple
      apply hP p hpp hple
    · rw[hnu]
      exact CompletelyMultiplicative.zeta.pdiv CompletelyMultiplicative.id
    · intro n
      rw[hnu]
      apply div_nonneg
      · by_cases h : n = 0 <;> simp[h]
      simp
    · intro p hpp _
      rw[hnu]
      simp only [ArithmeticFunction.pdiv_apply, ArithmeticFunction.natCoe_apply,
        ArithmeticFunction.zeta_apply, Nat.cast_ite, CharP.cast_eq_zero, Nat.cast_one,
        ArithmeticFunction.id_apply]
      rw [if_neg, one_div]
      · apply inv_lt_one_of_one_lt₀; norm_cast
        exact hpp.one_lt
      exact hpp.ne_zero
  apply le_of_eq
  apply Finset.sum_congr rfl
  intro m hm
  rw [Finset.mem_Icc] at hm
  simp only [one_div, ArithmeticFunction.pdiv_apply, ArithmeticFunction.natCoe_apply,
    ArithmeticFunction.zeta_apply_ne (show m ≠ 0 by omega), Nat.cast_one,
    ArithmeticFunction.id_apply];

theorem boundingSum_ge_log (s : SelbergSieve) (hnu : s.nu = (ζ : ArithmeticFunction ℝ).pdiv .id)
  (hP : ∀ p:ℕ, p.Prime → (p:ℝ) ≤ s.level → p ∣ s.prodPrimes)  :
    s.selbergBoundingSum ≥ Real.log (s.level) / 2 := by
  trans (∑ m ∈ Finset.Icc 1 (Nat.floor <| Real.sqrt s.level), 1 / (m:ℝ))
  · exact boundingSum_ge_sum s hnu hP
  trans (Real.log <| Real.sqrt s.level)
  · rw [ge_iff_le]; simp_rw[one_div]
    apply Aux.log_le_sum_inv (Real.sqrt s.level)
    rw [Real.le_sqrt] <;> linarith[s.one_le_level]
  · apply ge_of_eq
    refine Real.log_sqrt ?h.hx
    linarith[s.one_le_level]

open ArithmeticFunction

theorem rem_sum_le_of_const (s : SelbergSieve) (C : ℝ) (hrem : ∀ d > 0, |rem (s := s.toBoundingSieve) d| ≤ C) :
    ∑ d ∈ s.prodPrimes.divisors, (if (d : ℝ) ≤ s.level then (3:ℝ) ^ ω d * |rem (s := s.toBoundingSieve) d| else 0)
      ≤ C * s.level * (1+Real.log s.level)^3 := by
  rw [←Finset.sum_filter]
  trans (∑ d ∈  Finset.filter (fun d:ℕ => ↑d ≤ s.level) (s.prodPrimes.divisors),  3 ^ ω d * C )
  · gcongr with d hd
    rw [Finset.mem_filter, Nat.mem_divisors] at hd
    apply hrem d
    apply Nat.pos_of_ne_zero
    apply ne_zero_of_dvd_ne_zero hd.1.2 hd.1.1
  rw [←Finset.sum_mul, mul_comm, mul_assoc]
  gcongr
  · linarith [abs_nonneg <| rem (s := s.toBoundingSieve) 1, hrem 1 (by norm_num)]
  rw [Finset.sum_filter]
  apply Aux.sum_pow_cardDistinctFactors_le_self_mul_log_pow (hx := s.one_le_level)
  apply prodPrimes_squarefree

end Sieve
end


==> anc/lean/additional-lean-companion/complete-separation/source/PrimeNumberTheoremAnd/SmoothExistence.lean <==
import Batteries.Tactic.Lemma
import Mathlib.Geometry.Manifold.PartitionOfUnity
import Mathlib.Tactic.Bound

set_option lang.lemmaCmd true

open MeasureTheory Set Real
open scoped ContDiff

-- This version makes the support of Ψ explicit, and this is easier for some later proofs
lemma smooth_urysohn_support_Ioo {a b c d : ℝ} (h1 : a < b) (h3 : c < d) :
    ∃ Ψ : ℝ → ℝ, (ContDiff ℝ ∞ Ψ) ∧ (HasCompactSupport Ψ) ∧ Set.indicator (Set.Icc b c) 1 ≤ Ψ ∧
    Ψ ≤ Set.indicator (Set.Ioo a d) 1 ∧ (Function.support Ψ = Set.Ioo a d) := by

  have := exists_msmooth_zero_iff_one_iff_of_isClosed
    (modelWithCornersSelf ℝ ℝ) (s := Set.Iic a ∪ Set.Ici d) (t := Set.Icc b c)
    (IsClosed.union isClosed_Iic isClosed_Ici)
    (isClosed_Icc)
    (by
      simp_rw [Set.disjoint_union_left, Set.disjoint_iff, Set.subset_def, Set.mem_inter_iff, Set.mem_Iic, Set.mem_Icc,
        Set.mem_empty_iff_false, and_imp, imp_false, not_le, Set.mem_Ici]
      constructor <;> intros <;> linarith)

  rcases this with ⟨Ψ, hΨSmooth, hΨrange, hΨ0, hΨ1⟩

  simp only [Set.mem_union, Set.mem_Iic, Set.mem_Ici, Set.mem_Icc] at *
  use Ψ
  simp only [range_subset_iff, mem_Icc] at hΨrange
  refine ⟨ContMDiff.contDiff hΨSmooth, ?_, ?_, ?_, ?_⟩
  · apply HasCompactSupport.of_support_subset_isCompact (K := Set.Icc a d) isCompact_Icc
    simp only [Function.support_subset_iff, ne_eq, mem_Icc, ← hΨ0, not_or]
    bound
  · apply Set.indicator_le'
    · intro x hx
      rw [hΨ1 x|>.mp, Pi.one_apply]
      simpa using hx
    · exact fun x _ ↦ (hΨrange x).1
  · intro x
    apply Set.le_indicator_apply
    · exact fun _ ↦ (hΨrange x).2
    · intro hx
      rw [← hΨ0 x|>.mp]
      simpa [-not_and, mem_Ioo, not_and_or, not_lt] using hx
  · ext x
    simp only [Function.mem_support, ne_eq, mem_Ioo, ← hΨ0, not_or, not_le]

lemma Function.support_id : Function.support (fun x : ℝ ↦ x) = Iio 0 ∪ Ioi 0 := by
  ext x; simp only [mem_support, ne_eq, Iio_union_Ioi, mem_compl_iff, mem_singleton_iff]

/-%%
Let $\nu$ be a bumpfunction.
\begin{theorem}[SmoothExistence]\label{SmoothExistence}\lean{SmoothExistence}\leanok
There exists a smooth (once differentiable would be enough), nonnegative ``bumpfunction'' $\nu$,
 supported in $[1/2,2]$ with total mass one:
$$
\int_0^\infty \nu(x)\frac{dx}{x} = 1.
$$
\end{theorem}
%%-/

attribute [-simp] one_div in

lemma SmoothExistence : ∃ (ν : ℝ → ℝ), (ContDiff ℝ ∞ ν) ∧ (∀ x, 0 ≤ ν x) ∧
    ν.support ⊆ Icc (1 / 2) 2 ∧ ∫ x in Ici 0, ν x / x = 1 := by
  suffices h : ∃ (ν : ℝ → ℝ), (ContDiff ℝ ∞ ν) ∧ (∀ x, 0 ≤ ν x) ∧
      ν.support ⊆ Set.Icc (1 / 2) 2 ∧ 0 < ∫ x in Set.Ici 0, ν x / x by
    rcases h with ⟨ν, hν, hνnonneg, hνsupp, hνpos⟩
    let c := (∫ x in Ici 0, ν x / x)
    use fun y ↦ ν y / c
    refine ⟨hν.div_const c, fun y ↦ div_nonneg (hνnonneg y) (le_of_lt hνpos), ?_, ?_⟩
    · rw [Function.support_div, Function.support_const (ne_of_lt hνpos).symm, inter_univ]
      convert hνsupp
    · simp only [div_right_comm _ c _, integral_div c, div_self <| ne_of_gt hνpos, c]

  have := smooth_urysohn_support_Ioo (a := 1 / 2) (b := 1) (c := 3/2) (d := 2) (by linarith)
    (by linarith)
  rcases this with ⟨ν, hνContDiff, _, hν0, hν1, hνSupport⟩
  use ν, hνContDiff
  unfold indicator at hν0 hν1
  simp only [mem_Icc, Pi.one_apply, Pi.le_def, mem_Ioo] at hν0 hν1
  simp only [hνSupport, subset_def, mem_Ioo, mem_Icc, and_imp]
  split_ands
  · exact fun x ↦ le_trans (by simp [apply_ite]) (hν0 x)
  · exact fun y hy hy' ↦ ⟨by linarith, by linarith⟩
  · rw [integral_pos_iff_support_of_nonneg]
    · simp only [Function.support_div, measurableSet_Ici, Measure.restrict_apply', hνSupport, Function.support_id]
      have : (Ioo (1 / 2 : ℝ) 2 ∩ (Iio 0 ∪ Ioi 0) ∩ Ici 0) = Ioo (1 / 2) 2 := by
        ext x
        simp only [mem_inter_iff, mem_Ioo, mem_Ici, mem_Iio, mem_Ioi, mem_union]
        bound
      simp only [this, volume_Ioo, ENNReal.ofReal_pos, sub_pos, gt_iff_lt]
      linarith
    · simp_rw [Pi.le_def, Pi.zero_apply]
      intro y
      by_cases h : y ∈ Function.support ν
      · apply div_nonneg <| le_trans (by simp [apply_ite]) (hν0 y)
        rw [hνSupport, mem_Ioo] at h; linarith [h.left]
      · simp only [Function.mem_support, ne_eq, not_not] at h; simp [h]
    · have : (fun x ↦ ν x / x).support ⊆ Icc (1 / 2) 2 := by
        rw [Function.support_div, hνSupport]
        apply subset_trans (by apply inter_subset_left) Ioo_subset_Icc_self
      apply (integrableOn_iff_integrable_of_support_subset this).mp
      apply ContinuousOn.integrableOn_compact isCompact_Icc
      apply hνContDiff.continuous.continuousOn.div continuousOn_id ?_
      simp only [mem_Icc, ne_eq, and_imp, id_eq]; intros;linarith
/-%%
\begin{proof}\leanok
\uses{smooth-ury}
Same idea as Urysohn-type argument.
\end{proof}
%%-/


==> anc/lean/additional-lean-companion/complete-separation/source/PrimeNumberTheoremAnd/Sobolev.lean <==
import Mathlib.Analysis.Calculus.Deriv.Support
import Mathlib.Analysis.Distribution.SchwartzSpace
import Mathlib.Order.Filter.ZeroAndBoundedAtFilter

open Real Complex MeasureTheory Filter Topology BoundedContinuousFunction SchwartzMap  BigOperators
open scoped ContDiff

variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E] {n : ℕ}

@[ext] structure CS (n : ℕ) (E : Type*) [NormedAddCommGroup E] [NormedSpace ℝ E] where
  toFun : ℝ → E
  h1 : ContDiff ℝ n toFun
  h2 : HasCompactSupport toFun

structure trunc extends (CS 2 ℝ) where
  h3 : (Set.Icc (-1) (1)).indicator 1 ≤ toFun
  h4 : toFun ≤ Set.indicator (Set.Ioo (-2) (2)) 1

structure W1 (n : ℕ) (E : Type*) [NormedAddCommGroup E] [NormedSpace ℝ E] where
  toFun : ℝ → E
  smooth : ContDiff ℝ n toFun
  integrable : ∀ ⦃k⦄, k ≤ n → Integrable (iteratedDeriv k toFun)

abbrev W21 := W1 2 ℂ

section lemmas

noncomputable def funscale {E : Type*} (g : ℝ → E) (R x : ℝ) : E := g (R⁻¹ • x)

lemma contDiff_ofReal : ContDiff ℝ ∞ ofReal := by
  have key x : HasDerivAt ofReal 1 x := hasDerivAt_id x |>.ofReal_comp
  have key' : deriv ofReal = fun _ => 1 := by ext x ; exact (key x).deriv
  refine contDiff_infty_iff_deriv.mpr ⟨fun x => (key x).differentiableAt, ?_⟩
  simpa [key'] using contDiff_const

omit [NormedSpace ℝ E] in
lemma tendsto_funscale {f : ℝ → E} (hf : ContinuousAt f 0) (x : ℝ) :
    Tendsto (fun R => funscale f R x) atTop (𝓝 (f 0)) :=
  hf.tendsto.comp (by simpa using tendsto_inv_atTop_zero.mul_const x)

end lemmas

namespace CS

variable {f : CS n E} {R x v : ℝ}

instance : CoeFun (CS n E) (fun _ => ℝ → E) where coe := CS.toFun

instance : Coe (CS n ℝ) (CS n ℂ) where coe f := ⟨fun x => f x,
  contDiff_ofReal.of_le (mod_cast le_top) |>.comp f.h1, f.h2.comp_left (g := ofReal) rfl⟩

def neg (f : CS n E) : CS n E where
  toFun := -f
  h1 := f.h1.neg
  h2 := by simpa [HasCompactSupport, tsupport] using f.h2

instance : Neg (CS n E) where neg := neg

@[simp] lemma neg_apply {x : ℝ} : (-f) x = - (f x) := rfl

def smul (R : ℝ) (f : CS n E) : CS n E := ⟨R • f, f.h1.const_smul R, f.h2.smul_left⟩

instance : HSMul ℝ (CS n E) (CS n E) where hSMul := smul

@[simp] lemma smul_apply : (R • f) x = R • f x := rfl

lemma continuous (f : CS n E) : Continuous f := f.h1.continuous

noncomputable def deriv (f : CS (n + 1) E) : CS n E where
  toFun := _root_.deriv f
  h1 := (contDiff_succ_iff_deriv.mp f.h1).2.2
  h2 := f.h2.deriv

lemma hasDerivAt (f : CS (n + 1) E) (x : ℝ) : HasDerivAt f (f.deriv x) x :=
  (f.h1.differentiable (by simp)).differentiableAt.hasDerivAt

lemma deriv_apply {f : CS (n + 1) E} {x : ℝ} : f.deriv x = _root_.deriv f x := rfl

lemma deriv_smul {f : CS (n + 1) E} : (R • f).deriv = R • f.deriv := by
  ext x ; exact (f.hasDerivAt x |>.const_smul R).deriv

noncomputable def scale (g : CS n E) (R : ℝ) : CS n E := by
  by_cases h : R = 0
  · exact ⟨0, contDiff_const, by simp [HasCompactSupport, tsupport]⟩
  · refine ⟨fun x => funscale g R x, ?_, ?_⟩
    · exact g.h1.comp (contDiff_const.smul contDiff_id)
    · exact g.h2.comp_smul (inv_ne_zero h)

lemma deriv_scale {f : CS (n + 1) E} : (f.scale R).deriv = R⁻¹ • f.deriv.scale R := by
  ext v ; by_cases hR : R = 0 <;> simp [hR, scale]
  · simp [deriv]
  · exact ((f.hasDerivAt (R⁻¹ • v)).scomp v (by simpa using (hasDerivAt_id v).const_smul R⁻¹)).deriv

lemma deriv_scale' {f : CS (n + 1) E} : (f.scale R).deriv v = R⁻¹ • f.deriv (R⁻¹ • v) := by
  rw [deriv_scale, smul_apply]
  by_cases hR : R = 0 <;> simp [hR, scale, funscale]

lemma hasDerivAt_scale (f : CS (n + 1) E) (R x : ℝ) :
    HasDerivAt (f.scale R) (R⁻¹ • _root_.deriv f (R⁻¹ • x)) x := by
  convert hasDerivAt (f.scale R) x ; rw [deriv_scale'] ; rfl

lemma tendsto_scale (f : CS n E) (x : ℝ) : Tendsto (fun R => f.scale R x) atTop (𝓝 (f 0)) := by
  apply (tendsto_funscale f.continuous.continuousAt x).congr'
  filter_upwards [eventually_ne_atTop 0] with R hR ; simp [scale, hR]

lemma bounded : ∃ C, ∀ v, ‖f v‖ ≤ C := by
  obtain ⟨x, hx⟩ := (continuous_norm.comp f.continuous).exists_forall_ge_of_hasCompactSupport f.h2.norm
  exact ⟨_, hx⟩

end CS

namespace trunc

instance : CoeFun trunc (fun _ => ℝ → ℝ) where coe f := f.toFun

instance : Coe trunc (CS 2 ℝ) where coe := trunc.toCS

lemma nonneg (g : trunc) (x : ℝ) : 0 ≤ g x := (Set.indicator_nonneg (by simp) x).trans (g.h3 x)

lemma le_one (g : trunc) (x : ℝ) : g x ≤ 1 := (g.h4 x).trans <| Set.indicator_le_self' (by simp) x

lemma zero (g : trunc) : g =ᶠ[𝓝 0] 1 := by
  have : Set.Icc (-1) 1 ∈ 𝓝 (0 : ℝ) := by apply Icc_mem_nhds <;> linarith
  exact eventually_of_mem this (fun x hx => le_antisymm (g.le_one x) (by simpa [hx] using g.h3 x))

@[simp] lemma zero_at {g : trunc} : g 0 = 1 := g.zero.eq_of_nhds

end trunc

namespace W1

instance : CoeFun (W1 n E) (fun _ => ℝ → E) where coe := W1.toFun

lemma continuous (f : W1 n E) : Continuous f := f.smooth.continuous

lemma differentiable (f : W1 (n + 1) E) : Differentiable ℝ f :=
  f.smooth.differentiable (by simp)

lemma iteratedDeriv_sub {f g : ℝ → E} (hf : ContDiff ℝ n f) (hg : ContDiff ℝ n g) :
    iteratedDeriv n (f - g) = iteratedDeriv n f - iteratedDeriv n g := by
  induction n generalizing f g with
  | zero => rfl
  | succ n ih =>
    have hf' : ContDiff ℝ n (deriv f) := hf.iterate_deriv' n 1
    have hg' : ContDiff ℝ n (deriv g) := hg.iterate_deriv' n 1
    have hfg : deriv (f - g) = deriv f - deriv g := by
      ext x ; apply deriv_sub
      · exact (hf.differentiable (by simp)).differentiableAt
      · exact (hg.differentiable (by simp)).differentiableAt
    simp_rw [iteratedDeriv_succ', ← ih hf' hg', hfg]

noncomputable def deriv (f : W1 (n + 1) E) : W1 n E where
  toFun := _root_.deriv f
  smooth := contDiff_succ_iff_deriv.mp f.smooth |>.2.2
  integrable k hk := by
    simpa [iteratedDeriv_succ'] using f.integrable (Nat.succ_le_succ hk)

lemma hasDerivAt (f : W1 (n + 1) E) (x : ℝ) : HasDerivAt f (f.deriv x) x :=
  f.differentiable.differentiableAt.hasDerivAt

def sub (f g : W1 n E) : W1 n E where
  toFun := f - g
  smooth := f.smooth.sub g.smooth
  integrable k hk := by
    have hf : ContDiff ℝ k f := f.smooth.of_le (by simp [hk])
    have hg : ContDiff ℝ k g := g.smooth.of_le (by simp [hk])
    simpa [iteratedDeriv_sub hf hg] using (f.integrable hk).sub (g.integrable hk)

instance : Sub (W1 n E) where sub := sub

lemma integrable_iteratedDeriv_Schwarz {f : 𝓢(ℝ, ℂ)} : Integrable (iteratedDeriv n f) := by
  induction n generalizing f with
  | zero => exact f.integrable
  | succ n ih => simpa [iteratedDeriv_succ'] using ih (f := SchwartzMap.derivCLM ℝ f)

def of_Schwartz (f : 𝓢(ℝ, ℂ)) : W1 n ℂ where
  toFun := f
  smooth := f.smooth n
  integrable _ _ := integrable_iteratedDeriv_Schwarz

end W1

namespace W21

variable {f : W21}

noncomputable def norm (f : ℝ → ℂ) : ℝ :=
    (∫ v, ‖f v‖) + (4 * π ^ 2)⁻¹ * (∫ v, ‖deriv (deriv f) v‖)

lemma norm_nonneg {f : ℝ → ℂ} : 0 ≤ norm f :=
  add_nonneg (integral_nonneg (fun t => by simp))
    (mul_nonneg (by positivity) (integral_nonneg (fun t => by simp)))

noncomputable instance : Norm W21 where norm := norm ∘ W1.toFun

noncomputable instance : Coe 𝓢(ℝ, ℂ) W21 where coe := W1.of_Schwartz

def ofCS2 (f : CS 2 ℂ) : W21 := by
  refine ⟨f, f.h1, fun k hk => ?_⟩ ; match k with
  | 0 => exact f.h1.continuous.integrable_of_hasCompactSupport f.h2
  | 1 => simpa using (f.h1.continuous_deriv one_le_two).integrable_of_hasCompactSupport f.h2.deriv
  | 2 => simpa [iteratedDeriv_succ] using
    (f.h1.iterate_deriv' 0 2).continuous.integrable_of_hasCompactSupport f.h2.deriv.deriv

instance : Coe (CS 2 ℂ) W21 where coe := ofCS2

instance : HMul (CS 2 ℂ) W21 (CS 2 ℂ) where hMul g f := ⟨g * f, g.h1.mul f.smooth, g.h2.mul_right⟩

instance : HMul (CS 2 ℝ) W21 (CS 2 ℂ) where hMul g f := (g : CS 2 ℂ) * f

lemma hf (f : W21) : Integrable f := f.integrable zero_le_two

lemma hf' (f : W21) : Integrable (deriv f) := by simpa [iteratedDeriv_succ] using f.integrable one_le_two

lemma hf'' (f : W21) : Integrable (deriv (deriv f))  := by simpa [iteratedDeriv_succ] using f.integrable le_rfl

end W21

theorem W21_approximation (f : W21) (g : trunc) :
    Tendsto (fun R => ‖f - (g.scale R * f : W21)‖) atTop (𝓝 0) := by

  -- Definitions
  let f' := f.deriv
  let f'' := f'.deriv
  let g' := (g : CS 2 ℝ).deriv
  let g'' := g'.deriv
  let h R v := 1 - g.scale R v
  let h' R := - (g.scale R).deriv
  let h'' R := - (g.scale R).deriv.deriv

  -- Properties of h
  have ch {R} : Continuous (fun v => (h R v : ℂ)) := continuous_ofReal.comp <| continuous_const.sub (CS.continuous _)
  have ch' {R} : Continuous (fun v => (h' R v : ℂ)) := continuous_ofReal.comp (CS.continuous _)
  have ch'' {R} : Continuous (fun v => (h'' R v : ℂ)) := continuous_ofReal.comp (CS.continuous _)
  have dh R v : HasDerivAt (h R) (h' R v) v := by
    convert CS.hasDerivAt_scale (g : CS 2 ℝ) R v |>.const_sub 1 using 1
    simp [h', CS.deriv_scale'] ; left ; rfl
  have dh' R v : HasDerivAt (h' R) (h'' R v) v := ((g.scale R).deriv.hasDerivAt v).neg
  have hh1 R v : |h R v| ≤ 1 := by
    by_cases hR : R = 0 <;> simp [h, hR, CS.scale, funscale] ; rw [abs_le] ; constructor <;>
    linarith [g.le_one (R⁻¹ * v), g.nonneg (R⁻¹ * v)]
  have vR v : Tendsto (fun R : ℝ => v * R⁻¹) atTop (𝓝 0) := by simpa using tendsto_inv_atTop_zero.const_mul v

  -- Proof
  convert_to Tendsto (fun R => W21.norm (fun v => h R v * f v)) atTop (𝓝 0)
  · ext R ; change W21.norm _ = _ ; congr ; ext v ; simp [h, sub_mul] ; rfl
  rw [show (0 : ℝ) = 0 + ((4 * π ^ 2)⁻¹ : ℝ) * 0 by simp]
  refine Tendsto.add ?_ (Tendsto.const_mul _ ?_)

  · let F R v := ‖h R v * f v‖
    have eh v : ∀ᶠ R in atTop, h R v = 0 := by
      filter_upwards [(vR v).eventually g.zero, eventually_ne_atTop 0] with R hR hR'
      simp [h, hR, CS.scale, hR', funscale, mul_comm R⁻¹]
    have e1 : ∀ᶠ (n : ℝ) in atTop, AEStronglyMeasurable (F n) volume := by
      apply Eventually.of_forall ; intro R
      exact (ch.mul f.continuous).norm.aestronglyMeasurable
    have e2 : ∀ᶠ (n : ℝ) in atTop, ∀ᵐ (a : ℝ), ‖F n a‖ ≤ ‖f a‖ := by
      apply Eventually.of_forall ; intro R
      apply Eventually.of_forall ; intro v
      simpa [F] using mul_le_mul (hh1 R v) le_rfl (by simp) zero_le_one
    have e4 : ∀ᵐ (a : ℝ), Tendsto (fun n ↦ F n a) atTop (𝓝 0) := by
      apply Eventually.of_forall ; intro v
      apply tendsto_nhds_of_eventually_eq ; filter_upwards [eh v] with R hR ; simp [F, hR]
    simpa [F] using tendsto_integral_filter_of_dominated_convergence _ e1 e2 f.hf.norm e4

  · let F R v := ‖h'' R v * f v + 2 * h' R v * f' v + h R v * f'' v‖
    convert_to Tendsto (fun R ↦ ∫ (v : ℝ), F R v) atTop (𝓝 0)
    · have this R v : deriv (deriv (fun v => h R v * f v)) v = h'' R v * f v + 2 * h' R v * f' v + h R v * f'' v := by
        have df v : HasDerivAt f (f' v) v := f.hasDerivAt v
        have df' v : HasDerivAt f' (f'' v) v := f'.hasDerivAt v
        have l3 v : HasDerivAt (fun v => h R v * f v) (h' R v * f v + h R v * f' v) v :=
          (dh R v).ofReal_comp.mul (df v)
        have l5 : HasDerivAt (fun v => h' R v * f v) (h'' R v * f v + h' R v * f' v) v :=
          (dh' R v).ofReal_comp.mul (df v)
        have l7 : HasDerivAt (fun v => h R v * f' v) (h' R v * f' v + h R v * f'' v) v :=
          (dh R v).ofReal_comp.mul (df' v)
        have d1 : deriv (fun v => h R v * f v) = fun v => h' R v * f v + h R v * f' v :=
          funext (fun v => (l3 v).deriv)
        rw [d1] ; convert (l5.add l7).deriv using 1 ; ring
      simp_rw [this, F]

    obtain ⟨c1, mg'⟩ := g'.bounded
    obtain ⟨c2, mg''⟩ := g''.bounded
    let bound v := c2 * ‖f v‖ + 2 * c1 * ‖f' v‖ + ‖f'' v‖
    have e1 : ∀ᶠ (n : ℝ) in atTop, AEStronglyMeasurable (F n) volume := by
      apply Eventually.of_forall ; intro R ; apply (Continuous.norm ?_).aestronglyMeasurable
      exact ((ch''.mul f.continuous).add ((continuous_const.mul ch').mul f.deriv.continuous)).add
        (ch.mul f.deriv.deriv.continuous)
    have e2 : ∀ᶠ R in atTop, ∀ᵐ (a : ℝ), ‖F R a‖ ≤ bound a := by
      have hc1 : ∀ᶠ R in atTop, ∀ v, |h' R v| ≤ c1 := by
        filter_upwards [eventually_ge_atTop 1] with R hR v
        have hR' : R ≠ 0 := by linarith
        have : 0 ≤ R := by linarith
        simp [h', CS.deriv_scale, abs_mul, abs_inv, abs_eq_self.mpr this] ; simp [CS.scale, funscale, hR']
        convert_to _ ≤ c1 * 1 ; simp ; rw [mul_comm]
        apply mul_le_mul (mg' _) (inv_le_of_inv_le₀ (by linarith) (by simpa using hR)) (by positivity)
        exact (abs_nonneg _).trans (mg' 0)
      have hc2 : ∀ᶠ R in atTop, ∀ v, |h'' R v| ≤ c2 := by
        filter_upwards [eventually_ge_atTop 1] with R hR v
        have e1 : 0 ≤ R := by linarith
        have e2 : R⁻¹ ≤ 1 := inv_le_of_inv_le₀ (by linarith) (by simpa using hR)
        have e3 : R ≠ 0 := by linarith
        simp [h'', CS.deriv_scale, CS.deriv_smul, abs_mul, abs_inv, abs_eq_self.mpr e1]
        convert_to _ ≤ 1 * (1 * c2) ; simp
        apply mul_le_mul e2 ?_ (by positivity) zero_le_one
        apply mul_le_mul e2 ?_ (by positivity) zero_le_one
        simp [CS.scale, e3, funscale] ; apply mg''
      filter_upwards [hc1, hc2] with R hc1 hc2
      apply Eventually.of_forall ; intro v ; specialize hc1 v ; specialize hc2 v
      simp only [F, bound, norm_norm]
      refine (norm_add_le _ _).trans ?_ ; apply add_le_add
      · refine (norm_add_le _ _).trans ?_ ; apply add_le_add <;> simp <;> gcongr
      · simpa using mul_le_mul (hh1 R v) le_rfl (by simp) zero_le_one
    have e3 : Integrable bound volume := (((f.hf.norm).const_mul _).add ((f.hf'.norm).const_mul _)).add f.hf''.norm
    have e4 : ∀ᵐ (a : ℝ), Tendsto (fun n ↦ F n a) atTop (𝓝 0) := by
      apply Eventually.of_forall ; intro v
      have evg' : g' =ᶠ[𝓝 0] 0 := by convert ← g.zero.deriv ; exact deriv_const' _
      have evg'' : g'' =ᶠ[𝓝 0] 0 := by convert ← evg'.deriv ; exact deriv_const' _
      refine tendsto_norm_zero.comp <| (ZeroAtFilter.add ?_ ?_).add ?_
      · have eh'' v : ∀ᶠ R in atTop, h'' R v = 0 := by
          filter_upwards [(vR v).eventually evg'', eventually_ne_atTop 0] with R hR hR'
          simp [h'', CS.deriv_scale, CS.deriv_smul, hR']
          simp [CS.scale, hR', funscale, mul_comm R⁻¹]
          exact hR
        apply tendsto_nhds_of_eventually_eq
        filter_upwards [eh'' v] with R hR ; simp [hR]
      · have eh' v : ∀ᶠ R in atTop, h' R v = 0 := by
          filter_upwards [(vR v).eventually evg'] with R hR
          simp [g'] at hR
          simp [h', CS.deriv_scale', mul_comm R⁻¹, hR]
        apply tendsto_nhds_of_eventually_eq
        filter_upwards [eh' v] with R hR ; simp [hR]
      · simpa [h] using ((g.tendsto_scale v).const_sub 1).ofReal.mul tendsto_const_nhds
    simpa [F] using tendsto_integral_filter_of_dominated_convergence bound e1 e2 e3 e4


==> anc/lean/additional-lean-companion/complete-separation/source/PrimeNumberTheoremAnd/Wiener.lean <==
import Mathlib.Analysis.Fourier.FourierTransform
import Mathlib.Analysis.Fourier.FourierTransformDeriv
import Mathlib.NumberTheory.ArithmeticFunction
import Mathlib.NumberTheory.LSeries.PrimesInAP
import Mathlib.Topology.Algebra.Support
import Mathlib.Analysis.Calculus.ContDiff.Defs
import Mathlib.Geometry.Manifold.PartitionOfUnity
import Mathlib.Tactic.FunProp
import Mathlib.Analysis.Normed.Group.Tannery
import Mathlib.Algebra.Order.Field.Basic
import Mathlib.Order.Filter.ZeroAndBoundedAtFilter
import Mathlib.Analysis.Fourier.RiemannLebesgueLemma
import Mathlib.Analysis.SumIntegralComparisons
import Mathlib.Algebra.GroupWithZero.Units.Basic
import Mathlib.Analysis.Distribution.FourierSchwartz
import Mathlib.Topology.UniformSpace.UniformConvergence
import Mathlib.NumberTheory.MulChar.Lemmas

import PrimeNumberTheoremAnd.Fourier
import PrimeNumberTheoremAnd.BrunTitchmarsh
import PrimeNumberTheoremAnd.Mathlib.Analysis.Asymptotics.Asymptotics
import PrimeNumberTheoremAnd.SmoothExistence

set_option lang.lemmaCmd true

-- note: the opening of ArithmeticFunction introduces a notation σ that seems
-- impossible to hide, and hence parameters that are traditionally called σ will
-- have to be called σ' instead in this file.

open Real BigOperators ArithmeticFunction MeasureTheory Filter Set FourierTransform LSeries Asymptotics SchwartzMap
open Complex hiding log
open scoped Topology
open scoped ContDiff

variable {n : ℕ} {A a b c d u x y t σ' : ℝ} {ψ Ψ : ℝ → ℂ} {F G : ℂ → ℂ} {f : ℕ → ℂ} {𝕜 : Type} [RCLike 𝕜]

/-%%
The Fourier transform of an absolutely integrable function $\psi: \R \to \C$ is defined by the formula
$$ \hat \psi(u) := \int_\R e(-tu) \psi(t)\ dt$$
where $e(\theta) := e^{2\pi i \theta}$.

Let $f: \N \to \C$ be an arithmetic function such that $\sum_{n=1}^\infty \frac{|f(n)|}{n^\sigma} < \infty$ for all $\sigma>1$.  Then the Dirichlet series
$$ F(s) := \sum_{n=1}^\infty \frac{f(n)}{n^s}$$
is absolutely convergent for $\sigma>1$.
%%-/

noncomputable
def nterm (f : ℕ → ℂ) (σ' : ℝ) (n : ℕ) : ℝ := if n = 0 then 0 else ‖f n‖ / n ^ σ'

lemma nterm_eq_norm_term {f : ℕ → ℂ} : nterm f σ' n = ‖term f σ' n‖ := by
  by_cases h : n = 0 <;> simp [nterm, term, h]

theorem norm_term_eq_nterm_re (s : ℂ) :
    ‖term f s n‖ = nterm f (s.re) n := by
  simp only [nterm, term, apply_ite (‖·‖), norm_zero, norm_div]
  apply ite_congr rfl (fun _ ↦ rfl)
  intro h
  congr
  refine norm_natCast_cpow_of_pos (by omega) s

lemma hf_coe1 (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ')) (hσ : 1 < σ') :
    ∑' i, (‖term f σ' i‖₊ : ENNReal) ≠ ⊤ := by
  simp_rw [ENNReal.tsum_coe_ne_top_iff_summable_coe, ← norm_toNNReal]
  norm_cast
  apply Summable.toNNReal
  convert hf σ' hσ with i
  simp [nterm_eq_norm_term]

instance instMeasurableSpace : MeasurableSpace Circle :=
  inferInstanceAs <| MeasurableSpace <| Subtype _
instance instBorelSpace : BorelSpace Circle :=
  inferInstanceAs <| BorelSpace <| Subtype (· ∈ Metric.sphere (0 : ℂ) 1)

-- TODO - add to mathlib
attribute [fun_prop] Real.continuous_fourierChar

lemma first_fourier_aux1 (hψ : AEMeasurable ψ) {x : ℝ} (n : ℕ) : AEMeasurable fun (u : ℝ) ↦
    (‖fourierChar (-(u * ((1 : ℝ) / ((2 : ℝ) * π) * (n / x).log))) • ψ u‖ₑ : ENNReal) := by
  fun_prop

lemma first_fourier_aux2a :
    (2 : ℂ) * π * -(y * (1 / (2 * π) * Real.log ((n) / x))) = -(y * ((n) / x).log) := by
  calc
    _ = -(y * (((2 : ℂ) * π) / (2 * π) * Real.log ((n) / x))) := by ring
    _ = _ := by rw [div_self (by norm_num), one_mul]

lemma first_fourier_aux2 (hx : 0 < x) (n : ℕ) :
    term f σ' n * 𝐞 (-(y * (1 / (2 * π) * Real.log (n / x)))) • ψ y =
    term f (σ' + y * I) n • (ψ y * x ^ (y * I)) := by
  by_cases hn : n = 0
  · simp [term, hn]
  simp only [term, hn, ↓reduceIte]
  calc
    _ = (f n * (cexp ((2 * π * -(y * (1 / (2 * π) * Real.log (n / x)))) * I) / ↑((n : ℝ) ^ σ'))) • ψ y := by
      rw [Circle.smul_def, fourierChar_apply, ofReal_cpow (by norm_num)]
      simp only [one_div, mul_inv_rev, mul_neg, ofReal_neg, ofReal_mul, ofReal_ofNat, ofReal_inv,
        neg_mul, smul_eq_mul, ofReal_natCast]
      ring
    _ = (f n * (x ^ (y * I) / n ^ (σ' + y * I))) • ψ y := by
      congr 2
      have l1 : 0 < (n : ℝ) := by simpa using Nat.pos_iff_ne_zero.mpr hn
      have l2 : (x : ℂ) ≠ 0 := by simp [hx.ne.symm]
      have l3 : (n : ℂ) ≠ 0 := by simp [hn]
      rw [Real.rpow_def_of_pos l1, Complex.cpow_def_of_ne_zero l2, Complex.cpow_def_of_ne_zero l3]
      push_cast
      simp_rw [← Complex.exp_sub]
      congr 1
      rw [first_fourier_aux2a, Real.log_div l1.ne.symm hx.ne.symm]
      push_cast
      rw [Complex.ofReal_log hx.le]
      ring
    _ = _ := by simp ; group

/-%%
\begin{lemma}[first_fourier]\label{first_fourier}\lean{first_fourier}\leanok  If $\psi: \R \to \C$ is integrable and $x > 0$, then for any $\sigma>1$
  $$ \sum_{n=1}^\infty \frac{f(n)}{n^\sigma} \hat \psi( \frac{1}{2\pi} \log \frac{n}{x} ) = \int_\R F(\sigma + it) \psi(t) x^{it}\ dt.$$
\end{lemma}
%%-/
lemma first_fourier (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hsupp : Integrable ψ) (hx : 0 < x) (hσ : 1 < σ') :
    ∑' n : ℕ, term f σ' n * (𝓕 ψ (1 / (2 * π) * log (n / x))) =
    ∫ t : ℝ, LSeries f (σ' + t * I) * ψ t * x ^ (t * I) := by
/-%%
\begin{proof}\leanok  By the definition of the Fourier transform, the left-hand side expands as
$$ \sum_{n=1}^\infty \int_\R \frac{f(n)}{n^\sigma} \psi(t) e( - \frac{1}{2\pi} t \log \frac{n}{x})\ dt$$
while the right-hand side expands as
$$ \int_\R \sum_{n=1}^\infty \frac{f(n)}{n^{\sigma+it}} \psi(t) x^{it}\ dt.$$
Since
$$\frac{f(n)}{n^\sigma} \psi(t) e( - \frac{1}{2\pi} t \log \frac{n}{x}) = \frac{f(n)}{n^{\sigma+it}} \psi(t) x^{it}$$
the claim then follows from Fubini's theorem.
\end{proof}
%%-/
  calc
    _ = ∑' n, term f σ' n * ∫ (v : ℝ), 𝐞 (-(v * ((1 : ℝ) / ((2 : ℝ) * π) * Real.log (n / x)))) • ψ v := by
      simp only [Real.fourierIntegral, VectorFourier.fourierIntegral]
      simp only [one_div, mul_inv_rev, innerₗ_apply, RCLike.inner_apply', conj_trivial]
    _ = ∑' n, ∫ (v : ℝ), term f σ' n * 𝐞 (-(v * ((1 : ℝ) / ((2 : ℝ) * π) * Real.log (n / x)))) • ψ v := by
      simp [integral_const_mul]
    _ = ∫ (v : ℝ), ∑' n, term f σ' n * 𝐞 (-(v * ((1 : ℝ) / ((2 : ℝ) * π) * Real.log (n / x)))) • ψ v := by
      refine (integral_tsum ?_ ?_).symm
      · refine fun _ ↦ AEMeasurable.aestronglyMeasurable ?_
        have := hsupp.aemeasurable
        fun_prop
      · simp only [enorm_mul]
        simp_rw [lintegral_const_mul'' _ (first_fourier_aux1 hsupp.aemeasurable _)]
        calc
          _ = (∑' (i : ℕ), ‖term f σ' i‖ₑ) * ∫⁻ (a : ℝ), ‖ψ a‖ₑ ∂volume := by
            simp [ENNReal.tsum_mul_right, enorm_eq_nnnorm]
          _ ≠ ⊤ := ENNReal.mul_ne_top (hf_coe1 hf hσ)
            (ne_top_of_lt hsupp.2)
    _ = _ := by
      congr 1; ext y
      simp_rw [mul_assoc (LSeries _ _), ← smul_eq_mul (a := (LSeries _ _)), LSeries]
      rw [← Summable.tsum_smul_const]
      · congr with n ; exact first_fourier_aux2 hx n
      · apply Summable.of_norm
        convert hf σ' hσ with n
        rw [norm_term_eq_nterm_re]
        simp

/-%%
\begin{lemma}[second_fourier]\label{second_fourier}\lean{second_fourier}\leanok If $\psi: \R \to \C$ is continuous and compactly supported and $x > 0$, then for any $\sigma>1$
$$ \int_{-\log x}^\infty e^{-u(\sigma-1)} \hat \psi(\frac{u}{2\pi})\ du = x^{\sigma - 1} \int_\R \frac{1}{\sigma+it-1} \psi(t) x^{it}\ dt.$$
\end{lemma}
%%-/

@[continuity]
lemma continuous_multiplicative_ofAdd : Continuous (⇑Multiplicative.ofAdd : ℝ → ℝ) := ⟨fun _ ↦ id⟩

attribute [fun_prop] measurable_coe_nnreal_ennreal

lemma second_fourier_integrable_aux1a (hσ : 1 < σ') :
    IntegrableOn (fun (x : ℝ) ↦ cexp (-((x : ℂ) * ((σ' : ℂ) - 1)))) (Ici (-Real.log x)) := by
  norm_cast
  suffices IntegrableOn (fun (x : ℝ) ↦ (rexp (-(x * (σ' - 1))))) (Ici (-x.log)) _ from this.ofReal
  simp_rw [fun (a x : ℝ) ↦ (by ring : -(x * a) = -a * x)]
  rw [integrableOn_Ici_iff_integrableOn_Ioi]
  apply exp_neg_integrableOn_Ioi
  linarith

lemma second_fourier_integrable_aux1 (hcont : Continuous ψ) (hsupp : Integrable ψ) (hσ : 1 < σ') :
    let ν : Measure (ℝ × ℝ) := (volume.restrict (Ici (-Real.log x))).prod volume
    Integrable (Function.uncurry fun (u : ℝ) (a : ℝ) ↦ ((rexp (-u * (σ' - 1))) : ℂ) •
    (𝐞 (Multiplicative.ofAdd (-(a * (u / (2 * π))))) : ℂ) • ψ a) ν := by
  intro ν
  constructor
  · apply Measurable.aestronglyMeasurable
    -- TODO: find out why fun_prop does not play well with Multiplicative.ofAdd
    simp only [neg_mul, ofReal_exp, ofReal_neg, ofReal_mul, ofReal_sub, ofReal_one,
      Multiplicative.ofAdd, Equiv.coe_fn_mk, smul_eq_mul]
    apply MeasureTheory.measurable_uncurry_of_continuous_of_measurable <;> fun_prop
  · let f1 : ℝ → ENNReal := fun a1 ↦ ‖cexp (-(↑a1 * (↑σ' - 1)))‖ₑ
    let f2 : ℝ → ENNReal := fun a2 ↦ ‖ψ a2‖ₑ
    suffices ∫⁻ (a : ℝ × ℝ), f1 a.1 * f2 a.2 ∂ν < ⊤ by
      simpa [hasFiniteIntegral_iff_enorm, enorm_eq_nnnorm, Function.uncurry]
    refine (lintegral_prod_mul ?_ ?_).trans_lt ?_ <;> try fun_prop
    exact ENNReal.mul_lt_top (second_fourier_integrable_aux1a hσ).2 hsupp.2

lemma second_fourier_integrable_aux2 (hσ : 1 < σ') :
    IntegrableOn (fun (u : ℝ) ↦ cexp ((1 - ↑σ' - ↑t * I) * ↑u)) (Ioi (-Real.log x)) := by
  refine (integrable_norm_iff (Measurable.aestronglyMeasurable <| by fun_prop)).mp ?_
  suffices IntegrableOn (fun a ↦ rexp (-(σ' - 1) * a)) (Ioi (-x.log)) _ by simpa [Complex.norm_exp]
  apply exp_neg_integrableOn_Ioi
  linarith

lemma second_fourier_aux (hx : 0 < x) :
    -(cexp (-((1 - ↑σ' - ↑t * I) * ↑(Real.log x))) / (1 - ↑σ' - ↑t * I)) =
    ↑(x ^ (σ' - 1)) * (↑σ' + ↑t * I - 1)⁻¹ * ↑x ^ (↑t * I) := by
  calc
    _ = cexp (↑(Real.log x) * ((↑σ' - 1) + ↑t * I)) * (↑σ' + ↑t * I - 1)⁻¹ := by rw [← div_neg]; ring_nf
    _ = (x ^ ((↑σ' - 1) + ↑t * I)) * (↑σ' + ↑t * I - 1)⁻¹ := by
      rw [Complex.cpow_def_of_ne_zero (ofReal_ne_zero.mpr (ne_of_gt hx)), Complex.ofReal_log hx.le]
    _ = (x ^ ((σ' : ℂ) - 1)) * (x ^ (↑t * I)) * (↑σ' + ↑t * I - 1)⁻¹ := by
      rw [Complex.cpow_add _ _ (ofReal_ne_zero.mpr (ne_of_gt hx))]
    _ = _ := by rw [ofReal_cpow hx.le]; push_cast; ring

lemma second_fourier (hcont : Continuous ψ) (hsupp : Integrable ψ)
    {x σ' : ℝ} (hx : 0 < x) (hσ : 1 < σ') :
    ∫ u in Ici (-log x), Real.exp (-u * (σ' - 1)) * 𝓕 ψ (u / (2 * π)) =
    (x^(σ' - 1) : ℝ) * ∫ t, (1 / (σ' + t * I - 1)) * ψ t * x^(t * I) ∂ volume := by
/-%%
\begin{proof}\leanok
The left-hand side expands as
$$ \int_{-\log x}^\infty \int_\R e^{-u(\sigma-1)} \psi(t) e(-\frac{tu}{2\pi})\ dt\ du \atop{?}=
x^{\sigma - 1} \int_\R \frac{1}{\sigma+it-1} \psi(t) x^{it}\ dt$$
so by Fubini's theorem it suffices to verify the identity
\begin{align*}
\int_{-\log x}^\infty e^{-u(\sigma-1)} e(-\frac{tu}{2\pi})\ du
&= \int_{-\log x}^\infty e^{(it - \sigma + 1)u}\ du \\
&= \frac{1}{it - \sigma + 1} e^{(it - \sigma + 1)u}\ \Big|_{-\log x}^\infty \\
&= x^{\sigma - 1} \frac{1}{\sigma+it-1} x^{it}
\end{align*}
\end{proof}
%%-/
  conv in ↑(rexp _) * _ => { rw [Real.fourierIntegral_real_eq, ← smul_eq_mul, ← integral_smul] }
  rw [MeasureTheory.integral_integral_swap]
  swap
  · exact second_fourier_integrable_aux1 hcont hsupp hσ
  rw [← integral_const_mul]
  congr 1; ext t
  dsimp [Real.fourierChar, Circle.exp]

  simp_rw [mul_smul_comm, ← smul_mul_assoc, integral_mul_const]
  rw [fun (a b d : ℂ) ↦ show a * (b * (ψ t) * d) = (a * b * d) * ψ t by ring]
  congr 1
  conv =>
    lhs
    enter [2]
    ext a
    rw [AddChar.coe_mk, Submonoid.mk_smul, smul_eq_mul]
  push_cast
  simp_rw [← Complex.exp_add]
  have (u : ℝ) :
      2 * ↑π * -(↑t * (↑u / (2 * ↑π))) * I + -↑u * (↑σ' - 1) = (1 - σ' - t * I) * u := calc
    _ = -↑u * (↑σ' - 1) + (2 * ↑π) / (2 * ↑π) * -(↑t * ↑u) * I := by ring
    _ = -↑u * (↑σ' - 1) + 1 * -(↑t * ↑u) * I := by rw [div_self (by norm_num)]
    _ = _ := by ring
  simp_rw [this]
  let c : ℂ := (1 - ↑σ' - ↑t * I)
  have : c ≠ 0 := by simp [Complex.ext_iff, c] ; intro h ; linarith
  let f' (u : ℝ) := cexp (c * u)
  let f := fun (u : ℝ) ↦ (f' u) / c
  have hderiv : ∀ u ∈ Ici (-Real.log x), HasDerivAt f (f' u) u := by
    intro u _
    rw [show f' u = cexp (c * u) * (c * 1) / c by simp only [f']; field_simp]
    exact (hasDerivAt_id' u).ofReal_comp.const_mul c |>.cexp.div_const c
  have hf : Tendsto f atTop (𝓝 0) := by
    apply tendsto_zero_iff_norm_tendsto_zero.mpr
    suffices Tendsto (fun (x : ℝ) ↦ ‖cexp (c * ↑x)‖ / ‖c‖) atTop (𝓝 (0 / ‖c‖)) by simpa [f, f'] using this
    apply Filter.Tendsto.div_const
    suffices Tendsto (· * (1 - σ')) atTop atBot by simpa [Complex.norm_exp, mul_comm (1 - σ'), c]
    exact Tendsto.atTop_mul_const_of_neg (by linarith) fun ⦃s⦄ h ↦ h
  rw [integral_Ici_eq_integral_Ioi,
    integral_Ioi_of_hasDerivAt_of_tendsto' hderiv (second_fourier_integrable_aux2 hσ) hf]
  simpa [f, f'] using second_fourier_aux hx

/-%%
Now let $A \in \C$, and suppose that there is a continuous function $G(s)$ defined on $\mathrm{Re} s \geq 1$ such that $G(s) = F(s) - \frac{A}{s-1}$ whenever $\mathrm{Re} s > 1$.  We also make the Chebyshev-type hypothesis
\begin{equation}\label{cheby}
\sum_{n \leq x} |f(n)| \ll x
\end{equation}
for all $x \geq 1$ (this hypothesis is not strictly necessary, but simplifies the arguments and can be obtained fairly easily in applications).
%%-/

lemma one_add_sq_pos (u : ℝ) : 0 < 1 + u ^ 2 := zero_lt_one.trans_le (by simpa using sq_nonneg u)

/-%%
\begin{lemma}[Preliminary decay bound I]\label{prelim-decay}
If $\psi:\R \to \C$ is absolutely integrable then
$$ |\hat \psi(u)| \leq \| \psi \|_1 $$
for all $u \in \R$. where $C$ is an absolute constant.
\end{lemma}
%%-/

/-%%
\begin{proof} Immediate from the triangle inequality.
\end{proof}
%%-/

/-%%
\begin{lemma}[Preliminary decay bound II]\label{prelim-decay-2}
If $\psi:\R \to \C$ is absolutely integrable and of bounded variation, and $\psi'$ is bounded variation, then
$$ |\hat \psi(u)| \leq \| \psi \|_{TV} / 2\pi |u| $$
for all non-zero $u \in \R$.
\end{lemma}
%%-/

/-%%
\begin{proof} By integration by parts we will have
$$ 2\pi i u \hat \psi(u) = \int _\R e(-tu) \psi'(t)\ dt$$
and the claim then follows from the triangle inequality.
\end{proof}
%%-/

/-%%
\begin{lemma}[Preliminary decay bound III]\label{prelim-decay-3}
If $\psi:\R \to \C$ is absolutely integrable, absolutely continuous, and $\psi'$ is of bounded variation, then
$$ |\hat \psi(u)| \leq \| \psi' \|_{TV} / (2\pi |u|)^2$$
for all non-zero $u \in \R$.
\end{lemma}
%%-/

/-%%
\begin{proof}\uses{prelim-decay-2} Should follow from previous lemma.
\end{proof}
%%-/

/-%%
\begin{lemma}[Decay bound, alternate form]\label{decay-alt}  If $\psi:\R \to \C$ is absolutely integrable, absolutely continuous, and $\psi'$ is of bounded variation, then
$$ |\hat \psi(u)| \leq ( \|\psi\|_1 + \| \psi' \|_{TV} / (2\pi)^2) / (1+|u|^2)$$
for all $u \in \R$.
\end{lemma}
%%-/

/-%%
\begin{proof}\uses{prelim-decay, prelim-decay-3, decay} Should follow from previous lemmas.
\end{proof}
%%-/


/-%%

It should be possible to refactor the lemma below to follow from Lemma \ref{decay-alt} instead.

\begin{lemma}[Decay bounds]\label{decay}\lean{decay_bounds}\leanok  If $\psi:\R \to \C$ is $C^2$ and obeys the bounds
  $$ |\psi(t)|, |\psi''(t)| \leq A / (1 + |t|^2)$$
  for all $t \in \R$, then
$$ |\hat \psi(u)| \leq C A / (1+|u|^2)$$
for all $u \in \R$, where $C$ is an absolute constant.
\end{lemma}
%%-/

lemma decay_bounds_key (f : W21) (u : ℝ) : ‖𝓕 f u‖ ≤ ‖f‖ * (1 + u ^ 2)⁻¹ := by
  have l1 : 0 < 1 + u ^ 2 := one_add_sq_pos _
  have l2 : 1 + u ^ 2 = ‖(1 : ℂ) + u ^ 2‖ := by
    norm_cast ; simp only [Real.norm_eq_abs, abs_eq_self.2 l1.le]
  have l3 : ‖1 / ((4 : ℂ) * ↑π ^ 2)‖ ≤ (4 * π ^ 2)⁻¹ := by simp
  have key := fourierIntegral_self_add_deriv_deriv f u
  simp only [Function.iterate_succ _ 1, Function.iterate_one, Function.comp_apply] at key
  rw [F_sub f.hf (f.hf''.const_mul (1 / (4 * ↑π ^ 2)))] at key
  rw [← div_eq_mul_inv, le_div_iff₀ l1, mul_comm, l2, ← norm_mul, key, sub_eq_add_neg]
  apply norm_add_le _ _ |>.trans
  change _ ≤ W21.norm _
  rw [norm_neg, F_mul, norm_mul, W21.norm]
  gcongr <;> apply VectorFourier.norm_fourierIntegral_le_integral_norm

lemma decay_bounds_aux {f : ℝ → ℂ} (hf : AEStronglyMeasurable f volume) (h : ∀ t, ‖f t‖ ≤ A * (1 + t ^ 2)⁻¹) :
    ∫ t, ‖f t‖ ≤ π * A := by
  have l1 : Integrable (fun x ↦ A * (1 + x ^ 2)⁻¹) := integrable_inv_one_add_sq.const_mul A
  simp_rw [← integral_univ_inv_one_add_sq, mul_comm, ← integral_const_mul]
  exact integral_mono (l1.mono' hf (Eventually.of_forall h)).norm l1 h

theorem decay_bounds_W21 (f : W21) (hA : ∀ t, ‖f t‖ ≤ A / (1 + t ^ 2))
    (hA' : ∀ t, ‖deriv (deriv f) t‖ ≤ A / (1 + t ^ 2)) (u) :
    ‖𝓕 f u‖ ≤ (π + 1 / (4 * π)) * A / (1 + u ^ 2) := by
  have l0 : 1 * (4 * π)⁻¹ * A = (4 * π ^ 2)⁻¹ * (π * A) := by field_simp
  have l1 : ∫ (v : ℝ), ‖f v‖ ≤ π * A := by
    apply decay_bounds_aux f.continuous.aestronglyMeasurable
    simp_rw [← div_eq_mul_inv] ; exact hA
  have l2 : ∫ (v : ℝ), ‖deriv (deriv f) v‖ ≤ π * A := by
    apply decay_bounds_aux f.deriv.deriv.continuous.aestronglyMeasurable
    simp_rw [← div_eq_mul_inv] ; exact hA'
  apply decay_bounds_key f u |>.trans
  change W21.norm _ * _ ≤ _
  simp_rw [W21.norm, div_eq_mul_inv, add_mul, l0] ; gcongr

lemma decay_bounds (ψ : CS 2 ℂ) (hA : ∀ t, ‖ψ t‖ ≤ A / (1 + t ^ 2)) (hA' : ∀ t, ‖deriv^[2] ψ t‖ ≤ A / (1 + t ^ 2)) :
    ‖𝓕 ψ u‖ ≤ (π + 1 / (4 * π)) * A / (1 + u ^ 2) := by
  exact decay_bounds_W21 ψ hA hA' u

lemma decay_bounds_cor_aux (ψ : CS 2 ℂ) : ∃ C : ℝ, ∀ u, ‖ψ u‖ ≤ C / (1 + u ^ 2) := by
  have l1 : HasCompactSupport (fun u : ℝ => ((1 + u ^ 2) : ℝ) * ψ u) := by exact ψ.h2.mul_left
  have := ψ.h1.continuous
  obtain ⟨C, hC⟩ := l1.exists_bound_of_continuous (by continuity)
  refine ⟨C, fun u => ?_⟩
  specialize hC u
  simp only [norm_mul, Complex.norm_real, norm_of_nonneg (one_add_sq_pos u).le] at hC
  rwa [le_div_iff₀' (one_add_sq_pos _)]

lemma decay_bounds_cor (ψ : W21) :
    ∃ C : ℝ, ∀ u, ‖𝓕 ψ u‖ ≤ C / (1 + u ^ 2) := by
  simpa only [div_eq_mul_inv] using ⟨_, decay_bounds_key ψ⟩

@[continuity] lemma continuous_FourierIntegral (ψ : W21) : Continuous (𝓕 ψ) :=
  VectorFourier.fourierIntegral_continuous continuous_fourierChar
    (by simp only [innerₗ_apply, RCLike.inner_apply', conj_trivial, continuous_mul])
    ψ.hf

lemma W21.integrable_fourier (ψ : W21) (hc : c ≠ 0) :
    Integrable fun u ↦ 𝓕 ψ (u / c) := by
  have l1 (C) : Integrable (fun u ↦ C / (1 + (u / c) ^ 2)) volume := by
    simpa using (integrable_inv_one_add_sq.comp_div hc).const_mul C
  have l2 : AEStronglyMeasurable (fun u ↦ 𝓕 ψ (u / c)) volume := by
    apply Continuous.aestronglyMeasurable ; continuity
  obtain ⟨C, h⟩ := decay_bounds_cor ψ
  apply @Integrable.mono' ℝ ℂ _ volume _ _ (fun u => C / (1 + (u / c) ^ 2)) (l1 C) l2 ?_
  apply Eventually.of_forall (fun x => h _)

/-%%
\begin{proof}\leanok From two integration by parts we obtain the identity
$$ (1+u^2) \hat \psi(u) = \int_{\bf R} (\psi(t) - \frac{u}{4\pi^2} \psi''(t)) e(-tu)\ dt.$$
Now apply the triangle inequality and the identity $\int_{\bf R} \frac{dt}{1+t^2}\ dt = \pi$ to obtain the claim with $C = \pi + 1 / 4 \pi$.
\end{proof}
%%-/

/-%%
\begin{lemma}[Limiting Fourier identity]\label{limiting}\lean{limiting_fourier}\leanok  If $\psi: \R \to \C$ is $C^2$ and compactly supported and $x \geq 1$, then
$$ \sum_{n=1}^\infty \frac{f(n)}{n} \hat \psi( \frac{1}{2\pi} \log \frac{n}{x} ) - A \int_{-\log x}^\infty \hat \psi(\frac{u}{2\pi})\ du =  \int_\R G(1+it) \psi(t) x^{it}\ dt.$$
\end{lemma}
%%-/

lemma continuous_LSeries_aux (hf : Summable (nterm f σ')) :
    Continuous fun x : ℝ => LSeries f (σ' + x * I) := by

  have l1 i : Continuous fun x : ℝ ↦ term f (σ' + x * I) i := by
    by_cases h : i = 0
    · simpa [h] using continuous_const
    · simpa [h] using continuous_const.div (continuous_const.cpow (by continuity) (by simp [h])) (fun x => by simp [h])
  have l2 n (x : ℝ) : ‖term f (σ' + x * I) n‖ = nterm f σ' n := by
    by_cases h : n = 0
    · simp [h, nterm]
    · simp [h, nterm, cpow_add _ _ (Nat.cast_ne_zero.mpr h),
        Complex.norm_natCast_cpow_of_pos (Nat.pos_of_ne_zero h)]
  exact continuous_tsum l1 hf (fun n x => le_of_eq (l2 n x))

-- Here compact support is used but perhaps it is not necessary
lemma limiting_fourier_aux (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re})
    (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ')) (ψ : CS 2 ℂ) (hx : 1 ≤ x) (σ' : ℝ) (hσ' : 1 < σ') :
    ∑' n, term f σ' n * 𝓕 ψ (1 / (2 * π) * log (n / x)) -
    A * (x ^ (1 - σ') : ℝ) * ∫ u in Ici (- log x), rexp (-u * (σ' - 1)) * 𝓕 ψ (u / (2 * π)) =
    ∫ t : ℝ, G (σ' + t * I) * ψ t * x ^ (t * I) := by

  have hint : Integrable ψ := ψ.h1.continuous.integrable_of_hasCompactSupport ψ.h2
  have l3 : 0 < x := zero_lt_one.trans_le hx
  have l1 (σ') (hσ' : 1 < σ') := first_fourier hf hint l3 hσ'
  have l2 (σ') (hσ' : 1 < σ') := second_fourier ψ.h1.continuous hint l3 hσ'
  have l8 : Continuous fun t : ℝ ↦ (x : ℂ) ^ (t * I) :=
    continuous_const.cpow (continuous_ofReal.mul continuous_const) (by simp [l3])
  have l6 : Continuous fun t : ℝ ↦ LSeries f (↑σ' + ↑t * I) * ψ t * ↑x ^ (↑t * I) := by
    apply ((continuous_LSeries_aux (hf _ hσ')).mul ψ.h1.continuous).mul l8
  have l4 : Integrable fun t : ℝ ↦ LSeries f (↑σ' + ↑t * I) * ψ t * ↑x ^ (↑t * I) := by
    exact l6.integrable_of_hasCompactSupport ψ.h2.mul_left.mul_right
  have e2 (u : ℝ) : σ' + u * I - 1 ≠ 0 := by
    intro h ; have := congr_arg Complex.re h ; simp at this ; linarith
  have l7 : Continuous fun a ↦ A * ↑(x ^ (1 - σ')) * (↑(x ^ (σ' - 1)) * (1 / (σ' + a * I - 1) * ψ a * x ^ (a * I))) := by
    simp [← mul_assoc]
    refine ((continuous_const.mul <| Continuous.inv₀ ?_ e2).mul ψ.h1.continuous).mul l8
    fun_prop
  have l5 : Integrable fun a ↦ A * ↑(x ^ (1 - σ')) * (↑(x ^ (σ' - 1)) * (1 / (σ' + a * I - 1) * ψ a * x ^ (a * I))) := by
    apply l7.integrable_of_hasCompactSupport
    exact ψ.h2.mul_left.mul_right.mul_left.mul_left

  simp_rw [l1 σ' hσ', l2 σ' hσ', ← integral_const_mul, ← integral_sub l4 l5]
  apply integral_congr_ae
  apply Eventually.of_forall
  intro u
  have e1 : 1 < ((σ' : ℂ) + (u : ℂ) * I).re := by simp [hσ']
  simp_rw [hG' e1, sub_mul, ← mul_assoc]
  simp only [one_div, sub_right_inj, mul_eq_mul_right_iff, cpow_eq_zero_iff, ofReal_eq_zero, ne_eq,
    mul_eq_zero, I_ne_zero, or_false]
  left ; left
  field_simp [e2]
  norm_cast
  simp [mul_assoc, ← rpow_add l3]

section nabla

variable {α E : Type*} [OfNat α 1] [Add α] [Sub α] {u : α → ℂ}

def cumsum [AddCommMonoid E] (u : ℕ → E) (n : ℕ) : E := ∑ i ∈ Finset.range n, u i

def nabla [Sub E] (u : α → E) (n : α) : E := u (n + 1) - u n

/- TODO nnabla is redundant -/
def nnabla [Sub E] (u : α → E) (n : α) : E := u n - u (n + 1)

def shift (u : α → E) (n : α) : E := u (n + 1)

@[simp] lemma cumsum_zero [AddCommMonoid E] {u : ℕ → E} : cumsum u 0 = 0 := by simp [cumsum]

lemma cumsum_succ [AddCommMonoid E] {u : ℕ → E} (n : ℕ) :
    cumsum u (n + 1) = cumsum u n + u n := by
  simp [cumsum, Finset.sum_range_succ]

@[simp] lemma nabla_cumsum [AddCommGroup E] {u : ℕ → E} : nabla (cumsum u) = u := by
  ext n ; simp [nabla, cumsum, Finset.range_add_one]

lemma neg_cumsum [AddCommGroup E] {u : ℕ → E} : -(cumsum u) = cumsum (-u) := funext (fun n => by simp [cumsum])

lemma cumsum_nonneg {u : ℕ → ℝ} (hu : 0 ≤ u) : 0 ≤ cumsum u := fun _ => Finset.sum_nonneg (fun i _ => hu i)

omit [Sub α] in
lemma neg_nabla [Ring E] {u : α → E} : -(nabla u) = nnabla u := by ext n ; simp [nabla, nnabla]

omit [Sub α] in
@[simp] lemma nabla_mul [Ring E] {u : α → E} {c : E} : nabla (fun n => c * u n) = c • nabla u := by
  ext n ; simp [nabla, mul_sub]

omit [Sub α] in
@[simp] lemma nnabla_mul [Ring E] {u : α → E} {c : E} : nnabla (fun n => c * u n) = c • nnabla u := by
  ext n ; simp [nnabla, mul_sub]

lemma nnabla_cast (u : ℝ → E) [Sub E] : nnabla u ∘ ((↑) : ℕ → ℝ) = nnabla (u ∘ (↑)) := by
  ext n ; simp [nnabla]

end nabla

lemma Finset.sum_shift_front {E : Type*} [Ring E] {u : ℕ → E} {n : ℕ} :
    cumsum u (n + 1) = u 0 + cumsum (shift u) n := by
  simp_rw [add_comm n, cumsum, sum_range_add, sum_range_one, add_comm 1] ; rfl

lemma Finset.sum_shift_front' {E : Type*} [Ring E] {u : ℕ → E} :
    shift (cumsum u) = (fun _ => u 0) + cumsum (shift u) := by
  ext n ; apply Finset.sum_shift_front

lemma Finset.sum_shift_back {E : Type*} [Ring E] {u : ℕ → E} {n : ℕ} :
    cumsum u (n + 1) = cumsum u n + u n := by
  simp [cumsum, Finset.range_add_one, add_comm]

lemma Finset.sum_shift_back' {E : Type*} [Ring E] {u : ℕ → E} : shift (cumsum u) = cumsum u + u := by
  ext n ; apply Finset.sum_shift_back

lemma summation_by_parts {E : Type*} [Ring E] {a A b : ℕ → E} (ha : a = nabla A) {n : ℕ} :
    cumsum (a * b) (n + 1) = A (n + 1) * b n - A 0 * b 0 - cumsum (shift A * fun i => (b (i + 1) - b i)) n := by
  have l1 : ∑ x ∈ Finset.range (n + 1), A (x + 1) * b x = ∑ x ∈ Finset.range n, A (x + 1) * b x + A (n + 1) * b n :=
    Finset.sum_shift_back
  have l2 : ∑ x ∈ Finset.range (n + 1), A x * b x = A 0 * b 0 + ∑ x ∈ Finset.range n, A (x + 1) * b (x + 1) :=
    Finset.sum_shift_front
  simp [cumsum, shift, ha, nabla, sub_mul, mul_sub, l1, l2] ; abel

lemma summation_by_parts' {E : Type*} [Ring E] {a b : ℕ → E} {n : ℕ} :
    cumsum (a * b) (n + 1) = cumsum a (n + 1) * b n - cumsum (shift (cumsum a) * nabla b) n := by
  simpa using summation_by_parts (a := a) (b := b) (A := cumsum a) (by simp)

lemma summation_by_parts'' {E : Type*} [Ring E] {a b : ℕ → E} :
    shift (cumsum (a * b)) = shift (cumsum a) * b - cumsum (shift (cumsum a) * nabla b) := by
  ext n ; apply summation_by_parts'

lemma summable_iff_bounded {u : ℕ → ℝ} (hu : 0 ≤ u) : Summable u ↔ BoundedAtFilter atTop (cumsum u) := by
  have l1 : (cumsum u =O[atTop] 1) ↔ _ := isBigO_one_nat_atTop_iff
  have l2 n : ‖cumsum u n‖ = cumsum u n := by simpa using cumsum_nonneg hu n
  simp only [BoundedAtFilter, l1, l2]
  constructor <;> intro ⟨C, h1⟩
  · exact ⟨C, fun n => sum_le_hasSum _ (fun i _ => hu i) h1⟩
  · exact summable_of_sum_range_le hu h1

lemma Filter.EventuallyEq.summable {u v : ℕ → ℝ} (h : u =ᶠ[atTop] v) (hu : Summable v) : Summable u :=
  summable_of_isBigO_nat hu h.isBigO

lemma summable_congr_ae {u v : ℕ → ℝ} (huv : u =ᶠ[atTop] v) : Summable u ↔ Summable v := by
  constructor <;> intro h <;> simp [huv.summable, huv.symm.summable, h]

lemma BoundedAtFilter.add_const {u : ℕ → ℝ} {c : ℝ} :
    BoundedAtFilter atTop (fun n => u n + c) ↔ BoundedAtFilter atTop u := by
  have : u = fun n => (u n + c) + (-c) := by ext n ; ring
  simp [BoundedAtFilter] ; constructor <;> intro h
  on_goal 1 => rw [this]
  all_goals { exact h.add (const_boundedAtFilter _ _) }

lemma BoundedAtFilter.comp_add {u : ℕ → ℝ} {N : ℕ} :
    BoundedAtFilter atTop (fun n => u (n + N)) ↔ BoundedAtFilter atTop u := by
  simp [BoundedAtFilter, isBigO_iff] ; constructor <;> intro ⟨C, n₀, h⟩ <;> use C
  · refine ⟨n₀ + N, fun n hn => ?_⟩
    obtain ⟨k, hk⟩ := Nat.exists_eq_add_of_le' (m := N) (by linarith) ; subst n
    exact h _ <| Nat.add_le_add_iff_right.mp hn
  · exact ⟨n₀, fun n hn => h _ (by linarith)⟩

lemma summable_iff_bounded' {u : ℕ → ℝ} (hu : ∀ᶠ n in atTop, 0 ≤ u n) :
    Summable u ↔ BoundedAtFilter atTop (cumsum u) := by
  obtain ⟨N, hu⟩ := eventually_atTop.mp hu
  have e2 : cumsum (fun i ↦ u (i + N)) = fun n => cumsum u (n + N) - cumsum u N := by
    ext n ; simp_rw [cumsum, add_comm _ N, Finset.sum_range_add] ; ring
  rw [← summable_nat_add_iff N, summable_iff_bounded (fun n => hu _ <| Nat.le_add_left N n), e2]
  simp_rw [sub_eq_add_neg, BoundedAtFilter.add_const, BoundedAtFilter.comp_add]

lemma bounded_of_shift {u : ℕ → ℝ} (h : BoundedAtFilter atTop (shift u)) : BoundedAtFilter atTop u := by
  simp only [BoundedAtFilter, isBigO_iff, eventually_atTop] at h ⊢
  obtain ⟨C, N, hC⟩ := h
  refine ⟨C, N + 1, fun n hn => ?_⟩
  simp only [shift] at hC
  have r1 : n - 1 ≥ N := Nat.le_sub_one_of_lt hn
  have r2 : n - 1 + 1 = n := Nat.sub_add_cancel <| NeZero.one_le.trans hn.le
  simpa [r2] using hC (n - 1) r1

lemma dirichlet_test' {a b : ℕ → ℝ} (ha : 0 ≤ a) (hb : 0 ≤ b)
    (hAb : BoundedAtFilter atTop (shift (cumsum a) * b)) (hbb : ∀ᶠ n in atTop, b (n + 1) ≤ b n)
    (h : Summable (shift (cumsum a) * nnabla b)) : Summable (a * b) := by
  have l1 : ∀ᶠ n in atTop, 0 ≤ (shift (cumsum a) * nnabla b) n := by
    filter_upwards [hbb] with n hb
    exact mul_nonneg (by simpa [shift] using Finset.sum_nonneg' ha) (sub_nonneg.mpr hb)
  rw [summable_iff_bounded (mul_nonneg ha hb)]
  rw [summable_iff_bounded' l1] at h
  apply bounded_of_shift
  simpa only [summation_by_parts'', sub_eq_add_neg, neg_cumsum, ← mul_neg, neg_nabla] using hAb.add h

lemma exists_antitone_of_eventually {u : ℕ → ℝ} (hu : ∀ᶠ n in atTop, u (n + 1) ≤ u n) :
    ∃ v : ℕ → ℝ, range v ⊆ range u ∧ Antitone v ∧ v =ᶠ[atTop] u := by
  obtain ⟨N, hN⟩ := eventually_atTop.mp hu
  let v (n : ℕ) := u (if n < N then N else n)
  refine ⟨v, ?_, ?_, ?_⟩
  · exact fun x ⟨n, hn⟩ => ⟨if n < N then N else n, hn⟩
  · refine antitone_nat_of_succ_le (fun n => ?_)
    by_cases h : n < N
    · by_cases h' : n + 1 < N <;> simp [v, h, h']
      have : n + 1 = N := by linarith
      simp [this]
    · have : ¬(n + 1 < N) := by linarith
      simp [v, h, this] ; apply hN ; linarith
  · have : ∀ᶠ n in atTop, ¬(n < N) := by simpa using ⟨N, fun b hb => by linarith⟩
    filter_upwards [this] with n hn ; simp [v, hn]

lemma summable_inv_mul_log_sq : Summable (fun n : ℕ => (n * (Real.log n) ^ 2)⁻¹) := by
  let u (n : ℕ) := (n * (Real.log n) ^ 2)⁻¹
  have l7 : ∀ᶠ n : ℕ in atTop, 1 ≤ Real.log n := tendsto_atTop.mp (tendsto_log_atTop.comp tendsto_natCast_atTop_atTop) 1
  have l8 : ∀ᶠ n : ℕ in atTop, 1 ≤ n := eventually_ge_atTop 1
  have l9 : ∀ᶠ n in atTop, u (n + 1) ≤ u n := by filter_upwards [l7, l8] with n l2 l8 ; dsimp [u] ; gcongr <;> simp
  obtain ⟨v, l1, l2, l3⟩ := exists_antitone_of_eventually l9
  rw [summable_congr_ae l3.symm]
  have l4 (n : ℕ) : 0 ≤ v n := by obtain ⟨k, hk⟩ := l1 ⟨n, rfl⟩ ; rw [← hk] ; positivity
  apply (summable_condensed_iff_of_nonneg l4 (fun _ _ _ a ↦ l2 a)).mp
  suffices this : ∀ᶠ k : ℕ in atTop, 2 ^ k * v (2 ^ k) = ((k : ℝ) ^ 2)⁻¹ * ((Real.log 2) ^ 2)⁻¹ by
    exact (summable_congr_ae this).mpr <| (Real.summable_nat_pow_inv.mpr one_lt_two).mul_right _
  have l5 : ∀ᶠ k in atTop, v (2 ^ k) = u (2 ^ k) := l3.comp_tendsto <| Nat.tendsto_pow_atTop_atTop_of_one_lt Nat.le.refl
  filter_upwards [l5, l8] with k l5 l8
  simp only [l5, mul_inv_rev, Nat.cast_pow, Nat.cast_ofNat, log_pow, u]
  field_simp

lemma tendsto_mul_add_atTop {a : ℝ} (ha : 0 < a) (b : ℝ) : Tendsto (fun x => a * x + b) atTop atTop :=
  tendsto_atTop_add_const_right  _ b (tendsto_id.const_mul_atTop ha)

lemma isLittleO_const_of_tendsto_atTop {α : Type*} [Preorder α] (a : ℝ) {f : α → ℝ} (hf : Tendsto f atTop atTop) :
    (fun _ => a) =o[atTop] f := by
  simp [tendsto_norm_atTop_atTop.comp hf]

lemma isBigO_pow_pow_of_le {m n : ℕ} (h : m ≤ n) : (fun x : ℝ => x ^ m) =O[atTop] (fun x : ℝ => x ^ n) := by
  apply IsBigO.of_bound 1
  filter_upwards [eventually_ge_atTop 1] with x l1
  simpa [abs_eq_self.mpr (zero_le_one.trans l1)] using pow_le_pow_right₀ l1 h

lemma isLittleO_mul_add_sq (a b : ℝ) : (fun x => a * x + b) =o[atTop] (fun x => x ^ 2) := by
  apply IsLittleO.add
  · apply IsLittleO.const_mul_left ; simpa using isLittleO_pow_pow_atTop_of_lt (𝕜 := ℝ) one_lt_two
  · apply isLittleO_const_of_tendsto_atTop _ <| tendsto_pow_atTop (by linarith)

lemma log_mul_add_isBigO_log {a : ℝ} (ha : 0 < a) (b : ℝ) : (fun x => Real.log (a * x + b)) =O[atTop] Real.log := by
  apply IsBigO.of_bound (2 : ℕ)
  have l2 : ∀ᶠ x : ℝ in atTop, 0 ≤ log x := tendsto_atTop.mp tendsto_log_atTop 0
  have l3 : ∀ᶠ x : ℝ in atTop, 0 ≤ log (a * x + b) :=
    tendsto_atTop.mp (tendsto_log_atTop.comp (tendsto_mul_add_atTop ha b)) 0
  have l5 : ∀ᶠ x : ℝ in atTop, 1 ≤ a * x + b := tendsto_atTop.mp (tendsto_mul_add_atTop ha b) 1
  have l1 : ∀ᶠ x : ℝ in atTop, a * x + b ≤ x ^ 2 := by
    filter_upwards [(isLittleO_mul_add_sq a b).eventuallyLE, l5] with x r2 l5
    simpa [abs_eq_self.mpr (zero_le_one.trans l5)] using r2
  filter_upwards [l1, l2, l3, l5] with x l1 l2 l3 l5
  simpa [abs_eq_self.mpr l2, abs_eq_self.mpr l3, Real.log_pow] using Real.log_le_log (by linarith) l1

lemma isBigO_log_mul_add {a : ℝ} (ha : 0 < a) (b : ℝ) : Real.log =O[atTop] (fun x => Real.log (a * x + b)) := by
  convert (log_mul_add_isBigO_log (b := -b / a) (inv_pos.mpr ha)).comp_tendsto (tendsto_mul_add_atTop (b := b) ha) using 1
  ext x
  simp only [Function.comp_apply]
  congr
  field_simp
  simp

lemma log_isbigo_log_div {d : ℝ} (hb : 0 < d) : (fun n ↦ Real.log n) =O[atTop] (fun n ↦ Real.log (n / d)) := by
  convert isBigO_log_mul_add (inv_pos.mpr hb) 0 using 1; simp only [add_zero]; field_simp

lemma Asymptotics.IsBigO.add_isLittleO_right {f g : ℝ → ℝ} (h : g =o[atTop] f) : f =O[atTop] (f + g) := by
  rw [isLittleO_iff] at h ; specialize h (c := 2⁻¹) (by norm_num)
  rw [isBigO_iff''] ; refine ⟨2⁻¹, by norm_num, ?_⟩ ; filter_upwards [h] with x h ; simp at h ⊢
  calc _ = |f x| - 2⁻¹ * |f x| := by ring
       _ ≤ |f x| - |g x| := by linarith
       _ ≤ |(|f x| - |g x|)| := le_abs_self _
       _ ≤ _ := by rw [← sub_neg_eq_add, ← abs_neg (g x)] ; exact abs_abs_sub_abs_le (f x) (-g x)

lemma Asymptotics.IsBigO.sq {α : Type*} [Preorder α] {f g : α → ℝ} (h : f =O[atTop] g) :
    (fun n ↦ f n ^ 2) =O[atTop] (fun n => g n ^ 2) := by
  simpa [pow_two] using h.mul h

lemma log_sq_isbigo_mul {a b : ℝ} (hb : 0 < b) :
    (fun x ↦ Real.log x ^ 2) =O[atTop] (fun x ↦ a + Real.log (x / b) ^ 2) := by
  apply (log_isbigo_log_div hb).sq.trans ; simp_rw [add_comm a]
  refine IsBigO.add_isLittleO_right <| isLittleO_const_of_tendsto_atTop _ ?_
  exact (tendsto_pow_atTop (two_ne_zero)).comp <| tendsto_log_atTop.comp <| tendsto_id.atTop_div_const hb

theorem log_add_div_isBigO_log (a : ℝ) {b : ℝ} (hb : 0 < b) :
    (fun x ↦ Real.log ((x + a) / b)) =O[atTop] fun x ↦ Real.log x := by
  convert log_mul_add_isBigO_log (inv_pos.mpr hb) (a / b) using 3 ; ring

lemma log_add_one_sub_log_le {x : ℝ} (hx : 0 < x) : nabla Real.log x ≤ x⁻¹ := by
  have l1 : ContinuousOn Real.log (Icc x (x + 1)) := by
    apply continuousOn_log.mono ; intro t ⟨h1, _⟩ ; simp ; linarith
  have l2 t (ht : t ∈ Ioo x (x + 1)) : HasDerivAt Real.log t⁻¹ t := Real.hasDerivAt_log (by linarith [ht.1])
  obtain ⟨t, ⟨ht1, _⟩, htx⟩ := exists_hasDerivAt_eq_slope Real.log (·⁻¹) (by linarith) l1 l2
  simp at htx ; rw [nabla, ← htx, inv_le_inv₀ (by linarith) hx] ; linarith

lemma nabla_log_main : nabla Real.log =O[atTop] fun x ↦ 1 / x := by
  apply IsBigO.of_bound 1
  filter_upwards [eventually_gt_atTop 0] with x l1
  have l2 : log x ≤ log (x + 1) := log_le_log l1 (by linarith)
  simpa [nabla, abs_eq_self.mpr l1.le, abs_eq_self.mpr (sub_nonneg.mpr l2)] using log_add_one_sub_log_le l1

lemma nabla_log {b : ℝ} (hb : 0 < b) :
    nabla (fun x => Real.log (x / b)) =O[atTop] (fun x => 1 / x) := by
  refine EventuallyEq.trans_isBigO ?_ nabla_log_main
  filter_upwards [eventually_gt_atTop 0] with x l2
  rw [nabla, log_div (by linarith) (by linarith), log_div l2.ne.symm (by linarith), nabla] ; ring

lemma nnabla_mul_log_sq (a : ℝ) {b : ℝ} (hb : 0 < b) :
    nabla (fun x => x * (a + Real.log (x / b) ^ 2)) =O[atTop] (fun x => Real.log x ^ 2) := by

  have l1 : nabla (fun n => n * (a + Real.log (n / b) ^ 2)) = fun n =>
      a + Real.log ((n + 1) / b) ^ 2 + (n * (Real.log ((n + 1) / b) ^ 2 - Real.log (n / b) ^ 2)) := by
    ext n ; simp [nabla] ; ring
  have l2 := (isLittleO_const_of_tendsto_atTop a ((tendsto_pow_atTop two_ne_zero).comp tendsto_log_atTop)).isBigO
  have l3 := (log_add_div_isBigO_log 1 hb).sq
  have l4 : (fun x => Real.log ((x + 1) / b) + Real.log (x / b)) =O[atTop] Real.log := by
    simpa using (log_add_div_isBigO_log _ hb).add (log_add_div_isBigO_log 0 hb)
  have e2 : (fun x : ℝ => x * (Real.log x * (1 / x))) =ᶠ[atTop] Real.log := by
    filter_upwards [eventually_ge_atTop 1] with x hx using by field_simp
  have l5 : (fun n ↦ n * (Real.log n * (1 / n))) =O[atTop] (fun n ↦ (Real.log n) ^ 2) :=
    e2.trans_isBigO (by simpa using (isLittleO_mul_add_sq 1 0).isBigO.comp_tendsto Real.tendsto_log_atTop)

  simp_rw [l1, _root_.sq_sub_sq]
  exact ((l2.add l3).add (isBigO_refl (·) atTop |>.mul (l4.mul (nabla_log hb)) |>.trans l5))

lemma nnabla_bound_aux1 (a : ℝ) {b : ℝ} (hb : 0 < b) : Tendsto (fun x => x * (a + Real.log (x / b) ^ 2)) atTop atTop :=
  tendsto_id.atTop_mul_atTop₀ <| tendsto_atTop_add_const_left _ _ <| (tendsto_pow_atTop two_ne_zero).comp <|
    tendsto_log_atTop.comp <| tendsto_id.atTop_div_const hb

lemma nnabla_bound_aux2 (a : ℝ) {b : ℝ} (hb : 0 < b) : ∀ᶠ x in atTop, 0 < x * (a + Real.log (x / b) ^ 2) :=
  (nnabla_bound_aux1 a hb).eventually (eventually_gt_atTop 0)

lemma Real.log_eventually_gt_atTop (a : ℝ) :
    ∀ᶠ x in atTop, a < Real.log x :=
  Real.tendsto_log_atTop.eventually (eventually_gt_atTop a)

/-- Should this be a gcongr lemma? -/
@[local gcongr]
theorem norm_lt_norm_of_nonneg (x y : ℝ) (hx : 0 ≤ x) (hxy : x ≤ y) :
    ‖x‖ ≤ ‖y‖ := by
  simp_rw [Real.norm_eq_abs]
  apply abs_le_abs hxy
  linarith

lemma nnabla_bound_aux {x : ℝ} (hx : 0 < x) :
    nnabla (fun n ↦ 1 / (n * ((2 * π) ^ 2 + Real.log (n / x) ^ 2))) =O[atTop]
    (fun n ↦ 1 / (Real.log n ^ 2 * n ^ 2)) := by

  let d n : ℝ := n * ((2 * π) ^ 2 + Real.log (n / x) ^ 2)
  change (fun x_1 ↦ nnabla (fun n ↦ 1 / d n) x_1) =O[atTop] _

  have l2 : ∀ᶠ n in atTop, 0 < d n := (nnabla_bound_aux2 ((2 * π) ^ 2) hx)
  have l3 : ∀ᶠ n in atTop, 0 < d (n + 1) :=
    (tendsto_atTop_add_const_right atTop (1 : ℝ) tendsto_id).eventually l2
  have l1 : ∀ᶠ n : ℝ in atTop, nnabla (fun n ↦ 1 / d n) n = (d (n + 1) - d n) * (d n)⁻¹ * (d (n + 1))⁻¹ := by
    filter_upwards [l2, l3] with n l2 l3
    rw [nnabla, one_div, one_div, inv_sub_inv l2.ne.symm l3.ne.symm, div_eq_mul_inv, mul_inv, mul_assoc]

  have l4 : (fun n => (d n)⁻¹) =O[atTop] (fun n => (n * (Real.log n) ^ 2)⁻¹) := by
    apply IsBigO.inv_rev
    · refine (isBigO_refl _ _).mul <| (log_sq_isbigo_mul (by linarith))
    · filter_upwards [Real.log_eventually_gt_atTop 0, eventually_gt_atTop 0] with x hx hx'
      rw [← not_imp_not]
      intro _
      positivity
  have l5 : (fun n => (d (n + 1))⁻¹) =O[atTop] (fun n => (n * (Real.log n) ^ 2)⁻¹) := by
    refine IsBigO.trans ?_ l4
    rw [isBigO_iff]; use 1
    have e3 : ∀ᶠ n in atTop, d n ≤ d (n + 1) := by
      filter_upwards [eventually_ge_atTop x] with n hn
      have e2 : 1 ≤ n / x := (one_le_div (by linarith)).mpr hn
      bound
    filter_upwards [l2, l3, e3] with n e1 e2 e3
    simp_rw [one_mul]
    gcongr

  have l6 : (fun n => d (n + 1) - d n) =O[atTop] (fun n => (Real.log n) ^ 2) := by
    simpa [d, nabla] using (nnabla_mul_log_sq ((2 * π) ^ 2) (by linarith))

  apply EventuallyEq.trans_isBigO l1

  apply ((l6.mul l4).mul l5).trans_eventuallyEq
  filter_upwards [eventually_ge_atTop 2, Real.log_eventually_gt_atTop 0] with n hn hn'
  field_simp

lemma nnabla_bound (C : ℝ) {x : ℝ} (hx : 0 < x) :
    nnabla (fun n => C / (1 + (Real.log (n / x) / (2 * π)) ^ 2) / n) =O[atTop]
    (fun n => (n ^ 2 * (Real.log n) ^ 2)⁻¹) := by
  field_simp
  simp only [div_eq_mul_inv, mul_inv, nnabla_mul, one_mul]
  apply IsBigO.const_mul_left
  simpa [div_eq_mul_inv, mul_pow, mul_comm] using nnabla_bound_aux hx

def chebyWith (C : ℝ) (f : ℕ → ℂ) : Prop := ∀ n, cumsum (‖f ·‖) n ≤ C * n

def cheby (f : ℕ → ℂ) : Prop := ∃ C, chebyWith C f

lemma cheby.bigO (h : cheby f) : cumsum (‖f ·‖) =O[atTop] ((↑) : ℕ → ℝ) := by
  have l1 : 0 ≤ cumsum (‖f ·‖) := cumsum_nonneg (fun _ => norm_nonneg _)
  obtain ⟨C, hC⟩ := h
  apply isBigO_of_le' (c := C) atTop
  intro n
  rw [Real.norm_eq_abs, abs_eq_self.mpr (l1 n)]
  simpa using hC n

lemma limiting_fourier_lim1_aux (hcheby : cheby f) (hx : 0 < x) (C : ℝ) (hC : 0 ≤ C) :
    Summable fun n ↦ ‖f n‖ / ↑n * (C / (1 + (1 / (2 * π) * Real.log (↑n / x)) ^ 2)) := by

  let a (n : ℕ) := (C / (1 + (Real.log (↑n / x) / (2 * π)) ^ 2) / ↑n)
  replace hcheby := hcheby.bigO

  have l1 : shift (cumsum (‖f ·‖)) =O[atTop] (fun n : ℕ => (↑(n + 1) : ℝ)) :=
    hcheby.comp_tendsto <| tendsto_add_atTop_nat 1
  have l2 : shift (cumsum (‖f ·‖)) =O[atTop] (fun n => (n : ℝ)) :=
    l1.trans (by simpa using (isBigO_refl _ _).add <| isBigO_iff.mpr ⟨1, by simpa using ⟨1, by tauto⟩⟩)
  have l5 : BoundedAtFilter atTop (fun n : ℕ => C / (1 + (Real.log (↑n / x) / (2 * π)) ^ 2)) := by
    simp only [BoundedAtFilter]
    field_simp
    apply isBigO_of_le' (c := C) ; intro n
    have : 0 ≤ 2 ^ 2 * π ^ 2 + Real.log (n / x) ^ 2 := by positivity
    simp [abs_eq_self.mpr hC, abs_eq_self.mpr pi_nonneg, abs_eq_self.mpr this]
    apply div_le_of_le_mul₀ this hC
    rw [mul_add, ← mul_assoc]
    apply le_add_of_le_of_nonneg le_rfl
    positivity
  have l3 : a =O[atTop] (fun n => 1 / (n : ℝ)) := by
    simpa [a] using IsBigO.mul l5 (isBigO_refl (fun n : ℕ => 1 / (n : ℝ)) _)
  have l4 : nnabla a =O[atTop] (fun n : ℕ => (n ^ 2 * (Real.log n) ^ 2)⁻¹) := by
    convert (nnabla_bound C hx).natCast ; simp [nnabla, a]

  simp_rw [div_mul_eq_mul_div, mul_div_assoc, one_mul]
  apply dirichlet_test'
  · intro n ; exact norm_nonneg _
  · intro n ; positivity
  · apply (l2.mul l3).trans_eventuallyEq
    apply eventually_of_mem (Ici_mem_atTop 1)
    intro x (hx : 1 ≤ x)
    have : x ≠ 0 := by linarith
    simp [this]
  · have : ∀ᶠ n : ℕ in atTop, x ≤ n := by simpa using eventually_ge_atTop ⌈x⌉₊
    filter_upwards [this] with n hn
    have e1 : 0 < (n : ℝ) := by linarith
    have e2 : 1 ≤ n / x := (one_le_div (by linarith)).mpr hn
    have e3 := Nat.le_succ n
    gcongr
    refine div_nonneg (Real.log_nonneg e2) (by norm_num [pi_nonneg])
  · apply summable_of_isBigO_nat summable_inv_mul_log_sq
    apply (l2.mul l4).trans_eventuallyEq
    apply eventually_of_mem (Ici_mem_atTop 2)
    intro x (hx : 2 ≤ x)
    have : (x : ℝ) ≠ 0 := by simp ; linarith
    have : Real.log x ≠ 0 := by
      have ll : 2 ≤ (x : ℝ) := by simp [hx]
      simp only [ne_eq, log_eq_zero]
      push_neg
      refine ⟨this, ?_, ?_⟩ <;> linarith
    field_simp

theorem limiting_fourier_lim1 (hcheby : cheby f) (ψ : W21) (hx : 0 < x) :
    Tendsto (fun σ' : ℝ ↦ ∑' n, term f σ' n * 𝓕 ψ (1 / (2 * π) * Real.log (n / x))) (𝓝[>] 1)
      (𝓝 (∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * Real.log (n / x)))) := by

  obtain ⟨C, hC⟩ := decay_bounds_cor ψ
  have : 0 ≤ C := by simpa using (norm_nonneg _).trans (hC 0)
  refine tendsto_tsum_of_dominated_convergence (limiting_fourier_lim1_aux hcheby hx C this) (fun n => ?_) ?_
  · apply Tendsto.mul_const
    by_cases h : n = 0 <;> simp [term, h]
    refine tendsto_const_nhds.div ?_ (by simp [h])
    simpa using ((continuous_ofReal.tendsto 1).mono_left nhdsWithin_le_nhds).const_cpow
  · rw [eventually_nhdsWithin_iff]
    apply Eventually.of_forall
    intro σ' (hσ' : 1 < σ') n
    rw [norm_mul, ← nterm_eq_norm_term]
    refine mul_le_mul ?_ (hC _) (norm_nonneg _) (div_nonneg (norm_nonneg _) (Nat.cast_nonneg _))
    by_cases h : n = 0 <;> simp [h, nterm]
    have : 1 ≤ (n : ℝ) := by simpa using Nat.pos_iff_ne_zero.mpr h
    refine div_le_div₀ (norm_nonneg _) le_rfl (by simpa [Nat.pos_iff_ne_zero]) ?_
    simpa using Real.rpow_le_rpow_of_exponent_le this hσ'.le

theorem limiting_fourier_lim2_aux (x : ℝ) (C : ℝ) :
    Integrable (fun t ↦ |x| * (C / (1 + (t / (2 * π)) ^ 2))) (Measure.restrict volume (Ici (-Real.log x))) := by
  simp_rw [div_eq_mul_inv C]
  exact (((integrable_inv_one_add_sq.comp_div (by simp [pi_ne_zero])).const_mul _).const_mul _).restrict

theorem limiting_fourier_lim2 (A : ℝ) (ψ : W21) (hx : 1 ≤ x) :
    Tendsto (fun σ' ↦ A * ↑(x ^ (1 - σ')) * ∫ u in Ici (-Real.log x), rexp (-u * (σ' - 1)) * 𝓕 ψ (u / (2 * π)))
      (𝓝[>] 1) (𝓝 (A * ∫ u in Ici (-Real.log x), 𝓕 ψ (u / (2 * π)))) := by

  obtain ⟨C, hC⟩ := decay_bounds_cor ψ
  apply Tendsto.mul
  · suffices h : Tendsto (fun σ' : ℝ ↦ ofReal (x ^ (1 - σ'))) (𝓝[>] 1) (𝓝 1) by simpa using h.const_mul ↑A
    suffices h : Tendsto (fun σ' : ℝ ↦ x ^ (1 - σ')) (𝓝[>] 1) (𝓝 1) from (continuous_ofReal.tendsto 1).comp h
    have : Tendsto (fun σ' : ℝ ↦ σ') (𝓝 1) (𝓝 1) := fun _ a ↦ a
    have : Tendsto (fun σ' : ℝ ↦ 1 - σ') (𝓝[>] 1) (𝓝 0) :=
      tendsto_nhdsWithin_of_tendsto_nhds (by simpa using this.const_sub 1)
    simpa using tendsto_const_nhds.rpow this (Or.inl (zero_lt_one.trans_le hx).ne.symm)
  · refine tendsto_integral_filter_of_dominated_convergence _ ?_ ?_ (limiting_fourier_lim2_aux x C) ?_
    · apply Eventually.of_forall ; intro σ'
      apply Continuous.aestronglyMeasurable
      have := continuous_FourierIntegral ψ
      continuity
    · apply eventually_of_mem (U := Ioo 1 2)
      · apply Ioo_mem_nhdsGT_of_mem ; simp
      · intro σ' ⟨h1, h2⟩
        rw [ae_restrict_iff' measurableSet_Ici]
        apply Eventually.of_forall
        intro t (ht : - Real.log x ≤ t)
        rw [norm_mul]
        refine mul_le_mul ?_ (hC _) (norm_nonneg _) (abs_nonneg _)
        simp [Complex.norm_exp]
        have : -Real.log x * (σ' - 1) ≤ t * (σ' - 1) := mul_le_mul_of_nonneg_right ht (by linarith)
        have : -(t * (σ' - 1)) ≤ Real.log x * (σ' - 1) := by simpa using neg_le_neg this
        have := Real.exp_monotone this
        apply this.trans
        have l1 : σ' - 1 ≤ 1 := by linarith
        have : 0 ≤ Real.log x := Real.log_nonneg hx
        have := mul_le_mul_of_nonneg_left l1 this
        apply (Real.exp_monotone this).trans
        simp [Real.exp_log (zero_lt_one.trans_le hx), abs_eq_self.mpr (zero_le_one.trans hx)]
    · apply Eventually.of_forall
      intro x
      suffices h : Tendsto (fun n ↦ ((rexp (-x * (n - 1))) : ℂ)) (𝓝[>] 1) (𝓝 1) by simpa using h.mul_const _
      apply Tendsto.mono_left ?_ nhdsWithin_le_nhds
      suffices h : Continuous (fun n ↦ ((rexp (-x * (n - 1))) : ℂ)) by simpa using h.tendsto 1
      continuity

theorem limiting_fourier_lim3 (hG : ContinuousOn G {s | 1 ≤ s.re}) (ψ : CS 2 ℂ) (hx : 1 ≤ x) :
    Tendsto (fun σ' : ℝ ↦ ∫ t : ℝ, G (σ' + t * I) * ψ t * x ^ (t * I)) (𝓝[>] 1)
      (𝓝 (∫ t : ℝ, G (1 + t * I) * ψ t * x ^ (t * I))) := by

  by_cases hh : tsupport ψ = ∅
  · simp [tsupport_eq_empty_iff.mp hh]
  obtain ⟨a₀, ha₀⟩ := Set.nonempty_iff_ne_empty.mpr hh

  let S : Set ℂ := reProdIm (Icc 1 2) (tsupport ψ)
  have l1 : IsCompact S := by
    refine Metric.isCompact_iff_isClosed_bounded.mpr ⟨?_, ?_⟩
    · exact isClosed_Icc.reProdIm (isClosed_tsupport ψ)
    · exact (Metric.isBounded_Icc 1 2).reProdIm ψ.h2.isBounded
  have l2 : S ⊆ {s : ℂ | 1 ≤ s.re} := fun z hz => (mem_reProdIm.mp hz).1.1
  have l3 : ContinuousOn (‖G ·‖) S := (hG.mono l2).norm
  have l4 : S.Nonempty := ⟨1 + a₀ * I, by simp [S, mem_reProdIm, ha₀]⟩
  obtain ⟨z, -, hmax⟩ := l1.exists_isMaxOn l4 l3
  let MG := ‖G z‖
  let bound (a : ℝ) : ℝ := MG * ‖ψ a‖

  apply tendsto_integral_filter_of_dominated_convergence (bound := bound)
  · apply eventually_of_mem (U := Icc 1 2) (Icc_mem_nhdsGT_of_mem (by simp)) ; intro u hu
    apply Continuous.aestronglyMeasurable
    apply Continuous.mul
    · exact (hG.comp_continuous (by fun_prop) (by simp [hu.1])).mul ψ.h1.continuous
    · apply Continuous.const_cpow (by fun_prop) ; simp ; linarith
  · apply eventually_of_mem (U := Icc 1 2) (Icc_mem_nhdsGT_of_mem (by simp))
    intro u hu
    apply Eventually.of_forall ; intro v
    by_cases h : v ∈ tsupport ψ
    · have r1 : u + v * I ∈ S := by simp [S, mem_reProdIm, hu.1, hu.2, h]
      have r2 := isMaxOn_iff.mp hmax _ r1
      have r4 : (x : ℂ) ≠ 0 := by simp ; linarith
      have r5 : arg x = 0 := by simp [arg_eq_zero_iff] ; linarith
      have r3 : ‖(x : ℂ) ^ (v * I)‖ = 1 := by simp [norm_cpow_of_ne_zero r4, r5]
      simp_rw [norm_mul, r3, mul_one]
      exact mul_le_mul_of_nonneg_right r2 (norm_nonneg _)
    · have : v ∉ Function.support ψ := fun a ↦ h (subset_tsupport ψ a)
      simp at this ; simp [this, bound]

  · suffices h : Continuous bound by exact h.integrable_of_hasCompactSupport ψ.h2.norm.mul_left
    have := ψ.h1.continuous ; fun_prop
  · apply Eventually.of_forall ; intro t
    apply Tendsto.mul_const
    apply Tendsto.mul_const
    refine (hG (1 + t * I) (by simp)).tendsto.comp <| tendsto_nhdsWithin_iff.mpr ⟨?_, ?_⟩
    · exact ((continuous_ofReal.tendsto _).add tendsto_const_nhds).mono_left nhdsWithin_le_nhds
    · exact eventually_nhdsWithin_of_forall (fun x (hx : 1 < x) => by simp [hx.le])

lemma limiting_fourier (hcheby : cheby f)
    (hG : ContinuousOn G {s | 1 ≤ s.re}) (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re})
    (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ')) (ψ : CS 2 ℂ) (hx : 1 ≤ x) :
    ∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x)) -
      A * ∫ u in Set.Ici (-log x), 𝓕 ψ (u / (2 * π)) =
      ∫ (t : ℝ), (G (1 + t * I)) * (ψ t) * x ^ (t * I) := by

  have l1 := limiting_fourier_lim1 hcheby ψ (by linarith)
  have l2 := limiting_fourier_lim2 A ψ hx
  have l3 := limiting_fourier_lim3 hG ψ hx
  apply tendsto_nhds_unique_of_eventuallyEq (l1.sub l2) l3
  simpa [eventuallyEq_nhdsWithin_iff] using Eventually.of_forall (limiting_fourier_aux hG' hf ψ hx)

/-%%
\begin{proof}
\uses{first_fourier, second_fourier, decay} \leanok
 By Lemma \ref{first_fourier} and Lemma \ref{second_fourier}, we know that for any $\sigma>1$, we have
  $$ \sum_{n=1}^\infty \frac{f(n)}{n^\sigma} \hat \psi( \frac{1}{2\pi} \log \frac{n}{x} ) - A x^{1-\sigma} \int_{-\log x}^\infty e^{-u(\sigma-1)} \hat \psi(\frac{u}{2\pi})\ du =  \int_\R G(\sigma+it) \psi(t) x^{it}\ dt.$$
  Now take limits as $\sigma \to 1$ using dominated convergence together with \eqref{cheby} and Lemma \ref{decay} to obtain the result.
\end{proof}
%%-/

/-%%
\begin{corollary}[Corollary of limiting identity]\label{limiting-cor}\lean{limiting_cor}\leanok  With the hypotheses as above, we have
  $$ \sum_{n=1}^\infty \frac{f(n)}{n} \hat \psi( \frac{1}{2\pi} \log \frac{n}{x} ) = A \int_{-\infty}^\infty \hat \psi(\frac{u}{2\pi})\ du + o(1)$$
  as $x \to \infty$.
\end{corollary}
%%-/

lemma limiting_cor_aux {f : ℝ → ℂ} : Tendsto (fun x : ℝ ↦ ∫ t, f t * x ^ (t * I)) atTop (𝓝 0) := by

  have l1 : ∀ᶠ x : ℝ in atTop, ∀ t : ℝ, x ^ (t * I) = exp (log x * t * I) := by
    filter_upwards [eventually_ne_atTop 0, eventually_ge_atTop 0] with x hx hx' t
    rw [Complex.cpow_def_of_ne_zero (ofReal_ne_zero.mpr hx), ofReal_log hx'] ; ring_nf

  have l2 : ∀ᶠ x : ℝ in atTop, ∫ t, f t * x ^ (t * I) = ∫ t, f t * exp (log x * t * I) := by
    filter_upwards [l1] with x hx
    refine integral_congr_ae (Eventually.of_forall (fun x => by simp [hx]))

  simp_rw [tendsto_congr' l2]
  convert_to Tendsto (fun x => 𝓕 f (-Real.log x / (2 * π))) atTop (𝓝 0)
  · ext ; congr ; ext ; simp [Real.fourierChar, Circle.exp, mul_comm (f _), ← ofReal_mul] ; congr
    rw [← neg_mul] ; congr ; norm_cast ; field_simp
  refine (zero_at_infty_fourierIntegral f).comp <| Tendsto.mono_right ?_ _root_.atBot_le_cocompact
  exact (tendsto_neg_atBot_iff.mpr tendsto_log_atTop).atBot_mul_const (inv_pos.mpr two_pi_pos)

lemma limiting_cor (ψ : CS 2 ℂ) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ')) (hcheby : cheby f)
    (hG : ContinuousOn G {s | 1 ≤ s.re}) (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) :
    Tendsto (fun x : ℝ ↦ ∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x)) -
      A * ∫ u in Set.Ici (-log x), 𝓕 ψ (u / (2 * π))) atTop (nhds 0) := by

  apply limiting_cor_aux.congr'
  filter_upwards [eventually_ge_atTop 1] with x hx using limiting_fourier hcheby hG hG' hf ψ hx |>.symm

/-%%
\begin{proof}
\uses{limiting} \leanok
 Immediate from the Riemann-Lebesgue lemma, and also noting that $\int_{-\infty}^{-\log x} \hat \psi(\frac{u}{2\pi})\ du = o(1)$.
\end{proof}
%%-/

/-%%
\begin{lemma}[Smooth Urysohn lemma]\label{smooth-ury}\lean{smooth_urysohn}\leanok  If $I$ is a closed interval contained in an open interval $J$, then there exists a smooth function $\Psi: \R \to \R$ with $1_I \leq \Psi \leq 1_J$.
\end{lemma}
%%-/

lemma smooth_urysohn (a b c d : ℝ) (h1 : a < b) (h3 : c < d) : ∃ Ψ : ℝ → ℝ,
    (ContDiff ℝ ∞ Ψ) ∧ (HasCompactSupport Ψ) ∧
      Set.indicator (Set.Icc b c) 1 ≤ Ψ ∧ Ψ ≤ Set.indicator (Set.Ioo a d) 1 := by

  obtain ⟨ψ, l1, l2, l3, l4, -⟩ := smooth_urysohn_support_Ioo h1 h3
  refine ⟨ψ, l1, l2, l3, l4⟩

/-%%
\begin{proof}  \leanok
A standard analysis lemma, which can be proven by convolving $1_K$ with a smooth approximation to the identity for some interval $K$ between $I$ and $J$. Note that we have ``SmoothBumpFunction''s on smooth manifolds in Mathlib, so this shouldn't be too hard...
\end{proof}
%%-/

noncomputable def exists_trunc : trunc := by
  choose ψ h1 h2 h3 h4 using smooth_urysohn (-2) (-1) (1) (2) (by linarith) (by linarith)
  exact ⟨⟨ψ, h1.of_le (by norm_cast), h2⟩, h3, h4⟩

lemma one_div_sub_one (n : ℕ) : 1 / (↑(n - 1) : ℝ) ≤ 2 / n := by
  match n with
  | 0 => simp
  | 1 => simp
  | n + 2 => { norm_cast ; rw [div_le_div_iff₀] <;> simp [mul_add] <;> linarith }

lemma quadratic_pos (a b c x : ℝ) (ha : 0 < a) (hΔ : discrim a b c < 0) : 0 < a * x ^ 2 + b * x + c := by
  have l1 : a * x ^ 2 + b * x + c = a * (x + b / (2 * a)) ^ 2 - discrim a b c / (4 * a) := by
    simp only [discrim]; field_simp; ring
  have l2 : 0 < - discrim a b c := by linarith
  rw [l1, sub_eq_add_neg, ← neg_div] ; positivity

noncomputable def pp (a x : ℝ) : ℝ := a ^ 2 * (x + 1) ^ 2 + (1 - a) * (1 + a)

noncomputable def pp' (a x : ℝ) : ℝ := a ^ 2 * (2 * (x + 1))

lemma pp_pos {a : ℝ} (ha : a ∈ Ioo (-1) 1) (x : ℝ) : 0 < pp a x := by
  simp [pp]
  have : 0 < 1 - a := by linarith [ha.2]
  have : 0 < 1 + a := by linarith [ha.1]
  positivity

lemma pp_deriv (a x : ℝ) : HasDerivAt (pp a) (pp' a x) x := by
  unfold pp pp'
  simpa using hasDerivAt_id x |>.add_const 1 |>.pow 2 |>.const_mul _

lemma pp_deriv_eq (a : ℝ) : deriv (pp a) = pp' a := by
  ext x ; exact pp_deriv a x |>.deriv

lemma pp'_deriv (a x : ℝ) : HasDerivAt (pp' a) (a ^ 2 * 2) x := by
  simpa using hasDerivAt_id x |>.add_const 1 |>.const_mul 2 |>.const_mul (a ^ 2)

lemma pp'_deriv_eq (a : ℝ) : deriv (pp' a) = fun _ => a ^ 2 * 2 := by
  ext x ; exact pp'_deriv a x |>.deriv

noncomputable def hh (a t : ℝ) : ℝ := (t * (1 + (a * log t) ^ 2))⁻¹

noncomputable def hh' (a t : ℝ) : ℝ := - pp a (log t) * hh a t ^ 2

lemma hh_nonneg (a : ℝ) {t : ℝ} (ht : 0 ≤ t) : 0 ≤ hh a t := by dsimp only [hh] ; positivity

lemma hh_le (a t : ℝ) (ht : 0 ≤ t) : |hh a t| ≤ t⁻¹ := by
  by_cases h0 : t = 0
  · simp [hh, h0]
  replace ht : 0 < t := lt_of_le_of_ne ht (by tauto)
  unfold hh
  rw [abs_inv, inv_le_inv₀ (by positivity) ht, abs_mul, abs_eq_self.mpr ht.le]
  convert_to t * 1 ≤ _
  · simp
  apply mul_le_mul le_rfl ?_ zero_le_one ht.le
  rw [abs_eq_self.mpr (by positivity)]
  simp ; positivity

lemma hh_deriv (a : ℝ) {t : ℝ} (ht : t ≠ 0) : HasDerivAt (hh a) (hh' a t) t := by
  have e1 : t * (1 + (a * log t) ^ 2) ≠ 0 := mul_ne_zero ht (_root_.ne_of_lt (by positivity)).symm
  have l5 : HasDerivAt (fun t : ℝ => log t) t⁻¹ t := Real.hasDerivAt_log ht
  have l4 : HasDerivAt (fun t : ℝ => a * log t) (a * t⁻¹) t := l5.const_mul _
  have l3 : HasDerivAt (fun t : ℝ => (a * log t) ^ 2) (2 * a ^ 2 * t⁻¹ * log t) t := by
    convert l4.pow 2 using 1 ; ring
  have l2 : HasDerivAt (fun t : ℝ => 1 + (a * log t) ^ 2) (2 * a ^ 2 * t⁻¹ * log t) t := l3.const_add _
  have l1 : HasDerivAt (fun t : ℝ => t * (1 + (a * log t) ^ 2))
      (1 + 2 * a ^ 2 * log t + a ^ 2 * log t ^ 2) t := by
    convert (hasDerivAt_id' t).mul l2 using 1; field_simp; ring
  convert l1.inv e1 using 1; simp only [hh', pp, hh]; field_simp; ring

lemma hh_continuous (a : ℝ) : ContinuousOn (hh a) (Ioi 0) :=
  fun t (ht : 0 < t) => (hh_deriv a ht.ne.symm).continuousAt.continuousWithinAt

lemma hh'_nonpos {a x : ℝ} (ha : a ∈ Ioo (-1) 1) : hh' a x ≤ 0 := by
  have := pp_pos ha (log x)
  simp only [hh', neg_mul, Left.neg_nonpos_iff, ge_iff_le]
  positivity

lemma hh_antitone {a : ℝ} (ha : a ∈ Ioo (-1) 1) : AntitoneOn (hh a) (Ioi 0) := by
  have l1 x (hx : x ∈ interior (Ioi 0)) : HasDerivWithinAt (hh a) (hh' a x) (interior (Ioi 0)) x := by
    have : x ≠ 0 := by contrapose! hx ; simp [hx]
    exact (hh_deriv a this).hasDerivWithinAt
  apply antitoneOn_of_hasDerivWithinAt_nonpos (convex_Ioi _) (hh_continuous _) l1 (fun x _ => hh'_nonpos ha)

noncomputable def gg (x i : ℝ) : ℝ := 1 / i * (1 + (1 / (2 * π) * log (i / x)) ^ 2)⁻¹

lemma gg_of_hh {x : ℝ} (hx : x ≠ 0) (i : ℝ) : gg x i = x⁻¹ * hh (1 / (2 * π)) (i / x) := by
  simp only [gg, hh]
  field_simp

lemma gg_l1 {x : ℝ} (hx : 0 < x) (n : ℕ) : |gg x n| ≤ 1 / n := by
  simp only [gg_of_hh hx.ne.symm, one_div, mul_inv_rev, abs_mul]
  apply mul_le_mul le_rfl (hh_le _ _ (by positivity)) (by positivity) (by positivity) |>.trans (le_of_eq ?_)
  simp [abs_inv, abs_eq_self.mpr hx.le] ; field_simp

lemma gg_le_one (i : ℕ) : gg x i ≤ 1 := by
  by_cases hi : i = 0 <;> simp [gg, hi]
  have l1 : 1 ≤ (i : ℝ) := by simp ; omega
  have l2 : 1 ≤ 1 + (π⁻¹ * 2⁻¹ * Real.log (↑i / x)) ^ 2 := by simp ; positivity
  rw [← mul_inv] ; apply inv_le_one_of_one_le₀ ; simpa using mul_le_mul l1 l2 zero_le_one (by simp)

lemma one_div_two_pi_mem_Ioo : 1 / (2 * π) ∈ Ioo (-1) 1 := by
  constructor
  · trans 0
    · linarith
    · positivity
  · rw [div_lt_iff₀ (by positivity)]
    convert_to 1 * 1 < 2 * π
    · simp
    · simp
    apply mul_lt_mul one_lt_two ?_ zero_lt_one zero_le_two
    trans 2
    · exact one_le_two
    · exact two_le_pi

lemma sum_telescopic (a : ℕ → ℝ) (n : ℕ) : ∑ i ∈ Finset.range n, (a (i + 1) - a i) = a n - a 0 := by
  apply Finset.sum_range_sub

lemma cancel_aux {C : ℝ} {f g : ℕ → ℝ} (hf : 0 ≤ f) (hg : 0 ≤ g)
    (hf' : ∀ n, cumsum f n ≤ C * n) (hg' : Antitone g) (n : ℕ) :
    ∑ i ∈ Finset.range n, f i * g i ≤ g (n - 1) * (C * n) + (C * (↑(n - 1 - 1) + 1) * g 0
      - C * (↑(n - 1 - 1) + 1) * g (n - 1) -
    ((n - 1 - 1) • (C * g 0) - ∑ x ∈ Finset.range (n - 1 - 1), C * g (x + 1))) := by

  have l1 (n : ℕ) : (g n - g (n + 1)) * ∑ i ∈ Finset.range (n + 1), f i ≤ (g n - g (n + 1)) * (C * (n + 1)) := by
    apply mul_le_mul le_rfl (by simpa using hf' (n + 1)) (Finset.sum_nonneg' hf) ?_
    simp ; apply hg' ; simp
  have l2 (x : ℕ) : C * (↑(x + 1) + 1) - C * (↑x + 1) = C := by simp ; ring
  have l3 (n : ℕ) : 0 ≤ cumsum f n := Finset.sum_nonneg' hf

  convert_to ∑ i ∈ Finset.range n, (g i) • (f i) ≤ _
  · simp [mul_comm]
  rw [Finset.sum_range_by_parts, sub_eq_add_neg, ← Finset.sum_neg_distrib]
  simp_rw [← neg_smul, neg_sub, smul_eq_mul]
  apply _root_.add_le_add
  · exact mul_le_mul le_rfl (hf' n) (l3 n) (hg _)
  · apply Finset.sum_le_sum (fun n _ => l1 n) |>.trans
    convert_to ∑ i ∈ Finset.range (n - 1), (C * (↑i + 1)) • (g i - g (i + 1)) ≤ _
    · congr ; ext i ; simp ; ring
    rw [Finset.sum_range_by_parts]
    simp_rw [Finset.sum_range_sub', l2, smul_sub, smul_eq_mul, Finset.sum_sub_distrib, Finset.sum_const, Finset.card_range]
    apply le_of_eq ; ring_nf

lemma sum_range_succ (a : ℕ → ℝ) (n : ℕ) :
    ∑ i ∈ Finset.range n, a (i + 1) = (∑ i ∈ Finset.range (n + 1), a i) - a 0 := by
  have := Finset.sum_range_sub a n
  rw [Finset.sum_sub_distrib, sub_eq_iff_eq_add] at this
  rw [Finset.sum_range_succ, this] ; ring

lemma cancel_aux' {C : ℝ} {f g : ℕ → ℝ} (hf : 0 ≤ f) (hg : 0 ≤ g)
    (hf' : ∀ n, cumsum f n ≤ C * n) (hg' : Antitone g) (n : ℕ) :
    ∑ i ∈ Finset.range n, f i * g i ≤
        C * n * g (n - 1)
      + C * cumsum g (n - 1 - 1 + 1)
      - C * (↑(n - 1 - 1) + 1) * g (n - 1)
      := by
  have := cancel_aux hf hg hf' hg' n ; simp [← Finset.mul_sum, sum_range_succ] at this
  convert this using 1 ; unfold cumsum ; ring

lemma cancel_main {C : ℝ} {f g : ℕ → ℝ} (hf : 0 ≤ f) (hg : 0 ≤ g)
    (hf' : ∀ n, cumsum f n ≤ C * n) (hg' : Antitone g) (n : ℕ) (hn : 2 ≤ n) :
    cumsum (f * g) n ≤ C * cumsum g n := by
  convert cancel_aux' hf hg hf' hg' n using 1
  match n with
  | n + 2 => simp [cumsum_succ] ; ring

lemma cancel_main' {C : ℝ} {f g : ℕ → ℝ} (hf : 0 ≤ f) (hf0 : f 0 = 0) (hg : 0 ≤ g)
    (hf' : ∀ n, cumsum f n ≤ C * n) (hg' : Antitone g) (n : ℕ) :
    cumsum (f * g) n ≤ C * cumsum g n := by
  match n with
  | 0 => simp [cumsum]
  | 1 => specialize hg 0 ; specialize hf' 1 ; simp [cumsum, hf0] at hf' hg ⊢ ; positivity
  | n + 2 => convert cancel_aux' hf hg hf' hg' (n + 2) using 1 ; simp [cumsum_succ] ; ring

theorem sum_le_integral {x₀ : ℝ} {f : ℝ → ℝ} {n : ℕ} (hf : AntitoneOn f (Ioc x₀ (x₀ + n)))
    (hfi : IntegrableOn f (Icc x₀ (x₀ + n))) :
    (∑ i ∈ Finset.range n, f (x₀ + ↑(i + 1))) ≤ ∫ x in x₀..x₀ + n, f x := by

  cases n with simp at hf ⊢
  | succ n =>
  have : Finset.range (n + 1) = {0} ∪ Finset.Ico 1 (n + 1) := by
    ext i ; by_cases hi : i = 0 <;> simp [hi] ; omega
  simp [this]

  have l4 : IntervalIntegrable f volume x₀ (x₀ + 1) := by
    apply IntegrableOn.intervalIntegrable
    simp only [le_add_iff_nonneg_right, zero_le_one, uIcc_of_le]
    apply hfi.mono_set
    apply Icc_subset_Icc ; linarith ; simp
  have l5 x (hx : x ∈ Ioc x₀ (x₀ + 1)) : (fun x ↦ f (x₀ + 1)) x ≤ f x := by
    rcases hx with ⟨hx1, hx2⟩
    refine hf ⟨hx1, by linarith⟩ ⟨by linarith, by linarith⟩ hx2
  have l6 : ∫ x in x₀..x₀ + 1, f (x₀ + 1) = f (x₀ + 1) := by simp

  have l1 : f (x₀ + 1) ≤ ∫ x in x₀..x₀ + 1, f x := by
    rw [← l6] ; apply intervalIntegral.integral_mono_ae_restrict (by linarith) (by simp) l4
    apply eventually_of_mem _ l5
    have : (Ioc x₀ (x₀ + 1))ᶜ ∩ Icc x₀ (x₀ + 1) = {x₀} := by simp [← diff_eq_compl_inter]
    simp [ae, this]

  have l2 : AntitoneOn (fun x ↦ f (x₀ + x)) (Icc 1 ↑(n + 1)) := by
    intro u ⟨hu1, _⟩ v ⟨_, hv2⟩ huv ; push_cast at hv2
    refine hf ⟨?_, ?_⟩ ⟨?_, ?_⟩ ?_ <;> linarith

  have l3 := @AntitoneOn.sum_le_integral_Ico 1 (n + 1) (fun x => f (x₀ + x)) (by simp) (by simpa using l2)

  simp at l3
  convert _root_.add_le_add l1 l3

  have := @intervalIntegral.integral_comp_mul_add ℝ _ _ 1 (n + 1) 1 f one_ne_zero x₀
  rw [intervalIntegral.integral_add_adjacent_intervals]
  · apply IntegrableOn.intervalIntegrable
    simp only [le_add_iff_nonneg_right, zero_le_one, uIcc_of_le]
    apply hfi.mono_set
    apply Icc_subset_Icc
    · linarith
    · simp
  · apply IntegrableOn.intervalIntegrable
    simp only [add_le_add_iff_left, le_add_iff_nonneg_left, Nat.cast_nonneg, uIcc_of_le]
    apply hfi.mono_set
    apply Icc_subset_Icc
    · linarith
    · simp

lemma hh_integrable_aux (ha : 0 < a) (hb : 0 < b) (hc : 0 < c) :
    (IntegrableOn (fun t ↦ a * hh b (t / c)) (Ici 0)) ∧
    (∫ (t : ℝ) in Ioi 0, a * hh b (t / c) = a * c / b * π) := by

  rw [integrableOn_Ici_iff_integrableOn_Ioi]
  simp only [hh]

  let g (x : ℝ) := (a * c / b) * Real.arctan (b * log (x / c))
  let g₀ (x : ℝ) := if x = 0 then ((a * c / b) * (- (π / 2))) else g x
  let g' (x : ℝ) := a * (x / c * (1 + (b * Real.log (x / c)) ^ 2))⁻¹

  have l3 (x) (hx : 0 < x) : HasDerivAt Real.log x⁻¹ x := by apply Real.hasDerivAt_log (by linarith)
  have l4 (x) : HasDerivAt (fun t => t / c) (1 / c) x := (hasDerivAt_id x).div_const c
  have l2 (x) (hx : 0 < x) : HasDerivAt (fun t => log (t / c)) x⁻¹ x := by
    have := @HasDerivAt.comp _ _ _ _ _ _ (fun t => t / c) _ _ _  (l3 (x / c) (by positivity)) (l4 x)
    convert this using 1 ; field_simp
  have l5 (x) (hx : 0 < x) := (l2 x hx).const_mul b
  have l1 (x) (hx : 0 < x) := (l5 x hx).arctan
  have l6 (x) (hx : 0 < x) : HasDerivAt g (g' x) x := by
    convert (l1 x hx).const_mul (a * c / b) using 1
    simp only [g']
    field_simp
  have key (x) (hx : 0 < x) : HasDerivAt g₀ (g' x) x := by
    apply (l6 x hx).congr_of_eventuallyEq
    apply eventually_of_mem <| Ioi_mem_nhds hx
    intro y (hy : 0 < y)
    simp [g₀, hy.ne.symm]

  have k1 : Tendsto g₀ atTop (𝓝 ((a * c / b) * (π / 2))) := by
    have : g =ᶠ[atTop] g₀ := by
      apply eventually_of_mem (Ioi_mem_atTop 0)
      intro y (hy : 0 < y)
      simp [g₀, hy.ne.symm]
    apply Tendsto.congr' this
    apply Tendsto.const_mul
    apply (tendsto_arctan_atTop.mono_right nhdsWithin_le_nhds).comp
    apply Tendsto.const_mul_atTop hb
    apply tendsto_log_atTop.comp
    apply Tendsto.atTop_div_const hc
    apply tendsto_id

  have k2 : Tendsto g₀ (𝓝[>] 0) (𝓝 (g₀ 0)) := by
    have : g =ᶠ[𝓝[>] 0] g₀ := by
      apply eventually_of_mem self_mem_nhdsWithin
      intro x (hx : 0 < x) ; simp [g₀, hx.ne.symm]
    simp only [g₀]
    apply Tendsto.congr' this
    apply Tendsto.const_mul
    apply (tendsto_arctan_atBot.mono_right nhdsWithin_le_nhds).comp
    apply Tendsto.const_mul_atBot hb
    apply tendsto_log_nhdsGT_zero.comp
    rw [Metric.tendsto_nhdsWithin_nhdsWithin]
    intro ε hε
    refine ⟨c * ε, by positivity, fun x hx1 hx2 => ⟨?_, ?_⟩⟩
    · simp at hx1 ⊢ ; positivity
    · simp [abs_eq_self.mpr hc.le] at hx2 ⊢ ; rwa [div_lt_iff₀ hc, mul_comm]

  have k3 : ContinuousWithinAt g₀ (Ici 0) 0 := by
    rw [Metric.continuousWithinAt_iff]
    rw [Metric.tendsto_nhdsWithin_nhds] at k2
    peel k2 with ε hε δ hδ x h
    intro (hx : 0 ≤ x)
    have := le_iff_lt_or_eq.mp hx
    cases this with
    | inl hx => exact h hx
    | inr hx => simp [g₀, hx.symm, hε]

  have k4 : ∀ x ∈ Ioi 0, 0 ≤ g' x := by
    intro x (hx : 0 < x) ; simp [g'] ; positivity

  constructor
  · convert_to IntegrableOn g' _
    exact integrableOn_Ioi_deriv_of_nonneg k3 key k4 k1
  · have := integral_Ioi_of_hasDerivAt_of_nonneg k3 key k4 k1
    simp only [mul_inv_rev, inv_div, mul_neg, ↓reduceIte, sub_neg_eq_add, g', g₀] at this ⊢
    convert this using 1 ; field_simp ; ring

lemma hh_integrable (ha : 0 < a) (hb : 0 < b) (hc : 0 < c) :
    IntegrableOn (fun t ↦ a * hh b (t / c)) (Ici 0) :=
  hh_integrable_aux ha hb hc |>.1

lemma hh_integral (ha : 0 < a) (hb : 0 < b) (hc : 0 < c) :
    ∫ (t : ℝ) in Ioi 0, a * hh b (t / c) = a * c / b * π :=
  hh_integrable_aux ha hb hc |>.2

lemma hh_integral' : ∫ t in Ioi 0, hh (1 / (2 * π)) t = 2 * π ^ 2 := by
  have := hh_integral (a := 1) (b := 1 / (2 * π)) (c := 1) (by positivity) (by positivity) (by positivity)
  convert this using 1 <;> simp ; ring

lemma bound_sum_log {C : ℝ} (hf0 : f 0 = 0) (hf : chebyWith C f) {x : ℝ} (hx : 1 ≤ x) :
    ∑' i, ‖f i‖ / i * (1 + (1 / (2 * π) * log (i / x)) ^ 2)⁻¹ ≤ C * (1 + ∫ t in Ioi 0, hh (1 / (2 * π)) t) := by

  let ggg (i : ℕ) : ℝ := if i = 0 then 1 else gg x i

  have l0 : x ≠ 0 := by linarith
  have l1 i : 0 ≤ ggg i := by by_cases hi : i = 0 <;> simp [ggg, hi, gg] ; positivity
  have l2 : Antitone ggg := by
    intro i j hij ; by_cases hi : i = 0 <;> by_cases hj : j = 0 <;> simp [ggg, hi, hj]
    · exact gg_le_one _
    · omega
    · simp only [gg_of_hh l0]
      gcongr
      apply hh_antitone one_div_two_pi_mem_Ioo
      · simp ; positivity
      · simp ; positivity
      · gcongr
  have l3 : 0 ≤ C := by simpa [cumsum, hf0] using hf 1

  have l4 : 0 ≤ ∫ (t : ℝ) in Ioi 0, hh (π⁻¹ * 2⁻¹) t :=
    setIntegral_nonneg measurableSet_Ioi (fun x hx => hh_nonneg _ (LT.lt.le hx))

  have l5 {n : ℕ} : AntitoneOn (fun t ↦ x⁻¹ * hh (1 / (2 * π)) (t / x)) (Ioc 0 n) := by
    intro u ⟨hu1, _⟩ v ⟨hv1, _⟩ huv
    simp only
    apply mul_le_mul le_rfl ?_ (hh_nonneg _ (by positivity)) (by positivity)
    apply hh_antitone one_div_two_pi_mem_Ioo (by simp ; positivity) (by simp ; positivity)
    apply (div_le_div_iff_of_pos_right (by positivity)).mpr huv

  have l6 {n : ℕ} : IntegrableOn (fun t ↦ x⁻¹ * hh (π⁻¹ * 2⁻¹) (t / x)) (Icc 0 n) volume := by
    apply IntegrableOn.mono_set (hh_integrable (by positivity) (by positivity) (by positivity)) Icc_subset_Ici_self

  apply Real.tsum_le_of_sum_range_le (fun n => by positivity) ; intro n
  convert_to ∑ i ∈ Finset.range n, ‖f i‖ * ggg i ≤ _
  · congr ; ext i
    by_cases hi : i = 0
    · simp [hi, hf0]
    · simp only [gg, hi, ↓reduceIte, ggg]
      field_simp

  apply cancel_main' (fun _ => norm_nonneg _) (by simp [hf0]) l1 hf l2 n |>.trans
  gcongr ; simp [ggg, cumsum, gg_of_hh l0]

  by_cases hn : n = 0
  · simp [hn] ; positivity
  replace hn : 0 < n := by omega
  have : Finset.range n = {0} ∪ Finset.Ico 1 n := by
    ext i ; simp ; by_cases hi : i = 0 <;> simp [hi, hn] ; omega
  simp [this]
  convert_to ∑ x_1 ∈ Finset.Ico 1 n, x⁻¹ * hh (π⁻¹ * 2⁻¹) (↑x_1 / x) ≤ _
  · apply Finset.sum_congr rfl (fun i hi => ?_)
    simp at hi
    have : i ≠ 0 := by omega
    simp [this]
  simp_rw [Finset.sum_Ico_eq_sum_range, add_comm 1]
  have := @sum_le_integral 0 (fun t => x⁻¹ * hh (π⁻¹ * 2⁻¹) (t / x)) (n - 1) (by simpa using l5) (by simpa using l6)
  simp only [zero_add] at this
  apply this.trans
  rw [@intervalIntegral.integral_comp_div ℝ _ _ 0 ↑(n - 1) x (fun t => x⁻¹ * hh (π⁻¹ * 2⁻¹) (t)) l0]
  simp [← mul_assoc, mul_inv_cancel₀ l0]
  have : (0 : ℝ) ≤ ↑(n - 1) / x := by positivity
  rw [intervalIntegral.intervalIntegral_eq_integral_uIoc]
  simp [this]
  apply integral_mono_measure
  · apply Measure.restrict_mono Ioc_subset_Ioi_self le_rfl
  · apply eventually_of_mem (self_mem_ae_restrict measurableSet_Ioi)
    intro x (hx : 0 < x)
    apply hh_nonneg _ hx.le
  · have := (@hh_integrable 1 (1 / (2 * π)) 1 (by positivity) (by positivity) (by positivity))
    simpa using this.mono_set Ioi_subset_Ici_self

lemma bound_sum_log0 {C : ℝ} (hf : chebyWith C f) {x : ℝ} (hx : 1 ≤ x) :
    ∑' i, ‖f i‖ / i * (1 + (1 / (2 * π) * log (i / x)) ^ 2)⁻¹ ≤ C * (1 + ∫ t in Ioi 0, hh (1 / (2 * π)) t) := by

  let f0 i := if i = 0 then 0 else f i
  have l1 : chebyWith C f0 := by
    intro n ; refine Finset.sum_le_sum (fun i _ => ?_) |>.trans (hf n)
    by_cases hi : i = 0 <;> simp [hi, f0]
  have l2 i : ‖f i‖ / i = ‖f0 i‖ / i := by by_cases hi : i = 0 <;> simp [hi, f0]
  simp_rw [l2] ; apply bound_sum_log rfl l1 hx

lemma bound_sum_log' {C : ℝ} (hf : chebyWith C f) {x : ℝ} (hx : 1 ≤ x) :
    ∑' i, ‖f i‖ / i * (1 + (1 / (2 * π) * log (i / x)) ^ 2)⁻¹ ≤ C * (1 + 2 * π ^ 2) := by
  simpa only [hh_integral'] using bound_sum_log0 hf hx

lemma summable_fourier (x : ℝ) (hx : 0 < x) (ψ : W21) (hcheby : cheby f) :
    Summable fun i ↦ ‖f i / ↑i * 𝓕 ψ (1 / (2 * π) * Real.log (↑i / x))‖ := by
  have l5 : Summable fun i ↦ ‖f i‖ / ↑i * ((1 + (1 / (2 * ↑π) * ↑(Real.log (↑i / x))) ^ 2)⁻¹) := by
    simpa using limiting_fourier_lim1_aux hcheby hx 1 zero_le_one
  have l6 i : ‖f i / i * 𝓕 ψ (1 / (2 * π) * Real.log (i / x))‖ ≤
      W21.norm ψ * (‖f i‖ / i * (1 + (1 / (2 * π) * log (i / x)) ^ 2)⁻¹) := by
    convert mul_le_mul_of_nonneg_left (decay_bounds_key ψ (1 / (2 * π) * log (i / x))) (norm_nonneg (f i / i)) using 1
    · simp
    · change _ = _ * (W21.norm ψ * _) ; simp [W21.norm] ; ring
  exact Summable.of_nonneg_of_le (fun _ => norm_nonneg _) l6 (by simpa using l5.const_smul (W21.norm ψ))

lemma bound_I1 (x : ℝ) (hx : 0 < x) (ψ : W21) (hcheby : cheby f) :
    ‖∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x))‖ ≤
    W21.norm ψ • ∑' i, ‖f i‖ / i * (1 + (1 / (2 * π) * log (i / x)) ^ 2)⁻¹ := by

  have l5 : Summable fun i ↦ ‖f i‖ / ↑i * ((1 + (1 / (2 * ↑π) * ↑(Real.log (↑i / x))) ^ 2)⁻¹) := by
    simpa using limiting_fourier_lim1_aux hcheby hx 1 zero_le_one
  have l6 i : ‖f i / i * 𝓕 ψ (1 / (2 * π) * Real.log (i / x))‖ ≤
      W21.norm ψ * (‖f i‖ / i * (1 + (1 / (2 * π) * log (i / x)) ^ 2)⁻¹) := by
    convert mul_le_mul_of_nonneg_left (decay_bounds_key ψ (1 / (2 * π) * log (i / x))) (norm_nonneg (f i / i)) using 1
    · simp
    · change _ = _ * (W21.norm ψ * _) ; simp [W21.norm] ; ring
  have l1 : Summable fun i ↦ ‖f i / ↑i * 𝓕 ψ (1 / (2 * π) * Real.log (↑i / x))‖ := by
    exact summable_fourier x hx ψ hcheby
  apply (norm_tsum_le_tsum_norm l1).trans
  simpa only [← Summable.tsum_const_smul _ l5] using
    Summable.tsum_mono l1 (by simpa using l5.const_smul (W21.norm ψ)) l6

lemma bound_I1' {C : ℝ} (x : ℝ) (hx : 1 ≤ x) (ψ : W21) (hcheby : chebyWith C f) :
    ‖∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x))‖ ≤ W21.norm ψ * C * (1 + 2 * π ^ 2) := by

  apply bound_I1 x (by linarith) ψ ⟨_, hcheby⟩ |>.trans
  rw [smul_eq_mul, mul_assoc]
  apply mul_le_mul le_rfl (bound_sum_log' hcheby hx) ?_ W21.norm_nonneg
  apply tsum_nonneg (fun i => by positivity)

lemma bound_I2 (x : ℝ) (ψ : W21) :
    ‖∫ u in Set.Ici (-log x), 𝓕 ψ (u / (2 * π))‖ ≤ W21.norm ψ * (2 * π ^ 2) := by

  have key a : ‖𝓕 ψ (a / (2 * π))‖ ≤ W21.norm ψ * (1 + (a / (2 * π)) ^ 2)⁻¹ := decay_bounds_key ψ _
  have twopi : 0 ≤ 2 * π := by simp [pi_nonneg]
  have l3 : Integrable (fun a ↦ (1 + (a / (2 * π)) ^ 2)⁻¹) := integrable_inv_one_add_sq.comp_div (by norm_num [pi_ne_zero])
  have l2 : IntegrableOn (fun i ↦ W21.norm ψ * (1 + (i / (2 * π)) ^ 2)⁻¹) (Ici (-Real.log x)) := by
    exact (l3.const_mul _).integrableOn
  have l1 : IntegrableOn (fun i ↦ ‖𝓕 ψ (i / (2 * π))‖) (Ici (-Real.log x)) := by
    refine ((l3.const_mul (W21.norm ψ)).mono' ?_ ?_).integrableOn
    · apply Continuous.aestronglyMeasurable ; continuity
    · simp only [norm_norm, key] ; simp
  have l5 : 0 ≤ᵐ[volume] fun a ↦ (1 + (a / (2 * π)) ^ 2)⁻¹ := by apply Eventually.of_forall ; intro x ; positivity
  refine (norm_integral_le_integral_norm _).trans <| (setIntegral_mono l1 l2 key).trans ?_
  rw [integral_const_mul] ; gcongr
  · apply W21.norm_nonneg
  refine (setIntegral_le_integral l3 l5).trans ?_
  rw [Measure.integral_comp_div (fun x => (1 + x ^ 2)⁻¹) (2 * π)]
  simp [abs_eq_self.mpr twopi] ; ring_nf ; rfl

lemma bound_main {C : ℝ} (A : ℂ) (x : ℝ) (hx : 1 ≤ x) (ψ : W21)
    (hcheby : chebyWith C f) :
    ‖∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x)) -
      A * ∫ u in Set.Ici (-log x), 𝓕 ψ (u / (2 * π))‖ ≤
      W21.norm ψ * (C * (1 + 2 * π ^ 2) + ‖A‖ * (2 * π ^ 2)) := by

  have l1 := bound_I1' x hx ψ hcheby
  have l2 := mul_le_mul (le_refl ‖A‖) (bound_I2 x ψ) (by positivity) (by positivity)
  apply norm_sub_le _ _ |>.trans ; rw [norm_mul]
  convert _root_.add_le_add l1 l2 using 1 ; ring

/-%%
\begin{lemma}[Limiting identity for Schwartz functions]\label{schwarz-id}\lean{limiting_cor_schwartz}\leanok  The previous corollary also holds for functions $\psi$ that are assumed to be in the Schwartz class, as opposed to being $C^2$ and compactly supported.
\end{lemma}
%%-/

lemma limiting_cor_W21 (ψ : W21) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hcheby : cheby f) (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) :
    Tendsto (fun x : ℝ ↦ ∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x)) -
      A * ∫ u in Set.Ici (-log x), 𝓕 ψ (u / (2 * π))) atTop (𝓝 0) := by

  -- Shorter notation for clarity
  let S1 x (ψ : ℝ → ℂ) := ∑' (n : ℕ), f n / ↑n * 𝓕 ψ (1 / (2 * π) * Real.log (↑n / x))
  let S2 x (ψ : ℝ → ℂ) := ↑A * ∫ (u : ℝ) in Ici (-Real.log x), 𝓕 ψ (u / (2 * π))
  let S x ψ := S1 x ψ - S2 x ψ ; change Tendsto (fun x ↦ S x ψ) atTop (𝓝 0)

  -- Build the truncation
  obtain g := exists_trunc
  let Ψ R := g.scale R * ψ
  have key R : Tendsto (fun x ↦ S x (Ψ R)) atTop (𝓝 0) := limiting_cor (Ψ R) hf hcheby hG hG'

  -- Choose the truncation radius
  obtain ⟨C, hcheby⟩ := hcheby
  have hC : 0 ≤ C := by
    have : ‖f 0‖ ≤ C := by simpa [cumsum] using hcheby 1
    have : 0 ≤ ‖f 0‖ := by positivity
    linarith
  have key2 : Tendsto (fun R ↦ W21.norm (ψ - Ψ R)) atTop (𝓝 0) := W21_approximation ψ g
  simp_rw [Metric.tendsto_nhds] at key key2 ⊢ ; intro ε hε
  let M := C * (1 + 2 * π ^ 2) + ‖(A : ℂ)‖ * (2 * π ^ 2)
  obtain ⟨R, hRψ⟩ := (key2 ((ε / 2) / (1 + M)) (by positivity)).exists
  simp only [dist_zero_right, Real.norm_eq_abs, abs_eq_self.mpr W21.norm_nonneg] at hRψ key

  -- Apply the compact support case
  filter_upwards [eventually_ge_atTop 1, key R (ε / 2) (by positivity)] with x hx key

  -- Control the tail term
  have key3 : ‖S x (ψ - Ψ R)‖ < ε / 2 := by
    have : ‖S x _‖ ≤ _ * M := @bound_main f C A x hx (ψ - Ψ R) hcheby
    apply this.trans_lt
    apply (mul_le_mul (d := 1 + M) le_rfl (by simp) (by positivity) W21.norm_nonneg).trans_lt
    have : 0 < 1 + M := by positivity
    convert (mul_lt_mul_right this).mpr hRψ using 1 ; field_simp

  -- Conclude the proof
  have S1_sub_1 x : 𝓕 (⇑ψ - ⇑(Ψ R)) x = 𝓕 ψ x - 𝓕 (Ψ R) x := by
    have l1 : AEStronglyMeasurable (fun x_1 : ℝ ↦ cexp (-(2 * ↑π * (↑x_1 * ↑x) * I))) volume := by
      refine (Continuous.mul ?_ continuous_const).neg.cexp.aestronglyMeasurable
      apply continuous_const.mul <| contDiff_ofReal.continuous.mul continuous_const
    simp only [fourierIntegral_eq', neg_mul, RCLike.inner_apply', conj_trivial, ofReal_neg,
      ofReal_mul, ofReal_ofNat, Pi.sub_apply, smul_eq_mul, mul_sub]
    apply integral_sub
    · apply ψ.hf.bdd_mul l1 ; use 1 ; simp [Complex.norm_exp]
    · apply (Ψ R : W21) |>.hf |>.bdd_mul l1
      use 1 ; simp [Complex.norm_exp]

  have S1_sub : S1 x (ψ - Ψ R) = S1 x ψ - S1 x (Ψ R) := by
    simp [S1, S1_sub_1, mul_sub] ; apply Summable.tsum_sub
    · have := summable_fourier x (by positivity) ψ ⟨_, hcheby⟩
      rw [summable_norm_iff] at this
      simpa using this
    · have := summable_fourier x (by positivity) (Ψ R) ⟨_, hcheby⟩
      rw [summable_norm_iff] at this
      simpa using this

  have S2_sub : S2 x (ψ - Ψ R) = S2 x ψ - S2 x (Ψ R) := by
    simp [S2, S1_sub_1] ; rw [integral_sub] ; ring
    · exact ψ.integrable_fourier (by positivity) |>.restrict
    · exact (Ψ R : W21).integrable_fourier (by positivity) |>.restrict

  have S_sub : S x (ψ - Ψ R) = S x ψ - S x (Ψ R) := by simp [S, S1_sub, S2_sub] ; ring
  simpa [S_sub, Ψ] using norm_add_le _ _ |>.trans_lt (_root_.add_lt_add key3 key)

lemma limiting_cor_schwartz (ψ : 𝓢(ℝ, ℂ)) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hcheby : cheby f) (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) :
    Tendsto (fun x : ℝ ↦ ∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x)) -
      A * ∫ u in Set.Ici (-log x), 𝓕 ψ (u / (2 * π))) atTop (𝓝 0) :=
  limiting_cor_W21 ψ hf hcheby hG hG'

/-%%
\begin{proof}
\uses{limiting-cor, smooth-ury}\leanok
For any $R>1$, one can use a smooth cutoff function (provided by Lemma \ref{smooth-ury} to write $\psi = \psi_{\leq R} + \psi_{>R}$, where $\psi_{\leq R}$ is $C^2$ (in fact smooth) and compactly supported (on $[-R,R]$), and $\psi_{>R}$ obeys bounds of the form
$$ |\psi_{>R}(t)|, |\psi''_{>R}(t)| \ll R^{-1} / (1 + |t|^2) $$
where the implied constants depend on $\psi$.  By Lemma \ref{decay} we then have
$$ \hat \psi_{>R}(u) \ll R^{-1} / (1+|u|^2).$$
Using this and \eqref{cheby} one can show that
$$ \sum_{n=1}^\infty \frac{f(n)}{n} \hat \psi_{>R}( \frac{1}{2\pi} \log \frac{n}{x} ), A \int_{-\infty}^\infty \hat \psi_{>R} (\frac{u}{2\pi})\ du \ll R^{-1} $$
(with implied constants also depending on $A$), while from Lemma \ref{limiting-cor} one has
$$ \sum_{n=1}^\infty \frac{f(n)}{n} \hat \psi_{\leq R}( \frac{1}{2\pi} \log \frac{n}{x} ) = A \int_{-\infty}^\infty \hat \psi_{\leq R} (\frac{u}{2\pi})\ du + o(1).$$
Combining the two estimates and letting $R$ be large, we obtain the claim.
\end{proof}
%%-/

/-%%
\begin{lemma}[Bijectivity of Fourier transform]\label{bij}\lean{fourier_surjection_on_schwartz}\leanok  The Fourier transform is a bijection on the Schwartz class. [Note: only surjectivity is actually used.]
\end{lemma}
%%-/

-- just the surjectivity is stated here, as this is all that is needed for the current application, but perhaps one should state and prove bijectivity instead

lemma fourier_surjection_on_schwartz (f : 𝓢(ℝ, ℂ)) : ∃ g : 𝓢(ℝ, ℂ), 𝓕 g = f := by
  refine ⟨(fourierTransformCLE ℝ).symm f, ?_⟩
  rw [← fourierTransformCLE_apply ℝ]
  simp


/-%%
\begin{proof}
  \leanok
 This is a standard result in Fourier analysis.
It can be proved here by appealing to Mellin inversion, Theorem \ref{MellinInversion}.
In particular, given $f$ in the Schwartz class, let $F : \R_+ \to \C : x \mapsto f(\log x)$ be a function in the ``Mellin space''; then the Mellin transform of $F$ on the imaginary axis $s=it$ is the Fourier transform of $f$.  The Mellin inversion theorem gives Fourier inversion.
\end{proof}
%%-/

noncomputable def toSchwartz (f : ℝ → ℂ) (h1 : ContDiff ℝ ∞ f) (h2 : HasCompactSupport f) : 𝓢(ℝ, ℂ) where
  toFun := f
  smooth' := h1
  decay' k n := by
    have l1 : Continuous (fun x => ‖x‖ ^ k * ‖iteratedFDeriv ℝ n f x‖) := by
      have : ContDiff ℝ ∞ (iteratedFDeriv ℝ n f) := h1.iteratedFDeriv_right (mod_cast le_top)
      exact Continuous.mul (by continuity) this.continuous.norm
    have l2 : HasCompactSupport (fun x ↦ ‖x‖ ^ k * ‖iteratedFDeriv ℝ n f x‖) := (h2.iteratedFDeriv _).norm.mul_left
    simpa using l1.bounded_above_of_compact_support l2

@[simp] lemma toSchwartz_apply (f : ℝ → ℂ) {h1 h2 x} : SchwartzMap.mk f h1 h2 x = f x := rfl

lemma comp_exp_support0 {Ψ : ℝ → ℂ} (hplus : closure (Function.support Ψ) ⊆ Ioi 0) :
    ∀ᶠ x in 𝓝 0, Ψ x = 0 :=
  notMem_tsupport_iff_eventuallyEq.mp (fun h => lt_irrefl 0 <| mem_Ioi.mp (hplus h))

lemma comp_exp_support1 {Ψ : ℝ → ℂ} (hplus : closure (Function.support Ψ) ⊆ Ioi 0) :
    ∀ᶠ x in atBot, Ψ (exp x) = 0 :=
  Real.tendsto_exp_atBot <| comp_exp_support0 hplus

lemma comp_exp_support2 {Ψ : ℝ → ℂ} (hsupp : HasCompactSupport Ψ) :
    ∀ᶠ (x : ℝ) in atTop, (Ψ ∘ rexp) x = 0 := by
  simp only [hasCompactSupport_iff_eventuallyEq, coclosedCompact_eq_cocompact, cocompact_eq_atBot_atTop] at hsupp
  exact Real.tendsto_exp_atTop hsupp.2

theorem comp_exp_support {Ψ : ℝ → ℂ} (hsupp : HasCompactSupport Ψ) (hplus : closure (Function.support Ψ) ⊆ Ioi 0) :
    HasCompactSupport (Ψ ∘ rexp) := by
  simp only [hasCompactSupport_iff_eventuallyEq, coclosedCompact_eq_cocompact, cocompact_eq_atBot_atTop]
  exact ⟨comp_exp_support1 hplus, comp_exp_support2 hsupp⟩

lemma wiener_ikehara_smooth_aux (l0 : Continuous Ψ) (hsupp : HasCompactSupport Ψ)
    (hplus : closure (Function.support Ψ) ⊆ Ioi 0) (x : ℝ) (hx : 0 < x) :
    ∫ (u : ℝ) in Ioi (-Real.log x), ↑(rexp u) * Ψ (rexp u) = ∫ (y : ℝ) in Ioi (1 / x), Ψ y := by

  have l1 : ContinuousOn rexp (Ici (-Real.log x)) := by fun_prop
  have l2 : Tendsto rexp atTop atTop := Real.tendsto_exp_atTop
  have l3 t (_ : t ∈ Ioi (-log x)) : HasDerivWithinAt rexp (rexp t) (Ioi t) t :=
    (Real.hasDerivAt_exp t).hasDerivWithinAt
  have l4 : ContinuousOn Ψ (rexp '' Ioi (-Real.log x)) := by fun_prop
  have l5 : IntegrableOn Ψ (rexp '' Ici (-Real.log x)) volume :=
    (l0.integrable_of_hasCompactSupport hsupp).integrableOn
  have l6 : IntegrableOn (fun x ↦ rexp x • (Ψ ∘ rexp) x) (Ici (-Real.log x)) volume := by
    refine (Continuous.integrable_of_hasCompactSupport (by continuity) ?_).integrableOn
    change HasCompactSupport (rexp • (Ψ ∘ rexp))
    exact (comp_exp_support hsupp hplus).smul_left
  have := MeasureTheory.integral_comp_smul_deriv_Ioi l1 l2 l3 l4 l5 l6
  simpa [Real.exp_neg, Real.exp_log hx] using this

theorem wiener_ikehara_smooth_sub (h1 : Integrable Ψ) (hplus : closure (Function.support Ψ) ⊆ Ioi 0) :
    Tendsto (fun x ↦ (↑A * ∫ (y : ℝ) in Ioi x⁻¹, Ψ y) - ↑A * ∫ (y : ℝ) in Ioi 0, Ψ y) atTop (𝓝 0) := by

  obtain ⟨ε, hε, hh⟩ := Metric.eventually_nhds_iff.mp <| comp_exp_support0 hplus
  apply tendsto_nhds_of_eventually_eq ; filter_upwards [eventually_gt_atTop ε⁻¹] with x hxε

  have l1 : Integrable (indicator (Ioi x⁻¹) (fun x : ℝ => Ψ x)) := h1.indicator measurableSet_Ioi
  have l2 : Integrable (indicator (Ioi 0) (fun x : ℝ => Ψ x)) := h1.indicator measurableSet_Ioi

  simp_rw [← MeasureTheory.integral_indicator measurableSet_Ioi, ← mul_sub, ← integral_sub l1 l2]
  simp ; right ; apply MeasureTheory.integral_eq_zero_of_ae ; apply Eventually.of_forall ; intro t ; simp

  have hε' : 0 < ε⁻¹ := by positivity
  have hx : 0 < x := by linarith
  have hx' : 0 < x⁻¹ := by positivity
  have hεx : x⁻¹ < ε := by apply (inv_lt_comm₀ hε hx).mp hxε

  have l3 : Ioi 0 = Ioc 0 x⁻¹ ∪ Ioi x⁻¹ := by
    ext t ; simp ; constructor <;> intro h
    · simp [h, le_or_gt]
    · cases h <;> linarith
  have l4 : Disjoint (Ioc 0 x⁻¹) (Ioi x⁻¹) := by simp
  have l5 := Set.indicator_union_of_disjoint l4 Ψ
  rw [l3, l5] ; ring_nf
  by_cases ht : t ∈ Ioc 0 x⁻¹ <;> simp [ht]
  apply hh ; simp at ht ⊢
  have : |t| ≤ x⁻¹ := by rw [abs_le] ; constructor <;> linarith
  linarith

/-%%
\begin{corollary}[Smoothed Wiener-Ikehara]\label{WienerIkeharaSmooth}\lean{wiener_ikehara_smooth}\leanok
  If $\Psi: (0,\infty) \to \C$ is smooth and compactly supported away from the origin, then,
$$ \sum_{n=1}^\infty f(n) \Psi( \frac{n}{x} ) = A x \int_0^\infty \Psi(y)\ dy + o(x)$$
as $x \to \infty$.
\end{corollary}
%%-/

lemma wiener_ikehara_smooth (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ')) (hcheby : cheby f)
    (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re})
    (hsmooth : ContDiff ℝ ∞ Ψ) (hsupp : HasCompactSupport Ψ)
    (hplus : closure (Function.support Ψ) ⊆ Set.Ioi 0) :
    Tendsto (fun x : ℝ ↦ (∑' n, f n * Ψ (n / x)) / x - A * ∫ y in Set.Ioi 0, Ψ y) atTop (nhds 0) := by

  let h (x : ℝ) : ℂ := rexp (2 * π * x) * Ψ (exp (2 * π * x))
  have h1 : ContDiff ℝ ∞ h := by
    have : ContDiff ℝ ∞ (fun x : ℝ => (rexp (2 * π * x))) := (contDiff_const.mul contDiff_id).exp
    exact (contDiff_ofReal.comp this).mul (hsmooth.comp this)
  have h2 : HasCompactSupport h := by
    have : 2 * π ≠ 0 := by simp [pi_ne_zero]
    simpa using (comp_exp_support hsupp hplus).comp_smul this |>.mul_left
  obtain ⟨g, hg⟩ := fourier_surjection_on_schwartz (toSchwartz h h1 h2)

  have l1 {y} (hy : 0 < y) : y * Ψ y = 𝓕 g (1 / (2 * π) * Real.log y) := by
    simp only [one_div, mul_inv_rev, hg, toSchwartz, ofReal_exp, ofReal_mul, ofReal_ofNat,
      toSchwartz_apply, ofReal_inv, h]
    field_simp
    norm_cast
    rw [Real.exp_log hy]

  have key := limiting_cor_schwartz g hf hcheby hG hG'

  have l2 : ∀ᶠ x in atTop, ∑' (n : ℕ), f n / ↑n * 𝓕 (⇑g) (1 / (2 * π) * Real.log (↑n / x)) =
      ∑' (n : ℕ), f n * Ψ (↑n / x) / x := by
    filter_upwards [eventually_gt_atTop 0] with x hx
    congr ; ext n
    by_cases hn : n = 0 ; simp [hn, (comp_exp_support0 hplus).self_of_nhds]
    rw [← l1 (by positivity)]
    have : (n : ℂ) ≠ 0 := by simpa using hn
    have : (x : ℂ) ≠ 0 := by simpa using hx.ne.symm
    simp only [ofReal_div, ofReal_natCast]
    field_simp

  have l3 : ∀ᶠ x in atTop, ↑A * ∫ (u : ℝ) in Ici (-Real.log x), 𝓕 (⇑g) (u / (2 * π)) =
      ↑A * ∫ (y : ℝ) in Ioi x⁻¹, Ψ y := by
    filter_upwards [eventually_gt_atTop 0] with x hx
    congr 1
    simp only [hg, toSchwartz, ofReal_exp, ofReal_mul, ofReal_ofNat, toSchwartz_apply,
      ofReal_div, h]
    norm_cast ; field_simp; norm_cast
    rw [MeasureTheory.integral_Ici_eq_integral_Ioi]
    exact wiener_ikehara_smooth_aux hsmooth.continuous hsupp hplus x hx

  have l4 : Tendsto (fun x => (↑A * ∫ (y : ℝ) in Ioi x⁻¹, Ψ y) - ↑A * ∫ (y : ℝ) in Ioi 0, Ψ y) atTop (𝓝 0) := by
    exact wiener_ikehara_smooth_sub (hsmooth.continuous.integrable_of_hasCompactSupport hsupp) hplus

  simpa [tsum_div_const] using (key.congr' <| EventuallyEq.sub l2 l3) |>.add l4

/-%%
\begin{proof}
\uses{bij,schwarz-id}\leanok
 By Lemma \ref{bij}, we can write
$$ y \Psi(y) = \hat \psi( \frac{1}{2\pi} \log y )$$
for all $y>0$ and some Schwartz function $\psi$.  Making this substitution, the claim is then equivalent after standard manipulations to
$$ \sum_{n=1}^\infty \frac{f(n)}{n} \hat \psi( \frac{1}{2\pi} \log \frac{n}{x} ) = A \int_{-\infty}^\infty \hat \psi(\frac{u}{2\pi})\ du + o(1)$$
and the claim follows from Lemma \ref{schwarz-id}.
\end{proof}
%%-/

lemma wiener_ikehara_smooth' (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ')) (hcheby : cheby f)
    (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re})
    (hsmooth : ContDiff ℝ ∞ Ψ) (hsupp : HasCompactSupport Ψ)
    (hplus : closure (Function.support Ψ) ⊆ Set.Ioi 0) :
    Tendsto (fun x : ℝ ↦ (∑' n, f n * Ψ (n / x)) / x) atTop (nhds (A * ∫ y in Set.Ioi 0, Ψ y)) :=
  tendsto_sub_nhds_zero_iff.mp <| wiener_ikehara_smooth hf hcheby hG hG' hsmooth hsupp hplus

local instance {E : Type*} : Coe (E → ℝ) (E → ℂ) := ⟨fun f n => f n⟩

@[norm_cast]
theorem set_integral_ofReal {f : ℝ → ℝ} {s : Set ℝ} : ∫ x in s, (f x : ℂ) = ∫ x in s, f x :=
  integral_ofReal

lemma wiener_ikehara_smooth_real {f : ℕ → ℝ} {Ψ : ℝ → ℝ} (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hcheby : cheby f) (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re})
    (hsmooth : ContDiff ℝ ∞ Ψ) (hsupp : HasCompactSupport Ψ)
    (hplus : closure (Function.support Ψ) ⊆ Set.Ioi 0) :
    Tendsto (fun x : ℝ ↦ (∑' n, f n * Ψ (n / x)) / x) atTop (nhds (A * ∫ y in Set.Ioi 0, Ψ y)) := by

  let Ψ' := ofReal ∘ Ψ
  have l1 : ContDiff ℝ ∞ Ψ' := contDiff_ofReal.comp hsmooth
  have l2 : HasCompactSupport Ψ' := hsupp.comp_left rfl
  have l3 : closure (Function.support Ψ') ⊆ Ioi 0 := by rwa [Function.support_comp_eq] ; simp
  have key := (continuous_re.tendsto _).comp (@wiener_ikehara_smooth' A Ψ G f hf hcheby hG hG' l1 l2 l3)
  simp at key ; norm_cast at key

lemma interval_approx_inf (ha : 0 < a) (hab : a < b) :
    ∀ᶠ ε in 𝓝[>] 0, ∃ ψ : ℝ → ℝ, ContDiff ℝ ∞ ψ ∧ HasCompactSupport ψ ∧ closure (Function.support ψ) ⊆ Set.Ioi 0 ∧
      ψ ≤ indicator (Ico a b) 1 ∧ b - a - ε ≤ ∫ y in Ioi 0, ψ y := by

  have l1 : Iio ((b - a) / 3) ∈ 𝓝[>] 0 := nhdsWithin_le_nhds <| Iio_mem_nhds (by linarith)
  filter_upwards [self_mem_nhdsWithin, l1] with ε (hε : 0 < ε) (hε' : ε < (b - a) / 3)
  have l2 : a < a + ε / 2 := by linarith
  have l3 : b - ε / 2 < b := by linarith
  obtain ⟨ψ, h1, h2, h3, h4, h5⟩ := smooth_urysohn_support_Ioo l2 l3
  refine ⟨ψ, h1, h2, ?_, ?_, ?_⟩
  · simp [h5, hab.ne, Icc_subset_Ioi_iff hab.le, ha]
  · exact h4.trans <| indicator_le_indicator_of_subset Ioo_subset_Ico_self (by simp)
  · have l4 : 0 ≤ b - a - ε := by linarith
    have l5 : Icc (a + ε / 2) (b - ε / 2) ⊆ Ioi 0 := by intro t ht ; simp at ht ⊢ ; linarith
    have l6 : Icc (a + ε / 2) (b - ε / 2) ∩ Ioi 0 = Icc (a + ε / 2) (b - ε / 2) := inter_eq_left.mpr l5
    have l7 : ∫ y in Ioi 0, indicator (Icc (a + ε / 2) (b - ε / 2)) 1 y = b - a - ε := by
      simp only [measurableSet_Icc, integral_indicator_one, measureReal_restrict_apply, l6,
        volume_real_Icc]
      convert max_eq_left l4 using 1 ; ring_nf
    have l8 : IntegrableOn ψ (Ioi 0) volume := (h1.continuous.integrable_of_hasCompactSupport h2).integrableOn
    rw [← l7] ; apply setIntegral_mono ?_ l8 h3
    rw [IntegrableOn, integrable_indicator_iff measurableSet_Icc]
    apply IntegrableOn.mono ?_ subset_rfl Measure.restrict_le_self
    apply integrableOn_const <;>
    simp

lemma interval_approx_sup (ha : 0 < a) (hab : a < b) :
    ∀ᶠ ε in 𝓝[>] 0, ∃ ψ : ℝ → ℝ, ContDiff ℝ ∞ ψ ∧ HasCompactSupport ψ ∧ closure (Function.support ψ) ⊆ Set.Ioi 0 ∧
      indicator (Ico a b) 1 ≤ ψ ∧ ∫ y in Ioi 0, ψ y ≤ b - a + ε := by

  have l1 : Iio (a / 2) ∈ 𝓝[>] 0 := nhdsWithin_le_nhds <| Iio_mem_nhds (by linarith)
  filter_upwards [self_mem_nhdsWithin, l1] with ε (hε : 0 < ε) (hε' : ε < a / 2)
  have l2 : a - ε / 2 < a := by linarith
  have l3 : b < b + ε / 2 := by linarith
  obtain ⟨ψ, h1, h2, h3, h4, h5⟩ := smooth_urysohn_support_Ioo l2 l3
  refine ⟨ψ, h1, h2, ?_, ?_, ?_⟩
  · have l4 : a - ε / 2 < b + ε / 2 := by linarith
    have l5 : ε / 2 < a := by linarith
    simp [h5, l4.ne, Icc_subset_Ioi_iff l4.le, l5]
  · apply le_trans ?_ h3
    apply indicator_le_indicator_of_subset Ico_subset_Icc_self (by simp)
  · have l4 : 0 ≤ b - a + ε := by linarith
    have l5 : Ioo (a - ε / 2) (b + ε / 2) ⊆ Ioi 0 := by intro t ht ; simp at ht ⊢ ; linarith
    have l6 : Ioo (a - ε / 2) (b + ε / 2) ∩ Ioi 0 = Ioo (a - ε / 2) (b + ε / 2) := inter_eq_left.mpr l5
    have l7 : ∫ y in Ioi 0, indicator (Ioo (a - ε / 2) (b + ε / 2)) 1 y = b - a + ε := by
      simp only [measurableSet_Ioo, integral_indicator_one, measureReal_restrict_apply, l6,
        volume_real_Ioo]
      convert max_eq_left l4 using 1 ; ring_nf
    have l8 : IntegrableOn ψ (Ioi 0) volume := (h1.continuous.integrable_of_hasCompactSupport h2).integrableOn
    rw [← l7]
    refine setIntegral_mono l8 ?_ h4
    rw [IntegrableOn, integrable_indicator_iff measurableSet_Ioo]
    apply IntegrableOn.mono ?_ subset_rfl Measure.restrict_le_self
    apply integrableOn_const <;>
    simp

lemma WI_summable {f : ℕ → ℝ} {g : ℝ → ℝ} (hg : HasCompactSupport g) (hx : 0 < x) :
    Summable (fun n => f n * g (n / x)) := by
  obtain ⟨M, hM⟩ := hg.bddAbove.mono subset_closure
  apply summable_of_finite_support
  simp only [Function.support_mul] ; apply Finite.inter_of_right ; rw [finite_iff_bddAbove]
  exact ⟨Nat.ceil (M * x), fun i hi => by simpa using Nat.ceil_mono ((div_le_iff₀ hx).mp (hM hi))⟩

lemma WI_sum_le {f : ℕ → ℝ} {g₁ g₂ : ℝ → ℝ} (hf : 0 ≤ f) (hg : g₁ ≤ g₂) (hx : 0 < x)
    (hg₁ : HasCompactSupport g₁) (hg₂ : HasCompactSupport g₂) :
    (∑' n, f n * g₁ (n / x)) / x ≤ (∑' n, f n * g₂ (n / x)) / x := by
  apply div_le_div_of_nonneg_right ?_ hx.le
  exact Summable.tsum_le_tsum (fun n => mul_le_mul_of_nonneg_left (hg _) (hf _))
    (WI_summable hg₁ hx) (WI_summable hg₂ hx)

lemma WI_sum_Iab_le {f : ℕ → ℝ} (hpos : 0 ≤ f) {C : ℝ} (hcheby : chebyWith C f) (hb : 0 < b) (hxb : 2 / b < x) :
    (∑' n, f n * indicator (Ico a b) 1 (n / x)) / x ≤ C * 2 * b := by
  have hb' : 0 < 2 / b := by positivity
  have hx : 0 < x := by linarith
  have hxb' : 2 < x * b := (div_lt_iff₀ hb).mp hxb
  have l1 (i : ℕ) (hi : i ∉ Finset.range ⌈b * x⌉₊) : f i * indicator (Ico a b) 1 (i / x) = 0 := by
    simp at hi ⊢ ; right ; rintro - ; rw [le_div_iff₀ hx] ; linarith
  have l2 (i : ℕ) (_ : i ∈ Finset.range ⌈b * x⌉₊) : f i * indicator (Ico a b) 1 (i / x) ≤ |f i| := by
    rw [abs_eq_self.mpr (hpos _)]
    convert_to _ ≤ f i * 1 ; ring
    apply mul_le_mul_of_nonneg_left ?_ (hpos _)
    by_cases hi : (i / x) ∈ (Ico a b) <;> simp [hi]
  rw [tsum_eq_sum l1, div_le_iff₀ hx, mul_assoc, mul_assoc]
  apply Finset.sum_le_sum l2 |>.trans
  have := hcheby ⌈b * x⌉₊ ; simp at this ; apply this.trans
  have : 0 ≤ C := by have := hcheby 1 ; simp only [cumsum, Finset.range_one, norm_real,
    Finset.sum_singleton, Nat.cast_one, mul_one] at this ; exact (abs_nonneg _).trans this
  refine mul_le_mul_of_nonneg_left ?_ this
  apply (Nat.ceil_lt_add_one (by positivity)).le.trans
  linarith

lemma WI_sum_Iab_le' {f : ℕ → ℝ} (hpos : 0 ≤ f) {C : ℝ} (hcheby : chebyWith C f) (hb : 0 < b) :
    ∀ᶠ x : ℝ in atTop, (∑' n, f n * indicator (Ico a b) 1 (n / x)) / x ≤ C * 2 * b := by
  filter_upwards [eventually_gt_atTop (2 / b)] with x hx using WI_sum_Iab_le hpos hcheby hb hx

lemma le_of_eventually_nhdsWithin {a b : ℝ} (h : ∀ᶠ c in 𝓝[>] b, a ≤ c) : a ≤ b := by
  apply le_of_forall_gt ; intro d hd
  have key : ∀ᶠ c in 𝓝[>] b, c < d := by
    apply eventually_of_mem (U := Iio d) ?_ (fun x hx => hx)
    rw [mem_nhdsWithin]
    refine ⟨Iio d, isOpen_Iio, hd, inter_subset_left⟩
  obtain ⟨x, h1, h2⟩ := (h.and key).exists
  linarith

lemma ge_of_eventually_nhdsWithin {a b : ℝ} (h : ∀ᶠ c in 𝓝[<] b, c ≤ a) : b ≤ a := by
  apply le_of_forall_lt ; intro d hd
  have key : ∀ᶠ c in 𝓝[<] b, c > d := by
    apply eventually_of_mem (U := Ioi d) ?_ (fun x hx => hx)
    rw [mem_nhdsWithin]
    refine ⟨Ioi d, isOpen_Ioi, hd, inter_subset_left⟩
  obtain ⟨x, h1, h2⟩ := (h.and key).exists
  linarith

lemma WI_tendsto_aux (a b : ℝ) {A : ℝ} (hA : 0 < A) :
    Tendsto (fun c => c / A - (b - a)) (𝓝[>] (A * (b - a))) (𝓝[>] 0) := by
  rw [Metric.tendsto_nhdsWithin_nhdsWithin]
  intro ε hε
  refine ⟨A * ε, by positivity, ?_⟩
  intro x hx1 hx2
  constructor
  · simpa [lt_div_iff₀' hA]
  · simp only [Real.dist_eq, dist_zero_right, Real.norm_eq_abs] at hx2 ⊢
    have : |x / A - (b - a)| = |x - A * (b - a)| / A := by
      rw [← abs_eq_self.mpr hA.le, ← abs_div, abs_eq_self.mpr hA.le] ; congr ; field_simp
    rwa [this, div_lt_iff₀' hA]

lemma WI_tendsto_aux' (a b : ℝ) {A : ℝ} (hA : 0 < A) :
    Tendsto (fun c => (b - a) - c / A) (𝓝[<] (A * (b - a))) (𝓝[>] 0) := by
  rw [Metric.tendsto_nhdsWithin_nhdsWithin]
  intro ε hε
  refine ⟨A * ε, by positivity, ?_⟩
  intro x hx1 hx2
  constructor
  · simpa [div_lt_iff₀' hA]
  · simp [Real.dist_eq] at hx2 ⊢
    have : |(b - a) - x / A| = |A * (b - a) - x| / A := by
      rw [← abs_eq_self.mpr hA.le, ← abs_div, abs_eq_self.mpr hA.le] ; congr ; field_simp
    rwa [this, div_lt_iff₀' hA, ← neg_sub, abs_neg]

theorem residue_nonneg {f : ℕ → ℝ} (hpos : 0 ≤ f)
    (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm (fun n ↦ ↑(f n)) σ')) (hcheby : cheby fun n ↦ ↑(f n))
    (hG : ContinuousOn G {s | 1 ≤ s.re}) (hG' : EqOn G (fun s ↦ LSeries (fun n ↦ ↑(f n)) s - ↑A / (s - 1)) {s | 1 < s.re}) : 0 ≤ A := by
  let S (g : ℝ → ℝ) (x : ℝ) := (∑' n, f n * g (n / x)) / x
  have hSnonneg {g : ℝ → ℝ} (hg : 0 ≤ g) : ∀ᶠ x : ℝ in atTop, 0 ≤ S g x := by
    filter_upwards [eventually_ge_atTop 0] with x hx
    exact div_nonneg (tsum_nonneg (fun i => mul_nonneg (hpos _) (hg _))) hx
  obtain ⟨ε, ψ, h1, h2, h3, h4, -⟩ := (interval_approx_sup zero_lt_one one_lt_two).exists
  have key := @wiener_ikehara_smooth_real A G f ψ hf hcheby hG hG' h1 h2 h3
  have l2 : 0 ≤ ψ := by apply le_trans _ h4 ; apply indicator_nonneg ; simp
  have l1 : ∀ᶠ x in atTop, 0 ≤ S ψ x := hSnonneg l2
  have l3 : 0 ≤ A * ∫ (y : ℝ) in Ioi 0, ψ y := ge_of_tendsto key l1
  have l4 : 0 < ∫ (y : ℝ) in Ioi 0, ψ y := by
    have r1 : 0 ≤ᵐ[Measure.restrict volume (Ioi 0)] ψ := Eventually.of_forall l2
    have r2 : IntegrableOn (fun y ↦ ψ y) (Ioi 0) volume :=
      (h1.continuous.integrable_of_hasCompactSupport h2).integrableOn
    have r3 : Ico 1 2 ⊆ Function.support ψ := by intro x hx ; have := h4 x ; simp [hx] at this ⊢ ; linarith
    have r4 : Ico 1 2 ⊆ Function.support ψ ∩ Ioi 0 := by
      simp only [subset_inter_iff, r3, true_and] ; apply Ico_subset_Icc_self.trans ; rw [Icc_subset_Ioi_iff] <;> linarith
    have r5 : 1 ≤ volume ((Function.support fun y ↦ ψ y) ∩ Ioi 0) := by convert volume.mono r4 ; norm_num
    simpa [setIntegral_pos_iff_support_of_nonneg_ae r1 r2] using zero_lt_one.trans_le r5
  have := div_nonneg l3 l4.le ; field_simp at this ; exact this

/-%%
Now we add the hypothesis that $f(n) \geq 0$ for all $n$.

\begin{proposition}[Wiener-Ikehara in an interval]
\label{WienerIkeharaInterval}\lean{WienerIkeharaInterval}\leanok
  For any closed interval $I \subset (0,+\infty)$, we have
  $$ \sum_{n=1}^\infty f(n) 1_I( \frac{n}{x} ) = A x |I|  + o(x).$$
\end{proposition}
%%-/

lemma WienerIkeharaInterval {f : ℕ → ℝ} (hpos : 0 ≤ f) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hcheby : cheby f) (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) (ha : 0 < a) (hb : a ≤ b) :
    Tendsto (fun x : ℝ ↦ (∑' n, f n * (indicator (Ico a b) 1 (n / x))) / x) atTop (nhds (A * (b - a))) := by

  -- Take care of the trivial case `a = b`
  by_cases hab : a = b
  · simp [hab]
  replace hb : a < b := lt_of_le_of_ne hb hab ; clear hab

  -- Notation to make the proof more readable
  let S (g : ℝ → ℝ) (x : ℝ) :=  (∑' n, f n * g (n / x)) / x
  have hSnonneg {g : ℝ → ℝ} (hg : 0 ≤ g) : ∀ᶠ x : ℝ in atTop, 0 ≤ S g x := by
    filter_upwards [eventually_ge_atTop 0] with x hx
    refine div_nonneg ?_ hx
    refine tsum_nonneg (fun i => mul_nonneg (hpos _) (hg _))
  have hA : 0 ≤ A := residue_nonneg hpos hf hcheby hG hG'

  -- A few facts about the indicator function of `Icc a b`
  let Iab : ℝ → ℝ := indicator (Ico a b) 1
  change Tendsto (S Iab) atTop (𝓝 (A * (b - a)))
  have hIab : HasCompactSupport Iab := by simpa [Iab, HasCompactSupport, tsupport, hb.ne] using isCompact_Icc
  have Iab_nonneg : ∀ᶠ x : ℝ in atTop, 0 ≤ S Iab x := hSnonneg (indicator_nonneg (by simp))
  have Iab2 : IsBoundedUnder (· ≤ ·) atTop (S Iab) := by
    obtain ⟨C, hC⟩ := hcheby ; exact ⟨C * 2 * b, WI_sum_Iab_le' hpos hC (by linarith)⟩
  have Iab3 : IsBoundedUnder (· ≥ ·) atTop (S Iab) := ⟨0, Iab_nonneg⟩
  have Iab0 : IsCoboundedUnder (· ≥ ·) atTop (S Iab) := Iab2.isCoboundedUnder_ge
  have Iab1 : IsCoboundedUnder (· ≤ ·) atTop (S Iab) := Iab3.isCoboundedUnder_le

  -- Bound from above by a smooth function
  have sup_le : limsup (S Iab) atTop ≤ A * (b - a) := by
    have l_sup : ∀ᶠ ε in 𝓝[>] 0, limsup (S Iab) atTop ≤ A * (b - a + ε) := by
      filter_upwards [interval_approx_sup ha hb] with ε ⟨ψ, h1, h2, h3, h4, h6⟩
      have l1 : Tendsto (S ψ) atTop _ := wiener_ikehara_smooth_real hf hcheby hG hG' h1 h2 h3
      have l6 : S Iab ≤ᶠ[atTop] S ψ := by
        filter_upwards [eventually_gt_atTop 0] with x hx using WI_sum_le hpos h4 hx hIab h2
      have l5 : IsBoundedUnder (· ≤ ·) atTop (S ψ) := l1.isBoundedUnder_le
      have l3 : limsup (S Iab) atTop ≤ limsup (S ψ) atTop := limsup_le_limsup l6 Iab1 l5
      apply l3.trans ; rw [l1.limsup_eq] ; gcongr
    obtain rfl | h := eq_or_ne A 0
    · simpa using l_sup
    apply le_of_eventually_nhdsWithin
    have key : 0 < A := lt_of_le_of_ne hA h.symm
    filter_upwards [WI_tendsto_aux a b key l_sup] with x hx
    simp at hx ; convert hx ; field_simp

  -- Bound from below by a smooth function
  have le_inf : A * (b - a) ≤ liminf (S Iab) atTop := by
    have l_inf : ∀ᶠ ε in 𝓝[>] 0, A * (b - a - ε) ≤ liminf (S Iab) atTop := by
      filter_upwards [interval_approx_inf ha hb] with ε ⟨ψ, h1, h2, h3, h5, h6⟩
      have l1 : Tendsto (S ψ) atTop _ := wiener_ikehara_smooth_real hf hcheby hG hG' h1 h2 h3
      have l2 : S ψ ≤ᶠ[atTop] S Iab := by
        filter_upwards [eventually_gt_atTop 0] with x hx using WI_sum_le hpos h5 hx h2 hIab
      have l4 : IsBoundedUnder (· ≥ ·) atTop (S ψ) := l1.isBoundedUnder_ge
      have l3 : liminf (S ψ) atTop ≤ liminf (S Iab) atTop := liminf_le_liminf l2 l4 Iab0
      apply le_trans ?_ l3 ; rw [l1.liminf_eq] ; gcongr
    obtain rfl | h := eq_or_ne A 0
    · simpa using l_inf
    apply ge_of_eventually_nhdsWithin
    have key : 0 < A := lt_of_le_of_ne hA h.symm
    filter_upwards [WI_tendsto_aux' a b key l_inf] with x hx
    simp at hx ; convert hx ; field_simp

  -- Combine the two bounds
  have : liminf (S Iab) atTop ≤ limsup (S Iab) atTop := liminf_le_limsup Iab2 Iab3
  refine tendsto_of_liminf_eq_limsup ?_ ?_ Iab2 Iab3 <;> linarith

/-%%
\begin{proof}
\uses{smooth-ury, WienerIkeharaSmooth} \leanok
  Use Lemma \ref{smooth-ury} to bound $1_I$ above and below by smooth compactly supported functions whose integral is close to the measure of $|I|$, and use the non-negativity of $f$.
\end{proof}
%%-/

lemma le_floor_mul_iff (hb : 0 ≤ b) (hx : 0 < x) : n ≤ ⌊b * x⌋₊ ↔ n / x ≤ b := by
  rw [div_le_iff₀ hx, Nat.le_floor_iff] ; positivity

lemma lt_ceil_mul_iff (hx : 0 < x) : n < ⌈b * x⌉₊ ↔ n / x < b := by
  rw [div_lt_iff₀ hx, Nat.lt_ceil]

lemma ceil_mul_le_iff (hx : 0 < x) : ⌈a * x⌉₊ ≤ n ↔ a ≤ n / x := by
  rw [le_div_iff₀ hx, Nat.ceil_le]

lemma mem_Icc_iff_div (hb : 0 ≤ b) (hx : 0 < x) : n ∈ Finset.Icc ⌈a * x⌉₊ ⌊b * x⌋₊ ↔ n / x ∈ Icc a b := by
  rw [Finset.mem_Icc, mem_Icc, ceil_mul_le_iff hx, le_floor_mul_iff hb hx]

lemma mem_Ico_iff_div (hx : 0 < x) : n ∈ Finset.Ico ⌈a * x⌉₊ ⌈b * x⌉₊ ↔ n / x ∈ Ico a b := by
  rw [Finset.mem_Ico, mem_Ico, ceil_mul_le_iff hx, lt_ceil_mul_iff hx]

lemma tsum_indicator {f : ℕ → ℝ} (hx : 0 < x) :
    ∑' n, f n * (indicator (Ico a b) 1 (n / x)) = ∑ n ∈ Finset.Ico ⌈a * x⌉₊ ⌈b * x⌉₊, f n := by
  have l1 : ∀ n ∉ Finset.Ico ⌈a * x⌉₊ ⌈b * x⌉₊, f n * indicator (Ico a b) 1 (↑n / x) = 0 := by
    simp [mem_Ico_iff_div hx] ; tauto
  rw [tsum_eq_sum l1] ; apply Finset.sum_congr rfl ; simp only [mem_Ico_iff_div hx] ; intro n hn ; simp [hn]

lemma WienerIkeharaInterval_discrete {f : ℕ → ℝ} (hpos : 0 ≤ f) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hcheby : cheby f) (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) (ha : 0 < a) (hb : a ≤ b) :
    Tendsto (fun x : ℝ ↦ (∑ n ∈ Finset.Ico ⌈a * x⌉₊ ⌈b * x⌉₊, f n) / x) atTop (nhds (A * (b - a))) := by
  apply (WienerIkeharaInterval hpos hf hcheby hG hG' ha hb).congr'
  filter_upwards [eventually_gt_atTop 0] with x hx
  rw [tsum_indicator hx]

lemma WienerIkeharaInterval_discrete' {f : ℕ → ℝ} (hpos : 0 ≤ f) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hcheby : cheby f) (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) (ha : 0 < a) (hb : a ≤ b) :
    Tendsto (fun N : ℕ ↦ (∑ n ∈ Finset.Ico ⌈a * N⌉₊ ⌈b * N⌉₊, f n) / N) atTop (nhds (A * (b - a))) :=
  WienerIkeharaInterval_discrete hpos hf hcheby hG hG' ha hb |>.comp tendsto_natCast_atTop_atTop

-- TODO with `Ico`

/-%%
\begin{corollary}[Wiener-Ikehara theorem]\label{WienerIkehara}\lean{WienerIkeharaTheorem'}\leanok
  We have
$$ \sum_{n\leq x} f(n) = A x + o(x).$$
\end{corollary}
%%-/

/-- A version of the *Wiener-Ikehara Tauberian Theorem*: If `f` is a nonnegative arithmetic
function whose L-series has a simple pole at `s = 1` with residue `A` and otherwise extends
continuously to the closed half-plane `re s ≥ 1`, then `∑ n < N, f n` is asymptotic to `A*N`. -/

lemma tendsto_mul_ceil_div :
    Tendsto (fun (p : ℝ × ℕ) => ⌈p.1 * p.2⌉₊ / (p.2 : ℝ)) (𝓝[>] 0 ×ˢ atTop) (𝓝 0) := by
  rw [Metric.tendsto_nhds] ; intro δ hδ
  have l1 : ∀ᶠ ε : ℝ in 𝓝[>] 0, ε ∈ Ioo 0 (δ / 2) := inter_mem_nhdsWithin _ (Iio_mem_nhds (by positivity))
  have l2 : ∀ᶠ N : ℕ in atTop, 1 ≤ δ / 2 * N := by
    apply Tendsto.eventually_ge_atTop
    exact tendsto_natCast_atTop_atTop.const_mul_atTop (by positivity)
  filter_upwards [l1.prod_mk l2] with (ε, N) ⟨⟨hε, h1⟩, h2⟩ ; dsimp only at *
  have l3 : 0 < (N : ℝ) := by
    simp ; rw [Nat.pos_iff_ne_zero] ; rintro rfl ; simp at h2 ; linarith
  have l5 : 0 ≤ ε * ↑N := by positivity
  have l6 : ε * N ≤ δ / 2 * N := mul_le_mul h1.le le_rfl (by positivity) (by positivity)
  simp [div_lt_iff₀ l3]
  convert (Nat.ceil_lt_add_one l5).trans_le (add_le_add l6 h2) using 1 ; ring

noncomputable def S (f : ℕ → 𝕜) (ε : ℝ) (N : ℕ) : 𝕜 := (∑ n ∈ Finset.Ico ⌈ε * N⌉₊ N, f n) / N

lemma S_sub_S {f : ℕ → 𝕜} {ε : ℝ} {N : ℕ} (hε : ε ≤ 1) : S f 0 N - S f ε N = cumsum f ⌈ε * N⌉₊ / N := by
  have r1 : Finset.range N = Finset.range ⌈ε * N⌉₊ ∪ Finset.Ico ⌈ε * N⌉₊ N := by
    rw [Finset.range_eq_Ico] ; symm ; apply Finset.Ico_union_Ico_eq_Ico (by simp)
    simp ; convert_to ε * ↑N ≤ 1 * ↑N ; ring ; gcongr
  have r2 : Disjoint (Finset.range ⌈ε * N⌉₊) (Finset.Ico ⌈ε * N⌉₊ N) := by
    rw [Finset.range_eq_Ico] ; apply Finset.Ico_disjoint_Ico_consecutive
  simp [S, r1, Finset.sum_union r2, cumsum, add_div]

lemma tendsto_S_S_zero {f : ℕ → ℝ} (hpos : 0 ≤ f) (hcheby : cheby f) :
    TendstoUniformlyOnFilter (S f) (S f 0) (𝓝[>] 0) atTop := by
  rw [Metric.tendstoUniformlyOnFilter_iff] ; intro δ hδ
  obtain ⟨C, hC⟩ := hcheby
  have l1 : ∀ᶠ (p : ℝ × ℕ) in 𝓝[>] 0 ×ˢ atTop, C * ⌈p.1 * p.2⌉₊ / p.2 < δ := by
    have r1 := tendsto_mul_ceil_div.const_mul C
    simp [mul_div_assoc'] at r1 ; exact r1 (Iio_mem_nhds hδ)
  have : Ioc 0 1 ∈ 𝓝[>] (0 : ℝ) := inter_mem_nhdsWithin _ (Iic_mem_nhds zero_lt_one)
  filter_upwards [l1, Eventually.prod_inl this _] with (ε, N) h1 h2
  have l2 : ‖cumsum f ⌈ε * ↑N⌉₊ / ↑N‖ ≤ C * ⌈ε * N⌉₊ / N := by
    have r1 := hC ⌈ε * N⌉₊
    have r2 : 0 ≤ cumsum f ⌈ε * N⌉₊ := by apply cumsum_nonneg hpos
    simp only [norm_real, norm_of_nonneg (hpos _), norm_div,
      norm_of_nonneg r2, Real.norm_natCast] at r1 ⊢
    apply div_le_div_of_nonneg_right r1 (by positivity)
  simpa [← S_sub_S h2.2] using l2.trans_lt h1

theorem WienerIkeharaTheorem' {f : ℕ → ℝ} (hpos : 0 ≤ f)
    (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hcheby : cheby f) (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) :
    Tendsto (fun N => cumsum f N / N) atTop (𝓝 A) := by

  convert_to Tendsto (S f 0) atTop (𝓝 A) ; · ext N ; simp [S, cumsum]
  apply (tendsto_S_S_zero hpos hcheby).tendsto_of_eventually_tendsto
  · have L0 : Ioc 0 1 ∈ 𝓝[>] (0 : ℝ) := inter_mem_nhdsWithin _ (Iic_mem_nhds zero_lt_one)
    apply eventually_of_mem L0
    · intro ε hε
      simpa using WienerIkeharaInterval_discrete' hpos hf hcheby hG hG' hε.1 hε.2
  · have : Tendsto (fun ε : ℝ => ε) (𝓝[>] 0) (𝓝 0) := nhdsWithin_le_nhds
    simpa using (this.const_sub 1).const_mul A

/-%%
\begin{proof}
\uses{WienerIkeharaInterval} \leanok
  Apply the preceding proposition with $I = [\varepsilon,1]$ and then send $\varepsilon$ to zero (using \eqref{cheby} to control the error).
\end{proof}
%%-/

theorem vonMangoldt_cheby : cheby Λ := by
  obtain ⟨C, hC⟩ := BrunTitchmarsh.card_range_filter_isPrimePow_le
  have hC_nonneg : 0 ≤ C := by
    have := hC 2
    norm_cast at this
    have hpos : 0 < 2 / Real.log 2 := by positivity
    rw [← mul_le_mul_iff_left₀ hpos]
    linarith
  use C
  intro n
  calc
    _ = ∑ i ∈ Finset.range n, Λ i := Finset.sum_congr rfl (by simp)
    _ ≤ ∑ i ∈ Finset.range n, if IsPrimePow i then Real.log i else 0 := by
      apply Finset.sum_le_sum
      intro i _
      rw [ArithmeticFunction.vonMangoldt_apply]
      split_ifs with h
      · have := (Nat.minFac_prime (h.ne_one)).pos
        gcongr
        apply Nat.minFac_le h.pos
      · rfl
    _ ≤ ∑ _i ∈ (Finset.range n).filter IsPrimePow, Real.log n := by
      rw [← Finset.sum_filter]
      apply Finset.sum_le_sum
      simp only [Finset.mem_filter, Finset.mem_range, and_imp]
      intro i hi hi_p
      have := hi_p.pos
      gcongr
    _ ≤ C * (n / Real.log n) * Real.log n := by
      simp
      gcongr
      apply hC
    _ ≤ _ := by
      by_cases hn : n = 0 ; · simp [hn]
      by_cases hn1 : n = 1 ; · simp [hn1, hC_nonneg]
      have : 0 < Real.log n := by
        apply Real.log_pos
        norm_cast
        omega
      field_simp
      simp

/-%%
\section{Weak PNT}

\begin{theorem}[WeakPNT]\label{WeakPNT}\lean{WeakPNT}\leanok  We have
$$ \sum_{n \leq x} \Lambda(n) = x + o(x).$$
\end{theorem}
%%-/

-- Proof extracted from the `EulerProducts` project so we can adapt it to the
-- version of the Wiener-Ikehara theorem proved above (with the `cheby`
-- hypothesis)

theorem WeakPNT : Tendsto (fun N ↦ cumsum Λ N / N) atTop (𝓝 1) := by
  let F := vonMangoldt.LFunctionResidueClassAux (q := 1) 1
  have hnv := riemannZeta_ne_zero_of_one_le_re
  have l1 (n : ℕ) : 0 ≤ Λ n := vonMangoldt_nonneg
  have l2 s (hs : 1 < s.re) : F s = LSeries Λ s - 1 / (s - 1) := by
    have := vonMangoldt.eqOn_LFunctionResidueClassAux (q := 1) isUnit_one hs
    simp only [F, this, vonMangoldt.residueClass, Nat.totient_one, Nat.cast_one, inv_one, one_div, sub_left_inj]
    apply LSeries_congr
    intro n _
    simp only [ofReal_inj, indicator_apply_eq_self, mem_setOf_eq]
    exact fun hn ↦ absurd (Subsingleton.eq_one _) hn
  have l3 : ContinuousOn F {s | 1 ≤ s.re} := vonMangoldt.continuousOn_LFunctionResidueClassAux 1
  have l4 : cheby Λ := vonMangoldt_cheby
  have l5 (σ' : ℝ) (hσ' : 1 < σ') : Summable (nterm Λ σ') := by
    simpa only [← nterm_eq_norm_term] using (@ArithmeticFunction.LSeriesSummable_vonMangoldt σ' hσ').norm
  apply WienerIkeharaTheorem' l1 l5 l4 l3 l2

-- #print axioms WeakPNT

/-%%
\begin{proof}
\uses{WienerIkehara, ChebyshevPsi} \leanok
  Already done by Stoll, assuming Wiener-Ikehara.
\end{proof}
%%-/

section auto_cheby

variable {f : ℕ → ℝ}

/-%%
\section{Removing the Chebyshev hypothesis}

In this section we do *not* assume the bound \eqref{cheby}, but instead derive it from the other hypotheses.

\begin{lemma}[limiting_fourier_variant]\label{limiting_fourier_variant}\lean{limiting_fourier_variant}\leanok  If $\psi: \R \to \C$ is $C^2$ and compactly supported with $f$ and $\hat \psi$ non-negative, and $x \geq 1$, then
$$ \sum_{n=1}^\infty \frac{f(n)}{n} \hat \psi( \frac{1}{2\pi} \log \frac{n}{x} ) - A \int_{-\log x}^\infty \hat \psi(\frac{u}{2\pi})\ du =  \int_\R G(1+it) \psi(t) x^{it}\ dt.$$
\end{lemma}
%%-/

lemma limiting_fourier_variant
    (hpos : 0 ≤ f)
    (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re})
    (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (ψ : CS 2 ℂ)
    (hψpos : ∀ y, 0 ≤ (𝓕 ψ y).re ∧ (𝓕 ψ y).im = 0)
    (hx : 1 ≤ x) :
    ∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x)) -
      A * ∫ u in Set.Ici (-log x), 𝓕 ψ (u / (2 * π)) =
      ∫ (t : ℝ), (G (1 + t * I)) * (ψ t) * x ^ (t * I) := by sorry

/-%%
\begin{proof}
\uses{first_fourier, second_fourier, decay}  Repeat the proof of Lemma \ref{limiting_fourier_variant}, but use monotone convergence instead of dominated convergence.  (The proof should be simpler, as one no longer needs to establish domination for the sum.)
\end{proof}
%%-/

/-%%
\begin{corollary}[crude_upper_bound]\label{crude_upper_bound}\lean{crude_upper_bound}\leanok  If $\psi: \R \to \C$ is $C^2$ and compactly supported with $f$ and $\hat \psi$ non-negative, then there exists a constant $B$ such that
$$ |\sum_{n=1}^\infty \frac{f(n)}{n} \hat \psi( \frac{1}{2\pi} \log \frac{n}{x} )| \leq B$$
for all $x > 0$.
\end{corollary}
%%-/

lemma crude_upper_bound
    (hpos : 0 ≤ f)
    (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re})
    (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (ψ : CS 2 ℂ)
    (hψpos : ∀ y, 0 ≤ (𝓕 ψ y).re ∧ (𝓕 ψ y).im = 0) :
    ∃ B : ℝ, ∀ x : ℝ, 0 < x → ‖∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x))‖ ≤ B := by sorry

/-%%
\begin{proof}
\uses{limiting_fourier_variant} For $x \geq 1$, this readily follows from the previous lemma and the triangle inequality. For $x < 1$, only a bounded number of summands can contribute and the claim is trivial.
\end{proof}
%%-/

/-%%
\begin{corollary}[auto_cheby]\label{auto_cheby}\lean{auto_cheby}\leanok  One has
$$ \sum_{n \leq x} f(n) = O(x)$$
for all $x \geq 1$.
\end{corollary}
%%-/

lemma auto_cheby (hpos : 0 ≤ f) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) : cheby f := by
  sorry

/-%%
\begin{proof}
\uses{crude_upper_bound} By applying Corollary \ref{crude_upper_bound} for a specific compactly supported function $\psi$, one can obtain a bound of the form
$\sum_{(1-\varepsilon)x < n \leq x} f(n) = O(x)$ for all $x$ and some absolute constant $\varepsilon$ (which can be made explicit).  If $C$ is a sufficiently large constant, the claim $|\sum_{n \leq x} f(n)| \leq Cx$ can now be proven by strong induction on $x$, as the claim for $(1-\varepsilon)x$ implies the claim for $x$ by the triangle inequality (and the claim is trivial for $x < 1$).
%%-/

/-%%
\begin{corollary}[WienerIkeharaTheorem'']\label{WienerIkeharaTheorem''}\lean{WienerIkeharaTheorem''}\leanok
  We have
$$ \sum_{n\leq x} f(n) = A x + o(x).$$
\end{corollary}
%%-/

theorem WienerIkeharaTheorem'' (hpos : 0 ≤ f) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hG : ContinuousOn F {s | 1 ≤ s.re})
    (hG' : Set.EqOn F (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) :
    Tendsto (fun N => cumsum f N / N) atTop (𝓝 A) :=
  WienerIkeharaTheorem' hpos hf (auto_cheby hpos hf hG hG') hG hG'

/-%%
\begin{proof}
\uses{auto_cheby, WienerIkehara}\leanok Use Corollary \ref{auto_cheby} to remove the Chebyshev hypothesis in Theorem \ref{WienerIkehara}.
\end{proof}
%%-/

end auto_cheby

/-%%
\section{The prime number theorem in arithmetic progressions}

\begin{lemma}[WeakPNT_character]\label{WeakPNT_character}\lean{WeakPNT_character}\leanok  If $q ≥ 1$ and $a$ is coprime to $q$, and $\mathrm{Re} s > 1$, we have
$$
\sum_{n: n = a\ (q)} \frac{\Lambda(n)}{n^s} = - \frac{1}{\varphi(q)} \sum_{\chi\ (q)} \overline{\chi(a)} \frac{L'(s,\chi)}{L(s,\chi)}.$$
\end{lemma}
%%-/

theorem WeakPNT_character
    {q a : ℕ} (hq : q ≥ 1) (ha : Nat.Coprime a q) (ha' : a < q) {s : ℂ} (hs : 1 < s.re) :
    LSeries (fun n ↦ if n % q = a then Λ n else 0) s =
      - (∑' χ : DirichletCharacter ℂ q,
          ((starRingEnd ℂ) (χ a) * ((deriv (LSeries (fun n:ℕ ↦ χ n)) s)) / (LSeries (fun n:ℕ ↦ χ n) s))) /
        (Nat.totient q : ℂ) := by
  have : NeZero q := ⟨by omega⟩
  convert vonMangoldt.LSeries_residueClass_eq ((ZMod.isUnit_iff_coprime a q).mpr ha) hs using 1
  · congr with n
    have : n % q = a ↔ (n : ZMod q) = a := by
      rw [ZMod.natCast_eq_natCast_iff', Nat.mod_eq_of_lt ha']
    simp [this]
    split_ifs <;> simp [*]
  · rw [div_eq_inv_mul, neg_mul_comm, tsum_fintype]
    congr 3 with χ
    rw [DirichletCharacter.deriv_LFunction_eq_deriv_LSeries _ hs,
      DirichletCharacter.LFunction_eq_LSeries _ hs, mul_div]
    congr 2
    rw [starRingEnd_apply, MulChar.star_apply', MulChar.inv_apply_eq_inv',
      ← ZMod.coe_unitOfCoprime a ha, ZMod.inv_coe_unit, map_units_inv]

/-%%
\begin{proof}\leanok  From the Fourier inversion formula on the multiplicative group $(\Z/q\Z)^\times$, we have
$$ 1_{n=a\ (q)} = \frac{\varphi(q)}{q} \sum_{\chi\ (q)} \overline{\chi(a)} \chi(n).$$
On the other hand, from standard facts about L-series we have for each character $\chi$ that
$$
\sum_{n} \frac{\Lambda(n) \chi(n)}{n^s} = - \frac{L'(s,\chi)}{L(s,\chi)}.$$
Combining these two facts, we obtain the claim.
\end{proof}
%%-/


/-%%
\begin{proposition}[WeakPNT_AP_prelim]\label{WeakPNT_AP_prelim}\lean{WeakPNT_AP_prelim}\leanok  If $q ≥ 1$ and $a$ is coprime to $q$, the Dirichlet series $\sum_{n \leq x: n = a\ (q)} {\Lambda(n)}{n^s}$ converges for $\mathrm{Re}(s) > 1$ to $\frac{1}{\varphi(q)} \frac{1}{s-1} + G(s)$ where $G$ has a continuous extension to $\mathrm{Re}(s)=1$.
\end{proposition}
%%-/

proof_wanted WeakPNT_AP_prelim {q:ℕ} {a:ℕ} (hq: q ≥ 1) (ha: Nat.Coprime a q) (ha': a < q) : ∃ G: ℂ → ℂ, (ContinuousOn G {s | 1 ≤ s.re}) ∧ (Set.EqOn G (fun s ↦ LSeries (fun n ↦ if n % q = a then Λ n else 0) s - 1 / ((Nat.totient q) * (s - 1))) {s | 1 < s.re})

/-%%

\begin{proof}
\uses{ChebyshevPsi, WeakPNT_character}
We expand out the left-hand side using Lemma \ref{WeakPNT_character}.  The contribution of the non-principal characters $\chi$ extend continuously to $\mathrm{Re}(s) = 1$ thanks to the non-vanishing of $L(s,\chi)$ on this line (which should follow from another component of this project), so it suffices to show that for the principal character $\chi_0$, that
$$ -\frac{L'(s,\chi_0)}{L(s,\chi_0)} - \frac{1}{s-1}$$
also extends continuously here.  But we already know that
$$ -\frac{\zeta'(s)}{\zeta(s)} - \frac{1}{s-1}$$
extends, and from Euler product machinery one has the identity
$$ \frac{L'(s,\chi_0)}{L(s,\chi_0)}
= \frac{\zeta'(s)}{\zeta(s)} + \sum_{p|q} \frac{\log p}{p^s-1}.$$
Since there are only finitely many primes dividing $q$, and each summand $\frac{\log p}{p^s-1}$ extends continuously, the claim follows.
\end{proof}
%%-/


/-%%
\begin{theorem}[WeakPNT_AP]\label{WeakPNT_AP}\lean{WeakPNT_AP}\leanok  If $q ≥ 1$ and $a$ is coprime to $q$, we have
$$ \sum_{n \leq x: n = a\ (q)} \Lambda(n) = \frac{x}{\varphi(q)} + o(x).$$
\end{theorem}
%%-/

proof_wanted WeakPNT_AP {q:ℕ} {a:ℕ} (hq: q ≥ 1) (ha: Nat.Coprime a q) (ha': a < q): Tendsto (fun N ↦ cumsum (fun n ↦ if (n % q = a) then Λ n else 0) N / N) atTop (𝓝 (1 / (Nat.totient q)))


/-%%
\begin{proof}\uses{WienerIkehara, WeakPNT_AP_prelim}
Apply Theorem \ref{WienerIkehara} (or Theorem \ref{WienerIkeharaTheorem''}) to Proposition \ref{WeakPNT_AP_prelim}.  (The Chebyshev bound follows from the corresponding bound for $\Lambda$.)
\end{proof}

%%-/

/-%%
\section{The Chebotarev density theorem: the case of cyclotomic extensions}

In this section, $K$ is a number field, $L = K(\mu_m)$ for some natural number $m$, and $G = Gal(K/L)$.

The goal here is to prove the Chebotarev density theorem for the case of cyclotomic extensions.
%%-/

/-%%
\begin{lemma}[Dedekind_factor]\label{Dedekind_factor}  We have
$$ \zeta_L(s) = \prod_{\chi} L(\chi,s)$$
for $\Re(s) > 1$, where $\chi$ runs over homomorphisms from $G$ to $\C^\times$ and $L$ is the Artin $L$-function.
\end{lemma}

%%-/

/-%%
\begin{proof} See Propositions 7.1.16, 7.1.19 of https://www.math.ucla.edu/~sharifi/algnum.pdf .
\end{proof}
%%-/

/-%%
\begin{lemma}[Simple pole]\label{Dedekind_pole}  $\zeta_L$ has a simple pole at $s=1$.
\end{lemma}
%%-/

/-%%
\begin{proof} See Theorem 7.1.12 of https://www.math.ucla.edu/~sharifi/algnum.pdf .
\end{proof}
%%-/

/-%%
\begin{lemma}[Dedekind_nonvanishing]\label{Dedekind_nonvanishing}  For any non-principal character $\chi$ of $Gal(K/L)$, $L(\chi,s)$ does not vanish for $\Re(s)=1$.
\end{lemma}

%%-/

/-%%
\begin{proof}\uses{Dedekind_factor, Dedekind_pole} For $s=1$, this will follow from Lemmas \ref{Dedekind_factor}, \ref{Dedekind_pole}. For the rest of the line, one should be able to adapt the arguments for the Dirichet L-function.
\end{proof}
%%-/

/-%%
\section{The Chebotarev density theorem: the case of abelian extensions}

(Use the arguments in Theorem 7.2.2 of https://www.math.ucla.edu/~sharifi/algnum.pdf to extend the previous results to abelian extensions (actually just cyclic extensions would suffice))

%%-/

/-%%
\section{The Chebotarev density theorem: the general case}

(Use the arguments in Theorem 7.2.2 of https://www.math.ucla.edu/~sharifi/algnum.pdf to extend the previous results to arbitrary extensions

%%-/

/-%%
\begin{lemma}[PNT for one character]\label{Dedekind-PNT}  For any non-principal character $\chi$ of $Gal(K/L)$,
$$ \sum_{N \mathfrak{p} \leq x} \chi(\mathfrak{p}) \log N \mathfrak{p}  = o(x).$$
\end{lemma}
%%-/

/-%%
\begin{proof}\uses{Dedekind_nonvanishing} This should follow from Lemma \ref{Dedekind_nonvanishing} and the arguments for the Dirichlet L-function. (It may be more convenient to work with a von Mangoldt type function instead of $\log N\mathfrak{p}$).
\end{proof}
%%-/


==> anc/lean/additional-lean-companion/complete-separation/source/PrimeSkew.lean <==
import TripartiteField

namespace TripartitePrime

def half (p : ℕ) := (p-1)/2

def coeff (p : ℕ) (a : Fin (half p)) : ZMod p := ((a.val+1 : ℕ) : ZMod p)

theorem half_double_lt (p : ℕ) (hp : 0<p) : 2*half p<p := by
  have hh := Nat.div_mul_le_self (p-1) 2
  unfold half
  omega

theorem coeff_bound (p : ℕ) (hp : 0<p) (a : Fin (half p)) : a.val+1<p := by
  have hh := half_double_lt p hp
  have ha := a.isLt
  omega

theorem coeff_injective (p : ℕ) [Fact p.Prime] : Function.Injective (coeff p) := by
  intro a b hab
  have ha := coeff_bound p (Fact.out : p.Prime).pos a
  have hb := coeff_bound p (Fact.out : p.Prime).pos b
  have h := congrArg ZMod.val hab
  simp only [coeff,ZMod.val_natCast,Nat.mod_eq_of_lt ha,Nat.mod_eq_of_lt hb] at h
  apply Fin.ext
  omega

theorem coeff_skew (p : ℕ) [Fact p.Prime] (a b : Fin (half p)) : coeff p a+coeff p b≠0 := by
  have hh := half_double_lt p (Fact.out : p.Prime).pos
  have ha := a.isLt
  have hb := b.isLt
  have hs : a.val+1+(b.val+1)<p := by omega
  intro he
  have hcast : ((a.val+1+(b.val+1) : ℕ) : ZMod p)=0 := by
    simpa only [Nat.cast_add,coeff] using he
  have h := congrArg ZMod.val hcast
  simp only [ZMod.val_natCast,ZMod.val_zero,Nat.mod_eq_of_lt hs] at h
  omega

#print axioms coeff_injective
#print axioms coeff_skew
end TripartitePrime


==> anc/lean/additional-lean-companion/complete-separation/source/PrimeTemplateLower.lean <==
import RectangularCounts
import TemplateModThree

namespace SecondOrderLower

open OriginalAugmented ReciprocalTemplate

theorem constant_blocks_total {m n : Nat} (B : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (hB : OffDiagonalBase B rl cl) (f : Nat)
    (hf : ∀ i j, i≠j → fixedBlockCount B rl cl i j=f) : fixedCount B=6*f := by
  have h := fixed_pairs_sum B rl cl hB
  rw [fsum_three] at h
  change (fixedBlockCount B rl cl 0 1+fixedBlockCount B rl cl 1 0)+
    (fixedBlockCount B rl cl 0 2+fixedBlockCount B rl cl 2 0)+
    (fixedBlockCount B rl cl 1 2+fixedBlockCount B rl cl 2 1)=fixedCount B at h
  rw [hf 0 1 (by decide),hf 1 0 (by decide),hf 0 2 (by decide),
    hf 2 0 (by decide),hf 1 2 (by decide),hf 2 1 (by decide)] at h
  omega

/-- The fixed base, block counts and admissible augmentation are all constructed. -/
theorem prime_template_witness (p m n L : Nat) (hp : p.Prime)
    (hm : 3*(p*TripartitePrime.half p)≤m) (hn : 3*L≤n)
    (hL : L≤p*TripartitePrime.half p) :
    ∃ (B A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps ∧
      fixedCount B=6*(L*TripartitePrime.half p) ∧
      2*(m*n)+18*(L*TripartitePrime.half p)≤6*objective B ps+12*(m+n) := by
  obtain ⟨B,hc4,hB,hblocks⟩ := TripartitePrime.exists_rectangular_base p m n L hp hm hn hL
  have hB' : OffDiagonalBase B (mod3Label m) (mod3Label n) := hB
  have hf : ∀ i j, i≠j → fixedBlockCount B (mod3Label m) (mod3Label n) i j=L*TripartitePrime.half p := hblocks
  have hs : SymmetricFixed B (mod3Label m) (mod3Label n) := by
    intro i j
    by_cases hij : i=j
    · subst j; rfl
    · rw [hf i j hij,hf j i (Ne.symm hij)]
  have hF := constant_blocks_total B _ _ hB' _ hf
  obtain ⟨ha,hcount⟩ := mod3_template_configuration B hc4 hB' hs
  refine ⟨B,selected B (mod3Label m) (mod3Label n),pairs B (mod3Label m) (mod3Label n),ha,hF,?_⟩
  rw [hF] at hcount
  omega

theorem prime_template_zA (p m n L : Nat) (hp : p.Prime)
    (hm : 3*(p*TripartitePrime.half p)≤m) (hn : 3*L≤n)
    (hL : L≤p*TripartitePrime.half p) :
    2*(m*n)+18*(L*TripartitePrime.half p)≤6*zA m n+12*(m+n) := by
  obtain ⟨B,A,ps,ha,_,hcount⟩ := prime_template_witness p m n L hp hm hn hL
  have hz := objective_le_zA B A ps ha
  omega

theorem prime_template_max_columns (p m n : Nat) (hp : p.Prime)
    (hm : 3*(p*TripartitePrime.half p)≤m) :
    2*(m*n)+18*(min (n/3) (p*TripartitePrime.half p)*TripartitePrime.half p)≤
      6*zA m n+12*(m+n) := by
  apply prime_template_zA p m n _ hp hm
  · exact (Nat.mul_le_mul_left 3 (Nat.min_le_left _ _)).trans (by omega)
  · exact Nat.min_le_right _ _

#print axioms prime_template_witness
#print axioms prime_template_zA
#print axioms prime_template_max_columns
end SecondOrderLower


==> anc/lean/additional-lean-companion/complete-separation/source/ProjectiveCoordinates.lean <==
import Mathlib.Algebra.Field.ZMod
import Mathlib.Data.Fintype.EquivFin
import Mathlib.Tactic.LinearCombination

namespace ProjectivePlane

abbrev Point (F : Type*) := (F × F) ⊕ (F ⊕ Unit)

variable {F : Type*} [Field F]

def c0 : Point F → F
  | .inl _ => 1
  | .inr _ => 0

def c1 : Point F → F
  | .inl p => p.1
  | .inr (.inl _) => 1
  | .inr (.inr _) => 0

def c2 : Point F → F
  | .inl p => p.2
  | .inr (.inl x) => x
  | .inr (.inr _) => 1

def dot (u v : Point F) : F := c0 u*c0 v+c1 u*c1 v+c2 u*c2 v

theorem dot_comm (u v : Point F) : dot u v = dot v u := by
  unfold dot
  ring

theorem dot_affine (x y : F) (l : Point F) :
    dot (.inl (x,y)) l=c0 l+x*c1 l+y*c2 l := by
  change 1*c0 l+x*c1 l+y*c2 l=c0 l+x*c1 l+y*c2 l
  rw [one_mul]

theorem dot_infinity (x : F) (l : Point F) :
    dot (.inr (.inl x)) l=c1 l+x*c2 l := by
  change 0*c0 l+1*c1 l+x*c2 l=c1 l+x*c2 l
  rw [zero_mul,zero_add,one_mul]

theorem dot_last (l : Point F) (z : Unit) : dot (.inr (.inr z)) l=c2 l := by
  change 0*c0 l+0*c1 l+1*c2 l=c2 l
  rw [zero_mul,zero_mul,zero_add,zero_add,one_mul]

theorem not_all_zero (u : Point F) : ¬(c0 u=0 ∧ c1 u=0 ∧ c2 u=0) := by
  rcases u with u | (u | u) <;> simp [c0,c1,c2]

theorem same_of_scaled (u v : Point F) (a b : F) (ha : a≠0) (hb : b≠0)
    (h0 : a*c0 u=b*c0 v) (h1 : a*c1 u=b*c1 v) (h2 : a*c2 u=b*c2 v) :
    u=v := by
  rcases u with u | (u | u) <;> rcases v with v | (v | v) <;>
    simp_all [c0,c1,c2,Prod.ext_iff]

theorem last_coordinate_nonzero (u : Point F) (d x y : F) (hd : d≠0)
    (h0 : d*c0 u=x*c2 u) (h1 : d*c1 u=y*c2 u) : c2 u≠0 := by
  intro hz
  have h0' : c0 u=0 := by simpa [hz,hd] using h0
  have h1' : c1 u=0 := by simpa [hz,hd] using h1
  exact not_all_zero u ⟨h0',h1',hz⟩

theorem same_from_last (u v : Point F) (d x y : F) (hd : d≠0)
    (hu0 : d*c0 u=x*c2 u) (hu1 : d*c1 u=y*c2 u)
    (hv0 : d*c0 v=x*c2 v) (hv1 : d*c1 v=y*c2 v) : u=v := by
  have hu := last_coordinate_nonzero u d x y hd hu0 hu1
  have hv := last_coordinate_nonzero v d x y hd hv0 hv1
  apply same_of_scaled u v (c2 v) (c2 u) hv hu
  · apply mul_left_cancel₀ hd
    linear_combination (c2 v)*hu0-(c2 u)*hv0
  · apply mul_left_cancel₀ hd
    linear_combination (c2 v)*hu1-(c2 u)*hv1
  · ring

theorem middle_coordinate_nonzero (u : Point F) (x : F)
    (h0 : c0 u=x*c1 u) (h2 : c2 u=0) : c1 u≠0 := by
  intro hz
  have h0' : c0 u=0 := by simpa [hz] using h0
  exact not_all_zero u ⟨h0',hz,h2⟩

theorem same_from_middle (u v : Point F) (x : F)
    (hu0 : c0 u=x*c1 u) (hu2 : c2 u=0)
    (hv0 : c0 v=x*c1 v) (hv2 : c2 v=0) : u=v := by
  have hu := middle_coordinate_nonzero u x hu0 hu2
  have hv := middle_coordinate_nonzero v x hv0 hv2
  apply same_of_scaled u v (c1 v) (c1 u) hv hu
  · rw [hu0,hv0]; ring
  · ring
  · simp [hu2,hv2]

theorem first_only (u : Point F) (h1 : c1 u=0) (h2 : c2 u=0) :
    u=Sum.inl (0,0) := by
  rcases u with u | (u | u) <;> simp_all [c1,c2,Prod.ext_iff]

#print axioms same_of_scaled
#print axioms same_from_last
#print axioms same_from_middle
end ProjectivePlane


==> anc/lean/additional-lean-companion/complete-separation/source/ProjectiveExtremal.lean <==
import ProjectiveMatrix
import C4Quadratic
import Mathlib.Data.Real.Basic
import Mathlib.Tactic.Linarith

namespace ProjectivePlane

open OriginalAugmented

theorem quadratic_upper (a b N c : Real) (hN : 0<N) (hb : N≤b)
    (ha : a^2≤N*a+c) (hroot : b^2=N*b+c) : a≤b := by
  by_contra hn
  have hab : b<a := lt_of_not_ge hn
  have hpos : 0<(a-b)*(a+b-N) := mul_pos (by linarith) (by linarith)
  nlinarith

theorem plane_upper (q : Nat) (B : Matrix (q^2+q+1) (q^2+q+1))
    (hB : EvenParity.C4Free B) : fixedCount B≤(q^2+q+1)*(q+1) := by
  let N := q^2+q+1
  have hn : 1≤N := by dsimp [N]; omega
  have hpred : N-1=q^2+q := by omega
  have hq := UnrestrictedUniform.C4_quadratic B hB
  change fixedCount B^2≤N*fixedCount B+N*N*(N-1) at hq
  have hqR : (fixedCount B : Real)^2≤(N : Real)*(fixedCount B)+
      (N : Real)*(N : Real)*((N-1 : Nat) : Real) := by exact_mod_cast hq
  have hroot : ((N : Real)*((q : Real)+1))^2=
      (N : Real)*((N : Real)*((q : Real)+1))+(N : Real)*(N : Real)*((N-1 : Nat) : Real) := by
    rw [hpred]
    dsimp [N]
    push_cast
    ring
  have hNR : (0 : Real)<N := by exact_mod_cast (show 0<N by omega)
  have hb : (N : Real)≤(N : Real)*((q : Real)+1) := by
    have hq0 : (0 : Real)≤q := Nat.cast_nonneg _
    nlinarith
  have hu := quadratic_upper (fixedCount B : Real) ((N : Real)*((q : Real)+1))
    (N : Real) ((N : Real)*(N : Real)*((N-1 : Nat) : Real)) hNR hb hqR hroot
  exact_mod_cast hu

theorem prime_classical_value (p : Nat) (hp : p.Prime) :
    z (p^2+p+1) (p^2+p+1)=(p^2+p+1)*(p+1) := by
  obtain ⟨B,hB,hcount⟩ := exists_prime_plane p hp
  have hl := fixedCount_le_z B hB
  rw [hcount] at hl
  obtain ⟨C,hC,hCcount⟩ := classical_attained (p^2+p+1) (p^2+p+1)
  have hu := plane_upper p C hC.1
  rw [hCcount] at hu
  omega

theorem value_1893 : z 1893 1893=83292 := by
  have h := prime_classical_value 43 (by decide +kernel)
  exact h

theorem maximum_1893_count (B : Matrix 1893 1893) (hB : MaximumBase B) :
    fixedCount B=83292 := by
  rw [((maximumBase_iff B).mp hB).2,value_1893]

#print axioms plane_upper
#print axioms prime_classical_value
#print axioms value_1893
#print axioms maximum_1893_count
end ProjectivePlane


==> anc/lean/additional-lean-companion/complete-separation/source/ProjectiveFibers.lean <==
import ProjectiveIncidence
import Mathlib.Tactic.FieldSimp

namespace ProjectivePlane

variable {F : Type*} [Field F]

noncomputable def fiber (l : Point F) (t : F ⊕ Unit) : Point F := by
  classical
  exact if c2 l≠0 then
    match t with
    | .inl x => .inl (x,-(c0 l+c1 l*x)/c2 l)
    | .inr _ => .inr (.inl (-c1 l/c2 l))
  else if c1 l≠0 then
    match t with
    | .inl y => .inl (-c0 l/c1 l,y)
    | .inr _ => .inr (.inr ())
  else
    match t with
    | .inl x => .inr (.inl x)
    | .inr _ => .inr (.inr ())

theorem fiber_incident (l : Point F) (t : F ⊕ Unit) : dot (fiber l t) l=0 := by
  classical
  by_cases h2 : c2 l=0
  · by_cases h1 : c1 l=0
    · rcases t with t | ⟨⟩ <;> simp [fiber,h2,h1,dot_infinity,dot_last]
    · rcases t with t | ⟨⟩
      · simp only [fiber,h2,ne_eq,not_true_eq_false,if_false,h1,not_false_eq_true,if_true,dot_affine]
        field_simp
        ring
      · simp [fiber,h2,h1,dot_last]
  · rcases t with t | ⟨⟩
    · simp only [fiber,h2,ne_eq,not_false_eq_true,if_true,dot_affine]
      field_simp
      ring
    · simp only [fiber,h2,ne_eq,not_false_eq_true,if_true,dot_infinity]
      field_simp
      ring

theorem fiber_injective (l : Point F) : Function.Injective (fiber l) := by
  classical
  intro a b hab
  by_cases h2 : c2 l=0
  · by_cases h1 : c1 l=0
    · rcases a with a | ⟨⟩ <;> rcases b with b | ⟨⟩ <;> simp_all [fiber]
    · rcases a with a | ⟨⟩ <;> rcases b with b | ⟨⟩ <;> simp_all [fiber]
  · rcases a with a | ⟨⟩ <;> rcases b with b | ⟨⟩ <;> simp_all [fiber]

theorem fiber_surjective (l u : Point F) (hu : dot u l=0) :
    ∃ t : F ⊕ Unit, fiber l t=u := by
  classical
  by_cases h2 : c2 l=0
  · by_cases h1 : c1 l=0
    · have h0 : c0 l≠0 := by
        intro hzero
        exact not_all_zero l ⟨hzero,h1,h2⟩
      rcases u with ⟨x,y⟩ | (x | ⟨⟩)
      · have hz : c0 l=0 := by simpa [dot_affine,h1,h2] using hu
        exact False.elim (h0 hz)
      · exact ⟨.inl x,by simp [fiber,h2,h1]⟩
      · exact ⟨.inr (),by simp [fiber,h2,h1]⟩
    · rcases u with ⟨x,y⟩ | (x | ⟨⟩)
      · refine ⟨.inl y,?_⟩
        have hx : -c0 l/c1 l=x := by
          apply (div_eq_iff h1).mpr
          simp only [dot_affine,h2,mul_zero,add_zero] at hu
          linear_combination -hu
        simp [fiber,h2,h1,hx]
      · have hz : c1 l=0 := by simpa [dot_infinity,h2] using hu
        exact False.elim (h1 hz)
      · exact ⟨.inr (),by simp [fiber,h2,h1]⟩
  · rcases u with ⟨x,y⟩ | (x | ⟨⟩)
    · refine ⟨.inl x,?_⟩
      have hy : -(c0 l+c1 l*x)/c2 l=y := by
        apply (div_eq_iff h2).mpr
        rw [dot_affine] at hu
        linear_combination -hu
      simp only [fiber,h2,ne_eq,not_false_eq_true,if_true]
      exact congrArg Sum.inl (Prod.ext rfl hy)
    · refine ⟨.inr (),?_⟩
      have hx : -c1 l/c2 l=x := by
        apply (div_eq_iff h2).mpr
        rw [dot_infinity] at hu
        linear_combination -hu
      simp [fiber,h2,hx]
    · have hz : c2 l=0 := by simpa only [dot_last] using hu
      exact False.elim (h2 hz)

noncomputable def incidenceEquiv (l : Point F) : (F ⊕ Unit) ≃ {u : Point F // dot u l=0} :=
  Equiv.ofBijective (fun t => ⟨fiber l t,fiber_incident l t⟩)
    ⟨fun _ _ h => fiber_injective l (congrArg Subtype.val h),
     fun ⟨u,hu⟩ => by
       obtain ⟨t,ht⟩ := fiber_surjective l u hu
       exact ⟨t,Subtype.ext ht⟩⟩

omit [Field F] in
theorem card_points [Fintype F] :
    Fintype.card (Point F)=(Fintype.card F)^2+Fintype.card F+1 := by
  simp [Point,pow_two,Nat.add_assoc]

theorem card_incident [Fintype F] [DecidableEq F] (l : Point F) :
    Fintype.card {u : Point F // dot u l=0}=Fintype.card F+1 := by
  classical
  simpa using (Fintype.card_congr (incidenceEquiv l)).symm

#print axioms fiber_incident
#print axioms fiber_injective
#print axioms fiber_surjective
#print axioms card_incident
end ProjectivePlane


==> anc/lean/additional-lean-companion/complete-separation/source/ProjectiveIncidence.lean <==
import ProjectiveCoordinates

namespace ProjectivePlane

variable {F : Type*} [Field F]

theorem affine_affine (x y z w : F) (l t : Point F)
    (h1 : dot (.inl (x,y)) l=0) (h2 : dot (.inl (x,y)) t=0)
    (h3 : dot (.inl (z,w)) l=0) (h4 : dot (.inl (z,w)) t=0) :
    (x,y)=(z,w) ∨ l=t := by
  simp only [dot_affine] at h1 h2 h3 h4
  by_cases hx : x=z
  · subst z
    by_cases hy : y=w
    · exact Or.inl (Prod.ext rfl hy)
    · right
      have hl2 : c2 l=0 := by
        have he : (y-w)*c2 l=0 := by linear_combination h1-h3
        exact (mul_eq_zero.mp he).resolve_left (sub_ne_zero.mpr hy)
      have ht2 : c2 t=0 := by
        have he : (y-w)*c2 t=0 := by linear_combination h2-h4
        exact (mul_eq_zero.mp he).resolve_left (sub_ne_zero.mpr hy)
      apply same_from_middle l t (-x)
      · linear_combination h1-y*hl2
      · exact hl2
      · linear_combination h2-y*ht2
      · exact ht2
  · right
    apply same_from_last l t (x-z) (z*y-x*w) (w-y) (sub_ne_zero.mpr hx)
    · linear_combination x*h3-z*h1
    · linear_combination h1-h3
    · linear_combination x*h4-z*h2
    · linear_combination h2-h4

theorem affine_infinity (x y z : F) (l t : Point F)
    (h1 : dot (.inl (x,y)) l=0) (h2 : dot (.inl (x,y)) t=0)
    (h3 : dot (.inr (.inl z)) l=0) (h4 : dot (.inr (.inl z)) t=0) : l=t := by
  simp only [dot_affine,dot_infinity] at h1 h2 h3 h4
  apply same_from_last l t 1 (x*z-y) (-z) one_ne_zero
  · linear_combination h1-x*h3
  · linear_combination h3
  · linear_combination h2-x*h4
  · linear_combination h4

theorem affine_last (x y : F) (l t : Point F)
    (h1 : dot (.inl (x,y)) l=0) (h2 : dot (.inl (x,y)) t=0)
    (h3 : dot (.inr (.inr ())) l=0) (h4 : dot (.inr (.inr ())) t=0) : l=t := by
  simp only [dot_affine,dot_last] at h1 h2 h3 h4
  apply same_from_middle l t (-x)
  · linear_combination h1-y*h3
  · linear_combination h3
  · linear_combination h2-y*h4
  · linear_combination h4

theorem infinity_infinity (x y : F) (l t : Point F)
    (h1 : dot (.inr (.inl x)) l=0) (h2 : dot (.inr (.inl x)) t=0)
    (h3 : dot (.inr (.inl y)) l=0) (h4 : dot (.inr (.inl y)) t=0) : x=y ∨ l=t := by
  by_cases hxy : x=y
  · exact Or.inl hxy
  · right
    simp only [dot_infinity] at h1 h2 h3 h4
    have hl2 : c2 l=0 := by
      have he : (x-y)*c2 l=0 := by linear_combination h1-h3
      exact (mul_eq_zero.mp he).resolve_left (sub_ne_zero.mpr hxy)
    have ht2 : c2 t=0 := by
      have he : (x-y)*c2 t=0 := by linear_combination h2-h4
      exact (mul_eq_zero.mp he).resolve_left (sub_ne_zero.mpr hxy)
    have hl1 : c1 l=0 := by linear_combination h1-x*hl2
    have ht1 : c1 t=0 := by linear_combination h2-x*ht2
    exact (first_only l hl1 hl2).trans (first_only t ht1 ht2).symm

theorem infinity_last (x : F) (l t : Point F)
    (h1 : dot (.inr (.inl x)) l=0) (h2 : dot (.inr (.inl x)) t=0)
    (h3 : dot (.inr (.inr ())) l=0) (h4 : dot (.inr (.inr ())) t=0) : l=t := by
  simp only [dot_infinity,dot_last] at h1 h2 h3 h4
  have hl2 : c2 l=0 := by linear_combination h3
  have ht2 : c2 t=0 := by linear_combination h4
  have hl1 : c1 l=0 := by linear_combination h1-x*hl2
  have ht1 : c1 t=0 := by linear_combination h2-x*ht2
  exact (first_only l hl1 hl2).trans (first_only t ht1 ht2).symm

theorem four_incidence (u v l t : Point F)
    (h1 : dot u l=0) (h2 : dot u t=0)
    (h3 : dot v l=0) (h4 : dot v t=0) : u=v ∨ l=t := by
  rcases u with ⟨x,y⟩ | (x | x)
  · rcases v with ⟨z,w⟩ | (z | z)
    · rcases affine_affine x y z w l t h1 h2 h3 h4 with he | he
      · exact Or.inl (congrArg Sum.inl he)
      · exact Or.inr he
    · exact Or.inr (affine_infinity x y z l t h1 h2 h3 h4)
    · cases z
      exact Or.inr (affine_last x y l t h1 h2 h3 h4)
  · rcases v with ⟨z,w⟩ | (z | z)
    · exact Or.inr (affine_infinity z w x l t h3 h4 h1 h2)
    · rcases infinity_infinity x z l t h1 h2 h3 h4 with he | he
      · exact Or.inl (congrArg (fun a => Sum.inr (Sum.inl a)) he)
      · exact Or.inr he
    · cases z
      exact Or.inr (infinity_last x l t h1 h2 h3 h4)
  · cases x
    rcases v with ⟨z,w⟩ | (z | z)
    · exact Or.inr (affine_last z w l t h3 h4 h1 h2)
    · exact Or.inr (infinity_last z l t h3 h4 h1 h2)
    · cases z
      exact Or.inl rfl

#print axioms four_incidence
end ProjectivePlane


==> anc/lean/additional-lean-companion/complete-separation/source/ProjectiveMatrix.lean <==
import ProjectiveFibers
import AffineBase

namespace ProjectivePlane

open OriginalAugmented

def size (F : Type*) [Fintype F] : Nat :=
  (Fintype.card F)^2+Fintype.card F+1

noncomputable def pointEquiv (F : Type*) [Fintype F] : Point F ≃ Fin (size F) :=
  Fintype.equivFinOfCardEq (card_points (F := F))

noncomputable def incidenceMatrix (F : Type*) [Field F] [Fintype F] [DecidableEq F] :
    Matrix (size F) (size F) := fun r c =>
  decide (dot ((pointEquiv F).symm r) ((pointEquiv F).symm c)=0)

variable {F : Type*} [Field F] [Fintype F] [DecidableEq F]

theorem incidence_iff (r c : Fin (size F)) :
    incidenceMatrix F r c=true ↔ dot ((pointEquiv F).symm r) ((pointEquiv F).symm c)=0 := by
  simp [incidenceMatrix]

theorem incidence_C4 : EvenParity.C4Free (incidenceMatrix F) := by
  intro r s c d hrs hcd h
  have hp := four_incidence ((pointEquiv F).symm r) ((pointEquiv F).symm s)
    ((pointEquiv F).symm c) ((pointEquiv F).symm d)
    ((incidence_iff _ _).mp h.1) ((incidence_iff _ _).mp h.2.1)
    ((incidence_iff _ _).mp h.2.2.1) ((incidence_iff _ _).mp h.2.2.2)
  rcases hp with hp | hp
  · exact hrs ((pointEquiv F).symm.injective hp)
  · exact hcd ((pointEquiv F).symm.injective hp)

theorem incidence_symmetric (r c : Fin (size F)) : incidenceMatrix F r c=incidenceMatrix F c r := by
  simp only [incidenceMatrix,dot_comm]

noncomputable def columnEquiv (c : Fin (size F)) :
    {r : Fin (size F) // incidenceMatrix F r c=true} ≃
      {u : Point F // dot u ((pointEquiv F).symm c)=0} where
  toFun r := ⟨(pointEquiv F).symm r.val,(incidence_iff _ _).mp r.property⟩
  invFun u := ⟨pointEquiv F u.val,by
    apply (incidence_iff _ _).mpr
    simpa only [Equiv.symm_apply_apply] using u.property⟩
  left_inv r := Subtype.ext ((pointEquiv F).apply_symm_apply r.val)
  right_inv u := Subtype.ext ((pointEquiv F).symm_apply_apply u.val)

theorem column_card (c : Fin (size F)) :
    Fintype.card {r : Fin (size F) // incidenceMatrix F r c=true}=Fintype.card F+1 := by
  rw [Fintype.card_congr (columnEquiv c)]
  exact card_incident _

noncomputable def cellEquiv :
    {t : Fin (size F) × Fin (size F) // incidenceMatrix F t.1 t.2=true} ≃
      (c : Fin (size F)) × {r : Fin (size F) // incidenceMatrix F r c=true} where
  toFun t := ⟨t.val.2,⟨t.val.1,t.property⟩⟩
  invFun t := ⟨(t.2.val,t.1),t.2.property⟩
  left_inv := by rintro ⟨⟨r,c⟩,h⟩; rfl
  right_inv := by rintro ⟨c,⟨r,h⟩⟩; rfl

theorem incidence_count :
    fixedCount (incidenceMatrix F)=size F*(Fintype.card F+1) := by
  classical
  rw [ClassicalAffine.fixedCount_eq_card,←Fintype.card_subtype]
  rw [Fintype.card_congr (cellEquiv (F := F)),Fintype.card_sigma]
  simp [column_card]

theorem exists_plane : ∃ B : Matrix (size F) (size F),
    EvenParity.C4Free B ∧ fixedCount B=size F*(Fintype.card F+1) :=
  ⟨incidenceMatrix F,incidence_C4,incidence_count⟩

theorem exists_prime_plane (p : Nat) (hp : p.Prime) :
    ∃ B : Matrix (p^2+p+1) (p^2+p+1),
      EvenParity.C4Free B ∧ fixedCount B=(p^2+p+1)*(p+1) := by
  letI : Fact p.Prime := ⟨hp⟩
  have h := exists_plane (F := ZMod p)
  have hs : size (ZMod p)=p^2+p+1 := by simp [size]
  rw [hs] at h
  simpa using h

#print axioms incidence_C4
#print axioms column_card
#print axioms incidence_count
#print axioms exists_prime_plane
end ProjectivePlane


==> anc/lean/additional-lean-companion/complete-separation/source/PruningLimits.lean <==
import ColumnPruning
import ClassicalLimit
import DefectGeometry

namespace SeparationAsymptotic
open OriginalAugmented ElementaryMixing MixingLightTransfer Filter

/-- The heavy-column and removed-incidence estimates are uniform in the base. -/
theorem heavy_ratio {m n : ℕ} (B : Matrix m n) (K : ℕ) (hK : 0<K) (hn : 0<n) :
    (card n (fun c => !keep B K c) : ℝ)/(n : ℝ)≤
      (K : ℝ)*(fixedCount B : ℝ)/(n : ℝ)^2 := by
  have hh : (card n (fun c => !keep B K c) : ℝ)*(n : ℝ)≤(K : ℝ)*fixedCount B := by
    exact_mod_cast heavy_card_bound B K hK
  have hnR : (0 : ℝ)<n := by exact_mod_cast hn
  apply (div_le_div_iff₀ hnR (sq_pos_of_pos hnR)).mpr
  nlinarith [mul_le_mul_of_nonneg_right hh hnR.le]

theorem removed_ratio {m n : ℕ} (B : Matrix m n) (hB : EvenParity.C4Free B)
    (C : Fin n → Bool) (hm : 0<m) (hn : 0<n) :
    (fixedCount (maskColumns B C) : ℝ)/((n : ℝ)*Real.sqrt m)≤
      Real.sqrt m/(n : ℝ)+(card n C : ℝ)/(n : ℝ) := by
  have hmR : (0 : ℝ)<m := by exact_mod_cast hm
  have hnR : (0 : ℝ)<n := by exact_mod_cast hn
  have hs := Real.sq_sqrt hmR.le
  have hsp : 0<Real.sqrt (m : ℝ) := Real.sqrt_pos.mpr hmR
  have hh := div_le_div_of_nonneg_right (removed_upper B hB C) (mul_pos hnR hsp).le
  calc
    _≤((m : ℝ)+(card n C : ℝ)*Real.sqrt m)/((n : ℝ)*Real.sqrt m) := hh
    _=_ := by field_simp; nlinarith

/-- All asymptotic loss estimates hold for an arbitrary sequence of maximum bases. -/
theorem pruning_limits (m n : ℕ → ℕ) (hn : Tendsto n atTop atTop)
    (hnm : ∀ᶠ i in atTop, n i≤m i)
    (hsmall : Tendsto (fun i => (m i : ℝ)/(n i : ℝ)^2) atTop (nhds 0))
    (B : ∀ i, Matrix (m i) (n i)) (hB : ∀ i, MaximumBase (B i))
    (K : ℕ) (hK : 0<K) :
    Tendsto (fun i => (fixedCount (B i) : ℝ)/(n i : ℝ)^2) atTop (nhds 0) ∧
    Tendsto (fun i => (fixedCount (maskColumns (B i) (keep (B i) K)) : ℝ)/
      ((n i : ℝ)*Real.sqrt (m i))) atTop (nhds 1) ∧
    Tendsto (fun i => (fixedCount (maskColumns (B i) (keep (B i) K)) : ℝ)/(n i : ℝ)^2)
      atTop (nhds 0) ∧
    Tendsto (fun i => ((defect (maskColumns (B i) (keep (B i) K)) : ℚ) : ℝ)/(n i : ℝ)^2)
      atTop (nhds 0) := by
  have hpos : ∀ᶠ i in atTop, 0<n i ∧ 0<m i := by
    filter_upwards [hn.eventually_ge_atTop 1,hnm] with i hi him
    omega
  have hcount : ∀ i, fixedCount (B i)=z (m i) (n i) := fun i => ((maximumBase_iff _).mp (hB i)).2
  have hF : Tendsto (fun i => (fixedCount (B i) : ℝ)/((n i : ℝ)*Real.sqrt (m i))) atTop (nhds 1) := by
    simpa only [hcount] using ClassicalAffine.classical_asymptotic m n hn hnm hsmall
  have hroot : Tendsto (fun i => Real.sqrt (m i : ℝ)/(n i : ℝ)) atTop (nhds 0) := by
    simpa only [Real.sqrt_div (Nat.cast_nonneg _),Real.sqrt_sq (Nat.cast_nonneg _),Real.sqrt_zero]
      using hsmall.sqrt
  have hFn : Tendsto (fun i => (fixedCount (B i) : ℝ)/(n i : ℝ)^2) atTop (nhds 0) := by
    have hh := hF.mul hroot
    have he : (fun i => (fixedCount (B i) : ℝ)/((n i : ℝ)*Real.sqrt (m i))*
        (Real.sqrt (m i)/(n i : ℝ))) =ᶠ[atTop] (fun i => (fixedCount (B i) : ℝ)/(n i : ℝ)^2) := by
      filter_upwards [hpos] with i hi
      have hn0 : (n i : ℝ)≠0 := by exact_mod_cast (Nat.ne_of_gt hi.1)
      have hm0 : Real.sqrt (m i : ℝ)≠0 := ne_of_gt (Real.sqrt_pos.mpr (by exact_mod_cast hi.2))
      field_simp
    simpa only [one_mul] using hh.congr' he
  have hk : Tendsto (fun i => (card (n i) (fun c => !keep (B i) K c) : ℝ)/(n i : ℝ)) atTop (nhds 0) := by
    apply squeeze_zero' (Eventually.of_forall (fun i => div_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg _)))
    · filter_upwards [hpos] with i hi
      simpa only [mul_div_assoc] using heavy_ratio (B i) K hK hi.1
    · simpa using hFn.const_mul (K : ℝ)
  have hd : Tendsto (fun i => (fixedCount (maskColumns (B i) (fun c => !keep (B i) K c)) : ℝ)/
      ((n i : ℝ)*Real.sqrt (m i))) atTop (nhds 0) := by
    apply squeeze_zero' (Eventually.of_forall (fun i => div_nonneg (Nat.cast_nonneg _)
      (mul_nonneg (Nat.cast_nonneg _) (Real.sqrt_nonneg _))))
    · filter_upwards [hpos] with i hi
      exact removed_ratio (B i) (hB i).1 _ hi.2 hi.1
    · simpa using hroot.add hk
  have hsplit : ∀ i, (fixedCount (maskColumns (B i) (keep (B i) K)) : ℝ)+
      (fixedCount (maskColumns (B i) (fun c => !keep (B i) K c)) : ℝ)=(fixedCount (B i) : ℝ) := by
    intro i; exact_mod_cast split_count (B i) (keep (B i) K)
  have hF0 : Tendsto (fun i => (fixedCount (maskColumns (B i) (keep (B i) K)) : ℝ)/
      ((n i : ℝ)*Real.sqrt (m i))) atTop (nhds 1) := by
    have hh := hF.sub hd
    have he : (fun i => (fixedCount (B i) : ℝ)/((n i : ℝ)*Real.sqrt (m i))-
        (fixedCount (maskColumns (B i) (fun c => !keep (B i) K c)) : ℝ)/((n i : ℝ)*Real.sqrt (m i)))
        =ᶠ[atTop] (fun i => (fixedCount (maskColumns (B i) (keep (B i) K)) : ℝ)/((n i : ℝ)*Real.sqrt (m i))) := by
      apply Eventually.of_forall
      intro i
      dsimp only
      rw [←sub_div]
      congr 1
      linarith [hsplit i]
    simpa using hh.congr' he
  have hF0n : Tendsto (fun i => (fixedCount (maskColumns (B i) (keep (B i) K)) : ℝ)/(n i : ℝ)^2)
      atTop (nhds 0) := by
    apply squeeze_zero' (Eventually.of_forall (fun i => div_nonneg (Nat.cast_nonneg _) (sq_nonneg _)))
      (Eventually.of_forall (fun i => div_le_div_of_nonneg_right
        (by linarith [hsplit i,(Nat.cast_nonneg (fixedCount (maskColumns (B i) (fun c => !keep (B i) K c))) :
          (0 : ℝ)≤fixedCount (maskColumns (B i) (fun c => !keep (B i) K c)))]) (sq_nonneg _))) hFn
  have hinv : Tendsto (fun i => 1/(n i : ℝ)) atTop (nhds 0) :=
    tendsto_one_div_atTop_nhds_zero_nat.comp hn
  have hdef : Tendsto (fun i => ((defect (maskColumns (B i) (keep (B i) K)) : ℚ) : ℝ)/(n i : ℝ)^2)
      atTop (nhds 0) := by
    have hh := (((tendsto_const_nhds (x := (1 : ℝ))).sub hinv).add hF0n).sub (hF0.pow 2)
    have he : (fun i => 1-1/(n i : ℝ)+(fixedCount (maskColumns (B i) (keep (B i) K)) : ℝ)/(n i : ℝ)^2-
      ((fixedCount (maskColumns (B i) (keep (B i) K)) : ℝ)/((n i : ℝ)*Real.sqrt (m i)))^2)
      =ᶠ[atTop] (fun i => ((defect (maskColumns (B i) (keep (B i) K)) : ℚ) : ℝ)/(n i : ℝ)^2) := by
      filter_upwards [hpos] with i hi
      have hn0 : (n i : ℝ)≠0 := by exact_mod_cast (Nat.ne_of_gt hi.1)
      have hmR : (0 : ℝ)<m i := by exact_mod_cast hi.2
      have hs0 : Real.sqrt (m i : ℝ)≠0 := ne_of_gt (Real.sqrt_pos.mpr hmR)
      have hs := Real.sq_sqrt hmR.le
      simp only [defect,Rat.cast_sub,Rat.cast_add,Rat.cast_mul,Rat.cast_div,Rat.cast_pow,Rat.cast_natCast,Rat.cast_one]
      field_simp
      nlinarith
    simpa using hh.congr' he
  exact ⟨hFn,hF0,hF0n,hdef⟩

#print axioms pruning_limits
end SeparationAsymptotic


==> anc/lean/additional-lean-companion/complete-separation/source/QuarterBareAssembly.lean <==
import QuarterColumnMatching

namespace SubquadraticQuarter
open OriginalAugmented EvenParity
open scoped BigOperators

theorem row_slot_eligible {m n : Nat} (B : Matrix m n) (x0 : Fin n)
    (P : Finset (Fin m×Fin m)) (hP : IsPairing (rowRel B x0) P)
    (i : Fin (pairingSize P)) (b : Bool) : pairingSlot P (i,b)∈eligibleRows B x0 := by
  have h := (hP.1 _ (pairAt_mem P i)).2
  cases b
  · simpa [pairingSlot] using h.1
  · simpa [pairingSlot] using h.2.1

theorem row_pair_witness {m n : Nat} (B : Matrix m n) (x0 : Fin n)
    (P : Finset (Fin m×Fin m)) (hP : IsPairing (rowRel B x0) P)
    (i : Fin (pairingSize P)) :
    ∃ c, B (pairingSlot P (i,false)) c=true ∧ B (pairingSlot P (i,true)) c=true := by
  simpa [pairingSlot] using (hP.1 _ (pairAt_mem P i)).2.2.2

theorem column_pair_witness {m n : Nat} (B : Matrix m n) (x0 : Fin n)
    (P : Finset (Fin n×Fin n)) (hP : IsPairing (colRel B x0) P)
    (i : Fin (pairingSize P)) :
    ∃ r, B r x0=true ∧ B r (pairingSlot P (i,false))=true ∧ B r (pairingSlot P (i,true))=true := by
  simpa [pairingSlot] using (hP.1 _ (pairAt_mem P i)).2.2.2

/-- The two pairings produce actual bare-anchor block data. Shared columns
    are chosen from row intersections; repeated shared rows are allowed. -/
theorem assemble_bare_data {m n : Nat} (B : Matrix m n) (x0 : Fin n)
    (RP : Finset (Fin m×Fin m)) (hR : IsPairing (rowRel B x0) RP)
    (CP : Finset (Fin n×Fin n)) (hC : IsPairing (colRel B x0) CP) :
    ∃ D : BareQuarter.BlockData m n (pairingSize RP) (pairingSize CP),
      BareQuarter.RowWitnesses D B ∧ BareQuarter.ColWitnesses D B ∧
      (∀ j, B (BareQuarter.witnessRow D j) x0=true) ∧
      (∀ i, BareQuarter.witnessCol D i≠x0) := by
  classical
  let ca := fun i => Classical.choose (row_pair_witness B x0 RP hR i)
  let ra := fun j => Classical.choose (column_pair_witness B x0 CP hC j)
  have hc : ∀ i, B (pairingSlot RP (i,false)) (ca i)=true ∧
      B (pairingSlot RP (i,true)) (ca i)=true := fun i =>
    Classical.choose_spec (row_pair_witness B x0 RP hR i)
  have hr : ∀ j, B (ra j) x0=true ∧ B (ra j) (pairingSlot CP (j,false))=true ∧
      B (ra j) (pairingSlot CP (j,true))=true := fun j =>
    Classical.choose_spec (column_pair_witness B x0 CP hC j)
  have hnot : ∀ i b, B (pairingSlot RP (i,b)) x0=false := by
    intro i b
    exact (Finset.mem_filter.mp (row_slot_eligible B x0 RP hR i b)).2.1
  let D : BareQuarter.BlockData m n (pairingSize RP) (pairingSize CP) := {
    row := pairingSlot RP
    col := pairingSlot CP
    row_inj := fun p q hp => pairingSlot_injective hR hp
    col_inj := fun p q hp => pairingSlot_injective hC hp
    commonCol := ca
    commonRow := ra
    anchors_bare := by
      intro j i
      constructor
      · intro he
        have ha := (hr j).1
        rw [he,hnot i false] at ha
        contradiction
      · intro he
        have ha := (hr j).1
        rw [he,hnot i true] at ha
        contradiction }
  refine ⟨D,?_,?_,?_,?_⟩
  · intro i
    exact hc i
  · intro j
    exact (hr j).2
  · intro j
    exact (hr j).1
  · intro i he
    have ha := (hc i).1
    change ca i=x0 at he
    rw [he,hnot i false] at ha
    contradiction

/-- Indexed anchor multiplicities are bounded even when the same anchor row
    is used by several column pairs. -/
theorem pivot_anchor_profile {m n R C : Nat} (B : Matrix m n) (hB : C4Free B)
    (x0 : Fin n) (D : BareQuarter.BlockData m n R C) (hcols : BareQuarter.ColWitnesses D B)
    (hthrough : ∀ j, B (BareQuarter.witnessRow D j) x0=true)
    (bmax : Nat) (hbmax : ∀ r, degree B r≤bmax) (x : Fin n) (hx : x≠x0) :
    2*BareQuarter.anchorProfile D B x≤bmax := by
  classical
  by_cases hex : ∃ j, B (BareQuarter.witnessRow D j) x=true
  · obtain ⟨j0,hj0⟩ := hex
    let r0 := BareQuarter.witnessRow D j0
    have hpoint : ∀ j : Fin C,
        2*bit (B (BareQuarter.witnessRow D j) x)≤
          bit (B r0 (BareQuarter.col0 D j))+bit (B r0 (BareQuarter.col1 D j)) := by
      intro j
      by_cases hj : B (BareQuarter.witnessRow D j) x=true
      · have he : BareQuarter.witnessRow D j=r0 := by
          by_contra hne
          exact hB _ _ x0 x hne (Ne.symm hx) ⟨hthrough j,hj,hthrough j0,hj0⟩
        have hc := hcols j
        rw [he] at hc
        simp [bit,hj,hc.1,hc.2]
      · have hjf := Bool.eq_false_iff.mpr hj
        simp [bit,hjf]
    have hs := fsum_le C _ _ hpoint
    rw [fsum_mul_left] at hs
    have hlabel := BareQuarter.labelled_sum_le C n D.col D.col_inj (fun c => bit (B r0 c))
    have hrow : fsum C (fun j => bit (B r0 (BareQuarter.col0 D j))+bit (B r0 (BareQuarter.col1 D j)))≤degree B r0 := hlabel
    exact hs.trans (hrow.trans (hbmax r0))
  · have hz : ∀ j : Fin C, bit (B (BareQuarter.witnessRow D j) x)=0 := by
      intro j
      have hj : B (BareQuarter.witnessRow D j) x=false := Bool.eq_false_iff.mpr (fun hh => hex ⟨j,hh⟩)
      simp [bit,hj]
    unfold BareQuarter.anchorProfile
    rw [fsum_congr C _ _ hz,fsum_const]
    simp

theorem bare_original_admissible {m n R C : Nat} (B : Matrix m n) (hB : C4Free B)
    (D : BareQuarter.BlockData m n R C) (hrows : BareQuarter.RowWitnesses D B)
    (hcols : BareQuarter.ColWitnesses D B) :
    Admissible B (BareQuarter.selected D B) (BareQuarter.pairs D B) := by
  refine ⟨hB,?_,BareQuarter.constructed_cover D B,?_,?_⟩
  · intro r c hbase
    apply Bool.eq_false_iff.mpr
    intro hs
    have hz := BareQuarter.selected_outside_base D B r c hs
    simp [hz] at hbase
  · intro p hp hr hc hh
    exact (BareQuarter.constructed_C2 D B p hp).1 hh.1
  · intro p hp
    exact BareQuarter.constructed_C3 D B hB hrows hcols p hp

theorem bare_actual_Tstar_count {m n R C : Nat} (B : Matrix m n) (hB : C4Free B)
    (D : BareQuarter.BlockData m n R C) (hrows : BareQuarter.RowWitnesses D B)
    (hcols : BareQuarter.ColWitnesses D B) (bmax : Nat)
    (hprofile : ∀ i, 2*BareQuarter.anchorProfile D B (BareQuarter.witnessCol D i)≤bmax) :
    2*R*C≤2*(Tstar B+fixedCount B)+R*bmax := by
  have had := bare_original_admissible B hB D hrows hcols
  have hT := pairs_le_Tstar B (BareQuarter.selected D B) (BareQuarter.pairs D B) had
  have hcount := BareQuarter.finite_count_sharp D B
  rw [←UnrestrictedUniform.fixedCount_eq_total] at hcount
  have hbad := fsum_le R _ _ hprofile
  rw [fsum_mul_left,fsum_const] at hbad
  change 2*BareQuarter.badBudget D B≤R*bmax at hbad
  rw [Nat.mul_assoc]
  omega

/-- Complete deterministic finite selection. All row/column pairs and anchors
    have been constructed from B; they are not premises of this statement. -/
theorem finite_quarter_selection {m n : Nat} (hn : 0<n) (B : Matrix m n) (hB : C4Free B)
    (bmax : Nat) (hbmax : ∀ r, degree B r≤bmax) :
    ∃ (x0 : Fin n) (R C u : Nat),
      n*(ElementaryMixing.colDegree B x0+leaveDegree B x0)≤fixedCount B+ElementaryMixing.orderedLeave B ∧
      n≤2*C+1+leaveDegree B x0+ElementaryMixing.colDegree B x0 ∧
      m≤2*R+ElementaryMixing.colDegree B x0+(lowRows B).card+u ∧
      u*fixedCount B≤2*m*n ∧ 2*R≤m ∧ 2*C≤n ∧
      2*R*C≤2*(Tstar B+fixedCount B)+R*bmax := by
  classical
  obtain ⟨x0,hx0⟩ := exists_pivot hn B
  obtain ⟨RP,hRP,hRcount,hU⟩ := exists_row_pairing B x0
  obtain ⟨CP,hCP,hCcount⟩ := exists_column_pairing B x0
  obtain ⟨D,hrows,hcols,hthrough,havoid⟩ := assemble_bare_data B x0 RP hRP CP hCP
  have hprofile : ∀ i, 2*BareQuarter.anchorProfile D B (BareQuarter.witnessCol D i)≤bmax := by
    intro i
    exact pivot_anchor_profile B hB x0 D hcols hthrough bmax hbmax _ (havoid i)
  have hcount := bare_actual_Tstar_count B hB D hrows hcols bmax hprofile
  have hRcap := pairing_size_bound hRP
  have hCcap := pairing_size_bound hCP
  simp only [Fintype.card_fin] at hRcap hCcap
  exact ⟨x0,pairingSize RP,pairingSize CP,(unmatchedRows B x0 RP).card,
    hx0,hCcount,hRcount,hU,hRcap,hCcap,hcount⟩

#print axioms assemble_bare_data
#print axioms pivot_anchor_profile
#print axioms bare_original_admissible
#print axioms bare_actual_Tstar_count
#print axioms finite_quarter_selection
end SubquadraticQuarter


==> anc/lean/additional-lean-companion/complete-separation/source/QuarterColumnMatching.lean <==
import QuarterRowMatching

namespace SubquadraticQuarter
open OriginalAugmented EvenParity
open scoped BigOperators

def colRel {m n : Nat} (B : Matrix m n) (x0 : Fin n) (c d : Fin n) : Prop :=
  c≠x0 ∧ d≠x0 ∧ ∃ r, B r x0=true ∧ B r c=true ∧ B r d=true

def unmatchedColumns {m n : Nat} (B : Matrix m n) (x0 : Fin n)
    (P : Finset (Fin n×Fin n)) : Finset (Fin n) := coveredColumns B x0 \ pairSupport P

/-- A maximal pairing inside the fixed-support groups through x0 is constructed.
    Its anchor rows may repeat; at most one unmatched covered column is charged
    to each row through x0. -/
theorem exists_column_pairing {m n : Nat} (B : Matrix m n) (x0 : Fin n) :
    ∃ P : Finset (Fin n×Fin n), IsPairing (colRel B x0) P ∧
      n≤2*pairingSize P+1+leaveDegree B x0+ElementaryMixing.colDegree B x0 := by
  classical
  obtain ⟨P,hP,hmax⟩ := exists_maximal_pairing (colRel B x0)
  let U := unmatchedColumns B x0 P
  have hcov : ∀ c∈U, c≠x0 ∧ ∃ r, B r x0=true ∧ B r c=true := by
    intro c hc
    exact (coveredColumns_mem B x0 c).mp (Finset.mem_sdiff.mp hc).1
  let f : {c : Fin n // c∈U} → {r : Fin m // r∈rowsThrough B x0} := fun c =>
    ⟨Classical.choose (hcov c.val c.property).2,
      (rowsThrough_mem B x0 _).mpr (Classical.choose_spec (hcov c.val c.property).2).1⟩
  have hfedge : ∀ c : {c : Fin n // c∈U}, B (f c).val c.val=true := by
    intro c
    exact (Classical.choose_spec (hcov c.val c.property).2).2
  have hfinj : Function.Injective f := by
    intro c d he
    apply Subtype.ext
    by_contra hcd
    have hc0 := (hcov c.val c.property).1
    have hd0 := (hcov d.val d.property).1
    have hcf := (Finset.mem_sdiff.mp c.property).2
    have hdf := (Finset.mem_sdiff.mp d.property).2
    have hrow := (rowsThrough_mem B x0 (f c).val).mp (f c).property
    have hce := hfedge c
    have hde := hfedge d
    have hvals := congrArg Subtype.val he
    have hde' : B (f c).val d.val=true := by rw [hvals]; exact hde
    exact hmax c.val d.val hcf hdf hcd ⟨hc0,hd0,(f c).val,hrow,hce,hde'⟩
  have hu := Fintype.card_le_of_injective f hfinj
  simp only [Fintype.card_coe] at hu
  rw [rowsThrough_card] at hu
  have hcover : coveredColumns B x0⊆pairSupport P ∪ U := by
    intro c hc
    by_cases hp : c∈pairSupport P
    · exact Finset.mem_union_left _ hp
    · apply Finset.mem_union_right
      exact Finset.mem_sdiff.mpr ⟨hc,hp⟩
  have hcount := (Finset.card_le_card hcover).trans (Finset.card_union_le _ _)
  rw [pairing_support_card hP,←pairingSize_eq_card] at hcount
  have he := covered_columns_count B x0
  exact ⟨P,hP,by omega⟩

#print axioms exists_column_pairing
end SubquadraticQuarter


==> anc/lean/additional-lean-companion/complete-separation/source/QuarterFiniteCounts.lean <==
import FinitePairings
import BareCounting
import OriginalFixedBase
import MixingData
import Mathlib.Algebra.BigOperators.Fin
import Mathlib.Data.Finset.Max

namespace SubquadraticQuarter
open OriginalAugmented EvenParity
open scoped BigOperators

theorem nsum_eq_list_sum {V : Type} (xs : List V) (f : V → Nat) :
    nsum xs f=(xs.map f).sum := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum,ih]

theorem fsum_eq_sum (k : Nat) (f : Fin k → Nat) : fsum k f=∑ i, f i := by
  rw [Fin.sum_univ_def,←nsum_eq_list_sum]
  rfl

def rowSupport {m n : Nat} (B : Matrix m n) (r : Fin m) : Finset (Fin n) :=
  Finset.univ.filter (fun c => B r c=true)

def rowsThrough {m n : Nat} (B : Matrix m n) (x0 : Fin n) : Finset (Fin m) :=
  Finset.univ.filter (fun r => B r x0=true)

def coveredColumns {m n : Nat} (B : Matrix m n) (x0 : Fin n) : Finset (Fin n) :=
  Finset.univ.filter (fun c => c≠x0 ∧ common B x0 c≠0)

def lowRows {m n : Nat} (B : Matrix m n) : Finset (Fin m) :=
  Finset.univ.filter (fun r => 2*m*degree B r<fixedCount B)

def eligibleRows {m n : Nat} (B : Matrix m n) (x0 : Fin n) : Finset (Fin m) :=
  Finset.univ.filter (fun r => B r x0=false ∧ fixedCount B≤2*m*degree B r)

theorem rowSupport_mem {m n : Nat} (B : Matrix m n) (r : Fin m) (c : Fin n) :
    c∈rowSupport B r ↔ B r c=true := by simp [rowSupport]

theorem rowsThrough_mem {m n : Nat} (B : Matrix m n) (x0 : Fin n) (r : Fin m) :
    r∈rowsThrough B x0 ↔ B r x0=true := by simp [rowsThrough]

theorem rowSupport_card {m n : Nat} (B : Matrix m n) (r : Fin m) :
    (rowSupport B r).card=degree B r := by
  unfold rowSupport degree
  rw [Finset.card_filter,fsum_eq_sum]
  rfl

theorem rowsThrough_card {m n : Nat} (B : Matrix m n) (x0 : Fin n) :
    (rowsThrough B x0).card=ElementaryMixing.colDegree B x0 := by
  unfold rowsThrough ElementaryMixing.colDegree
  rw [Finset.card_filter,fsum_eq_sum]
  rfl

theorem sum_degrees {m n : Nat} (B : Matrix m n) : ∑ r, degree B r=fixedCount B := by
  rw [UnrestrictedUniform.fixedCount_eq_total]
  exact (fsum_eq_sum m (degree B)).symm

theorem sum_column_degrees {m n : Nat} (B : Matrix m n) :
    ∑ c, ElementaryMixing.colDegree B c=fixedCount B := by
  simp only [ElementaryMixing.colDegree,fsum_eq_sum]
  rw [Finset.sum_comm]
  simpa only [degree,fsum_eq_sum] using sum_degrees B

theorem score_sum {m n : Nat} (B : Matrix m n) :
    ∑ c, (ElementaryMixing.colDegree B c+leaveDegree B c)=fixedCount B+ElementaryMixing.orderedLeave B := by
  rw [Finset.sum_add_distrib,sum_column_degrees]
  rw [ElementaryMixing.orderedLeave,fsum_eq_sum]

/-- A pivot column is selected from the actual degree and leave-degree scores. -/
theorem exists_pivot {m n : Nat} (hn : 0<n) (B : Matrix m n) :
    ∃ x0 : Fin n, n*(ElementaryMixing.colDegree B x0+leaveDegree B x0)≤
      fixedCount B+ElementaryMixing.orderedLeave B := by
  classical
  have hne : (Finset.univ : Finset (Fin n)).Nonempty := ⟨⟨0,hn⟩,Finset.mem_univ _⟩
  obtain ⟨x0,hx,hmin⟩ := Finset.exists_min_image Finset.univ
    (fun c => ElementaryMixing.colDegree B c+leaveDegree B c) hne
  have hs := Finset.sum_le_sum (fun c hc => hmin c hc)
  rw [score_sum] at hs
  exact ⟨x0,by simpa only [Finset.sum_const,nsmul_eq_mul,Finset.card_univ,Fintype.card_fin] using hs⟩

theorem coveredColumns_mem {m n : Nat} (B : Matrix m n) (x0 c : Fin n) :
    c∈coveredColumns B x0 ↔ c≠x0 ∧ ∃ r, B r x0=true ∧ B r c=true := by
  classical
  have he : common B x0 c≠0 ↔ ∃ r, B r x0=true ∧ B r c=true := by
    constructor
    · intro hnz
      by_contra hno
      apply hnz
      exact (common_zero_iff B x0 c).mpr (fun r hr => hno ⟨r,hr⟩)
    · rintro ⟨r,hr⟩ hz
      exact (common_zero_iff B x0 c).mp hz r hr
  simp only [coveredColumns,Finset.mem_filter,Finset.mem_univ,true_and,he]

theorem covered_columns_count {m n : Nat} (B : Matrix m n) (x0 : Fin n) :
    (coveredColumns B x0).card+leaveDegree B x0+1=n := by
  have hp : ∀ c : Fin n,
      (if c≠x0 ∧ common B x0 c≠0 then 1 else 0)+
      (if c=x0 then 0 else if common B x0 c=0 then 1 else 0)+
      (if c=x0 then 1 else 0)=1 := by
    intro c
    by_cases hc : c=x0 <;> by_cases hz : common B x0 c=0 <;> simp [hc,hz]
  have hs := fsum_congr n _ _ hp
  rw [fsum_add,fsum_add,fsum_single,fsum_const] at hs
  change fsum n (fun c => if c≠x0 ∧ common B x0 c≠0 then 1 else 0)+leaveDegree B x0+1=n*1 at hs
  rw [fsum_eq_sum] at hs
  unfold coveredColumns
  rw [Finset.card_filter]
  simpa only [Nat.mul_one] using hs

theorem row_support_sum_le {m n : Nat} (B : Matrix m n) (U : Finset (Fin m))
    (hdisj : ∀ r∈U, ∀ s∈U, r≠s → ∀ c, ¬(B r c=true ∧ B s c=true)) :
    ∑ r∈U, degree B r≤n := by
  classical
  have hd : (U : Set (Fin m)).PairwiseDisjoint (rowSupport B) := by
    intro r hr s hs hrs
    change Disjoint (rowSupport B r) (rowSupport B s)
    rw [Finset.disjoint_left]
    intro c hc hcs
    exact hdisj r hr s hs hrs c ⟨(rowSupport_mem B r c).mp hc,(rowSupport_mem B s c).mp hcs⟩
  have hcard := Finset.card_le_univ (U.biUnion (rowSupport B))
  rw [Finset.card_biUnion hd] at hcard
  simpa only [rowSupport_card,Fintype.card_fin] using hcard

#print axioms exists_pivot
#print axioms covered_columns_count
#print axioms row_support_sum_le
end SubquadraticQuarter


==> anc/lean/additional-lean-companion/complete-separation/source/QuarterLimits.lean <==
import QuarterLoss
import Mathlib.Analysis.SpecificLimits.Basic

namespace SubquadraticQuarter
open OriginalAugmented EvenParity Filter

/-- Every term in the explicit construction loss vanishes under the actual
    near-extremal count and subquadratic dimension hypotheses. -/
theorem quarterLoss_tendsto_zero (m n : Nat → Nat) (hn : Tendsto n atTop atTop)
    (hnm : ∀ᶠ i in atTop, n i≤m i)
    (hsmall : Tendsto (fun i => (m i : Real)/(n i : Real)^2) atTop (nhds 0))
    (B : ∀ i, Matrix (m i) (n i)) (hB : ∀ i, C4Free (B i))
    (hF : Tendsto (fun i => (fixedCount (B i) : Real)/((n i : Real)*Real.sqrt (m i))) atTop (nhds 1)) :
    Tendsto (fun i => quarterLoss (B i)) atTop (nhds 0) := by
  have hm : Tendsto m atTop atTop := tendsto_atTop_mono' atTop hnm hn
  have hpos : ∀ᶠ i in atTop, 0<n i ∧ 0<m i := by
    filter_upwards [hn.eventually_ge_atTop 1,hnm] with i hi hinm
    exact ⟨by omega,by omega⟩
  have hFpos : ∀ᶠ i in atTop, 0<fixedCount (B i) := by
    filter_upwards [hF.eventually_const_lt (by norm_num : (0:Real)<1)] with i hi
    by_contra hnot
    have hz : fixedCount (B i)=0 := Nat.eq_zero_of_not_pos hnot
    simp [hz] at hi
  have hin : Tendsto (fun i => 1/(n i : Real)) atTop (nhds 0) :=
    tendsto_one_div_atTop_nhds_zero_nat.comp hn
  have him : Tendsto (fun i => 1/(m i : Real)) atTop (nhds 0) :=
    tendsto_one_div_atTop_nhds_zero_nat.comp hm
  have his : Tendsto (fun i => 1/Real.sqrt (m i : Real)) atTop (nhds 0) := by
    simpa only [Real.sqrt_div (show (0:Real)≤1 by norm_num),Real.sqrt_one,Real.sqrt_zero] using him.sqrt
  have hroot : Tendsto (fun i => Real.sqrt (m i : Real)/(n i : Real)) atTop (nhds 0) := by
    simpa only [Real.sqrt_div (Nat.cast_nonneg _),Real.sqrt_sq (Nat.cast_nonneg _),Real.sqrt_zero] using hsmall.sqrt
  have hFn : Tendsto (fun i => (fixedCount (B i) : Real)/(n i : Real)^2) atTop (nhds 0) := by
    have hh := hF.mul hroot
    have he : (fun i => (fixedCount (B i) : Real)/((n i : Real)*Real.sqrt (m i))*
        (Real.sqrt (m i : Real)/(n i : Real))) =ᶠ[atTop]
        (fun i => (fixedCount (B i) : Real)/(n i : Real)^2) := by
      filter_upwards [hpos] with i hi
      have hn0 : (n i : Real)≠0 := by exact_mod_cast (Nat.ne_of_gt hi.1)
      have hs0 : Real.sqrt (m i : Real)≠0 := ne_of_gt (Real.sqrt_pos.mpr (by exact_mod_cast hi.2))
      field_simp
    simpa using hh.congr' he
  have hFmn : Tendsto (fun i => (fixedCount (B i) : Real)/((m i : Real)*(n i : Real))) atTop (nhds 0) := by
    have hh := hF.mul his
    have he : (fun i => (fixedCount (B i) : Real)/((n i : Real)*Real.sqrt (m i))*
        (1/Real.sqrt (m i : Real))) =ᶠ[atTop]
        (fun i => (fixedCount (B i) : Real)/((m i : Real)*(n i : Real))) := by
      filter_upwards [hpos] with i hi
      have hn0 : (n i : Real)≠0 := by exact_mod_cast (Nat.ne_of_gt hi.1)
      have hmR : (0:Real)<m i := by exact_mod_cast hi.2
      have hs0 : Real.sqrt (m i : Real)≠0 := ne_of_gt (Real.sqrt_pos.mpr hmR)
      have hs := Real.sq_sqrt hmR.le
      field_simp
      nlinarith
    simpa using hh.congr' he
  have hD : Tendsto (fun i => defectR (B i)/(n i : Real)^2) atTop (nhds 0) := by
    have hh := (((tendsto_const_nhds (x := (1:Real))).sub hin).add hFn).sub (hF.pow 2)
    have he : (fun i => 1-1/(n i : Real)+(fixedCount (B i) : Real)/(n i : Real)^2-
        ((fixedCount (B i) : Real)/((n i : Real)*Real.sqrt (m i)))^2) =ᶠ[atTop]
        (fun i => defectR (B i)/(n i : Real)^2) := by
      filter_upwards [hpos] with i hi
      have hn0 : (n i : Real)≠0 := by exact_mod_cast (Nat.ne_of_gt hi.1)
      have hm0 : (m i : Real)≠0 := by exact_mod_cast (Nat.ne_of_gt hi.2)
      have hs : (Real.sqrt (m i : Real))^2=(m i : Real) := Real.sq_sqrt (Nat.cast_nonneg _)
      simp only [defectR,ElementaryMixing.defect,Rat.cast_sub,Rat.cast_add,Rat.cast_mul,
        Rat.cast_div,Rat.cast_pow,Rat.cast_natCast,Rat.cast_one,div_pow,mul_pow,hs]
      field_simp
    simpa using hh.congr' he
  have hV : Tendsto (fun i => varianceR (B i)/(n i : Real)^2) atTop (nhds 0) := by
    apply squeeze_zero' (Eventually.of_forall (fun i => div_nonneg (varianceR_nonneg _) (sq_nonneg _)))
    · filter_upwards [hpos] with i hi
      exact div_le_div_of_nonneg_right (varianceR_le_defect (B i) (hB i) hi.2 hi.1) (sq_nonneg _)
    · exact hD
  have hL : Tendsto (fun i => (ElementaryMixing.orderedLeave (B i) : Real)/(n i : Real)^2) atTop (nhds 0) := by
    apply squeeze_zero' (Eventually.of_forall (fun i => div_nonneg (Nat.cast_nonneg _) (sq_nonneg _)))
    · filter_upwards [hpos] with i hi
      exact div_le_div_of_nonneg_right (leave_le_defect (B i) (hB i) hi.2 hi.1) (sq_nonneg _)
    · exact hD
  have hLs : Tendsto (fun i => (ElementaryMixing.orderedLeave (B i) : Real)/((m i : Real)*(n i : Real)))
      atTop (nhds 0) := by
    apply squeeze_zero' (Eventually.of_forall (fun i =>
      div_nonneg (Nat.cast_nonneg _) (mul_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg _))))
    · filter_upwards [hpos,hnm] with i hi hinm
      have hnR : (0:Real)<n i := by exact_mod_cast hi.1
      have hnmR : (n i : Real)≤m i := by exact_mod_cast hinm
      exact div_le_div_of_nonneg_left (Nat.cast_nonneg _) (sq_pos_of_pos hnR) (by nlinarith)
    · exact hL
  have hVs : Tendsto (fun i => Real.sqrt (varianceR (B i))/(n i : Real)) atTop (nhds 0) := by
    simpa only [Real.sqrt_div (varianceR_nonneg _),Real.sqrt_sq (Nat.cast_nonneg _),Real.sqrt_zero] using hV.sqrt
  have hMax : Tendsto (fun i => (maxRowDegree (B i) : Real)/(n i : Real)) atTop (nhds 0) := by
    apply squeeze_zero' (Eventually.of_forall (fun i => div_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg _)))
    · apply Eventually.of_forall
      intro i
      have hh := div_le_div_of_nonneg_right (maxRow_real_bound (B i)) (Nat.cast_nonneg (n i) : (0:Real)≤n i)
      simpa only [add_div,div_div] using hh
    · simpa using hFmn.add hVs
  have hNF : Tendsto (fun i => (n i : Real)/(fixedCount (B i) : Real)) atTop (nhds 0) := by
    have hh := his.div hF (by norm_num : (1:Real)≠0)
    have he : (fun i => (1/Real.sqrt (m i : Real))/
        ((fixedCount (B i) : Real)/((n i : Real)*Real.sqrt (m i)))) =ᶠ[atTop]
        (fun i => (n i : Real)/(fixedCount (B i) : Real)) := by
      filter_upwards [hpos,hFpos] with i hi hfi
      have hF0 : (fixedCount (B i) : Real)≠0 := by exact_mod_cast (Nat.ne_of_gt hfi)
      have hn0 : (n i : Real)≠0 := by exact_mod_cast (Nat.ne_of_gt hi.1)
      have hs0 : Real.sqrt (m i : Real)≠0 := ne_of_gt (Real.sqrt_pos.mpr (by exact_mod_cast hi.2))
      field_simp
    simpa using hh.congr' he
  have hLow : Tendsto (fun i => (m i : Real)*varianceR (B i)/(fixedCount (B i) : Real)^2)
      atTop (nhds 0) := by
    have hh := hV.div (hF.pow 2) (by norm_num : (1:Real)^2≠0)
    have he : (fun i => (varianceR (B i)/(n i : Real)^2)/
        ((fixedCount (B i) : Real)/((n i : Real)*Real.sqrt (m i)))^2) =ᶠ[atTop]
        (fun i => (m i : Real)*varianceR (B i)/(fixedCount (B i) : Real)^2) := by
      filter_upwards [hpos,hFpos] with i hi hfi
      have hF0 : (fixedCount (B i) : Real)≠0 := by exact_mod_cast (Nat.ne_of_gt hfi)
      have hn0 : (n i : Real)≠0 := by exact_mod_cast (Nat.ne_of_gt hi.1)
      have hm0 : (m i : Real)≠0 := by exact_mod_cast (Nat.ne_of_gt hi.2)
      rw [div_pow,mul_pow,Real.sq_sqrt (Nat.cast_nonneg _)]
      field_simp
    simpa using hh.congr' he
  have hA : Tendsto (fun i => ((fixedCount (B i) : Real)+(ElementaryMixing.orderedLeave (B i) : Real))/
      ((m i : Real)*(n i : Real))) atTop (nhds 0) := by simpa only [add_div,zero_add] using hFmn.add hLs
  have hC : Tendsto (fun i => ((fixedCount (B i) : Real)+(ElementaryMixing.orderedLeave (B i) : Real))/
      (n i : Real)^2) atTop (nhds 0) := by simpa only [add_div,zero_add] using hFn.add hL
  have hh := ((((((hA.const_mul (1/4 : Real)).add hLow).add (hNF.const_mul (1/2 : Real))).add
    (hin.const_mul (1/4 : Real))).add (hC.const_mul (1/4 : Real))).add (hMax.const_mul (1/4 : Real))).add hFmn
  have he : (fun i => (1/4 : Real)*(((fixedCount (B i) : Real)+(ElementaryMixing.orderedLeave (B i) : Real))/
      ((m i : Real)*(n i : Real)))+(m i : Real)*varianceR (B i)/(fixedCount (B i) : Real)^2+
      (1/2 : Real)*((n i : Real)/(fixedCount (B i) : Real))+(1/4 : Real)*(1/(n i : Real))+
      (1/4 : Real)*(((fixedCount (B i) : Real)+(ElementaryMixing.orderedLeave (B i) : Real))/(n i : Real)^2)+
      (1/4 : Real)*((maxRowDegree (B i) : Real)/(n i : Real))+
      (fixedCount (B i) : Real)/((m i : Real)*(n i : Real))) =ᶠ[atTop]
      (fun i => quarterLoss (B i)) := by
    apply Eventually.of_forall
    intro i
    unfold quarterLoss
    simp only [div_eq_mul_inv,mul_inv_rev]
    ring
  simpa using hh.congr' he

/-- Actual fixed-base optimal selected-pair density is eventually at least
    one quarter minus any positive error, for every near-extremal base family. -/
theorem universal_quarter_normalized (m n : Nat → Nat) (hn : Tendsto n atTop atTop)
    (hnm : ∀ᶠ i in atTop, n i≤m i)
    (hsmall : Tendsto (fun i => (m i : Real)/(n i : Real)^2) atTop (nhds 0))
    (B : ∀ i, Matrix (m i) (n i)) (hB : ∀ i, C4Free (B i))
    (hF : Tendsto (fun i => (fixedCount (B i) : Real)/((n i : Real)*Real.sqrt (m i))) atTop (nhds 1))
    (epsilon : Real) (hepsilon : 0<epsilon) :
    ∀ᶠ i in atTop, (1/4 : Real)-epsilon≤(Tstar (B i) : Real)/((m i : Real)*(n i : Real)) := by
  have hLoss := quarterLoss_tendsto_zero m n hn hnm hsmall B hB hF
  filter_upwards [hn.eventually_ge_atTop 1,hnm,
    hF.eventually_const_lt (by norm_num : (0:Real)<1),hLoss.eventually_lt_const hepsilon]
    with i hni hinm hfi hli
  have hnpos : 0<n i := by omega
  have hmpos : 0<m i := by omega
  have hFpos : 0<fixedCount (B i) := by
    by_contra hnot
    have hz : fixedCount (B i)=0 := Nat.eq_zero_of_not_pos hnot
    simp [hz] at hfi
  have hb := finite_Tstar_quarter_loss hmpos hnpos (B i) (hB i) hFpos
  linarith

#print axioms quarterLoss_tendsto_zero
#print axioms universal_quarter_normalized
end SubquadraticQuarter


==> anc/lean/additional-lean-companion/complete-separation/source/QuarterLoss.lean <==
import QuarterRealStats

namespace SubquadraticQuarter
open OriginalAugmented EvenParity

noncomputable def quarterLoss {m n : Nat} (B : Matrix m n) : Real :=
  ((fixedCount B : Real)+(ElementaryMixing.orderedLeave B : Real))/(4*(m : Real)*(n : Real))+
  (m : Real)*varianceR B/(fixedCount B : Real)^2+(n : Real)/(2*(fixedCount B : Real))+
  1/(4*(n : Real))+
  ((fixedCount B : Real)+(ElementaryMixing.orderedLeave B : Real))/(4*(n : Real)^2)+
  (maxRowDegree B : Real)/(4*(n : Real))+(fixedCount B : Real)/((m : Real)*(n : Real))

/-- Uniform finite quarter lower bound in terms of actual base statistics.
    All pivot, pairing and anchor choices have been constructed internally. -/
theorem finite_Tstar_quarter_loss {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B : Matrix m n) (hB : C4Free B) (hF : 0<fixedCount B) :
    (1/4 : Real)-(Tstar B : Real)/((m : Real)*(n : Real))≤quarterLoss B := by
  have hmR : (0:Real)<m := by exact_mod_cast hm
  have hnR : (0:Real)<n := by exact_mod_cast hn
  have hFR : (0:Real)<fixedCount B := by exact_mod_cast hF
  have hm0 := ne_of_gt hmR
  have hn0 := ne_of_gt hnR
  have hF0 := ne_of_gt hFR
  obtain ⟨x0,R,C,u,hscore,hcol,hrow,hu,hR,hC,hbare⟩ :=
    finite_quarter_selection hn B hB (maxRowDegree B) (degree_le_maxRow B)
  let a := ElementaryMixing.colDegree B x0
  let l := leaveDegree B x0
  let low := (lowRows B).card
  have hrow' : m≤2*R+a+low+u := hrow
  have hcol' : n≤2*C+1+l+a := hcol
  have hrn := Nat.mul_le_mul_right n hrow'
  have hcR := Nat.mul_le_mul_left (2*R) hcol'
  have hsmall := Nat.mul_le_mul_right (1+l+a) hR
  have hbsmall := Nat.mul_le_mul_right (maxRowDegree B) hR
  have hrawNat : m*n≤4*Tstar B+4*fixedCount B+n*(a+low+u)+m*(1+l+a+maxRowDegree B) := by
    nlinarith
  have hraw : (m : Real)*(n : Real)-4*(Tstar B : Real)≤
      4*(fixedCount B : Real)+(n : Real)*((a : Real)+(low : Real)+(u : Real))+
      (m : Real)*(1+(l : Real)+(a : Real)+(maxRowDegree B : Real)) := by
    have hh : (m : Real)*(n : Real)≤4*(Tstar B : Real)+4*(fixedCount B : Real)+
        (n : Real)*((a : Real)+(low : Real)+(u : Real))+
        (m : Real)*(1+(l : Real)+(a : Real)+(maxRowDegree B : Real)) := by exact_mod_cast hrawNat
    linarith
  have hscoreR : (n : Real)*((a : Real)+(l : Real))≤
      (fixedCount B : Real)+(ElementaryMixing.orderedLeave B : Real) := by exact_mod_cast hscore
  have hal : (a : Real)+(l : Real)≤
      ((fixedCount B : Real)+(ElementaryMixing.orderedLeave B : Real))/(n : Real) := by
    apply (le_div_iff₀ hnR).mpr
    nlinarith
  have hna : (n : Real)*(a : Real)≤(fixedCount B : Real)+(ElementaryMixing.orderedLeave B : Real) := by
    have hl0 : (0:Real)≤l := Nat.cast_nonneg _
    nlinarith [mul_nonneg hnR.le hl0]
  have hlowVar := low_rows_variance hm B
  have hlow : (low : Real)≤4*(m : Real)^2*varianceR B/(fixedCount B : Real)^2 := by
    exact (le_div_iff₀ (sq_pos_of_pos hFR)).mpr hlowVar
  have huR : (u : Real)*(fixedCount B : Real)≤2*(m : Real)*(n : Real) := by exact_mod_cast hu
  have huBound : (u : Real)≤2*(m : Real)*(n : Real)/(fixedCount B : Real) :=
    (le_div_iff₀ hFR).mpr huR
  have hlowN := mul_le_mul_of_nonneg_left hlow hnR.le
  have huN := mul_le_mul_of_nonneg_left huBound hnR.le
  have halM := mul_le_mul_of_nonneg_left hal hmR.le
  let H : Real := 4*(fixedCount B : Real)+((fixedCount B : Real)+(ElementaryMixing.orderedLeave B : Real))+
    (n : Real)*(4*(m : Real)^2*varianceR B/(fixedCount B : Real)^2)+
    (n : Real)*(2*(m : Real)*(n : Real)/(fixedCount B : Real))+
    (m : Real)*(1+((fixedCount B : Real)+(ElementaryMixing.orderedLeave B : Real))/(n : Real)+
      (maxRowDegree B : Real))
  have hH : (m : Real)*(n : Real)-4*(Tstar B : Real)≤H := by
    dsimp [H]
    linarith only [hraw,hna,hlowN,huN,halM]
  have hden : (0:Real)<4*(m : Real)*(n : Real) := by positivity
  have hfinal := div_le_div_of_nonneg_right hH hden.le
  have hleft : ((m : Real)*(n : Real)-4*(Tstar B : Real))/(4*(m : Real)*(n : Real))=
      (1/4 : Real)-(Tstar B : Real)/((m : Real)*(n : Real)) := by field_simp
  have hright : H/(4*(m : Real)*(n : Real))=quarterLoss B := by
    unfold H quarterLoss
    field_simp
    ring
  rw [hleft,hright] at hfinal
  exact hfinal

#print axioms finite_Tstar_quarter_loss
end SubquadraticQuarter


==> anc/lean/additional-lean-companion/complete-separation/source/QuarterRealStats.lean <==
import QuarterBareAssembly
import MixingBound
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Tactic.Ring

namespace SubquadraticQuarter
open OriginalAugmented EvenParity
open scoped BigOperators

def varianceR {m n : Nat} (B : Matrix m n) : Real := (ElementaryMixing.variance B : Real)
def defectR {m n : Nat} (B : Matrix m n) : Real := (ElementaryMixing.defect B : Real)
def maxRowDegree {m n : Nat} (B : Matrix m n) : Nat := Finset.univ.sup (degree B)

theorem cast_rat_sum_list {V : Type*} (xs : List V) (f : V → Rat) :
    (FiniteRatSums.sum xs f : Real)=(xs.map (fun x => (f x : Real))).sum := by
  induction xs with
  | nil => simp [FiniteRatSums.sum]
  | cons x xs ih => simp [FiniteRatSums.sum,ih,Rat.cast_add]

theorem cast_rat_fsum (k : Nat) (f : Fin k → Rat) :
    (FiniteRatSums.sum (List.finRange k) f : Real)=∑ i, (f i : Real) := by
  rw [Fin.sum_univ_def]
  exact cast_rat_sum_list _ _

theorem varianceR_eq_sum {m n : Nat} (B : Matrix m n) :
    varianceR B=∑ r, ((degree B r : Real)-(fixedCount B : Real)/(m : Real))^2 := by
  unfold varianceR ElementaryMixing.variance
  rw [cast_rat_fsum]
  simp only [Rat.cast_pow,Rat.cast_sub,ElementaryMixing.mean,Rat.cast_div,Rat.cast_natCast]

theorem varianceR_nonneg {m n : Nat} (B : Matrix m n) : 0≤varianceR B := by
  rw [varianceR_eq_sum]
  exact Finset.sum_nonneg (fun _ _ => sq_nonneg _)

theorem variance_leave_real {m n : Nat} (B : Matrix m n) (hB : C4Free B) (hm : 0<m) (hn : 0<n) :
    varianceR B+(ElementaryMixing.orderedLeave B : Real)=defectR B := by
  have h := congrArg (fun x : Rat => (x : Real)) (ElementaryMixing.defect_identity B hB hm hn)
  simpa only [Rat.cast_add,Rat.cast_natCast,varianceR,defectR] using h.symm

theorem varianceR_le_defect {m n : Nat} (B : Matrix m n) (hB : C4Free B) (hm : 0<m) (hn : 0<n) :
    varianceR B≤defectR B := by
  have h := variance_leave_real B hB hm hn
  have h0 : (0:Real)≤ElementaryMixing.orderedLeave B := Nat.cast_nonneg _
  linarith

theorem leave_le_defect {m n : Nat} (B : Matrix m n) (hB : C4Free B) (hm : 0<m) (hn : 0<n) :
    (ElementaryMixing.orderedLeave B : Real)≤defectR B := by
  have h := variance_leave_real B hB hm hn
  have h0 := varianceR_nonneg B
  linarith

theorem degree_le_maxRow {m n : Nat} (B : Matrix m n) (r : Fin m) : degree B r≤maxRowDegree B := by
  exact Finset.le_sup (Finset.mem_univ r)

theorem maxRow_real_bound {m n : Nat} (B : Matrix m n) :
    (maxRowDegree B : Real)≤(fixedCount B : Real)/(m : Real)+Real.sqrt (varianceR B) := by
  have hV := varianceR_nonneg B
  have hs := Real.sq_sqrt hV
  have hs0 := Real.sqrt_nonneg (varianceR B)
  have hrow : ∀ r, (degree B r : Real)≤(fixedCount B : Real)/(m : Real)+Real.sqrt (varianceR B) := by
    intro r
    have h := Finset.single_le_sum (fun s (_ : s∈(Finset.univ : Finset (Fin m))) =>
      sq_nonneg ((degree B s : Real)-(fixedCount B : Real)/(m : Real))) (Finset.mem_univ r)
    rw [←varianceR_eq_sum] at h
    nlinarith
  have hmean : (0:Real)≤(fixedCount B : Real)/(m : Real) :=
    div_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg _)
  have hsup : ∀ S : Finset (Fin m), ((S.sup (degree B) : Nat) : Real)≤
      (fixedCount B : Real)/(m : Real)+Real.sqrt (varianceR B) := by
    intro S
    induction S using Finset.induction_on with
    | empty => simpa using add_nonneg hmean hs0
    | @insert r S hr ih =>
      rw [Finset.sup_insert,Nat.cast_max]
      exact max_le (hrow r) ih
  exact hsup Finset.univ

/-- Actual low-degree rows are controlled by the variance about the actual mean F/m. -/
theorem low_rows_variance {m n : Nat} (hm : 0<m) (B : Matrix m n) :
    ((lowRows B).card : Real)*(fixedCount B : Real)^2≤4*(m : Real)^2*varianceR B := by
  have hmR : (0:Real)<m := by exact_mod_cast hm
  have hm0 : (m : Real)≠0 := ne_of_gt hmR
  have hF0 : (0:Real)≤fixedCount B := Nat.cast_nonneg _
  have hp : ∀ r∈lowRows B,
      (fixedCount B : Real)^2≤4*(m : Real)^2*((degree B r : Real)-(fixedCount B : Real)/(m : Real))^2 := by
    intro r hr
    have hraw := (Finset.mem_filter.mp hr).2
    have hlow : 2*(m : Real)*(degree B r : Real)<(fixedCount B : Real) := by exact_mod_cast hraw
    have hprod := mul_nonneg (show 0≤(fixedCount B : Real)-2*(m : Real)*(degree B r : Real) by linarith) hF0
    have hs := sq_nonneg ((fixedCount B : Real)-2*(m : Real)*(degree B r : Real))
    have hid : 4*(m : Real)^2*((degree B r : Real)-(fixedCount B : Real)/(m : Real))^2-
        (fixedCount B : Real)^2=
        ((fixedCount B : Real)-2*(m : Real)*(degree B r : Real))^2+
        2*(fixedCount B : Real)*((fixedCount B : Real)-2*(m : Real)*(degree B r : Real)) := by
      field_simp
      ring
    nlinarith
  have hs := Finset.sum_le_sum hp
  simp only [Finset.sum_const,nsmul_eq_mul,←Finset.mul_sum] at hs
  have hsub : (∑ r∈lowRows B, ((degree B r : Real)-(fixedCount B : Real)/(m : Real))^2)≤varianceR B := by
    rw [varianceR_eq_sum]
    exact Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _) (fun _ _ _ => sq_nonneg _)
  exact hs.trans (mul_le_mul_of_nonneg_left hsub (by positivity))

#print axioms variance_leave_real
#print axioms maxRow_real_bound
#print axioms low_rows_variance
end SubquadraticQuarter


==> anc/lean/additional-lean-companion/complete-separation/source/QuarterRowMatching.lean <==
import QuarterFiniteCounts

namespace SubquadraticQuarter
open OriginalAugmented EvenParity
open scoped BigOperators

def rowRel {m n : Nat} (B : Matrix m n) (x0 : Fin n) (r s : Fin m) : Prop :=
  r∈eligibleRows B x0 ∧ s∈eligibleRows B x0 ∧ ∃ c, B r c=true ∧ B s c=true

def unmatchedRows {m n : Nat} (B : Matrix m n) (x0 : Fin n)
    (P : Finset (Fin m×Fin m)) : Finset (Fin m) := eligibleRows B x0 \ pairSupport P

theorem row_pool_cover {m n : Nat} (B : Matrix m n) (x0 : Fin n) :
    m≤(eligibleRows B x0).card+ElementaryMixing.colDegree B x0+(lowRows B).card := by
  classical
  have hcover : Finset.univ⊆eligibleRows B x0 ∪ rowsThrough B x0 ∪ lowRows B := by
    intro r hr
    by_cases ht : B r x0=true
    · apply Finset.mem_union_left
      apply Finset.mem_union_right
      exact (rowsThrough_mem B x0 r).mpr ht
    · have htf := Bool.eq_false_iff.mpr ht
      by_cases hl : 2*m*degree B r<fixedCount B
      · apply Finset.mem_union_right
        simp [lowRows,hl]
      · apply Finset.mem_union_left
        apply Finset.mem_union_left
        simp only [eligibleRows,Finset.mem_filter,Finset.mem_univ,true_and]
        exact ⟨htf,by omega⟩
  have h := Finset.card_le_card hcover
  have hu := Finset.card_union_le (eligibleRows B x0 ∪ rowsThrough B x0) (lowRows B)
  have hv := Finset.card_union_le (eligibleRows B x0) (rowsThrough B x0)
  rw [Finset.card_univ,Fintype.card_fin] at h
  rw [rowsThrough_card] at hv
  omega

theorem eligible_cover_matching {m n : Nat} (B : Matrix m n) (x0 : Fin n)
    (P : Finset (Fin m×Fin m)) (hP : IsPairing (rowRel B x0) P) :
    (eligibleRows B x0).card≤2*pairingSize P+(unmatchedRows B x0 P).card := by
  classical
  have hcover : eligibleRows B x0⊆pairSupport P ∪ unmatchedRows B x0 P := by
    intro r hr
    by_cases hp : r∈pairSupport P
    · exact Finset.mem_union_left _ hp
    · apply Finset.mem_union_right
      exact Finset.mem_sdiff.mpr ⟨hr,hp⟩
  have h := (Finset.card_le_card hcover).trans (Finset.card_union_le _ _)
  rw [pairing_support_card hP,←pairingSize_eq_card] at h
  exact h

/-- Greedy/maximal pairing of all eligible rows is constructed from the actual
    base. Unmatched supports are disjoint and satisfy the weighted count bound. -/
theorem exists_row_pairing {m n : Nat} (B : Matrix m n) (x0 : Fin n) :
    ∃ P : Finset (Fin m×Fin m), IsPairing (rowRel B x0) P ∧
      m≤2*pairingSize P+ElementaryMixing.colDegree B x0+(lowRows B).card+(unmatchedRows B x0 P).card ∧
      (unmatchedRows B x0 P).card*fixedCount B≤2*m*n := by
  classical
  obtain ⟨P,hP,hmax⟩ := exists_maximal_pairing (rowRel B x0)
  have hpool := row_pool_cover B x0
  have hcover := eligible_cover_matching B x0 P hP
  have hdisj : ∀ r∈unmatchedRows B x0 P, ∀ s∈unmatchedRows B x0 P, r≠s →
      ∀ c, ¬(B r c=true ∧ B s c=true) := by
    intro r hr s hs hrs c hc
    have hr' := Finset.mem_sdiff.mp hr
    have hs' := Finset.mem_sdiff.mp hs
    exact hmax r s hr'.2 hs'.2 hrs ⟨hr'.1,hs'.1,c,hc⟩
  have hweight := row_support_sum_le B (unmatchedRows B x0 P) hdisj
  have hthreshold : ∀ r∈unmatchedRows B x0 P, fixedCount B≤2*m*degree B r := by
    intro r hr
    have hre := (Finset.mem_sdiff.mp hr).1
    exact (Finset.mem_filter.mp hre).2.2
  have hs := Finset.sum_le_sum hthreshold
  simp only [Finset.sum_const,nsmul_eq_mul,←Finset.mul_sum] at hs
  have hweighted := hs.trans (Nat.mul_le_mul_left (2*m) hweight)
  exact ⟨P,hP,by omega,hweighted⟩

#print axioms exists_row_pairing
end SubquadraticQuarter


==> anc/lean/additional-lean-companion/complete-separation/source/RationalMinorant.lean <==
import Std

/-! Exact rational algebra of the finite five/seven majority certificate.
This module does not assume or formalize a sampling interpretation. -/

namespace PairedPivotAlgebra

def f5 (t : Rat) : Rat := 10*t^4 - 15*t^5 + 6*t^6
def f7 (t : Rat) : Rat := 35*t^5 - 84*t^6 + 70*t^7 - 20*t^8
def f (t : Rat) : Rat := 6*t^4 + 5*t^5 - 30*t^6 + 28*t^7 - 8*t^8

def bernsteinP (t : Rat) : Rat :=
  (1-t)^5 + 7*t*(1-t)^4 + 20*t^2*(1-t)^3 +
    26*t^3*(1-t)^2 + 9*t^4*(1-t) + t^5

theorem mixture_identity (t : Rat) : f t = (3/5 : Rat)*f5 t+(2/5 : Rat)*f7 t := by
  unfold f f5 f7
  grind

theorem factor_identity (t : Rat) :
    2*f t-3*t+1=(1-t)*(2*t-1)^2*bernsteinP t := by
  unfold f bernsteinP
  grind

theorem rat_pow_nonneg (a : Rat) (ha : 0 ≤ a) (k : Nat) : 0 ≤ a^k := by
  induction k with
  | zero => change (0 : Rat) ≤ 1; decide
  | succ k ih =>
    rw [Rat.pow_succ]
    exact Rat.mul_nonneg ih ha

theorem monomial_nonneg (c a b : Rat) (i j : Nat)
    (hc : 0 ≤ c) (ha : 0 ≤ a) (hb : 0 ≤ b) :
    0 ≤ c*a^i*b^j := by
  exact Rat.mul_nonneg (Rat.mul_nonneg hc (rat_pow_nonneg a ha i))
    (rat_pow_nonneg b hb j)

theorem bernstein_nonneg (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    0 ≤ bernsteinP t := by
  have hb : 0 ≤ 1-t := by grind
  have h₀ := rat_pow_nonneg (1-t) hb 5
  have h₁ := monomial_nonneg 7 t (1-t) 1 4 (by decide) h0 hb
  have h₂ := monomial_nonneg 20 t (1-t) 2 3 (by decide) h0 hb
  have h₃ := monomial_nonneg 26 t (1-t) 3 2 (by decide) h0 hb
  have h₄ := monomial_nonneg 9 t (1-t) 4 1 (by decide) h0 hb
  have h₅ := rat_pow_nonneg t h0 5
  unfold bernsteinP
  grind

theorem finite_majority_minorant (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    (3*t-1)/2 ≤ f t := by
  have hb : 0 ≤ 1-t := by grind
  have hs : (0 : Rat) ≤ (2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hp := bernstein_nonneg t h0 h1
  have hn := Rat.mul_nonneg (Rat.mul_nonneg hb hs) hp
  have hi := factor_identity t
  rw [← hi] at hn
  apply Rat.le_of_mul_le_mul_right (c := 2) ?_ (by decide)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)]
  grind

theorem finite_majority_minorant_twice (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    3*t-1 ≤ 2*f t := by
  have h := Rat.mul_le_mul_of_nonneg_right (finite_majority_minorant t h0 h1)
    (by decide : (0 : Rat) ≤ 2)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)] at h
  grind

#print axioms mixture_identity
#print axioms factor_identity
#print axioms rat_pow_nonneg
#print axioms monomial_nonneg
#print axioms bernstein_nonneg
#print axioms finite_majority_minorant
#print axioms finite_majority_minorant_twice

end PairedPivotAlgebra


==> anc/lean/additional-lean-companion/complete-separation/source/RationalSampling.lean <==
import FiniteRatSums
import MajorityCounting
import RationalMinorant

/-! Finite weighted iid sampling; no measure theory or limits. -/

namespace RationalSampling

open FiniteRatSums MajorityCounting PairedPivotAlgebra

universe u v

def ratBit (b : Bool) : Rat := if b then 1 else 0

def expect {α : Type u} (xs : List α) (w f : α → Rat) : Rat :=
  sum xs (fun x => w x*f x)

theorem expect_congr {α : Type u} (xs : List α) (w f g : α → Rat)
    (h : ∀ x ∈ xs, f x=g x) : expect xs w f=expect xs w g := by
  apply sum_congr xs
  intro x hx
  rw [h x hx]

theorem expect_add {α : Type u} (xs : List α) (w f g : α → Rat) :
    expect xs w (fun x => f x+g x)=expect xs w f+expect xs w g := by
  unfold expect
  rw [sum_congr xs _ (fun x => w x*f x+w x*g x) (by intro x hx; grind)]
  exact sum_add xs _ _

theorem expect_mul_left {α : Type u} (xs : List α) (w f : α → Rat) (c : Rat) :
    expect xs w (fun x => c*f x)=c*expect xs w f := by
  unfold expect
  rw [sum_congr xs _ (fun x => c*(w x*f x)) (by intro x hx; grind)]
  exact sum_mul_left xs c _

theorem expect_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (c : Rat) : expect xs w (fun _ => c)=c := by
  unfold expect
  rw [sum_mul_right, hn]
  grind

theorem expect_le {α : Type u} (xs : List α) (w f g : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (h : ∀ x ∈ xs, f x≤g x) :
    expect xs w f≤expect xs w g := by
  exact sum_le xs _ _ (fun x hx => Rat.mul_le_mul_of_nonneg_left (h x hx) (hw x hx))

theorem expect_if {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (a b : Rat) :
    expect xs w (fun x => if h x then a else b)=
      expect xs w (fun x => ratBit (h x))*a+
        (1-expect xs w (fun x => ratBit (h x)))*b := by
  unfold expect
  rw [sum_congr xs _ (fun x =>
      a*(w x*ratBit (h x))+b*(w x-w x*ratBit (h x)))
    (by intro x hx; cases hh : h x <;> simp only [hh, ratBit] <;> grind)]
  rw [sum_add, sum_mul_left, sum_mul_left, sum_sub, hn]
  grind

theorem expect_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (f : α → β → Rat) :
    expect xs w (fun x => sum ys (f x))=
      sum ys (fun y => expect xs w (fun x => f x y)) := by
  unfold expect
  rw [sum_congr xs _ _ (fun x _ => (sum_mul_left ys (w x) (f x)).symm)]
  exact sum_swap xs ys _

def iid {α : Type u} (xs : List α) (w : α → Rat) : Nat → (List α → Rat) → Rat
  | 0, f => f []
  | k+1, f => expect xs w (fun x => iid xs w k (fun rest => f (x::rest)))

def boolIid (t : Rat) : Nat → (List Bool → Rat) → Rat
  | 0, f => f []
  | k+1, f => t*boolIid t k (fun rest => f (true::rest))+
      (1-t)*boolIid t k (fun rest => f (false::rest))

theorem iid_congr {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) (h : ∀ vs, f vs=g vs) : iid xs w k f=iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_congr xs w
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_add {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) :
    iid xs w k (fun vs => f vs+g vs)=iid xs w k f+iid xs w k g := by
  induction k generalizing f g with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = expect xs w _+expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)) (fun vs => g (x::vs)))]
    exact expect_add xs w _ _

theorem iid_mul_left {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f : List α → Rat) (c : Rat) :
    iid xs w k (fun vs => c*f vs)=c*iid xs w k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = c*expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)))]
    exact expect_mul_left xs w _ c

theorem iid_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (k : Nat) (c : Rat) : iid xs w k (fun _ => c)=c := by
  induction k with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=c
    rw [expect_congr xs w _ (fun _ => c) (fun _ _ => ih)]
    exact expect_const xs w hn c

theorem iid_le {α : Type u} (xs : List α) (w : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (k : Nat) (f g : List α → Rat)
    (h : ∀ vs, f vs≤g vs) : iid xs w k f≤iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_le xs w _ _ hw
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (k : Nat)
    (f : List α → β → Rat) :
    iid xs w k (fun vs => sum ys (f vs))=
      sum ys (fun y => iid xs w k (fun vs => f vs y)) := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=sum ys _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs y => f (x::vs) y))]
    exact expect_sum xs ys w _

theorem iid_boolean_pushforward {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (k : Nat) (f : List Bool → Rat) :
    iid xs w k (fun vs => f (vs.map h))=
      boolIid (expect xs w (fun x => ratBit (h x))) k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    let t := expect xs w (fun x => ratBit (h x))
    change expect xs w _ = t*boolIid t k (fun vs => f (true::vs))+
      (1-t)*boolIid t k (fun vs => f (false::vs))
    simp only [List.map_cons]
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (h x::vs)))]
    rw [expect_congr xs w _ (fun x => if h x then
        boolIid t k (fun vs => f (true::vs)) else boolIid t k (fun vs => f (false::vs)))
      (by intro x hx; cases hh : h x <;> simp [hh, t])]
    exact expect_if xs w hn h _ _

def majorityValue (vs : List Bool) : Rat := ratBit (majority vs)

theorem bernoulli_five (t : Rat) :
    boolIid t 5 majorityValue=10*t^3-15*t^4+6*t^5 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem bernoulli_seven (t : Rat) :
    boolIid t 7 majorityValue=35*t^4-84*t^5+70*t^6-20*t^7 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem five_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 5 (fun vs => majorityValue (vs.map h))=
      10*(expect xs w (fun x => ratBit (h x)))^3-
      15*(expect xs w (fun x => ratBit (h x)))^4+
      6*(expect xs w (fun x => ratBit (h x)))^5 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_five]

theorem seven_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 7 (fun vs => majorityValue (vs.map h))=
      35*(expect xs w (fun x => ratBit (h x)))^4-
      84*(expect xs w (fun x => ratBit (h x)))^5+
      70*(expect xs w (fun x => ratBit (h x)))^6-
      20*(expect xs w (fun x => ratBit (h x)))^7 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_seven]

#print axioms expect_if
#print axioms iid_const
#print axioms iid_le
#print axioms iid_sum
#print axioms iid_boolean_pushforward
#print axioms bernoulli_five
#print axioms bernoulli_seven
#print axioms five_sampling_formula
#print axioms seven_sampling_formula

end RationalSampling


==> anc/lean/additional-lean-companion/complete-separation/source/RealMatrixParameters.lean <==
import CurrentPolynomialTheorem
import Mathlib.Data.Real.Basic
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Ring

namespace RealMatrixParameters
open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry MinimumEndpoint

/-- The printed finite light-matrix lemma also holds for real tolerances.
    All matrix normalizations are rational; the proof chooses rational
    tolerances under a hypothetical counterexample and invokes the checked
    rational theorem. No real polynomial-positivity oracle is assumed. -/
theorem light_matrix_real (A : Fin m → Fin n → Bool) (hm : 0<m) (hn : 0<n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (epsilon eta : Real) (hepsilon : 0≤epsilon) (heta0 : 0≤eta) (heta1 : eta<1/100)
    (light : ∀ p∈ps,
      (rowMean A p.1.1 : Real)+(rowMean A p.2.1 : Real)≤1+epsilon ∨
      (colMean A p.1.2 : Real)+(colMean A p.2.2 : Real)≤1+epsilon)
    (hmoment : (CurrentPolynomialMatrix.moments A : Real)≤(4/3)*(density A : Real)+eta) :
    ((cells (List.finRange m) (List.finRange n) A).length : Real)<
      (3/5)*(1+epsilon)*(m : Real)*(n : Real) := by
  by_contra hnot
  have hmR : (0:Real)<m := by exact_mod_cast hm
  have hnR : (0:Real)<n := by exact_mod_cast hn
  have harea := mul_pos hmR hnR
  have hmu : (density A : Real)=
      ((cells (List.finRange m) (List.finRange n) A).length : Real)/((m : Real)*(n : Real)) := by
    simp only [density_card,Rat.cast_div,Rat.cast_mul,Rat.cast_natCast]
  have hcut : (3/5:Real)*(1+epsilon)≤(density A : Real) := by
    rw [hmu]
    apply (le_div_iff₀ harea).mpr
    have h := le_of_not_gt hnot
    nlinarith only [h]
  let e : Rat := (5/3)*density A-1
  let h : Rat := max 0 (CurrentPolynomialMatrix.moments A-(4/3)*density A)
  have hecast : (e : Real)=(5/3)*(density A : Real)-1 := by
    dsimp [e]
    push_cast
    rfl
  have he : epsilon≤(e : Real) := by rw [hecast]; nlinarith only [hcut]
  have he0 : (0:Rat)≤e := by
    have hh : (0:Real)≤e := hepsilon.trans he
    exact_mod_cast hh
  have hh0 : (0:Rat)≤h := le_max_left _ _
  have hcast : (h : Real)≤eta := by
    by_cases ha : (0:Rat)≤CurrentPolynomialMatrix.moments A-(4/3)*density A
    · have hh : h=CurrentPolynomialMatrix.moments A-(4/3)*density A := max_eq_right ha
      rw [hh]
      push_cast
      linarith only [hmoment]
    · have hh : h=0 := max_eq_left (le_of_lt (lt_of_not_ge ha))
      rw [hh]
      simpa using heta0
  have hh1 : h<(1/100:Rat) := by
    apply (Rat.cast_lt (K := Real)).mp
    norm_num
    exact hcast.trans_lt heta1
  have hmomentQ : CurrentPolynomialMatrix.moments A≤(4/3)*density A+h := by
    have hh : CurrentPolynomialMatrix.moments A-(4/3)*density A≤h := le_max_right _ _
    linarith only [hh]
  have hlightQ : ∀ p∈ps,
      rowMean A p.1.1+rowMean A p.2.1≤1+e ∨
      colMean A p.1.2+colMean A p.2.2≤1+e := by
    intro p hp
    rcases light p hp with hp | hp
    · left
      apply (Rat.cast_le (K := Real)).mp
      push_cast
      linarith only [hp,he]
    · right
      apply (Rat.cast_le (K := Real)).mp
      push_cast
      linarith only [hp,he]
  have contradiction := CurrentPolynomialMatrix.current_polynomial_density_bound A hm hn ps cover
    e h he0 hh0 hh1 hlightQ hmomentQ
  have hid : (3/5:Rat)*(1+e)=density A := by dsimp [e]; ring
  rw [hid] at contradiction
  exact (lt_irrefl _) contradiction

#check light_matrix_real
#print axioms light_matrix_real
end RealMatrixParameters


==> anc/lean/additional-lean-companion/complete-separation/source/RectangularCounts.lean <==
import EmbeddedGraph

namespace TripartitePrime
open OriginalAugmented ReciprocalTemplate

theorem fixedBlockCount_card {m n : ℕ} (B : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (i j : Fin 3) :
    fixedBlockCount B rl cl i j=
      (Finset.univ.filter (fun t : Fin m × Fin n => rl t.1=i ∧ cl t.2=j ∧ B t.1 t.2=true)).card := by
  classical
  rw [fixedBlockCount,fixedBlock,←List.toFinset_card_of_nodup (List.Pairwise.filter _ (block_nodup rl cl i j))]
  congr 1
  ext t
  simp only [List.mem_toFinset,Finset.mem_filter,Finset.mem_univ,true_and]
  exact fixed_block_mem B rl cl i j t

noncomputable def blockMap (p m n L : ℕ) [Fact p.Prime]
    (hm : 3*(p*half p)≤m) (hn : 3*L≤n) (hL : L≤p*half p)
    (i j : Fin 3) (t : Fin L × Fin (half p)) : Fin m × Fin n :=
  (rows p m hm (i,neighborPoint (coeff p) j i (columnPoint p L hL t.1) t.2),
    stripedEmbedding L n hn (j,t.1))

theorem blockMap_injective (p m n L : ℕ) [Fact p.Prime]
    (hm : 3*(p*half p)≤m) (hn : 3*L≤n) (hL : L≤p*half p) (i j : Fin 3) :
    Function.Injective (blockMap p m n L hm hn hL i j) := by
  intro u v huv
  have hc := (stripedEmbedding L n hn).injective (congrArg Prod.snd huv)
  have hr := (rows p m hm).injective (congrArg Prod.fst huv)
  exact Prod.ext (congrArg Prod.snd hc) (congrArg (fun t => t.2.1) hr)

theorem rectangular_block_count (p m n L : ℕ) [Fact p.Prime]
    (hm : 3*(p*half p)≤m) (hn : 3*L≤n) (hL : L≤p*half p)
    (i j : Fin 3) (hij : i≠j) :
    fixedBlockCount (rectangular p m n L hm hn hL) mod3Label mod3Label i j=L*half p := by
  classical
  rw [fixedBlockCount_card]
  have he : Finset.univ.filter (fun t : Fin m × Fin n =>
      mod3Label t.1=i ∧ mod3Label t.2=j ∧ rectangular p m n L hm hn hL t.1 t.2=true)=
      Finset.univ.image (blockMap p m n L hm hn hL i j) := by
    ext t
    simp only [Finset.mem_filter,Finset.mem_univ,true_and,Finset.mem_image]
    constructor
    · rintro ⟨hi,hj,hB⟩
      obtain ⟨u,v,hu,hv,ha⟩ := (embedded_iff _ _ _ _ t.1 t.2).mp hB
      have hui : u.1=i := by rw [←hu,rows_label] at hi; exact hi
      have hvj : v.1=j := by rw [←hv,striped_label] at hj; exact hj
      rcases u with ⟨i',u⟩; rcases v with ⟨j',l⟩
      dsimp only at hui hvj
      subst i'; subst j'
      have hrev : adjacency (coeff p) (j,columnPoint p L hL l) (i,u)=true := by
        rw [adjacency_symm]
        exact ha
      have hpoint := (neighbor_iff (coeff p) j i (Ne.symm hij) (columnPoint p L hL l) u).mp hrev
      refine ⟨(l,u.1),?_⟩
      apply Prod.ext
      · change rows p m hm (i,neighborPoint (coeff p) j i (columnPoint p L hL l) u.1)=t.1
        rw [hpoint]
        exact hu
      · exact hv
    · rintro ⟨⟨l,b⟩,he⟩
      subst t
      refine ⟨rows_label _ _ _ _,striped_label _ _ _ _,?_⟩
      apply (embedded_at _ _ _ _ _ _).mpr
      change adjacency (coeff p) (i,neighborPoint (coeff p) j i (columnPoint p L hL l) b)
        (j,columnPoint p L hL l)=true
      rw [adjacency_symm]
      apply (neighbor_iff (coeff p) j i (Ne.symm hij) _ _).mpr
      rfl
  rw [he,Finset.card_image_of_injective _ (blockMap_injective p m n L hm hn hL i j)]
  simp

/-- The actual canonical padded base with the exact off-diagonal block counts. -/
theorem exists_rectangular_base (p m n L : ℕ) (hp : p.Prime)
    (hm : 3*(p*half p)≤m) (hn : 3*L≤n) (hL : L≤p*half p) :
    ∃ B : Matrix m n, EvenParity.C4Free B ∧ OffDiagonalBase B mod3Label mod3Label ∧
      ∀ i j, i≠j → fixedBlockCount B mod3Label mod3Label i j=L*half p := by
  letI : Fact p.Prime := ⟨hp⟩
  exact ⟨rectangular p m n L hm hn hL,rectangular_C4 p m n L hm hn hL,
    rectangular_offDiagonal p m n L hm hn hL,rectangular_block_count p m n L hm hn hL⟩

#print axioms rectangular_block_count
#print axioms exists_rectangular_base
end TripartitePrime


==> anc/lean/additional-lean-companion/complete-separation/source/SecondOrderLowerLimit.lean <==
import SecondOrderReal
import PrimeBelow
import Mathlib.Analysis.SpecificLimits.Basic

namespace SecondOrderLower

open OriginalAugmented Filter

/-- The sharp lower second-order coefficient for the actual unrestricted parameter. -/
theorem sharp_second_order_lower (m n : Nat → Nat) (hn : Tendsto n atTop atTop)
    (hnm : ∀ᶠ i in atTop, n i≤m i)
    (hsmall : Tendsto (fun i => (m i : Real)/(n i : Real)^2) atTop (nhds 0))
    (epsilon : Real) (hepsilon : 0<epsilon) :
    ∀ᶠ i in atTop, 1/Real.sqrt 6-epsilon≤
      ((zA (m i) (n i) : Real)-(m i : Real)*(n i : Real)/3)/
        ((n i : Real)*Real.sqrt (m i)) := by
  let delta := min (epsilon/4) (1/4 : Real)
  have hd0 : 0<delta := lt_min (by positivity) (by norm_num)
  have hd1 : delta≤1 := (min_le_right _ _).trans (by norm_num)
  have hde : delta≤epsilon/4 := min_le_left _ _
  let s : Real := Real.sqrt (2/3 : Real)
  have hs : 0<s := Real.sqrt_pos.mpr (by norm_num)
  obtain ⟨X0,hX⟩ := ExternalPrimeInterpolation.prime_below_threshold hd0
  obtain ⟨M,hM⟩ := exists_nat_gt ((max (X0/s) 0)^2)
  have hm : Tendsto m atTop atTop := tendsto_atTop_mono' atTop hnm hn
  have hin : Tendsto (fun i => 1/(n i : Real)) atTop (nhds 0) :=
    tendsto_one_div_atTop_nhds_zero_nat.comp hn
  have him : Tendsto (fun i => 1/(m i : Real)) atTop (nhds 0) :=
    tendsto_one_div_atTop_nhds_zero_nat.comp hm
  have his : Tendsto (fun i => 1/Real.sqrt (m i : Real)) atTop (nhds 0) := by
    simpa only [Real.sqrt_div (show (0:Real)≤1 by norm_num),Real.sqrt_one,Real.sqrt_zero] using him.sqrt
  have hr : Tendsto (fun i => Real.sqrt (m i : Real)/(n i : Real)) atTop (nhds 0) := by
    simpa only [Real.sqrt_div (Nat.cast_nonneg _),Real.sqrt_sq (Nat.cast_nonneg _),Real.sqrt_zero] using hsmall.sqrt
  have he : Tendsto (fun i => (9/2 : Real)*(1/Real.sqrt (m i : Real))+
      1/(n i : Real)+2*(Real.sqrt (m i : Real)/(n i : Real))) atTop (nhds 0) := by
    simpa using ((his.const_mul (9/2 : Real)).add hin).add (hr.const_mul 2)
  filter_upwards [hn.eventually_ge_atTop 1,hm.eventually_ge_atTop M,hnm,
    he.eventually_lt_const (show 0<epsilon/2 by positivity)] with i hni hmi hinm hei
  have hnp : 0<n i := by omega
  have hmp : 0<m i := by omega
  have hmR : (M : Real)≤m i := by exact_mod_cast hmi
  have hsroot := Real.sq_sqrt (Nat.cast_nonneg (m i) : (0:Real)≤m i)
  have hsroot0 := Real.sqrt_nonneg (m i : Real)
  have hthreshold : X0≤s*Real.sqrt (m i : Real) := by
    have hx0 : 0≤max (X0/s) 0 := le_max_right _ _
    have hx : X0/s≤max (X0/s) 0 := le_max_left _ _
    have hroot : X0/s≤Real.sqrt (m i : Real) := by nlinarith
    have h := (div_le_iff₀ hs).mp hroot
    simpa only [mul_comm] using h
  obtain ⟨p,hp,hplo,hphi⟩ := hX (s*Real.sqrt (m i : Real)) hthreshold
  have hpLower : Real.sqrt (2/3 : Real)*(1-delta)*Real.sqrt (m i)≤(p : Real) := by
    dsimp [s] at hplo
    nlinarith
  have hb := finite_second_order_lower p (m i) (n i) hp hmp hnp hinm
    delta hd0.le hd1 hpLower hphi
  have heq : 9/(2*Real.sqrt (m i : Real))=(9/2 : Real)*(1/Real.sqrt (m i : Real)) := by
    rw [div_eq_mul_inv,mul_inv_rev]
    ring
  have heq2 : 2*Real.sqrt (m i : Real)/(n i : Real)=2*(Real.sqrt (m i : Real)/(n i : Real)) := by ring
  rw [coefficient_eq,heq,heq2] at hb
  linarith only [hb,hei,hde,hepsilon]

#print axioms sharp_second_order_lower
end SecondOrderLower


==> anc/lean/additional-lean-companion/complete-separation/source/SecondOrderReal.lean <==
import PrimeTemplateLower
import ClassicalReal
import Mathlib.Tactic.FieldSimp

namespace SecondOrderLower

open OriginalAugmented

noncomputable def coefficient : Real := Real.sqrt (2/3 : Real)/2

theorem coefficient_eq : coefficient=1/Real.sqrt 6 := by
  have h1 := Real.sq_sqrt (by norm_num : (0:Real)≤2/3)
  have h2 := Real.sq_sqrt (by norm_num : (0:Real)≤6)
  have hp : (Real.sqrt (2/3 : Real)*Real.sqrt 6)^2=4 := by
    rw [mul_pow,h1,h2]
    norm_num
  have h0 := mul_nonneg (Real.sqrt_nonneg (2/3 : Real)) (Real.sqrt_nonneg (6 : Real))
  have he : Real.sqrt (2/3 : Real)*Real.sqrt 6=2 := by nlinarith
  have hn : Real.sqrt (6 : Real)≠0 := ne_of_gt (Real.sqrt_pos.mpr (by norm_num))
  unfold coefficient
  apply (div_eq_div_iff (by norm_num : (2:Real)≠0) hn).mpr
  simpa using he

theorem half_bounds (p : Nat) : p≤2*TripartitePrime.half p+2 ∧ 2*TripartitePrime.half p≤p := by
  unfold TripartitePrime.half
  omega

theorem column_lower (m n a : Nat) (ha : 3*a≤m) (hnm : n≤m) :
    (3*min (n/3) a)*m+2*m≥(3*a)*n := by
  by_cases h : n/3≤a
  · rw [Nat.min_eq_left h]
    have hn : n≤3*(n/3)+2 := by omega
    have h1 := Nat.mul_le_mul_right m hn
    have h2 := Nat.mul_le_mul_right n ha
    nlinarith
  · rw [Nat.min_eq_right (by omega)]
    have hh := Nat.mul_le_mul_left (3*a) hnm
    nlinarith

theorem coefficient_product_lower (r c s d a b : Real)
    (hr1 : r≤1) (hc1 : c≤1) (hs1 : s≤1) (hd : 0≤d)
    (hr : (1-d)^2-3*a-2*b≤r) (hc : s*(1-d)-2*a≤c) :
    s-3*d-5*a-2*b≤r*c := by
  have h1 := mul_nonneg (sub_nonneg.mpr hr1) (sub_nonneg.mpr hc1)
  have h2 := mul_nonneg hd (sub_nonneg.mpr hs1)
  nlinarith [sq_nonneg d]

set_option maxHeartbeats 800000 in
/-- A finite lower estimate with all incidence and template data already constructed. -/
theorem finite_second_order_lower (p m n : Nat) (hp : p.Prime)
    (hm : 0<m) (hn : 0<n) (hnm : n≤m) (delta : Real)
    (hd0 : 0≤delta) (hd1 : delta≤1)
    (hpLower : Real.sqrt (2/3 : Real)*(1-delta)*Real.sqrt m≤(p : Real))
    (hpUpper : (p : Real)≤Real.sqrt (2/3 : Real)*Real.sqrt m) :
    coefficient-(3/2)*delta-9/(2*Real.sqrt m)-1/(n : Real)-2*Real.sqrt m/(n : Real)≤
      ((zA m n : Real)-(m : Real)*(n : Real)/3)/((n : Real)*Real.sqrt m) := by
  let s : Real := Real.sqrt (2/3 : Real)
  let t : Real := Real.sqrt (m : Real)
  let h := TripartitePrime.half p
  let a := p*h
  let L := min (n/3) a
  have hmR : (0:Real)<m := by exact_mod_cast hm
  have hnR : (0:Real)<n := by exact_mod_cast hn
  have ht : 0<t := Real.sqrt_pos.mpr hmR
  have ht2 : t^2=(m : Real) := Real.sq_sqrt hmR.le
  have hs0 : 0≤s := Real.sqrt_nonneg _
  have hs2 : s^2=(2/3 : Real) := Real.sq_sqrt (by norm_num)
  have hs1 : s≤1 := by nlinarith
  have hp0 : (0:Real)≤p := Nat.cast_nonneg _
  obtain ⟨hlNat,huNat⟩ := half_bounds p
  have hl : (p : Real)≤2*(h : Real)+2 := by exact_mod_cast hlNat
  have hu : 2*(h : Real)≤(p : Real) := by exact_mod_cast huNat
  have hh0 : (0:Real)≤h := Nat.cast_nonneg _
  have hpu : (p : Real)≤s*t := hpUpper
  have hpl : s*(1-delta)*t≤(p : Real) := hpLower
  have hpt : (p : Real)≤t := hpu.trans (by nlinarith)
  have hpu2 : (p : Real)^2≤(2/3 : Real)*(m : Real) := by
    have hx := mul_self_le_mul_self hp0 hpu
    have he : (s*t)^2=(2/3 : Real)*(m : Real) := by rw [mul_pow,hs2,ht2]
    rw [←he]
    simpa only [pow_two] using hx
  have hpl2 : (2/3 : Real)*(1-delta)^2*(m : Real)≤(p : Real)^2 := by
    have hb0 : 0≤s*(1-delta)*t := mul_nonneg (mul_nonneg hs0 (sub_nonneg.mpr hd1)) ht.le
    have hx := mul_self_le_mul_self hb0 hpl
    have he : (s*(1-delta)*t)^2=(2/3 : Real)*(1-delta)^2*(m : Real) := by
      simp only [mul_pow,hs2,ht2]
    rw [←he]
    simpa only [pow_two] using hx
  have haReal : (3 : Real)*(p : Real)*(h : Real)≤m := by nlinarith [mul_nonneg hp0 (sub_nonneg.mpr hu)]
  have ha : 3*a≤m := by
    have hh : 3*p*h≤m := by exact_mod_cast haReal
    simpa only [a,Nat.mul_assoc] using hh
  have haLower : (1-delta)^2*(m : Real)≤3*(p : Real)*(h : Real)+3*t := by
    nlinarith [mul_nonneg hp0 (sub_nonneg.mpr hl)]
  have hLNat := column_lower m n a ha hnm
  have hLReal : (3 : Real)*(L : Real)*(m : Real)+2*(m : Real)≥
      (3 : Real)*(p : Real)*(h : Real)*(n : Real) := by
    have hh : (3 : Real)*(L : Real)*(m : Real)+2*(m : Real)≥
        (3 : Real)*((p : Real)*(h : Real))*(n : Real) := by exact_mod_cast hLNat
    simpa only [mul_assoc] using hh
  let r : Real := 3*(L : Real)/(n : Real)
  let c : Real := 2*(h : Real)/t
  have hr0 : 0≤r := by dsimp [r]; positivity
  have hr1 : r≤1 := by
    apply (div_le_iff₀ hnR).mpr
    have hLn : 3*L≤n := (Nat.mul_le_mul_left 3 (Nat.min_le_left _ _)).trans (by omega)
    simpa only [one_mul] using (show (3 : Real)*(L : Real)≤(n : Real) by exact_mod_cast hLn)
  have hc0 : 0≤c := by dsimp [c]; positivity
  have hc1 : c≤1 := by
    apply (div_le_iff₀ ht).mpr
    linarith
  have hrLower : (1-delta)^2-3/t-2/(n : Real)≤r := by
    have hAN := mul_le_mul_of_nonneg_right haLower hnR.le
    have hpre : t*((1-delta)^2*(n : Real)*t)≤t*(3*(L : Real)*t+2*t+3*(n : Real)) := by
      have he1 : t*((1-delta)^2*(n : Real)*t)=(1-delta)^2*(m : Real)*(n : Real) := by
        calc
          _ = (1-delta)^2*(t^2)*(n : Real) := by ring
          _ = _ := by rw [ht2]
      have he2 : t*(3*(L : Real)*t+2*t+3*(n : Real))=
          (3*(L : Real)*(m : Real)+2*(m : Real))+3*t*(n : Real) := by
        calc
          _ = (3*(L : Real)*(t^2)+2*(t^2))+3*t*(n : Real) := by ring
          _ = _ := by rw [ht2]
      rw [he1,he2]
      rw [add_mul] at hAN
      exact hAN.trans (add_le_add_right hLReal _)
    have hlin := (mul_le_mul_iff_right₀ ht).mp hpre
    dsimp [r]
    apply (le_div_iff₀ hnR).mpr
    apply (mul_le_mul_iff_left₀ ht).mp
    have he : ((1-delta)^2-3/t-2/(n : Real))*(n : Real)*t=
        (1-delta)^2*(n : Real)*t-3*(n : Real)-2*t := by
      field_simp
    rw [he]
    linarith only [hlin]
  have hcLower : s*(1-delta)-2/t≤c := by
    dsimp [c]
    apply (le_div_iff₀ ht).mpr
    have he : (s*(1-delta)-2/t)*t=s*(1-delta)*t-2 := by field_simp
    rw [he]
    linarith only [hpl,hl]
  have hproduct : s-3*delta-5/t-2/(n : Real)≤r*c := by
    have h := coefficient_product_lower r c s delta (1/t) (1/(n : Real))
      hr1 hc1 hs1 hd0 (by simpa only [mul_one_div] using hrLower)
      (by simpa only [mul_one_div] using hcLower)
    simpa only [mul_one_div] using h
  have hzNat := prime_template_max_columns p m n hp ha
  have hzReal : (m : Real)*(n : Real)/3+3*(L : Real)*(h : Real)-2*((m : Real)+(n : Real))≤(zA m n : Real) := by
    have hz : 2*((m : Real)*(n : Real))+18*((L : Real)*(h : Real))≤
        6*(zA m n : Real)+12*((m : Real)+(n : Real)) := by exact_mod_cast hzNat
    nlinarith
  have hden : 0<(n : Real)*t := mul_pos hnR ht
  have hprodIdentity : r*c=6*(L : Real)*(h : Real)/((n : Real)*t) := by
    dsimp [r,c]
    field_simp
    ring
  rw [hprodIdentity] at hproduct
  have hscaled := div_le_div_of_nonneg_right
    (sub_le_sub_right hzReal ((m : Real)*(n : Real)/3)) hden.le
  dsimp [coefficient]
  change s/2-(3/2)*delta-9/(2*t)-1/(n : Real)-2*t/(n : Real)≤
      ((zA m n : Real)-(m : Real)*(n : Real)/3)/((n : Real)*t)
  have ht0 := ne_of_gt ht
  have hn0 := ne_of_gt hnR
  field_simp at hproduct hscaled ⊢
  nlinarith

#print axioms coefficient_eq
#print axioms finite_second_order_lower
end SecondOrderLower


==> anc/lean/additional-lean-companion/complete-separation/source/SeparationLimit.lean <==
import EventualCertificate
import CurrentCertificateTransfer

namespace SeparationAsymptotic
open OriginalAugmented ElementaryMixing MixingLightTransfer Filter

theorem classical_density_zero (m n : ℕ → ℕ) (hn : Tendsto n atTop atTop)
    (hnm : ∀ᶠ i in atTop, n i≤m i)
    (hsmall : Tendsto (fun i => (m i : ℝ)/(n i : ℝ)^2) atTop (nhds 0)) :
    Tendsto (fun i => (z (m i) (n i) : ℝ)/((m i : ℝ)*(n i : ℝ))) atTop (nhds 0) := by
  have hm : Tendsto m atTop atTop := tendsto_atTop_mono' atTop hnm hn
  have hinv : Tendsto (fun i => 1/(m i : ℝ)) atTop (nhds 0) :=
    tendsto_one_div_atTop_nhds_zero_nat.comp hm
  have hs : Tendsto (fun i => 1/Real.sqrt (m i : ℝ)) atTop (nhds 0) := by
    simpa only [Real.sqrt_div (show (0 : ℝ)≤1 by norm_num),Real.sqrt_one,Real.sqrt_zero] using hinv.sqrt
  have hz := ClassicalAffine.classical_asymptotic m n hn hnm hsmall
  have hh := hz.mul hs
  have he : (fun i => (z (m i) (n i) : ℝ)/((n i : ℝ)*Real.sqrt (m i))*(1/Real.sqrt (m i)))
      =ᶠ[atTop] (fun i => (z (m i) (n i) : ℝ)/((m i : ℝ)*(n i : ℝ))) := by
    filter_upwards [hn.eventually_ge_atTop 1,hm.eventually_ge_atTop 1] with i hni hmi
    have hn0 : (n i : ℝ)≠0 := by exact_mod_cast (show n i≠0 by omega)
    have hmR : (0 : ℝ)<m i := by exact_mod_cast (show 0<m i by omega)
    have hs0 : Real.sqrt (m i : ℝ)≠0 := ne_of_gt (Real.sqrt_pos.mpr hmR)
    have hs2 := Real.sq_sqrt hmR.le
    field_simp
    nlinarith
  simpa using hh.congr' he

/-- The original actual limited parameter has asymptotic upper density 3/10.
    No mixing certificate, degree profile, optimizer, moment, or lightness premise is input.
    The finite numerical step uses the paper's actual polynomial certificate. -/
theorem zL_subquadratic_upper (m n : ℕ → ℕ) (hn : Tendsto n atTop atTop)
    (hnm : ∀ᶠ i in atTop, n i≤m i)
    (hsmall : Tendsto (fun i => (m i : ℝ)/(n i : ℝ)^2) atTop (nhds 0))
    (ε : ℝ) (hε : 0<ε) :
    ∀ᶠ i in atTop, (zL (m i) (n i) : ℝ)/((m i : ℝ)*(n i : ℝ))≤3/10+ε := by
  classical
  obtain ⟨L,hL⟩ := exists_nat_one_div_lt hε
  let xi : ℚ := 1/((L : ℚ)+1)
  have hxi : 0<xi := by dsimp [xi]; positivity
  have hxiR : (0 : ℝ)<xi := by exact_mod_cast hxi
  have hxiε : (xi : ℝ)<ε := by dsimp [xi]; push_cast; exact hL
  choose B A ps had heq using (fun i => zL_attained (m i) (n i))
  have hB : ∀ i, MaximumBase (B i) := fun i => (had i).2
  have hc := eventual_certificate m n hn hnm hsmall B hB xi hxi
  have hm : Tendsto m atTop atTop := tendsto_atTop_mono' atTop hnm hn
  have him : Tendsto (fun i => 1/(m i : ℝ)) atTop (nhds 0) :=
    tendsto_one_div_atTop_nhds_zero_nat.comp hm
  have hin : Tendsto (fun i => 1/(n i : ℝ)) atTop (nhds 0) :=
    tendsto_one_div_atTop_nhds_zero_nat.comp hn
  have hz := classical_density_zero m n hn hnm hsmall
  have hu : Tendsto (fun i => (z (m i) (n i) : ℝ)/((m i : ℝ)*(n i : ℝ))+
      (3/10 : ℝ)*(1+(xi : ℝ)+2/(m i : ℝ)+2/(n i : ℝ)))
      atTop (nhds ((3/10 : ℝ)*(1+(xi : ℝ)))) := by
    have hh := hz.add (((tendsto_const_nhds (x := (1+(xi : ℝ))).add (him.const_mul 2)).add
      (hin.const_mul 2)).const_mul (3/10 : ℝ))
    simpa only [mul_one_div,add_zero,zero_add,mul_zero] using hh
  have hlimit : (3/10 : ℝ)*(1+(xi : ℝ))<3/10+ε := by nlinarith
  filter_upwards [hc,hn.eventually_ge_atTop 1000,hm.eventually_ge_atTop 1000,
    hu.eventually_lt_const hlimit] with i hci hni hmi hui
  have hnpos : 0<n i := by omega
  have hmpos : 0<m i := by omega
  have hnR : (0 : ℝ)<n i := by exact_mod_cast hnpos
  have hmR : (0 : ℝ)<m i := by exact_mod_cast hmpos
  obtain ⟨C,D,w,hD,hw,hdef,herr⟩ := hci
  have hb := CurrentCertificateTransfer.objective_from_column_masked_defect hmi hni (B i) (A i) (ps i)
    (had i).1 C D hD w xi hw hxi.le hdef herr
  rw [heq i,((maximumBase_iff _).mp (hB i)).2] at hb
  unfold lightError at hb
  have hbR : (zL (m i) (n i) : ℝ)≤(z (m i) (n i) : ℝ)+
      (3/10 : ℝ)*(1+((xi : ℝ)+2/(m i : ℝ)+2/(n i : ℝ)))*(m i : ℝ)*(n i : ℝ) := by
    have h := (Rat.cast_le (K := ℝ)).mpr hb
    push_cast at h
    exact h
  have hdiv := div_le_div_of_nonneg_right hbR (mul_pos hmR hnR).le
  have he : ((z (m i) (n i) : ℝ)+(3/10 : ℝ)*(1+((xi : ℝ)+2/(m i : ℝ)+2/(n i : ℝ)))*
      (m i : ℝ)*(n i : ℝ))/((m i : ℝ)*(n i : ℝ))=
      (z (m i) (n i) : ℝ)/((m i : ℝ)*(n i : ℝ))+
      (3/10 : ℝ)*(1+(xi : ℝ)+2/(m i : ℝ)+2/(n i : ℝ)) := by field_simp; ring
  rw [he] at hdiv
  exact hdiv.trans hui.le

#print axioms classical_density_zero
#print axioms zL_subquadratic_upper
end SeparationAsymptotic


==> anc/lean/additional-lean-companion/complete-separation/source/SeparationTheorem.lean <==
import FiniteSeparation
import SeparationLimit
import UniversalQuarter
import SecondOrderLowerLimit

namespace CompleteSeparation
open OriginalAugmented Filter

theorem limited_subquadratic_lower (m n : Nat → Nat) (hn : Tendsto n atTop atTop)
    (hnm : ∀ᶠ i in atTop, n i≤m i)
    (hsmall : Tendsto (fun i => (m i : Real)/(n i : Real)^2) atTop (nhds 0))
    (epsilon : Real) (hepsilon : 0<epsilon) :
    ∀ᶠ i in atTop, 1/4-epsilon≤(zL (m i) (n i) : Real)/((m i : Real)*(n i : Real)) := by
  classical
  choose B hB heq using (fun i => exists_maximumBase_zL_eq_z_add_Tstar (m i) (n i))
  have h := SubquadraticQuarter.maximum_base_quarter m n hn hnm hsmall B hB epsilon hepsilon
  filter_upwards [h] with i hi
  have hnat : Tstar (B i)≤zL (m i) (n i) := by rw [heq i]; omega
  have hreal : (Tstar (B i) : Real)≤(zL (m i) (n i) : Real) := by exact_mod_cast hnat
  exact hi.trans (div_le_div_of_nonneg_right hreal (by positivity))

/-- All asymptotic bounds of the paper's separation theorem, on the actual
    parameters and with no base, maximizer or numerical certificate supplied. -/
theorem subquadratic_separation (m n : Nat → Nat) (hn : Tendsto n atTop atTop)
    (hnm : ∀ᶠ i in atTop, n i≤m i)
    (hsmall : Tendsto (fun i => (m i : Real)/(n i : Real)^2) atTop (nhds 0))
    (epsilon : Real) (hepsilon : 0<epsilon) :
    ∀ᶠ i in atTop,
      1/4-epsilon≤(zL (m i) (n i) : Real)/((m i : Real)*(n i : Real)) ∧
      (zL (m i) (n i) : Real)/((m i : Real)*(n i : Real))≤3/10+epsilon ∧
      1/30-epsilon≤((zA (m i) (n i) : Real)-(zL (m i) (n i) : Real))/
        ((m i : Real)*(n i : Real)) := by
  have hm : Tendsto m atTop atTop := tendsto_atTop_mono' atTop hnm hn
  have hpos : (0:Real)<(1/Real.sqrt 6)/2 := by positivity
  have hlo := SecondOrderLower.sharp_second_order_lower m n hn hnm hsmall _ hpos
  have hquarter := limited_subquadratic_lower m n hn hnm hsmall epsilon hepsilon
  have hupper := SeparationAsymptotic.zL_subquadratic_upper m n hn hnm hsmall epsilon hepsilon
  filter_upwards [hn.eventually_ge_atTop 1,hm.eventually_ge_atTop 1,hlo,hquarter,hupper]
    with i hni hmi hli hqi hui
  have hnR : (0:Real)<n i := by exact_mod_cast (show 0<n i by omega)
  have hmR : (0:Real)<m i := by exact_mod_cast (show 0<m i by omega)
  have ht : 0<(n i : Real)*Real.sqrt (m i) := by positivity
  have harea := mul_pos hmR hnR
  have hscaled := (le_div_iff₀ ht).mp hli
  have hnonneg : 0≤(1/Real.sqrt (6 : Real)-(1/Real.sqrt 6)/2)*
      ((n i : Real)*Real.sqrt (m i)) := mul_nonneg (by linarith only [hpos]) ht.le
  have hthird : (1/3:Real)≤(zA (m i) (n i) : Real)/((m i : Real)*(n i : Real)) := by
    apply (le_div_iff₀ harea).mpr
    nlinarith only [hscaled,hnonneg]
  refine ⟨hqi,hui,?_⟩
  rw [sub_div]
  linarith only [hthird,hui]

theorem finite_separation : 1226667≤zA 1893 1893 ∧ zL 1893 1893≤1223138 :=
  FiniteSeparation.finite_gap_1893

theorem original_equality_question_negative : zL 1893 1893<zA 1893 1893 :=
  FiniteSeparation.original_parameters_differ

#check limited_subquadratic_lower
#print axioms limited_subquadratic_lower
#check subquadratic_separation
#print axioms subquadratic_separation
#check finite_separation
#print axioms finite_separation
#print axioms original_equality_question_negative
end CompleteSeparation


==> anc/lean/additional-lean-companion/complete-separation/source/StabilityVariance.lean <==
import PairedDensity
import MinimumMatrix

/-! Exact rational degree variance from literal C3 and the sharp finite moment. -/
namespace StabilityVariance

open PairedPivotCore PairedPivotCounting FiniteRatSums PairedMatrixMoments
  BooleanMatrixGeometry MinimumEndpoint GeneralTranspose ListRatCounting

def columnSecond {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange n) (fun c => (colMean A c)^2) * (n : Rat)⁻¹

def columnVariance {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange n) (fun c => (colMean A c - 2/3)^2) * (n : Rat)⁻¹

def rowVariance {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => (rowMean A r - 2/3)^2) * (m : Rat)⁻¹

theorem density_le_one {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n) : density A ≤ 1 := by
  have hmQ : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have hmin : 0≤(m : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hmQ)
  have hnin : 0≤(n : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hnQ)
  have hr : ∀ r : Fin m, rowDegree (List.finRange n) (indicator A) r ≤ (n : Rat) := by
    intro r
    have h := sum_le (List.finRange n) (indicator A r) (fun _ => 1)
      (fun c _ => (ratBit_range (A r c)).2)
    simpa only [sum_const, List.length_finRange, Rat.mul_one] using h
  have h := sum_le (List.finRange m) (rowDegree (List.finRange n) (indicator A))
    (fun _ => (n : Rat)) (fun r _ => hr r)
  rw [sum_const] at h
  simp only [List.length_finRange] at h
  have h1 := Rat.mul_le_mul_of_nonneg_right h hmin
  have h2 := Rat.mul_le_mul_of_nonneg_right h1 hnin
  have hp : (m : Rat)*(n : Rat)*(m : Rat)⁻¹*(n : Rat)⁻¹=1 := by
    calc
      _ = ((m : Rat)*(m : Rat)⁻¹)*((n : Rat)*(n : Rat)⁻¹) := by grind
      _ = 1 := by rw [hmi, hni]; exact Rat.mul_one 1
  rw [hp] at h2
  unfold density total
  exact h2

theorem column_variance_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hn : 0<n) :
    columnVariance A = columnSecond A - (4/3 : Rat)*density A + 4/9 := by
  have hnQ : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have hs := sum_square_shift (List.finRange n) (colMean A) (2/3)
  simp only [List.length_finRange] at hs
  have hu := uniform_col_mean A
  unfold columnVariance columnSecond
  grind

theorem normalized_column_moment {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (hc : ∀ p ∈ ps, OriginalC3 (fun r c => A r c=true) p.1 p.2) :
    3*columnSecond A ≤
      (2+2*(m : Rat)⁻¹)*density A + 3*(1-(m : Rat)⁻¹)*(n : Rat)⁻¹ := by
  have hmQ : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have hmin : 0≤(m : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hmQ)
  have hnin : 0≤(n : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hnQ)
  have h := PairedDensity.second_moment m n A ps cover hc
  have h1 := Rat.mul_le_mul_of_nonneg_right h hmin
  have h2 := Rat.mul_le_mul_of_nonneg_right h1 hmin
  have h3 := Rat.mul_le_mul_of_nonneg_right h2 hnin
  have he : columnSecond A =
      sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2) *
        (m : Rat)⁻¹ * (m : Rat)⁻¹ * (n : Rat)⁻¹ := by
    unfold columnSecond colMean
    have hs : sum (List.finRange n)
        (fun c => (colDegree (List.finRange m) (indicator A) c*(m : Rat)⁻¹)^2) =
        sum (List.finRange n)
          (fun c => (colDegree (List.finRange m) (indicator A) c)^2) *
            ((m : Rat)⁻¹)^2 := by
      rw [← sum_mul_right]
      apply sum_congr
      intro c _
      grind
    rw [hs]
    grind
  calc
    3*columnSecond A =
        (3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2))*
          (m : Rat)⁻¹*(m : Rat)⁻¹*(n : Rat)⁻¹ := by rw [he]; grind
    _ ≤ ((2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
          3*(m : Rat)*((m : Rat)-1))*(m : Rat)⁻¹*(m : Rat)⁻¹*(n : Rat)⁻¹ := h3
    _ = (2+2*(m : Rat)⁻¹)*density A + 3*(1-(m : Rat)⁻¹)*(n : Rat)⁻¹ := by
      unfold density
      grind

theorem column_variance_bound {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (hc : ∀ p ∈ ps, OriginalC3 (fun r c => A r c=true) p.1 p.2)
    (ε : Rat) (hε : 0≤ε) (hd : 2/3-ε≤density A) :
    columnVariance A ≤ (2/3 : Rat)*ε + (2/3 : Rat)*(m : Rat)⁻¹ + (n : Rat)⁻¹ ∧
    columnVariance A ≤ ε + (m : Rat)⁻¹ + (n : Rat)⁻¹ := by
  have hmQ : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmin : 0≤(m : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hmQ)
  have hnin : 0≤(n : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hnQ)
  have hi := column_variance_identity A hn
  have hmom := normalized_column_moment A hm hn ps cover hc
  have hd1 := density_le_one A hm hn
  have hp := Rat.mul_nonneg hmin hnin
  have hu := Rat.mul_le_mul_of_nonneg_left hd1 hmin
  have hvi : 9*columnVariance A = 9*columnSecond A-12*density A+4 := by
    rw [hi]
    grind
  have hmom' : 3*columnSecond A ≤ 2*density A+
      2*((m : Rat)⁻¹*density A)+3*(n : Rat)⁻¹-
      3*((m : Rat)⁻¹*(n : Rat)⁻¹) := by
    calc
      _ ≤ (2+2*(m : Rat)⁻¹)*density A+3*(1-(m : Rat)⁻¹)*(n : Rat)⁻¹ := hmom
      _ = _ := by grind
  have hmom3 := Rat.mul_le_mul_of_nonneg_left hmom' (by decide : (0 : Rat)≤3)
  have hv : 3*columnVariance A ≤ 2*ε+2*(m : Rat)⁻¹+3*(n : Rat)⁻¹ := by grind
  constructor
  · apply Rat.le_of_mul_le_mul_left (c := 3) ?_ (by decide : (0 : Rat)<3)
    calc
      _ ≤ 2*ε+2*(m : Rat)⁻¹+3*(n : Rat)⁻¹ := hv
      _ = _ := by grind
  · apply Rat.le_of_mul_le_mul_left (c := 3) ?_ (by decide : (0 : Rat)<3)
    calc
      _ ≤ 2*ε+2*(m : Rat)⁻¹+3*(n : Rat)⁻¹ := hv
      _ ≤ _ := by grind

theorem density_transpose {m n : Nat} (A : Fin m → Fin n → Bool) :
    density (transpose A) = density A := by
  have h := (cells_transpose_perm m n A).length_eq
  rw [List.length_map] at h
  rw [density_card, density_card, h, Rat.mul_comm (n : Rat) (m : Rat)]

theorem columnVariance_transpose {m n : Nat} (A : Fin m → Fin n → Bool) :
    columnVariance (transpose A) = rowVariance A := by
  rfl

theorem both_variances_bound {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (hc : ∀ p ∈ ps, OriginalC3 (fun r c => A r c=true) p.1 p.2)
    (ε : Rat) (hε : 0≤ε) (hd : 2/3-ε≤density A) :
    rowVariance A ≤ ε+(m : Rat)⁻¹+(n : Rat)⁻¹ ∧
    columnVariance A ≤ ε+(m : Rat)⁻¹+(n : Rat)⁻¹ := by
  have hcol := (column_variance_bound A hm hn ps cover hc ε hε hd).2
  have hdT : 2/3-ε≤density (transpose A) := by rw [density_transpose]; exact hd
  have hrow := (column_variance_bound (transpose A) hn hm (transposePairs ps)
    (transpose_cover m n A ps cover) (transposed_pairs_C3 m n A ps hc) ε hε hdT).2
  rw [columnVariance_transpose] at hrow
  constructor <;> grind

#print axioms density_le_one
#print axioms column_variance_identity
#print axioms normalized_column_moment
#print axioms column_variance_bound
#print axioms density_transpose
#print axioms columnVariance_transpose
#print axioms both_variances_bound

end StabilityVariance


==> anc/lean/additional-lean-companion/complete-separation/source/StableDensity.lean <==
import BooleanMatrixGeometry

/-! End-to-end stable C3 density theorem, using finite five/seven sampling.
No row inequality or sampling identity is an assumption of the final theorem. -/

namespace StableDensity

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums
  RationalSampling ListRatCounting PairedMatrixMoments PairedPivotAlgebra BooleanMatrixGeometry

universe u v
variable {Row : Type u} {Col : Type v}

def StablePairs (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) : Prop :=
  ∀ ab ∈ pairs,
    OriginalC3 (fun r c => A r c=true) ab.1 ab.2 ∧
      (¬ A ab.1.1 ab.2.2=true) ∧ (¬ A ab.2.1 ab.1.2=true)

theorem stable_relation_disjoint (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) (hs : StablePairs A pairs) (r : Row) :
    ∀ ab ∈ pairs, ∀ j,
      ¬ (closedBit A (r,j) ab.1=true ∧ closedBit A (r,j) ab.2=true) := by
  intro ab hab j h
  have hp := hs ab hab
  exact opposite_holes_exclude_closed_intersection
    (fun r c => A r c=true) ab.1 ab.2 hp.1 hp.2.1 hp.2.2 (r,j)
    ⟨(closedBit_iff A (r,j) ab.1).mp h.1, (closedBit_iff A (r,j) ab.2).mp h.2⟩

theorem deterministic_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (js : List Col) :
    2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
        ((cells rows cols A).length : Rat) := by
  have hn := majority_count_le_half (fun j p => closedBit A (r,j) p=true)
    (cells rows cols A) pairs cover (stable_relation_disjoint A pairs hs r) js
  have hr := Rat.natCast_le_natCast.mpr hn
  rw [Rat.natCast_mul] at hr
  rw [← count_as_sum] at hr
  simpa only [bits, Bool.decide_eq_true, majorityValue] using hr

theorem expected_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat) :
    2*iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) ≤
          total rows cols (indicator A) := by
  have hn := rowWeight_normalized cols A r hd
  have hw := rowWeight_nonneg cols A r hd
  have h := iid_le cols (rowWeight cols A r) hw k
    (fun js => 2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))))
    (fun _ => ((cells rows cols A).length : Rat))
    (deterministic_count_bound rows cols A pairs cover hs r)
  rw [iid_mul_left, iid_const cols (rowWeight cols A r) hn] at h
  rw [cells_card] at h
  exact h

theorem row_response (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat)
    (B : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [iid_sum]
  rw [sum_congr (cells rows cols A) _ _ (fun p _ =>
    (iid_boolean_pushforward cols (rowWeight cols A r)
      (rowWeight_normalized cols A r hd) (fun j => closedBit A (r,j) p) k majorityValue).trans
      (hb _))]
  exact sum_cell_response rows cols A r B h0

theorem polynomial_row_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (hd : 0<rowDegree cols (indicator A) r)
    (k : Nat) (B F : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) (hf : ∀ t, F t=t*B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      rowDegree cols (indicator A) r*
        sum rows (fun s => F (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [row_response rows cols A r hd k B h0 hb, ← sum_mul_left]
  apply sum_congr rows
  intro s hmem
  rw [hf]
  have hn : rowDegree cols (indicator A) r≠0 := by grind
  have he := Rat.div_mul_cancel (a := codegree cols (indicator A) r s) hn
  grind

def b5 (t : Rat) : Rat := 10*t^3-15*t^4+6*t^5
def b7 (t : Rat) : Rat := 35*t^4-84*t^5+70*t^6-20*t^7

theorem stable_sampling_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) :
    2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
        ≤ total rows cols (indicator A) := by
  have h5 := expected_count_bound rows cols A pairs cover hs r hd 5
  have h7 := expected_count_bound rows cols A pairs cover hs r hd 7
  rw [polynomial_row_response rows cols A r hd 5 b5 f5
    (by unfold b5; grind) bernoulli_five (by intro t; unfold f5 b5; grind)] at h5
  rw [polynomial_row_response rows cols A r hd 7 b7 f7
    (by unfold b7; grind) bernoulli_seven (by intro t; unfold f7 b7; grind)] at h7
  have h3 := Rat.mul_le_mul_of_nonneg_left h5 (by decide : (0 : Rat)≤3)
  have h2 := Rat.mul_le_mul_of_nonneg_left h7 (by decide : (0 : Rat)≤2)
  have hm : 5*sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) =
      3*sum rows (fun s => f5 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))+
      2*sum rows (fun s => f7 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
    rw [← sum_mul_left, ← sum_mul_left, ← sum_mul_left, ← sum_add]
    apply sum_congr rows
    intro s hmem
    unfold f f5 f7
    grind
  have hlinear := congrArg (fun x => 2*rowDegree cols (indicator A) r*x) hm
  have hh : (2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)))*5
        ≤ total rows cols (indicator A)*5 := by grind
  exact Rat.le_of_mul_le_mul_right hh (by decide : (0 : Rat)<5)

theorem stable_density_lists (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs) :
    3*total rows cols (indicator A) ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  apply conditional_density_from_sampling rows cols (indicator A)
  · intro r hr c hc
    exact ratBit_range (A r c)
  · intro r hr hd
    exact stable_sampling_bound rows cols A pairs cover hs r hd

/-- Full finite stable C3 upper bound. Only the explicit pairing cover and
the original C3/opposite-hole conditions are assumed. -/
theorem stable_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n := by
  have h := stable_density_lists (List.finRange m) (List.finRange n) A pairs cover hs
  rw [← cells_card] at h
  simp only [List.length_finRange] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul] using h

#print axioms stable_relation_disjoint
#print axioms deterministic_count_bound
#print axioms expected_count_bound
#print axioms row_response
#print axioms polynomial_row_response
#print axioms stable_sampling_bound
#print axioms stable_density_lists
#print axioms stable_C3_density

end StableDensity


==> anc/lean/additional-lean-companion/complete-separation/source/SubbaseGeometry.lean <==
import EmptyAreaGeometry

namespace MixingLightTransfer
open PairedPivotCore PairedPivotCounting OriginalAugmented

def Subbase {m n : Nat} (C B : OriginalAugmented.Matrix m n) : Prop :=
  ∀ r c, C r c=true → B r c=true

def maskColumns {m n : Nat} (B : OriginalAugmented.Matrix m n)
    (keep : Fin n → Bool) : OriginalAugmented.Matrix m n := fun r c => B r c && keep c

theorem masked_subbase {m n : Nat} (B : OriginalAugmented.Matrix m n)
    (keep : Fin n → Bool) : Subbase (maskColumns B keep) B := by
  intro r c h
  simp only [maskColumns,Bool.and_eq_true] at h
  exact h.1

theorem subbase_C4 {m n : Nat} (C B : OriginalAugmented.Matrix m n)
    (hsub : Subbase C B) (hB : EvenParity.C4Free B) : EvenParity.C4Free C := by
  intro r s c d hrs hcd h
  exact hB r s c d hrs hcd
    ⟨hsub r c h.1,hsub r d h.2.1,hsub s c h.2.2.1,hsub s d h.2.2.2⟩

theorem empty_rectangle_subbase {m n : Nat} (C B : OriginalAugmented.Matrix m n)
    (hsub : Subbase C B) (R : Fin m → Bool) (K : Fin n → Bool)
    (he : EmptyRectangle B R K) : EmptyRectangle C R K := by
  intro r c hr hc
  have hz := he r c hr hc
  apply Bool.eq_false_iff.mpr
  intro hC
  have hB := hsub r c hC
  simp [hz] at hB

/-- A sparser auxiliary base has more empty rectangles. Therefore an area bound
    for it transfers to the original base on the unchanged grid with no area loss. -/
theorem empty_area_subbase_transfer {m n : Nat} (C B : OriginalAugmented.Matrix m n)
    (hsub : Subbase C B) (theta : Rat) (harea : EmptyAreaBound C theta) : EmptyAreaBound B theta := by
  intro R K he
  exact harea R K (empty_rectangle_subbase C B hsub R K he)


#print axioms masked_subbase
#print axioms subbase_C4
#print axioms empty_area_subbase_transfer
end MixingLightTransfer


==> anc/lean/additional-lean-companion/complete-separation/source/TemplateBalanced.lean <==
import TemplateCounts
import OriginalParameters

/-! Finite second-order lower bound for balanced labels and symmetric fixed blocks. -/
namespace ReciprocalTemplate

open OriginalAugmented EvenParity

variable {m n : Nat}

def BalancedLabels (m : Nat) (L : Fin m → Fin 3) : Prop :=
  ∀ i j, labelCount m L i≤labelCount m L j+1

def SymmetricFixed (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) : Prop :=
  ∀ i j, fixedBlockCount B rl cl i j=fixedBlockCount B rl cl j i

def diagonalCount (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) : Nat :=
  fsum 3 (fun i => labelCount m rl i*labelCount n cl i)
def productImbalance (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) : Nat :=
  fsum 3 (fun k =>
    (labelCount m rl (ConstructionFrame.lo k)*labelCount n cl (ConstructionFrame.hi k)-
      labelCount m rl (ConstructionFrame.hi k)*labelCount n cl (ConstructionFrame.lo k))+
    (labelCount m rl (ConstructionFrame.hi k)*labelCount n cl (ConstructionFrame.lo k)-
      labelCount m rl (ConstructionFrame.lo k)*labelCount n cl (ConstructionFrame.hi k)))

theorem fsum_three (f : Fin 3 → Nat) : fsum 3 f=f 0+f 1+f 2 := by
  simp [fsum,nsum,List.finRange_succ,Nat.add_assoc]

theorem labelCount_eq_sum (m : Nat) (L : Fin m → Fin 3) (i : Fin 3) :
    labelCount m L i=fsum m (fun r => bit (decide (L r=i))) := by
  exact (nsum_bit_filter _ _).symm

theorem label_indicator (i : Fin 3) : fsum 3 (fun j => bit (decide (i=j)))=1 := by
  rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl <;> decide

theorem labelCount_sum (m : Nat) (L : Fin m → Fin 3) : fsum 3 (labelCount m L)=m := by
  rw [fsum_congr 3 _ _ (fun i => labelCount_eq_sum m L i),fsum_swap]
  rw [fsum_congr m _ (fun _ => 1) (fun r => label_indicator (L r)),fsum_const]
  simp

theorem offDiagonal_expansion (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    offDiagonalCellCount rl cl=
      (labelCount m rl 0*labelCount n cl 1+labelCount m rl 1*labelCount n cl 0)+
      (labelCount m rl 0*labelCount n cl 2+labelCount m rl 2*labelCount n cl 0)+
      (labelCount m rl 1*labelCount n cl 2+labelCount m rl 2*labelCount n cl 1) := by
  have h := block_pairs_sum rl cl
  rw [fsum_three] at h
  change (blockCount rl cl 0 1+blockCount rl cl 1 0)+
    (blockCount rl cl 0 2+blockCount rl cl 2 0)+
    (blockCount rl cl 1 2+blockCount rl cl 2 1)=offDiagonalCellCount rl cl at h
  simpa only [block_count_product] using h.symm

theorem offDiagonal_diagonal_total (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    offDiagonalCellCount rl cl+diagonalCount rl cl=m*n := by
  have hr := labelCount_sum m rl
  have hc := labelCount_sum n cl
  rw [fsum_three] at hr hc
  rw [offDiagonal_expansion,diagonalCount,fsum_three]
  grind

theorem balanced_diagonal_pair (a b c d : Nat) (hab : a≤b+1) (hba : b≤a+1)
    (hcd : c≤d+1) (hdc : d≤c+1) : a*c+b*d≤a*d+b*c+1 := by
  have he : a=b ∨ a=b+1 ∨ b=a+1 := by omega
  have hf : c=d ∨ c=d+1 ∨ d=c+1 := by omega
  rcases he with he | he | he <;> rcases hf with hf | hf | hf
  all_goals rw [he,hf]
  all_goals try simp only [Nat.add_mul,Nat.mul_add,Nat.one_mul,Nat.mul_one]
  all_goals omega

theorem balanced_offDiagonal_lower (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (hr : BalancedLabels m rl) (hc : BalancedLabels n cl) :
    2*(m*n)≤3*offDiagonalCellCount rl cl+3 := by
  have h01 := balanced_diagonal_pair (labelCount m rl 0) (labelCount m rl 1)
    (labelCount n cl 0) (labelCount n cl 1) (hr 0 1) (hr 1 0) (hc 0 1) (hc 1 0)
  have h02 := balanced_diagonal_pair (labelCount m rl 0) (labelCount m rl 2)
    (labelCount n cl 0) (labelCount n cl 2) (hr 0 2) (hr 2 0) (hc 0 2) (hc 2 0)
  have h12 := balanced_diagonal_pair (labelCount m rl 1) (labelCount m rl 2)
    (labelCount n cl 1) (labelCount n cl 2) (hr 1 2) (hr 2 1) (hc 1 2) (hc 2 1)
  have hO := offDiagonal_expansion rl cl
  have hD : diagonalCount rl cl=labelCount m rl 0*labelCount n cl 0+
      labelCount m rl 1*labelCount n cl 1+labelCount m rl 2*labelCount n cl 2 := fsum_three _
  have hT := offDiagonal_diagonal_total rl cl
  omega

theorem balanced_product_difference (a b c d : Nat) (hab : a≤b+1) (hba : b≤a+1)
    (hcd : c≤d+1) (hdc : d≤c+1) : (a*d-b*c)+(b*c-a*d)≤a+b+c+d := by
  have h1 := Nat.mul_le_mul_left a hdc
  have h2 := Nat.mul_le_mul_right c hab
  have h3 := Nat.mul_le_mul_left b hcd
  have h4 := Nat.mul_le_mul_right d hba
  simp only [Nat.add_mul,Nat.mul_add,Nat.one_mul,Nat.mul_one] at h1 h2 h3 h4
  omega

theorem product_imbalance_bound (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (hr : BalancedLabels m rl) (hc : BalancedLabels n cl) : productImbalance rl cl≤2*(m+n) := by
  have h := fsum_le 3 _
    (fun k => labelCount m rl (ConstructionFrame.lo k)+labelCount m rl (ConstructionFrame.hi k)+
      labelCount n cl (ConstructionFrame.lo k)+labelCount n cl (ConstructionFrame.hi k))
    (fun k => balanced_product_difference _ _ _ _ (hr _ _) (hr _ _) (hc _ _) (hc _ _))
  change productImbalance rl cl≤_ at h
  have hRHS : fsum 3 (fun k => labelCount m rl (ConstructionFrame.lo k)+labelCount m rl (ConstructionFrame.hi k)+
      labelCount n cl (ConstructionFrame.lo k)+labelCount n cl (ConstructionFrame.hi k))=2*(m+n) := by
    have hR := labelCount_sum m rl
    have hC := labelCount_sum n cl
    rw [fsum_three] at hR hC ⊢
    change (labelCount m rl 0+labelCount m rl 1+labelCount n cl 0+labelCount n cl 1)+
      (labelCount m rl 0+labelCount m rl 2+labelCount n cl 0+labelCount n cl 2)+
      (labelCount m rl 1+labelCount m rl 2+labelCount n cl 1+labelCount n cl 2)=2*(m+n)
    omega
  rw [hRHS] at h
  exact h

theorem symmetric_bucket_imbalance (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (hs : SymmetricFixed B rl cl) : imbalance B rl cl=productImbalance rl cl := by
  apply fsum_congr
  intro k
  have h1 := bucket_fixed_partition B rl cl (ConstructionFrame.lo k) (ConstructionFrame.hi k)
  have h2 := bucket_fixed_partition B rl cl (ConstructionFrame.hi k) (ConstructionFrame.lo k)
  rw [←hs (ConstructionFrame.lo k) (ConstructionFrame.hi k)] at h2
  rw [block_count_product] at h1 h2
  omega

/-- A finite bound with ample boundary allowance, valid also in small dimensions. -/
theorem balanced_objective_lower (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (hB : OffDiagonalBase B rl cl) (hr : BalancedLabels m rl) (hc : BalancedLabels n cl)
    (hs : SymmetricFixed B rl cl) :
    2*(m*n)+3*fixedCount B≤6*objective B (pairs B rl cl)+12*(m+n) := by
  have hD := balanced_offDiagonal_lower rl cl hr hc
  have hI := product_imbalance_bound rl cl hr hc
  rw [←symmetric_bucket_imbalance B rl cl hs] at hI
  have hE := exact_objective_identity B rl cl hB
  by_cases hmn : 0<m+n
  · omega
  · have hm : m=0 := by omega
    have hn : n=0 := by omega
    subst m
    subst n
    unfold objective
    simp only [Nat.zero_add,Nat.mul_zero]
    omega

theorem balanced_zA_lower (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (hc4 : C4Free B) (hB : OffDiagonalBase B rl cl)
    (hr : BalancedLabels m rl) (hc : BalancedLabels n cl) (hs : SymmetricFixed B rl cl) :
    2*(m*n)+3*fixedCount B≤6*zA m n+12*(m+n) := by
  have ha := template_admissible B rl cl hc4 hB
  have hl := balanced_objective_lower B rl cl hB hr hc hs
  have hu := objective_le_zA B _ _ ha
  omega

theorem equal_class_objective (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (hB : OffDiagonalBase B rl cl) (hs : SymmetricFixed B rl cl) (a b : Nat)
    (hr : ∀ i, labelCount m rl i=a) (hc : ∀ i, labelCount n cl i=b) :
    2*objective B (pairs B rl cl)=6*(a*b)+fixedCount B := by
  have hI : productImbalance rl cl=0 := by
    unfold productImbalance
    rw [fsum_congr 3 _ (fun _ => 0)]
    · simp [fsum_const]
    · intro k
      simp [hr,hc]
  have hD : offDiagonalCellCount rl cl=6*(a*b) := by
    rw [offDiagonal_expansion]
    simp only [hr,hc]
    omega
  have h := exact_objective_identity B rl cl hB
  rw [symmetric_bucket_imbalance B rl cl hs,hI,hD] at h
  omega

#print axioms labelCount_sum
#print axioms offDiagonal_diagonal_total
#print axioms balanced_offDiagonal_lower
#print axioms product_imbalance_bound
#print axioms symmetric_bucket_imbalance
#print axioms balanced_objective_lower
#print axioms balanced_zA_lower
#print axioms equal_class_objective
end ReciprocalTemplate


==> anc/lean/additional-lean-companion/complete-separation/source/TemplateCounts.lean <==
import TemplateGeometry
import C4Quadratic

/-! Exact finite block, bucket, pair, and objective identities. -/
namespace ReciprocalTemplate

open OriginalAugmented EvenParity PairedPivotCore BooleanMatrixGeometry GridModel

variable {m n : Nat}

theorem fixedBlockCount_eq_mask (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (i j : Fin 3) :
    fixedBlockCount B rl cl i j=fixedCount (fun r c => decide (rl r=i ∧ cl c=j) && B r c) := by
  have hp : (fixedBlock B rl cl i j).Perm
      (cells (List.finRange m) (List.finRange n) (fun r c => decide (rl r=i ∧ cl c=j) && B r c)) := by
    apply List.perm_iff_count.mpr
    intro p
    have hn : (fixedBlock B rl cl i j).Nodup := List.Pairwise.filter (fun p : Cell (Fin m) (Fin n) => B p.1 p.2) (block_nodup rl cl i j)
    rw [hn.count,(occupied_cells_nodup m n _).count]
    simp only [fixed_block_mem,occupied_cells_mem,Bool.and_eq_true,decide_eq_true_eq,and_assoc]
  exact hp.length_eq

/-- Count adapter for an independently constructed Boolean graph base. -/
theorem fixedBlockCount_eq_sum (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (i j : Fin 3) :
    fixedBlockCount B rl cl i j=
      fsum m (fun r => fsum n (fun c => bit (decide (rl r=i ∧ cl c=j) && B r c))) := by
  rw [fixedBlockCount_eq_mask,UnrestrictedUniform.fixedCount_eq_total]
  rfl

theorem label_pair_indicator (i j : Fin 3) (b : Bool) :
    fsum 3 (fun k => bit (decide (i=ConstructionFrame.lo k ∧ j=ConstructionFrame.hi k) && b)+
      bit (decide (i=ConstructionFrame.hi k ∧ j=ConstructionFrame.lo k) && b))=
      bit (decide (i≠j) && b) := by
  rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl <;>
    rcases ConstructionFrame.kind_cases j with rfl | rfl | rfl <;> cases b <;> decide

theorem fixed_pairs_sum_mask (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    fsum 3 (fun k => fixedBlockCount B rl cl (ConstructionFrame.lo k) (ConstructionFrame.hi k)+
      fixedBlockCount B rl cl (ConstructionFrame.hi k) (ConstructionFrame.lo k))=
      fixedCount (fun r c => decide (rl r≠cl c) && B r c) := by
  have hk : ∀ k,
      fixedBlockCount B rl cl (ConstructionFrame.lo k) (ConstructionFrame.hi k)+
        fixedBlockCount B rl cl (ConstructionFrame.hi k) (ConstructionFrame.lo k)=
      fsum m (fun r => fsum n (fun c =>
        bit (decide (rl r=ConstructionFrame.lo k ∧ cl c=ConstructionFrame.hi k) && B r c)+
        bit (decide (rl r=ConstructionFrame.hi k ∧ cl c=ConstructionFrame.lo k) && B r c))) := by
    intro k
    rw [fixedBlockCount_eq_sum,fixedBlockCount_eq_sum,←fsum_add]
    apply fsum_congr
    intro r
    exact (fsum_add n _ _).symm
  rw [fsum_congr 3 _ _ hk,fsum_swap,UnrestrictedUniform.fixedCount_eq_total]
  apply fsum_congr
  intro r
  rw [fsum_swap]
  apply fsum_congr
  intro c
  exact label_pair_indicator (rl r) (cl c) (B r c)

theorem fixed_pairs_sum (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (hB : OffDiagonalBase B rl cl) :
    fsum 3 (fun k => fixedBlockCount B rl cl (ConstructionFrame.lo k) (ConstructionFrame.hi k)+
      fixedBlockCount B rl cl (ConstructionFrame.hi k) (ConstructionFrame.lo k))=fixedCount B := by
  rw [fixed_pairs_sum_mask]
  have he : (fun r c => decide (rl r≠cl c) && B r c)=B := by
    funext r c
    cases hb : B r c with
    | false => simp
    | true => simp [hB r c hb]
  rw [he]

theorem fixedBlockCount_true (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (i j : Fin 3) :
    fixedBlockCount (fun _ _ => true) rl cl i j=blockCount rl cl i j := by
  simp [fixedBlockCount,fixedBlock,blockCount]

theorem block_pairs_sum (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    fsum 3 (fun k => blockCount rl cl (ConstructionFrame.lo k) (ConstructionFrame.hi k)+
      blockCount rl cl (ConstructionFrame.hi k) (ConstructionFrame.lo k))=offDiagonalCellCount rl cl := by
  have h := fixed_pairs_sum_mask (fun _ _ => true) rl cl
  simp only [fixedBlockCount_true,Bool.and_true] at h
  exact h

def availableSum (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) : Nat :=
  fsum 3 (fun k => bucketCount B rl cl (ConstructionFrame.lo k) (ConstructionFrame.hi k)+
    bucketCount B rl cl (ConstructionFrame.hi k) (ConstructionFrame.lo k))

def imbalance (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) : Nat :=
  fsum 3 (fun k =>
    (bucketCount B rl cl (ConstructionFrame.lo k) (ConstructionFrame.hi k)-
      bucketCount B rl cl (ConstructionFrame.hi k) (ConstructionFrame.lo k))+
    (bucketCount B rl cl (ConstructionFrame.hi k) (ConstructionFrame.lo k)-
      bucketCount B rl cl (ConstructionFrame.lo k) (ConstructionFrame.hi k)))

theorem available_fixed_sum (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (hB : OffDiagonalBase B rl cl) : availableSum B rl cl+fixedCount B=offDiagonalCellCount rl cl := by
  have hp : ∀ k,
      (bucketCount B rl cl (ConstructionFrame.lo k) (ConstructionFrame.hi k)+
       bucketCount B rl cl (ConstructionFrame.hi k) (ConstructionFrame.lo k))+
      (fixedBlockCount B rl cl (ConstructionFrame.lo k) (ConstructionFrame.hi k)+
       fixedBlockCount B rl cl (ConstructionFrame.hi k) (ConstructionFrame.lo k))=
      blockCount rl cl (ConstructionFrame.lo k) (ConstructionFrame.hi k)+
        blockCount rl cl (ConstructionFrame.hi k) (ConstructionFrame.lo k) := by
    intro k
    have h1 := bucket_fixed_partition B rl cl (ConstructionFrame.lo k) (ConstructionFrame.hi k)
    have h2 := bucket_fixed_partition B rl cl (ConstructionFrame.hi k) (ConstructionFrame.lo k)
    omega
  have h := fsum_congr 3 _ _ hp
  rw [fsum_add,fixed_pairs_sum B rl cl hB,block_pairs_sum] at h
  exact h

theorem exact_pair_count (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    (pairs B rl cl).length=fsum 3 (fun k => min
      (bucketCount B rl cl (ConstructionFrame.lo k) (ConstructionFrame.hi k))
      (bucketCount B rl cl (ConstructionFrame.hi k) (ConstructionFrame.lo k))) := by
  unfold pairs
  rw [flatMap_length_nsum]
  apply nsum_congr
  intro k hk
  exact List.length_zip

theorem pair_imbalance_identity (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    2*(pairs B rl cl).length+imbalance B rl cl=availableSum B rl cl := by
  have hp : ∀ a b : Nat, 2*min a b+((a-b)+(b-a))=a+b := by intro a b; omega
  have h := fsum_congr 3 _ _ (fun k => hp
    (bucketCount B rl cl (ConstructionFrame.lo k) (ConstructionFrame.hi k))
    (bucketCount B rl cl (ConstructionFrame.hi k) (ConstructionFrame.lo k)))
  rw [fsum_add,fsum_mul_left,←exact_pair_count] at h
  exact h

/-- Exact identity, without truncated subtraction of the imbalance. -/
theorem exact_objective_identity (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (hB : OffDiagonalBase B rl cl) :
    2*objective B (pairs B rl cl)+imbalance B rl cl=offDiagonalCellCount rl cl+fixedCount B := by
  have h1 := pair_imbalance_identity B rl cl
  have h2 := available_fixed_sum B rl cl hB
  unfold objective
  omega

#print axioms fixedBlockCount_eq_sum
#print axioms fixed_pairs_sum
#print axioms block_pairs_sum
#print axioms exact_pair_count
#print axioms pair_imbalance_identity
#print axioms exact_objective_identity
end ReciprocalTemplate


==> anc/lean/additional-lean-companion/complete-separation/source/TemplateData.lean <==
import OriginalCounts
import FrameCover

/-! General finite three-label template and actual fixed/available blocks. -/
namespace ReciprocalTemplate

open OriginalAugmented PairedPivotCore BooleanMatrixGeometry GridModel

variable {m n : Nat}

def labelRows (m : Nat) (rowLabel : Fin m → Fin 3) (i : Fin 3) : List (Fin m) :=
  (List.finRange m).filter (fun r => decide (rowLabel r=i))
def labelCount (m : Nat) (rowLabel : Fin m → Fin 3) (i : Fin 3) : Nat := (labelRows m rowLabel i).length

def blockCells (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (i j : Fin 3) :
    List (Cell (Fin m) (Fin n)) := grid (labelRows m rowLabel i) (labelRows n colLabel j)
def blockCount (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (i j : Fin 3) : Nat :=
  (blockCells rowLabel colLabel i j).length

def fixedBlock (B : Matrix m n) (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (i j : Fin 3) :
    List (Cell (Fin m) (Fin n)) := (blockCells rowLabel colLabel i j).filter (fun p => B p.1 p.2)
def fixedBlockCount (B : Matrix m n) (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (i j : Fin 3) : Nat :=
  (fixedBlock B rowLabel colLabel i j).length

def bucket (B : Matrix m n) (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (i j : Fin 3) :
    List (Cell (Fin m) (Fin n)) := (blockCells rowLabel colLabel i j).filter (fun p => !(B p.1 p.2))
def bucketCount (B : Matrix m n) (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (i j : Fin 3) : Nat :=
  (bucket B rowLabel colLabel i j).length

def offDiagonal (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) : Matrix m n :=
  fun r c => decide (rowLabel r≠colLabel c)
def offDiagonalCellCount (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) : Nat :=
  fixedCount (offDiagonal rowLabel colLabel)
def OffDiagonalBase (B : Matrix m n) (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) : Prop :=
  ∀ r c, B r c=true → rowLabel r≠colLabel c

def matching (B : Matrix m n) (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (k : Fin 3) : List (Pair m n) :=
  (bucket B rowLabel colLabel (ConstructionFrame.lo k) (ConstructionFrame.hi k)).zip
    (bucket B rowLabel colLabel (ConstructionFrame.hi k) (ConstructionFrame.lo k))
def pairs (B : Matrix m n) (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) : List (Pair m n) :=
  (List.finRange 3).flatMap (matching B rowLabel colLabel)
def selected (B : Matrix m n) (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) : Matrix m n :=
  fun r c => decide ((r,c)∈PairedPivotCounting.flattenPairs (pairs B rowLabel colLabel))

theorem labelRows_mem (m : Nat) (rowLabel : Fin m → Fin 3) (i : Fin 3) (r : Fin m) :
    r∈labelRows m rowLabel i ↔ rowLabel r=i := by simp [labelRows,finRange_mem]

theorem labelRows_nodup (m : Nat) (rowLabel : Fin m → Fin 3) (i : Fin 3) :
    (labelRows m rowLabel i).Nodup := List.Pairwise.filter _ (finRange_nodup m)

theorem block_mem (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (i j : Fin 3)
    (p : Cell (Fin m) (Fin n)) : p∈blockCells rowLabel colLabel i j ↔ rowLabel p.1=i ∧ colLabel p.2=j := by
  simp [blockCells,grid_mem,labelRows_mem]

theorem block_nodup (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (i j : Fin 3) :
    (blockCells rowLabel colLabel i j).Nodup :=
  grid_nodup _ _ (labelRows_nodup m rowLabel i) (labelRows_nodup n colLabel j)

theorem block_count_product (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (i j : Fin 3) :
    blockCount rowLabel colLabel i j=labelCount m rowLabel i*labelCount n colLabel j :=
  OriginalAugmented.grid_length _ _

theorem fixed_block_mem (B : Matrix m n) (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (i j : Fin 3)
    (p : Cell (Fin m) (Fin n)) : p∈fixedBlock B rowLabel colLabel i j ↔
      rowLabel p.1=i ∧ colLabel p.2=j ∧ B p.1 p.2=true := by
  simp [fixedBlock,block_mem,and_assoc]

theorem bucket_mem (B : Matrix m n) (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (i j : Fin 3)
    (p : Cell (Fin m) (Fin n)) : p∈bucket B rowLabel colLabel i j ↔
      rowLabel p.1=i ∧ colLabel p.2=j ∧ B p.1 p.2=false := by
  simp [bucket,block_mem,and_assoc]

theorem bucket_nodup (B : Matrix m n) (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (i j : Fin 3) :
    (bucket B rowLabel colLabel i j).Nodup := List.Pairwise.filter _ (block_nodup rowLabel colLabel i j)

theorem bucket_fixed_partition (B : Matrix m n) (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (i j : Fin 3) :
    bucketCount B rowLabel colLabel i j+fixedBlockCount B rowLabel colLabel i j=blockCount rowLabel colLabel i j := by
  have h : ∀ xs : List (Cell (Fin m) (Fin n)),
      (xs.filter (fun p => !(B p.1 p.2))).length+(xs.filter (fun p => B p.1 p.2)).length=xs.length := by
    intro xs
    induction xs with
    | nil => rfl
    | cons p xs ih => cases hp : B p.1 p.2 <;> simp [hp] <;> omega
  exact h _

theorem matching_spec (B : Matrix m n) (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3)
    (k : Fin 3) (p : Pair m n) (hp : p∈matching B rowLabel colLabel k) :
    (rowLabel p.1.1=ConstructionFrame.lo k ∧ colLabel p.1.2=ConstructionFrame.hi k ∧ B p.1.1 p.1.2=false) ∧
    (rowLabel p.2.1=ConstructionFrame.hi k ∧ colLabel p.2.2=ConstructionFrame.lo k ∧ B p.2.1 p.2.2=false) := by
  have h := List.of_mem_zip hp
  exact ⟨(bucket_mem B rowLabel colLabel _ _ p.1).mp h.1,(bucket_mem B rowLabel colLabel _ _ p.2).mp h.2⟩

theorem pairs_mem (B : Matrix m n) (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (p : Pair m n) :
    p∈pairs B rowLabel colLabel ↔ ∃ k, p∈matching B rowLabel colLabel k := by
  simp [pairs,List.mem_flatMap,finRange_mem]

#print axioms block_count_product
#print axioms fixed_block_mem
#print axioms bucket_mem
#print axioms bucket_fixed_partition
#print axioms matching_spec
end ReciprocalTemplate


==> anc/lean/additional-lean-companion/complete-separation/source/TemplateGeometry.lean <==
import TemplateData

/-! Original admissibility of the actual reciprocal-bucket construction. -/
namespace ReciprocalTemplate

open OriginalAugmented PairedPivotCore BooleanMatrixGeometry GridModel
open PairedPivotCounting (flattenPairs)

variable {m n : Nat}

theorem selected_iff (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (r : Fin m) (c : Fin n) :
    selected B rl cl r c=true ↔ (r,c)∈flattenPairs (pairs B rl cl) := by simp [selected]

theorem selected_support (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (r : Fin m) (c : Fin n) (hc : selected B rl cl r c=true) : rl r≠cl c ∧ B r c=false := by
  obtain ⟨p,hp,he⟩ := (ConstructionFrame.flatten_mem _ _).mp ((selected_iff B rl cl r c).mp hc)
  obtain ⟨k,hk⟩ := (pairs_mem B rl cl p).mp hp
  have hs := matching_spec B rl cl k p hk
  have hlt := ConstructionFrame.lo_lt_hi k
  rcases he with he | he
  · have hr := congrArg Prod.fst he
    have hh := congrArg Prod.snd he
    dsimp only at hr hh
    rw [hr,hh]
    refine ⟨?_,hs.1.2.2⟩
    rw [hs.1.1,hs.1.2.1]
    omega
  · have hr := congrArg Prod.fst he
    have hh := congrArg Prod.snd he
    dsimp only at hr hh
    rw [hr,hh]
    refine ⟨?_,hs.2.2.2⟩
    rw [hs.2.1,hs.2.2.1]
    omega

theorem full_off_diagonal (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (hB : OffDiagonalBase B rl cl) (r : Fin m) (c : Fin n)
    (hc : full B (selected B rl cl) r c=true) : rl r≠cl c := by
  rcases (full_iff B (selected B rl cl) r c).mp hc with h | h
  · exact hB r c h
  · exact (selected_support B rl cl r c h).1

theorem opposite_holes (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (hB : OffDiagonalBase B rl cl) (p : Pair m n) (hp : p∈pairs B rl cl) :
    ¬full B (selected B rl cl) p.1.1 p.2.2=true ∧ ¬full B (selected B rl cl) p.2.1 p.1.2=true := by
  obtain ⟨k,hk⟩ := (pairs_mem B rl cl p).mp hp
  have hs := matching_spec B rl cl k p hk
  constructor
  · intro h
    have hn := full_off_diagonal B rl cl hB _ _ h
    rw [hs.1.1,hs.2.2.1] at hn
    exact hn rfl
  · intro h
    have hn := full_off_diagonal B rl cl hB _ _ h
    rw [hs.2.1,hs.1.2.1] at hn
    exact hn rfl

theorem no_five (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (hB : OffDiagonalBase B rl cl) (p : Pair m n) (hp : p∈pairs B rl cl) (x : Fin m) (y : Fin n) :
    ¬Five (fun r c => full B (selected B rl cl) r c=true) p.1 p.2 (x,y) := by
  rintro ⟨hxy,hx1,hx2,h1y,h2y⟩
  obtain ⟨k,hk⟩ := (pairs_mem B rl cl p).mp hp
  have hs := matching_spec B rl cl k p hk
  have hxy' := full_off_diagonal B rl cl hB x y hxy
  have hx1' := full_off_diagonal B rl cl hB x p.1.2 hx1
  have hx2' := full_off_diagonal B rl cl hB x p.2.2 hx2
  have h1y' := full_off_diagonal B rl cl hB p.1.1 y h1y
  have h2y' := full_off_diagonal B rl cl hB p.2.1 y h2y
  rw [hs.1.2.1] at hx1'
  rw [hs.2.2.1] at hx2'
  rw [hs.1.1] at h1y'
  rw [hs.2.1] at h2y'
  have hlt := ConstructionFrame.lo_lt_hi k
  have hne : ConstructionFrame.lo k≠ConstructionFrame.hi k := by omega
  have he := ConstructionFrame.third_color_unique (ConstructionFrame.lo k) (ConstructionFrame.hi k)
    (rl x) (cl y) hne hx2' hx1' (Ne.symm h1y') (Ne.symm h2y')
  exact hxy' he

theorem matching_nodup (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (k : Fin 3) :
    (flattenPairs (matching B rl cl k)).Nodup := by
  apply ConstructionFrame.flatten_zip_nodup _ _ (bucket_nodup B rl cl _ _) (bucket_nodup B rl cl _ _)
  intro p hp q hq he
  have h1 := (bucket_mem B rl cl _ _ p).mp hp
  have h2 := (bucket_mem B rl cl _ _ q).mp hq
  have hr := congrArg (fun p : Cell (Fin m) (Fin n) => rl p.1) he
  dsimp only at hr
  rw [h1.1,h2.1] at hr
  have hlt := ConstructionFrame.lo_lt_hi k
  omega

theorem endpoint_signature (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (k : Fin 3) (p : Cell (Fin m) (Fin n)) (hp : p∈flattenPairs (matching B rl cl k)) :
    (rl p.1=ConstructionFrame.lo k ∧ cl p.2=ConstructionFrame.hi k) ∨
    (rl p.1=ConstructionFrame.hi k ∧ cl p.2=ConstructionFrame.lo k) := by
  obtain ⟨q,hq,he⟩ := (ConstructionFrame.flatten_mem _ _).mp hp
  have hs := matching_spec B rl cl k q hq
  rcases he with rfl | rfl
  · exact Or.inl ⟨hs.1.1,hs.1.2.1⟩
  · exact Or.inr ⟨hs.2.1,hs.2.2.1⟩

theorem signature_unique (a b : Fin 3) (k l : Fin 3)
    (hk : (a=ConstructionFrame.lo k ∧ b=ConstructionFrame.hi k) ∨ (a=ConstructionFrame.hi k ∧ b=ConstructionFrame.lo k))
    (hl : (a=ConstructionFrame.lo l ∧ b=ConstructionFrame.hi l) ∨ (a=ConstructionFrame.hi l ∧ b=ConstructionFrame.lo l)) : k=l := by
  have hK := ConstructionFrame.lo_lt_hi k
  have hL := ConstructionFrame.lo_lt_hi l
  rcases hk with ⟨ha,hb⟩ | ⟨ha,hb⟩ <;> rcases hl with ⟨hc,hd⟩ | ⟨hc,hd⟩
  · exact ConstructionFrame.kind_injective k l (ha.symm.trans hc) (hb.symm.trans hd)
  · omega
  · omega
  · exact ConstructionFrame.kind_injective k l (hb.symm.trans hd) (ha.symm.trans hc)

theorem pairs_nodup (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    (flattenPairs (pairs B rl cl)).Nodup := by
  rw [pairs,ConstructionFrame.flatten_flatMap]
  apply List.pairwise_flatMap.mpr
  refine ⟨fun k _ => matching_nodup B rl cl k,?_⟩
  apply (finRange_nodup 3).imp
  intro k l hne p hp q hq he
  exact hne (signature_unique (rl p.1) (cl p.2) k l
    (endpoint_signature B rl cl k p hp) (endpoint_signature B rl cl l p (he ▸ hq)))

theorem selected_cover (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    (cells (List.finRange m) (List.finRange n) (selected B rl cl)).Perm (flattenPairs (pairs B rl cl)) := by
  apply List.perm_iff_count.mpr
  intro p
  rw [(occupied_cells_nodup m n (selected B rl cl)).count,(pairs_nodup B rl cl).count]
  simp only [occupied_cells_mem,selected_iff]

/-- Actual original admissibility; all pairing and C3 properties are proved. -/
theorem template_admissible (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (hc4 : EvenParity.C4Free B) (hB : OffDiagonalBase B rl cl) :
    Admissible B (selected B rl cl) (pairs B rl cl) := by
  refine ⟨hc4,?_,selected_cover B rl cl,?_,?_⟩
  · intro r c hb
    cases ha : selected B rl cl r c with
    | false => rfl
    | true =>
      have hz := (selected_support B rl cl r c ha).2
      rw [hb] at hz
      cases hz
  · intro p hp _ _ h
    exact (opposite_holes B rl cl hB p hp).1 h.1
  · intro p hp x y _ _ _ _
    exact no_five B rl cl hB p hp x y

#print axioms selected_support
#print axioms full_off_diagonal
#print axioms opposite_holes
#print axioms no_five
#print axioms pairs_nodup
#print axioms selected_cover
#print axioms template_admissible
end ReciprocalTemplate


==> anc/lean/additional-lean-companion/complete-separation/source/TemplateModThree.lean <==
import TemplateBalanced
import ThreeTypeCounts

/-! The canonical mod-three labels are actually balanced in every dimension. -/
namespace ReciprocalTemplate

open OriginalAugmented EvenParity

variable {m n : Nat}

def mod3Label (k : Nat) (r : Fin k) : Fin 3 := ⟨r.val%3,by omega⟩

theorem balancedCapacity_succ (k : Nat) (i : Fin 3) :
    UniversalThird.balancedCapacity (k+1) i=
      UniversalThird.balancedCapacity k i+bit (decide (k%3=i.val)) := by
  have hnext : (k+1)%3=(if k%3=2 then 0 else k%3+1) := by split <;> omega
  have hdiv : (k+1)/3=k/3+(if k%3=2 then 1 else 0) := by split <;> omega
  have hrem : k%3=0 ∨ k%3=1 ∨ k%3=2 := by omega
  unfold UniversalThird.balancedCapacity
  rw [hnext,hdiv]
  rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl <;>
    rcases hrem with hrem | hrem | hrem <;> simp [hrem,bit]

theorem residue_sum (k : Nat) (i : Fin 3) :
    fsum k (fun r => bit (decide (r.val%3=i.val)))=UniversalThird.balancedCapacity k i := by
  induction k with
  | zero => simp [fsum,nsum,UniversalThird.balancedCapacity]
  | succ k ih =>
    unfold fsum
    rw [List.finRange_succ_last,UnrestrictedUniform.nsum_append,UnrestrictedUniform.nsum_map]
    simp only [nsum,Fin.val_last,Nat.add_zero]
    change fsum k (fun r => bit (decide (r.val%3=i.val)))+bit (decide (k%3=i.val))=
      UniversalThird.balancedCapacity (k+1) i
    rw [ih]
    exact (balancedCapacity_succ k i).symm

theorem mod3_labelCount (k : Nat) (i : Fin 3) :
    labelCount k (mod3Label k) i=UniversalThird.balancedCapacity k i := by
  rw [labelCount_eq_sum]
  have h : ∀ r : Fin k, bit (decide (mod3Label k r=i))=bit (decide (r.val%3=i.val)) := by
    intro r
    have he : mod3Label k r=i ↔ r.val%3=i.val := Fin.ext_iff
    simp only [he]
  rw [fsum_congr k _ _ h]
  exact residue_sum k i

theorem mod3_balanced (k : Nat) : BalancedLabels k (mod3Label k) := by
  intro i j
  rw [mod3_labelCount,mod3_labelCount]
  have hi := UniversalThird.balanced_capacity_range k i
  have hj := UniversalThird.balanced_capacity_range k j
  omega

theorem mod3_equal_classes (a : Nat) (i : Fin 3) : labelCount (3*a) (mod3Label (3*a)) i=a := by
  rw [mod3_labelCount]
  have hdiv : (3*a)/3=a := by omega
  have hrem : (3*a)%3=0 := by omega
  simp [UniversalThird.balancedCapacity,hdiv,hrem]

/-- An actual canonical configuration with the finite F/2 gain. -/
theorem mod3_template_configuration (B : Matrix m n) (hc4 : C4Free B)
    (hB : OffDiagonalBase B (mod3Label m) (mod3Label n))
    (hs : SymmetricFixed B (mod3Label m) (mod3Label n)) :
    Admissible B (selected B (mod3Label m) (mod3Label n)) (pairs B (mod3Label m) (mod3Label n)) ∧
      2*(m*n)+3*fixedCount B≤6*objective B (pairs B (mod3Label m) (mod3Label n))+12*(m+n) := by
  exact ⟨template_admissible B _ _ hc4 hB,
    balanced_objective_lower B _ _ hB (mod3_balanced m) (mod3_balanced n) hs⟩

theorem mod3_zA_lower (B : Matrix m n) (hc4 : C4Free B)
    (hB : OffDiagonalBase B (mod3Label m) (mod3Label n))
    (hs : SymmetricFixed B (mod3Label m) (mod3Label n)) :
    2*(m*n)+3*fixedCount B≤6*zA m n+12*(m+n) :=
  balanced_zA_lower B _ _ hc4 hB (mod3_balanced m) (mod3_balanced n) hs

theorem mod3_equal_objective (a b : Nat) (B : Matrix (3*a) (3*b))
    (hB : OffDiagonalBase B (mod3Label (3*a)) (mod3Label (3*b)))
    (hs : SymmetricFixed B (mod3Label (3*a)) (mod3Label (3*b))) :
    2*objective B (pairs B (mod3Label (3*a)) (mod3Label (3*b)))=6*(a*b)+fixedCount B :=
  equal_class_objective B _ _ hB hs a b (mod3_equal_classes a) (mod3_equal_classes b)

#print axioms mod3_labelCount
#print axioms mod3_balanced
#print axioms mod3_equal_classes
#print axioms mod3_template_configuration
#print axioms mod3_zA_lower
#print axioms mod3_equal_objective
end ReciprocalTemplate


==> anc/lean/additional-lean-companion/complete-separation/source/ThreeTypeCounts.lean <==
import Std

/-! Explicit integral three-type allocation; no Hall theorem is assumed. -/
namespace UniversalThird

structure AssignmentCounts (w0 w1 w2 free q0 q1 q2 : Nat) where
  x01 : Nat
  x02 : Nat
  x10 : Nat
  x12 : Nat
  x20 : Nat
  x21 : Nat
  f0 : Nat
  f1 : Nat
  f2 : Nat
  row0 : x01+x02=w0
  row1 : x10+x12=w1
  row2 : x20+x21=w2
  free_row : f0+f1+f2=free
  capacity0 : x10+x20+f0=q0
  capacity1 : x01+x21+f1=q1
  capacity2 : x02+x12+f2=q2

/-- Reserve type 2 for the type-1-forbidden group, fill the remaining
capacity there, then fill types 0 and 1 and the unrestricted residual. -/
def assignmentCounts (w0 w1 w2 free q0 q1 q2 : Nat)
    (hsum : w0+w1+w2+free=q0+q1+q2)
    (h0 : w0≤q1+q2) (h1 : w1≤q0+q2) (h2 : w2≤q0+q1) :
    AssignmentCounts w0 w1 w2 free q0 q1 q2 := by
  let reserve := w1-q0
  let x02 := min w0 (q2-reserve)
  let x01 := w0-x02
  let x12 := min w1 (q2-x02)
  let x10 := w1-x12
  let x20 := min w2 (q0-x10)
  let x21 := w2-x20
  have hr : reserve≤q2 := by dsimp only [reserve]; omega
  have hx02 : x02≤w0 ∧ x02≤q2-reserve := by dsimp only [x02]; omega
  have hx01 : x01≤q1 := by dsimp only [x01,x02,reserve]; omega
  have hx12 : x12≤w1 ∧ x02+x12≤q2 := by dsimp only [x12]; omega
  have hx10 : x10≤q0 := by dsimp only [x10,x12,reserve] at *; omega
  have hx20 : x20≤w2 ∧ x10+x20≤q0 := by dsimp only [x20]; omega
  have hx21 : x01+x21≤q1 := by
    dsimp only [x21,x20,x10,x12,x01,x02,reserve] at *
    omega
  refine ⟨x01,x02,x10,x12,x20,x21,q0-x10-x20,q1-x01-x21,q2-x02-x12,?_,?_,?_,?_,?_,?_,?_⟩
  · dsimp only [x01]; omega
  · dsimp only [x10]; omega
  · dsimp only [x21]; omega
  · dsimp only [x01,x10,x21] at *; omega
  · omega
  · omega
  · omega

def balancedCapacity (S : Nat) (i : Fin 3) : Nat := S/3+(if i.val<S%3 then 1 else 0)

theorem balanced_capacity_sum (S : Nat) :
    balancedCapacity S 0+balancedCapacity S 1+balancedCapacity S 2=S := by
  unfold balancedCapacity
  simp only [Fin.val_zero,Fin.val_one,Fin.val_two]
  have he : S%3=0 ∨ S%3=1 ∨ S%3=2 := by omega
  rcases he with he | he | he <;> simp [he] <;> omega

theorem balanced_capacity_range (S : Nat) (i : Fin 3) :
    S/3≤balancedCapacity S i ∧ balancedCapacity S i≤(S+2)/3 := by
  unfold balancedCapacity
  have hi := i.isLt
  split <;> omega

theorem integer_weight_capacity (S w : Nat) (hw : 9*w≤5*S) (i : Fin 3) :
    w+balancedCapacity S i≤S := by
  have h := balanced_capacity_range S i
  omega

/-- The manuscript's integer weight bound fills genuinely balanced capacities. -/
def balancedAssignmentCounts (S w0 w1 w2 free : Nat)
    (hsum : w0+w1+w2+free=S)
    (h0 : 9*w0≤5*S) (h1 : 9*w1≤5*S) (h2 : 9*w2≤5*S) :
    AssignmentCounts w0 w1 w2 free
      (balancedCapacity S 0) (balancedCapacity S 1) (balancedCapacity S 2) := by
  have hq := balanced_capacity_sum S
  have hw0 := integer_weight_capacity S w0 h0 0
  have hw1 := integer_weight_capacity S w1 h1 1
  have hw2 := integer_weight_capacity S w2 h2 2
  exact assignmentCounts w0 w1 w2 free _ _ _ (by omega) (by omega) (by omega) (by omega)

#print axioms assignmentCounts
#print axioms balanced_capacity_sum
#print axioms balanced_capacity_range
#print axioms integer_weight_capacity
#print axioms balancedAssignmentCounts
end UniversalThird


==> anc/lean/additional-lean-companion/complete-separation/source/TripartiteCounts.lean <==
import PrimeSkew
import Mathlib.Algebra.BigOperators.Fin

namespace TripartitePrime
section General
variable {F : Type} [Field F] [Fintype F] {h : ℕ}
variable (a : Fin h → F)

def neighborPoint (i j : Fin 3) (u : Point h F) (b : Fin h) : Point h F :=
  (b,if cyclic i j then u.2+a u.1*a b else u.2-a b*a u.1)

omit [Fintype F] in
theorem neighbor_iff (i j : Fin 3) (hij : i≠j) (u v : Point h F) :
    adjacency a (i,u) (j,v)=true ↔ neighborPoint a i j u v.1=v := by
  classical
  fin_cases i <;> fin_cases j <;> simp_all [adjacency,cyclic,neighborPoint,Forward,Prod.ext_iff]
  all_goals constructor <;> intro hh <;> first | linear_combination hh | linear_combination -hh

theorem neighbors_in_part (i j : Fin 3) (hij : i≠j) (u : Point h F) :
    (Finset.univ.filter (fun v : Point h F => adjacency a (i,u) (j,v)=true)).card=h := by
  classical
  have he : Finset.univ.filter (fun v : Point h F => adjacency a (i,u) (j,v)=true)=
      Finset.univ.image (neighborPoint a i j u) := by
    ext v
    simp only [Finset.mem_filter,Finset.mem_univ,true_and,Finset.mem_image]
    constructor
    · intro hv
      exact ⟨v.1,(neighbor_iff a i j hij u v).mp hv⟩
    · rintro ⟨b,hb⟩
      have hf := congrArg Prod.fst hb
      change b=v.1 at hf
      subst b
      exact (neighbor_iff a i j hij u v).mpr hb
  rw [he,Finset.card_image_of_injective _ (show Function.Injective (neighborPoint a i j u) from
    fun b c hh => congrArg Prod.fst hh)]
  simp

theorem degree_count (u : Vertex h F) :
    Fintype.card {v : Vertex h F // adjacency a u v=true}=2*h := by
  classical
  let e : {v : Vertex h F // adjacency a u v=true} ≃
      (Σ j : Fin 3, {v : Point h F // adjacency a u (j,v)=true}) :=
    { toFun := fun v => ⟨v.1.1,⟨v.1.2,v.2⟩⟩
      invFun := fun v => ⟨(v.1,v.2.1),v.2.2⟩
      left_inv := by rintro ⟨⟨i,v⟩,hv⟩; rfl
      right_inv := by rintro ⟨i,⟨v,hv⟩⟩; rfl }
  rw [Fintype.card_congr e,Fintype.card_sigma]
  have hc : ∀ j : Fin 3, Fintype.card {v : Point h F // adjacency a u (j,v)=true}=
      if u.1=j then 0 else h := by
    intro j
    rw [Fintype.card_subtype]
    rcases u with ⟨i,u⟩
    by_cases hij : i=j
    · subst j
      simp [adjacency_same]
    · simpa [hij] using neighbors_in_part a i j hij u
  simp_rw [hc]
  rcases u with ⟨i,u⟩
  fin_cases i <;> simp [Fin.sum_univ_succ] <;> omega
end General
end TripartitePrime


==> anc/lean/additional-lean-companion/complete-separation/source/TripartiteField.lean <==
import AffineBase
import Mathlib.Tactic.FinCases
import Aesop

set_option maxHeartbeats 2000000

namespace TripartitePrime

section General
variable {F : Type} [Field F] {h : ℕ}
variable (a : Fin h → F) (hinj : Function.Injective a)
variable (hskew : ∀ b c, a b+a c≠0)
abbrev Point (h : ℕ) (F : Type) := Fin h × F
abbrev Vertex (h : ℕ) (F : Type) := Fin 3 × Point h F

def Forward (u v : Point h F) : Prop := v.2-u.2=a u.1*a v.1

include hinj in
theorem forward_rectangle (u v b c : Point h F)
    (h₁ : Forward a u b) (h₂ : Forward a v b)
    (h₃ : Forward a u c) (h₄ : Forward a v c) : u=v ∨ b=c := by
  unfold Forward at *
  have hz : (a u.1-a v.1)*(a b.1-a c.1)=0 := by linear_combination -h₁+h₂+h₃-h₄
  rcases mul_eq_zero.mp hz with hu | hb
  · left
    have ha := sub_eq_zero.mp hu
    exact Prod.ext (hinj ha) (by rw [ha] at h₁; linear_combination h₂-h₁)
  · right
    have ha := sub_eq_zero.mp hb
    exact Prod.ext (hinj ha) (by rw [ha] at h₁; linear_combination h₁-h₃)

include hinj hskew in
theorem mixed_same (u v b c : Point h F)
    (h₁ : Forward a u b) (h₂ : Forward a v b)
    (h₃ : Forward a c u) (h₄ : Forward a c v) : u=v := by
  unfold Forward at *
  have hz : (a u.1-a v.1)*(a b.1+a c.1)=0 := by linear_combination -h₁+h₂-h₃+h₄
  have ha := sub_eq_zero.mp ((mul_eq_zero.mp hz).resolve_right (hskew b.1 c.1))
  exact Prod.ext (hinj ha) (by rw [ha] at h₁; linear_combination h₂-h₁)

def cyclic (i j : Fin 3) : Bool :=
  decide ((i.val=0 ∧ j.val=1) ∨ (i.val=1 ∧ j.val=2) ∨ (i.val=2 ∧ j.val=0))

noncomputable def adjacency (u v : Vertex h F) : Bool := by
  classical
  exact if cyclic u.1 v.1 then decide (Forward a u.2 v.2)
    else if cyclic v.1 u.1 then decide (Forward a v.2 u.2) else false

theorem adjacency_symm (u v : Vertex h F) : adjacency a u v=adjacency a v u := by
  rcases u with ⟨i,u⟩; rcases v with ⟨j,v⟩
  fin_cases i <;> fin_cases j <;> simp [adjacency,cyclic]

theorem adjacency_same (i : Fin 3) (u v : Point h F) : adjacency a (i,u) (i,v)=false := by
  fin_cases i <;> simp [adjacency,cyclic]

theorem adjacency_off_diagonal (u v : Vertex h F) (h : adjacency a u v=true) : u.1≠v.1 := by
  intro he
  rcases u with ⟨i,u⟩; rcases v with ⟨j,v⟩
  dsimp only at he
  subst j
  rw [adjacency_same] at h
  contradiction

include hinj hskew in
theorem same_part_no_rectangle (i j k : Fin 3) (u v b c : Point h F)
    (huv : u≠v) (hbc : (j,b)≠(k,c))
    (h₁ : adjacency a (i,u) (j,b)=true) (h₂ : adjacency a (i,v) (j,b)=true)
    (h₃ : adjacency a (i,u) (k,c)=true) (h₄ : adjacency a (i,v) (k,c)=true) : False := by
  fin_cases i <;> fin_cases j <;> fin_cases k <;>
    simp [adjacency,cyclic] at h₁ h₂ h₃ h₄
  all_goals simp only [ne_eq,Prod.mk.injEq,true_and] at hbc
  all_goals first
    | exact (forward_rectangle a hinj u v b c h₁ h₂ h₃ h₄).elim huv hbc
    | exact huv (mixed_same a hinj hskew u v b c h₁ h₂ h₃ h₄)
    | exact huv (mixed_same a hinj hskew u v c b h₃ h₄ h₁ h₂)
    | exact (forward_rectangle a hinj b c u v h₁ h₃ h₂ h₄).elim hbc huv

include hinj hskew in
/-- The Boolean adjacency has no rectangular C4, including overlapping graph labels. -/
theorem adjacency_C4 (u v b c : Vertex h F) (huv : u≠v) (hbc : b≠c)
    (h₁ : adjacency a u b=true) (h₂ : adjacency a v b=true)
    (h₃ : adjacency a u c=true) (h₄ : adjacency a v c=true) : False := by
  rcases u with ⟨i,u⟩; rcases v with ⟨j,v⟩
  rcases b with ⟨k,b⟩; rcases c with ⟨l,c⟩
  by_cases hij : i=j
  · subst j
    exact same_part_no_rectangle a hinj hskew i k l u v b c
      (fun he => huv (congrArg (fun t => (i,t)) he)) hbc h₁ h₂ h₃ h₄
  · have hik := adjacency_off_diagonal a _ _ h₁
    have hjk := adjacency_off_diagonal a _ _ h₂
    have hil := adjacency_off_diagonal a _ _ h₃
    have hjl := adjacency_off_diagonal a _ _ h₄
    dsimp only at hik hjk hil hjl
    have hkl : k=l := by
      have hij' : i.val≠j.val := fun h => hij (Fin.ext h)
      have hik' : i.val≠k.val := fun h => hik (Fin.ext h)
      have hjk' : j.val≠k.val := fun h => hjk (Fin.ext h)
      have hil' : i.val≠l.val := fun h => hil (Fin.ext h)
      have hjl' : j.val≠l.val := fun h => hjl (Fin.ext h)
      apply Fin.ext
      omega
    subst l
    apply same_part_no_rectangle a hinj hskew k i j b c u v
      (fun he => hbc (congrArg (fun t => (k,t)) he)) huv
    · rwa [adjacency_symm]
    · rwa [adjacency_symm]
    · rwa [adjacency_symm]
    · rwa [adjacency_symm]

end General
end TripartitePrime


==> anc/lean/additional-lean-companion/complete-separation/source/TripartiteGraph.lean <==
import TripartiteCounts

namespace TripartitePrime

def next (i : Fin 3) : Fin 3 := ⟨(i.val+1)%3,Nat.mod_lt _ (by decide)⟩

theorem cyclic_iff_next (i j : Fin 3) : cyclic i j=true ↔ j=next i := by
  fin_cases i <;> fin_cases j <;> decide

theorem next_ne (i : Fin 3) : i≠next i := by fin_cases i <;> decide

theorem cyclic_partition (i j : Fin 3) (hij : i≠j) :
    (cyclic i j=true ∨ cyclic j i=true) ∧ ¬(cyclic i j=true ∧ cyclic j i=true) := by
  fin_cases i <;> fin_cases j <;> simp_all [cyclic]

section General
variable {F : Type} [Field F] [Fintype F] {h : ℕ} (a : Fin h → F)

theorem outgoing_count (u : Vertex h F) :
    Fintype.card {v : Vertex h F // cyclic u.1 v.1=true ∧ adjacency a u v=true}=h := by
  classical
  let e : {v : Vertex h F // cyclic u.1 v.1=true ∧ adjacency a u v=true} ≃
      {v : Point h F // adjacency a u (next u.1,v)=true} :=
    { toFun := fun v => ⟨v.1.2,by
        have hh := (cyclic_iff_next u.1 v.1.1).mp v.2.1
        simpa only [←hh] using v.2.2⟩
      invFun := fun v => ⟨(next u.1,v.1),(cyclic_iff_next _ _).mpr rfl,v.2⟩
      left_inv := by
        intro v
        apply Subtype.ext
        exact Prod.ext ((cyclic_iff_next _ _).mp v.2.1).symm rfl
      right_inv := by intro v; rfl }
  rw [Fintype.card_congr e,Fintype.card_subtype]
  exact neighbors_in_part a u.1 (next u.1) (next_ne _) u.2

/-- An undirected edge is represented in its unique cyclic direction. -/
abbrev Edge (a : Fin h → F) := {t : Vertex h F × Vertex h F //
  cyclic t.1.1 t.2.1=true ∧ adjacency a t.1 t.2=true}

theorem edge_count : Fintype.card (Edge a)=3*Fintype.card F*h^2 := by
  classical
  let e : Edge a ≃ (Σ u : Vertex h F,
      {v : Vertex h F // cyclic u.1 v.1=true ∧ adjacency a u v=true}) :=
    { toFun := fun t => ⟨t.1.1,⟨t.1.2,t.2⟩⟩
      invFun := fun t => ⟨(t.1,t.2.1),t.2.2⟩
      left_inv := by rintro ⟨⟨u,v⟩,ht⟩; rfl
      right_inv := by rintro ⟨u,⟨v,ht⟩⟩; rfl }
  rw [Fintype.card_congr e,Fintype.card_sigma]
  simp only [outgoing_count,Finset.sum_const,Finset.card_univ,nsmul_eq_mul]
  simp only [Vertex,Point,Fintype.card_prod,Fintype.card_fin]
  norm_cast
  ring
end General

abbrev PrimePoint (p : ℕ) := Point (half p) (ZMod p)
abbrev PrimeVertex (p : ℕ) := Vertex (half p) (ZMod p)
noncomputable def graph (p : ℕ) [Fact p.Prime] : PrimeVertex p → PrimeVertex p → Bool := adjacency (coeff p)

theorem graph_symmetric (p : ℕ) [Fact p.Prime] (u v : PrimeVertex p) : graph p u v=graph p v u :=
  adjacency_symm _ _ _

theorem graph_diagonal (p : ℕ) [Fact p.Prime] (i : Fin 3) (u v : PrimePoint p) : graph p (i,u) (i,v)=false :=
  adjacency_same _ _ _ _

theorem graph_C4 (p : ℕ) [Fact p.Prime] (u v b c : PrimeVertex p) (huv : u≠v) (hbc : b≠c)
    (h₁ : graph p u b=true) (h₂ : graph p v b=true)
    (h₃ : graph p u c=true) (h₄ : graph p v c=true) : False :=
  adjacency_C4 _ (coeff_injective p) (coeff_skew p) u v b c huv hbc h₁ h₂ h₃ h₄

theorem part_size (p : ℕ) [Fact p.Prime] : Fintype.card (PrimePoint p)=p*half p := by
  simp [PrimePoint,Point,Nat.mul_comm]

theorem graph_part_degree (p : ℕ) [Fact p.Prime] (i j : Fin 3) (hij : i≠j) (u : PrimePoint p) :
    (Finset.univ.filter (fun v : PrimePoint p => graph p (i,u) (j,v)=true)).card=half p :=
  neighbors_in_part _ i j hij u

theorem graph_degree (p : ℕ) [Fact p.Prime] (u : PrimeVertex p) :
    Fintype.card {v : PrimeVertex p // graph p u v=true}=2*half p := degree_count _ _

theorem graph_edges (p : ℕ) [Fact p.Prime] : Fintype.card (Edge (coeff p))=3*p*(half p)^2 := by
  rw [edge_count,ZMod.card]

theorem half_twice (p : ℕ) (hp : p.Prime) (hodd : p≠2) : 2*half p=p-1 := by
  have ho := hp.eq_two_or_odd.resolve_left hodd
  unfold half
  omega

theorem graph_degree_odd (p : ℕ) [Fact p.Prime] (hodd : p≠2) (u : PrimeVertex p) :
    Fintype.card {v : PrimeVertex p // graph p u v=true}=p-1 := by
  rw [graph_degree,half_twice p Fact.out hodd]

#print axioms graph_C4
#print axioms part_size
#print axioms graph_part_degree
#print axioms graph_degree_odd
#print axioms graph_edges
end TripartitePrime


==> anc/lean/additional-lean-companion/complete-separation/source/UniversalQuarter.lean <==
import QuarterLimits
import ClassicalLimit

namespace SubquadraticQuarter
open OriginalAugmented EvenParity Filter

/-- The paper's actual F~z hypothesis, with the classical asymptotic supplied
    by the frozen affine/PNT proof and every anchor/pairing chosen internally. -/
theorem universal_quarter (m n : Nat → Nat) (hn : Tendsto n atTop atTop)
    (hnm : ∀ᶠ i in atTop, n i≤m i)
    (hsmall : Tendsto (fun i => (m i : Real)/(n i : Real)^2) atTop (nhds 0))
    (B : ∀ i, Matrix (m i) (n i)) (hB : ∀ i, C4Free (B i))
    (hnear : Tendsto (fun i => (fixedCount (B i) : Real)/(z (m i) (n i) : Real)) atTop (nhds 1))
    (epsilon : Real) (hepsilon : 0<epsilon) :
    ∀ᶠ i in atTop, (1/4 : Real)-epsilon≤(Tstar (B i) : Real)/((m i : Real)*(n i : Real)) := by
  have hz := ClassicalAffine.classical_asymptotic m n hn hnm hsmall
  have hprod := hnear.mul hz
  have hnorm : Tendsto (fun i => (fixedCount (B i) : Real)/((n i : Real)*Real.sqrt (m i))) atTop (nhds 1) := by
    have he : (fun i => (fixedCount (B i) : Real)/(z (m i) (n i) : Real)*
        ((z (m i) (n i) : Real)/((n i : Real)*Real.sqrt (m i)))) =ᶠ[atTop]
        (fun i => (fixedCount (B i) : Real)/((n i : Real)*Real.sqrt (m i))) := by
      filter_upwards [hz.eventually_const_lt (by norm_num : (0:Real)<1)] with i hi
      have hzn : z (m i) (n i)≠0 := by intro hzero; simp [hzero] at hi
      have hzR : (z (m i) (n i) : Real)≠0 := by exact_mod_cast hzn
      have hden : (n i : Real)*Real.sqrt (m i : Real)≠0 := by intro heq; simp [heq] at hi
      have hn0 := (mul_ne_zero_iff.mp hden).1
      have hs0 := (mul_ne_zero_iff.mp hden).2
      field_simp
    simpa using hprod.congr' he
  exact universal_quarter_normalized m n hn hnm hsmall B hB hnorm epsilon hepsilon

theorem maximum_base_quarter (m n : Nat → Nat) (hn : Tendsto n atTop atTop)
    (hnm : ∀ᶠ i in atTop, n i≤m i)
    (hsmall : Tendsto (fun i => (m i : Real)/(n i : Real)^2) atTop (nhds 0))
    (B : ∀ i, Matrix (m i) (n i)) (hB : ∀ i, MaximumBase (B i))
    (epsilon : Real) (hepsilon : 0<epsilon) :
    ∀ᶠ i in atTop, (1/4 : Real)-epsilon≤(Tstar (B i) : Real)/((m i : Real)*(n i : Real)) := by
  have hz := ClassicalAffine.classical_asymptotic m n hn hnm hsmall
  have hnorm : Tendsto (fun i => (fixedCount (B i) : Real)/((n i : Real)*Real.sqrt (m i))) atTop (nhds 1) := by
    have hcount : ∀ i, fixedCount (B i)=z (m i) (n i) := fun i => ((maximumBase_iff _).mp (hB i)).2
    simpa only [hcount] using hz
  exact universal_quarter_normalized m n hn hnm hsmall B (fun i => (hB i).1) hnorm epsilon hepsilon

#print axioms universal_quarter
#print axioms maximum_base_quarter
end SubquadraticQuarter


==> anc/lean/additional-lean-companion/manifest.json <==
{
  "format": 1,
  "archive_root": "additional-lean-companion",
  "groups": [
    {
      "directory": "complete-separation",
      "manifest_sha256": "7ebada6ddce5cc3dfd02b036e5bccf13e4935d806c5630fc7ee1e7679e42e0b5",
      "mathlib_required": true,
      "lean_sources": 165
    },
    {
      "directory": "terminal-quarter",
      "manifest_sha256": "f382b549ac333a2f73fde097effa1a280631ac863bf22de4e5bc927ad653093d",
      "mathlib_required": true,
      "lean_sources": 38
    },
    {
      "directory": "window-consequences",
      "manifest_sha256": "bb0716d207da690403cccf4a75a0593ff53dadf2f27f18853aed949836ef9c86",
      "mathlib_required": true,
      "lean_sources": 106
    }
  ],
  "files": {
    "COVERAGE.md": "a7e8067e4cc576a1aac45cbed4ee47767e4c47f4971fc0d88360da012f019153",
    "README.md": "ce90dcf125569185bf44e2c36aeb9953e33a135ccca7d31ddb5c19538be0fb09",
    "check.py": "3bf0eafdecd560fb8bcc62de078332bd7a087a8d3f4d6150a4457b52701c4312",
    "complete-separation/LICENSE-PNTAnd": "c71d239df91726fc519c6eb72d318ec65820627232b2f796219e87dcf35d0ab4",
    "complete-separation/PNT-compatibility.patch": "c77a0e66ed47019e4fd718808d030392cd19261c6a4dbb8461679301abbdc1e1",
    "complete-separation/README.md": "92fe4212d74c5f6de1836ad2cee344a981e3f32d514f188fd1c297dbf3f4ebb0",
    "complete-separation/check.py": "722f95d21b4cb1097cd3a14644650bc4dd7e2e5aefc6f0a610861c6d6013e37f",
    "complete-separation/manifest.json": "7ebada6ddce5cc3dfd02b036e5bccf13e4935d806c5630fc7ee1e7679e42e0b5",
    "complete-separation/source/AffineBase.lean": "aac6ce7a0c35974c80e5dac1dce45d1f84907d3b1bea74a23d98dcdba8002a9d",
    "complete-separation/source/BareCounting.lean": "7be15f1b84faec3b751527071b9824345d74d98a4e9d264cb49c8b590de5d28c",
    "complete-separation/source/BareData.lean": "e1f5bed191a89511f451289d2cd8acf77aae97a429662fa8a9bafc72390aa1cb",
    "complete-separation/source/BareFamily.lean": "530e64575f6aabf1bcd5f7240e3b0112641e2759e724c40df8dbaf842cd2ac4a",
    "complete-separation/source/BareGeometry.lean": "baf6bbce288da64ef22fa9c806fe137cf397e17583b64aa22fcb901db14ea86c",
    "complete-separation/source/BareNatSums.lean": "7315e8595fc8a1080a8f468692f77152d3abaeeb49f5fd8b05ddcde26715b934",
    "complete-separation/source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "complete-separation/source/BoundedMaximum.lean": "837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394",
    "complete-separation/source/C4Quadratic.lean": "23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0",
    "complete-separation/source/ClassicalAsymptotic.lean": "181e8ff395c26b1d4e699cdef753f42a78db78ec2eee798e5d4cfe17dc3a9095",
    "complete-separation/source/ClassicalLimit.lean": "28fa4c0640538e0cf80c5f1b88e842643d88b7292d6f821156aafdbe0c7f7caa",
    "complete-separation/source/ClassicalReal.lean": "52f73157da76ba6af30a02ef2eda0c85b406bccde5f65154e412cf6fb3353137",
    "complete-separation/source/ColumnPruning.lean": "6346d6130ee03f7bf42b790facb92e425611b6062dd60af875a92f8fb63aa1c5",
    "complete-separation/source/CurrentC3Moments.lean": "05f50676d4c260f4b728457e16dde59e5b4a8dd2230cd72c34a643ca78dd40d8",
    "complete-separation/source/CurrentCertificateTransfer.lean": "cdbd282b2693d34571f8172b20d986aad3242f599c1bcbbd3174cf885bfc6d60",
    "complete-separation/source/CurrentPolynomialMatrix.lean": "96b60b02f7db717f2f1507aa7a9326b6d9a57f35850a9f4fb104f05995d11e7f",
    "complete-separation/source/CurrentPolynomialPairing.lean": "18c4b43bdebbb5a44f32563b6c0eacff6f3ee9686d78fd4f7c805edd31b2b666",
    "complete-separation/source/CurrentPolynomialPotential.lean": "e37e04746c336c87a518d29eee749739fb10eb94c02bd90c67395c34ba7bcc39",
    "complete-separation/source/CurrentPolynomialTheorem.lean": "eb334b65f0a1c794931926db296cb592851fb1389d3dcc84c3c1f03c00d2cf33",
    "complete-separation/source/DefectGeometry.lean": "a90bd33f0988750b814f949f55cf0a1f0d68e088eec3fa53a15de494ac0a2c98",
    "complete-separation/source/EmbeddedGraph.lean": "600f4c7f21c131645a36fc28de43ad7d5007ca051b46890a39c90e721d33f101",
    "complete-separation/source/EmptyAreaGeometry.lean": "ee39e046ca07d7144a6a8dc3e5522f3bf8673354ceda12f862f330dd230ca42e",
    "complete-separation/source/EmptyRectangleGeometry.lean": "28ec433ee4e5abfc45ab624cc5a5b5725598eb3e7b176262594faf3ad2b5395f",
    "complete-separation/source/EventualCertificate.lean": "2da70187c84696817f0dff5e22a9a67158a9ef705b222394f66e3a38f1678ae6",
    "complete-separation/source/FinalPackageAudit.lean": "b480430275ecf08172acb1a488ac3dbb571a2086cdb2c6e783faf2029dcf5cc9",
    "complete-separation/source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "complete-separation/source/FiniteMinimumBound.lean": "45ed7133d5bec307bd941fa485c2771bce3ae3dc8a12c1479e3f108579751c43",
    "complete-separation/source/FinitePairings.lean": "3c8de1e522806849464f017670008c30dafe04ef38d58edb8f254ea49bdd577e",
    "complete-separation/source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "complete-separation/source/FiniteSeparation.lean": "609a2cc3e82d8e4f6c4345fade86c84ad45468cf92ec9de887d94904713af697",
    "complete-separation/source/FrameCover.lean": "e13716d5980be55b2baa348c073cf5ec43112b629aadcc57411ba67a05430942",
    "complete-separation/source/FrameData.lean": "dbc67144c41809f49beddf776451858d99cd2b01a730cc70ae9c05acbf80043d",
    "complete-separation/source/FrameGeometry.lean": "b51648d3a1f369e412cfb03d903fd847ca251bad24edd00af08ee3fa9b58547f",
    "complete-separation/source/FullSeparationEntry.lean": "c96a968ed668473fa89f2126e2ce6b835b87c583c89b39660551f17327fec9c9",
    "complete-separation/source/GeneralBoundary.lean": "60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13",
    "complete-separation/source/GeneralDensity.lean": "17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2",
    "complete-separation/source/GeneralSampling.lean": "526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774",
    "complete-separation/source/GeneralTranspose.lean": "c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625",
    "complete-separation/source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "complete-separation/source/InducedCount.lean": "2776884041f6757e5fc7c9e30a601a6ac4637c2c9740f4443300744837149b9a",
    "complete-separation/source/LightAverages.lean": "c415637e5a6ab97832b7d5dd68683759fe35a8d525be5871e4483630e6472620",
    "complete-separation/source/LightRanges.lean": "d5b285a24d3dbc743786c04ad3f4bdcc98ef1fc2ee5ab9fdeaa9fde7eedf5251",
    "complete-separation/source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "complete-separation/source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "complete-separation/source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "complete-separation/source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "complete-separation/source/MinimumAlgebra.lean": "a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b",
    "complete-separation/source/MinimumMatrix.lean": "e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766",
    "complete-separation/source/MixingBound.lean": "8c073b07d259a612bceaa93460de6af207f69c76e8f5e0531a3e7a17c0fc0690",
    "complete-separation/source/MixingCauchy.lean": "d3253e9b68313f91140b05e06691eaf7b13173d26bee8c9ae35418676817dfeb",
    "complete-separation/source/MixingData.lean": "b13b6a4e5e8677bee20aff0de6564e43b36d9febe30cfc96a27fdfaf11309a5a",
    "complete-separation/source/MixingIncidence.lean": "9558b6e5212785e035353c97a5176e809802ca51089fbeb598d6799bd1f7ddea",
    "complete-separation/source/MixingMoments.lean": "839118525306cbad276d9e18374e7f496af1093a177a4e2584e9e7c710fa38fb",
    "complete-separation/source/MixingScalar.lean": "e17b8fc8069c60c2704459323f476e79314f5ed1666fae2f200706611fd569c7",
    "complete-separation/source/MixingVariance.lean": "fd58c51730c55a95bc3e7ce66d5c1cd5a82cdbb39df48fb413aff99ca249c45f",
    "complete-separation/source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "complete-separation/source/OriginalCounts.lean": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5",
    "complete-separation/source/OriginalFixedBase.lean": "b8184750df944527563d5dc44e26ce0db4ce8bd0a5e9f63876c4b621b7e86fb8",
    "complete-separation/source/OriginalMixingGeometry.lean": "9668979a8f1ebc844468d7537b72551d1c8fa11c93c7b1c82e1ddb19eba4ea1b",
    "complete-separation/source/OriginalModel.lean": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
    "complete-separation/source/OriginalParameters.lean": "f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59",
    "complete-separation/source/PairedCounting.lean": "a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b",
    "complete-separation/source/PairedDecision.lean": "35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940",
    "complete-separation/source/PairedDensity.lean": "aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9",
    "complete-separation/source/PairedLimit.lean": "39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987",
    "complete-separation/source/PairedOpenGeometry.lean": "ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604",
    "complete-separation/source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "complete-separation/source/PairedRational.lean": "beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d",
    "complete-separation/source/PairedRow.lean": "106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19",
    "complete-separation/source/PlaneEmptyRectangle.lean": "31b0df7539da526235ed83d4f4dafde81dbc8a0b8de5a9a7e535f0941fdbe169",
    "complete-separation/source/PlaneLight.lean": "b6627271c81dc46b6a582f4fa435370ffda63151f6949fc5c144ae83b3179319",
    "complete-separation/source/PlaneRegularity.lean": "4ec00b5faa202a5cf3ebc60a38563fdddea427447822aca4f86d17204b7a37a6",
    "complete-separation/source/PolynomialBernstein.lean": "933c2c8f1b8820741f9629c135b5db0069381fede9a74403be0f9e39b462a4f1",
    "complete-separation/source/PolynomialBoxes.lean": "c864e6d375abcc7670e29623063c85f7fcb68022de722012aeb6aa13858887b7",
    "complete-separation/source/PolynomialData.lean": "acb5932ffefb678ea70149b046f72ecc74891acaf7e3a06abe35ab05dcb024fe",
    "complete-separation/source/PolynomialLeavesG0.lean": "784b17a0bbd756fc25646885ecc6cef553951bfedb9f2ffd89a56022a44c92e5",
    "complete-separation/source/PolynomialLeavesG1.lean": "bbf54e944b947544c974d5837a21138e60b2c1a65405d7b0754400a625625c81",
    "complete-separation/source/PolynomialLeavesG2.lean": "327509f1678b962d3e97048eb8452b643d3310d8c1494ec5c4842306f42567f5",
    "complete-separation/source/PolynomialLeavesG3.lean": "c5c1bfa07fcf2fbecee158e20e78dc3ebea29ebc02dc1bfd32b36e5238ad5369",
    "complete-separation/source/PolynomialLeavesP0.lean": "3fd2a6d2b8ddbeaaa7216660bde34452a11ec697a16ac2e232ebd7f0799d7631",
    "complete-separation/source/PolynomialLeavesP1.lean": "e07021344efc5a61c4b71234645d2b9ae78e0e65812442efe080a86b7327f5e5",
    "complete-separation/source/PolynomialLeavesP2.lean": "addba01ebea6aaaac7dd43f86f0f5cf8dc87c8836f96a12b42a0d70979793b84",
    "complete-separation/source/PolynomialSegment00.lean": "9d7ad230fd3f5ea166a92ae749092516b09b42d84275605366898a6415c1f15d",
    "complete-separation/source/PolynomialSegment01.lean": "639d24b501b0e8669422e9b89906d0029a809374d0b2f268846d3cf9a7503ebe",
    "complete-separation/source/PolynomialSegment02.lean": "814bba91db5ab4dc137aa2c542b579cf5685666ceca8f7fc31bfc0914b25017f",
    "complete-separation/source/PolynomialSegment03.lean": "fa62b3d7f06c57693c85b6024802b282c8cddf97e657be427703148a97917c2e",
    "complete-separation/source/PolynomialSegment04.lean": "a255175782a828ef1a1db8600648ad9cefc0635f451a61d99d03418804c6eb21",
    "complete-separation/source/PolynomialSegment05.lean": "994aa54093fec5bdf121818131adc7038154a1b9181c6e120c5c75bfb06e07a3",
    "complete-separation/source/PolynomialSegment06.lean": "684c086ab4bcdf2b8ef2b224c728fa9e2169535b9468165d6417723c83aa28b0",
    "complete-separation/source/PolynomialSegment07.lean": "5d3db48457b3f72ab6bb67243f97e1d32966f58282e28a7ac10fe2441a7dd13f",
    "complete-separation/source/PolynomialSegment08.lean": "0b9720013930ddb75b1b82679dc827a2f2cae8cd2f2a0adc4486f39778844273",
    "complete-separation/source/PolynomialSegment09.lean": "b5c80e49e704e1d83249bf57db8c2faa242c71ee9b0ab68c59fa1ef0f16230b0",
    "complete-separation/source/PolynomialSegment10.lean": "64622b713a846c13656a7c69cdfea05f24899a4ecda85606155c36b4488efd00",
    "complete-separation/source/PolynomialSegment11.lean": "8bcaad14833a9f5e03bef47e4de90052ef0042e3e4cf937c857faeb17a0e126b",
    "complete-separation/source/PolynomialSegment12.lean": "a4f5a4c9ab13a1960abda4608b29b56f2dcd308033cca437475b2d04618a840f",
    "complete-separation/source/PolynomialSegment13.lean": "746ee56f300c3c94a9823a5f6f8f7c022c1afd38bd930687c0536d6699965e51",
    "complete-separation/source/PolynomialSegment14.lean": "77f4f936e9daca4d0d5c0e939473b651e9b144b1ae61fac95eb5625e263dc57e",
    "complete-separation/source/PolynomialSegment15.lean": "ae7c00ca5bb961f684968e7330de55ffe4fae2966ebf3e0bd8e50e649cfec910",
    "complete-separation/source/PolynomialSegment16.lean": "ff1037f03a0c517545239427bc12f0d84407d17a6a34739f7aeba14188097fc1",
    "complete-separation/source/PolynomialSegment17.lean": "4726121562a1694f8d209d99d9cc1b646576f94f3456dbc021677cbe88778bdd",
    "complete-separation/source/PolynomialSegment18.lean": "6f4f95a4796bf77cd9a4e206c7114a6c6b9c36ed9b710c5348be3228a385a01c",
    "complete-separation/source/PolynomialSegment19.lean": "99e8a2068520001ee30d21e2f6cf0dcc079365d7fec0ab0258f828b45603cc5c",
    "complete-separation/source/PolynomialSegment20.lean": "a5be0a87cbfc706c6291bde7b5007d6a401f4ed10dbb300d38716250449f1715",
    "complete-separation/source/PolynomialSegment21.lean": "c0296881715b2c2bdeb7c6a0747d243f64ed55956ddeb133a099c2a7214a82b8",
    "complete-separation/source/PolynomialSegment22.lean": "a40aa1d977b80209f6300bee54d03a1bb1e6215e8e80390ef0bcb19fb70d2f54",
    "complete-separation/source/PolynomialSegment23.lean": "ea64a2b9e44cf72a1ee9cb3c6e24cfd95c0b29df7bb403b1557ca915c608d3ad",
    "complete-separation/source/PolynomialSegment24.lean": "e4e683a8d74f5e82a7ecb26509611399183ae392d5a306501e955751333971e2",
    "complete-separation/source/PolynomialSegment25.lean": "2ae8ceea17527baeaa61a9cbd7481a14f7a2e8cf33e609fec4be248f337ef3cc",
    "complete-separation/source/PolynomialSegment26.lean": "485fb2169f4e86c4f722ff8d983ae34209c4c856a41b3ca3cb2fd5b4c61b1d4b",
    "complete-separation/source/PolynomialSegment27.lean": "68d8ad0660fa4c7166aaf97035b0c5054f20fc868c4e01f033756dbfa331ce33",
    "complete-separation/source/PolynomialSegment28.lean": "df75ad368b3761eb3ce3ccc99fc7c0d5ba80884d0bb380b1f4d3a50304c42b0c",
    "complete-separation/source/PolynomialSegment29.lean": "6329816099ca73b98f288b013c855e42bc053fb4650d7693fb8bb21804fd5a28",
    "complete-separation/source/PolynomialUnitSquare.lean": "614d1c677c89848621f5aeb14da173473513c6f9f96c41eefb65cc660a2ac7d6",
    "complete-separation/source/PrimeAffine.lean": "0b01895e04b8039a9c77bfd73a7ed59295f044bc699ff1c8d8a15db45a1c021f",
    "complete-separation/source/PrimeBelow.lean": "3ec3ec9bebc7951b6cd9d61633e0cb9bf225308d24063bdaf7f2f6d50664e654",
    "complete-separation/source/PrimeCrop.lean": "139a03297c8c648ba7ae205acc7465063343c3a0eaa504d79619a11e12d8d227",
    "complete-separation/source/PrimeNumberTheoremAnd/BrunTitchmarsh.lean": "63c649344ac09dc107bc6a0f5beda1d955b6d63320aaa488edcdd09f2bce77cf",
    "complete-separation/source/PrimeNumberTheoremAnd/Consequences.lean": "045e9847e9e25f63aee3708b2b56b0c477f45fd92a80a7fef0a1a0d806b8eb93",
    "complete-separation/source/PrimeNumberTheoremAnd/Fourier.lean": "8f86ed00ec8db00ca0f63e8ba99c86e0ae6f9fbd959a5d28cb7134e61e24a109",
    "complete-separation/source/PrimeNumberTheoremAnd/Mathlib/Analysis/Asymptotics/Asymptotics.lean": "a5c78b78ef025f621cba873779bb55f567e834168b6d611bc41f89f2126347e3",
    "complete-separation/source/PrimeNumberTheoremAnd/Mathlib/Analysis/SpecialFunctions/Log/Basic.lean": "4e00c5e4c460c804acfb2143317fb096637a2cfd6b41535fdb57fd883e3dd67e",
    "complete-separation/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/ArithmeticFunction.lean": "030522971531c7d9d7f683cf180d21f220d967398aea2ab7d569768af61a3a6a",
    "complete-separation/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/AuxResults.lean": "1aec11e855a3ac7af17564f744ec681879d206d5d859b048e8f4732c76cca97b",
    "complete-separation/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Basic.lean": "53c613e44cb70f75faa91c5b215178aa2965b412cfe673e1412792c06c3946aa",
    "complete-separation/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Selberg.lean": "617771061bf92097e72574b7784453e0607d1a5b59192dc92f5692e24709d6da",
    "complete-separation/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/SelbergBounds.lean": "4f33c5beb5ca2623b9320e3d7c17c2264e6d496169e604463da1a8cc9afbfa82",
    "complete-separation/source/PrimeNumberTheoremAnd/SmoothExistence.lean": "7f9ce5971b77d15b11f339e51cdeeceef51cc82a4271b73e4c1ed4b1c9e97b9a",
    "complete-separation/source/PrimeNumberTheoremAnd/Sobolev.lean": "a26e9b3cbcbafaf9983e357b750dacf7105980f579ca810cd41ddf11fd66783a",
    "complete-separation/source/PrimeNumberTheoremAnd/Wiener.lean": "132a6f092f87774cad2134e877b5817cea0fba72d33e7964c07107227c387e56",
    "complete-separation/source/PrimeSkew.lean": "c1247d089924fd19a2ad53ba15020df8e6fcaaf88551dc65f0ba8bd842834693",
    "complete-separation/source/PrimeTemplateLower.lean": "4827c3367dae96ff463c28bb41d48ed293bed7e369d347795558d6079ee8f022",
    "complete-separation/source/ProjectiveCoordinates.lean": "a00a81f4b68c9b4239aaf01455b8665bf9d98039a9a65e9ce9415f8be6d4b0f5",
    "complete-separation/source/ProjectiveExtremal.lean": "7798357bc76824be2319a00c698f7ce983f50e407943007904f196ae59d42b9b",
    "complete-separation/source/ProjectiveFibers.lean": "1e98bb7cbd4f0efc92263c66a902edf3f4524184d704558c22f84e079ad9bd99",
    "complete-separation/source/ProjectiveIncidence.lean": "0ea64977e3c9819d9407ee5d1e6ce0cbd8b66b89f0fa569c793afb3c6504cdcd",
    "complete-separation/source/ProjectiveMatrix.lean": "fc1dc38a7f0f36689dec26b53d3d308dffbe24ebabf13ba73f9eb6feef7f1a34",
    "complete-separation/source/PruningLimits.lean": "ca9c34155247315762f0f24038b852343beafdd225d7868f14e89c25cea59594",
    "complete-separation/source/QuarterBareAssembly.lean": "b4e972287d1921a02a70f7c201477c90bbb95eaf2b77b44e224414c6c3e1681a",
    "complete-separation/source/QuarterColumnMatching.lean": "7600cd7783dad3c9955f2a108c7b6f8d31fc2e2c55aea6851c11b46f41cbfe13",
    "complete-separation/source/QuarterFiniteCounts.lean": "bef9f4d86d7b3b4bed896d93be53f6ff948e5ca81ad9af18cb4e7fb3626aceb3",
    "complete-separation/source/QuarterLimits.lean": "90548fbdf16b4829e3d18dfe8d6b81e399b906967dbd32b138df1289567eed1b",
    "complete-separation/source/QuarterLoss.lean": "d3c1f8c66b90736ab57bd9340e2b317759731293753c2f638977a4ac69c143a6",
    "complete-separation/source/QuarterRealStats.lean": "76d4ab7f370faa51e33768362893afced7bc3b33c6f9a5db4271d7077bb120c2",
    "complete-separation/source/QuarterRowMatching.lean": "5b6339f7cb5047cc5c05d3defda82d1aed8c8e65ed0a8fd0cfd085df9f371afa",
    "complete-separation/source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "complete-separation/source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "complete-separation/source/RealMatrixParameters.lean": "ea622e5b70d4ecf5e22ac654e341633264d58f484b41071258b07d43a7b0fc09",
    "complete-separation/source/RectangularCounts.lean": "5b3c9d74d45696590a80f2f4023231a6cfd13b2ff5b53d9f2e205e25e6eace14",
    "complete-separation/source/SecondOrderLowerLimit.lean": "452e0429cc232211a1d2f90c281948cf22db0217cc08db0e65de69c0adf37c64",
    "complete-separation/source/SecondOrderReal.lean": "c923195648e7376eb9c523dfd3cd43c58c8274872f47087de27262cdd74d243c",
    "complete-separation/source/SeparationLimit.lean": "6f4293b27f3ec99a60e44d59fad98324cad3a5c3f799c77c4d849ce345b8b7db",
    "complete-separation/source/SeparationTheorem.lean": "e02c15f607b1587757ed5652b487861c76182a5efb844fdb92b96e483050d266",
    "complete-separation/source/StabilityVariance.lean": "b34eddb872f9ce1bba4605dcf679e0bfaa86e91cc899cf3ac1b4f6d592ff8da0",
    "complete-separation/source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
    "complete-separation/source/SubbaseGeometry.lean": "42635a27108d0d415e769e97a2a788c9e04fe929fd6bd096adbbe537524df0d6",
    "complete-separation/source/TemplateBalanced.lean": "3a099d1477a21678620bb3b9c7f30884abdbdc41b36770e1c1329fc9bb35f7ad",
    "complete-separation/source/TemplateCounts.lean": "7ad0fec330dda609a23a9b8ebdf3d047c1d562ed5a2d093bb769f193bd42bf94",
    "complete-separation/source/TemplateData.lean": "1cfb7d6445daf1d214aee91920d3a4e43a7cf6529dc2c32e111abb48c329f92a",
    "complete-separation/source/TemplateGeometry.lean": "88b026d243e3a8e8030f11b2ef970fc1ccf033280df46514d5bde4d31008832b",
    "complete-separation/source/TemplateModThree.lean": "4704352533ad496171e3888ed822655e6e5ba4e78a68249bea1fb8e1a3346557",
    "complete-separation/source/ThreeTypeCounts.lean": "5bf91f32f1bae59781d787f413af08eead93240e0474357f8f27798b14e49129",
    "complete-separation/source/TripartiteCounts.lean": "d9c61709de2cf47fddcd6a6d8f13b609c0e44eb0c25a8f4b4b7d6e5558c33946",
    "complete-separation/source/TripartiteField.lean": "0613817f1e82ab0595c91687e935496e63c6ac9c920cd6b1ee4395dc1ee78785",
    "complete-separation/source/TripartiteGraph.lean": "d85eb3059f096f9a8c6130ab99b87a1fe90ecad8ee759a71d7d088932f2647ce",
    "complete-separation/source/UniversalQuarter.lean": "07341c4268aadd6090d1428e678e4aa5626c7c30aed9ac41084c755e964a85ca",
    "terminal-quarter/README.md": "52bbab15fb1c1f9c11966167a867928940bf59befcbcd25b2a50d9158e8834c8",
    "terminal-quarter/check.py": "722f95d21b4cb1097cd3a14644650bc4dd7e2e5aefc6f0a610861c6d6013e37f",
    "terminal-quarter/manifest.json": "f382b549ac333a2f73fde097effa1a280631ac863bf22de4e5bc927ad653093d",
    "terminal-quarter/source/BareCounting.lean": "7be15f1b84faec3b751527071b9824345d74d98a4e9d264cb49c8b590de5d28c",
    "terminal-quarter/source/BareData.lean": "e1f5bed191a89511f451289d2cd8acf77aae97a429662fa8a9bafc72390aa1cb",
    "terminal-quarter/source/BareFamily.lean": "530e64575f6aabf1bcd5f7240e3b0112641e2759e724c40df8dbaf842cd2ac4a",
    "terminal-quarter/source/BareGeometry.lean": "baf6bbce288da64ef22fa9c806fe137cf397e17583b64aa22fcb901db14ea86c",
    "terminal-quarter/source/BareNatSums.lean": "7315e8595fc8a1080a8f468692f77152d3abaeeb49f5fd8b05ddcde26715b934",
    "terminal-quarter/source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "terminal-quarter/source/BoundedMaximum.lean": "837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394",
    "terminal-quarter/source/C4Quadratic.lean": "23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0",
    "terminal-quarter/source/ColumnPairs.lean": "95915273ae4b49d10997af87e2a4d35fae956a0a26346514eacb1539e2128773",
    "terminal-quarter/source/FinalPackageAudit.lean": "2f0daba4c11c64858987d0f5de33663234c22efc1a054f769fca51d6330e84e3",
    "terminal-quarter/source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "terminal-quarter/source/FinitePairings.lean": "3c8de1e522806849464f017670008c30dafe04ef38d58edb8f254ea49bdd577e",
    "terminal-quarter/source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "terminal-quarter/source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "terminal-quarter/source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "terminal-quarter/source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "terminal-quarter/source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "terminal-quarter/source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "terminal-quarter/source/MixingData.lean": "b13b6a4e5e8677bee20aff0de6564e43b36d9febe30cfc96a27fdfaf11309a5a",
    "terminal-quarter/source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "terminal-quarter/source/OriginalCounts.lean": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5",
    "terminal-quarter/source/OriginalFixedBase.lean": "b8184750df944527563d5dc44e26ce0db4ce8bd0a5e9f63876c4b621b7e86fb8",
    "terminal-quarter/source/OriginalModel.lean": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
    "terminal-quarter/source/OriginalParameters.lean": "f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59",
    "terminal-quarter/source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "terminal-quarter/source/QuarterBareAssembly.lean": "b4e972287d1921a02a70f7c201477c90bbb95eaf2b77b44e224414c6c3e1681a",
    "terminal-quarter/source/QuarterColumnMatching.lean": "7600cd7783dad3c9955f2a108c7b6f8d31fc2e2c55aea6851c11b46f41cbfe13",
    "terminal-quarter/source/QuarterFiniteCounts.lean": "bef9f4d86d7b3b4bed896d93be53f6ff948e5ca81ad9af18cb4e7fb3626aceb3",
    "terminal-quarter/source/QuarterRowMatching.lean": "5b6339f7cb5047cc5c05d3defda82d1aed8c8e65ed0a8fd0cfd085df9f371afa",
    "terminal-quarter/source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "terminal-quarter/source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "terminal-quarter/source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
    "terminal-quarter/source/TerminalBareData.lean": "c557c2900decdc366e1956c633c86a9cdaf853d9abd4f19171eaa43791028fd2",
    "terminal-quarter/source/TerminalClassification.lean": "bdd9b9fbaec238a24cb9e2b9880bbece536e0ab45eee064fb8bd637febfa1d28",
    "terminal-quarter/source/TerminalConstruction.lean": "ecea63b21fa583ff117b4cea4d0bceb7b2ae2d104a3d8ec76cc2892a7f8b736d",
    "terminal-quarter/source/TerminalIdentity.lean": "dfe5bfe43a0b943a049fc30277d449935b43d1c12c1b71c60f4c651ceb8171f6",
    "terminal-quarter/source/TerminalPairing.lean": "62a88033f16ebaf466c177d36b732360fffe4413c1e39bc7664c6c6f6e0a6901",
    "terminal-quarter/source/TerminalQuarter.lean": "987ecfa8603ef0eded46545f6430a01e76bc2cdb775000cb4307406eefe92d32",
    "window-consequences/README.md": "2f4e51c04322e0ee11ea5af7c321f298cb4d5fb3d0c9e30d36f90173f3f45e83",
    "window-consequences/check.py": "722f95d21b4cb1097cd3a14644650bc4dd7e2e5aefc6f0a610861c6d6013e37f",
    "window-consequences/manifest.json": "bb0716d207da690403cccf4a75a0593ff53dadf2f27f18853aed949836ef9c86",
    "window-consequences/source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "window-consequences/source/BoundedMaximum.lean": "837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394",
    "window-consequences/source/BuildTyping.lean": "0c5b97ea7076e410031faf98511630da028c5137cf7dac79767e5d1417997a7b",
    "window-consequences/source/C4Quadratic.lean": "23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0",
    "window-consequences/source/CanonicalAggregate.lean": "7fa3605e7987926a51758b82f2c7e8d23f01ec24d241a7539fa7128ac0842430",
    "window-consequences/source/CanonicalGap.lean": "828510e1d9fe25d8c741c64380b02c5601c19a7b76c2c08871670abbe371612b",
    "window-consequences/source/CanonicalHalfScalar.lean": "b89f5cdfa8af0f3aea54e363007c7a49f7f8f040f76b76f695bc9bbbf2553f78",
    "window-consequences/source/CanonicalPairCounts.lean": "9c3e3d496b336adbc09e52d1c0a474ad41fab39f100c1cc55a6ab63aacd49695",
    "window-consequences/source/CanonicalSingletonMass.lean": "02b84954975c544421a8638df75d5d67d4c8d5ce202aee9cbb05ac2ebbfeb5e0",
    "window-consequences/source/CanonicalSingletonTotal.lean": "3bb3b251397bdccdf1bd8ed64cded47233692fb9983b1e10830f0583cb261eff",
    "window-consequences/source/CanonicalSingletons.lean": "9c2b9c5646b07632756282ef14504ec63650bea30ff003b67798ae6e0b5035ad",
    "window-consequences/source/CanonicalStructuralBarrier.lean": "3c571f01f4cb12311bc47fb6208a66ecffab759819447d8bb665d3d5479760cc",
    "window-consequences/source/CanonicalThirdUpper.lean": "9b32f1070602ad9c83a874c021308cefb6217ab8742441f97c89d43c72d7293f",
    "window-consequences/source/CategoryFacts.lean": "034d70d4766bac8073e7136127e1a9594be432c353616513056e34271e296d16",
    "window-consequences/source/CleanHoleClassLower.lean": "0d8f04d6d2e8680765c0c01097002c1002ffe6702a49fbb1906fa635429ff3c6",
    "window-consequences/source/CleanHoleCounting.lean": "08d51803ef859cb473d2cadb7f5c04c4f12f530568c815e214df984f8307a824",
    "window-consequences/source/CleanHoleExact.lean": "da65be8f00591500adc15bf86af0b7c2fb9fcd2293c132e70d0915faa3965f6d",
    "window-consequences/source/CleanHoleGeometry.lean": "34291db3543f2a185e3d0dc2240c8871a37cddfc50b796ccc45a5e81ebfdd32c",
    "window-consequences/source/CleanHolePairCounting.lean": "4999a2f134b28192237a6efb88ce30b9d6513eda4b958d8a566989221bccd760",
    "window-consequences/source/CleanHoleReciprocity.lean": "7f45b95259317b252baec6d4a0215f9f98bce069e2f06d9abe9f2fe06e2687a1",
    "window-consequences/source/CleanHoles.lean": "61574d8e4408151bff95a121b8d37210770a3d4c9a4688deb07e77446cc451ba",
    "window-consequences/source/CleanHolesComplete.lean": "dca096de06c0dbad8c79f8cf1d150a62aa1ef8cc4faf8e93e4e6fcb23970298a",
    "window-consequences/source/CleanHolesPaper.lean": "30247bf9e7a7c8cdbcac91040d7dfa2cccfb6ff6adbb8a47e8c90c255c623cfe",
    "window-consequences/source/CleanHolesPaperParameter.lean": "94d961c58b8095e8d527d00155f4fba7ff4fa6f9646932280fcbdef6e474979c",
    "window-consequences/source/CleanHolesPartitions.lean": "4abf316134cbcca4acd8420a24fae34c62e0d0cd774c16117bff34586bfc47fd",
    "window-consequences/source/CleanHolesQuantitative.lean": "b14220a5fd38d851a3744980759a289e8f62cc2cb22ac60ea6f517bdafa044db",
    "window-consequences/source/CleanHolesRestoration.lean": "0fc93b1476fe21b34a04a829e23822e8f6a737ddce6adfda263cd21a2828162f",
    "window-consequences/source/CleanupAverages.lean": "2d521b6dc1db12b26bbaa483a45d5292cef039f0c8436034c27ca2f5ca2dca90",
    "window-consequences/source/CleanupLabels.lean": "cb93e5292b3b336d2fc0d2bf84f0da7a3798116b689ced9f1b9df5077208acad",
    "window-consequences/source/ColoredRowCounts.lean": "d0f38020b719d4c3b95ce520ca165cfa5f0908b44e33e23043d9f718cfc5086d",
    "window-consequences/source/ColumnEmbedding.lean": "32f8846cb1b4ab2be7ce4d276941bcc2ea8d6ee3ed0349e13912a2a03fbbff03",
    "window-consequences/source/ColumnPairs.lean": "95915273ae4b49d10997af87e2a4d35fae956a0a26346514eacb1539e2128773",
    "window-consequences/source/CyclicColoring.lean": "7c527c444f62b5d62b3f6f174c3c5a098d8eb6586be4089b00d4dd2257a9ccfe",
    "window-consequences/source/FinalPackageAudit.lean": "5f7e08bfc54d1a33a3df233ff0035d2f93fd888dbc21c7d53b6f5ae677f9b6e7",
    "window-consequences/source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "window-consequences/source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "window-consequences/source/FrameC4Count.lean": "1fc3d23ddeef4632bc49b9f26711a01b9d15435c5faac15d2296c89c6ae01172",
    "window-consequences/source/FrameCounting.lean": "3c1123ca73ef73f309a1d12ba26e51172b991c7e40c0e4fa4a5ae1c610abbd60",
    "window-consequences/source/FrameCover.lean": "e13716d5980be55b2baa348c073cf5ec43112b629aadcc57411ba67a05430942",
    "window-consequences/source/FrameCyclic.lean": "ffdeb81ab3994f88b345c1c0651f695503dd611dafe0cfd8bb6abbf2d03c1666",
    "window-consequences/source/FrameData.lean": "dbc67144c41809f49beddf776451858d99cd2b01a730cc70ae9c05acbf80043d",
    "window-consequences/source/FrameFiniteBound.lean": "940a075839f1d446d0b21d5726d71722e4de85be14c6d47625d39c4f31fa908a",
    "window-consequences/source/FrameGeometry.lean": "b51648d3a1f369e412cfb03d903fd847ca251bad24edd00af08ee3fa9b58547f",
    "window-consequences/source/GeneralBoundary.lean": "60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13",
    "window-consequences/source/GeneralDensity.lean": "17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2",
    "window-consequences/source/GeneralSampling.lean": "526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774",
    "window-consequences/source/GeneralTranspose.lean": "c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625",
    "window-consequences/source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "window-consequences/source/HeavyColumns.lean": "224bf2049164c00d90b7cf9a0f44ab9c467ae0c25bc01d6881be6e1fc6c11d5a",
    "window-consequences/source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "window-consequences/source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "window-consequences/source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "window-consequences/source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "window-consequences/source/MaximumColumns.lean": "a4601069c1ad79f371665a2035f26fbed10800fa5a00c28c3dab789b086cdf5e",
    "window-consequences/source/MinimumAlgebra.lean": "a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b",
    "window-consequences/source/MinimumMatrix.lean": "e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766",
    "window-consequences/source/MixingData.lean": "b13b6a4e5e8677bee20aff0de6564e43b36d9febe30cfc96a27fdfaf11309a5a",
    "window-consequences/source/MixingIncidence.lean": "9558b6e5212785e035353c97a5176e809802ca51089fbeb598d6799bd1f7ddea",
    "window-consequences/source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "window-consequences/source/OriginalCounts.lean": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5",
    "window-consequences/source/OriginalFixedBase.lean": "b8184750df944527563d5dc44e26ce0db4ce8bd0a5e9f63876c4b621b7e86fb8",
    "window-consequences/source/OriginalModel.lean": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
    "window-consequences/source/OriginalParameters.lean": "f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59",
    "window-consequences/source/PairedCounting.lean": "a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b",
    "window-consequences/source/PairedDecision.lean": "35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940",
    "window-consequences/source/PairedDensity.lean": "aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9",
    "window-consequences/source/PairedLimit.lean": "39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987",
    "window-consequences/source/PairedOpenGeometry.lean": "ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604",
    "window-consequences/source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "window-consequences/source/PairedRational.lean": "beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d",
    "window-consequences/source/PairedRow.lean": "106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19",
    "window-consequences/source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "window-consequences/source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "window-consequences/source/ReciprocalGeometry.lean": "d74b28d86b882b03fd014d58492eb15b7f1052173c31f6ea802383916e452f55",
    "window-consequences/source/RowPartitions.lean": "3fcac318fbf2e0e06c9a3287dd67ecca5d21926cd8feae850b7fb9af4a787b44",
    "window-consequences/source/SafeFrameCapacity.lean": "5d45db11cda6997d285081e9af47c299cb28006498246b6b922af76df16225f3",
    "window-consequences/source/SafeFrameCount.lean": "5bb10953a1a854a7ab212c934283bf89c9e76b84363a9475cd40916060c1f138",
    "window-consequences/source/SafeFrameData.lean": "a45b57c96f39f005b1ea7b908ad08319f5bbbc9f87056a31bc3fba6f4a013d1a",
    "window-consequences/source/SafePoolMatching.lean": "0d11754cef61a293e029a404f5790566c0e1cc1742ddc32c894f266b5a02ab01",
    "window-consequences/source/StabilityClassMass.lean": "8e3497f323487da590058c1b4465e3adfcb08b32d0e4dd47b9708d50ff8cb20b",
    "window-consequences/source/StabilityCleanup.lean": "95e9b7cc8078a055c456343e103ff50e2961dd719cd83346531a337f60bcd525",
    "window-consequences/source/StabilityClusteringBridge.lean": "db9eb2cd7dde2df8ecc82b8aed4351981959b4cd7b0e8355b5df9d394b3d590c",
    "window-consequences/source/StabilityComplete.lean": "1132de38808371259d72aa47cf8fa6838dfe8d8cbdd9956d0d2e8e56b5544beb",
    "window-consequences/source/StabilityFinalMasses.lean": "f0d047752a506896e261c5d2e654280995f23acdde7e9278ddbd62f1b1aeb25c",
    "window-consequences/source/StabilityHamming.lean": "8397aa418c2571de9b898e3daec0186377cf175e36b15f32b854b489ce8f3cbe",
    "window-consequences/source/StabilityRepresentative.lean": "ede6c08454a372f41d3775c73cd3db446c338114b4962b95d068abcd31fa0185",
    "window-consequences/source/StabilityRootControl.lean": "3c555f76fcc678149294eefffbf0aeaeabfc39e10b94a7a6eeb4c8609bf36b46",
    "window-consequences/source/StabilityRowClustering.lean": "f3259a97c2e6f6dfddb785e550129d6c1a9e3cd2989a123e2e009fe622662bca",
    "window-consequences/source/StabilitySlack.lean": "22bc1f459543f188289bd4655eea3d7c69fb5b24723c3c58857d6098a493a645",
    "window-consequences/source/StabilitySlackCoercivity.lean": "8dc4d14ae90edb85bcdc64f80bdf5e1bcfb1ae1c15da3ab2bc4224c7dddf13dd",
    "window-consequences/source/StabilitySlackContinuity.lean": "4309b1431ef45cc53af5f1727e0288447773ba954028856c9d5da3849821ab6f",
    "window-consequences/source/StabilitySymmetricSlack.lean": "a22accb7b3d6ebd59bc3267ecde34c59ccf1f616bf984a0142c25cc550249c8f",
    "window-consequences/source/StabilityThreeRepresentatives.lean": "2c31cac2ac1c2fb3aa8553e5d4fb5dd8a1d6d9f531810d094d2b1ddd8438207e",
    "window-consequences/source/StabilityTypical.lean": "4889b3ed06cbb8727439d14a5f6869acfc5433b95558be671c6fd32e2b926509",
    "window-consequences/source/StabilityVariance.lean": "b34eddb872f9ce1bba4605dcf679e0bfaa86e91cc899cf3ac1b4f6d592ff8da0",
    "window-consequences/source/StabilityZeroGeometry.lean": "36a03b0ab4f1ad24a4291f0960f7ee023476844b87544e79d7367819d33be442",
    "window-consequences/source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
    "window-consequences/source/TerminalClassification.lean": "bdd9b9fbaec238a24cb9e2b9880bbece536e0ab45eee064fb8bd637febfa1d28",
    "window-consequences/source/TerminalConstruction.lean": "ecea63b21fa583ff117b4cea4d0bceb7b2ae2d104a3d8ec76cc2892a7f8b736d",
    "window-consequences/source/TerminalDeficit.lean": "f3157da34aad78cd0ccea3d5c155a50343beef7bfd85aa3804c17b8be383ad19",
    "window-consequences/source/TerminalIdentity.lean": "dfe5bfe43a0b943a049fc30277d449935b43d1c12c1b71c60f4c651ceb8171f6",
    "window-consequences/source/ThreeTypeCounts.lean": "5bf91f32f1bae59781d787f413af08eead93240e0474357f8f27798b14e49129",
    "window-consequences/source/ThreeTypeLists.lean": "aa303bd7e18d35b6f202738761fa44d4c6442069f5f11f4c329c71c387f73510",
    "window-consequences/source/UniversalThirdLower.lean": "7977cc4de3f729680fef23ec64e17fa5675e9de4cd7a151df81b990ac29f9a5a",
    "window-consequences/source/WindowArithmetic.lean": "5c045acc9e591f95559465a1615b226e075f2247bb81dcc964eb2f1fd57ff665",
    "window-consequences/source/WindowConsequences.lean": "5ac799fcd61fba9d17c45039fe8d50298fd6ed32207390e60237307bc827eeeb"
  },
  "local_lean_source_invocations": 309
}


==> anc/lean/additional-lean-companion/terminal-quarter/README.md <==
# terminal-quarter

A uniform finite quarter guarantee above every actual maximum C4-free base: for n>=2 and m>=n(n-1)/2, m*n<=4*Tstar(B)+16*m. The package constructs column pairs, genuine fixed anchors, a maximal row pairing outside the anchors, and the actual admissible augmentation. It proves the indexed anchor profile is at most one and supplies a witness meeting the bound. It assumes no row/column pairing or augmentation data in the final theorem. This formalizes the terminal-range quantitative guarantee, not the complete all-ratio or weighted classical-profile theorem.

The named formal statements are checked; correspondence to the manuscript is reviewed separately. This package does not claim to formalize the entire paper.

Replay with Lean4.24.0 and Python3.9 or later:

    python3 -B check.py --lean /path/to/lean --out ../new-receipt.json

Also provide --mathlib /path/to/mathlib4-v4.24.0. The exact pinned commit and its official compiled release cache are required; the entire library is not rebuilt.

Only the standard logical axioms propext, Classical.choice and Quot.sound are allowed for the named targets. Build objects, raw logs and runtime paths are excluded. Private preparation only; no public location or license for the new research code has been selected.


==> anc/lean/additional-lean-companion/terminal-quarter/check.py <==
"""Fresh local-source replay with exact target and axiom checks."""
import argparse,hashlib,json,os,re,subprocess,sys,tempfile
from pathlib import Path
ALLOWED={'propext','Classical.choice','Quot.sound'}
AX=re.compile(r"'([^']+)' (does not depend on any axioms|depends on axioms: \[([^\]]*)\])",re.S)
def need(ok,msg):
 if not ok: raise RuntimeError(msg)
def sha(p): return hashlib.sha256(p.read_bytes()).hexdigest()
def files(root):
 need(not any(p.is_symlink() for p in root.rglob('*')),'Symlink in payload')
 return {p.relative_to(root).as_posix():sha(p) for p in root.rglob('*') if p.is_file()}
def main():
 need(sys.flags.optimize==0,'Assertions must remain enabled')
 ap=argparse.ArgumentParser();ap.add_argument('--lean',required=True);ap.add_argument('--mathlib',type=Path);ap.add_argument('--out',required=True,type=Path)
 a=ap.parse_args();r=Path(__file__).resolve().parent;m=json.loads((r/'manifest.json').read_text())
 before=files(r);need(set(before)==set(m['files'])|{'manifest.json'},'Unexpected payload files')
 need(all(before[k]==v for k,v in m['files'].items()),'Payload hash mismatch')
 out=a.out.resolve();need(not out.exists() and not out.is_relative_to(r),'Receipt must be new and outside payload')
 lean=Path(a.lean).resolve();v=subprocess.run([str(lean),'--version'],capture_output=True,text=True,timeout=900)
 need(v.returncode==0 and not v.stderr and re.search(r'version 4\.24\.0(?:[, )]|$)',v.stdout),'Lean4.24.0 required')
 compiler=sha(lean);paths=[]
 if m['mathlib_required']:
  need(a.mathlib is not None,'A pinned Mathlib4.24 path is required')
  ml=a.mathlib.resolve();g=subprocess.run(['git','rev-parse','HEAD'],cwd=ml,capture_output=True,text=True,timeout=30)
  need(g.returncode==0 and g.stdout.strip()==m['mathlib_commit'],'Mathlib commit mismatch')
  paths=[ml/'.lake/build/lib/lean']+[p/'.lake/build/lib/lean' for p in (ml/'.lake/packages').iterdir() if p.is_dir()]
 logs=out.with_suffix('');need(not logs.exists(),'Log directory must be new');logs.mkdir(parents=True)
 records=[];expected_targets=set(m['targets']);entry_output=None
 with tempfile.TemporaryDirectory(prefix='lean-proof-',dir=logs) as temp:
  work=Path(temp);src=work/'source';obj=work/'imports';obj.mkdir();src.mkdir()
  for item in m['modules']:
   dst=src/item['path'];dst.parent.mkdir(parents=True,exist_ok=True);dst.write_bytes((r/'source'/item['path']).read_bytes())
  env=dict(os.environ,LEAN_PATH=':'.join(map(str,[obj,*paths])))
  built={'Std'}
  for item in m['modules']:
   name=item['module'];p=src/item['path'];o=obj/(name.replace('.','/')+'.olean');o.parent.mkdir(parents=True,exist_ok=True)
   imports=[]
   for line in p.read_text().splitlines():
    if line.startswith('import '):imports.extend(line.split()[1:])
   need(imports==item['imports'],'Import metadata mismatch')
   for dep in imports:
    if dep not in built:
     need(m['mathlib_required'] and any((q/(dep.replace('.','/')+'.olean')).is_file() for q in paths),'Unbuilt import '+dep)
   run=subprocess.run([str(lean),'-o',str(o),str(p)],cwd=src,env=env,capture_output=True,text=True,timeout=900)
   text=run.stdout+run.stderr;(logs/(name.replace('.','_')+'.txt')).write_text(text)
   need(run.returncode==0 and 'error:' not in text,'Compilation failed: '+name)
   if not item['upstream_pnt']:need('warning:' not in text and 'sorryAx' not in text,'Diagnostic in local proof: '+name)
   axes=[]
   for match in AX.finditer(run.stdout):
    aset=set() if match[3] is None else {x.strip() for x in match[3].split(',')}
    if not item['upstream_pnt'] or match[1] in expected_targets:need(aset<=ALLOWED,'Unexpected axiom: '+match[1])
    axes.append({'name':match[1],'axioms':sorted(aset)})
   if name==m['entry_module']:
    need({x['name'] for x in axes}==expected_targets,'Final target coverage mismatch')
    need(len(axes)==len(expected_targets),'Repeated final target audit')
    entry_output=run.stdout
   built.add(name);records.append({'module':name,'source_sha256':sha(p),'exit_code':run.returncode,'axioms':axes})
   print('PASS '+name,file=sys.stderr,flush=True)
 need(files(r)==before and sha(lean)==compiler,'Payload or compiler changed')
 need(entry_output is not None,'Final target audit missing')
 (logs/'ENTRY_TYPES.txt').write_text(entry_output)
 result={'status':'PASS','manifest_sha256':sha(r/'manifest.json'),'compiler_sha256':compiler,'lean_version':v.stdout.strip(),
  'fresh_source_and_import_directories':True,'payload_unchanged':True,'modules':records,'target_count':len(expected_targets),
  'entry_output_sha256':hashlib.sha256(entry_output.encode()).hexdigest(),'mathlib_required':m['mathlib_required'],
  'mathlib_scope':'pinned release cache; not independently rebuilt' if m['mathlib_required'] else None}
 out.parent.mkdir(parents=True,exist_ok=True);data=json.dumps(result,indent=2)+'\n';out.write_text(data);print(data,end='')
if __name__=='__main__':main()


==> anc/lean/additional-lean-companion/terminal-quarter/manifest.json <==
{
  "format": 1,
  "name": "terminal-quarter",
  "modules": [
    {
      "module": "FiniteRatSums",
      "path": "FiniteRatSums.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PairedPivotCore",
      "path": "PairedPivotCore.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FiniteCounting",
      "path": "FiniteCounting.lean",
      "imports": [
        "PairedPivotCore"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MajorityCounting",
      "path": "MajorityCounting.lean",
      "imports": [
        "FiniteCounting"
      ],
      "upstream_pnt": false
    },
    {
      "module": "RationalMinorant",
      "path": "RationalMinorant.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "RationalSampling",
      "path": "RationalSampling.lean",
      "imports": [
        "FiniteRatSums",
        "MajorityCounting",
        "RationalMinorant"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ListRatCounting",
      "path": "ListRatCounting.lean",
      "imports": [
        "RationalSampling"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MatrixMoments",
      "path": "MatrixMoments.lean",
      "imports": [
        "FiniteRatSums",
        "RationalMinorant"
      ],
      "upstream_pnt": false
    },
    {
      "module": "BooleanMatrixGeometry",
      "path": "BooleanMatrixGeometry.lean",
      "imports": [
        "ListRatCounting",
        "MatrixMoments"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StableDensity",
      "path": "StableDensity.lean",
      "imports": [
        "BooleanMatrixGeometry"
      ],
      "upstream_pnt": false
    },
    {
      "module": "GridModel",
      "path": "GridModel.lean",
      "imports": [
        "StableDensity"
      ],
      "upstream_pnt": false
    },
    {
      "module": "NatListSums",
      "path": "NatListSums.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MatrixCounting",
      "path": "MatrixCounting.lean",
      "imports": [
        "NatListSums"
      ],
      "upstream_pnt": false
    },
    {
      "module": "OriginalModel",
      "path": "OriginalModel.lean",
      "imports": [
        "GridModel",
        "MatrixCounting"
      ],
      "upstream_pnt": false
    },
    {
      "module": "OriginalCounts",
      "path": "OriginalCounts.lean",
      "imports": [
        "OriginalModel"
      ],
      "upstream_pnt": false
    },
    {
      "module": "BoundedMaximum",
      "path": "BoundedMaximum.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "OriginalParameters",
      "path": "OriginalParameters.lean",
      "imports": [
        "OriginalCounts",
        "BoundedMaximum"
      ],
      "upstream_pnt": false
    },
    {
      "module": "C4Quadratic",
      "path": "C4Quadratic.lean",
      "imports": [
        "OriginalCounts"
      ],
      "upstream_pnt": false
    },
    {
      "module": "TerminalIdentity",
      "path": "TerminalIdentity.lean",
      "imports": [
        "OriginalParameters",
        "C4Quadratic"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ColumnPairs",
      "path": "ColumnPairs.lean",
      "imports": [
        "TerminalIdentity"
      ],
      "upstream_pnt": false
    },
    {
      "module": "TerminalConstruction",
      "path": "TerminalConstruction.lean",
      "imports": [
        "ColumnPairs"
      ],
      "upstream_pnt": false
    },
    {
      "module": "TerminalClassification",
      "path": "TerminalClassification.lean",
      "imports": [
        "TerminalConstruction"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FinitePairings",
      "path": "FinitePairings.lean",
      "imports": [
        "Mathlib.Data.Finset.Powerset",
        "Mathlib.Data.Fintype.Powerset",
        "Mathlib.Data.Fintype.EquivFin",
        "Mathlib.Data.Fintype.Prod",
        "Mathlib.Order.Preorder.Finite",
        "Mathlib.Algebra.BigOperators.Group.Finset.Basic",
        "Mathlib.Tactic.Linarith",
        "Mathlib.Tactic.NormNum",
        "Mathlib.Tactic.Positivity",
        "Mathlib.Tactic.FieldSimp"
      ],
      "upstream_pnt": false
    },
    {
      "module": "BareData",
      "path": "BareData.lean",
      "imports": [
        "GridModel",
        "MatrixCounting"
      ],
      "upstream_pnt": false
    },
    {
      "module": "BareGeometry",
      "path": "BareGeometry.lean",
      "imports": [
        "BareData"
      ],
      "upstream_pnt": false
    },
    {
      "module": "BareFamily",
      "path": "BareFamily.lean",
      "imports": [
        "BareGeometry"
      ],
      "upstream_pnt": false
    },
    {
      "module": "BareNatSums",
      "path": "BareNatSums.lean",
      "imports": [
        "BareFamily"
      ],
      "upstream_pnt": false
    },
    {
      "module": "BareCounting",
      "path": "BareCounting.lean",
      "imports": [
        "BareNatSums"
      ],
      "upstream_pnt": false
    },
    {
      "module": "OriginalFixedBase",
      "path": "OriginalFixedBase.lean",
      "imports": [
        "OriginalParameters"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MixingData",
      "path": "MixingData.lean",
      "imports": [
        "C4Quadratic"
      ],
      "upstream_pnt": false
    },
    {
      "module": "QuarterFiniteCounts",
      "path": "QuarterFiniteCounts.lean",
      "imports": [
        "FinitePairings",
        "BareCounting",
        "OriginalFixedBase",
        "MixingData",
        "Mathlib.Algebra.BigOperators.Fin",
        "Mathlib.Data.Finset.Max"
      ],
      "upstream_pnt": false
    },
    {
      "module": "TerminalPairing",
      "path": "TerminalPairing.lean",
      "imports": [
        "TerminalClassification",
        "FinitePairings",
        "QuarterFiniteCounts"
      ],
      "upstream_pnt": false
    },
    {
      "module": "QuarterRowMatching",
      "path": "QuarterRowMatching.lean",
      "imports": [
        "QuarterFiniteCounts"
      ],
      "upstream_pnt": false
    },
    {
      "module": "QuarterColumnMatching",
      "path": "QuarterColumnMatching.lean",
      "imports": [
        "QuarterRowMatching"
      ],
      "upstream_pnt": false
    },
    {
      "module": "QuarterBareAssembly",
      "path": "QuarterBareAssembly.lean",
      "imports": [
        "QuarterColumnMatching"
      ],
      "upstream_pnt": false
    },
    {
      "module": "TerminalBareData",
      "path": "TerminalBareData.lean",
      "imports": [
        "TerminalPairing",
        "QuarterBareAssembly"
      ],
      "upstream_pnt": false
    },
    {
      "module": "TerminalQuarter",
      "path": "TerminalQuarter.lean",
      "imports": [
        "TerminalBareData"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FinalPackageAudit",
      "path": "FinalPackageAudit.lean",
      "imports": [
        "TerminalQuarter"
      ],
      "upstream_pnt": false
    }
  ],
  "entry_module": "FinalPackageAudit",
  "targets": [
    "TerminalQuarter.every_maximum_quarter_linear",
    "TerminalQuarter.maximum_quarter_witness",
    "TerminalQuarter.construct_terminal_data",
    "TerminalQuarter.profile_at_most_one"
  ],
  "mathlib_required": true,
  "mathlib_commit": "f897ebcf72cd16f89ab4577d0c826cd14afaafc7",
  "files": {
    "README.md": "52bbab15fb1c1f9c11966167a867928940bf59befcbcd25b2a50d9158e8834c8",
    "check.py": "722f95d21b4cb1097cd3a14644650bc4dd7e2e5aefc6f0a610861c6d6013e37f",
    "source/BareCounting.lean": "7be15f1b84faec3b751527071b9824345d74d98a4e9d264cb49c8b590de5d28c",
    "source/BareData.lean": "e1f5bed191a89511f451289d2cd8acf77aae97a429662fa8a9bafc72390aa1cb",
    "source/BareFamily.lean": "530e64575f6aabf1bcd5f7240e3b0112641e2759e724c40df8dbaf842cd2ac4a",
    "source/BareGeometry.lean": "baf6bbce288da64ef22fa9c806fe137cf397e17583b64aa22fcb901db14ea86c",
    "source/BareNatSums.lean": "7315e8595fc8a1080a8f468692f77152d3abaeeb49f5fd8b05ddcde26715b934",
    "source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "source/BoundedMaximum.lean": "837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394",
    "source/C4Quadratic.lean": "23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0",
    "source/ColumnPairs.lean": "95915273ae4b49d10997af87e2a4d35fae956a0a26346514eacb1539e2128773",
    "source/FinalPackageAudit.lean": "2f0daba4c11c64858987d0f5de33663234c22efc1a054f769fca51d6330e84e3",
    "source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "source/FinitePairings.lean": "3c8de1e522806849464f017670008c30dafe04ef38d58edb8f254ea49bdd577e",
    "source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "source/MixingData.lean": "b13b6a4e5e8677bee20aff0de6564e43b36d9febe30cfc96a27fdfaf11309a5a",
    "source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "source/OriginalCounts.lean": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5",
    "source/OriginalFixedBase.lean": "b8184750df944527563d5dc44e26ce0db4ce8bd0a5e9f63876c4b621b7e86fb8",
    "source/OriginalModel.lean": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
    "source/OriginalParameters.lean": "f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59",
    "source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "source/QuarterBareAssembly.lean": "b4e972287d1921a02a70f7c201477c90bbb95eaf2b77b44e224414c6c3e1681a",
    "source/QuarterColumnMatching.lean": "7600cd7783dad3c9955f2a108c7b6f8d31fc2e2c55aea6851c11b46f41cbfe13",
    "source/QuarterFiniteCounts.lean": "bef9f4d86d7b3b4bed896d93be53f6ff948e5ca81ad9af18cb4e7fb3626aceb3",
    "source/QuarterRowMatching.lean": "5b6339f7cb5047cc5c05d3defda82d1aed8c8e65ed0a8fd0cfd085df9f371afa",
    "source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
    "source/TerminalBareData.lean": "c557c2900decdc366e1956c633c86a9cdaf853d9abd4f19171eaa43791028fd2",
    "source/TerminalClassification.lean": "bdd9b9fbaec238a24cb9e2b9880bbece536e0ab45eee064fb8bd637febfa1d28",
    "source/TerminalConstruction.lean": "ecea63b21fa583ff117b4cea4d0bceb7b2ae2d104a3d8ec76cc2892a7f8b736d",
    "source/TerminalIdentity.lean": "dfe5bfe43a0b943a049fc30277d449935b43d1c12c1b71c60f4c651ceb8171f6",
    "source/TerminalPairing.lean": "62a88033f16ebaf466c177d36b732360fffe4413c1e39bc7664c6c6f6e0a6901",
    "source/TerminalQuarter.lean": "987ecfa8603ef0eded46545f6430a01e76bc2cdb775000cb4307406eefe92d32"
  }
}


==> anc/lean/additional-lean-companion/terminal-quarter/source/BareCounting.lean <==
import BareNatSums

/-! Exact indexed-profile counting for the actual generated pair family. -/
namespace BareQuarter

open EvenParity BooleanMatrixGeometry PairedPivotCounting
variable {m n R C : Nat}

/-- Counts column-pair indices. Repeated anchor rows contribute repeatedly. -/
def anchorProfile (D : BlockData m n R C) (B : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum C (fun j => bit (B (witnessRow D j) c))

def badBudget (D : BlockData m n R C) (B : Fin m → Fin n → Bool) : Nat :=
  fsum R (fun i => anchorProfile D B (witnessCol D i))

def blockFixed (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) : Nat :=
  (bit (B (row0 D i) (col0 D j))+bit (B (row0 D i) (col1 D j)))+
  (bit (B (row1 D i) (col0 D j))+bit (B (row1 D i) (col1 D j)))

def fixedBudget (D : BlockData m n R C) (B : Fin m → Fin n → Bool) : Nat :=
  fsum R (fun i => fsum C (blockFixed D B i))

def selectedSum (D : BlockData m n R C) (B : Fin m → Fin n → Bool) : Nat :=
  fsum R (fun i => fsum C (fun j => bit (admissible D B i j)))

theorem profile_is_indexed_count (D : BlockData m n R C) (B : Fin m → Fin n → Bool) (c : Fin n) :
    anchorProfile D B c=((List.finRange C).filter (fun j => B (witnessRow D j) c)).length := by
  exact nsum_bit_filter (List.finRange C) (fun j => B (witnessRow D j) c)

theorem selectedSum_eq_pair_count (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    (pairs D B).length=selectedSum D B := by
  unfold pairs
  rw [List.length_map]
  unfold blocks
  rw [←nsum_bit_filter,nsum_grid]
  rfl

theorem block_fixed_row_bound (D : BlockData m n R C) (B : Fin m → Fin n → Bool) (i : Fin R) :
    fsum C (blockFixed D B i)≤degree B (row0 D i)+degree B (row1 D i) := by
  unfold blockFixed
  rw [fsum_add]
  exact Nat.add_le_add
    (labelled_sum_le C n D.col D.col_inj (fun c => bit (B (row0 D i) c)))
    (labelled_sum_le C n D.col D.col_inj (fun c => bit (B (row1 D i) c)))

theorem fixed_budget_bound (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    fixedBudget D B≤EvenParity.total B := by
  have h := fsum_le R (fun i => fsum C (blockFixed D B i))
    (fun i => degree B (row0 D i)+degree B (row1 D i)) (block_fixed_row_bound D B)
  have hall := labelled_sum_le R m D.row D.row_inj (degree B)
  exact Nat.le_trans h hall

theorem acceptance_charge (a b c d e : Bool) :
    1≤bit (!a && (!b && (!c && (!d && !e))))+
      ((bit a+bit b)+(bit c+bit d))+bit e := by
  cases a <;> cases b <;> cases c <;> cases d <;> cases e <;> decide

theorem block_charge (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) :
    1≤bit (admissible D B i j)+blockFixed D B i j+bit (B (witnessRow D j) (witnessCol D i)) := by
  exact acceptance_charge (B (row0 D i) (col0 D j)) (B (row0 D i) (col1 D j))
    (B (row1 D i) (col0 D j)) (B (row1 D i) (col1 D j)) (B (witnessRow D j) (witnessCol D i))

/-- The exact finite loss uses the indexed profile at the encountered
witness columns only. No anchor-injectivity assumption is present. -/
theorem finite_count_sharp (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    R*C≤EvenParity.total B+(pairs D B).length+badBudget D B := by
  have h := fsum_le R (fun _ => fsum C (fun _ => 1))
    (fun i => fsum C (fun j => bit (admissible D B i j)+blockFixed D B i j+
      bit (B (witnessRow D j) (witnessCol D i))))
    (fun i => fsum_le C _ _ (block_charge D B i))
  simp only [fsum_add,fsum_const,Nat.mul_one] at h
  change R*C≤selectedSum D B+fixedBudget D B+badBudget D B at h
  rw [←selectedSum_eq_pair_count D B] at h
  have hf := fixed_budget_bound D B
  omega

theorem finite_count (D : BlockData m n R C) (B : Fin m → Fin n → Bool) (cap : Nat)
    (hcap : ∀ i, anchorProfile D B (witnessCol D i)≤cap) :
    R*C≤EvenParity.total B+(pairs D B).length+R*cap := by
  have hb := fsum_le R (fun i => anchorProfile D B (witnessCol D i)) (fun _ => cap) hcap
  rw [fsum_const] at hb
  exact Nat.le_trans (finite_count_sharp D B)
    (Nat.add_le_add_left hb (EvenParity.total B+(pairs D B).length))

def ValidAugmentation (D : BlockData m n R C) (B : Fin m → Fin n → Bool) : Prop :=
  Simplicity B (pairs D B) ∧
  (cells (List.finRange m) (List.finRange n) (selected D B)).Perm (flattenPairs (pairs D B)) ∧
  ∀ p ∈ pairs D B,
    full D B p.1.1 p.1.2=true ∧ full D B p.2.1 p.2.2=true ∧
    (¬full D B p.1.1 p.2.2=true) ∧ (¬full D B p.2.1 p.1.2=true) ∧
    PairedPivotCore.OriginalC3 (fun r c => full D B r c=true) p.1 p.2

/-- Full finite bare-anchor lemma: original admissibility and the indexed
profile counting bound, with repeated anchors allowed. -/
theorem finite_bare_lemma (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (hcol : ColWitnesses D B)
    (cap : Nat) (hcap : ∀ i, anchorProfile D B (witnessCol D i)≤cap) :
    ValidAugmentation D B ∧ R*C≤EvenParity.total B+(pairs D B).length+R*cap := by
  exact ⟨finite_augmentation D B hC4 hrow hcol,finite_count D B cap hcap⟩

#print axioms profile_is_indexed_count
#print axioms selectedSum_eq_pair_count
#print axioms fixed_budget_bound
#print axioms acceptance_charge
#print axioms finite_count_sharp
#print axioms finite_count
#print axioms finite_bare_lemma
end BareQuarter


==> anc/lean/additional-lean-companion/terminal-quarter/source/BareData.lean <==
import GridModel
import MatrixCounting

/-! Disjoint labelled line pairs and the literal finite block rule. -/

namespace BareQuarter

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel

structure BlockData (m n R C : Nat) where
  row : (Fin R × Bool) → Fin m
  col : (Fin C × Bool) → Fin n
  row_inj : ∀ p q, row p=row q → p=q
  col_inj : ∀ p q, col p=col q → p=q
  commonCol : Fin R → Fin n
  commonRow : Fin C → Fin m
  anchors_bare : ∀ j i, commonRow j≠row (i,false) ∧ commonRow j≠row (i,true)

variable {m n R C : Nat}

def row0 (D : BlockData m n R C) (i : Fin R) : Fin m := D.row (i,false)
def row1 (D : BlockData m n R C) (i : Fin R) : Fin m := D.row (i,true)
def col0 (D : BlockData m n R C) (j : Fin C) : Fin n := D.col (j,false)
def col1 (D : BlockData m n R C) (j : Fin C) : Fin n := D.col (j,true)
def witnessRow (D : BlockData m n R C) (j : Fin C) : Fin m := D.commonRow j
def witnessCol (D : BlockData m n R C) (i : Fin R) : Fin n := D.commonCol i

def RowWitnesses (D : BlockData m n R C) (B : Fin m → Fin n → Bool) : Prop :=
  ∀ i, B (row0 D i) (witnessCol D i)=true ∧ B (row1 D i) (witnessCol D i)=true

def ColWitnesses (D : BlockData m n R C) (B : Fin m → Fin n → Bool) : Prop :=
  ∀ j, B (witnessRow D j) (col0 D j)=true ∧ B (witnessRow D j) (col1 D j)=true

def admissible (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) : Bool :=
  !(B (row0 D i) (col0 D j)) &&
  (!(B (row0 D i) (col1 D j)) &&
  (!(B (row1 D i) (col0 D j)) &&
  (!(B (row1 D i) (col1 D j)) && !(B (witnessRow D j) (witnessCol D i)))))

def selected (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) : Bool :=
  (List.finRange R).any (fun i => (List.finRange C).any (fun j =>
    admissible D B i j && decide (
      (r=row0 D i ∧ c=col1 D j) ∨ (r=row1 D i ∧ c=col0 D j))))

def full (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) : Bool := B r c || selected D B r c

def pair (D : BlockData m n R C) (i : Fin R) (j : Fin C) :
    Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n) :=
  ((row0 D i,col1 D j),(row1 D i,col0 D j))

theorem row0_injective (D : BlockData m n R C) (i k : Fin R)
    (h : row0 D i=row0 D k) : i=k := congrArg Prod.fst (D.row_inj _ _ h)

theorem row1_injective (D : BlockData m n R C) (i k : Fin R)
    (h : row1 D i=row1 D k) : i=k := congrArg Prod.fst (D.row_inj _ _ h)

theorem col0_injective (D : BlockData m n R C) (j k : Fin C)
    (h : col0 D j=col0 D k) : j=k := congrArg Prod.fst (D.col_inj _ _ h)

theorem col1_injective (D : BlockData m n R C) (j k : Fin C)
    (h : col1 D j=col1 D k) : j=k := congrArg Prod.fst (D.col_inj _ _ h)

theorem row_labels_disjoint (D : BlockData m n R C) (i k : Fin R) : row0 D i≠row1 D k := by
  intro h
  have hh := congrArg Prod.snd (D.row_inj _ _ h)
  cases hh

theorem col_labels_disjoint (D : BlockData m n R C) (j k : Fin C) : col0 D j≠col1 D k := by
  intro h
  have hh := congrArg Prod.snd (D.col_inj _ _ h)
  cases hh

theorem admissible_iff (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) : admissible D B i j=true ↔
    B (row0 D i) (col0 D j)=false ∧ B (row0 D i) (col1 D j)=false ∧
    B (row1 D i) (col0 D j)=false ∧ B (row1 D i) (col1 D j)=false ∧
    B (witnessRow D j) (witnessCol D i)=false := by
  simp [admissible]

theorem selected_iff (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) : selected D B r c=true ↔
    ∃ i j, admissible D B i j=true ∧
      ((r=row0 D i ∧ c=col1 D j) ∨ (r=row1 D i ∧ c=col0 D j)) := by
  simp [selected,List.any_eq_true,finRange_mem]

theorem full_iff (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) : full D B r c=true ↔ B r c=true ∨ selected D B r c=true := by
  simp only [full,Bool.or_eq_true]

theorem base_preserved (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) (h : B r c=true) : full D B r c=true := by
  exact (full_iff D B r c).mpr (Or.inl h)

theorem selected_at_row0 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (c : Fin n) : selected D B (row0 D i) c=true ↔
    ∃ j, admissible D B i j=true ∧ c=col1 D j := by
  rw [selected_iff]
  constructor
  · rintro ⟨k,j,hgood,hcoord⟩
    rcases hcoord with ⟨hr,hc⟩ | ⟨hr,hc⟩
    · have he := row0_injective D i k hr
      subst k
      exact ⟨j,hgood,hc⟩
    · exact False.elim (row_labels_disjoint D i k hr)
  · rintro ⟨j,hgood,hc⟩
    exact ⟨i,j,hgood,Or.inl ⟨rfl,hc⟩⟩

theorem selected_at_row1 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (c : Fin n) : selected D B (row1 D i) c=true ↔
    ∃ j, admissible D B i j=true ∧ c=col0 D j := by
  rw [selected_iff]
  constructor
  · rintro ⟨k,j,hgood,hcoord⟩
    rcases hcoord with ⟨hr,hc⟩ | ⟨hr,hc⟩
    · exact False.elim (row_labels_disjoint D k i hr.symm)
    · have he := row1_injective D i k hr
      subst k
      exact ⟨j,hgood,hc⟩
  · rintro ⟨j,hgood,hc⟩
    exact ⟨i,j,hgood,Or.inr ⟨rfl,hc⟩⟩

theorem selected_at_col0 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (j : Fin C) (r : Fin m) : selected D B r (col0 D j)=true ↔
    ∃ i, admissible D B i j=true ∧ r=row1 D i := by
  rw [selected_iff]
  constructor
  · rintro ⟨i,k,hgood,hcoord⟩
    rcases hcoord with ⟨hr,hc⟩ | ⟨hr,hc⟩
    · exact False.elim (col_labels_disjoint D j k hc)
    · have he := col0_injective D j k hc
      subst k
      exact ⟨i,hgood,hr⟩
  · rintro ⟨i,hgood,hr⟩
    exact ⟨i,j,hgood,Or.inr ⟨hr,rfl⟩⟩

theorem selected_at_col1 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (j : Fin C) (r : Fin m) : selected D B r (col1 D j)=true ↔
    ∃ i, admissible D B i j=true ∧ r=row0 D i := by
  rw [selected_iff]
  constructor
  · rintro ⟨i,k,hgood,hcoord⟩
    rcases hcoord with ⟨hr,hc⟩ | ⟨hr,hc⟩
    · have he := col1_injective D j k hc
      subst k
      exact ⟨i,hgood,hr⟩
    · exact False.elim (col_labels_disjoint D k j hc.symm)
  · rintro ⟨i,hgood,hr⟩
    exact ⟨i,j,hgood,Or.inl ⟨hr,rfl⟩⟩

#print axioms row_labels_disjoint
#print axioms col_labels_disjoint
#print axioms admissible_iff
#print axioms selected_iff
#print axioms base_preserved
#print axioms selected_at_row0
#print axioms selected_at_row1
#print axioms selected_at_col0
#print axioms selected_at_col1
end BareQuarter


==> anc/lean/additional-lean-companion/terminal-quarter/source/BareFamily.lean <==
import BareGeometry

namespace BareQuarter

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel

universe u v
variable {m n R C : Nat}

def blocks (D : BlockData m n R C) (B : Fin m → Fin n → Bool) : List (Fin R × Fin C) :=
  (grid (List.finRange R) (List.finRange C)).filter (fun ij => admissible D B ij.1 ij.2)

def pairs (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) :=
  (blocks D B).map (fun ij => pair D ij.1 ij.2)

def Simplicity (B : Fin m → Fin n → Bool)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) : Prop :=
  (flattenPairs ps).Nodup ∧ ∀ p ∈ flattenPairs ps, B p.1 p.2=false

theorem blocks_mem (D : BlockData m n R C) (B : Fin m → Fin n → Bool) (ij : Fin R × Fin C) :
    ij ∈ blocks D B ↔ admissible D B ij.1 ij.2=true := by
  simp [blocks,grid_mem,finRange_mem]

theorem blocks_nodup (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    (blocks D B).Nodup :=
  occupied_cells_nodup R C (admissible D B)

theorem pairs_mem (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) :
    p ∈ pairs D B ↔ ∃ i j, admissible D B i j=true ∧ p=pair D i j := by
  unfold pairs
  rw [List.mem_map]
  constructor
  · rintro ⟨ij,hm,he⟩
    exact ⟨ij.1,ij.2,(blocks_mem D B ij).mp hm,he.symm⟩
  · rintro ⟨i,j,hgood,he⟩
    exact ⟨(i,j),(blocks_mem D B (i,j)).mpr hgood,he.symm⟩

theorem flatten_mem {α : Type u} (ps : List (α × α)) (x : α) :
    x ∈ flattenPairs ps ↔ ∃ p ∈ ps, x=p.1 ∨ x=p.2 := by
  induction ps with
  | nil => simp [flattenPairs]
  | cons p ps ih =>
    constructor
    · intro h
      rcases List.mem_cons.mp h with he | ht
      · exact ⟨p,by simp,Or.inl he⟩
      · rcases List.mem_cons.mp ht with he | ht
        · exact ⟨p,by simp,Or.inr he⟩
        · obtain ⟨q,hq,hx⟩ := ih.mp ht
          exact ⟨q,List.mem_cons_of_mem p hq,hx⟩
    · rintro ⟨q,hq,hx⟩
      rcases List.mem_cons.mp hq with he | ht
      · subst q
        rcases hx with he | he
        · subst x; simp [flattenPairs]
        · subst x; simp [flattenPairs]
      · exact List.mem_cons_of_mem p.1 (List.mem_cons_of_mem p.2 (ih.mpr ⟨q,ht,hx⟩))

theorem flatten_map_nodup {α : Type u} {β : Type v} (xs : List α) (f g : α → β)
    (hn : xs.Nodup) (hf : ∀ x y, f x=f y → x=y) (hg : ∀ x y, g x=g y → x=y)
    (hfg : ∀ x y, f x≠g y) :
    (flattenPairs (xs.map (fun x => (f x,g x)))).Nodup := by
  induction xs with
  | nil => exact List.Pairwise.nil
  | cons x xs ih =>
    obtain ⟨hnot,ht⟩ := List.nodup_cons.mp hn
    have hfn : f x ∉ flattenPairs (xs.map (fun y => (f y,g y))) := by
      intro h
      obtain ⟨p,hp,hx⟩ := (flatten_mem _ _).mp h
      obtain ⟨y,hy,he⟩ := List.mem_map.mp hp
      cases he
      rcases hx with hff | hfg'
      · exact hnot ((hf x y hff).symm ▸ hy)
      · exact hfg x y hfg'
    have hgn : g x ∉ flattenPairs (xs.map (fun y => (f y,g y))) := by
      intro h
      obtain ⟨p,hp,hx⟩ := (flatten_mem _ _).mp h
      obtain ⟨y,hy,he⟩ := List.mem_map.mp hp
      cases he
      rcases hx with hgf | hgg
      · exact hfg y x hgf.symm
      · exact hnot ((hg x y hgg).symm ▸ hy)
    change (f x :: g x :: flattenPairs (xs.map (fun y => (f y,g y)))).Nodup
    apply List.nodup_cons.mpr
    refine ⟨?_,List.nodup_cons.mpr ⟨hgn,ih ht⟩⟩
    intro h
    rcases List.mem_cons.mp h with he | hm
    · exact hfg x x he
    · exact hfn hm

theorem first_endpoint_injective (D : BlockData m n R C) (ij kl : Fin R × Fin C)
    (h : (pair D ij.1 ij.2).1=(pair D kl.1 kl.2).1) : ij=kl := by
  exact Prod.ext (row0_injective D _ _ (congrArg Prod.fst h))
    (col1_injective D _ _ (congrArg Prod.snd h))

theorem second_endpoint_injective (D : BlockData m n R C) (ij kl : Fin R × Fin C)
    (h : (pair D ij.1 ij.2).2=(pair D kl.1 kl.2).2) : ij=kl := by
  exact Prod.ext (row1_injective D _ _ (congrArg Prod.fst h))
    (col0_injective D _ _ (congrArg Prod.snd h))

theorem endpoint_labels_disjoint (D : BlockData m n R C) (ij kl : Fin R × Fin C) :
    (pair D ij.1 ij.2).1≠(pair D kl.1 kl.2).2 := by
  intro h
  exact row_labels_disjoint D ij.1 kl.1 (congrArg Prod.fst h)

theorem constructed_endpoints_nodup (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    (flattenPairs (pairs D B)).Nodup := by
  exact flatten_map_nodup (blocks D B) (fun ij => (pair D ij.1 ij.2).1)
    (fun ij => (pair D ij.1 ij.2).2) (blocks_nodup D B)
    (first_endpoint_injective D) (second_endpoint_injective D) (endpoint_labels_disjoint D)

theorem constructed_endpoints_mem (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (p : Cell (Fin m) (Fin n)) : p ∈ flattenPairs (pairs D B) ↔ selected D B p.1 p.2=true := by
  rw [flatten_mem,selected_iff]
  constructor
  · rintro ⟨q,hq,hp⟩
    obtain ⟨i,j,hgood,he⟩ := (pairs_mem D B q).mp hq
    subst q
    rcases hp with he | he
    · subst p
      exact ⟨i,j,hgood,Or.inl ⟨rfl,rfl⟩⟩
    · subst p
      exact ⟨i,j,hgood,Or.inr ⟨rfl,rfl⟩⟩
  · rintro ⟨i,j,hgood,hcoord⟩
    refine ⟨pair D i j,(pairs_mem D B _).mpr ⟨i,j,hgood,rfl⟩,?_⟩
    rcases hcoord with ⟨hr,hc⟩ | ⟨hr,hc⟩
    · exact Or.inl (Prod.ext hr hc)
    · exact Or.inr (Prod.ext hr hc)

theorem constructed_cover (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    (cells (List.finRange m) (List.finRange n) (selected D B)).Perm (flattenPairs (pairs D B)) := by
  apply List.perm_iff_count.mpr
  intro p
  rw [(occupied_cells_nodup m n (selected D B)).count,(constructed_endpoints_nodup D B).count]
  simp only [occupied_cells_mem,constructed_endpoints_mem]

theorem constructed_S (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    Simplicity B (pairs D B) := by
  refine ⟨constructed_endpoints_nodup D B,?_⟩
  intro p hp
  exact selected_outside_base D B p.1 p.2 ((constructed_endpoints_mem D B p).mp hp)

theorem constructed_C2 (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    ∀ p ∈ pairs D B,
      ¬full D B p.1.1 p.2.2=true ∧ ¬full D B p.2.1 p.1.2=true := by
  intro p hp
  obtain ⟨i,j,hgood,he⟩ := (pairs_mem D B p).mp hp
  subst p
  exact admissible_C2 D B i j hgood

theorem constructed_C3 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (hcol : ColWitnesses D B) :
    ∀ p ∈ pairs D B, OriginalC3 (fun r c => full D B r c=true) p.1 p.2 := by
  intro p hp
  obtain ⟨i,j,hgood,he⟩ := (pairs_mem D B p).mp hp
  subst p
  exact admissible_C3 D B hC4 hrow hcol i j hgood

theorem constructed_cell_count (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    (cells (List.finRange m) (List.finRange n) (selected D B)).length=2*(pairs D B).length := by
  exact (constructed_cover D B).length_eq.trans (flatten_length (pairs D B))

theorem constructed_pair_occupied (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p∈pairs D B) :
    full D B p.1.1 p.1.2=true ∧ full D B p.2.1 p.2.2=true := by
  have hm := endpoints_in_flatten (pairs D B) p hp
  exact ⟨(full_iff D B _ _).mpr (Or.inr ((constructed_endpoints_mem D B p.1).mp hm.1)),
    (full_iff D B _ _).mpr (Or.inr ((constructed_endpoints_mem D B p.2).mp hm.2))⟩

/-- Finite original admissibility of the actual generated family, with an
explicit exact cover of all added cells. No C3 premise is assumed. -/
theorem finite_augmentation (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (hcol : ColWitnesses D B) :
    Simplicity B (pairs D B) ∧
    (cells (List.finRange m) (List.finRange n) (selected D B)).Perm (flattenPairs (pairs D B)) ∧
    ∀ p ∈ pairs D B,
      full D B p.1.1 p.1.2=true ∧ full D B p.2.1 p.2.2=true ∧
      (¬full D B p.1.1 p.2.2=true) ∧ (¬full D B p.2.1 p.1.2=true) ∧
      OriginalC3 (fun r c => full D B r c=true) p.1 p.2 := by
  refine ⟨constructed_S D B,constructed_cover D B,?_⟩
  intro p hp
  have ho := constructed_pair_occupied D B p hp
  have hc2 := constructed_C2 D B p hp
  exact ⟨ho.1,ho.2,hc2.1,hc2.2,constructed_C3 D B hC4 hrow hcol p hp⟩

theorem constructed_stable_full_family (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (hcol : ColWitnesses D B) :
    StableDensity.StablePairs (full D B) (pairs D B) := by
  intro p hp
  have hc2 := constructed_C2 D B p hp
  exact ⟨constructed_C3 D B hC4 hrow hcol p hp,hc2.1,hc2.2⟩

#print axioms constructed_stable_full_family
#print axioms constructed_pair_occupied
#print axioms finite_augmentation
#print axioms constructed_endpoints_nodup
#print axioms constructed_endpoints_mem
#print axioms constructed_cover
#print axioms constructed_S
#print axioms constructed_C2
#print axioms constructed_C3
#print axioms constructed_cell_count
end BareQuarter


==> anc/lean/additional-lean-companion/terminal-quarter/source/BareGeometry.lean <==
import BareData

/-! Full-neighborhood preservation and literal C3 for the constructed grid. -/

namespace BareQuarter

open PairedPivotCore

variable {m n R C : Nat}

theorem no_selected_00 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) : ¬selected D B (row0 D i) (col0 D j)=true := by
  intro h
  obtain ⟨k,_,hc⟩ := (selected_at_row0 D B i (col0 D j)).mp h
  exact col_labels_disjoint D j k hc

theorem no_selected_11 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) : ¬selected D B (row1 D i) (col1 D j)=true := by
  intro h
  obtain ⟨k,_,hc⟩ := (selected_at_row1 D B i (col1 D j)).mp h
  exact col_labels_disjoint D k j hc.symm

theorem selected_outside_base (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) (h : selected D B r c=true) : B r c=false := by
  obtain ⟨i,j,hgood,hcoord⟩ := (selected_iff D B r c).mp h
  have hg := (admissible_iff D B i j).mp hgood
  rcases hcoord with ⟨rfl,rfl⟩ | ⟨rfl,rfl⟩
  · exact hg.2.1
  · exact hg.2.2.1

theorem no_full_00 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) (hgood : admissible D B i j=true) :
    ¬full D B (row0 D i) (col0 D j)=true := by
  intro h
  rcases (full_iff D B _ _).mp h with hb | hs
  · have hfalse := ((admissible_iff D B i j).mp hgood).1
    rw [hfalse] at hb
    cases hb
  · exact no_selected_00 D B i j hs

theorem no_full_11 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) (hgood : admissible D B i j=true) :
    ¬full D B (row1 D i) (col1 D j)=true := by
  intro h
  rcases (full_iff D B _ _).mp h with hb | hs
  · have hfalse := ((admissible_iff D B i j).mp hgood).2.2.2.1
    rw [hfalse] at hb
    cases hb
  · exact no_selected_11 D B i j hs

theorem filtered_witness_absent (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) (hgood : admissible D B i j=true) :
    ¬full D B (witnessRow D j) (witnessCol D i)=true := by
  intro h
  rcases (full_iff D B _ _).mp h with hb | hs
  · have hfalse := ((admissible_iff D B i j).mp hgood).2.2.2.2
    rw [hfalse] at hb
    cases hb
  · obtain ⟨k,l,_,hcoord⟩ := (selected_iff D B _ _).mp hs
    rcases hcoord with ⟨hr,_⟩ | ⟨hr,_⟩
    · exact (D.anchors_bare j k).1 hr
    · exact (D.anchors_bare j k).2 hr

theorem common_columns_unchanged (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (c : Fin n) :
    (full D B (row0 D i) c=true ∧ full D B (row1 D i) c=true) ↔
    (B (row0 D i) c=true ∧ B (row1 D i) c=true) := by
  constructor
  · rintro ⟨hp,hq⟩
    constructor
    · rcases (full_iff D B _ _).mp hp with hb | hs
      · exact hb
      · obtain ⟨j,hgood,hc⟩ := (selected_at_row0 D B i c).mp hs
        subst c
        exact False.elim (no_full_11 D B i j hgood hq)
    · rcases (full_iff D B _ _).mp hq with hb | hs
      · exact hb
      · obtain ⟨j,hgood,hc⟩ := (selected_at_row1 D B i c).mp hs
        subst c
        exact False.elim (no_full_00 D B i j hgood hp)
  · rintro ⟨hp,hq⟩
    exact ⟨base_preserved D B _ _ hp,base_preserved D B _ _ hq⟩

theorem common_rows_unchanged (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (j : Fin C) (r : Fin m) :
    (full D B r (col0 D j)=true ∧ full D B r (col1 D j)=true) ↔
    (B r (col0 D j)=true ∧ B r (col1 D j)=true) := by
  constructor
  · rintro ⟨hy,hd⟩
    constructor
    · rcases (full_iff D B _ _).mp hy with hb | hs
      · exact hb
      · obtain ⟨i,hgood,hr⟩ := (selected_at_col0 D B j r).mp hs
        subst r
        exact False.elim (no_full_11 D B i j hgood hd)
    · rcases (full_iff D B _ _).mp hd with hb | hs
      · exact hb
      · obtain ⟨i,hgood,hr⟩ := (selected_at_col1 D B j r).mp hs
        subst r
        exact False.elim (no_full_00 D B i j hgood hy)
  · rintro ⟨hy,hd⟩
    exact ⟨base_preserved D B _ _ hy,base_preserved D B _ _ hd⟩

theorem base_common_column_unique (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (i : Fin R) (c : Fin n) :
    (B (row0 D i) c=true ∧ B (row1 D i) c=true) ↔ c=witnessCol D i := by
  constructor
  · intro h
    by_cases he : c=witnessCol D i
    · exact he
    · exact False.elim (hC4 (row0 D i) (row1 D i) c (witnessCol D i)
        (row_labels_disjoint D i i) he ⟨h.1,(hrow i).1,h.2,(hrow i).2⟩)
  · intro he
    rw [he]
    exact hrow i

theorem base_common_row_unique (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hcol : ColWitnesses D B) (j : Fin C) (r : Fin m) :
    (B r (col0 D j)=true ∧ B r (col1 D j)=true) ↔ r=witnessRow D j := by
  constructor
  · intro h
    by_cases he : r=witnessRow D j
    · exact he
    · exact False.elim (hC4 r (witnessRow D j) (col0 D j) (col1 D j)
        he (col_labels_disjoint D j j) ⟨h.1,h.2,(hcol j).1,(hcol j).2⟩)
  · intro he
    rw [he]
    exact hcol j

theorem full_common_column_unique (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (i : Fin R) (c : Fin n) :
    (full D B (row0 D i) c=true ∧ full D B (row1 D i) c=true) ↔ c=witnessCol D i := by
  rw [common_columns_unchanged]
  exact base_common_column_unique D B hC4 hrow i c

theorem full_common_row_unique (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hcol : ColWitnesses D B) (j : Fin C) (r : Fin m) :
    (full D B r (col0 D j)=true ∧ full D B r (col1 D j)=true) ↔ r=witnessRow D j := by
  rw [common_rows_unchanged]
  exact base_common_row_unique D B hC4 hcol j r

theorem admissible_no_five (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (hcol : ColWitnesses D B)
    (i : Fin R) (j : Fin C) (hgood : admissible D B i j=true) (x : Fin m) (y : Fin n) :
    ¬Five (fun r c => full D B r c=true) (pair D i j).1 (pair D i j).2 (x,y) := by
  rintro ⟨hxy,hxd,hxyj,hpy,hqy⟩
  have hx := (full_common_row_unique D B hC4 hcol j x).mp ⟨hxyj,hxd⟩
  have hy := (full_common_column_unique D B hC4 hrow i y).mp ⟨hpy,hqy⟩
  subst x
  subst y
  exact filtered_witness_absent D B i j hgood hxy

theorem admissible_C3 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (hcol : ColWitnesses D B)
    (i : Fin R) (j : Fin C) (hgood : admissible D B i j=true) :
    OriginalC3 (fun r c => full D B r c=true) (pair D i j).1 (pair D i j).2 := by
  intro x y _ _ _ _
  exact admissible_no_five D B hC4 hrow hcol i j hgood x y

theorem admissible_C2 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) (hgood : admissible D B i j=true) :
    ¬full D B (pair D i j).1.1 (pair D i j).2.2=true ∧
    ¬full D B (pair D i j).2.1 (pair D i j).1.2=true := by
  exact ⟨no_full_00 D B i j hgood,no_full_11 D B i j hgood⟩

theorem unpaired_row_unchanged (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (r : Fin m) (hr : ∀ i, r≠row0 D i ∧ r≠row1 D i) (c : Fin n) :
    full D B r c=B r c := by
  cases hs : selected D B r c with
  | false => simp [full,hs]
  | true =>
    obtain ⟨i,j,_,hcoord⟩ := (selected_iff D B r c).mp hs
    rcases hcoord with ⟨he,_⟩ | ⟨he,_⟩
    · exact False.elim ((hr i).1 he)
    · exact False.elim ((hr i).2 he)

theorem unpaired_column_unchanged (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (c : Fin n) (hc : ∀ j, c≠col0 D j ∧ c≠col1 D j) (r : Fin m) :
    full D B r c=B r c := by
  cases hs : selected D B r c with
  | false => simp [full,hs]
  | true =>
    obtain ⟨i,j,_,hcoord⟩ := (selected_iff D B r c).mp hs
    rcases hcoord with ⟨_,he⟩ | ⟨_,he⟩
    · exact False.elim ((hc j).2 he)
    · exact False.elim ((hc j).1 he)

theorem bare_anchor_unchanged (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (j : Fin C) (c : Fin n) : full D B (witnessRow D j) c=B (witnessRow D j) c := by
  exact unpaired_row_unchanged D B (witnessRow D j) (D.anchors_bare j) c

#print axioms bare_anchor_unchanged
#print axioms unpaired_row_unchanged
#print axioms unpaired_column_unchanged
#print axioms selected_outside_base
#print axioms filtered_witness_absent
#print axioms common_columns_unchanged
#print axioms common_rows_unchanged
#print axioms full_common_column_unique
#print axioms full_common_row_unique
#print axioms admissible_no_five
#print axioms admissible_C3
#print axioms admissible_C2
end BareQuarter


==> anc/lean/additional-lean-companion/terminal-quarter/source/BareNatSums.lean <==
import BareFamily

/-! Finite natural counting without assuming distinct anchor rows. -/
namespace BareQuarter

open EvenParity PairedPivotCounting BooleanMatrixGeometry

theorem nsum_append {α : Type} (xs ys : List α) (f : α → Nat) :
    nsum (xs++ys) f=nsum xs f+nsum ys f := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp only [List.cons_append,nsum,ih]; omega

theorem nsum_map {α β : Type} (xs : List α) (f : α → β) (g : β → Nat) :
    nsum (xs.map f) g=nsum xs (fun x => g (f x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.map_cons,nsum,ih]

theorem nsum_flatMap {α β : Type} (xs : List α) (f : α → List β) (g : β → Nat) :
    nsum (xs.flatMap f) g=nsum xs (fun x => nsum (f x) g) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.flatMap_cons,nsum_append,nsum,ih]

theorem nsum_grid {Row Col : Type} (rows : List Row) (cols : List Col) (f : Row × Col → Nat) :
    nsum (grid rows cols) f=nsum rows (fun r => nsum cols (fun c => f (r,c))) := by
  unfold grid
  rw [nsum_flatMap]
  exact nsum_congr rows _ _ (fun r _ => nsum_map cols (fun c => (r,c)) f)

theorem nsum_flatten_map {α β : Type} (xs : List α) (f g : α → β) (w : β → Nat) :
    nsum (flattenPairs (xs.map (fun x => (f x,g x)))) w=
      nsum xs (fun x => w (f x)+w (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.map_cons,flattenPairs,nsum,ih]; omega

theorem indicator_sum_le_one {M : Nat} (xs : List (Fin M)) (hn : xs.Nodup) (a : Fin M) :
    nsum xs (fun x => if x=a then 1 else 0)≤1 := by
  by_cases ha : a∈xs
  · rw [nsum_single xs hn a ha]
    exact Nat.le_refl 1
  · have hz : nsum xs (fun x => if x=a then 1 else 0)=0 := by
      rw [nsum_congr xs _ (fun _ => 0) (by
        intro x hx
        have hxa : x≠a := by intro he; subst x; exact ha hx
        simp [hxa])]
      exact nsum_zero xs
    rw [hz]
    omega

theorem fsum_delta {M : Nat} (f : Fin M → Nat) (x : Fin M) :
    fsum M (fun y => if x=y then f y else 0)=f x := by
  rw [fsum_congr M _ (fun y => (if y=x then 1 else 0)*f x) (by
    intro y
    by_cases hy : y=x
    · subst y; simp
    · have hxy : x≠y := by intro h; exact hy h.symm
      simp [hy,hxy]),fsum_mul,fsum_single]
  simp

/-- A duplicate-free finite sublist of the ambient index type cannot
carry more nonnegative weight than the entire ambient index list. -/
theorem nsum_fin_le {M : Nat} (xs : List (Fin M)) (hn : xs.Nodup) (f : Fin M → Nat) :
    nsum xs f≤fsum M f := by
  calc
    nsum xs f=nsum xs (fun x => fsum M (fun y => if x=y then f y else 0)) :=
      nsum_congr xs _ _ (fun x _ => (fsum_delta f x).symm)
    _=fsum M (fun y => nsum xs (fun x => if x=y then f y else 0)) :=
      nsum_swap xs (List.finRange M) (fun x y => if x=y then f y else 0)
    _≤fsum M f := by
      apply fsum_le
      intro y
      have he : nsum xs (fun x => if x=y then f y else 0)=
          nsum xs (fun x => if x=y then 1 else 0)*f y := by
        rw [nsum_congr xs _ (fun x => (if x=y then 1 else 0)*f y) (by
          intro x hx
          by_cases hxy : x=y <;> simp [hxy]),nsum_mul]
      rw [he]
      have h := Nat.mul_le_mul_right (f y) (indicator_sum_le_one xs hn y)
      simpa only [Nat.one_mul] using h

theorem labelled_sum_le (K M : Nat) (e : Fin K × Bool → Fin M)
    (hinj : ∀ p q, e p=e q → p=q) (f : Fin M → Nat) :
    fsum K (fun i => f (e (i,false))+f (e (i,true)))≤fsum M f := by
  have hn := flatten_map_nodup (List.finRange K)
    (fun i => e (i,false)) (fun i => e (i,true)) (fin_nodup K)
    (fun i j h => congrArg Prod.fst (hinj (i,false) (j,false) h))
    (fun i j h => congrArg Prod.fst (hinj (i,true) (j,true) h))
    (by
      intro i j h
      have hh := congrArg Prod.snd (hinj (i,false) (j,true) h)
      cases hh)
  have h := nsum_fin_le _ hn f
  rw [nsum_flatten_map] at h
  exact h

#print axioms nsum_grid
#print axioms nsum_flatten_map
#print axioms indicator_sum_le_one
#print axioms nsum_fin_le
#print axioms labelled_sum_le
end BareQuarter


==> anc/lean/additional-lean-companion/terminal-quarter/source/BooleanMatrixGeometry.lean <==
import ListRatCounting
import MatrixMoments

namespace BooleanMatrixGeometry

open PairedPivotCore FiniteRatSums RationalSampling ListRatCounting PairedMatrixMoments

universe u v
variable {Row : Type u} {Col : Type v}

def indicator (A : Row → Col → Bool) (r : Row) (c : Col) : Rat := ratBit (A r c)

def grid (rows : List Row) (cols : List Col) : List (Cell Row Col) :=
  rows.flatMap (fun r => cols.map (fun c => (r,c)))

def cells (rows : List Row) (cols : List Col) (A : Row → Col → Bool) : List (Cell Row Col) :=
  (grid rows cols).filter (fun p => A p.1 p.2)

def closedBit (A : Row → Col → Bool) (p q : Cell Row Col) : Bool :=
  A p.1 p.2 && A q.1 q.2 && A p.1 q.2 && A q.1 p.2

theorem closedBit_iff (A : Row → Col → Bool) (p q : Cell Row Col) :
    closedBit A p q=true ↔ Closed (fun r c => A r c=true) p q := by
  simp [closedBit, Closed, Bool.and_eq_true, and_assoc]

theorem grid_sum (rows : List Row) (cols : List Col) (g : Cell Row Col → Rat) :
    sum (grid rows cols) g=sum rows (fun r => sum cols (fun c => g (r,c))) := by
  unfold grid
  rw [sum_flatMap]
  exact sum_congr rows _ _ (fun r _ => sum_map cols (fun c => (r,c)) g)

theorem cells_sum (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (g : Cell Row Col → Rat) :
    sum (cells rows cols A) g=
      sum rows (fun r => sum cols (fun c => indicator A r c*g (r,c))) := by
  unfold cells
  rw [sum_filter, grid_sum]
  rfl

theorem cells_card (rows : List Row) (cols : List Col) (A : Row → Col → Bool) :
    ((cells rows cols A).length : Rat)=total rows cols (indicator A) := by
  have h := cells_sum rows cols A (fun _ => 1)
  rw [sum_const] at h
  have hi : sum rows (fun r => sum cols (fun c => indicator A r c*1))=
      total rows cols (indicator A) := by
    apply sum_congr rows
    intro r hr
    exact sum_congr cols _ _ (fun c _ => Rat.mul_one _)
  rw [hi] at h
  grind

def rowWeight (cols : List Col) (A : Row → Col → Bool) (r : Row) (c : Col) : Rat :=
  indicator A r c*(rowDegree cols (indicator A) r)⁻¹

theorem rowWeight_normalized (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : sum cols (rowWeight cols A r)=1 := by
  unfold rowWeight
  rw [sum_mul_right]
  change rowDegree cols (indicator A) r*(rowDegree cols (indicator A) r)⁻¹=1
  exact Rat.mul_inv_cancel _ (by grind)

theorem rowWeight_nonneg (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : ∀ c ∈ cols, 0≤rowWeight cols A r c := by
  intro c hc
  exact Rat.mul_nonneg (ratBit_range (A r c)).1 (inv_nonneg_of_pos _ hd)

theorem four_bit_identity (a b x y : Bool) (z : Rat) :
    ratBit x*z*ratBit (x && b && a && y)=
      ratBit a*ratBit b*(ratBit x*ratBit y)*z := by
  cases a <;> cases b <;> cases x <;> cases y <;> simp [ratBit] <;> grind

theorem row_cell_probability (cols : List Col) (A : Row → Col → Bool)
    (r s : Row) (c : Col) :
    expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) (s,c)))=
      indicator A r c*indicator A s c*
        (codegree cols (indicator A) r s/rowDegree cols (indicator A) r) := by
  unfold expect
  rw [sum_congr cols (fun j => rowWeight cols A r j*ratBit (closedBit A (r,j) (s,c))) (fun j =>
      (indicator A r c*indicator A s c)*(indicator A r j*indicator A s j)*
        (rowDegree cols (indicator A) r)⁻¹)
    (fun j _ => four_bit_identity (A r c) (A s c) (A r j) (A s j) _)]
  rw [sum_mul_right, sum_mul_left]
  unfold codegree
  rw [Rat.div_def]
  grind

theorem two_bit_mask (a b : Bool) (B : Rat → Rat) (hB : B 0=0) (t : Rat) :
    B (ratBit a*ratBit b*t)=ratBit a*ratBit b*B t := by
  cases a <;> cases b <;> simp [ratBit, hB] <;> grind

theorem occupied_mask_identity (a b : Bool) (t : Rat) :
    ratBit b*(ratBit a*ratBit b*t)=(ratBit a*ratBit b)*t := by
  cases a <;> cases b <;> simp [ratBit] <;> grind

theorem sum_cell_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (B : Rat → Rat) (hB : B 0=0) :
    sum (cells rows cols A) (fun p =>
      B (expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) p))))=
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [sum_congr (cells rows cols A) _ (fun p =>
      indicator A r p.2*indicator A p.1 p.2*
        B (codegree cols (indicator A) r p.1/rowDegree cols (indicator A) r))
    (by
      intro p hp
      rw [row_cell_probability]
      exact two_bit_mask (A r p.2) (A p.1 p.2) B hB _)]
  rw [cells_sum]
  apply sum_congr rows
  intro s hs
  rw [sum_congr cols (fun c => indicator A s c*(indicator A r c*indicator A s c*
      B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))) (fun c =>
      (indicator A r c*indicator A s c)*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
    (fun c _ => occupied_mask_identity (A r c) (A s c) _)]
  exact sum_mul_right cols _ _

#print axioms closedBit_iff
#print axioms grid_sum
#print axioms cells_sum
#print axioms cells_card
#print axioms rowWeight_normalized
#print axioms rowWeight_nonneg
#print axioms four_bit_identity
#print axioms row_cell_probability
#print axioms two_bit_mask
#print axioms sum_cell_response

end BooleanMatrixGeometry


==> anc/lean/additional-lean-companion/terminal-quarter/source/BoundedMaximum.lean <==
import Std

/-! Bounded maximization of a Nat-valued feasible predicate.
No witness of a maximum is assumed; nonempty feasibility suffices. -/
namespace BoundedMaximum

def greatest (P : Nat → Prop) [DecidablePred P] : Nat → Nat
  | 0 => 0
  | n+1 => if P (n+1) then n+1 else greatest P n

theorem greatest_le (P : Nat → Prop) [DecidablePred P] (N : Nat) : greatest P N≤N := by
  induction N with
  | zero => exact Nat.le_refl 0
  | succ n ih =>
    simp only [greatest]
    split
    · exact Nat.le_refl (n+1)
    · omega

theorem le_greatest (P : Nat → Prop) [DecidablePred P]
    (N k : Nat) (hk : k≤N) (hp : P k) : k≤greatest P N := by
  induction N generalizing k with
  | zero => simp only [greatest]; omega
  | succ n ih =>
    simp only [greatest]
    split
    · exact hk
    · rename_i hn
      have hkn : k≤n := by
        by_cases he : k=n+1
        · subst k; exact False.elim (hn hp)
        · omega
      exact ih k hkn hp

theorem greatest_mem (P : Nat → Prop) [DecidablePred P] (N : Nat)
    (hex : ∃ k, k≤N ∧ P k) : P (greatest P N) := by
  induction N with
  | zero =>
    obtain ⟨k,hk,hp⟩ := hex
    have he : k=0 := by omega
    subst k
    exact hp
  | succ n ih =>
    simp only [greatest]
    split
    · assumption
    · rename_i hn
      obtain ⟨k,hk,hp⟩ := hex
      have hkn : k≤n := by
        by_cases he : k=n+1
        · subst k; exact False.elim (hn hp)
        · omega
      exact ih ⟨k,hkn,hp⟩

#print axioms greatest_le
#print axioms le_greatest
#print axioms greatest_mem
end BoundedMaximum


==> anc/lean/additional-lean-companion/terminal-quarter/source/C4Quadratic.lean <==
import OriginalCounts

/-! The base-size quadratic is derived from literal C4-freeness. -/
namespace UnrestrictedUniform

open OriginalAugmented EvenParity BooleanMatrixGeometry FiniteRatSums

theorem cast_nsum {α : Type} (xs : List α) (f : α → Nat) :
    (nsum xs f : Rat)=sum xs (fun x => (f x : Rat)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [nsum,sum,Rat.natCast_add,ih]

theorem nsum_cauchy {α : Type} (xs : List α) (f : α → Nat) :
    (nsum xs f)^2≤xs.length*nsum xs (fun x => (f x)^2) := by
  have h := finite_cauchy xs (fun x => (f x : Rat))
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_pow,Rat.natCast_mul,cast_nsum] using h

theorem nsum_append {α : Type} (xs ys : List α) (f : α → Nat) :
    nsum (xs++ys) f=nsum xs f+nsum ys f := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum,ih,Nat.add_assoc]

theorem nsum_map {α β : Type} (xs : List α) (g : α → β) (f : β → Nat) :
    nsum (xs.map g) f=nsum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum,ih]

theorem nsum_grid {Row Col : Type} (rows : List Row) (cols : List Col) (f : Row×Col → Nat) :
    nsum (grid rows cols) f=nsum rows (fun r => nsum cols (fun c => f (r,c))) := by
  induction rows with
  | nil => rfl
  | cons r rs ih =>
    change nsum (cols.map (fun c => (r,c)) ++ grid rs cols) f = _
    rw [nsum_append,nsum_map,ih]
    rfl

theorem fixedCount_eq_total {m n : Nat} (B : Matrix m n) : fixedCount B=EvenParity.total B := by
  unfold fixedCount cells
  rw [←nsum_bit_filter,nsum_grid]
  rfl

theorem degree_square_identity (d : Nat) : d^2=d*(d-1)+d := by
  cases d with
  | zero => rfl
  | succ d => simp [Nat.pow_two,Nat.add_mul,Nat.mul_add]

theorem base_square_sum {m n : Nat} (B : Matrix m n) :
    fsum m (fun r => (degree B r)^2)=
      fsum m (fun r => degree B r*(degree B r-1))+EvenParity.total B := by
  rw [fsum_congr m _ _ (fun r => degree_square_identity (degree B r)),fsum_add]
  rfl

theorem C4_quadratic {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    (fixedCount B)^2≤m*fixedCount B+m*n*(n-1) := by
  have h := nsum_cauchy (List.finRange m) (degree B)
  change (EvenParity.total B)^2≤(List.finRange m).length*fsum m (fun r => (degree B r)^2) at h
  rw [List.length_finRange,base_square_sum] at h
  have hl := leave_double_count B hc4
  have hp : fsum m (fun r => degree B r*(degree B r-1))≤n*(n-1) := by omega
  have hm := Nat.mul_le_mul_left m hp
  rw [fixedCount_eq_total]
  rw [Nat.mul_add] at h
  have he : m*(n*(n-1))=m*n*(n-1) := by ac_rfl
  rw [he] at hm
  omega

theorem C4_square_grid_bound {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    (fixedCount B)^2≤m*n*(m+n) := by
  have h := C4_quadratic B hc4
  have hf := Nat.mul_le_mul_left m (fixedCount_le_grid B)
  have hn := Nat.mul_le_mul_left (m*n) (Nat.sub_le n 1)
  have he : m*(m*n)+m*n*n=m*n*(m+n) := by
    rw [Nat.mul_add]
    congr 1
    ac_rfl
  calc
    (fixedCount B)^2≤m*fixedCount B+m*n*(n-1) := h
    _≤m*(m*n)+m*n*n := Nat.add_le_add hf hn
    _=m*n*(m+n) := he

#print axioms nsum_cauchy
#print axioms fixedCount_eq_total
#print axioms C4_quadratic
#print axioms C4_square_grid_bound
end UnrestrictedUniform


==> anc/lean/additional-lean-companion/terminal-quarter/source/ColumnPairs.lean <==
import TerminalIdentity

/-! An explicit duplicate-free enumeration of every unordered column pair. -/
namespace TerminalBases

open GridModel

def columnPairs : (n : Nat) → List (Fin n × Fin n)
  | 0 => []
  | n+1 => (List.finRange n).map (fun d => (0,d.succ)) ++
      (columnPairs n).map (fun p => (p.1.succ,p.2.succ))

theorem map_nodup {α β : Type} (xs : List α) (f : α → β)
    (hn : xs.Nodup) (hf : ∀ a b, f a=f b → a=b) : (xs.map f).Nodup := by
  exact List.pairwise_map.mpr (hn.imp (fun h he => h (hf _ _ he)))

theorem columnPairs_lt (n : Nat) (p : Fin n × Fin n) (hp : p∈columnPairs n) : p.1.val<p.2.val := by
  induction n with
  | zero => cases hp
  | succ n ih =>
    rcases List.mem_append.mp hp with h | h
    · obtain ⟨d,_,rfl⟩ := List.mem_map.mp h
      simp
    · obtain ⟨q,hq,rfl⟩ := List.mem_map.mp h
      have h := ih q hq
      simpa using h

theorem columnPairs_nodup (n : Nat) : (columnPairs n).Nodup := by
  induction n with
  | zero => exact List.Pairwise.nil
  | succ n ih =>
    apply List.pairwise_append.mpr
    refine ⟨map_nodup _ _ (finRange_nodup n) ?_,map_nodup _ _ ih ?_,?_⟩
    · intro a b he
      exact Fin.succ_inj.mp (congrArg Prod.snd he)
    · intro a b he
      exact Prod.ext (Fin.succ_inj.mp (congrArg Prod.fst he))
        (Fin.succ_inj.mp (congrArg Prod.snd he))
    · intro a ha b hb he
      obtain ⟨d,_,hd⟩ := List.mem_map.mp ha
      obtain ⟨p,_,hp⟩ := List.mem_map.mp hb
      have hdv := congrArg (fun q : Fin (n+1)×Fin (n+1) => q.1.val) hd
      have hpv := congrArg (fun q : Fin (n+1)×Fin (n+1) => q.1.val) hp
      have hev := congrArg (fun q : Fin (n+1)×Fin (n+1) => q.1.val) he
      change 0=a.1.val at hdv
      change p.1.val+1=b.1.val at hpv
      change a.1.val=b.1.val at hev
      omega

theorem columnPairs_complete (n : Nat) (c d : Fin n) (h : c.val<d.val) : (c,d)∈columnPairs n := by
  induction n with
  | zero => exact Fin.elim0 c
  | succ n ih =>
    cases c using Fin.cases with
    | zero =>
      cases d using Fin.cases with
      | zero => simp at h
      | succ d =>
        exact List.mem_append.mpr (Or.inl (List.mem_map.mpr ⟨d,finRange_mem d,rfl⟩))
    | succ c =>
      cases d using Fin.cases with
      | zero => simp at h
      | succ d =>
        have hp : (c,d)∈columnPairs n := ih c d (by simpa using h)
        exact List.mem_append.mpr (Or.inr (List.mem_map.mpr ⟨(c,d),hp,rfl⟩))

theorem columnPairs_mem (n : Nat) (c d : Fin n) : (c,d)∈columnPairs n ↔ c.val<d.val :=
  ⟨columnPairs_lt n (c,d),columnPairs_complete n c d⟩

theorem pair_step_arithmetic (n : Nat) : n*(n-1)+2*n=(n+1)*n := by
  cases n with
  | zero => rfl
  | succ n => simp [Nat.add_mul,Nat.mul_add]; omega

theorem columnPairs_length (n : Nat) : (columnPairs n).length=pairCapacity n := by
  have hd : ∀ n, 2*(columnPairs n).length=n*(n-1) := by
    intro n
    induction n with
    | zero => rfl
    | succ n ih =>
      simp only [columnPairs,List.length_append,List.length_map,List.length_finRange,Nat.add_sub_cancel]
      have ha := pair_step_arithmetic n
      omega
  have h := hd n
  have hc := twice_capacity n
  omega

theorem get_injective {α : Type} (xs : List α) (hn : xs.Nodup)
    (i j : Fin xs.length) (he : xs.get i=xs.get j) : i=j := by
  have hp := List.pairwise_iff_getElem.mp hn
  have hg : xs[i.val]=xs[j.val] := he
  apply Fin.ext
  by_cases hij : i.val<j.val
  · exact False.elim (hp i.val j.val i.isLt j.isLt hij hg)
  · by_cases hji : j.val<i.val
    · exact False.elim (hp j.val i.val j.isLt i.isLt hji hg.symm)
    · omega

#print axioms columnPairs_lt
#print axioms columnPairs_nodup
#print axioms columnPairs_complete
#print axioms columnPairs_length
#print axioms get_injective
end TerminalBases


==> anc/lean/additional-lean-companion/terminal-quarter/source/FinalPackageAudit.lean <==
import TerminalQuarter

#check TerminalQuarter.every_maximum_quarter_linear
#print axioms TerminalQuarter.every_maximum_quarter_linear
#check TerminalQuarter.maximum_quarter_witness
#print axioms TerminalQuarter.maximum_quarter_witness
#check TerminalQuarter.construct_terminal_data
#print axioms TerminalQuarter.construct_terminal_data
#check TerminalQuarter.profile_at_most_one
#print axioms TerminalQuarter.profile_at_most_one
#print OriginalAugmented.Admissible
#print OriginalAugmented.Tstar
#print TerminalBases.pairCapacity


==> anc/lean/additional-lean-companion/terminal-quarter/source/FiniteCounting.lean <==
import PairedPivotCore

/-! Actual finite counting from original C3 and a simple pairing cover.
This module does not assume a degree or sampling inequality. -/

namespace PairedPivotCounting

open PairedPivotCore

universe u

def bitNat (b : Bool) : Nat := if b then 1 else 0

def count {α : Type u} (f : α → Bool) : List α → Nat
  | [] => 0
  | a :: as => bitNat (f a) + count f as

def flattenPairs {α : Type u} : List (α × α) → List α
  | [] => []
  | p :: ps => p.1 :: p.2 :: flattenPairs ps

theorem two_bits_le_one (a b : Bool)
    (h : ¬ (a = true ∧ b = true)) : bitNat a + bitNat b ≤ 1 := by
  cases a <;> cases b <;> simp_all [bitNat]

theorem count_perm {α : Type u} (f : α → Bool) {xs ys : List α}
    (h : xs.Perm ys) : count f xs = count f ys := by
  induction h with
  | nil => rfl
  | cons x h ih => exact congrArg (fun k => bitNat (f x) + k) ih
  | swap x y xs => simp only [count]; omega
  | trans h₁ h₂ ih₁ ih₂ => exact ih₁.trans ih₂

theorem flatten_length {α : Type u} (pairs : List (α × α)) :
    (flattenPairs pairs).length = 2 * pairs.length := by
  induction pairs with
  | nil => rfl
  | cons p ps ih => simp only [flattenPairs, List.length_cons]; omega

theorem paired_count_le {α : Type u} (f : α → Bool)
    (pairs : List (α × α))
    (h : ∀ p ∈ pairs, ¬ (f p.1 = true ∧ f p.2 = true)) :
    count f (flattenPairs pairs) ≤ pairs.length := by
  induction pairs with
  | nil => exact Nat.le_refl 0
  | cons p ps ih =>
    have hp := two_bits_le_one (f p.1) (f p.2) (h p (by simp))
    have ht := ih (fun q hq => h q (List.mem_cons_of_mem p hq))
    simp only [flattenPairs, count, List.length_cons]
    omega

/-- A literal finite occupied matrix and its S pairing cover. -/
structure Matrix (m n : Nat) where
  occupied : Fin m → Fin n → Prop
  cells : List (Cell (Fin m) (Fin n))
  pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))
  complete : ∀ p, occupied p.1 p.2 ↔ p ∈ cells
  simple : cells.Nodup
  cover : cells.Perm (flattenPairs pairs)
  c3 : ∀ p ∈ pairs, OriginalC3 occupied p.1 p.2

theorem c3_no_common_open {Row Col : Type u}
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b) :
    ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  intro p h
  rcases h with ⟨⟨⟨hpp, _, hpa, hap⟩, hra, hca⟩,
    ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
  exact hc p.1 p.2 hra hrb hca hcb ⟨hpp, hpa, hpb, hap, hbp⟩

theorem open_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Open A.occupied)]
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Open A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Open A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact decision_accepts_at_most_one (Open A.occupied) pivots p.1 p.2
      (c3_no_common_open A.occupied p.1 p.2 (A.c3 p hm))
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

theorem stable_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Closed A.occupied)]
    (holes : ∀ p ∈ A.pairs,
      (¬ A.occupied p.1.1 p.2.2) ∧ (¬ A.occupied p.2.1 p.1.2))
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Closed A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Closed A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact stable_closed_decision_accepts_at_most_one A.occupied pivots p.1 p.2
      (A.c3 p hm) (holes p hm).1 (holes p hm).2
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

#print axioms two_bits_le_one
#print axioms count_perm
#print axioms flatten_length
#print axioms paired_count_le
#print axioms c3_no_common_open
#print axioms open_accepted_count_le_half
#print axioms stable_accepted_count_le_half

end PairedPivotCounting


==> anc/lean/additional-lean-companion/terminal-quarter/source/FinitePairings.lean <==
import Mathlib.Data.Finset.Powerset
import Mathlib.Data.Fintype.Powerset
import Mathlib.Data.Fintype.EquivFin
import Mathlib.Data.Fintype.Prod
import Mathlib.Order.Preorder.Finite
import Mathlib.Algebra.BigOperators.Group.Finset.Basic
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.FieldSimp

namespace SubquadraticQuarter
open scoped BigOperators
variable {V : Type*} [DecidableEq V]

def ends (p : V×V) : Finset V := {p.1,p.2}

def pairSupport (P : Finset (V×V)) : Finset V := P.biUnion ends

def IsPairing (rel : V → V → Prop) (P : Finset (V×V)) : Prop :=
  (∀ p∈P, p.1≠p.2 ∧ rel p.1 p.2) ∧
  ∀ p∈P, ∀ q∈P, p≠q → Disjoint (ends p) (ends q)

theorem support_mem {P : Finset (V×V)} {p : V×V} (hp : p∈P) {x : V}
    (hx : x∈ends p) : x∈pairSupport P := Finset.mem_biUnion.mpr ⟨p,hp,hx⟩

theorem unmatched_edge_disjoint (P : Finset (V×V)) (x y : V)
    (hx : x∉pairSupport P) (hy : y∉pairSupport P) (p : V×V) (hp : p∈P) :
    Disjoint (ends (x,y)) (ends p) := by
  rw [Finset.disjoint_left]
  intro z hz hzp
  have hs := support_mem hp hzp
  have hz' : z=x ∨ z=y := by simpa [ends] using hz
  rcases hz' with rfl | rfl
  · exact hx hs
  · exact hy hs

theorem pairing_insert {rel : V → V → Prop} {P : Finset (V×V)}
    (hP : IsPairing rel P) (x y : V) (hxy : x≠y) (hr : rel x y)
    (hx : x∉pairSupport P) (hy : y∉pairSupport P) : IsPairing rel (insert (x,y) P) := by
  constructor
  · intro p hp
    rcases Finset.mem_insert.mp hp with rfl | hp
    · exact ⟨hxy,hr⟩
    · exact hP.1 p hp
  · intro p hp q hq hpq
    rcases Finset.mem_insert.mp hp with rfl | hp
    · rcases Finset.mem_insert.mp hq with rfl | hq
      · exact False.elim (hpq rfl)
      · exact unmatched_edge_disjoint P x y hx hy q hq
    · rcases Finset.mem_insert.mp hq with rfl | hq
      · exact (unmatched_edge_disjoint P x y hx hy p hp).symm
      · exact hP.2 p hp q hq hpq

/-- Finite maximal pairing, with the unmatched nonedge conclusion derived.
    No matching or pairing is assumed as input. -/
theorem exists_maximal_pairing [Fintype V] (rel : V → V → Prop) :
    ∃ P : Finset (V×V), IsPairing rel P ∧
      ∀ x y, x∉pairSupport P → y∉pairSupport P → x≠y → ¬rel x y := by
  classical
  have hempty : IsPairing rel (∅ : Finset (V×V)) := by simp [IsPairing]
  obtain ⟨P,_,hP⟩ := Finite.exists_le_maximal hempty
  refine ⟨P,hP.1,?_⟩
  intro x y hx hy hxy hrel
  have hnew := pairing_insert hP.1 x y hxy hrel hx hy
  have hle := hP.2 hnew (Finset.subset_insert _ _)
  have hmem : (x,y)∈P := hle (Finset.mem_insert_self _ _)
  have hs : x∈pairSupport P := support_mem hmem (by simp [ends])
  exact hx hs

theorem pairing_support_card {rel : V → V → Prop} {P : Finset (V×V)} (hP : IsPairing rel P) :
    (pairSupport P).card=2*P.card := by
  classical
  have hd : (P : Set (V×V)).PairwiseDisjoint ends := by
    intro p hp q hq hpq
    exact hP.2 p hp q hq hpq
  unfold pairSupport
  rw [Finset.card_biUnion hd]
  calc
    ∑ p∈P, (ends p).card = ∑ _p∈P, 2 := by
      apply Finset.sum_congr rfl
      intro p hp
      have hne := (hP.1 p hp).1
      simp [ends,hne]
    _=2*P.card := by simp [Nat.mul_comm]

def pairingSize (P : Finset (V×V)) : Nat := Fintype.card {p : V×V // p∈P}

omit [DecidableEq V] in
theorem pairingSize_eq_card (P : Finset (V×V)) : pairingSize P=P.card := by simp [pairingSize]

noncomputable def pairAt (P : Finset (V×V)) (i : Fin (pairingSize P)) : V×V :=
  ((Fintype.equivFin {p : V×V // p∈P}).symm i).val

omit [DecidableEq V] in
theorem pairAt_mem (P : Finset (V×V)) (i : Fin (pairingSize P)) : pairAt P i∈P :=
  ((Fintype.equivFin {p : V×V // p∈P}).symm i).property

omit [DecidableEq V] in
theorem pairAt_injective (P : Finset (V×V)) : Function.Injective (pairAt P) := by
  intro i j h
  exact (Fintype.equivFin {p : V×V // p∈P}).symm.injective (Subtype.ext h)

omit [DecidableEq V] in
theorem pairAt_surjective (P : Finset (V×V)) (p : V×V) (hp : p∈P) :
    ∃ i, pairAt P i=p := by
  refine ⟨(Fintype.equivFin {p : V×V // p∈P}) ⟨p,hp⟩,?_⟩
  simp [pairAt]

noncomputable def pairingSlot (P : Finset (V×V)) (ib : Fin (pairingSize P)×Bool) : V :=
  if ib.2 then (pairAt P ib.1).2 else (pairAt P ib.1).1

theorem slot_mem_ends (P : Finset (V×V)) (i : Fin (pairingSize P)) (b : Bool) :
    pairingSlot P (i,b)∈ends (pairAt P i) := by
  cases b <;> simp [pairingSlot,ends]

theorem pairingSlot_injective {rel : V → V → Prop} {P : Finset (V×V)}
    (hP : IsPairing rel P) : Function.Injective (pairingSlot P) := by
  rintro ⟨i,b⟩ ⟨j,c⟩ h
  have he : pairAt P i=pairAt P j := by
    by_contra hne
    have hd := hP.2 _ (pairAt_mem P i) _ (pairAt_mem P j) hne
    have hleft := slot_mem_ends P i b
    have hright : pairingSlot P (i,b)∈ends (pairAt P j) := by
      rw [h]
      exact slot_mem_ends P j c
    exact (Finset.disjoint_left.mp hd) hleft hright
  have hij := pairAt_injective P he
  subst j
  have hends := (hP.1 _ (pairAt_mem P i)).1
  have hbc : b=c := by
    cases b <;> cases c
    · rfl
    · exact False.elim (hends (by simpa [pairingSlot] using h))
    · exact False.elim (hends (by simpa [pairingSlot] using h.symm))
    · rfl
  exact Prod.ext rfl hbc

theorem pairing_size_bound [Fintype V] {rel : V → V → Prop} {P : Finset (V×V)} (hP : IsPairing rel P) :
    2*pairingSize P≤Fintype.card V := by
  have h := Fintype.card_le_of_injective (pairingSlot P) (pairingSlot_injective hP)
  simpa [Fintype.card_prod,Fintype.card_bool,Nat.mul_comm] using h

#print axioms exists_maximal_pairing
#print axioms pairing_support_card
#print axioms pairingSlot_injective
#print axioms pairing_size_bound
end SubquadraticQuarter


==> anc/lean/additional-lean-companion/terminal-quarter/source/FiniteRatSums.lean <==
import Std

/-! Elementary finite rational sums and Cauchy by a sum-of-squares identity. -/

namespace FiniteRatSums

universe u v

def sum {α : Type u} : List α → (α → Rat) → Rat
  | [], _ => 0
  | a :: as, f => f a + sum as f

theorem sum_congr {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x = g x) : sum xs f = sum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f = g x + sum xs g
    rw [hx, ht]

theorem sum_add {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x + g x) = sum xs f + sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_sub {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x - g x) = sum xs f - sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_left {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => c * f x) = c * sum xs f := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_right {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => f x * c) = sum xs f * c := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_const {α : Type u} (xs : List α) (c : Rat) :
    sum xs (fun _ => c) = (xs.length : Rat) * c := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem sum_nonneg {α : Type u} (xs : List α) (f : α → Rat)
    (h : ∀ x ∈ xs, 0 ≤ f x) : 0 ≤ sum xs f := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    exact Rat.add_nonneg (h x (by simp))
      (ih (fun y hy => h y (List.mem_cons_of_mem x hy)))

theorem sum_le {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x ≤ g x) : sum xs f ≤ sum xs g := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f ≤ g x + sum xs g
    grind

theorem sum_swap {α : Type u} {β : Type v} (xs : List α) (ys : List β)
    (f : α → β → Rat) :
    sum xs (fun x => sum ys (f x)) = sum ys (fun y => sum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [sum]; rw [sum_const]; grind
  | cons x xs ih =>
    simp only [sum]
    rw [sum_add, ih]

theorem sum_square_shift {α : Type u} (xs : List α) (f : α → Rat) (c : Rat) :
    sum xs (fun x => (f x-c)^2) =
      sum xs (fun x => (f x)^2)-2*c*sum xs f+(xs.length : Rat)*c^2 := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem lagrange_identity {α : Type u} (xs : List α) (f : α → Rat) :
    sum xs (fun y => sum xs (fun x => (f x-f y)^2)) =
      2*(xs.length : Rat)*sum xs (fun x => (f x)^2)-2*(sum xs f)^2 := by
  rw [sum_congr xs _ _ (fun y _ => sum_square_shift xs f (f y))]
  rw [sum_add, sum_sub, sum_const]
  rw [sum_mul_right, sum_mul_left, sum_mul_left]
  grind

theorem finite_cauchy {α : Type u} (xs : List α) (f : α → Rat) :
    (sum xs f)^2 ≤ (xs.length : Rat)*sum xs (fun x => (f x)^2) := by
  have h := sum_nonneg xs (fun y => sum xs (fun x => (f x-f y)^2))
    (fun y _ => sum_nonneg xs (fun x => (f x-f y)^2)
      (fun x _ => Lean.Grind.OrderedRing.sq_nonneg))
  rw [lagrange_identity] at h
  grind

#print axioms sum_congr
#print axioms sum_add
#print axioms sum_sub
#print axioms sum_mul_left
#print axioms sum_mul_right
#print axioms sum_const
#print axioms sum_nonneg
#print axioms sum_le
#print axioms sum_swap
#print axioms sum_square_shift
#print axioms lagrange_identity
#print axioms finite_cauchy

end FiniteRatSums


==> anc/lean/additional-lean-companion/terminal-quarter/source/GridModel.lean <==
import StableDensity

/-! Model checks: the final pairing-cover assumption is literal S coverage. -/

namespace GridModel

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry StableDensity

universe u v

theorem finRange_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n := by
  exact List.mem_ofFn.mpr ⟨i, rfl⟩

theorem finRange_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i=j at hv
  omega

theorem grid_mem {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (p : Cell Row Col) :
    p ∈ grid rows cols ↔ p.1 ∈ rows ∧ p.2 ∈ cols := by
  constructor
  · intro h
    obtain ⟨r, hr, hm⟩ := List.mem_flatMap.mp h
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hm
    cases he
    exact ⟨hr, hc⟩
  · rintro ⟨hr, hc⟩
    exact List.mem_flatMap.mpr ⟨p.1, hr,
      List.mem_map.mpr ⟨p.2, hc, Prod.eta p⟩⟩

theorem row_map_nodup {Row : Type u} {Col : Type v}
    (r : Row) (cols : List Col) (hc : cols.Nodup) :
    (cols.map (fun c => (r,c))).Nodup := by
  apply List.pairwise_map.mpr
  exact hc.imp (fun h he => h (congrArg Prod.snd he))

theorem grid_nodup {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (hr : rows.Nodup) (hc : cols.Nodup) :
    (grid rows cols).Nodup := by
  induction rows with
  | nil => exact List.Pairwise.nil
  | cons r rs ih =>
    obtain ⟨hn, ht⟩ := List.nodup_cons.mp hr
    change (cols.map (fun c => (r,c)) ++ grid rs cols).Nodup
    apply List.pairwise_append.mpr
    refine ⟨row_map_nodup r cols hc, ih ht, ?_⟩
    intro a ha b hb he
    obtain ⟨c, hc', hca⟩ := List.mem_map.mp ha
    have hb' := (grid_mem rs cols b).mp hb
    have hf : r=b.1 := by
      have h₁ := congrArg Prod.fst hca
      have h₂ := congrArg Prod.fst he
      exact h₁.trans h₂
    exact hn (hf ▸ hb'.1)

theorem occupied_cells_nodup (m n : Nat) (A : Fin m → Fin n → Bool) :
    (cells (List.finRange m) (List.finRange n) A).Nodup := by
  exact List.Pairwise.filter _
    (grid_nodup _ _ (finRange_nodup m) (finRange_nodup n))

theorem occupied_cells_mem (m n : Nat) (A : Fin m → Fin n → Bool)
    (p : Cell (Fin m) (Fin n)) :
    p ∈ cells (List.finRange m) (List.finRange n) A ↔ A p.1 p.2=true := by
  constructor
  · intro h
    exact (List.mem_filter.mp h).2
  · intro h
    apply List.mem_filter.mpr
    exact ⟨(grid_mem _ _ p).mpr ⟨finRange_mem p.1, finRange_mem p.2⟩, h⟩

theorem cover_has_no_reuse (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs)) :
    (flattenPairs pairs).Nodup := by
  exact cover.nodup (occupied_cells_nodup m n A)

theorem endpoints_in_flatten {α : Type u} (pairs : List (α × α)) (p : α × α)
    (hp : p ∈ pairs) : p.1 ∈ flattenPairs pairs ∧ p.2 ∈ flattenPairs pairs := by
  induction pairs with
  | nil => cases hp
  | cons q qs ih =>
    rcases List.mem_cons.mp hp with he | ht
    · cases he
      simp [flattenPairs]
    · have hh := ih ht
      exact ⟨List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.1),
        List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.2)⟩

theorem selected_endpoints_occupied (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    A p.1.1 p.1.2=true ∧ A p.2.1 p.2.2=true := by
  have hh := endpoints_in_flatten pairs p hp
  exact ⟨(occupied_cells_mem m n A p.1).mp (cover.mem_iff.mpr hh.1),
    (occupied_cells_mem m n A p.2).mp (cover.mem_iff.mpr hh.2)⟩

theorem stable_endpoints_are_ND (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs)
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    p.1.1≠p.2.1 ∧ p.1.2≠p.2.2 := by
  have ho := selected_endpoints_occupied m n A pairs cover p hp
  have hz := (hs p hp).2.1
  constructor
  · intro he
    apply hz
    simpa only [he] using ho.2
  · intro he
    apply hz
    simpa only [he] using ho.1

#print axioms finRange_mem
#print axioms finRange_nodup
#print axioms grid_mem
#print axioms grid_nodup
#print axioms occupied_cells_nodup
#print axioms occupied_cells_mem
#print axioms cover_has_no_reuse
#print axioms selected_endpoints_occupied
#print axioms stable_endpoints_are_ND

end GridModel


==> anc/lean/additional-lean-companion/terminal-quarter/source/ListRatCounting.lean <==
import RationalSampling

namespace ListRatCounting

open FiniteRatSums RationalSampling PairedPivotCounting

universe u v

theorem sum_append {α : Type u} (xs ys : List α) (f : α → Rat) :
    sum (xs++ys) f=sum xs f+sum ys f := by
  induction xs with
  | nil => simp only [List.nil_append, sum]; grind
  | cons x xs ih => simp only [List.cons_append, sum]; rw [ih]; grind

theorem sum_map {α : Type u} {β : Type v} (xs : List α) (g : α → β) (f : β → Rat) :
    sum (xs.map g) f=sum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.map_cons, sum]; rw [ih]

theorem sum_flatMap {α : Type u} {β : Type v} (xs : List α) (g : α → List β)
    (f : β → Rat) : sum (xs.flatMap g) f=sum xs (fun x => sum (g x) f) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.flatMap_cons, sum]; rw [sum_append, ih]

theorem sum_filter {α : Type u} (xs : List α) (p : α → Bool) (f : α → Rat) :
    sum (xs.filter p) f=sum xs (fun x => ratBit (p x)*f x) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    cases hp : p x <;> simp [hp, sum, ratBit, ih] <;> grind

theorem count_as_sum {α : Type u} (xs : List α) (f : α → Bool) :
    sum xs (fun x => ratBit (f x))=(count f xs : Rat) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hb : ratBit (f x)=(bitNat (f x) : Rat) := by cases f x <;> rfl
    simp only [sum, count]
    rw [Rat.natCast_add, hb, ih]

theorem ratBit_range (b : Bool) : 0≤ratBit b ∧ ratBit b≤1 := by
  cases b <;> constructor <;> decide

theorem inv_nonneg_of_pos (d : Rat) (hd : 0<d) : 0≤d⁻¹ := by
  have hn : d≠0 := by grind
  have he := Rat.inv_mul_cancel d hn
  apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
  grind

#print axioms sum_append
#print axioms sum_map
#print axioms sum_flatMap
#print axioms sum_filter
#print axioms count_as_sum
#print axioms ratBit_range
#print axioms inv_nonneg_of_pos

end ListRatCounting


==> anc/lean/additional-lean-companion/terminal-quarter/source/MajorityCounting.lean <==
import FiniteCounting

/-! Strict-majority counting for arbitrary pivot-list length. -/

namespace MajorityCounting

open PairedPivotCounting

universe u v

def ones : List Bool → Nat
  | [] => 0
  | b :: bs => bitNat b + ones bs

def majority (bs : List Bool) : Bool := decide (bs.length < 2*ones bs)

def DisjointBits : List Bool → List Bool → Prop
  | [], [] => True
  | x :: xs, y :: ys => ¬ (x = true ∧ y = true) ∧ DisjointBits xs ys
  | _, _ => False

theorem disjoint_ones_bound (xs ys : List Bool) (h : DisjointBits xs ys) :
    ones xs+ones ys ≤ xs.length := by
  induction xs generalizing ys with
  | nil =>
    cases ys with
    | nil => exact Nat.le_refl 0
    | cons y ys => exact False.elim h
  | cons x xs ih =>
    cases ys with
    | nil => exact False.elim h
    | cons y ys =>
      obtain ⟨hh, ht⟩ := h
      have h₁ := two_bits_le_one x y hh
      have h₂ := ih ys ht
      simp only [ones, List.length_cons]
      omega

theorem disjoint_majorities_impossible (xs ys : List Bool)
    (hlen : xs.length = ys.length) (h : DisjointBits xs ys) :
    ¬ (majority xs = true ∧ majority ys = true) := by
  rintro ⟨hx, hy⟩
  have h₁ : xs.length < 2*ones xs := of_decide_eq_true hx
  have h₂ : ys.length < 2*ones ys := of_decide_eq_true hy
  have h₃ := disjoint_ones_bound xs ys h
  omega

def bits {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a : C) : List Bool :=
  pivots.map (fun p => decide (R p a))

theorem bits_disjoint {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    DisjointBits (bits R pivots a) (bits R pivots b) := by
  induction pivots with
  | nil => trivial
  | cons p ps ih =>
    constructor
    · intro h
      exact hd p ⟨of_decide_eq_true h.1, of_decide_eq_true h.2⟩
    · exact ih

theorem majority_at_most_one {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (majority (bits R pivots a) = true ∧ majority (bits R pivots b) = true) := by
  apply disjoint_majorities_impossible
  · simp only [bits, List.length_map]
  · exact bits_disjoint R pivots a b hd

theorem majority_count_le_half {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)]
    (cells : List C) (pairs : List (C × C)) (cover : cells.Perm (flattenPairs pairs))
    (hd : ∀ ab ∈ pairs, ∀ p, ¬ (R p ab.1 ∧ R p ab.2))
    (pivots : List P) :
    2*count (fun a => majority (bits R pivots a)) cells ≤ cells.length := by
  let f := fun a => majority (bits R pivots a)
  have hp : ∀ ab ∈ pairs, ¬ (f ab.1 = true ∧ f ab.2 = true) := by
    intro ab hab
    exact majority_at_most_one R pivots ab.1 ab.2 (hd ab hab)
  have hc := paired_count_le f pairs hp
  have he := count_perm f cover
  have hl := cover.length_eq.trans (flatten_length pairs)
  change 2*count f cells ≤ cells.length
  omega

#print axioms disjoint_ones_bound
#print axioms disjoint_majorities_impossible
#print axioms bits_disjoint
#print axioms majority_at_most_one
#print axioms majority_count_le_half

end MajorityCounting


==> anc/lean/additional-lean-companion/terminal-quarter/source/MatrixCounting.lean <==
import NatListSums

namespace EvenParity

def bit (b : Bool) : Nat := if b then 1 else 0

def C4Free {m n : Nat} (A : Fin m → Fin n → Bool) : Prop :=
  ∀ r s c d, r ≠ s → c ≠ d →
    ¬ (A r c = true ∧ A r d = true ∧ A s c = true ∧ A s d = true)

def degree {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Nat :=
  fsum n (fun c => bit (A r c))

def total {m n : Nat} (A : Fin m → Fin n → Bool) : Nat :=
  fsum m (degree A)

def common {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) : Nat :=
  fsum m (fun r => bit (A r c && A r d))

def leaveDegree {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum n (fun d => if d = c then 0 else if common A c d = 0 then 1 else 0)

def rowCover {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) (c : Fin n) : Nat :=
  if A r c then degree A r - 1 else 0

def columnCover {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum m (fun r => rowCover A r c)

theorem occupied_degree_pos {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) (h : A r c = true) : 0 < degree A r := by
  have hh := fsum_member_le n (fun d => bit (A r d)) c
  simpa [degree, bit, h] using hh

theorem common_le_one {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c d : Fin n) (hne : c ≠ d) : common A c d ≤ 1 := by
  classical
  by_cases hex : ∃ r, A r c = true ∧ A r d = true
  · obtain ⟨r, hrc, hrd⟩ := hex
    have hh : ∀ s, bit (A s c && A s d) ≤ if s = r then 1 else 0 := by
      intro s
      by_cases he : s = r
      · subst s; simp [bit, hrc, hrd]
      · have hn : ¬ (A s c = true ∧ A s d = true) := by
          intro hs
          exact hc4 s r c d he hne ⟨hs.1, hs.2, hrc, hrd⟩
        cases hsc : A s c <;> cases hsd : A s d <;> simp_all [bit]
    have hb := fsum_le m _ _ hh
    simpa only [common, fsum_single] using hb
  · have hh : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hn : ¬ (A r c = true ∧ A r d = true) := fun hr => hex ⟨r, hr⟩
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hh, fsum_const]
    omega

theorem offdiagonal_count (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else 1) = n - 1 := by
  have hh : fsum n (fun d => (if d = c then 0 else 1) + (if d = c then 1 else 0)) = n := by
    rw [fsum_congr n _ (fun _ => 1)]
    · simpa using fsum_const n 1
    · intro d; split <;> simp_all
  rw [fsum_add, fsum_single] at hh
  omega

theorem row_offdiagonal {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else bit (A r c && A r d)) = rowCover A r c := by
  cases hac : A r c with
  | false =>
    simp only [hac, Bool.false_and, bit, Bool.false_eq_true, ↓reduceIte, rowCover]
    have hz : ∀ d : Fin n, (if d = c then 0 else 0) = 0 := by intro d; split <;> rfl
    rw [fsum_congr n _ (fun _ => 0) hz, fsum_const]
    simp
  | true =>
    have he : ∀ d : Fin n,
        (if d = c then 0 else bit (A r c && A r d)) +
          (if d = c then 1 else 0) = bit (A r d) := by
      intro d
      by_cases hd : d = c
      · subst d; simp [hac, bit]
      · simp [hd, hac]
    have hs := fsum_congr n _ _ he
    rw [fsum_add, fsum_single] at hs
    change _ + 1 = degree A r at hs
    simp only [hac] at hs
    simp only [rowCover, hac, ↓reduceIte]
    omega

theorem cover_double_count_column {m n : Nat} (A : Fin m → Fin n → Bool)
    (c : Fin n) :
    fsum n (fun d => if d = c then 0 else common A c d) = columnCover A c := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else common A c d) =
        fsum m (fun r => if d = c then 0 else bit (A r c && A r d)) := by
    intro d
    by_cases hd : d = c
    · simp only [hd, ↓reduceIte, fsum_const, Nat.mul_zero]
    · simp only [hd, ↓reduceIte, common]
  rw [fsum_congr n _ _ hp, fsum_swap]
  exact fsum_congr m _ _ (fun r => row_offdiagonal A r c)

theorem leave_cover_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c : Fin n) :
    leaveDegree A c + columnCover A c = n - 1 := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) +
        (if d = c then 0 else common A c d) = (if d = c then 0 else 1) := by
    intro d
    by_cases hd : d = c
    · simp [hd]
    · have ht := common_le_one A hc4 c d (Ne.symm hd)
      simp only [hd, ↓reduceIte]
      split <;> omega
  have hs := fsum_congr n _ _ hp
  rw [fsum_add, cover_double_count_column, offdiagonal_count] at hs
  exact hs

theorem row_cover_total {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    fsum n (rowCover A r) = degree A r * (degree A r - 1) := by
  have hp : ∀ c : Fin n, rowCover A r c = bit (A r c) * (degree A r - 1) := by
    intro c; cases h : A r c <;> simp [rowCover, bit, h]
  rw [fsum_congr n _ _ hp, fsum_mul]
  rfl

theorem cover_double_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    fsum n (columnCover A) = fsum m (fun r => degree A r * (degree A r - 1)) := by
  unfold columnCover
  rw [fsum_swap]
  exact fsum_congr m _ _ (row_cover_total A)

theorem leave_double_count {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) :
    fsum n (leaveDegree A) + fsum m (fun r => degree A r * (degree A r - 1)) = n * (n - 1) := by
  have hs := fsum_congr n _ _ (leave_cover_identity A hc4)
  rw [fsum_add, cover_double_count, fsum_const] at hs
  exact hs

theorem nsum_bit_filter {α : Type} (xs : List α) (f : α → Bool) :
    nsum xs (fun x => bit (f x)) = (xs.filter f).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [ih]
    cases hx : f x <;> simp [bit, hx, Nat.add_comm]

theorem flatMap_length_nsum {α β : Type} (xs : List α) (f : α → List β) :
    (xs.flatMap f).length = nsum xs (fun x => (f x).length) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum, ih]

def occupiedCells {m n : Nat} (A : Fin m → Fin n → Bool) : List (Fin m × Fin n) :=
  (List.finRange m).flatMap (fun r =>
    ((List.finRange n).filter (A r)).map (fun c => (r,c)))

theorem degree_is_actual_row_count {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    degree A r = ((List.finRange n).filter (A r)).length := nsum_bit_filter _ _

theorem total_is_actual_cell_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    total A = (occupiedCells A).length := by
  unfold occupiedCells
  rw [flatMap_length_nsum]
  apply nsum_congr
  intro r _
  simpa only [List.length_map] using degree_is_actual_row_count A r

theorem occupiedCells_mem {m n : Nat} (A : Fin m → Fin n → Bool) (p : Fin m × Fin n) :
    p ∈ occupiedCells A ↔ A p.1 p.2 = true := by
  constructor
  · intro hp
    obtain ⟨r, _, hr⟩ := List.mem_flatMap.mp hp
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hr
    cases he
    exact (List.mem_filter.mp hc).2
  · intro hp
    exact List.mem_flatMap.mpr ⟨p.1, fin_mem p.1,
      List.mem_map.mpr ⟨p.2, List.mem_filter.mpr ⟨fin_mem p.2, hp⟩, Prod.eta p⟩⟩

theorem common_zero_iff {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    common A c d = 0 ↔ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  constructor
  · intro hz r hr
    have hh := fsum_member_le m (fun s => bit (A s c && A s d)) r
    change _ ≤ common A c d at hh
    simp [hr.1, hr.2, bit, hz] at hh
  · intro h
    have hp : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hr := h r
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hp, fsum_const]
    simp

def leaveNeighbors {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : List (Fin n) :=
  (List.finRange n).filter (fun d => decide (d ≠ c ∧ common A c d = 0))

theorem leaveNeighbors_mem {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    d ∈ leaveNeighbors A c ↔ d ≠ c ∧ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  simp [leaveNeighbors, List.mem_filter, fin_mem, common_zero_iff]

theorem leaveDegree_is_actual_leave_count {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) :
    leaveDegree A c = (leaveNeighbors A c).length := by
  unfold leaveDegree leaveNeighbors
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) =
        bit (decide (d ≠ c ∧ common A c d = 0)) := by
    intro d
    by_cases hd : d = c <;> by_cases hz : common A c d = 0 <;> simp [hd, hz, bit]
  rw [fsum_congr n _ _ hp]
  exact nsum_bit_filter _ _

#print axioms common_le_one
#print axioms leave_cover_identity
#print axioms leave_double_count
#print axioms degree_is_actual_row_count
#print axioms total_is_actual_cell_count
#print axioms occupiedCells_mem
#print axioms common_zero_iff
#print axioms leaveNeighbors_mem
#print axioms leaveDegree_is_actual_leave_count

end EvenParity


==> anc/lean/additional-lean-companion/terminal-quarter/source/MatrixMoments.lean <==
import FiniteRatSums
import RationalMinorant

/-! Conditional analytic component. Its explicit sampling hypothesis is
discharged in StableDensity. This component alone is not a C3 theorem. -/

namespace PairedMatrixMoments

open FiniteRatSums PairedPivotAlgebra

universe u v
variable {Row : Type u} {Col : Type v}

def rowDegree (cols : List Col) (A : Row → Col → Rat) (r : Row) : Rat :=
  sum cols (A r)

def colDegree (rows : List Row) (A : Row → Col → Rat) (c : Col) : Rat :=
  sum rows (fun r => A r c)

def codegree (cols : List Col) (A : Row → Col → Rat) (r s : Row) : Rat :=
  sum cols (fun c => A r c * A s c)

def total (rows : List Row) (cols : List Col) (A : Row → Col → Rat) : Rat :=
  sum rows (rowDegree cols A)

theorem total_columns (rows : List Row) (cols : List Col) (A : Row → Col → Rat) :
    total rows cols A = sum cols (colDegree rows A) := by
  exact sum_swap rows cols A

theorem codegree_double_count (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat) :
    sum rows (fun r => sum rows (codegree cols A r)) =
      sum cols (fun c => (colDegree rows A c)^2) := by
  change (sum rows (fun r => sum rows (fun s =>
    sum cols (fun c => A r c*A s c)))) = _
  rw [sum_congr rows _ _ (fun r _ =>
    sum_swap rows cols (fun s c => A r c*A s c))]
  rw [sum_swap rows cols]
  apply sum_congr cols
  intro c hc
  rw [sum_congr rows _ _ (fun r _ =>
    sum_mul_left rows (A r c) (fun s => A s c))]
  rw [sum_mul_right]
  unfold colDegree
  grind

theorem row_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c)
    (r : Row) (hr : r ∈ rows) : 0 ≤ rowDegree cols A r := by
  exact sum_nonneg cols (A r) (hA r hr)

theorem total_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c) : 0 ≤ total rows cols A := by
  exact sum_nonneg rows (rowDegree cols A) (row_nonneg rows cols A hA)

theorem codegree_range (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r s : Row) (hr : r ∈ rows) (hs : s ∈ rows) :
    0 ≤ codegree cols A r s ∧ codegree cols A r s ≤ rowDegree cols A r := by
  constructor
  · exact sum_nonneg cols _ (fun c hc =>
      Rat.mul_nonneg (hA r hr c hc).1 (hA s hs c hc).1)
  · apply sum_le cols
    intro c hc
    have h := Rat.mul_le_mul_of_nonneg_left (hA s hs c hc).2 (hA r hr c hc).1
    grind

theorem ratio_range (a d : Rat) (ha : 0 ≤ a) (had : a ≤ d) (hd : 0 < d) :
    0 ≤ a/d ∧ a/d ≤ 1 := by
  have hn : d ≠ 0 := by grind
  have he := Rat.div_mul_cancel (a := a) hn
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind

theorem row_bound_from_sampling (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r : Row) (hr : r ∈ rows) (hd : 0 < rowDegree cols A r)
    (sampling : 2*rowDegree cols A r *
      sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
        ≤ total rows cols A) :
    3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
      ≤ total rows cols A := by
  have hp : ∀ s ∈ rows,
      3*codegree cols A r s-rowDegree cols A r ≤
        2*rowDegree cols A r*f (codegree cols A r s/rowDegree cols A r) := by
    intro s hs
    have ht := codegree_range rows cols A hA r s hr hs
    have hq := ratio_range _ _ ht.1 ht.2 hd
    have hf := finite_majority_minorant_twice _ hq.1 hq.2
    have hm := Rat.mul_le_mul_of_nonneg_left hf (Rat.le_of_lt hd)
    have hn : rowDegree cols A r ≠ 0 := by grind
    have he := Rat.div_mul_cancel (a := codegree cols A r s) hn
    grind
  have hh := sum_le rows _ _ hp
  rw [sum_sub, sum_mul_left, sum_const, sum_mul_left] at hh
  grind

/-- The sampling premise is explicit here and proved from C3 in StableDensity. -/
theorem conditional_density_from_sampling
    (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (sampling : ∀ r ∈ rows, 0 < rowDegree cols A r →
      2*rowDegree cols A r *
        sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
          ≤ total rows cols A) :
    3*total rows cols A ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  have hE := total_nonneg rows cols A (fun r hr c hc => (hA r hr c hc).1)
  have hr : ∀ r ∈ rows,
      3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
        ≤ total rows cols A := by
    intro r hmem
    have hd := row_nonneg rows cols A (fun s hs c hc => (hA s hs c hc).1) r hmem
    by_cases hz : rowDegree cols A r = 0
    · have ht : ∀ s ∈ rows, codegree cols A r s = 0 := by
        intro s hs
        have hh := codegree_range rows cols A hA r s hmem hs
        grind
      rw [sum_congr rows _ (fun _ => 0) ht, sum_const, hz]
      grind
    · have hpos : 0 < rowDegree cols A r := by grind
      exact row_bound_from_sampling rows cols A hA r hmem hpos (sampling r hmem hpos)
  have hsum := sum_le rows _ _ hr
  rw [sum_sub, sum_mul_left, sum_mul_left, sum_const] at hsum
  rw [codegree_double_count] at hsum
  change 3*sum cols (fun c => (colDegree rows A c)^2) -
    (rows.length : Rat)*total rows cols A ≤
      (rows.length : Rat)*total rows cols A at hsum
  have hmoment : 3*sum cols (fun c => (colDegree rows A c)^2) ≤
      2*(rows.length : Rat)*total rows cols A := by grind
  have hc := finite_cauchy cols (colDegree rows A)
  rw [← total_columns rows cols A] at hc
  have hcm := Rat.mul_le_mul_of_nonneg_left hc (by decide : (0 : Rat) ≤ 3)
  have hmm := Rat.mul_le_mul_of_nonneg_left hmoment
    (Rat.natCast_nonneg (a := cols.length))
  have hprod : (3*total rows cols A)*total rows cols A ≤
      (2*(rows.length : Rat)*(cols.length : Rat))*total rows cols A := by grind
  by_cases hz : total rows cols A = 0
  · rw [hz]
    have hn := Rat.mul_nonneg (Rat.natCast_nonneg (a := rows.length))
      (Rat.natCast_nonneg (a := cols.length))
    grind
  · have hpos : 0 < total rows cols A := by grind
    exact Rat.le_of_mul_le_mul_right hprod hpos

#print axioms total_columns
#print axioms codegree_double_count
#print axioms row_nonneg
#print axioms total_nonneg
#print axioms codegree_range
#print axioms ratio_range
#print axioms row_bound_from_sampling
#print axioms conditional_density_from_sampling

end PairedMatrixMoments


==> anc/lean/additional-lean-companion/terminal-quarter/source/MixingData.lean <==
import C4Quadratic

/-! Actual finite row/column masks and incidence counts. -/
namespace ElementaryMixing

open OriginalAugmented EvenParity GridModel

def members (k : Nat) (P : Fin k → Bool) : List (Fin k) := (List.finRange k).filter P
def card (k : Nat) (P : Fin k → Bool) : Nat := (members k P).length

def colDegree {m n : Nat} (B : Matrix m n) (c : Fin n) : Nat := fsum m (fun r => bit (B r c))
def restrictedRow {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) (r : Fin m) : Nat :=
  nsum (members n C) (fun c => bit (B r c))
def restrictedCount {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat := fsum m (restrictedRow B C)
def restrictedSquare {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat :=
  fsum m (fun r => (restrictedRow B C r)^2)
def mixedCount {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat :=
  fsum m (fun r => restrictedRow B C r*degree B r)
def orderedLeave {m n : Nat} (B : Matrix m n) : Nat := fsum n (leaveDegree B)
def restrictedLeave {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat :=
  nsum (members n C) (leaveDegree B)
def EmptyRectangle {m n : Nat} (B : Matrix m n) (R : Fin m → Bool) (C : Fin n → Bool) : Prop :=
  ∀ r c, R r=true → C c=true → B r c=false

theorem members_mem (k : Nat) (P : Fin k → Bool) (i : Fin k) : i∈members k P ↔ P i=true := by
  simp [members,List.mem_filter,finRange_mem]

theorem members_nodup (k : Nat) (P : Fin k → Bool) : (members k P).Nodup :=
  List.Pairwise.filter P (finRange_nodup k)

theorem card_le (k : Nat) (P : Fin k → Bool) : card k P≤k := by
  have h := List.length_filter_le P (List.finRange k)
  simpa [card,members] using h

theorem nsum_mul_left {α : Type} (xs : List α) (f : α → Nat) (k : Nat) :
    nsum xs (fun x => k*f x)=k*nsum xs f := by
  rw [nsum_congr xs _ (fun x => f x*k) (fun x _ => Nat.mul_comm _ _),nsum_mul]
  exact Nat.mul_comm _ _

theorem nsum_filter_le {α : Type} (xs : List α) (P : α → Bool) (f : α → Nat) :
    nsum (xs.filter P) f≤nsum xs f := by
  induction xs with
  | nil => exact Nat.le_refl 0
  | cons x xs ih =>
    cases hp : P x <;> simp [hp,nsum] <;> omega

theorem nsum_product {α : Type} (xs : List α) (f g : α → Nat) :
    nsum xs f*nsum xs g=nsum xs (fun x => nsum xs (fun y => f x*g y)) := by
  rw [nsum_congr xs _ (fun x => f x*nsum xs g) (fun x _ => nsum_mul_left xs g (f x))]
  exact (nsum_mul xs f (nsum xs g)).symm

theorem bit_product (a b : Bool) : bit a*bit b=bit (a&&b) := by
  cases a <;> cases b <;> decide

theorem restrictedCount_columns {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    restrictedCount B C=nsum (members n C) (colDegree B) := by
  exact nsum_swap (List.finRange m) (members n C) (fun r c => bit (B r c))

theorem restrictedCount_cap {m n : Nat} (B : Matrix m n) (C : Fin n → Bool)
    (D : Nat) (hD : ∀ c, colDegree B c≤D) : restrictedCount B C≤card n C*D := by
  rw [restrictedCount_columns]
  have h := nsum_le (members n C) (colDegree B) (fun _ => D) (fun c _ => hD c)
  rw [nsum_const] at h
  exact h

theorem restrictedLeave_le {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    restrictedLeave B C≤orderedLeave B := nsum_filter_le _ C (leaveDegree B)

theorem common_diagonal {m n : Nat} (B : Matrix m n) (c : Fin n) : common B c c=colDegree B c := by
  unfold common colDegree
  apply fsum_congr
  intro r
  cases h : B r c <;> rfl

#print axioms members_nodup
#print axioms card_le
#print axioms restrictedCount_columns
#print axioms restrictedCount_cap
#print axioms restrictedLeave_le
#print axioms common_diagonal
end ElementaryMixing


==> anc/lean/additional-lean-companion/terminal-quarter/source/NatListSums.lean <==
import Std

namespace EvenParity

def nsum {α : Type} : List α → (α → Nat) → Nat
  | [], _ => 0
  | x :: xs, f => f x + nsum xs f

theorem nsum_congr {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x = g x) : nsum xs f = nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [h x (by simp), ih (fun y hy => h y (by simp [hy]))]

theorem nsum_add {α : Type} (xs : List α) (f g : α → Nat) :
    nsum xs (fun x => f x + g x) = nsum xs f + nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [nsum, ih]; omega

theorem nsum_const {α : Type} (xs : List α) (k : Nat) :
    nsum xs (fun _ => k) = xs.length * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul, Nat.add_comm]

theorem nsum_zero {α : Type} (xs : List α) : nsum xs (fun _ => 0) = 0 := by
  simpa using nsum_const xs 0

theorem nsum_mul {α : Type} (xs : List α) (f : α → Nat) (k : Nat) :
    nsum xs (fun x => f x * k) = nsum xs f * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul]

theorem nsum_le {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x ≤ g x) : nsum xs f ≤ nsum xs g := by
  induction xs with
  | nil => exact Nat.le_refl 0
  | cons x xs ih =>
    exact Nat.add_le_add (h x (by simp)) (ih (fun y hy => h y (by simp [hy])))

theorem nsum_swap {α β : Type} (xs : List α) (ys : List β) (f : α → β → Nat) :
    nsum xs (fun x => nsum ys (f x)) = nsum ys (fun y => nsum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [nsum, nsum_zero]
  | cons x xs ih =>
    simp only [nsum]
    rw [nsum_add, ih]

theorem nsum_single {α : Type} [DecidableEq α] (xs : List α)
    (hn : xs.Nodup) (a : α) (ha : a ∈ xs) :
    nsum xs (fun x => if x = a then 1 else 0) = 1 := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    obtain ⟨hx, ht⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | hm
    · subst a
      have hz : nsum xs (fun y => if y = x then 1 else 0) = 0 := by
        rw [nsum_congr xs _ (fun _ => 0)]
        · exact nsum_zero xs
        · intro y hy
          have : y ≠ x := by intro he; exact hx (he ▸ hy)
          simp [this]
      simp [nsum, hz]
    · have he : x ≠ a := by intro he; exact hx (he ▸ hm)
      simp [nsum, he, ih ht hm]

theorem nsum_member_le {α : Type} (xs : List α) (f : α → Nat)
    (a : α) (ha : a ∈ xs) : f a ≤ nsum xs f := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    rcases List.mem_cons.mp ha with he | hm
    · subst a; simp only [nsum]; omega
    · have hh := ih hm; simp only [nsum]; omega

theorem nsum_even {α : Type} (xs : List α) (f : α → Nat)
    (h : ∀ x ∈ xs, f x % 2 = 0) : nsum xs f % 2 = 0 := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (by simp [hy]))
    change (f x + nsum xs f) % 2 = 0
    omega

theorem fin_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n :=
  List.mem_ofFn.mpr ⟨i, rfl⟩

theorem fin_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i = j at hv
  omega

def fsum (n : Nat) (f : Fin n → Nat) : Nat := nsum (List.finRange n) f

theorem fsum_congr (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x = g x) :
    fsum n f = fsum n g := nsum_congr _ _ _ (fun x _ => h x)

theorem fsum_add (n : Nat) (f g : Fin n → Nat) :
    fsum n (fun x => f x + g x) = fsum n f + fsum n g := nsum_add _ _ _

theorem fsum_const (n k : Nat) : fsum n (fun _ => k) = n * k := by
  simp [fsum, nsum_const]

theorem fsum_mul (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => f x * k) = fsum n f * k := nsum_mul _ _ _

theorem fsum_mul_left (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => k * f x) = k * fsum n f := by
  rw [fsum_congr n _ (fun x => f x * k) (fun x => Nat.mul_comm _ _), fsum_mul]
  exact Nat.mul_comm _ _

theorem fsum_swap (m n : Nat) (f : Fin m → Fin n → Nat) :
    fsum m (fun r => fsum n (f r)) = fsum n (fun c => fsum m (fun r => f r c)) :=
  nsum_swap _ _ _

theorem fsum_single (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 1 else 0) = 1 :=
  nsum_single _ (fin_nodup n) c (fin_mem c)

theorem fsum_member_le (n : Nat) (f : Fin n → Nat) (c : Fin n) :
    f c ≤ fsum n f := nsum_member_le _ _ _ (fin_mem c)

theorem fsum_le (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x ≤ g x) :
    fsum n f ≤ fsum n g := nsum_le _ _ _ (fun x _ => h x)

theorem fsum_even (n : Nat) (f : Fin n → Nat) (h : ∀ x, f x % 2 = 0) :
    fsum n f % 2 = 0 := nsum_even _ _ (fun x _ => h x)

end EvenParity


==> anc/lean/additional-lean-companion/terminal-quarter/source/OriginalCounts.lean <==
import OriginalModel

namespace OriginalAugmented

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry

theorem grid_length {Row Col : Type} (rows : List Row) (cols : List Col) :
    (grid rows cols).length=rows.length*cols.length := by
  induction rows with
  | nil => simp [grid]
  | cons r rs ih =>
    change (cols.map (fun c => (r,c)) ++ grid rs cols).length=(rs.length+1)*cols.length
    rw [List.length_append,List.length_map,ih,Nat.add_mul]
    omega

theorem fixedCount_le_grid {m n : Nat} (B : Matrix m n) : fixedCount B≤m*n := by
  unfold fixedCount cells
  have h := List.length_filter_le (fun p => B p.1 p.2)
    (grid (List.finRange m) (List.finRange n))
  simpa only [grid_length,List.length_finRange] using h

theorem filter_disjoint_or_length {α : Type} (xs : List α) (p q : α → Bool)
    (h : ∀ x, p x=true → q x=false) :
    (xs.filter (fun x => p x || q x)).length=(xs.filter p).length+(xs.filter q).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hh := h x
    cases hp : p x <;> cases hq : q x <;> simp_all <;> omega

theorem full_count_add {m n : Nat} (B A : Matrix m n)
    (h : ∀ r c, B r c=true → A r c=false) :
    fixedCount (full B A)=fixedCount B+fixedCount A := by
  exact filter_disjoint_or_length (grid (List.finRange m) (List.finRange n))
    (fun p => B p.1 p.2) (fun p => A p.1 p.2) (fun p => h p.1 p.2)

theorem selected_count_eq_twice_pairs {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : fixedCount A=2*ps.length := by
  exact h.cover.length_eq.trans (flatten_length ps)

theorem fixed_plus_twice_pairs_eq_full {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) :
    fixedCount B+2*ps.length=fixedCount (full B A) := by
  rw [full_count_add B A h.disjoint,selected_count_eq_twice_pairs B A ps h]

theorem fixed_plus_twice_pairs_le_grid {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : fixedCount B+2*ps.length≤m*n := by
  rw [fixed_plus_twice_pairs_eq_full B A ps h]
  exact fixedCount_le_grid (full B A)

theorem objective_le_grid {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : objective B ps≤m*n := by
  have hh := fixed_plus_twice_pairs_le_grid B A ps h
  unfold objective
  omega

theorem cells_empty (m n : Nat) :
    cells (List.finRange m) (List.finRange n) (empty m n)=[] := by
  simp [cells,empty]

theorem fixedCount_empty (m n : Nat) : fixedCount (empty m n)=0 := by
  simp [fixedCount,cells_empty]

theorem objective_empty_selection {m n : Nat} (B : Matrix m n) :
    objective B []=fixedCount B := by simp [objective]

theorem admissible_empty_selection {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : Admissible B (empty m n) [] := by
  refine ⟨hc4,?_,?_,?_,?_⟩
  · intro r c _; rfl
  · rw [cells_empty]; exact List.Perm.nil
  · intro p hp; simp at hp
  · intro p hp; simp at hp

#print axioms fixedCount_le_grid
#print axioms full_count_add
#print axioms selected_count_eq_twice_pairs
#print axioms fixed_plus_twice_pairs_eq_full
#print axioms fixed_plus_twice_pairs_le_grid
#print axioms objective_le_grid
#print axioms fixedCount_empty
#print axioms admissible_empty_selection
end OriginalAugmented


==> anc/lean/additional-lean-companion/terminal-quarter/source/OriginalFixedBase.lean <==
import OriginalParameters

/-! Optimal selected-pair count while preserving a supplied C4-free base. -/
namespace OriginalAugmented

def FixedBaseValue {m n : Nat} (B : Matrix m n) (k : Nat) : Prop :=
  ∃ (A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps ∧ ps.length=k

noncomputable def Tstar {m n : Nat} (B : Matrix m n) : Nat := by
  classical
  exact BoundedMaximum.greatest (FixedBaseValue B) (m*n)

theorem pairs_le_grid {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : ps.length≤m*n := by
  have hh := fixed_plus_twice_pairs_le_grid B A ps h
  omega

theorem fixedBase_zero_feasible {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : FixedBaseValue B 0 :=
  ⟨empty m n,[],admissible_empty_selection B hc4,rfl⟩

theorem Tstar_le_grid {m n : Nat} (B : Matrix m n) : Tstar B≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (FixedBaseValue B) (m*n)

theorem pairs_le_Tstar {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : ps.length≤Tstar B := by
  classical
  exact BoundedMaximum.le_greatest (FixedBaseValue B) (m*n) ps.length
    (pairs_le_grid B A ps h) ⟨A,ps,h,rfl⟩

theorem Tstar_attained {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) :
    ∃ (A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps ∧ ps.length=Tstar B := by
  classical
  exact BoundedMaximum.greatest_mem (FixedBaseValue B) (m*n)
    ⟨0,Nat.zero_le _,fixedBase_zero_feasible B hc4⟩

theorem objective_le_fixedCount_add_Tstar {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) :
    objective B ps≤fixedCount B+Tstar B := by
  exact Nat.add_le_add_left (pairs_le_Tstar B A ps h) (fixedCount B)

theorem fixedCount_add_twice_Tstar_le_grid {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : fixedCount B+2*Tstar B≤m*n := by
  obtain ⟨A,ps,h,hcount⟩ := Tstar_attained B hc4
  have hh := fixed_plus_twice_pairs_le_grid B A ps h
  rwa [hcount] at hh

theorem fixedCount_add_Tstar_le_zA {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : fixedCount B+Tstar B≤zA m n := by
  obtain ⟨A,ps,h,hcount⟩ := Tstar_attained B hc4
  have hh := objective_le_zA B A ps h
  unfold objective at hh
  rwa [hcount] at hh

theorem fixedCount_add_Tstar_le_zL {m n : Nat} (B : Matrix m n)
    (hB : MaximumBase B) : fixedCount B+Tstar B≤zL m n := by
  obtain ⟨A,ps,h,hcount⟩ := Tstar_attained B hB.1
  have hh := objective_le_zL B A ps ⟨h,hB⟩
  unfold objective at hh
  rwa [hcount] at hh

theorem Tstar_le_iff {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) (k : Nat) :
    Tstar B≤k ↔ ∀ (A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps → ps.length≤k := by
  constructor
  · intro h A ps ha; exact Nat.le_trans (pairs_le_Tstar B A ps ha) h
  · intro h
    obtain ⟨A,ps,ha,hcount⟩ := Tstar_attained B hc4
    rw [←hcount]
    exact h A ps ha

theorem exists_maximumBase_zL_eq_z_add_Tstar (m n : Nat) :
    ∃ B : Matrix m n, MaximumBase B ∧ zL m n=z m n+Tstar B := by
  obtain ⟨B,A,ps,h,hobj⟩ := zL_attained m n
  have hcount := ((maximumBase_iff B).mp h.2).2
  have hup := fixedCount_add_Tstar_le_zL B h.2
  have hlo := objective_le_fixedCount_add_Tstar B A ps h.1
  rw [hcount] at hup
  rw [hobj,hcount] at hlo
  exact ⟨B,h.2,Nat.le_antisymm hlo hup⟩

theorem exists_base_zA_eq_fixedCount_add_Tstar (m n : Nat) :
    ∃ B : Matrix m n, EvenParity.C4Free B ∧ zA m n=fixedCount B+Tstar B := by
  obtain ⟨B,A,ps,h,hobj⟩ := zA_attained m n
  have hup := fixedCount_add_Tstar_le_zA B h.base_C4
  have hlo := objective_le_fixedCount_add_Tstar B A ps h
  rw [hobj] at hlo
  exact ⟨B,h.base_C4,Nat.le_antisymm hlo hup⟩

#print axioms fixedBase_zero_feasible
#print axioms pairs_le_Tstar
#print axioms Tstar_attained
#print axioms objective_le_fixedCount_add_Tstar
#print axioms fixedCount_add_twice_Tstar_le_grid
#print axioms fixedCount_add_Tstar_le_zA
#print axioms fixedCount_add_Tstar_le_zL
#print axioms Tstar_le_iff
#print axioms exists_maximumBase_zL_eq_z_add_Tstar
#print axioms exists_base_zA_eq_fixedCount_add_Tstar
end OriginalAugmented


==> anc/lean/additional-lean-companion/terminal-quarter/source/OriginalModel.lean <==
import GridModel
import MatrixCounting

/-! The original model, with a separate fixed base and selected-only matrix. -/
namespace OriginalAugmented

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry

abbrev Matrix (m n : Nat) := Fin m → Fin n → Bool
abbrev Pair (m n : Nat) := Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)

def full {m n : Nat} (B A : Matrix m n) : Matrix m n :=
  fun r c => B r c || A r c

def empty (m n : Nat) : Matrix m n := fun _ _ => false

def OriginalC2 {m n : Nat} (O : Matrix m n) (p : Pair m n) : Prop :=
  p.1.1 ≠ p.2.1 → p.1.2 ≠ p.2.2 →
    ¬ (O p.1.1 p.2.2 = true ∧ O p.2.1 p.1.2 = true)

structure Admissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop where
  base_C4 : EvenParity.C4Free B
  disjoint : ∀ r c, B r c = true → A r c = false
  cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps)
  c2 : ∀ p ∈ ps, OriginalC2 (full B A) p
  c3 : ∀ p ∈ ps, OriginalC3 (fun r c => full B A r c = true) p.1 p.2

def fixedCount {m n : Nat} (B : Matrix m n) : Nat :=
  (cells (List.finRange m) (List.finRange n) B).length

def objective {m n : Nat} (B : Matrix m n) (ps : List (Pair m n)) : Nat :=
  fixedCount B + ps.length

def MaximumBase {m n : Nat} (B : Matrix m n) : Prop :=
  EvenParity.C4Free B ∧ ∀ B' : Matrix m n, EvenParity.C4Free B' →
    fixedCount B' ≤ fixedCount B

def LimitedAdmissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop :=
  Admissible B A ps ∧ MaximumBase B

theorem full_iff {m n : Nat} (B A : Matrix m n) (r : Fin m) (c : Fin n) :
    full B A r c = true ↔ B r c = true ∨ A r c = true := by
  simp [full]

theorem selected_preserved {m n : Nat} (B A : Matrix m n)
    (r : Fin m) (c : Fin n) (h : A r c = true) : full B A r c = true := by
  exact (full_iff B A r c).mpr (Or.inr h)

theorem base_preserved {m n : Nat} (B A : Matrix m n)
    (r : Fin m) (c : Fin n) (h : B r c = true) : full B A r c = true := by
  exact (full_iff B A r c).mpr (Or.inl h)

theorem empty_C4 (m n : Nat) : EvenParity.C4Free (empty m n) := by
  intro r s c d _ _ h
  simp [empty] at h

theorem full_empty {m n : Nat} (A : Matrix m n) : full (empty m n) A = A := by
  funext r c
  simp [full, empty]

theorem c3_antitone {Row Col : Type} (P Q : Row → Col → Prop)
    (hPQ : ∀ r c, P r c → Q r c) (a b : Cell Row Col)
    (hQ : OriginalC3 Q a b) : OriginalC3 P a b := by
  intro x y hxa hxb hya hyb h
  exact hQ x y hxa hxb hya hyb
    ⟨hPQ x y h.1, hPQ x a.2 h.2.1, hPQ x b.2 h.2.2.1,
      hPQ a.1 y h.2.2.2.1, hPQ b.1 y h.2.2.2.2⟩

theorem selected_C3 {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
    OriginalC3 (fun r c => A r c = true) p.1 p.2 := by
  apply c3_antitone _ _ (fun r c => selected_preserved B A r c) p.1 p.2
  exact h.c3 p hp

theorem selected_S {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : (flattenPairs ps).Nodup := by
  exact GridModel.cover_has_no_reuse m n A ps h.cover

theorem selected_endpoints {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
    A p.1.1 p.1.2 = true ∧ A p.2.1 p.2.2 = true := by
  exact GridModel.selected_endpoints_occupied m n A ps h.cover p hp

#print axioms full_iff
#print axioms empty_C4
#print axioms full_empty
#print axioms c3_antitone
#print axioms selected_C3
#print axioms selected_S
#print axioms selected_endpoints

end OriginalAugmented


==> anc/lean/additional-lean-companion/terminal-quarter/source/OriginalParameters.lean <==
import OriginalCounts
import BoundedMaximum

/-! The actual extremal parameters of the unchanged original Boolean model. -/
namespace OriginalAugmented

def ClassicalValue (m n k : Nat) : Prop :=
  ∃ B : Matrix m n, EvenParity.C4Free B ∧ fixedCount B=k

def AugmentedValue (m n k : Nat) : Prop :=
  ∃ (B A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps ∧ objective B ps=k

def LimitedValue (m n k : Nat) : Prop :=
  ∃ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps ∧ objective B ps=k

noncomputable def z (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (ClassicalValue m n) (m*n)

noncomputable def zA (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (AugmentedValue m n) (m*n)

noncomputable def zL (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (LimitedValue m n) (m*n)

theorem classical_zero_feasible (m n : Nat) : ClassicalValue m n 0 :=
  ⟨empty m n,empty_C4 m n,fixedCount_empty m n⟩

theorem augmented_zero_feasible (m n : Nat) : AugmentedValue m n 0 := by
  refine ⟨empty m n,empty m n,[],admissible_empty_selection _ (empty_C4 m n),?_⟩
  simp [objective,fixedCount_empty]

theorem z_le_grid (m n : Nat) : z m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (ClassicalValue m n) (m*n)

theorem zA_le_grid (m n : Nat) : zA m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (AugmentedValue m n) (m*n)

theorem zL_le_grid (m n : Nat) : zL m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (LimitedValue m n) (m*n)

theorem fixedCount_le_z {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) :
    fixedCount B≤z m n := by
  classical
  exact BoundedMaximum.le_greatest (ClassicalValue m n) (m*n) (fixedCount B)
    (fixedCount_le_grid B) ⟨B,hc4,rfl⟩

theorem classical_attained (m n : Nat) : ∃ B : Matrix m n,
    MaximumBase B ∧ fixedCount B=z m n := by
  classical
  have hv : ClassicalValue m n (z m n) := BoundedMaximum.greatest_mem
    (ClassicalValue m n) (m*n) ⟨0,Nat.zero_le _,classical_zero_feasible m n⟩
  obtain ⟨B,hc4,hcount⟩ := hv
  refine ⟨B,⟨hc4,?_⟩,hcount⟩
  intro B' hB'
  rw [hcount]
  exact fixedCount_le_z B' hB'

theorem exists_maximumBase (m n : Nat) : ∃ B : Matrix m n, MaximumBase B := by
  obtain ⟨B,hB,_⟩ := classical_attained m n
  exact ⟨B,hB⟩

theorem maximumBase_iff {m n : Nat} (B : Matrix m n) :
    MaximumBase B ↔ EvenParity.C4Free B ∧ fixedCount B=z m n := by
  constructor
  · intro hB
    obtain ⟨C,hC,hcount⟩ := classical_attained m n
    refine ⟨hB.1,Nat.le_antisymm (fixedCount_le_z B hB.1) ?_⟩
    rw [←hcount]
    exact hB.2 C hC.1
  · rintro ⟨hc4,hcount⟩
    refine ⟨hc4,?_⟩
    intro C hC
    rw [hcount]
    exact fixedCount_le_z C hC

theorem limited_nonempty (m n : Nat) :
    ∃ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps := by
  obtain ⟨B,hB⟩ := exists_maximumBase m n
  exact ⟨B,empty m n,[],admissible_empty_selection B hB.1,hB⟩

theorem objective_le_zA {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : objective B ps≤zA m n := by
  classical
  exact BoundedMaximum.le_greatest (AugmentedValue m n) (m*n) (objective B ps)
    (objective_le_grid B A ps h) ⟨B,A,ps,h,rfl⟩

theorem objective_le_zL {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : LimitedAdmissible B A ps) : objective B ps≤zL m n := by
  classical
  exact BoundedMaximum.le_greatest (LimitedValue m n) (m*n) (objective B ps)
    (objective_le_grid B A ps h.1) ⟨B,A,ps,h,rfl⟩

theorem zA_attained (m n : Nat) : ∃ (B A : Matrix m n) (ps : List (Pair m n)),
    Admissible B A ps ∧ objective B ps=zA m n := by
  classical
  exact BoundedMaximum.greatest_mem (AugmentedValue m n) (m*n)
    ⟨0,Nat.zero_le _,augmented_zero_feasible m n⟩

theorem zL_attained (m n : Nat) : ∃ (B A : Matrix m n) (ps : List (Pair m n)),
    LimitedAdmissible B A ps ∧ objective B ps=zL m n := by
  classical
  obtain ⟨B,A,ps,h⟩ := limited_nonempty m n
  exact BoundedMaximum.greatest_mem (LimitedValue m n) (m*n)
    ⟨objective B ps,objective_le_grid B A ps h.1,⟨B,A,ps,h,rfl⟩⟩

theorem z_le_zL (m n : Nat) : z m n≤zL m n := by
  obtain ⟨B,hB,hcount⟩ := classical_attained m n
  have hh := objective_le_zL B (empty m n) [] ⟨admissible_empty_selection B hB.1,hB⟩
  simpa only [objective,List.length_nil,Nat.add_zero,hcount] using hh

theorem zL_le_zA (m n : Nat) : zL m n≤zA m n := by
  obtain ⟨B,A,ps,h,hcount⟩ := zL_attained m n
  rw [←hcount]
  exact objective_le_zA B A ps h.1

theorem hierarchy (m n : Nat) : z m n≤zL m n ∧ zL m n≤zA m n :=
  ⟨z_le_zL m n,zL_le_zA m n⟩

theorem z_le_iff (m n k : Nat) : z m n≤k ↔
    ∀ B : Matrix m n, EvenParity.C4Free B → fixedCount B≤k := by
  constructor
  · intro h B hB; exact Nat.le_trans (fixedCount_le_z B hB) h
  · intro h
    obtain ⟨B,hB,hcount⟩ := classical_attained m n
    rw [←hcount]
    exact h B hB.1

theorem zA_le_iff (m n k : Nat) : zA m n≤k ↔
    ∀ (B A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps → objective B ps≤k := by
  constructor
  · intro h B A ps ha; exact Nat.le_trans (objective_le_zA B A ps ha) h
  · intro h
    obtain ⟨B,A,ps,ha,hcount⟩ := zA_attained m n
    rw [←hcount]
    exact h B A ps ha

theorem zL_le_iff (m n k : Nat) : zL m n≤k ↔
    ∀ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps → objective B ps≤k := by
  constructor
  · intro h B A ps ha; exact Nat.le_trans (objective_le_zL B A ps ha) h
  · intro h
    obtain ⟨B,A,ps,ha,hcount⟩ := zL_attained m n
    rw [←hcount]
    exact h B A ps ha

theorem parameters_zero_of_grid_zero (m n : Nat) (hz : m*n=0) :
    z m n=0 ∧ zL m n=0 ∧ zA m n=0 := by
  have h₁ := z_le_grid m n
  have h₂ := zL_le_grid m n
  have h₃ := zA_le_grid m n
  omega

#print axioms classical_zero_feasible
#print axioms augmented_zero_feasible
#print axioms fixedCount_le_z
#print axioms classical_attained
#print axioms exists_maximumBase
#print axioms maximumBase_iff
#print axioms limited_nonempty
#print axioms objective_le_zA
#print axioms objective_le_zL
#print axioms zA_attained
#print axioms zL_attained
#print axioms hierarchy
#print axioms z_le_iff
#print axioms zA_le_iff
#print axioms zL_le_iff
#print axioms parameters_zero_of_grid_zero
end OriginalAugmented


==> anc/lean/additional-lean-companion/terminal-quarter/source/PairedPivotCore.lean <==
import Std

/-!
Logical core only: rectangle-neighborhood/C3 equivalence, stable endpoint
exclusions, and the finite accept-first-equal-pair intersection rule.
This file does not formalize probability, limits, Cauchy, or the density bound.
The decision rule uses 2L bits and rejects when all L pairs are mixed.
-/

namespace PairedPivotCore

universe u v

abbrev Cell (Row : Type u) (Col : Type v) := Row × Col

variable {Row : Type u} {Col : Type v}

def Closed (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied q.1 q.2 ∧
  occupied p.1 q.2 ∧ occupied q.1 p.2

def Open (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  Closed occupied p q ∧ p.1 ≠ q.1 ∧ p.2 ≠ q.2

def Outside (a b p : Cell Row Col) : Prop :=
  p.1 ≠ a.1 ∧ p.1 ≠ b.1 ∧ p.2 ≠ a.2 ∧ p.2 ≠ b.2

def Five (occupied : Row → Col → Prop) (a b p : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied p.1 a.2 ∧ occupied p.1 b.2 ∧
  occupied a.1 p.2 ∧ occupied b.1 p.2

def OriginalC3 (occupied : Row → Col → Prop) (a b : Cell Row Col) : Prop :=
  ∀ x y, x ≠ a.1 → x ≠ b.1 → y ≠ a.2 → y ≠ b.2 →
    ¬ Five occupied a b (x, y)

theorem closed_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Closed occupied p q → Closed occupied q p := by
  rintro ⟨hp, hq, hpq, hqp⟩
  exact ⟨hq, hp, hqp, hpq⟩

theorem open_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Open occupied p q → Open occupied q p := by
  rintro ⟨hc, hr, hh⟩
  exact ⟨closed_symmetric occupied p q hc, Ne.symm hr, Ne.symm hh⟩

/- No distinct-row or distinct-column assumptions on a,b occur here. -/
theorem common_open_iff_witness (occupied : Row → Col → Prop)
    (a b p : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    (Open occupied p a ∧ Open occupied p b) ↔
      (Outside a b p ∧ Five occupied a b p) := by
  constructor
  · rintro ⟨⟨⟨hp, _, hpa, hap⟩, hra, hca⟩,
      ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
    exact ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
  · rintro ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
    exact ⟨⟨⟨hp, ha, hpa, hap⟩, hra, hca⟩,
      ⟨⟨hp, hb, hpb, hbp⟩, hrb, hcb⟩⟩

theorem c3_iff_disjoint_open (occupied : Row → Col → Prop)
    (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    OriginalC3 occupied a b ↔
      ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  constructor
  · intro hc p h
    obtain ⟨⟨hra, hrb, hca, hcb⟩, hf⟩ :=
      (common_open_iff_witness occupied a b p ha hb).mp h
    exact hc p.1 p.2 hra hrb hca hcb hf
  · intro hd x y hra hrb hca hcb hf
    exact hd (x, y)
      ((common_open_iff_witness occupied a b (x, y) ha hb).mpr
        ⟨⟨hra, hrb, hca, hcb⟩, hf⟩)

theorem opposite_holes_exclude_closed_intersection
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ∀ p, ¬ (Closed occupied p a ∧ Closed occupied p b) := by
  intro p h
  obtain ⟨⟨hp, _, hpa, hap⟩, ⟨_, _, hpb, hbp⟩⟩ := h
  have hra : p.1 ≠ a.1 := by
    intro he
    apply hab
    simpa only [he] using hpb
  have hrb : p.1 ≠ b.1 := by
    intro he
    apply hba
    simpa only [he] using hpa
  have hca : p.2 ≠ a.2 := by
    intro he
    apply hba
    simpa only [he] using hbp
  have hcb : p.2 ≠ b.2 := by
    intro he
    apply hab
    simpa only [he] using hap
  exact hc p.1 p.2 hra hrb hca hcb ⟨hp, hpa, hpb, hap, hbp⟩

abbrev BitPair := Bool × Bool

def step (p : BitPair) (rest : Bool) : Bool :=
  if p.1 == p.2 then p.1 else rest

def accepts : List BitPair → Bool
  | [] => false
  | p :: ps => step p (accepts ps)

def Intersects : List BitPair → List BitPair → Prop
  | p :: ps, q :: qs =>
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ Intersects ps qs
  | _, _ => False

/- A finite truth table checked by kernel reduction, not native evaluation. -/
theorem accepted_head_step :
    ∀ (p q : BitPair) (x y : Bool),
      step p x = true → step q y = true →
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ (x = true ∧ y = true) := by
  intro p q x y
  rcases p with ⟨a, b⟩
  rcases q with ⟨c, d⟩
  cases a <;> cases b <;> cases c <;> cases d <;>
    cases x <;> cases y <;> decide

theorem accepted_lists_intersect (xs ys : List BitPair)
    (hlen : xs.length = ys.length)
    (hx : accepts xs = true) (hy : accepts ys = true) :
    Intersects xs ys := by
  induction xs generalizing ys with
  | nil => cases hx
  | cons p ps ih =>
    cases ys with
    | nil => cases hy
    | cons q qs =>
      have ht := accepted_head_step p q (accepts ps) (accepts qs) hx hy
      rcases ht with hh | hh | hh
      · exact Or.inl hh
      · exact Or.inr (Or.inl hh)
      · exact Or.inr (Or.inr (ih qs (Nat.succ.inj hlen) hh.1 hh.2))

def AllMixed : List BitPair → Prop
  | [] => True
  | p :: ps => p.1 ≠ p.2 ∧ AllMixed ps

theorem mixed_step : ∀ (p : BitPair) (x : Bool),
    p.1 ≠ p.2 → step p x = x := by
  intro p x
  rcases p with ⟨a, b⟩
  cases a <;> cases b <;> cases x <;> decide

theorem all_mixed_rejected (xs : List BitPair) (h : AllMixed xs) :
    accepts xs = false := by
  induction xs with
  | nil => rfl
  | cons p ps ih =>
    obtain ⟨hp, hps⟩ := h
    exact (mixed_step p (accepts ps) hp).trans (ih hps)

section RelationApplication

variable {α : Type u} (R : α → α → Prop) [DecidableRel R]

def membershipList (pivots : List (α × α)) (a : α) : List BitPair :=
  pivots.map (fun p => (decide (R p.1 a), decide (R p.2 a)))

theorem membership_length (pivots : List (α × α)) (a : α) :
    (membershipList R pivots a).length = pivots.length := by
  induction pivots with
  | nil => rfl
  | cons p ps ih => exact congrArg Nat.succ ih

theorem membership_intersection_witness
    (pivots : List (α × α)) (a b : α)
    (h : Intersects (membershipList R pivots a) (membershipList R pivots b)) :
    ∃ p, R p a ∧ R p b := by
  induction pivots with
  | nil => exact False.elim h
  | cons p ps ih =>
    rcases h with hh | hh | hh
    · exact ⟨p.1, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ⟨p.2, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ih hh

theorem decision_accepts_at_most_one
    (pivots : List (α × α)) (a b : α)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (accepts (membershipList R pivots a) = true ∧
       accepts (membershipList R pivots b) = true) := by
  rintro ⟨ha, hb⟩
  have hi := accepted_lists_intersect
    (membershipList R pivots a) (membershipList R pivots b)
    ((membership_length R pivots a).trans (membership_length R pivots b).symm)
    ha hb
  obtain ⟨p, hp⟩ := membership_intersection_witness R pivots a b hi
  exact hd p hp

end RelationApplication

theorem open_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Open occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2)
    (hc : OriginalC3 occupied a b) :
    ¬ (accepts (membershipList (Open occupied) pivots a) = true ∧
       accepts (membershipList (Open occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Open occupied) pivots a b
    ((c3_iff_disjoint_open occupied a b ha hb).mp hc)

theorem stable_closed_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Closed occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ¬ (accepts (membershipList (Closed occupied) pivots a) = true ∧
       accepts (membershipList (Closed occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Closed occupied) pivots a b
    (opposite_holes_exclude_closed_intersection occupied a b hc hab hba)

#print axioms closed_symmetric
#print axioms open_symmetric
#print axioms common_open_iff_witness
#print axioms c3_iff_disjoint_open
#print axioms opposite_holes_exclude_closed_intersection
#print axioms accepted_head_step
#print axioms accepted_lists_intersect
#print axioms mixed_step
#print axioms all_mixed_rejected
#print axioms membership_length
#print axioms membership_intersection_witness
#print axioms decision_accepts_at_most_one
#print axioms open_decision_accepts_at_most_one
#print axioms stable_closed_decision_accepts_at_most_one

end PairedPivotCore


==> anc/lean/additional-lean-companion/terminal-quarter/source/QuarterBareAssembly.lean <==
import QuarterColumnMatching

namespace SubquadraticQuarter
open OriginalAugmented EvenParity
open scoped BigOperators

theorem row_slot_eligible {m n : Nat} (B : Matrix m n) (x0 : Fin n)
    (P : Finset (Fin m×Fin m)) (hP : IsPairing (rowRel B x0) P)
    (i : Fin (pairingSize P)) (b : Bool) : pairingSlot P (i,b)∈eligibleRows B x0 := by
  have h := (hP.1 _ (pairAt_mem P i)).2
  cases b
  · simpa [pairingSlot] using h.1
  · simpa [pairingSlot] using h.2.1

theorem row_pair_witness {m n : Nat} (B : Matrix m n) (x0 : Fin n)
    (P : Finset (Fin m×Fin m)) (hP : IsPairing (rowRel B x0) P)
    (i : Fin (pairingSize P)) :
    ∃ c, B (pairingSlot P (i,false)) c=true ∧ B (pairingSlot P (i,true)) c=true := by
  simpa [pairingSlot] using (hP.1 _ (pairAt_mem P i)).2.2.2

theorem column_pair_witness {m n : Nat} (B : Matrix m n) (x0 : Fin n)
    (P : Finset (Fin n×Fin n)) (hP : IsPairing (colRel B x0) P)
    (i : Fin (pairingSize P)) :
    ∃ r, B r x0=true ∧ B r (pairingSlot P (i,false))=true ∧ B r (pairingSlot P (i,true))=true := by
  simpa [pairingSlot] using (hP.1 _ (pairAt_mem P i)).2.2.2

/-- The two pairings produce actual bare-anchor block data. Shared columns
    are chosen from row intersections; repeated shared rows are allowed. -/
theorem assemble_bare_data {m n : Nat} (B : Matrix m n) (x0 : Fin n)
    (RP : Finset (Fin m×Fin m)) (hR : IsPairing (rowRel B x0) RP)
    (CP : Finset (Fin n×Fin n)) (hC : IsPairing (colRel B x0) CP) :
    ∃ D : BareQuarter.BlockData m n (pairingSize RP) (pairingSize CP),
      BareQuarter.RowWitnesses D B ∧ BareQuarter.ColWitnesses D B ∧
      (∀ j, B (BareQuarter.witnessRow D j) x0=true) ∧
      (∀ i, BareQuarter.witnessCol D i≠x0) := by
  classical
  let ca := fun i => Classical.choose (row_pair_witness B x0 RP hR i)
  let ra := fun j => Classical.choose (column_pair_witness B x0 CP hC j)
  have hc : ∀ i, B (pairingSlot RP (i,false)) (ca i)=true ∧
      B (pairingSlot RP (i,true)) (ca i)=true := fun i =>
    Classical.choose_spec (row_pair_witness B x0 RP hR i)
  have hr : ∀ j, B (ra j) x0=true ∧ B (ra j) (pairingSlot CP (j,false))=true ∧
      B (ra j) (pairingSlot CP (j,true))=true := fun j =>
    Classical.choose_spec (column_pair_witness B x0 CP hC j)
  have hnot : ∀ i b, B (pairingSlot RP (i,b)) x0=false := by
    intro i b
    exact (Finset.mem_filter.mp (row_slot_eligible B x0 RP hR i b)).2.1
  let D : BareQuarter.BlockData m n (pairingSize RP) (pairingSize CP) := {
    row := pairingSlot RP
    col := pairingSlot CP
    row_inj := fun p q hp => pairingSlot_injective hR hp
    col_inj := fun p q hp => pairingSlot_injective hC hp
    commonCol := ca
    commonRow := ra
    anchors_bare := by
      intro j i
      constructor
      · intro he
        have ha := (hr j).1
        rw [he,hnot i false] at ha
        contradiction
      · intro he
        have ha := (hr j).1
        rw [he,hnot i true] at ha
        contradiction }
  refine ⟨D,?_,?_,?_,?_⟩
  · intro i
    exact hc i
  · intro j
    exact (hr j).2
  · intro j
    exact (hr j).1
  · intro i he
    have ha := (hc i).1
    change ca i=x0 at he
    rw [he,hnot i false] at ha
    contradiction

/-- Indexed anchor multiplicities are bounded even when the same anchor row
    is used by several column pairs. -/
theorem pivot_anchor_profile {m n R C : Nat} (B : Matrix m n) (hB : C4Free B)
    (x0 : Fin n) (D : BareQuarter.BlockData m n R C) (hcols : BareQuarter.ColWitnesses D B)
    (hthrough : ∀ j, B (BareQuarter.witnessRow D j) x0=true)
    (bmax : Nat) (hbmax : ∀ r, degree B r≤bmax) (x : Fin n) (hx : x≠x0) :
    2*BareQuarter.anchorProfile D B x≤bmax := by
  classical
  by_cases hex : ∃ j, B (BareQuarter.witnessRow D j) x=true
  · obtain ⟨j0,hj0⟩ := hex
    let r0 := BareQuarter.witnessRow D j0
    have hpoint : ∀ j : Fin C,
        2*bit (B (BareQuarter.witnessRow D j) x)≤
          bit (B r0 (BareQuarter.col0 D j))+bit (B r0 (BareQuarter.col1 D j)) := by
      intro j
      by_cases hj : B (BareQuarter.witnessRow D j) x=true
      · have he : BareQuarter.witnessRow D j=r0 := by
          by_contra hne
          exact hB _ _ x0 x hne (Ne.symm hx) ⟨hthrough j,hj,hthrough j0,hj0⟩
        have hc := hcols j
        rw [he] at hc
        simp [bit,hj,hc.1,hc.2]
      · have hjf := Bool.eq_false_iff.mpr hj
        simp [bit,hjf]
    have hs := fsum_le C _ _ hpoint
    rw [fsum_mul_left] at hs
    have hlabel := BareQuarter.labelled_sum_le C n D.col D.col_inj (fun c => bit (B r0 c))
    have hrow : fsum C (fun j => bit (B r0 (BareQuarter.col0 D j))+bit (B r0 (BareQuarter.col1 D j)))≤degree B r0 := hlabel
    exact hs.trans (hrow.trans (hbmax r0))
  · have hz : ∀ j : Fin C, bit (B (BareQuarter.witnessRow D j) x)=0 := by
      intro j
      have hj : B (BareQuarter.witnessRow D j) x=false := Bool.eq_false_iff.mpr (fun hh => hex ⟨j,hh⟩)
      simp [bit,hj]
    unfold BareQuarter.anchorProfile
    rw [fsum_congr C _ _ hz,fsum_const]
    simp

theorem bare_original_admissible {m n R C : Nat} (B : Matrix m n) (hB : C4Free B)
    (D : BareQuarter.BlockData m n R C) (hrows : BareQuarter.RowWitnesses D B)
    (hcols : BareQuarter.ColWitnesses D B) :
    Admissible B (BareQuarter.selected D B) (BareQuarter.pairs D B) := by
  refine ⟨hB,?_,BareQuarter.constructed_cover D B,?_,?_⟩
  · intro r c hbase
    apply Bool.eq_false_iff.mpr
    intro hs
    have hz := BareQuarter.selected_outside_base D B r c hs
    simp [hz] at hbase
  · intro p hp hr hc hh
    exact (BareQuarter.constructed_C2 D B p hp).1 hh.1
  · intro p hp
    exact BareQuarter.constructed_C3 D B hB hrows hcols p hp

theorem bare_actual_Tstar_count {m n R C : Nat} (B : Matrix m n) (hB : C4Free B)
    (D : BareQuarter.BlockData m n R C) (hrows : BareQuarter.RowWitnesses D B)
    (hcols : BareQuarter.ColWitnesses D B) (bmax : Nat)
    (hprofile : ∀ i, 2*BareQuarter.anchorProfile D B (BareQuarter.witnessCol D i)≤bmax) :
    2*R*C≤2*(Tstar B+fixedCount B)+R*bmax := by
  have had := bare_original_admissible B hB D hrows hcols
  have hT := pairs_le_Tstar B (BareQuarter.selected D B) (BareQuarter.pairs D B) had
  have hcount := BareQuarter.finite_count_sharp D B
  rw [←UnrestrictedUniform.fixedCount_eq_total] at hcount
  have hbad := fsum_le R _ _ hprofile
  rw [fsum_mul_left,fsum_const] at hbad
  change 2*BareQuarter.badBudget D B≤R*bmax at hbad
  rw [Nat.mul_assoc]
  omega

/-- Complete deterministic finite selection. All row/column pairs and anchors
    have been constructed from B; they are not premises of this statement. -/
theorem finite_quarter_selection {m n : Nat} (hn : 0<n) (B : Matrix m n) (hB : C4Free B)
    (bmax : Nat) (hbmax : ∀ r, degree B r≤bmax) :
    ∃ (x0 : Fin n) (R C u : Nat),
      n*(ElementaryMixing.colDegree B x0+leaveDegree B x0)≤fixedCount B+ElementaryMixing.orderedLeave B ∧
      n≤2*C+1+leaveDegree B x0+ElementaryMixing.colDegree B x0 ∧
      m≤2*R+ElementaryMixing.colDegree B x0+(lowRows B).card+u ∧
      u*fixedCount B≤2*m*n ∧ 2*R≤m ∧ 2*C≤n ∧
      2*R*C≤2*(Tstar B+fixedCount B)+R*bmax := by
  classical
  obtain ⟨x0,hx0⟩ := exists_pivot hn B
  obtain ⟨RP,hRP,hRcount,hU⟩ := exists_row_pairing B x0
  obtain ⟨CP,hCP,hCcount⟩ := exists_column_pairing B x0
  obtain ⟨D,hrows,hcols,hthrough,havoid⟩ := assemble_bare_data B x0 RP hRP CP hCP
  have hprofile : ∀ i, 2*BareQuarter.anchorProfile D B (BareQuarter.witnessCol D i)≤bmax := by
    intro i
    exact pivot_anchor_profile B hB x0 D hcols hthrough bmax hbmax _ (havoid i)
  have hcount := bare_actual_Tstar_count B hB D hrows hcols bmax hprofile
  have hRcap := pairing_size_bound hRP
  have hCcap := pairing_size_bound hCP
  simp only [Fintype.card_fin] at hRcap hCcap
  exact ⟨x0,pairingSize RP,pairingSize CP,(unmatchedRows B x0 RP).card,
    hx0,hCcount,hRcount,hU,hRcap,hCcap,hcount⟩

#print axioms assemble_bare_data
#print axioms pivot_anchor_profile
#print axioms bare_original_admissible
#print axioms bare_actual_Tstar_count
#print axioms finite_quarter_selection
end SubquadraticQuarter


==> anc/lean/additional-lean-companion/terminal-quarter/source/QuarterColumnMatching.lean <==
import QuarterRowMatching

namespace SubquadraticQuarter
open OriginalAugmented EvenParity
open scoped BigOperators

def colRel {m n : Nat} (B : Matrix m n) (x0 : Fin n) (c d : Fin n) : Prop :=
  c≠x0 ∧ d≠x0 ∧ ∃ r, B r x0=true ∧ B r c=true ∧ B r d=true

def unmatchedColumns {m n : Nat} (B : Matrix m n) (x0 : Fin n)
    (P : Finset (Fin n×Fin n)) : Finset (Fin n) := coveredColumns B x0 \ pairSupport P

/-- A maximal pairing inside the fixed-support groups through x0 is constructed.
    Its anchor rows may repeat; at most one unmatched covered column is charged
    to each row through x0. -/
theorem exists_column_pairing {m n : Nat} (B : Matrix m n) (x0 : Fin n) :
    ∃ P : Finset (Fin n×Fin n), IsPairing (colRel B x0) P ∧
      n≤2*pairingSize P+1+leaveDegree B x0+ElementaryMixing.colDegree B x0 := by
  classical
  obtain ⟨P,hP,hmax⟩ := exists_maximal_pairing (colRel B x0)
  let U := unmatchedColumns B x0 P
  have hcov : ∀ c∈U, c≠x0 ∧ ∃ r, B r x0=true ∧ B r c=true := by
    intro c hc
    exact (coveredColumns_mem B x0 c).mp (Finset.mem_sdiff.mp hc).1
  let f : {c : Fin n // c∈U} → {r : Fin m // r∈rowsThrough B x0} := fun c =>
    ⟨Classical.choose (hcov c.val c.property).2,
      (rowsThrough_mem B x0 _).mpr (Classical.choose_spec (hcov c.val c.property).2).1⟩
  have hfedge : ∀ c : {c : Fin n // c∈U}, B (f c).val c.val=true := by
    intro c
    exact (Classical.choose_spec (hcov c.val c.property).2).2
  have hfinj : Function.Injective f := by
    intro c d he
    apply Subtype.ext
    by_contra hcd
    have hc0 := (hcov c.val c.property).1
    have hd0 := (hcov d.val d.property).1
    have hcf := (Finset.mem_sdiff.mp c.property).2
    have hdf := (Finset.mem_sdiff.mp d.property).2
    have hrow := (rowsThrough_mem B x0 (f c).val).mp (f c).property
    have hce := hfedge c
    have hde := hfedge d
    have hvals := congrArg Subtype.val he
    have hde' : B (f c).val d.val=true := by rw [hvals]; exact hde
    exact hmax c.val d.val hcf hdf hcd ⟨hc0,hd0,(f c).val,hrow,hce,hde'⟩
  have hu := Fintype.card_le_of_injective f hfinj
  simp only [Fintype.card_coe] at hu
  rw [rowsThrough_card] at hu
  have hcover : coveredColumns B x0⊆pairSupport P ∪ U := by
    intro c hc
    by_cases hp : c∈pairSupport P
    · exact Finset.mem_union_left _ hp
    · apply Finset.mem_union_right
      exact Finset.mem_sdiff.mpr ⟨hc,hp⟩
  have hcount := (Finset.card_le_card hcover).trans (Finset.card_union_le _ _)
  rw [pairing_support_card hP,←pairingSize_eq_card] at hcount
  have he := covered_columns_count B x0
  exact ⟨P,hP,by omega⟩

#print axioms exists_column_pairing
end SubquadraticQuarter


==> anc/lean/additional-lean-companion/terminal-quarter/source/QuarterFiniteCounts.lean <==
import FinitePairings
import BareCounting
import OriginalFixedBase
import MixingData
import Mathlib.Algebra.BigOperators.Fin
import Mathlib.Data.Finset.Max

namespace SubquadraticQuarter
open OriginalAugmented EvenParity
open scoped BigOperators

theorem nsum_eq_list_sum {V : Type} (xs : List V) (f : V → Nat) :
    nsum xs f=(xs.map f).sum := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum,ih]

theorem fsum_eq_sum (k : Nat) (f : Fin k → Nat) : fsum k f=∑ i, f i := by
  rw [Fin.sum_univ_def,←nsum_eq_list_sum]
  rfl

def rowSupport {m n : Nat} (B : Matrix m n) (r : Fin m) : Finset (Fin n) :=
  Finset.univ.filter (fun c => B r c=true)

def rowsThrough {m n : Nat} (B : Matrix m n) (x0 : Fin n) : Finset (Fin m) :=
  Finset.univ.filter (fun r => B r x0=true)

def coveredColumns {m n : Nat} (B : Matrix m n) (x0 : Fin n) : Finset (Fin n) :=
  Finset.univ.filter (fun c => c≠x0 ∧ common B x0 c≠0)

def lowRows {m n : Nat} (B : Matrix m n) : Finset (Fin m) :=
  Finset.univ.filter (fun r => 2*m*degree B r<fixedCount B)

def eligibleRows {m n : Nat} (B : Matrix m n) (x0 : Fin n) : Finset (Fin m) :=
  Finset.univ.filter (fun r => B r x0=false ∧ fixedCount B≤2*m*degree B r)

theorem rowSupport_mem {m n : Nat} (B : Matrix m n) (r : Fin m) (c : Fin n) :
    c∈rowSupport B r ↔ B r c=true := by simp [rowSupport]

theorem rowsThrough_mem {m n : Nat} (B : Matrix m n) (x0 : Fin n) (r : Fin m) :
    r∈rowsThrough B x0 ↔ B r x0=true := by simp [rowsThrough]

theorem rowSupport_card {m n : Nat} (B : Matrix m n) (r : Fin m) :
    (rowSupport B r).card=degree B r := by
  unfold rowSupport degree
  rw [Finset.card_filter,fsum_eq_sum]
  rfl

theorem rowsThrough_card {m n : Nat} (B : Matrix m n) (x0 : Fin n) :
    (rowsThrough B x0).card=ElementaryMixing.colDegree B x0 := by
  unfold rowsThrough ElementaryMixing.colDegree
  rw [Finset.card_filter,fsum_eq_sum]
  rfl

theorem sum_degrees {m n : Nat} (B : Matrix m n) : ∑ r, degree B r=fixedCount B := by
  rw [UnrestrictedUniform.fixedCount_eq_total]
  exact (fsum_eq_sum m (degree B)).symm

theorem sum_column_degrees {m n : Nat} (B : Matrix m n) :
    ∑ c, ElementaryMixing.colDegree B c=fixedCount B := by
  simp only [ElementaryMixing.colDegree,fsum_eq_sum]
  rw [Finset.sum_comm]
  simpa only [degree,fsum_eq_sum] using sum_degrees B

theorem score_sum {m n : Nat} (B : Matrix m n) :
    ∑ c, (ElementaryMixing.colDegree B c+leaveDegree B c)=fixedCount B+ElementaryMixing.orderedLeave B := by
  rw [Finset.sum_add_distrib,sum_column_degrees]
  rw [ElementaryMixing.orderedLeave,fsum_eq_sum]

/-- A pivot column is selected from the actual degree and leave-degree scores. -/
theorem exists_pivot {m n : Nat} (hn : 0<n) (B : Matrix m n) :
    ∃ x0 : Fin n, n*(ElementaryMixing.colDegree B x0+leaveDegree B x0)≤
      fixedCount B+ElementaryMixing.orderedLeave B := by
  classical
  have hne : (Finset.univ : Finset (Fin n)).Nonempty := ⟨⟨0,hn⟩,Finset.mem_univ _⟩
  obtain ⟨x0,hx,hmin⟩ := Finset.exists_min_image Finset.univ
    (fun c => ElementaryMixing.colDegree B c+leaveDegree B c) hne
  have hs := Finset.sum_le_sum (fun c hc => hmin c hc)
  rw [score_sum] at hs
  exact ⟨x0,by simpa only [Finset.sum_const,nsmul_eq_mul,Finset.card_univ,Fintype.card_fin] using hs⟩

theorem coveredColumns_mem {m n : Nat} (B : Matrix m n) (x0 c : Fin n) :
    c∈coveredColumns B x0 ↔ c≠x0 ∧ ∃ r, B r x0=true ∧ B r c=true := by
  classical
  have he : common B x0 c≠0 ↔ ∃ r, B r x0=true ∧ B r c=true := by
    constructor
    · intro hnz
      by_contra hno
      apply hnz
      exact (common_zero_iff B x0 c).mpr (fun r hr => hno ⟨r,hr⟩)
    · rintro ⟨r,hr⟩ hz
      exact (common_zero_iff B x0 c).mp hz r hr
  simp only [coveredColumns,Finset.mem_filter,Finset.mem_univ,true_and,he]

theorem covered_columns_count {m n : Nat} (B : Matrix m n) (x0 : Fin n) :
    (coveredColumns B x0).card+leaveDegree B x0+1=n := by
  have hp : ∀ c : Fin n,
      (if c≠x0 ∧ common B x0 c≠0 then 1 else 0)+
      (if c=x0 then 0 else if common B x0 c=0 then 1 else 0)+
      (if c=x0 then 1 else 0)=1 := by
    intro c
    by_cases hc : c=x0 <;> by_cases hz : common B x0 c=0 <;> simp [hc,hz]
  have hs := fsum_congr n _ _ hp
  rw [fsum_add,fsum_add,fsum_single,fsum_const] at hs
  change fsum n (fun c => if c≠x0 ∧ common B x0 c≠0 then 1 else 0)+leaveDegree B x0+1=n*1 at hs
  rw [fsum_eq_sum] at hs
  unfold coveredColumns
  rw [Finset.card_filter]
  simpa only [Nat.mul_one] using hs

theorem row_support_sum_le {m n : Nat} (B : Matrix m n) (U : Finset (Fin m))
    (hdisj : ∀ r∈U, ∀ s∈U, r≠s → ∀ c, ¬(B r c=true ∧ B s c=true)) :
    ∑ r∈U, degree B r≤n := by
  classical
  have hd : (U : Set (Fin m)).PairwiseDisjoint (rowSupport B) := by
    intro r hr s hs hrs
    change Disjoint (rowSupport B r) (rowSupport B s)
    rw [Finset.disjoint_left]
    intro c hc hcs
    exact hdisj r hr s hs hrs c ⟨(rowSupport_mem B r c).mp hc,(rowSupport_mem B s c).mp hcs⟩
  have hcard := Finset.card_le_univ (U.biUnion (rowSupport B))
  rw [Finset.card_biUnion hd] at hcard
  simpa only [rowSupport_card,Fintype.card_fin] using hcard

#print axioms exists_pivot
#print axioms covered_columns_count
#print axioms row_support_sum_le
end SubquadraticQuarter


==> anc/lean/additional-lean-companion/terminal-quarter/source/QuarterRowMatching.lean <==
import QuarterFiniteCounts

namespace SubquadraticQuarter
open OriginalAugmented EvenParity
open scoped BigOperators

def rowRel {m n : Nat} (B : Matrix m n) (x0 : Fin n) (r s : Fin m) : Prop :=
  r∈eligibleRows B x0 ∧ s∈eligibleRows B x0 ∧ ∃ c, B r c=true ∧ B s c=true

def unmatchedRows {m n : Nat} (B : Matrix m n) (x0 : Fin n)
    (P : Finset (Fin m×Fin m)) : Finset (Fin m) := eligibleRows B x0 \ pairSupport P

theorem row_pool_cover {m n : Nat} (B : Matrix m n) (x0 : Fin n) :
    m≤(eligibleRows B x0).card+ElementaryMixing.colDegree B x0+(lowRows B).card := by
  classical
  have hcover : Finset.univ⊆eligibleRows B x0 ∪ rowsThrough B x0 ∪ lowRows B := by
    intro r hr
    by_cases ht : B r x0=true
    · apply Finset.mem_union_left
      apply Finset.mem_union_right
      exact (rowsThrough_mem B x0 r).mpr ht
    · have htf := Bool.eq_false_iff.mpr ht
      by_cases hl : 2*m*degree B r<fixedCount B
      · apply Finset.mem_union_right
        simp [lowRows,hl]
      · apply Finset.mem_union_left
        apply Finset.mem_union_left
        simp only [eligibleRows,Finset.mem_filter,Finset.mem_univ,true_and]
        exact ⟨htf,by omega⟩
  have h := Finset.card_le_card hcover
  have hu := Finset.card_union_le (eligibleRows B x0 ∪ rowsThrough B x0) (lowRows B)
  have hv := Finset.card_union_le (eligibleRows B x0) (rowsThrough B x0)
  rw [Finset.card_univ,Fintype.card_fin] at h
  rw [rowsThrough_card] at hv
  omega

theorem eligible_cover_matching {m n : Nat} (B : Matrix m n) (x0 : Fin n)
    (P : Finset (Fin m×Fin m)) (hP : IsPairing (rowRel B x0) P) :
    (eligibleRows B x0).card≤2*pairingSize P+(unmatchedRows B x0 P).card := by
  classical
  have hcover : eligibleRows B x0⊆pairSupport P ∪ unmatchedRows B x0 P := by
    intro r hr
    by_cases hp : r∈pairSupport P
    · exact Finset.mem_union_left _ hp
    · apply Finset.mem_union_right
      exact Finset.mem_sdiff.mpr ⟨hr,hp⟩
  have h := (Finset.card_le_card hcover).trans (Finset.card_union_le _ _)
  rw [pairing_support_card hP,←pairingSize_eq_card] at h
  exact h

/-- Greedy/maximal pairing of all eligible rows is constructed from the actual
    base. Unmatched supports are disjoint and satisfy the weighted count bound. -/
theorem exists_row_pairing {m n : Nat} (B : Matrix m n) (x0 : Fin n) :
    ∃ P : Finset (Fin m×Fin m), IsPairing (rowRel B x0) P ∧
      m≤2*pairingSize P+ElementaryMixing.colDegree B x0+(lowRows B).card+(unmatchedRows B x0 P).card ∧
      (unmatchedRows B x0 P).card*fixedCount B≤2*m*n := by
  classical
  obtain ⟨P,hP,hmax⟩ := exists_maximal_pairing (rowRel B x0)
  have hpool := row_pool_cover B x0
  have hcover := eligible_cover_matching B x0 P hP
  have hdisj : ∀ r∈unmatchedRows B x0 P, ∀ s∈unmatchedRows B x0 P, r≠s →
      ∀ c, ¬(B r c=true ∧ B s c=true) := by
    intro r hr s hs hrs c hc
    have hr' := Finset.mem_sdiff.mp hr
    have hs' := Finset.mem_sdiff.mp hs
    exact hmax r s hr'.2 hs'.2 hrs ⟨hr'.1,hs'.1,c,hc⟩
  have hweight := row_support_sum_le B (unmatchedRows B x0 P) hdisj
  have hthreshold : ∀ r∈unmatchedRows B x0 P, fixedCount B≤2*m*degree B r := by
    intro r hr
    have hre := (Finset.mem_sdiff.mp hr).1
    exact (Finset.mem_filter.mp hre).2.2
  have hs := Finset.sum_le_sum hthreshold
  simp only [Finset.sum_const,nsmul_eq_mul,←Finset.mul_sum] at hs
  have hweighted := hs.trans (Nat.mul_le_mul_left (2*m) hweight)
  exact ⟨P,hP,by omega,hweighted⟩

#print axioms exists_row_pairing
end SubquadraticQuarter


==> anc/lean/additional-lean-companion/terminal-quarter/source/RationalMinorant.lean <==
import Std

/-! Exact rational algebra of the finite five/seven majority certificate.
This module does not assume or formalize a sampling interpretation. -/

namespace PairedPivotAlgebra

def f5 (t : Rat) : Rat := 10*t^4 - 15*t^5 + 6*t^6
def f7 (t : Rat) : Rat := 35*t^5 - 84*t^6 + 70*t^7 - 20*t^8
def f (t : Rat) : Rat := 6*t^4 + 5*t^5 - 30*t^6 + 28*t^7 - 8*t^8

def bernsteinP (t : Rat) : Rat :=
  (1-t)^5 + 7*t*(1-t)^4 + 20*t^2*(1-t)^3 +
    26*t^3*(1-t)^2 + 9*t^4*(1-t) + t^5

theorem mixture_identity (t : Rat) : f t = (3/5 : Rat)*f5 t+(2/5 : Rat)*f7 t := by
  unfold f f5 f7
  grind

theorem factor_identity (t : Rat) :
    2*f t-3*t+1=(1-t)*(2*t-1)^2*bernsteinP t := by
  unfold f bernsteinP
  grind

theorem rat_pow_nonneg (a : Rat) (ha : 0 ≤ a) (k : Nat) : 0 ≤ a^k := by
  induction k with
  | zero => change (0 : Rat) ≤ 1; decide
  | succ k ih =>
    rw [Rat.pow_succ]
    exact Rat.mul_nonneg ih ha

theorem monomial_nonneg (c a b : Rat) (i j : Nat)
    (hc : 0 ≤ c) (ha : 0 ≤ a) (hb : 0 ≤ b) :
    0 ≤ c*a^i*b^j := by
  exact Rat.mul_nonneg (Rat.mul_nonneg hc (rat_pow_nonneg a ha i))
    (rat_pow_nonneg b hb j)

theorem bernstein_nonneg (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    0 ≤ bernsteinP t := by
  have hb : 0 ≤ 1-t := by grind
  have h₀ := rat_pow_nonneg (1-t) hb 5
  have h₁ := monomial_nonneg 7 t (1-t) 1 4 (by decide) h0 hb
  have h₂ := monomial_nonneg 20 t (1-t) 2 3 (by decide) h0 hb
  have h₃ := monomial_nonneg 26 t (1-t) 3 2 (by decide) h0 hb
  have h₄ := monomial_nonneg 9 t (1-t) 4 1 (by decide) h0 hb
  have h₅ := rat_pow_nonneg t h0 5
  unfold bernsteinP
  grind

theorem finite_majority_minorant (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    (3*t-1)/2 ≤ f t := by
  have hb : 0 ≤ 1-t := by grind
  have hs : (0 : Rat) ≤ (2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hp := bernstein_nonneg t h0 h1
  have hn := Rat.mul_nonneg (Rat.mul_nonneg hb hs) hp
  have hi := factor_identity t
  rw [← hi] at hn
  apply Rat.le_of_mul_le_mul_right (c := 2) ?_ (by decide)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)]
  grind

theorem finite_majority_minorant_twice (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    3*t-1 ≤ 2*f t := by
  have h := Rat.mul_le_mul_of_nonneg_right (finite_majority_minorant t h0 h1)
    (by decide : (0 : Rat) ≤ 2)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)] at h
  grind

#print axioms mixture_identity
#print axioms factor_identity
#print axioms rat_pow_nonneg
#print axioms monomial_nonneg
#print axioms bernstein_nonneg
#print axioms finite_majority_minorant
#print axioms finite_majority_minorant_twice

end PairedPivotAlgebra


==> anc/lean/additional-lean-companion/terminal-quarter/source/RationalSampling.lean <==
import FiniteRatSums
import MajorityCounting
import RationalMinorant

/-! Finite weighted iid sampling; no measure theory or limits. -/

namespace RationalSampling

open FiniteRatSums MajorityCounting PairedPivotAlgebra

universe u v

def ratBit (b : Bool) : Rat := if b then 1 else 0

def expect {α : Type u} (xs : List α) (w f : α → Rat) : Rat :=
  sum xs (fun x => w x*f x)

theorem expect_congr {α : Type u} (xs : List α) (w f g : α → Rat)
    (h : ∀ x ∈ xs, f x=g x) : expect xs w f=expect xs w g := by
  apply sum_congr xs
  intro x hx
  rw [h x hx]

theorem expect_add {α : Type u} (xs : List α) (w f g : α → Rat) :
    expect xs w (fun x => f x+g x)=expect xs w f+expect xs w g := by
  unfold expect
  rw [sum_congr xs _ (fun x => w x*f x+w x*g x) (by intro x hx; grind)]
  exact sum_add xs _ _

theorem expect_mul_left {α : Type u} (xs : List α) (w f : α → Rat) (c : Rat) :
    expect xs w (fun x => c*f x)=c*expect xs w f := by
  unfold expect
  rw [sum_congr xs _ (fun x => c*(w x*f x)) (by intro x hx; grind)]
  exact sum_mul_left xs c _

theorem expect_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (c : Rat) : expect xs w (fun _ => c)=c := by
  unfold expect
  rw [sum_mul_right, hn]
  grind

theorem expect_le {α : Type u} (xs : List α) (w f g : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (h : ∀ x ∈ xs, f x≤g x) :
    expect xs w f≤expect xs w g := by
  exact sum_le xs _ _ (fun x hx => Rat.mul_le_mul_of_nonneg_left (h x hx) (hw x hx))

theorem expect_if {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (a b : Rat) :
    expect xs w (fun x => if h x then a else b)=
      expect xs w (fun x => ratBit (h x))*a+
        (1-expect xs w (fun x => ratBit (h x)))*b := by
  unfold expect
  rw [sum_congr xs _ (fun x =>
      a*(w x*ratBit (h x))+b*(w x-w x*ratBit (h x)))
    (by intro x hx; cases hh : h x <;> simp only [hh, ratBit] <;> grind)]
  rw [sum_add, sum_mul_left, sum_mul_left, sum_sub, hn]
  grind

theorem expect_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (f : α → β → Rat) :
    expect xs w (fun x => sum ys (f x))=
      sum ys (fun y => expect xs w (fun x => f x y)) := by
  unfold expect
  rw [sum_congr xs _ _ (fun x _ => (sum_mul_left ys (w x) (f x)).symm)]
  exact sum_swap xs ys _

def iid {α : Type u} (xs : List α) (w : α → Rat) : Nat → (List α → Rat) → Rat
  | 0, f => f []
  | k+1, f => expect xs w (fun x => iid xs w k (fun rest => f (x::rest)))

def boolIid (t : Rat) : Nat → (List Bool → Rat) → Rat
  | 0, f => f []
  | k+1, f => t*boolIid t k (fun rest => f (true::rest))+
      (1-t)*boolIid t k (fun rest => f (false::rest))

theorem iid_congr {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) (h : ∀ vs, f vs=g vs) : iid xs w k f=iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_congr xs w
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_add {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) :
    iid xs w k (fun vs => f vs+g vs)=iid xs w k f+iid xs w k g := by
  induction k generalizing f g with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = expect xs w _+expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)) (fun vs => g (x::vs)))]
    exact expect_add xs w _ _

theorem iid_mul_left {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f : List α → Rat) (c : Rat) :
    iid xs w k (fun vs => c*f vs)=c*iid xs w k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = c*expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)))]
    exact expect_mul_left xs w _ c

theorem iid_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (k : Nat) (c : Rat) : iid xs w k (fun _ => c)=c := by
  induction k with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=c
    rw [expect_congr xs w _ (fun _ => c) (fun _ _ => ih)]
    exact expect_const xs w hn c

theorem iid_le {α : Type u} (xs : List α) (w : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (k : Nat) (f g : List α → Rat)
    (h : ∀ vs, f vs≤g vs) : iid xs w k f≤iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_le xs w _ _ hw
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (k : Nat)
    (f : List α → β → Rat) :
    iid xs w k (fun vs => sum ys (f vs))=
      sum ys (fun y => iid xs w k (fun vs => f vs y)) := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=sum ys _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs y => f (x::vs) y))]
    exact expect_sum xs ys w _

theorem iid_boolean_pushforward {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (k : Nat) (f : List Bool → Rat) :
    iid xs w k (fun vs => f (vs.map h))=
      boolIid (expect xs w (fun x => ratBit (h x))) k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    let t := expect xs w (fun x => ratBit (h x))
    change expect xs w _ = t*boolIid t k (fun vs => f (true::vs))+
      (1-t)*boolIid t k (fun vs => f (false::vs))
    simp only [List.map_cons]
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (h x::vs)))]
    rw [expect_congr xs w _ (fun x => if h x then
        boolIid t k (fun vs => f (true::vs)) else boolIid t k (fun vs => f (false::vs)))
      (by intro x hx; cases hh : h x <;> simp [hh, t])]
    exact expect_if xs w hn h _ _

def majorityValue (vs : List Bool) : Rat := ratBit (majority vs)

theorem bernoulli_five (t : Rat) :
    boolIid t 5 majorityValue=10*t^3-15*t^4+6*t^5 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem bernoulli_seven (t : Rat) :
    boolIid t 7 majorityValue=35*t^4-84*t^5+70*t^6-20*t^7 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem five_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 5 (fun vs => majorityValue (vs.map h))=
      10*(expect xs w (fun x => ratBit (h x)))^3-
      15*(expect xs w (fun x => ratBit (h x)))^4+
      6*(expect xs w (fun x => ratBit (h x)))^5 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_five]

theorem seven_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 7 (fun vs => majorityValue (vs.map h))=
      35*(expect xs w (fun x => ratBit (h x)))^4-
      84*(expect xs w (fun x => ratBit (h x)))^5+
      70*(expect xs w (fun x => ratBit (h x)))^6-
      20*(expect xs w (fun x => ratBit (h x)))^7 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_seven]

#print axioms expect_if
#print axioms iid_const
#print axioms iid_le
#print axioms iid_sum
#print axioms iid_boolean_pushforward
#print axioms bernoulli_five
#print axioms bernoulli_seven
#print axioms five_sampling_formula
#print axioms seven_sampling_formula

end RationalSampling


==> anc/lean/additional-lean-companion/terminal-quarter/source/StableDensity.lean <==
import BooleanMatrixGeometry

/-! End-to-end stable C3 density theorem, using finite five/seven sampling.
No row inequality or sampling identity is an assumption of the final theorem. -/

namespace StableDensity

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums
  RationalSampling ListRatCounting PairedMatrixMoments PairedPivotAlgebra BooleanMatrixGeometry

universe u v
variable {Row : Type u} {Col : Type v}

def StablePairs (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) : Prop :=
  ∀ ab ∈ pairs,
    OriginalC3 (fun r c => A r c=true) ab.1 ab.2 ∧
      (¬ A ab.1.1 ab.2.2=true) ∧ (¬ A ab.2.1 ab.1.2=true)

theorem stable_relation_disjoint (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) (hs : StablePairs A pairs) (r : Row) :
    ∀ ab ∈ pairs, ∀ j,
      ¬ (closedBit A (r,j) ab.1=true ∧ closedBit A (r,j) ab.2=true) := by
  intro ab hab j h
  have hp := hs ab hab
  exact opposite_holes_exclude_closed_intersection
    (fun r c => A r c=true) ab.1 ab.2 hp.1 hp.2.1 hp.2.2 (r,j)
    ⟨(closedBit_iff A (r,j) ab.1).mp h.1, (closedBit_iff A (r,j) ab.2).mp h.2⟩

theorem deterministic_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (js : List Col) :
    2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
        ((cells rows cols A).length : Rat) := by
  have hn := majority_count_le_half (fun j p => closedBit A (r,j) p=true)
    (cells rows cols A) pairs cover (stable_relation_disjoint A pairs hs r) js
  have hr := Rat.natCast_le_natCast.mpr hn
  rw [Rat.natCast_mul] at hr
  rw [← count_as_sum] at hr
  simpa only [bits, Bool.decide_eq_true, majorityValue] using hr

theorem expected_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat) :
    2*iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) ≤
          total rows cols (indicator A) := by
  have hn := rowWeight_normalized cols A r hd
  have hw := rowWeight_nonneg cols A r hd
  have h := iid_le cols (rowWeight cols A r) hw k
    (fun js => 2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))))
    (fun _ => ((cells rows cols A).length : Rat))
    (deterministic_count_bound rows cols A pairs cover hs r)
  rw [iid_mul_left, iid_const cols (rowWeight cols A r) hn] at h
  rw [cells_card] at h
  exact h

theorem row_response (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat)
    (B : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [iid_sum]
  rw [sum_congr (cells rows cols A) _ _ (fun p _ =>
    (iid_boolean_pushforward cols (rowWeight cols A r)
      (rowWeight_normalized cols A r hd) (fun j => closedBit A (r,j) p) k majorityValue).trans
      (hb _))]
  exact sum_cell_response rows cols A r B h0

theorem polynomial_row_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (hd : 0<rowDegree cols (indicator A) r)
    (k : Nat) (B F : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) (hf : ∀ t, F t=t*B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      rowDegree cols (indicator A) r*
        sum rows (fun s => F (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [row_response rows cols A r hd k B h0 hb, ← sum_mul_left]
  apply sum_congr rows
  intro s hmem
  rw [hf]
  have hn : rowDegree cols (indicator A) r≠0 := by grind
  have he := Rat.div_mul_cancel (a := codegree cols (indicator A) r s) hn
  grind

def b5 (t : Rat) : Rat := 10*t^3-15*t^4+6*t^5
def b7 (t : Rat) : Rat := 35*t^4-84*t^5+70*t^6-20*t^7

theorem stable_sampling_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) :
    2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
        ≤ total rows cols (indicator A) := by
  have h5 := expected_count_bound rows cols A pairs cover hs r hd 5
  have h7 := expected_count_bound rows cols A pairs cover hs r hd 7
  rw [polynomial_row_response rows cols A r hd 5 b5 f5
    (by unfold b5; grind) bernoulli_five (by intro t; unfold f5 b5; grind)] at h5
  rw [polynomial_row_response rows cols A r hd 7 b7 f7
    (by unfold b7; grind) bernoulli_seven (by intro t; unfold f7 b7; grind)] at h7
  have h3 := Rat.mul_le_mul_of_nonneg_left h5 (by decide : (0 : Rat)≤3)
  have h2 := Rat.mul_le_mul_of_nonneg_left h7 (by decide : (0 : Rat)≤2)
  have hm : 5*sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) =
      3*sum rows (fun s => f5 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))+
      2*sum rows (fun s => f7 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
    rw [← sum_mul_left, ← sum_mul_left, ← sum_mul_left, ← sum_add]
    apply sum_congr rows
    intro s hmem
    unfold f f5 f7
    grind
  have hlinear := congrArg (fun x => 2*rowDegree cols (indicator A) r*x) hm
  have hh : (2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)))*5
        ≤ total rows cols (indicator A)*5 := by grind
  exact Rat.le_of_mul_le_mul_right hh (by decide : (0 : Rat)<5)

theorem stable_density_lists (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs) :
    3*total rows cols (indicator A) ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  apply conditional_density_from_sampling rows cols (indicator A)
  · intro r hr c hc
    exact ratBit_range (A r c)
  · intro r hr hd
    exact stable_sampling_bound rows cols A pairs cover hs r hd

/-- Full finite stable C3 upper bound. Only the explicit pairing cover and
the original C3/opposite-hole conditions are assumed. -/
theorem stable_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n := by
  have h := stable_density_lists (List.finRange m) (List.finRange n) A pairs cover hs
  rw [← cells_card] at h
  simp only [List.length_finRange] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul] using h

#print axioms stable_relation_disjoint
#print axioms deterministic_count_bound
#print axioms expected_count_bound
#print axioms row_response
#print axioms polynomial_row_response
#print axioms stable_sampling_bound
#print axioms stable_density_lists
#print axioms stable_C3_density

end StableDensity


==> anc/lean/additional-lean-companion/terminal-quarter/source/TerminalBareData.lean <==
import TerminalPairing
import QuarterBareAssembly

namespace TerminalQuarter
open OriginalAugmented EvenParity TerminalBases SubquadraticQuarter
open scoped BigOperators

theorem anchor_support {m n : Nat} (B : Matrix m n) (hclass : Classification B)
    (j : Fin (n/2)) (r : Fin m)
    (h0 : B r (columnSlot n (j,false))=true) (h1 : B r (columnSlot n (j,true))=true)
    (x : Fin n) (hx : B r x=true) :
    x=columnSlot n (j,false) ∨ x=columnSlot n (j,true) := by
  classical
  have hdegree : degree B r≤2 := by rcases hclass.row_degrees r with h | h <;> omega
  have hsubset : {columnSlot n (j,false),columnSlot n (j,true)}⊆rowSupport B r := by
    intro c hc
    rcases Finset.mem_insert.mp hc with rfl | hc
    · exact (rowSupport_mem B r _).mpr h0
    · have he := Finset.mem_singleton.mp hc
      subst c
      exact (rowSupport_mem B r _).mpr h1
  have hsize : (rowSupport B r).card≤({columnSlot n (j,false),columnSlot n (j,true)} : Finset (Fin n)).card := by
    rw [rowSupport_card]
    simpa [columns_ne n j] using hdegree
  have he := Finset.eq_of_subset_of_card_le hsubset hsize
  have hm := (rowSupport_mem B r x).mpr hx
  rw [←he] at hm
  simpa using hm

theorem profile_at_most_one {m n R : Nat} (B : Matrix m n) (hclass : Classification B)
    (D : BareQuarter.BlockData m n R (n/2))
    (hcol : ∀ p, D.col p=columnSlot n p) (hcols : BareQuarter.ColWitnesses D B) :
    ∀ x, BareQuarter.anchorProfile D B x≤1 := by
  intro x
  have hs : ∀ j, B (BareQuarter.witnessRow D j) x=true →
      ∃ b, x=columnSlot n (j,b) := by
    intro j hj
    have h := anchor_support B hclass j (BareQuarter.witnessRow D j)
      (by simpa [BareQuarter.col0,hcol] using (hcols j).1)
      (by simpa [BareQuarter.col1,hcol] using (hcols j).2) x hj
    rcases h with h | h
    · exact ⟨false,h⟩
    · exact ⟨true,h⟩
  have hu : ∀ j k, B (BareQuarter.witnessRow D j) x=true →
      B (BareQuarter.witnessRow D k) x=true → j=k := by
    intro j k hj hk
    obtain ⟨b,hb⟩ := hs j hj
    obtain ⟨c,hc⟩ := hs k hk
    exact congrArg Prod.fst (columnSlot_injective n (hb.symm.trans hc))
  classical
  by_cases hex : ∃ j, B (BareQuarter.witnessRow D j) x=true
  · obtain ⟨j,hj⟩ := hex
    have hp : ∀ k, bit (B (BareQuarter.witnessRow D k) x)≤if k=j then 1 else 0 := by
      intro k
      cases hk : B (BareQuarter.witnessRow D k) x
      · simp [bit]
      · have he := hu k j hk hj
        subst k
        simp [bit]
    have h := fsum_le (n/2) _ _ hp
    rw [fsum_single] at h
    exact h
  · have hp : ∀ j, bit (B (BareQuarter.witnessRow D j) x)=0 := by
      intro j
      have hj : B (BareQuarter.witnessRow D j) x=false := Bool.eq_false_iff.mpr (fun h => hex ⟨j,h⟩)
      rw [hj]
      rfl
    unfold BareQuarter.anchorProfile
    rw [fsum_congr (n/2) _ (fun _ => 0) hp,fsum_const]
    omega

theorem construct_terminal_data {m n : Nat} (B : Matrix m n) (hclass : Classification B) :
    ∃ (R : Nat) (D : BareQuarter.BlockData m n R (n/2)),
      BareQuarter.RowWitnesses D B ∧ BareQuarter.ColWitnesses D B ∧
      m≤2*R+n/2+n ∧ 2*R≤m ∧
      ∀ x, BareQuarter.anchorProfile D B x≤1 := by
  classical
  choose anchor ha0 ha1 haunique using
    (fun j : Fin (n/2) => hclass.every_column_pair (columnSlot n (j,false))
      (columnSlot n (j,true)) (columns_ne n j))
  let anchors : Finset (Fin m) := Finset.univ.image anchor
  have hcard : anchors.card≤n/2 := by
    exact (Finset.card_image_le).trans (by simp)
  have hpositive : ∀ r, 1≤degree B r := by
    intro r
    rcases hclass.row_degrees r with h | h <;> omega
  obtain ⟨P,hP,hcover⟩ := exists_eligible_pairing B hpositive anchors
  choose witness hw using (fun i => pair_witness B anchors P hP i)
  have hbare : ∀ j i b, anchor j≠pairingSlot P (i,b) := by
    intro j i b he
    have hm : anchor j∈anchors := Finset.mem_image.mpr ⟨j,Finset.mem_univ _,rfl⟩
    rw [he] at hm
    exact slot_eligible B anchors P hP i b hm
  let D : BareQuarter.BlockData m n (pairingSize P) (n/2) :=
    { row := pairingSlot P
      col := columnSlot n
      row_inj := fun p q h => pairingSlot_injective hP h
      col_inj := fun p q h => columnSlot_injective n h
      commonCol := witness
      commonRow := anchor
      anchors_bare := fun j i => ⟨hbare j i false,hbare j i true⟩ }
  have hrows : BareQuarter.RowWitnesses D B := hw
  have hcols : BareQuarter.ColWitnesses D B := fun j => ⟨ha0 j,ha1 j⟩
  have hsize : 2*pairingSize P≤m := by simpa using pairing_size_bound hP
  refine ⟨pairingSize P,D,hrows,hcols,by omega,hsize,?_⟩
  exact profile_at_most_one B hclass D (fun _ => rfl) hcols

#print axioms profile_at_most_one
#print axioms construct_terminal_data
end TerminalQuarter


==> anc/lean/additional-lean-companion/terminal-quarter/source/TerminalClassification.lean <==
import TerminalConstruction

/-! Actual classical value and complete terminal maximum-base classification. -/
namespace TerminalBases

open OriginalAugmented EvenParity GridModel

def degreeCount {m n : Nat} (B : Matrix m n) (d : Nat) : Nat :=
  ((List.finRange m).filter (fun r => decide (degree B r=d))).length

theorem degreeCount_eq_sum {m n : Nat} (B : Matrix m n) (d : Nat) :
    degreeCount B d=fsum m (fun r => bit (decide (degree B r=d))) := by
  exact (nsum_bit_filter (List.finRange m) (fun r => decide (degree B r=d))).symm

theorem equality_degree_count {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) :
    degreeCount B 2=pairCapacity n ∧ degreeCount B 1=m-pairCapacity n := by
  have hd := equality_row_degrees B hc4 heq
  have hrow : ∀ r, degree B r=1+bit (decide (degree B r=2)) := by
    intro r
    rcases hd r with h | h <;> simp [h,bit]
  have hs := fsum_congr m _ _ hrow
  rw [fsum_add,fsum_const,←degreeCount_eq_sum] at hs
  change EvenParity.total B=m*1+degreeCount B 2 at hs
  rw [←UnrestrictedUniform.fixedCount_eq_total] at hs
  have hbits : ∀ r, bit (decide (degree B r=1))+bit (decide (degree B r=2))=1 := by
    intro r
    rcases hd r with h | h <;> simp [h,bit]
  have hb := fsum_congr m _ _ hbits
  rw [fsum_add,fsum_const,←degreeCount_eq_sum,←degreeCount_eq_sum] at hb
  omega

theorem list_length_two {α : Type} (xs : List α) (h : xs.length=2) :
    ∃ a b, xs=[a,b] := by
  cases xs with
  | nil => simp at h
  | cons a xs =>
    cases xs with
    | nil => simp at h
    | cons b xs =>
      have hz : xs.length=0 := by simp only [List.length_cons] at h; omega
      have he : xs=[] := List.length_eq_zero_iff.mp hz
      subst xs
      exact ⟨a,b,rfl⟩

theorem singleton_support {m n : Nat} (B : Matrix m n) (r : Fin m) (hd : degree B r=1) :
    ∃ c : Fin n, ∀ d : Fin n, B r d=true ↔ d=c := by
  rw [degree_is_actual_row_count] at hd
  obtain ⟨c,hc⟩ := List.length_eq_one_iff.mp hd
  refine ⟨c,?_⟩
  intro d
  have hm : d∈(List.finRange n).filter (B r) ↔ B r d=true := by
    simp [List.mem_filter,finRange_mem]
  rw [hc] at hm
  simpa using hm.symm

theorem pair_support {m n : Nat} (B : Matrix m n) (r : Fin m) (hd : degree B r=2) :
    ∃ c d : Fin n, c≠d ∧ ∀ e : Fin n, B r e=true ↔ e=c ∨ e=d := by
  rw [degree_is_actual_row_count] at hd
  obtain ⟨c,d,hcd⟩ := list_length_two _ hd
  have hn := List.Pairwise.filter (B r) (finRange_nodup n)
  rw [hcd] at hn
  refine ⟨c,d,?_,?_⟩
  · simpa using hn
  · intro e
    have hm : e∈(List.finRange n).filter (B r) ↔ B r e=true := by
      simp [List.mem_filter,finRange_mem]
    rw [hcd] at hm
    simpa using hm.symm

def RowSupportClassification {m n : Nat} (B : Matrix m n) : Prop :=
  ∀ r : Fin m,
    (∃ c : Fin n, ∀ d : Fin n, B r d=true ↔ d=c) ∨
    (∃ c d : Fin n, c≠d ∧ ∀ e : Fin n, B r e=true ↔ e=c ∨ e=d)

structure Classification {m n : Nat} (B : Matrix m n) : Prop where
  row_degrees : ∀ r : Fin m, degree B r=1 ∨ degree B r=2
  row_supports : RowSupportClassification B
  pair_rows : degreeCount B 2=pairCapacity n
  singleton_rows : degreeCount B 1=m-pairCapacity n
  every_column_pair : ∀ c d : Fin n, c≠d →
    ∃ r : Fin m, B r c=true ∧ B r d=true ∧
      ∀ s : Fin m, B s c=true → B s d=true → s=r

theorem equality_classification {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) : Classification B := by
  have hd := equality_row_degrees B hc4 heq
  have hcount := equality_degree_count B hc4 heq
  refine ⟨hd,?_,hcount.1,hcount.2,equality_pair_unique B hc4 heq⟩
  intro r
  rcases hd r with h | h
  · exact Or.inl (singleton_support B r h)
  · exact Or.inr (pair_support B r h)

theorem z_terminal_positive (m n : Nat) (hn : 0<n) (hm : pairCapacity n≤m) :
    z m n=m+pairCapacity n := by
  have hl := fixedCount_le_z (terminalBase m n hn) (terminal_C4Free m n hn)
  rw [terminal_fixedCount m n hn hm] at hl
  obtain ⟨B,hB,hcount⟩ := classical_attained m n
  have hu := classical_terminal_upper B hB.1
  rw [hcount] at hu
  exact Nat.le_antisymm hu hl

theorem z_terminal (m n : Nat) (hn : 2≤n) (hm : pairCapacity n≤m) :
    z m n=m+pairCapacity n := z_terminal_positive m n (by omega) hm

theorem every_maximum_base {m n : Nat} (hn : 2≤n) (hm : pairCapacity n≤m)
    (B : Matrix m n) (hB : MaximumBase B) :
    fixedCount B=m+pairCapacity n ∧ Classification B := by
  have he := ((maximumBase_iff B).mp hB).2
  rw [z_terminal m n hn hm] at he
  exact ⟨he,equality_classification B hB.1 he⟩

/-- The constructed actual base attains the actual classical maximum. -/
theorem terminal_is_maximum (m n : Nat) (hn : 0<n) (hm : pairCapacity n≤m) :
    MaximumBase (terminalBase m n hn) := by
  apply (maximumBase_iff _).mpr
  exact ⟨terminal_C4Free m n hn,
    (terminal_fixedCount m n hn hm).trans (z_terminal_positive m n hn hm).symm⟩

#print axioms equality_degree_count
#print axioms singleton_support
#print axioms pair_support
#print axioms equality_classification
#print axioms z_terminal_positive
#print axioms z_terminal
#print axioms every_maximum_base
#print axioms terminal_is_maximum
end TerminalBases


==> anc/lean/additional-lean-companion/terminal-quarter/source/TerminalConstruction.lean <==
import ColumnPairs

/-! The actual all-pair-rows plus singleton-rows Boolean matrix. -/
namespace TerminalBases

open OriginalAugmented EvenParity GridModel

def rowPair (n r : Nat) (hr : r<pairCapacity n) : Fin n × Fin n :=
  (columnPairs n).get ⟨r,by rw [columnPairs_length]; exact hr⟩

theorem rowPair_lt (n r : Nat) (hr : r<pairCapacity n) :
    (rowPair n r hr).1.val<(rowPair n r hr).2.val := by
  exact columnPairs_lt n _ (List.get_mem _ _)

theorem rowPair_injective (n r s : Nat) (hr : r<pairCapacity n) (hs : s<pairCapacity n)
    (he : rowPair n r hr=rowPair n s hs) : r=s := by
  have h := get_injective (columnPairs n) (columnPairs_nodup n) _ _ he
  exact congrArg Fin.val h

def terminalBase (m n : Nat) (hn : 0<n) : Matrix m n := fun r c =>
  if hr : r.val<pairCapacity n then
    decide (c=(rowPair n r.val hr).1 ∨ c=(rowPair n r.val hr).2)
  else decide (c=⟨0,hn⟩)

theorem pair_row_iff (m n : Nat) (hn : 0<n) (r : Fin m) (hr : r.val<pairCapacity n) (c : Fin n) :
    terminalBase m n hn r c=true ↔ c=(rowPair n r.val hr).1 ∨ c=(rowPair n r.val hr).2 := by
  simp [terminalBase,hr]

theorem singleton_row_iff (m n : Nat) (hn : 0<n) (r : Fin m) (hr : ¬r.val<pairCapacity n) (c : Fin n) :
    terminalBase m n hn r c=true ↔ c=⟨0,hn⟩ := by
  simp [terminalBase,hr]

theorem pair_of_two_distinct {n : Nat} (p : Fin n×Fin n) (c d : Fin n) (hcd : c≠d)
    (hc : c=p.1 ∨ c=p.2) (hd : d=p.1 ∨ d=p.2) : p=(c,d) ∨ p=(d,c) := by
  rcases hc with hc | hc <;> rcases hd with hd | hd
  · exact False.elim (hcd (hc.trans hd.symm))
  · exact Or.inl (Prod.ext hc.symm hd.symm)
  · exact Or.inr (Prod.ext hd.symm hc.symm)
  · exact False.elim (hcd (hc.trans hd.symm))

theorem sorted_pairs_equal {n : Nat} (p q : Fin n×Fin n) (c d : Fin n)
    (hp : p.1.val<p.2.val) (hq : q.1.val<q.2.val) (hcd : c≠d)
    (hpc : c=p.1 ∨ c=p.2) (hpd : d=p.1 ∨ d=p.2)
    (hqc : c=q.1 ∨ c=q.2) (hqd : d=q.1 ∨ d=q.2) : p=q := by
  have hp' := pair_of_two_distinct p c d hcd hpc hpd
  have hq' := pair_of_two_distinct q c d hcd hqc hqd
  rcases hp' with rfl | rfl <;> rcases hq' with rfl | rfl
  · rfl
  · simp only at hp hq; omega
  · simp only at hp hq; omega
  · rfl

theorem terminal_C4Free (m n : Nat) (hn : 0<n) : C4Free (terminalBase m n hn) := by
  intro r s c d hrs hcd h
  by_cases hr : r.val<pairCapacity n
  · by_cases hs : s.val<pairCapacity n
    · have hpc := (pair_row_iff m n hn r hr c).mp h.1
      have hpd := (pair_row_iff m n hn r hr d).mp h.2.1
      have hqc := (pair_row_iff m n hn s hs c).mp h.2.2.1
      have hqd := (pair_row_iff m n hn s hs d).mp h.2.2.2
      have he := sorted_pairs_equal _ _ c d (rowPair_lt n r.val hr) (rowPair_lt n s.val hs)
        hcd hpc hpd hqc hqd
      have hv := rowPair_injective n r.val s.val hr hs he
      exact hrs (Fin.ext hv)
    · have hc := (singleton_row_iff m n hn s hs c).mp h.2.2.1
      have hd := (singleton_row_iff m n hn s hs d).mp h.2.2.2
      exact hcd (hc.trans hd.symm)
  · have hc := (singleton_row_iff m n hn r hr c).mp h.1
    have hd := (singleton_row_iff m n hn r hr d).mp h.2.1
    exact hcd (hc.trans hd.symm)

theorem pair_row_degree (m n : Nat) (hn : 0<n) (r : Fin m) (hr : r.val<pairCapacity n) :
    degree (terminalBase m n hn) r=2 := by
  have hlt := rowPair_lt n r.val hr
  have hne : (rowPair n r.val hr).1≠(rowPair n r.val hr).2 := by
    intro he
    have hv := congrArg Fin.val he
    omega
  have hb : ∀ c : Fin n, bit (terminalBase m n hn r c)=
      (if c=(rowPair n r.val hr).1 then 1 else 0)+(if c=(rowPair n r.val hr).2 then 1 else 0) := by
    intro c
    by_cases hc : c=(rowPair n r.val hr).1 <;>
      by_cases hd : c=(rowPair n r.val hr).2 <;> simp_all [terminalBase,bit]
  unfold degree
  rw [fsum_congr n _ _ hb,fsum_add,fsum_single,fsum_single]

theorem singleton_row_degree (m n : Nat) (hn : 0<n) (r : Fin m) (hr : ¬r.val<pairCapacity n) :
    degree (terminalBase m n hn) r=1 := by
  have hb : ∀ c : Fin n, bit (terminalBase m n hn r c)=(if c=⟨0,hn⟩ then 1 else 0) := by
    intro c
    simp [terminalBase,hr,bit]
  unfold degree
  rw [fsum_congr n _ _ hb,fsum_single]

theorem terminal_row_degree (m n : Nat) (hn : 0<n) (r : Fin m) :
    degree (terminalBase m n hn) r=1+(if r.val<pairCapacity n then 1 else 0) := by
  by_cases hr : r.val<pairCapacity n
  · rw [pair_row_degree m n hn r hr]
    simp [hr]
  · rw [singleton_row_degree m n hn r hr]
    simp [hr]

theorem fsum_prefix (m K : Nat) (h : K≤m) :
    fsum m (fun r => if r.val<K then 1 else 0)=K := by
  induction m generalizing K with
  | zero =>
    have hz : K=0 := by omega
    subst K
    rfl
  | succ m ih =>
    cases K with
    | zero => simp [fsum,nsum_zero]
    | succ K =>
      have hK : K≤m := by omega
      have hi : nsum (List.finRange m) (fun r => if r.val<K then 1 else 0)=K := ih K hK
      unfold fsum
      rw [List.finRange_succ]
      simp only [nsum,UnrestrictedUniform.nsum_map,Fin.val_zero,Fin.val_succ,
        Nat.zero_lt_succ,ite_true,Nat.add_lt_add_iff_right]
      rw [hi]
      omega

theorem terminal_fixedCount (m n : Nat) (hn : 0<n) (hm : pairCapacity n≤m) :
    fixedCount (terminalBase m n hn)=m+pairCapacity n := by
  rw [UnrestrictedUniform.fixedCount_eq_total]
  unfold EvenParity.total
  rw [fsum_congr m _ _ (terminal_row_degree m n hn),fsum_add,fsum_const,fsum_prefix m _ hm]
  omega

#print axioms rowPair_injective
#print axioms terminal_C4Free
#print axioms pair_row_degree
#print axioms singleton_row_degree
#print axioms fsum_prefix
#print axioms terminal_fixedCount
end TerminalBases


==> anc/lean/additional-lean-companion/terminal-quarter/source/TerminalIdentity.lean <==
import OriginalParameters
import C4Quadratic

/-! Exact nonnegative row-penalty and leave identity, including empty rows. -/
namespace TerminalBases

open OriginalAugmented EvenParity

def pairCapacity (n : Nat) : Nat := n*(n-1)/2

theorem ordered_pairs_even (n : Nat) : n*(n-1)%2=0 := by
  by_cases hz : n=0
  · simp [hz]
  · have he : n%2=0 ∨ (n-1)%2=0 := by omega
    rw [Nat.mul_mod]
    rcases he with he | he <;> simp [he]

theorem twice_capacity (n : Nat) : 2*pairCapacity n=n*(n-1) := by
  have h := ordered_pairs_even n
  unfold pairCapacity
  omega

def rowPenalty (d : Nat) : Nat := d*(d-1)+2-2*d

def penaltySum {m n : Nat} (B : Matrix m n) : Nat := fsum m (fun r => rowPenalty (degree B r))
def leaveSum {m n : Nat} (B : Matrix m n) : Nat := fsum n (leaveDegree B)

theorem degree_charge (d : Nat) : 2*d≤d*(d-1)+2 := by
  by_cases h : d<3
  · have he : d=0 ∨ d=1 ∨ d=2 := by omega
    rcases he with rfl | rfl | rfl <;> decide
  · have hp : 2≤d-1 := by omega
    have hm := Nat.mul_le_mul_left d hp
    omega

theorem row_penalty_identity (d : Nat) : 2*d+rowPenalty d=d*(d-1)+2 := by
  have h := degree_charge d
  unfold rowPenalty
  omega

theorem row_penalty_zero_iff (d : Nat) : rowPenalty d=0 ↔ d=1 ∨ d=2 := by
  by_cases h : d<3
  · have he : d=0 ∨ d=1 ∨ d=2 := by omega
    rcases he with rfl | rfl | rfl <;> decide
  · have hp : 2≤d-1 := by omega
    have hm := Nat.mul_le_mul_left d hp
    unfold rowPenalty
    omega

theorem zero_row_penalty : rowPenalty 0=2 := rfl

theorem exact_penalty_leave {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    2*fixedCount B+penaltySum B+leaveSum B=2*(m+pairCapacity n) := by
  have hs := fsum_congr m _ _ (fun r => row_penalty_identity (degree B r))
  rw [fsum_add,fsum_mul_left,fsum_add,fsum_const] at hs
  change 2*EvenParity.total B+penaltySum B=
    fsum m (fun r => degree B r*(degree B r-1))+m*2 at hs
  have hl := leave_double_count B hc4
  have hm := twice_capacity n
  rw [UnrestrictedUniform.fixedCount_eq_total]
  unfold leaveSum
  omega

theorem classical_terminal_upper {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    fixedCount B≤m+pairCapacity n := by
  have h := exact_penalty_leave B hc4
  omega

theorem deficit_identity {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    penaltySum B+leaveSum B=2*(m+pairCapacity n-fixedCount B) := by
  have h := exact_penalty_leave B hc4
  have hu := classical_terminal_upper B hc4
  omega

theorem equality_sums_zero {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) : penaltySum B=0 ∧ leaveSum B=0 := by
  have h := exact_penalty_leave B hc4
  omega

theorem equality_row_degrees {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) (r : Fin m) : degree B r=1 ∨ degree B r=2 := by
  have hz := (equality_sums_zero B hc4 heq).1
  have hm := fsum_member_le m (fun s => rowPenalty (degree B s)) r
  change rowPenalty (degree B r)≤penaltySum B at hm
  exact (row_penalty_zero_iff (degree B r)).mp (by omega)

theorem equality_leave_zero {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) (c : Fin n) : leaveDegree B c=0 := by
  have hz := (equality_sums_zero B hc4 heq).2
  have hm := fsum_member_le n (leaveDegree B) c
  change leaveDegree B c≤leaveSum B at hm
  omega

theorem equality_common_one {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) (c d : Fin n) (hcd : c≠d) : common B c d=1 := by
  have hle := common_le_one B hc4 c d hcd
  by_cases hz : common B c d=0
  · have hl := equality_leave_zero B hc4 heq c
    have hm := fsum_member_le n
      (fun e => if e=c then 0 else if common B c e=0 then 1 else 0) d
    change (if d=c then 0 else if common B c d=0 then 1 else 0)≤leaveDegree B c at hm
    simp [Ne.symm hcd,hz,hl] at hm
  · omega

theorem equality_pair_unique {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) (c d : Fin n) (hcd : c≠d) :
    ∃ r : Fin m, B r c=true ∧ B r d=true ∧
      ∀ s : Fin m, B s c=true → B s d=true → s=r := by
  have hone := equality_common_one B hc4 heq c d hcd
  have hex : ∃ r : Fin m, B r c=true ∧ B r d=true := by
    apply Classical.byContradiction
    intro hn
    have hz : common B c d=0 := (common_zero_iff B c d).mpr (fun r hr => hn ⟨r,hr⟩)
    omega
  obtain ⟨r,hrc,hrd⟩ := hex
  refine ⟨r,hrc,hrd,?_⟩
  intro s hsc hsd
  by_cases hsr : s=r
  · exact hsr
  · exact False.elim (hc4 s r c d hsr hcd ⟨hsc,hsd,hrc,hrd⟩)

#print axioms twice_capacity
#print axioms row_penalty_zero_iff
#print axioms zero_row_penalty
#print axioms exact_penalty_leave
#print axioms classical_terminal_upper
#print axioms deficit_identity
#print axioms equality_row_degrees
#print axioms equality_common_one
#print axioms equality_pair_unique
end TerminalBases


==> anc/lean/additional-lean-companion/terminal-quarter/source/TerminalPairing.lean <==
import TerminalClassification
import FinitePairings
import QuarterFiniteCounts

namespace TerminalQuarter
open OriginalAugmented EvenParity TerminalBases SubquadraticQuarter
open scoped BigOperators

def columnSlot (n : Nat) (p : Fin (n/2) × Bool) : Fin n :=
  ⟨2*p.1.val+(if p.2 then 1 else 0),by
    have hp:=p.1.isLt
    cases p.2 <;> simp only [Bool.false_eq_true,if_false,if_true] <;> omega⟩

theorem columnSlot_injective (n : Nat) : Function.Injective (columnSlot n) := by
  rintro ⟨i,b⟩ ⟨j,c⟩ h
  have hv := congrArg Fin.val h
  change 2*i.val+(if b then 1 else 0)=2*j.val+(if c then 1 else 0) at hv
  have hb : b=c := by
    cases b <;> cases c
    · rfl
    · simp at hv; omega
    · simp at hv; omega
    · rfl
  subst c
  have hi : i=j := by
    apply Fin.ext
    omega
  subst j
  rfl

theorem columns_ne (n : Nat) (j : Fin (n/2)) : columnSlot n (j,false)≠columnSlot n (j,true) := by
  intro h
  have hb := congrArg Prod.snd (columnSlot_injective n h)
  cases hb

def eligibleRel {m n : Nat} (B : Matrix m n) (anchors : Finset (Fin m)) (r s : Fin m) : Prop :=
  r∉anchors ∧ s∉anchors ∧ ∃ c, B r c=true ∧ B s c=true

def unmatched {m : Nat} (anchors : Finset (Fin m))
    (P : Finset (Fin m×Fin m)) : Finset (Fin m) :=
  Finset.univ \ (anchors ∪ pairSupport P)

theorem exists_eligible_pairing {m n : Nat} (B : Matrix m n)
    (hpositive : ∀ r, 1≤degree B r) (anchors : Finset (Fin m)) :
    ∃ P : Finset (Fin m×Fin m), IsPairing (eligibleRel B anchors) P ∧
      m≤2*pairingSize P+anchors.card+n := by
  classical
  obtain ⟨P,hP,hmax⟩ := exists_maximal_pairing (eligibleRel B anchors)
  let U := unmatched anchors P
  have hdisj : ∀ r∈U, ∀ s∈U, r≠s → ∀ c, ¬(B r c=true ∧ B s c=true) := by
    intro r hr s hs hrs c hc
    have hr' := Finset.mem_sdiff.mp hr
    have hs' := Finset.mem_sdiff.mp hs
    have hra : r∉anchors := fun h => hr'.2 (Finset.mem_union_left _ h)
    have hrsupp : r∉pairSupport P := fun h => hr'.2 (Finset.mem_union_right _ h)
    have hsa : s∉anchors := fun h => hs'.2 (Finset.mem_union_left _ h)
    have hssupp : s∉pairSupport P := fun h => hs'.2 (Finset.mem_union_right _ h)
    exact hmax r s hrsupp hssupp hrs ⟨hra,hsa,c,hc⟩
  have hweight := row_support_sum_le B U hdisj
  have hcard : U.card≤n := by
    have hh := Finset.sum_le_sum (fun r (_ : r∈U) => hpositive r)
    simpa using hh.trans hweight
  have hcover : (Finset.univ : Finset (Fin m))⊆anchors ∪ pairSupport P ∪ U := by
    intro r hr
    by_cases h : r∈anchors ∪ pairSupport P
    · exact Finset.mem_union_left _ h
    · exact Finset.mem_union_right _ (Finset.mem_sdiff.mpr ⟨hr,h⟩)
  have hall := (Finset.card_le_card hcover).trans (Finset.card_union_le _ _)
  have hu := Finset.card_union_le anchors (pairSupport P)
  rw [Finset.card_univ,Fintype.card_fin] at hall
  rw [pairing_support_card hP,←pairingSize_eq_card] at hu
  exact ⟨P,hP,by omega⟩

theorem slot_eligible {m n : Nat} (B : Matrix m n) (anchors : Finset (Fin m))
    (P : Finset (Fin m×Fin m)) (hP : IsPairing (eligibleRel B anchors) P)
    (i : Fin (pairingSize P)) (b : Bool) : pairingSlot P (i,b)∉anchors := by
  have h := (hP.1 _ (pairAt_mem P i)).2
  cases b
  · exact h.1
  · exact h.2.1

theorem pair_witness {m n : Nat} (B : Matrix m n) (anchors : Finset (Fin m))
    (P : Finset (Fin m×Fin m)) (hP : IsPairing (eligibleRel B anchors) P)
    (i : Fin (pairingSize P)) :
    ∃ c, B (pairingSlot P (i,false)) c=true ∧ B (pairingSlot P (i,true)) c=true :=
  ((hP.1 _ (pairAt_mem P i)).2).2.2

#print axioms columnSlot_injective
#print axioms exists_eligible_pairing
end TerminalQuarter


==> anc/lean/additional-lean-companion/terminal-quarter/source/TerminalQuarter.lean <==
import TerminalBareData

namespace TerminalQuarter
open OriginalAugmented EvenParity TerminalBases SubquadraticQuarter

theorem terminal_scalar (m n R C F T : Rat) (hm : 0≤m) (hn : 0≤n)
    (hRupper : 2*R≤m) (hCupper : 2*C≤n)
    (hcover : m≤2*R+C+n) (hcolumns : n≤2*C+1)
    (hF : F≤2*m) (hrows : n^2≤3*m) (hcount : R*C≤F+T+R) :
    m*n≤4*T+16*m := by
  let a := m/2-R
  let b := n/2-(C-1)
  have ha : 0≤a := by dsimp [a]; linarith
  have hb : 0≤b := by dsimp [b]; linarith
  have hau : a≤3*n/4 := by dsimp [a]; linarith
  have hbu : b≤3/2 := by dsimp [b]; linarith
  have h1 := mul_le_mul_of_nonneg_right hau (show 0≤n/2 by linarith only [hn])
  have h2 := mul_le_mul_of_nonneg_right hbu (show 0≤m/2 by linarith only [hm])
  have hp := mul_nonneg ha hb
  dsimp [a,b] at h1 h2 hp
  nlinarith only [h1,h2,hp,hF,hrows,hcount,hm]

/-- Uniform finite quarter guarantee above every terminal maximum base. -/
theorem every_maximum_quarter_linear {m n : Nat} (hn : 2≤n) (hm : pairCapacity n≤m)
    (B : Matrix m n) (hB : MaximumBase B) : m*n≤4*Tstar B+16*m := by
  by_cases hsmall : n≤2
  · have hn2 : n=2 := by omega
    subst n
    omega
  have hn3 : 3≤n := by omega
  obtain ⟨hF,hclass⟩ := every_maximum_base hn hm B hB
  obtain ⟨R,D,hrows,hcols,hcover,hR,hprofile⟩ := construct_terminal_data B hclass
  have hc4 := ((maximumBase_iff B).mp hB).1
  have had := bare_original_admissible B hc4 D hrows hcols
  have hT := pairs_le_Tstar B _ _ had
  have hcount := BareQuarter.finite_count D B 1 (fun i => hprofile (BareQuarter.witnessCol D i))
  rw [←UnrestrictedUniform.fixedCount_eq_total,Nat.mul_one] at hcount
  have hcount' : R*(n/2)≤fixedCount B+Tstar B+R := by omega
  have hncap := twice_capacity n
  have hpred := UnrestrictedUniform.degree_square_identity n
  have hnn : 3*n≤n*n := Nat.mul_le_mul_right n hn3
  have hquad : n^2≤3*m := by nlinarith
  have hFupper : fixedCount B≤2*m := by omega
  have hCupper : 2*(n/2)≤n := by omega
  have hcolumns : n≤2*(n/2)+1 := by omega
  have h := terminal_scalar (m : Rat) (n : Rat) (R : Rat) (n/2 : Nat) (fixedCount B : Rat) (Tstar B : Rat)
    (by positivity) (by positivity) (by exact_mod_cast hR)
    (by exact_mod_cast hCupper) (by exact_mod_cast hcover)
    (by exact_mod_cast hcolumns) (by exact_mod_cast hFupper) (by exact_mod_cast hquad)
    (by exact_mod_cast hcount')
  exact_mod_cast h

theorem maximum_quarter_witness {m n : Nat} (hn : 2≤n) (hm : pairCapacity n≤m)
    (B : Matrix m n) (hB : MaximumBase B) :
    ∃ A ps, Admissible B A ps ∧ m*n≤4*ps.length+16*m := by
  have h := every_maximum_quarter_linear hn hm B hB
  obtain ⟨A,ps,had,hsize⟩ := Tstar_attained B ((maximumBase_iff B).mp hB).1
  exact ⟨A,ps,had,by rw [hsize]; exact h⟩

#check every_maximum_quarter_linear
#print axioms every_maximum_quarter_linear
#print axioms maximum_quarter_witness
end TerminalQuarter


==> anc/lean/additional-lean-companion/window-consequences/README.md <==
# window-consequences

This package checks both finite halves of the one-third-window theorem and their real asymptotic consequences. Every maximum base with eventually binomial(n,2)<=m and n<=m has optimal selected-pair density tending to one third when n tends to infinity and m/n^2 tends to a positive c<=1, including approach to c=1 from above. For every fixed c>1, the explicit canonical maximum bases have upper limiting selected-pair density at most 1/3-kappa*(1-1/c), and that deficit is strictly positive. The finite constructions, admissibility, and canonical maximum-base claim are proved internally. These formalize existing statements and do not assert the full all-ratio quarter guarantee or the prescribed-deficit profile.

The named formal statements are checked; correspondence to the manuscript is reviewed separately. This package does not claim to formalize the entire paper.

Replay with Lean4.24.0 and Python3.9 or later:

    python3 -B check.py --lean /path/to/lean --out ../new-receipt.json

Also provide --mathlib /path/to/mathlib4-v4.24.0. The exact pinned commit and its official compiled release cache are required; the entire library is not rebuilt.

Only the standard logical axioms propext, Classical.choice and Quot.sound are allowed for the named targets. Build objects, raw logs and runtime paths are excluded. Private preparation only; no public location or license for the new research code has been selected.


==> anc/lean/additional-lean-companion/window-consequences/check.py <==
"""Fresh local-source replay with exact target and axiom checks."""
import argparse,hashlib,json,os,re,subprocess,sys,tempfile
from pathlib import Path
ALLOWED={'propext','Classical.choice','Quot.sound'}
AX=re.compile(r"'([^']+)' (does not depend on any axioms|depends on axioms: \[([^\]]*)\])",re.S)
def need(ok,msg):
 if not ok: raise RuntimeError(msg)
def sha(p): return hashlib.sha256(p.read_bytes()).hexdigest()
def files(root):
 need(not any(p.is_symlink() for p in root.rglob('*')),'Symlink in payload')
 return {p.relative_to(root).as_posix():sha(p) for p in root.rglob('*') if p.is_file()}
def main():
 need(sys.flags.optimize==0,'Assertions must remain enabled')
 ap=argparse.ArgumentParser();ap.add_argument('--lean',required=True);ap.add_argument('--mathlib',type=Path);ap.add_argument('--out',required=True,type=Path)
 a=ap.parse_args();r=Path(__file__).resolve().parent;m=json.loads((r/'manifest.json').read_text())
 before=files(r);need(set(before)==set(m['files'])|{'manifest.json'},'Unexpected payload files')
 need(all(before[k]==v for k,v in m['files'].items()),'Payload hash mismatch')
 out=a.out.resolve();need(not out.exists() and not out.is_relative_to(r),'Receipt must be new and outside payload')
 lean=Path(a.lean).resolve();v=subprocess.run([str(lean),'--version'],capture_output=True,text=True,timeout=900)
 need(v.returncode==0 and not v.stderr and re.search(r'version 4\.24\.0(?:[, )]|$)',v.stdout),'Lean4.24.0 required')
 compiler=sha(lean);paths=[]
 if m['mathlib_required']:
  need(a.mathlib is not None,'A pinned Mathlib4.24 path is required')
  ml=a.mathlib.resolve();g=subprocess.run(['git','rev-parse','HEAD'],cwd=ml,capture_output=True,text=True,timeout=30)
  need(g.returncode==0 and g.stdout.strip()==m['mathlib_commit'],'Mathlib commit mismatch')
  paths=[ml/'.lake/build/lib/lean']+[p/'.lake/build/lib/lean' for p in (ml/'.lake/packages').iterdir() if p.is_dir()]
 logs=out.with_suffix('');need(not logs.exists(),'Log directory must be new');logs.mkdir(parents=True)
 records=[];expected_targets=set(m['targets']);entry_output=None
 with tempfile.TemporaryDirectory(prefix='lean-proof-',dir=logs) as temp:
  work=Path(temp);src=work/'source';obj=work/'imports';obj.mkdir();src.mkdir()
  for item in m['modules']:
   dst=src/item['path'];dst.parent.mkdir(parents=True,exist_ok=True);dst.write_bytes((r/'source'/item['path']).read_bytes())
  env=dict(os.environ,LEAN_PATH=':'.join(map(str,[obj,*paths])))
  built={'Std'}
  for item in m['modules']:
   name=item['module'];p=src/item['path'];o=obj/(name.replace('.','/')+'.olean');o.parent.mkdir(parents=True,exist_ok=True)
   imports=[]
   for line in p.read_text().splitlines():
    if line.startswith('import '):imports.extend(line.split()[1:])
   need(imports==item['imports'],'Import metadata mismatch')
   for dep in imports:
    if dep not in built:
     need(m['mathlib_required'] and any((q/(dep.replace('.','/')+'.olean')).is_file() for q in paths),'Unbuilt import '+dep)
   run=subprocess.run([str(lean),'-o',str(o),str(p)],cwd=src,env=env,capture_output=True,text=True,timeout=900)
   text=run.stdout+run.stderr;(logs/(name.replace('.','_')+'.txt')).write_text(text)
   need(run.returncode==0 and 'error:' not in text,'Compilation failed: '+name)
   if not item['upstream_pnt']:need('warning:' not in text and 'sorryAx' not in text,'Diagnostic in local proof: '+name)
   axes=[]
   for match in AX.finditer(run.stdout):
    aset=set() if match[3] is None else {x.strip() for x in match[3].split(',')}
    if not item['upstream_pnt'] or match[1] in expected_targets:need(aset<=ALLOWED,'Unexpected axiom: '+match[1])
    axes.append({'name':match[1],'axioms':sorted(aset)})
   if name==m['entry_module']:
    need({x['name'] for x in axes}==expected_targets,'Final target coverage mismatch')
    need(len(axes)==len(expected_targets),'Repeated final target audit')
    entry_output=run.stdout
   built.add(name);records.append({'module':name,'source_sha256':sha(p),'exit_code':run.returncode,'axioms':axes})
   print('PASS '+name,file=sys.stderr,flush=True)
 need(files(r)==before and sha(lean)==compiler,'Payload or compiler changed')
 need(entry_output is not None,'Final target audit missing')
 (logs/'ENTRY_TYPES.txt').write_text(entry_output)
 result={'status':'PASS','manifest_sha256':sha(r/'manifest.json'),'compiler_sha256':compiler,'lean_version':v.stdout.strip(),
  'fresh_source_and_import_directories':True,'payload_unchanged':True,'modules':records,'target_count':len(expected_targets),
  'entry_output_sha256':hashlib.sha256(entry_output.encode()).hexdigest(),'mathlib_required':m['mathlib_required'],
  'mathlib_scope':'pinned release cache; not independently rebuilt' if m['mathlib_required'] else None}
 out.parent.mkdir(parents=True,exist_ok=True);data=json.dumps(result,indent=2)+'\n';out.write_text(data);print(data,end='')
if __name__=='__main__':main()


==> anc/lean/additional-lean-companion/window-consequences/manifest.json <==
{
  "format": 1,
  "name": "window-consequences",
  "modules": [
    {
      "module": "ThreeTypeCounts",
      "path": "ThreeTypeCounts.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FiniteRatSums",
      "path": "FiniteRatSums.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PairedPivotCore",
      "path": "PairedPivotCore.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FiniteCounting",
      "path": "FiniteCounting.lean",
      "imports": [
        "PairedPivotCore"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MajorityCounting",
      "path": "MajorityCounting.lean",
      "imports": [
        "FiniteCounting"
      ],
      "upstream_pnt": false
    },
    {
      "module": "RationalMinorant",
      "path": "RationalMinorant.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "RationalSampling",
      "path": "RationalSampling.lean",
      "imports": [
        "FiniteRatSums",
        "MajorityCounting",
        "RationalMinorant"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ListRatCounting",
      "path": "ListRatCounting.lean",
      "imports": [
        "RationalSampling"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MatrixMoments",
      "path": "MatrixMoments.lean",
      "imports": [
        "FiniteRatSums",
        "RationalMinorant"
      ],
      "upstream_pnt": false
    },
    {
      "module": "BooleanMatrixGeometry",
      "path": "BooleanMatrixGeometry.lean",
      "imports": [
        "ListRatCounting",
        "MatrixMoments"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StableDensity",
      "path": "StableDensity.lean",
      "imports": [
        "BooleanMatrixGeometry"
      ],
      "upstream_pnt": false
    },
    {
      "module": "GridModel",
      "path": "GridModel.lean",
      "imports": [
        "StableDensity"
      ],
      "upstream_pnt": false
    },
    {
      "module": "NatListSums",
      "path": "NatListSums.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MatrixCounting",
      "path": "MatrixCounting.lean",
      "imports": [
        "NatListSums"
      ],
      "upstream_pnt": false
    },
    {
      "module": "OriginalModel",
      "path": "OriginalModel.lean",
      "imports": [
        "GridModel",
        "MatrixCounting"
      ],
      "upstream_pnt": false
    },
    {
      "module": "OriginalCounts",
      "path": "OriginalCounts.lean",
      "imports": [
        "OriginalModel"
      ],
      "upstream_pnt": false
    },
    {
      "module": "C4Quadratic",
      "path": "C4Quadratic.lean",
      "imports": [
        "OriginalCounts"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CyclicColoring",
      "path": "CyclicColoring.lean",
      "imports": [
        "ThreeTypeCounts",
        "C4Quadratic"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MixingData",
      "path": "MixingData.lean",
      "imports": [
        "C4Quadratic"
      ],
      "upstream_pnt": false
    },
    {
      "module": "HeavyColumns",
      "path": "HeavyColumns.lean",
      "imports": [
        "CyclicColoring",
        "MixingData"
      ],
      "upstream_pnt": false
    },
    {
      "module": "BoundedMaximum",
      "path": "BoundedMaximum.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "OriginalParameters",
      "path": "OriginalParameters.lean",
      "imports": [
        "OriginalCounts",
        "BoundedMaximum"
      ],
      "upstream_pnt": false
    },
    {
      "module": "TerminalIdentity",
      "path": "TerminalIdentity.lean",
      "imports": [
        "OriginalParameters",
        "C4Quadratic"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ColumnPairs",
      "path": "ColumnPairs.lean",
      "imports": [
        "TerminalIdentity"
      ],
      "upstream_pnt": false
    },
    {
      "module": "TerminalConstruction",
      "path": "TerminalConstruction.lean",
      "imports": [
        "ColumnPairs"
      ],
      "upstream_pnt": false
    },
    {
      "module": "TerminalClassification",
      "path": "TerminalClassification.lean",
      "imports": [
        "TerminalConstruction"
      ],
      "upstream_pnt": false
    },
    {
      "module": "TerminalDeficit",
      "path": "TerminalDeficit.lean",
      "imports": [
        "TerminalClassification"
      ],
      "upstream_pnt": false
    },
    {
      "module": "OriginalFixedBase",
      "path": "OriginalFixedBase.lean",
      "imports": [
        "OriginalParameters"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MaximumColumns",
      "path": "MaximumColumns.lean",
      "imports": [
        "HeavyColumns",
        "TerminalDeficit",
        "OriginalFixedBase"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FrameData",
      "path": "FrameData.lean",
      "imports": [
        "OriginalModel"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FrameGeometry",
      "path": "FrameGeometry.lean",
      "imports": [
        "FrameData"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FrameCover",
      "path": "FrameCover.lean",
      "imports": [
        "FrameGeometry"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FrameCounting",
      "path": "FrameCounting.lean",
      "imports": [
        "FrameCover"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FrameC4Count",
      "path": "FrameC4Count.lean",
      "imports": [
        "FrameCounting"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FrameFiniteBound",
      "path": "FrameFiniteBound.lean",
      "imports": [
        "FrameC4Count"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FrameCyclic",
      "path": "FrameCyclic.lean",
      "imports": [
        "FrameFiniteBound"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ColumnEmbedding",
      "path": "ColumnEmbedding.lean",
      "imports": [
        "MaximumColumns",
        "FrameCyclic"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ColoredRowCounts",
      "path": "ColoredRowCounts.lean",
      "imports": [
        "ColumnEmbedding",
        "FrameCounting"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ThreeTypeLists",
      "path": "ThreeTypeLists.lean",
      "imports": [
        "CyclicColoring"
      ],
      "upstream_pnt": false
    },
    {
      "module": "RowPartitions",
      "path": "RowPartitions.lean",
      "imports": [
        "ColoredRowCounts",
        "ThreeTypeLists"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CategoryFacts",
      "path": "CategoryFacts.lean",
      "imports": [
        "RowPartitions"
      ],
      "upstream_pnt": false
    },
    {
      "module": "SafePoolMatching",
      "path": "SafePoolMatching.lean",
      "imports": [
        "CyclicColoring",
        "FrameCover"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ReciprocalGeometry",
      "path": "ReciprocalGeometry.lean",
      "imports": [
        "MaximumColumns",
        "SafePoolMatching"
      ],
      "upstream_pnt": false
    },
    {
      "module": "SafeFrameData",
      "path": "SafeFrameData.lean",
      "imports": [
        "ReciprocalGeometry",
        "FrameCounting"
      ],
      "upstream_pnt": false
    },
    {
      "module": "SafeFrameCount",
      "path": "SafeFrameCount.lean",
      "imports": [
        "SafeFrameData"
      ],
      "upstream_pnt": false
    },
    {
      "module": "WindowArithmetic",
      "path": "WindowArithmetic.lean",
      "imports": [
        "SafeFrameCount"
      ],
      "upstream_pnt": false
    },
    {
      "module": "BuildTyping",
      "path": "BuildTyping.lean",
      "imports": [
        "CategoryFacts",
        "WindowArithmetic"
      ],
      "upstream_pnt": false
    },
    {
      "module": "SafeFrameCapacity",
      "path": "SafeFrameCapacity.lean",
      "imports": [
        "ColoredRowCounts",
        "WindowArithmetic"
      ],
      "upstream_pnt": false
    },
    {
      "module": "UniversalThirdLower",
      "path": "UniversalThirdLower.lean",
      "imports": [
        "BuildTyping",
        "SafeFrameCapacity"
      ],
      "upstream_pnt": false
    },
    {
      "module": "GeneralBoundary",
      "path": "GeneralBoundary.lean",
      "imports": [
        "GridModel"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PairedRational",
      "path": "PairedRational.lean",
      "imports": [
        "GeneralBoundary"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PairedDecision",
      "path": "PairedDecision.lean",
      "imports": [
        "PairedRational"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PairedLimit",
      "path": "PairedLimit.lean",
      "imports": [
        "PairedDecision"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PairedCounting",
      "path": "PairedCounting.lean",
      "imports": [
        "PairedLimit"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PairedOpenGeometry",
      "path": "PairedOpenGeometry.lean",
      "imports": [
        "PairedCounting"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PairedRow",
      "path": "PairedRow.lean",
      "imports": [
        "PairedOpenGeometry"
      ],
      "upstream_pnt": false
    },
    {
      "module": "GeneralSampling",
      "path": "GeneralSampling.lean",
      "imports": [
        "GeneralBoundary"
      ],
      "upstream_pnt": false
    },
    {
      "module": "GeneralDensity",
      "path": "GeneralDensity.lean",
      "imports": [
        "GeneralSampling"
      ],
      "upstream_pnt": false
    },
    {
      "module": "GeneralTranspose",
      "path": "GeneralTranspose.lean",
      "imports": [
        "GeneralDensity"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PairedDensity",
      "path": "PairedDensity.lean",
      "imports": [
        "PairedRow",
        "GeneralTranspose"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilitySlack",
      "path": "StabilitySlack.lean",
      "imports": [
        "PairedDensity"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilitySlackContinuity",
      "path": "StabilitySlackContinuity.lean",
      "imports": [
        "StabilitySlack"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilitySymmetricSlack",
      "path": "StabilitySymmetricSlack.lean",
      "imports": [
        "StabilitySlackContinuity"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilitySlackCoercivity",
      "path": "StabilitySlackCoercivity.lean",
      "imports": [
        "StabilitySlackContinuity"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilityHamming",
      "path": "StabilityHamming.lean",
      "imports": [
        "StabilitySymmetricSlack",
        "StabilitySlackCoercivity"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilityRepresentative",
      "path": "StabilityRepresentative.lean",
      "imports": [
        "StabilityHamming"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilityRootControl",
      "path": "StabilityRootControl.lean",
      "imports": [
        "StabilityRepresentative"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilityZeroGeometry",
      "path": "StabilityZeroGeometry.lean",
      "imports": [
        "StabilityRootControl"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilityTypical",
      "path": "StabilityTypical.lean",
      "imports": [
        "StabilityZeroGeometry"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilityClassMass",
      "path": "StabilityClassMass.lean",
      "imports": [
        "StabilityTypical"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilityThreeRepresentatives",
      "path": "StabilityThreeRepresentatives.lean",
      "imports": [
        "StabilityClassMass"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilityRowClustering",
      "path": "StabilityRowClustering.lean",
      "imports": [
        "StabilityThreeRepresentatives"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MinimumAlgebra",
      "path": "MinimumAlgebra.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MinimumMatrix",
      "path": "MinimumMatrix.lean",
      "imports": [
        "BooleanMatrixGeometry",
        "MinimumAlgebra"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CleanupAverages",
      "path": "CleanupAverages.lean",
      "imports": [
        "MinimumMatrix"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CleanupLabels",
      "path": "CleanupLabels.lean",
      "imports": [
        "CleanupAverages"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilityCleanup",
      "path": "StabilityCleanup.lean",
      "imports": [
        "CleanupLabels"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilityClusteringBridge",
      "path": "StabilityClusteringBridge.lean",
      "imports": [
        "StabilityRowClustering",
        "StabilityCleanup"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilityVariance",
      "path": "StabilityVariance.lean",
      "imports": [
        "PairedDensity",
        "MinimumMatrix"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilityFinalMasses",
      "path": "StabilityFinalMasses.lean",
      "imports": [
        "StabilityCleanup"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilityComplete",
      "path": "StabilityComplete.lean",
      "imports": [
        "StabilityClusteringBridge",
        "StabilityVariance",
        "StabilityFinalMasses"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CleanHoleCounting",
      "path": "CleanHoleCounting.lean",
      "imports": [
        "OriginalCounts",
        "CleanupLabels"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CleanHoleGeometry",
      "path": "CleanHoleGeometry.lean",
      "imports": [
        "CleanHoleCounting"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CleanHoleReciprocity",
      "path": "CleanHoleReciprocity.lean",
      "imports": [
        "CleanHoleGeometry"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CleanHolePairCounting",
      "path": "CleanHolePairCounting.lean",
      "imports": [
        "CleanHoleReciprocity"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CleanHoleClassLower",
      "path": "CleanHoleClassLower.lean",
      "imports": [
        "CleanHolePairCounting"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CleanHoleExact",
      "path": "CleanHoleExact.lean",
      "imports": [
        "CleanHoleClassLower"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CleanHoles",
      "path": "CleanHoles.lean",
      "imports": [
        "CleanHoleExact"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CleanHolesRestoration",
      "path": "CleanHolesRestoration.lean",
      "imports": [
        "StabilityComplete",
        "CleanHoles"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CleanHolesPartitions",
      "path": "CleanHolesPartitions.lean",
      "imports": [
        "CleanHolesRestoration"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CleanHolesQuantitative",
      "path": "CleanHolesQuantitative.lean",
      "imports": [
        "CleanHolesRestoration"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CleanHolesComplete",
      "path": "CleanHolesComplete.lean",
      "imports": [
        "CleanHolesPartitions",
        "CleanHolesQuantitative"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CleanHolesPaperParameter",
      "path": "CleanHolesPaperParameter.lean",
      "imports": [
        "CleanHolesRestoration"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CleanHolesPaper",
      "path": "CleanHolesPaper.lean",
      "imports": [
        "CleanHolesComplete",
        "CleanHolesPaperParameter"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CanonicalSingletons",
      "path": "CanonicalSingletons.lean",
      "imports": [
        "CleanHolesPaper",
        "TerminalDeficit",
        "OriginalFixedBase"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MixingIncidence",
      "path": "MixingIncidence.lean",
      "imports": [
        "MixingData"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CanonicalPairCounts",
      "path": "CanonicalPairCounts.lean",
      "imports": [
        "CanonicalSingletons",
        "MixingIncidence"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CanonicalSingletonMass",
      "path": "CanonicalSingletonMass.lean",
      "imports": [
        "CanonicalPairCounts"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CanonicalAggregate",
      "path": "CanonicalAggregate.lean",
      "imports": [
        "CanonicalSingletonMass"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CanonicalHalfScalar",
      "path": "CanonicalHalfScalar.lean",
      "imports": [
        "CanonicalAggregate"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CanonicalSingletonTotal",
      "path": "CanonicalSingletonTotal.lean",
      "imports": [
        "CanonicalHalfScalar"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CanonicalStructuralBarrier",
      "path": "CanonicalStructuralBarrier.lean",
      "imports": [
        "CanonicalSingletonTotal"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CanonicalGap",
      "path": "CanonicalGap.lean",
      "imports": [
        "CanonicalStructuralBarrier"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CanonicalThirdUpper",
      "path": "CanonicalThirdUpper.lean",
      "imports": [
        "CanonicalGap"
      ],
      "upstream_pnt": false
    },
    {
      "module": "WindowConsequences",
      "path": "WindowConsequences.lean",
      "imports": [
        "UniversalThirdLower",
        "CanonicalThirdUpper",
        "Mathlib.Analysis.SpecificLimits.Basic",
        "Mathlib.Tactic.FieldSimp",
        "Mathlib.Tactic.Linarith",
        "Mathlib.Tactic.NormNum",
        "Mathlib.Tactic.Ring"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FinalPackageAudit",
      "path": "FinalPackageAudit.lean",
      "imports": [
        "WindowConsequences"
      ],
      "upstream_pnt": false
    }
  ],
  "entry_module": "FinalPackageAudit",
  "targets": [
    "WindowConsequences.every_maximum_window_limit",
    "WindowConsequences.canonical_gap_eventual",
    "WindowConsequences.canonical_gap_positive",
    "UniversalThird.universal_third_lower",
    "CanonicalThird.canonical_maximum_and_upper"
  ],
  "mathlib_required": true,
  "mathlib_commit": "f897ebcf72cd16f89ab4577d0c826cd14afaafc7",
  "files": {
    "README.md": "2f4e51c04322e0ee11ea5af7c321f298cb4d5fb3d0c9e30d36f90173f3f45e83",
    "check.py": "722f95d21b4cb1097cd3a14644650bc4dd7e2e5aefc6f0a610861c6d6013e37f",
    "source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "source/BoundedMaximum.lean": "837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394",
    "source/BuildTyping.lean": "0c5b97ea7076e410031faf98511630da028c5137cf7dac79767e5d1417997a7b",
    "source/C4Quadratic.lean": "23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0",
    "source/CanonicalAggregate.lean": "7fa3605e7987926a51758b82f2c7e8d23f01ec24d241a7539fa7128ac0842430",
    "source/CanonicalGap.lean": "828510e1d9fe25d8c741c64380b02c5601c19a7b76c2c08871670abbe371612b",
    "source/CanonicalHalfScalar.lean": "b89f5cdfa8af0f3aea54e363007c7a49f7f8f040f76b76f695bc9bbbf2553f78",
    "source/CanonicalPairCounts.lean": "9c3e3d496b336adbc09e52d1c0a474ad41fab39f100c1cc55a6ab63aacd49695",
    "source/CanonicalSingletonMass.lean": "02b84954975c544421a8638df75d5d67d4c8d5ce202aee9cbb05ac2ebbfeb5e0",
    "source/CanonicalSingletonTotal.lean": "3bb3b251397bdccdf1bd8ed64cded47233692fb9983b1e10830f0583cb261eff",
    "source/CanonicalSingletons.lean": "9c2b9c5646b07632756282ef14504ec63650bea30ff003b67798ae6e0b5035ad",
    "source/CanonicalStructuralBarrier.lean": "3c571f01f4cb12311bc47fb6208a66ecffab759819447d8bb665d3d5479760cc",
    "source/CanonicalThirdUpper.lean": "9b32f1070602ad9c83a874c021308cefb6217ab8742441f97c89d43c72d7293f",
    "source/CategoryFacts.lean": "034d70d4766bac8073e7136127e1a9594be432c353616513056e34271e296d16",
    "source/CleanHoleClassLower.lean": "0d8f04d6d2e8680765c0c01097002c1002ffe6702a49fbb1906fa635429ff3c6",
    "source/CleanHoleCounting.lean": "08d51803ef859cb473d2cadb7f5c04c4f12f530568c815e214df984f8307a824",
    "source/CleanHoleExact.lean": "da65be8f00591500adc15bf86af0b7c2fb9fcd2293c132e70d0915faa3965f6d",
    "source/CleanHoleGeometry.lean": "34291db3543f2a185e3d0dc2240c8871a37cddfc50b796ccc45a5e81ebfdd32c",
    "source/CleanHolePairCounting.lean": "4999a2f134b28192237a6efb88ce30b9d6513eda4b958d8a566989221bccd760",
    "source/CleanHoleReciprocity.lean": "7f45b95259317b252baec6d4a0215f9f98bce069e2f06d9abe9f2fe06e2687a1",
    "source/CleanHoles.lean": "61574d8e4408151bff95a121b8d37210770a3d4c9a4688deb07e77446cc451ba",
    "source/CleanHolesComplete.lean": "dca096de06c0dbad8c79f8cf1d150a62aa1ef8cc4faf8e93e4e6fcb23970298a",
    "source/CleanHolesPaper.lean": "30247bf9e7a7c8cdbcac91040d7dfa2cccfb6ff6adbb8a47e8c90c255c623cfe",
    "source/CleanHolesPaperParameter.lean": "94d961c58b8095e8d527d00155f4fba7ff4fa6f9646932280fcbdef6e474979c",
    "source/CleanHolesPartitions.lean": "4abf316134cbcca4acd8420a24fae34c62e0d0cd774c16117bff34586bfc47fd",
    "source/CleanHolesQuantitative.lean": "b14220a5fd38d851a3744980759a289e8f62cc2cb22ac60ea6f517bdafa044db",
    "source/CleanHolesRestoration.lean": "0fc93b1476fe21b34a04a829e23822e8f6a737ddce6adfda263cd21a2828162f",
    "source/CleanupAverages.lean": "2d521b6dc1db12b26bbaa483a45d5292cef039f0c8436034c27ca2f5ca2dca90",
    "source/CleanupLabels.lean": "cb93e5292b3b336d2fc0d2bf84f0da7a3798116b689ced9f1b9df5077208acad",
    "source/ColoredRowCounts.lean": "d0f38020b719d4c3b95ce520ca165cfa5f0908b44e33e23043d9f718cfc5086d",
    "source/ColumnEmbedding.lean": "32f8846cb1b4ab2be7ce4d276941bcc2ea8d6ee3ed0349e13912a2a03fbbff03",
    "source/ColumnPairs.lean": "95915273ae4b49d10997af87e2a4d35fae956a0a26346514eacb1539e2128773",
    "source/CyclicColoring.lean": "7c527c444f62b5d62b3f6f174c3c5a098d8eb6586be4089b00d4dd2257a9ccfe",
    "source/FinalPackageAudit.lean": "5f7e08bfc54d1a33a3df233ff0035d2f93fd888dbc21c7d53b6f5ae677f9b6e7",
    "source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "source/FrameC4Count.lean": "1fc3d23ddeef4632bc49b9f26711a01b9d15435c5faac15d2296c89c6ae01172",
    "source/FrameCounting.lean": "3c1123ca73ef73f309a1d12ba26e51172b991c7e40c0e4fa4a5ae1c610abbd60",
    "source/FrameCover.lean": "e13716d5980be55b2baa348c073cf5ec43112b629aadcc57411ba67a05430942",
    "source/FrameCyclic.lean": "ffdeb81ab3994f88b345c1c0651f695503dd611dafe0cfd8bb6abbf2d03c1666",
    "source/FrameData.lean": "dbc67144c41809f49beddf776451858d99cd2b01a730cc70ae9c05acbf80043d",
    "source/FrameFiniteBound.lean": "940a075839f1d446d0b21d5726d71722e4de85be14c6d47625d39c4f31fa908a",
    "source/FrameGeometry.lean": "b51648d3a1f369e412cfb03d903fd847ca251bad24edd00af08ee3fa9b58547f",
    "source/GeneralBoundary.lean": "60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13",
    "source/GeneralDensity.lean": "17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2",
    "source/GeneralSampling.lean": "526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774",
    "source/GeneralTranspose.lean": "c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625",
    "source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "source/HeavyColumns.lean": "224bf2049164c00d90b7cf9a0f44ab9c467ae0c25bc01d6881be6e1fc6c11d5a",
    "source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "source/MaximumColumns.lean": "a4601069c1ad79f371665a2035f26fbed10800fa5a00c28c3dab789b086cdf5e",
    "source/MinimumAlgebra.lean": "a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b",
    "source/MinimumMatrix.lean": "e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766",
    "source/MixingData.lean": "b13b6a4e5e8677bee20aff0de6564e43b36d9febe30cfc96a27fdfaf11309a5a",
    "source/MixingIncidence.lean": "9558b6e5212785e035353c97a5176e809802ca51089fbeb598d6799bd1f7ddea",
    "source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "source/OriginalCounts.lean": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5",
    "source/OriginalFixedBase.lean": "b8184750df944527563d5dc44e26ce0db4ce8bd0a5e9f63876c4b621b7e86fb8",
    "source/OriginalModel.lean": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
    "source/OriginalParameters.lean": "f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59",
    "source/PairedCounting.lean": "a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b",
    "source/PairedDecision.lean": "35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940",
    "source/PairedDensity.lean": "aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9",
    "source/PairedLimit.lean": "39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987",
    "source/PairedOpenGeometry.lean": "ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604",
    "source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "source/PairedRational.lean": "beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d",
    "source/PairedRow.lean": "106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19",
    "source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "source/ReciprocalGeometry.lean": "d74b28d86b882b03fd014d58492eb15b7f1052173c31f6ea802383916e452f55",
    "source/RowPartitions.lean": "3fcac318fbf2e0e06c9a3287dd67ecca5d21926cd8feae850b7fb9af4a787b44",
    "source/SafeFrameCapacity.lean": "5d45db11cda6997d285081e9af47c299cb28006498246b6b922af76df16225f3",
    "source/SafeFrameCount.lean": "5bb10953a1a854a7ab212c934283bf89c9e76b84363a9475cd40916060c1f138",
    "source/SafeFrameData.lean": "a45b57c96f39f005b1ea7b908ad08319f5bbbc9f87056a31bc3fba6f4a013d1a",
    "source/SafePoolMatching.lean": "0d11754cef61a293e029a404f5790566c0e1cc1742ddc32c894f266b5a02ab01",
    "source/StabilityClassMass.lean": "8e3497f323487da590058c1b4465e3adfcb08b32d0e4dd47b9708d50ff8cb20b",
    "source/StabilityCleanup.lean": "95e9b7cc8078a055c456343e103ff50e2961dd719cd83346531a337f60bcd525",
    "source/StabilityClusteringBridge.lean": "db9eb2cd7dde2df8ecc82b8aed4351981959b4cd7b0e8355b5df9d394b3d590c",
    "source/StabilityComplete.lean": "1132de38808371259d72aa47cf8fa6838dfe8d8cbdd9956d0d2e8e56b5544beb",
    "source/StabilityFinalMasses.lean": "f0d047752a506896e261c5d2e654280995f23acdde7e9278ddbd62f1b1aeb25c",
    "source/StabilityHamming.lean": "8397aa418c2571de9b898e3daec0186377cf175e36b15f32b854b489ce8f3cbe",
    "source/StabilityRepresentative.lean": "ede6c08454a372f41d3775c73cd3db446c338114b4962b95d068abcd31fa0185",
    "source/StabilityRootControl.lean": "3c555f76fcc678149294eefffbf0aeaeabfc39e10b94a7a6eeb4c8609bf36b46",
    "source/StabilityRowClustering.lean": "f3259a97c2e6f6dfddb785e550129d6c1a9e3cd2989a123e2e009fe622662bca",
    "source/StabilitySlack.lean": "22bc1f459543f188289bd4655eea3d7c69fb5b24723c3c58857d6098a493a645",
    "source/StabilitySlackCoercivity.lean": "8dc4d14ae90edb85bcdc64f80bdf5e1bcfb1ae1c15da3ab2bc4224c7dddf13dd",
    "source/StabilitySlackContinuity.lean": "4309b1431ef45cc53af5f1727e0288447773ba954028856c9d5da3849821ab6f",
    "source/StabilitySymmetricSlack.lean": "a22accb7b3d6ebd59bc3267ecde34c59ccf1f616bf984a0142c25cc550249c8f",
    "source/StabilityThreeRepresentatives.lean": "2c31cac2ac1c2fb3aa8553e5d4fb5dd8a1d6d9f531810d094d2b1ddd8438207e",
    "source/StabilityTypical.lean": "4889b3ed06cbb8727439d14a5f6869acfc5433b95558be671c6fd32e2b926509",
    "source/StabilityVariance.lean": "b34eddb872f9ce1bba4605dcf679e0bfaa86e91cc899cf3ac1b4f6d592ff8da0",
    "source/StabilityZeroGeometry.lean": "36a03b0ab4f1ad24a4291f0960f7ee023476844b87544e79d7367819d33be442",
    "source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
    "source/TerminalClassification.lean": "bdd9b9fbaec238a24cb9e2b9880bbece536e0ab45eee064fb8bd637febfa1d28",
    "source/TerminalConstruction.lean": "ecea63b21fa583ff117b4cea4d0bceb7b2ae2d104a3d8ec76cc2892a7f8b736d",
    "source/TerminalDeficit.lean": "f3157da34aad78cd0ccea3d5c155a50343beef7bfd85aa3804c17b8be383ad19",
    "source/TerminalIdentity.lean": "dfe5bfe43a0b943a049fc30277d449935b43d1c12c1b71c60f4c651ceb8171f6",
    "source/ThreeTypeCounts.lean": "5bf91f32f1bae59781d787f413af08eead93240e0474357f8f27798b14e49129",
    "source/ThreeTypeLists.lean": "aa303bd7e18d35b6f202738761fa44d4c6442069f5f11f4c329c71c387f73510",
    "source/UniversalThirdLower.lean": "7977cc4de3f729680fef23ec64e17fa5675e9de4cd7a151df81b990ac29f9a5a",
    "source/WindowArithmetic.lean": "5c045acc9e591f95559465a1615b226e075f2247bb81dcc964eb2f1fd57ff665",
    "source/WindowConsequences.lean": "5ac799fcd61fba9d17c45039fe8d50298fd6ed32207390e60237307bc827eeeb"
  }
}


==> anc/lean/additional-lean-companion/window-consequences/source/BooleanMatrixGeometry.lean <==
import ListRatCounting
import MatrixMoments

namespace BooleanMatrixGeometry

open PairedPivotCore FiniteRatSums RationalSampling ListRatCounting PairedMatrixMoments

universe u v
variable {Row : Type u} {Col : Type v}

def indicator (A : Row → Col → Bool) (r : Row) (c : Col) : Rat := ratBit (A r c)

def grid (rows : List Row) (cols : List Col) : List (Cell Row Col) :=
  rows.flatMap (fun r => cols.map (fun c => (r,c)))

def cells (rows : List Row) (cols : List Col) (A : Row → Col → Bool) : List (Cell Row Col) :=
  (grid rows cols).filter (fun p => A p.1 p.2)

def closedBit (A : Row → Col → Bool) (p q : Cell Row Col) : Bool :=
  A p.1 p.2 && A q.1 q.2 && A p.1 q.2 && A q.1 p.2

theorem closedBit_iff (A : Row → Col → Bool) (p q : Cell Row Col) :
    closedBit A p q=true ↔ Closed (fun r c => A r c=true) p q := by
  simp [closedBit, Closed, Bool.and_eq_true, and_assoc]

theorem grid_sum (rows : List Row) (cols : List Col) (g : Cell Row Col → Rat) :
    sum (grid rows cols) g=sum rows (fun r => sum cols (fun c => g (r,c))) := by
  unfold grid
  rw [sum_flatMap]
  exact sum_congr rows _ _ (fun r _ => sum_map cols (fun c => (r,c)) g)

theorem cells_sum (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (g : Cell Row Col → Rat) :
    sum (cells rows cols A) g=
      sum rows (fun r => sum cols (fun c => indicator A r c*g (r,c))) := by
  unfold cells
  rw [sum_filter, grid_sum]
  rfl

theorem cells_card (rows : List Row) (cols : List Col) (A : Row → Col → Bool) :
    ((cells rows cols A).length : Rat)=total rows cols (indicator A) := by
  have h := cells_sum rows cols A (fun _ => 1)
  rw [sum_const] at h
  have hi : sum rows (fun r => sum cols (fun c => indicator A r c*1))=
      total rows cols (indicator A) := by
    apply sum_congr rows
    intro r hr
    exact sum_congr cols _ _ (fun c _ => Rat.mul_one _)
  rw [hi] at h
  grind

def rowWeight (cols : List Col) (A : Row → Col → Bool) (r : Row) (c : Col) : Rat :=
  indicator A r c*(rowDegree cols (indicator A) r)⁻¹

theorem rowWeight_normalized (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : sum cols (rowWeight cols A r)=1 := by
  unfold rowWeight
  rw [sum_mul_right]
  change rowDegree cols (indicator A) r*(rowDegree cols (indicator A) r)⁻¹=1
  exact Rat.mul_inv_cancel _ (by grind)

theorem rowWeight_nonneg (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : ∀ c ∈ cols, 0≤rowWeight cols A r c := by
  intro c hc
  exact Rat.mul_nonneg (ratBit_range (A r c)).1 (inv_nonneg_of_pos _ hd)

theorem four_bit_identity (a b x y : Bool) (z : Rat) :
    ratBit x*z*ratBit (x && b && a && y)=
      ratBit a*ratBit b*(ratBit x*ratBit y)*z := by
  cases a <;> cases b <;> cases x <;> cases y <;> simp [ratBit] <;> grind

theorem row_cell_probability (cols : List Col) (A : Row → Col → Bool)
    (r s : Row) (c : Col) :
    expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) (s,c)))=
      indicator A r c*indicator A s c*
        (codegree cols (indicator A) r s/rowDegree cols (indicator A) r) := by
  unfold expect
  rw [sum_congr cols (fun j => rowWeight cols A r j*ratBit (closedBit A (r,j) (s,c))) (fun j =>
      (indicator A r c*indicator A s c)*(indicator A r j*indicator A s j)*
        (rowDegree cols (indicator A) r)⁻¹)
    (fun j _ => four_bit_identity (A r c) (A s c) (A r j) (A s j) _)]
  rw [sum_mul_right, sum_mul_left]
  unfold codegree
  rw [Rat.div_def]
  grind

theorem two_bit_mask (a b : Bool) (B : Rat → Rat) (hB : B 0=0) (t : Rat) :
    B (ratBit a*ratBit b*t)=ratBit a*ratBit b*B t := by
  cases a <;> cases b <;> simp [ratBit, hB] <;> grind

theorem occupied_mask_identity (a b : Bool) (t : Rat) :
    ratBit b*(ratBit a*ratBit b*t)=(ratBit a*ratBit b)*t := by
  cases a <;> cases b <;> simp [ratBit] <;> grind

theorem sum_cell_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (B : Rat → Rat) (hB : B 0=0) :
    sum (cells rows cols A) (fun p =>
      B (expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) p))))=
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [sum_congr (cells rows cols A) _ (fun p =>
      indicator A r p.2*indicator A p.1 p.2*
        B (codegree cols (indicator A) r p.1/rowDegree cols (indicator A) r))
    (by
      intro p hp
      rw [row_cell_probability]
      exact two_bit_mask (A r p.2) (A p.1 p.2) B hB _)]
  rw [cells_sum]
  apply sum_congr rows
  intro s hs
  rw [sum_congr cols (fun c => indicator A s c*(indicator A r c*indicator A s c*
      B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))) (fun c =>
      (indicator A r c*indicator A s c)*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
    (fun c _ => occupied_mask_identity (A r c) (A s c) _)]
  exact sum_mul_right cols _ _

#print axioms closedBit_iff
#print axioms grid_sum
#print axioms cells_sum
#print axioms cells_card
#print axioms rowWeight_normalized
#print axioms rowWeight_nonneg
#print axioms four_bit_identity
#print axioms row_cell_probability
#print axioms two_bit_mask
#print axioms sum_cell_response

end BooleanMatrixGeometry


==> anc/lean/additional-lean-companion/window-consequences/source/BoundedMaximum.lean <==
import Std

/-! Bounded maximization of a Nat-valued feasible predicate.
No witness of a maximum is assumed; nonempty feasibility suffices. -/
namespace BoundedMaximum

def greatest (P : Nat → Prop) [DecidablePred P] : Nat → Nat
  | 0 => 0
  | n+1 => if P (n+1) then n+1 else greatest P n

theorem greatest_le (P : Nat → Prop) [DecidablePred P] (N : Nat) : greatest P N≤N := by
  induction N with
  | zero => exact Nat.le_refl 0
  | succ n ih =>
    simp only [greatest]
    split
    · exact Nat.le_refl (n+1)
    · omega

theorem le_greatest (P : Nat → Prop) [DecidablePred P]
    (N k : Nat) (hk : k≤N) (hp : P k) : k≤greatest P N := by
  induction N generalizing k with
  | zero => simp only [greatest]; omega
  | succ n ih =>
    simp only [greatest]
    split
    · exact hk
    · rename_i hn
      have hkn : k≤n := by
        by_cases he : k=n+1
        · subst k; exact False.elim (hn hp)
        · omega
      exact ih k hkn hp

theorem greatest_mem (P : Nat → Prop) [DecidablePred P] (N : Nat)
    (hex : ∃ k, k≤N ∧ P k) : P (greatest P N) := by
  induction N with
  | zero =>
    obtain ⟨k,hk,hp⟩ := hex
    have he : k=0 := by omega
    subst k
    exact hp
  | succ n ih =>
    simp only [greatest]
    split
    · assumption
    · rename_i hn
      obtain ⟨k,hk,hp⟩ := hex
      have hkn : k≤n := by
        by_cases he : k=n+1
        · subst k; exact False.elim (hn hp)
        · omega
      exact ih ⟨k,hkn,hp⟩

#print axioms greatest_le
#print axioms le_greatest
#print axioms greatest_mem
end BoundedMaximum


==> anc/lean/additional-lean-companion/window-consequences/source/BuildTyping.lean <==
import CategoryFacts
import WindowArithmetic

namespace UniversalThird

open OriginalAugmented EvenParity TerminalBases GridModel

variable {m n : Nat}

theorem two_color_nodup {α : Type} (T : ThreeLists α) (hN : (reunite T).Nodup)
    (i j : Fin 3) (hij : i≠j) : (colorList T i++colorList T j).Nodup := by
  apply List.pairwise_append.mpr
  refine ⟨color_list_nodup T hN i,color_list_nodup T hN j,?_⟩
  intro a ha b hb he
  exact color_lists_disjoint T hN i j hij a ha (he ▸ hb)

structure RowTypingSpec (B : Matrix m n) (T : ThreeLists (Fin n)) (s S : Nat)
    (R : ThreeLists (Fin m)) : Prop where
  nodup : (reunite R).Nodup
  type_count : ∀ i, (colorList R i).length=pairPerType s+balancedCapacity S i
  pair_count : ∀ i, ((colorList R i).filter (fun r => decide (degree B r=2))).length=pairPerType s
  old_zero : ∀ i r, r∈colorList R i → onCols B (colorList T i) r=0
  pair_full : ∀ i r, r∈colorList R i → degree B r=2 → onCols B (reunite T) r=2

/-- Complete row-typing existence from actual equal old-color lists. The
integer allocation is realized on actual pair and singleton row lists. -/
theorem construct_row_typing (B : Matrix m n) (hc4 : C4Free B) (hB : Classification B)
    (T : ThreeLists (Fin n)) (hN : (reunite T).Nodup) (s S : Nat)
    (ha : T.a.length=s) (hb : T.b.length=s) (hc : T.c.length=s)
    (hS : degreeCount B 1=S)
    (hw0 : 9*nsum T.a (singletonWeight B)≤5*S)
    (hw1 : 9*nsum T.b (singletonWeight B)≤5*S)
    (hw2 : 9*nsum T.c (singletonWeight B)≤5*S) :
    ∃ R : ThreeLists (Fin m), RowTypingSpec B T s S R := by
  let q := pairCapacity s
  let X := crossLists B T
  let I0 := internalRows B T.a
  let I1 := internalRows B T.b
  let I2 := internalRows B T.c
  let L0 := singleRowsIn B T.a
  let L1 := singleRowsIn B T.b
  let L2 := singleRowsIn B T.c
  let LF := singleRowsOut B (reunite T)
  have hNA : T.a.Nodup := by simpa [colorList] using color_list_nodup T hN 0
  have hNB : T.b.Nodup := by simpa [colorList] using color_list_nodup T hN 1
  have hNC : T.c.Nodup := by simpa [colorList] using color_list_nodup T hN 2
  have hAB : (T.a++T.b).Nodup := by simpa [colorList] using two_color_nodup T hN 0 1 (by decide)
  have hBC : (T.b++T.c).Nodup := by simpa [colorList] using two_color_nodup T hN 1 2 (by decide)
  have hCA : (T.c++T.a).Nodup := by simpa [colorList] using two_color_nodup T hN 2 0 (by decide)
  have hx0 : X.a.length=s^2 := by simpa only [X,crossLists,hb,hc,Nat.pow_two] using crossRows_count B hc4 hB T.b T.c hBC
  have hx1 : X.b.length=s^2 := by simpa only [X,crossLists,hc,ha,Nat.pow_two] using crossRows_count B hc4 hB T.c T.a hCA
  have hx2 : X.c.length=s^2 := by simpa only [X,crossLists,ha,hb,Nat.pow_two] using crossRows_count B hc4 hB T.a T.b hAB
  have hI0 : I0.length=q := by simpa only [I0,q,ha] using internalRows_count B hc4 hB T.a hNA
  have hI1 : I1.length=q := by simpa only [I1,q,hb] using internalRows_count B hc4 hB T.b hNB
  have hI2 : I2.length=q := by simpa only [I2,q,hc] using internalRows_count B hc4 hB T.c hNC
  let QP := assignmentCounts I0.length I1.length I2.length 0 q q q (by omega) (by omega) (by omega) (by omega)
  let P := allocateLists I0 I1 I2 [] q q q QP
  have hPL := allocated_lengths I0 I1 I2 [] q q q QP
  have hPperm := allocated_perm I0 I1 I2 [] q q q QP
  have hL0 : L0.length=nsum T.a (singletonWeight B) := singleRowsIn_count B T.a hNA
  have hL1 : L1.length=nsum T.b (singletonWeight B) := singleRowsIn_count B T.b hNB
  have hL2 : L2.length=nsum T.c (singletonWeight B) := singleRowsIn_count B T.c hNC
  have hLS : L0.length+L1.length+L2.length+LF.length=S := by
    have h := (singleton_lists_partition B T hN).length_eq
    simp only [List.length_append] at h
    change L0.length+L1.length+L2.length+LF.length=degreeCount B 1 at h
    omega
  let QS := balancedAssignmentCounts S L0.length L1.length L2.length LF.length hLS (by omega) (by omega) (by omega)
  let A := allocateLists L0 L1 L2 LF _ _ _ QS
  have hAL := allocated_lengths L0 L1 L2 LF _ _ _ QS
  have hAperm := allocated_perm L0 L1 L2 LF _ _ _ QS
  let R := assembleRows X P A
  have hInput : (X.a++X.b++X.c++I0++I1++I2++L0++L1++L2++LF).Nodup := by
    have h := (all_categories_partition B hB T hN).symm.nodup
      (List.Pairwise.filter _ (finRange_nodup m))
    simpa [rowCategories,rowsWith,X,I0,I1,I2,L0,L1,L2,LF,crossLists,crossRows,internalRows,
      singleRowsIn,singleRowsOut,List.append_assoc] using h
  have hPerm := assemble_perm X P A I0 I1 I2 L0 L1 L2 LF hPperm hAperm
  have hRN : (reunite R).Nodup := hPerm.symm.nodup hInput
  have hXL : ∀ i, (colorList X i).length=s^2 := by
    intro i
    rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl
    · simpa [colorList] using hx0
    · simpa [colorList] using hx1
    · simpa [colorList] using hx2
  have hPsz : ∀ i, (colorList P i).length=q := by
    intro i
    rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl
    · simpa [colorList] using hPL.1
    · simpa [colorList] using hPL.2.1
    · simpa [colorList] using hPL.2.2
  have hAsz : ∀ i, (colorList A i).length=balancedCapacity S i := by
    intro i
    rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl
    · simpa [colorList] using hAL.1
    · simpa [colorList] using hAL.2.1
    · simpa [colorList] using hAL.2.2
  have hProw : ∀ i r, r∈colorList P i → degree B r=2 ∧ onCols B (reunite T) r=2 ∧ onCols B (colorList T i) r=0 := by
    intro i r hr
    have ho := allocated_origin I0 I1 I2 [] q q q QP i r hr
    rcases ho with ⟨j,hji,hj⟩ | hj
    · have hm : r∈colorList (internalLists B T) j := hj
      have hf := internal_category B hB T hN j r hm
      exact ⟨hf.1,hf.2,internal_avoids_other B hB T hN j i hji r hm⟩
    · cases hj
  have hArow : ∀ i r, r∈colorList A i → degree B r=1 ∧ onCols B (colorList T i) r=0 := by
    intro i r hr
    have ho := allocated_origin L0 L1 L2 LF _ _ _ QS i r hr
    rcases ho with ⟨j,hji,hj⟩ | hj
    · have hm : r∈colorList (singletonLists B T) j := hj
      exact ⟨singleton_category B T j r hm,singleton_avoids_other B T hN j i hji r hm⟩
    · exact singleton_out_category B T i r hj
  refine ⟨R,hRN,?_,?_,?_,?_⟩
  · intro i
    rw [assemble_color,List.length_append,List.length_append,hXL,hPsz,hAsz]
    rfl
  · intro i
    have hXf := filter_length_true (colorList X i) (fun r => decide (degree B r=2))
      (fun r hr => by simp [(cross_category B hB T hN i r hr).1])
    have hPf := filter_length_true (colorList P i) (fun r => decide (degree B r=2))
      (fun r hr => by simp [(hProw i r hr).1])
    have hAf := filter_length_false (colorList A i) (fun r => decide (degree B r=2))
      (fun r hr => by simp [(hArow i r hr).1])
    rw [assemble_color,List.filter_append,List.filter_append,List.length_append,List.length_append,hXf,hPf,hAf,hXL,hPsz]
    simp only [Nat.add_zero]
    rfl
  · intro i r hr
    change r∈colorList (assembleRows X P A) i at hr
    rw [assemble_color] at hr
    simp only [List.mem_append,or_assoc] at hr
    rcases hr with hr | hr | hr
    · exact (cross_category B hB T hN i r hr).2.1
    · exact (hProw i r hr).2.2
    · exact (hArow i r hr).2
  · intro i r hr hd
    change r∈colorList (assembleRows X P A) i at hr
    rw [assemble_color] at hr
    simp only [List.mem_append,or_assoc] at hr
    rcases hr with hr | hr | hr
    · exact (cross_category B hB T hN i r hr).2.2
    · exact (hProw i r hr).2.1
    · have h1 := (hArow i r hr).1
      omega

#print axioms two_color_nodup
#print axioms construct_row_typing
end UniversalThird


==> anc/lean/additional-lean-companion/window-consequences/source/C4Quadratic.lean <==
import OriginalCounts

/-! The base-size quadratic is derived from literal C4-freeness. -/
namespace UnrestrictedUniform

open OriginalAugmented EvenParity BooleanMatrixGeometry FiniteRatSums

theorem cast_nsum {α : Type} (xs : List α) (f : α → Nat) :
    (nsum xs f : Rat)=sum xs (fun x => (f x : Rat)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [nsum,sum,Rat.natCast_add,ih]

theorem nsum_cauchy {α : Type} (xs : List α) (f : α → Nat) :
    (nsum xs f)^2≤xs.length*nsum xs (fun x => (f x)^2) := by
  have h := finite_cauchy xs (fun x => (f x : Rat))
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_pow,Rat.natCast_mul,cast_nsum] using h

theorem nsum_append {α : Type} (xs ys : List α) (f : α → Nat) :
    nsum (xs++ys) f=nsum xs f+nsum ys f := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum,ih,Nat.add_assoc]

theorem nsum_map {α β : Type} (xs : List α) (g : α → β) (f : β → Nat) :
    nsum (xs.map g) f=nsum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum,ih]

theorem nsum_grid {Row Col : Type} (rows : List Row) (cols : List Col) (f : Row×Col → Nat) :
    nsum (grid rows cols) f=nsum rows (fun r => nsum cols (fun c => f (r,c))) := by
  induction rows with
  | nil => rfl
  | cons r rs ih =>
    change nsum (cols.map (fun c => (r,c)) ++ grid rs cols) f = _
    rw [nsum_append,nsum_map,ih]
    rfl

theorem fixedCount_eq_total {m n : Nat} (B : Matrix m n) : fixedCount B=EvenParity.total B := by
  unfold fixedCount cells
  rw [←nsum_bit_filter,nsum_grid]
  rfl

theorem degree_square_identity (d : Nat) : d^2=d*(d-1)+d := by
  cases d with
  | zero => rfl
  | succ d => simp [Nat.pow_two,Nat.add_mul,Nat.mul_add]

theorem base_square_sum {m n : Nat} (B : Matrix m n) :
    fsum m (fun r => (degree B r)^2)=
      fsum m (fun r => degree B r*(degree B r-1))+EvenParity.total B := by
  rw [fsum_congr m _ _ (fun r => degree_square_identity (degree B r)),fsum_add]
  rfl

theorem C4_quadratic {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    (fixedCount B)^2≤m*fixedCount B+m*n*(n-1) := by
  have h := nsum_cauchy (List.finRange m) (degree B)
  change (EvenParity.total B)^2≤(List.finRange m).length*fsum m (fun r => (degree B r)^2) at h
  rw [List.length_finRange,base_square_sum] at h
  have hl := leave_double_count B hc4
  have hp : fsum m (fun r => degree B r*(degree B r-1))≤n*(n-1) := by omega
  have hm := Nat.mul_le_mul_left m hp
  rw [fixedCount_eq_total]
  rw [Nat.mul_add] at h
  have he : m*(n*(n-1))=m*n*(n-1) := by ac_rfl
  rw [he] at hm
  omega

theorem C4_square_grid_bound {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    (fixedCount B)^2≤m*n*(m+n) := by
  have h := C4_quadratic B hc4
  have hf := Nat.mul_le_mul_left m (fixedCount_le_grid B)
  have hn := Nat.mul_le_mul_left (m*n) (Nat.sub_le n 1)
  have he : m*(m*n)+m*n*n=m*n*(m+n) := by
    rw [Nat.mul_add]
    congr 1
    ac_rfl
  calc
    (fixedCount B)^2≤m*fixedCount B+m*n*(n-1) := h
    _≤m*(m*n)+m*n*n := Nat.add_le_add hf hn
    _=m*n*(m+n) := he

#print axioms nsum_cauchy
#print axioms fixedCount_eq_total
#print axioms C4_quadratic
#print axioms C4_square_grid_bound
end UnrestrictedUniform


==> anc/lean/additional-lean-companion/window-consequences/source/CanonicalAggregate.lean <==
import CanonicalSingletonMass

namespace CanonicalThird
open OriginalAugmented TerminalBases CleanHoles CleanHolesComplete StabilityCleanup
  FiniteRatSums BooleanMatrixGeometry MinimumEndpoint RationalSampling ListRatCounting PairedPivotCore

def singletonBlock {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (i j : Fin 3) (p : Cell (Fin m) (Fin n)) : Bool :=
  goodSingleton O rl cl tau i p.1 && decide (cl p.2=j)

def singletonSelectedBlock {m n : Nat} (A O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (i j : Fin 3) : Rat :=
  sum (cells (List.finRange m) (List.finRange n) A) (fun p => ratBit (singletonBlock O rl cl tau i j p))

theorem singletonBlock_properties {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (i j : Fin 3) (p : Cell (Fin m) (Fin n))
    (h : singletonBlock O rl cl tau i j p=true) :
    pairCapacity n≤p.1.val ∧ rl p.1=i ∧ cl p.2=j := by
  simp only [singletonBlock,Bool.and_eq_true,decide_eq_true_eq] at h
  have hg := goodSingleton_properties O rl cl tau i p.1 h.1
  exact ⟨hg.1,hg.2.2,h.2⟩

theorem singletonBlock_le_block {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (i j : Fin 3) (p : Cell (Fin m) (Fin n)) :
    ratBit (singletonBlock O rl cl tau i j p)≤ratBit (inBlock rl cl i j p) := by
  by_cases h : singletonBlock O rl cl tau i j p=true
  · have hh := singletonBlock_properties O rl cl tau i j p h
    have hb : inBlock rl cl i j p=true := decide_eq_true ⟨hh.2.1,hh.2.2⟩
    simp [h,hb,ratBit]
    exact Rat.le_refl
  · have hf := Bool.eq_false_iff.mpr h
    simp only [hf,ratBit,Bool.false_eq_true,ite_false]
    split <;> decide

theorem singletonBlock_opposite_sum {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (i j : Fin 3) (hij : i≠j)
    (p : Cell (Fin m) (Fin n)) :
    ratBit (singletonBlock O rl cl tau i j p)+ratBit (singletonBlock O rl cl tau j i p)≤1 := by
  have hnot : ¬(singletonBlock O rl cl tau i j p=true ∧ singletonBlock O rl cl tau j i p=true) := by
    intro h
    have hi := (singletonBlock_properties O rl cl tau i j p h.1).2.1
    have hj := (singletonBlock_properties O rl cl tau j i p h.2).2.1
    exact hij (hi.symm.trans hj)
  cases h1 : singletonBlock O rl cl tau i j p <;> cases h2 : singletonBlock O rl cl tau j i p <;>
    simp [h1,h2,ratBit] at hnot ⊢ <;> grind

theorem singletonBlock_zero_non_singleton {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (i j : Fin 3) (p : Cell (Fin m) (Fin n))
    (h : ¬pairCapacity n≤p.1.val) : singletonBlock O rl cl tau i j p=false := by
  apply Bool.eq_false_iff.mpr
  intro hb
  exact h (singletonBlock_properties O rl cl tau i j p hb).1

theorem singleton_block_product {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (i j : Fin 3) (r : Fin m) (c : Fin n) :
    ratBit (singletonBlock O rl cl tau i j (r,c))=
      ratBit (goodSingleton O rl cl tau i r)*classBit (cl c) j := by
  by_cases he : cl c=j <;> cases hg : goodSingleton O rl cl tau i r <;>
    simp [singletonBlock,he,hg,ratBit,classBit]

theorem singleton_block_area {m n : Nat} (hn : 0<n) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) (i j : Fin 3) :
    sum (grid (List.finRange m) (List.finRange n)) (fun p => ratBit (singletonBlock O rl cl tau i j p))=
      goodSingletonCount O rl cl tau i*(n : Rat)*classMass cl j := by
  rw [grid_sum]
  rw [sum_congr (List.finRange m) _ _ (fun r hr => sum_congr (List.finRange n) _ _
    (fun c hc => singleton_block_product O rl cl tau i j r c))]
  rw [sum_congr (List.finRange m) _ _ (fun r hr => sum_mul_left (List.finRange n) _ _)]
  rw [sum_mul_right,raw_class_mass hn]
  change goodSingletonCount O rl cl tau i*((n : Rat)*classMass cl j)=_
  grind

/-- The lower endpoint-block estimate charges global fixed cells and global
    occupancy edits, never a sum of fixed tau per-row errors. -/
theorem singleton_selected_block_lower {m n : Nat} (hn : 0<n)
    (B A : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat)
    (i j : Fin 3) (hij : i≠j) :
    goodSingletonCount (full B A) rl cl tau i*(n : Rat)*classMass cl j≤
      singletonSelectedBlock A (full B A) rl cl tau i j+(fixedCount B : Rat)+totalError (full B A) rl cl := by
  let O := full B A
  have hp : ∀ p∈grid (List.finRange m) (List.finRange n),
      ratBit (singletonBlock O rl cl tau i j p)≤
      indicator A p.1 p.2*ratBit (singletonBlock O rl cl tau i j p)+
        indicator B p.1 p.2+cellError O rl cl p.1 p.2 := by
    intro p hp
    by_cases hb : singletonBlock O rl cl tau i j p=true
    · have hs := singletonBlock_properties O rl cl tau i j p hb
      have htemp : templateMatrix rl cl p.1 p.2=true := by simp [templateMatrix,hs.2.1,hs.2.2,hij]
      cases hB : B p.1 p.2 <;> cases hA : A p.1 p.2 <;>
        simp [hb,ratBit,indicator,cellError,htemp,O,full,hB,hA,editBit] <;> grind
    · have hf := Bool.eq_false_iff.mpr hb
      have hB0 := (ratBit_range (B p.1 p.2)).1
      have he0 : 0≤cellError O rl cl p.1 p.2 := editBit_nonneg _ _
      simp only [hf,ratBit,Bool.false_eq_true,ite_false,Rat.mul_zero]
      change 0≤0+ratBit (B p.1 p.2)+cellError O rl cl p.1 p.2
      grind
  have h := sum_le (grid (List.finRange m) (List.finRange n)) _ _ hp
  rw [singleton_block_area hn,sum_add,sum_add,grid_error_sum,←occupied_as_ambient] at h
  have hfixed : sum (grid (List.finRange m) (List.finRange n)) (fun p => indicator B p.1 p.2)=
      (fixedCount B : Rat) := by
    rw [grid_sum]
    change PairedMatrixMoments.total (List.finRange m) (List.finRange n) (indicator B)=_
    exact (cells_card (List.finRange m) (List.finRange n) B).symm
  rw [hfixed] at h
  exact h

theorem pairClassBit_symm {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (i j : Fin 3) (p : Pair m n) : inPairClass rl cl j i p=inPairClass rl cl i j p := by
  unfold inPairClass
  exact Bool.or_comm _ _

theorem singleton_pair_charge {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Matrix m n) (ps : List (Pair m n)) (had : Admissible (canonical m n hn) A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) (htau : tau≤1/100)
    (hcounts : ∀ i, (m : Rat)≤10*goodSingletonCount (full (canonical m n hn) A) rl cl tau i)
    (hrec : ∀ p∈ps, GoodEndpointLines (full (canonical m n hn) A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p)
    (i j : Fin 3) (hij : i≠j) (p : Pair m n) (hp : p∈ps) :
    ratBit (singletonBlock (full (canonical m n hn) A) rl cl tau i j p.1)+
      ratBit (singletonBlock (full (canonical m n hn) A) rl cl tau j i p.1)+
      ratBit (singletonBlock (full (canonical m n hn) A) rl cl tau i j p.2)+
      ratBit (singletonBlock (full (canonical m n hn) A) rl cl tau j i p.2)≤
      ratBit (inPairClass rl cl i j p)+
      2*ratBit (exceptionalCell (full (canonical m n hn) A) rl cl tau p.1)+
      2*ratBit (exceptionalCell (full (canonical m n hn) A) rl cl tau p.2) := by
  let O := full (canonical m n hn) A
  have h1 := singletonBlock_opposite_sum O rl cl tau i j hij p.1
  have h2 := singletonBlock_opposite_sum O rl cl tau i j hij p.2
  have hq0 := (ratBit_range (inPairClass rl cl i j p)).1
  have he10 := (ratBit_range (exceptionalCell O rl cl tau p.1)).1
  have he20 := (ratBit_range (exceptionalCell O rl cl tau p.2)).1
  by_cases he1 : exceptionalCell O rl cl tau p.1=true
  · have heq : ratBit (exceptionalCell O rl cl tau p.1)=1 := by simp [he1,ratBit]
    change _≤ratBit (inPairClass rl cl i j p)+2*ratBit (exceptionalCell O rl cl tau p.1)+
      2*ratBit (exceptionalCell O rl cl tau p.2)
    rw [heq]
    grind
  · by_cases he2 : exceptionalCell O rl cl tau p.2=true
    · have heq : ratBit (exceptionalCell O rl cl tau p.2)=1 := by simp [he2,ratBit]
      change _≤ratBit (inPairClass rl cl i j p)+2*ratBit (exceptionalCell O rl cl tau p.1)+
        2*ratBit (exceptionalCell O rl cl tau p.2)
      rw [heq]
      grind
    · have hg1 := (exceptional_false_iff O rl cl tau p.1).mp (Bool.eq_false_iff.mpr he1)
      have hg2 := (exceptional_false_iff O rl cl tau p.2).mp (Bool.eq_false_iff.mpr he2)
      have hgood : GoodEndpointLines O rl cl tau p := ⟨hg1.1,hg2.1,hg1.2.1,hg2.2.1⟩
      have hoff : OffdiagonalEndpoints rl cl p := ⟨hg1.2.2,hg2.2.2⟩
      have hr := hrec p hp hgood hoff
      have hnot : ¬(pairCapacity n≤p.1.1.val ∧ pairCapacity n≤p.2.1.val) := by
        intro hs
        exact canonical_no_good_singleton_pair hm hn A ps had rl cl tau htau hcounts p hp hr hoff
          ⟨hg1.2.1,hg2.2.1⟩ hs.1 hs.2
      have hsone : ratBit (singletonBlock O rl cl tau i j p.1)+ratBit (singletonBlock O rl cl tau j i p.1)+
          ratBit (singletonBlock O rl cl tau i j p.2)+ratBit (singletonBlock O rl cl tau j i p.2)≤1 := by
        by_cases hs1 : pairCapacity n≤p.1.1.val
        · have hs2 : ¬pairCapacity n≤p.2.1.val := by grind
          rw [singletonBlock_zero_non_singleton O rl cl tau i j p.2 hs2,
            singletonBlock_zero_non_singleton O rl cl tau j i p.2 hs2]
          simpa only [show ratBit false=(0:Rat) from rfl,Rat.add_zero] using h1
        · rw [singletonBlock_zero_non_singleton O rl cl tau i j p.1 hs1,
            singletonBlock_zero_non_singleton O rl cl tau j i p.1 hs1]
          simpa only [show ratBit false=(0:Rat) from rfl,Rat.zero_add] using h2
      have hb11 := singletonBlock_le_block O rl cl tau i j p.1
      have hb12 := singletonBlock_le_block O rl cl tau i j p.2
      have hb21 := singletonBlock_le_block O rl cl tau j i p.1
      have hb22 := singletonBlock_le_block O rl cl tau j i p.2
      have hq1 := reciprocal_block_charge rl cl i j hij p hr
      have hq2 := reciprocal_block_charge rl cl j i (Ne.symm hij) p hr
      rw [pairClassBit_symm] at hq2
      cases hq : inPairClass rl cl i j p <;>
        simp only [hq,show ratBit false=(0:Rat) from rfl,show ratBit true=(1:Rat) from rfl] at hq1 hq2 ⊢ <;>
        grind

theorem singleton_pair_aggregate {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Matrix m n) (ps : List (Pair m n)) (had : Admissible (canonical m n hn) A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) (htau : tau≤1/100)
    (hcounts : ∀ i, (m : Rat)≤10*goodSingletonCount (full (canonical m n hn) A) rl cl tau i)
    (hrec : ∀ p∈ps, GoodEndpointLines (full (canonical m n hn) A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p)
    (i j : Fin 3) (hij : i≠j) :
    goodSingletonCount (full (canonical m n hn) A) rl cl tau i*(n : Rat)*classMass cl j+
      goodSingletonCount (full (canonical m n hn) A) rl cl tau j*(n : Rat)*classMass cl i≤
      pairClassCount rl cl ps i j+2*(fixedCount (canonical m n hn) : Rat)+
      2*totalError (full (canonical m n hn) A) rl cl+
      2*exceptionalSelectedCount A (full (canonical m n hn) A) rl cl tau := by
  let B := canonical m n hn
  let O := full B A
  have h := sum_le ps _ _ (fun p hp => singleton_pair_charge hm hn A ps had rl cl tau htau hcounts hrec i j hij p hp)
  have h1 := endpoint_sum_cover B A ps had (fun p => ratBit (singletonBlock O rl cl tau i j p))
  have h2 := endpoint_sum_cover B A ps had (fun p => ratBit (singletonBlock O rl cl tau j i p))
  have he := endpoint_sum_cover B A ps had (fun p => ratBit (exceptionalCell O rl cl tau p))
  unfold endpointSum at h1 h2 he
  simp only [sum_add,sum_mul_left] at h h1 h2 he
  change _=singletonSelectedBlock A O rl cl tau i j at h1
  change _=singletonSelectedBlock A O rl cl tau j i at h2
  change _=exceptionalSelectedCount A O rl cl tau at he
  have hl1 := singleton_selected_block_lower hn B A rl cl tau i j hij
  have hl2 := singleton_selected_block_lower hn B A rl cl tau j i (Ne.symm hij)
  change _≤pairClassCount rl cl ps i j+_+_ at h
  grind

#print axioms singleton_selected_block_lower
#print axioms singleton_pair_charge
#print axioms singleton_pair_aggregate
end CanonicalThird


==> anc/lean/additional-lean-companion/window-consequences/source/CanonicalGap.lean <==
import CanonicalStructuralBarrier

namespace CanonicalThird
open OriginalAugmented TerminalBases CleanHoles CleanHolesComplete StabilityCleanup
  FiniteRatSums BooleanMatrixGeometry MinimumEndpoint RationalSampling ListRatCounting

def gapConstant : Rat := 1000000000000000000000000
def cleanupTau : Rat := 1/100
def canonicalError (eta : Rat) : Rat := 10000000000000000*eta
def canonicalDelta {m n : Nat} (ps : List (Pair m n)) : Rat :=
  densityDeficit ps+1/(m : Rat)+1/(n : Rat)

theorem cleanupTau_positive : 0<cleanupTau := by
  have h := Rat.inv_pos.mpr (by decide : (0:Rat)<100)
  unfold cleanupTau
  grind

theorem paperEta_delta_identity {m n : Nat} (B : Matrix m n) (ps : List (Pair m n)) :
    paperEta B ps=canonicalDelta ps+fixedRatio B := rfl

theorem canonicalDelta_positive {m n : Nat} (hm : 0<m) (hn : 0<n) (ps : List (Pair m n)) :
    0<canonicalDelta ps := by
  exact StabilityComplete.delta_positive m n hm hn (densityDeficit ps) (densityDeficit_conditions ps).1

theorem canonical_eta_bound {m n : Nat} (hm : 0<m) (hn : 0<n) (hshape : n^2≤m)
    (ps : List (Pair m n)) : paperEta (canonical m n hn) ps≤3*canonicalDelta ps := by
  let B := canonical m n hn
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmn := Rat.mul_pos hmR hnR
  have hmi := Rat.inv_pos.mpr hmR
  have hni := Rat.inv_pos.mpr hnR
  have hd0 := (densityDeficit_conditions ps).1
  have hdeltaN : 1/(n : Rat)≤canonicalDelta ps := by unfold canonicalDelta; grind
  have hdin := Rat.mul_le_mul_of_nonneg_right hdeltaN (Rat.le_of_lt hnR)
  rw [Rat.div_mul_cancel (by grind : (n : Rat)≠0)] at hdin
  have hdm := Rat.mul_le_mul_of_nonneg_left hdin (Rat.le_of_lt hmR)
  have hF := Rat.natCast_le_natCast.mpr (canonical_fixed_count_bound m n hn hshape)
  rw [Rat.natCast_mul,Rat.natCast_mul] at hF
  have hfr := fixedRatio_area hm hn B
  have hf : fixedRatio B≤2*canonicalDelta ps := by
    apply Rat.le_of_mul_le_mul_right (c := (m : Rat)*(n : Rat)) ?_ hmn
    grind
  rw [paperEta_delta_identity]
  change canonicalDelta ps+fixedRatio B≤3*canonicalDelta ps
  grind

theorem canonical_output_division (eta : Rat) :
    outputConstant*eta/cleanupTau=canonicalError eta := by
  have ht : cleanupTau≠0 := by have h := cleanupTau_positive; grind
  have hcan := Rat.div_mul_cancel (a := outputConstant*eta) ht
  have h100 : cleanupTau*100=1 := Rat.div_mul_cancel (by decide)
  have hs := congrArg (fun x : Rat => x*100) hcan
  unfold outputConstant canonicalError at *
  grind

theorem canonical_small_numeric (d eta : Rat) (hd : 0≤d) (hsmall : gapConstant*d≤1)
    (heta : eta≤3*d) :
    eta≤cleanupTau/smallnessDenominator ∧ 10000*canonicalError eta≤1 ∧
    90000*(outputConstant*eta)≤1 ∧ 200*canonicalError eta≤gapConstant*d := by
  have hscale : 100000000000000000000*eta≤1 := by unfold gapConstant at hsmall; grind
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := smallnessDenominator) ?_
      (by unfold smallnessDenominator; decide)
    rw [Rat.div_mul_cancel (by unfold smallnessDenominator; decide)]
    apply Rat.le_of_mul_le_mul_right (c := (100:Rat)) ?_ (by decide)
    rw [show cleanupTau*100=(1:Rat) from Rat.div_mul_cancel (by decide)]
    unfold smallnessDenominator
    grind
  · constructor
    · unfold canonicalError
      have hid : 10000*(10000000000000000*eta)=(100000000000000000000:Rat)*eta := by grind
      rw [hid]
      exact hscale
    · constructor
      · unfold outputConstant gapConstant at *
        grind
      · unfold canonicalError gapConstant at *
        grind

theorem class_mass_close_lower (x : Rat) (h : 90000*(x-1/3)^2≤1) : 33≤100*x := by
  have hid : (300*x-100)^2=90000*(x-1/3)^2 := by grind
  have hh := StabilityClustering.square_le_one_interval (300*x-100) (by grind)
  grind

/-- The complete clean-holes theorem constructs the partition used to derive
    the actual canonical singleton-half obstruction. -/
theorem canonical_small_gap {m n : Nat} (hm : 0<m) (hn : 0<n) (hshape : n^2≤m)
    (A : Matrix m n) (ps : List (Pair m n)) (had : Admissible (canonical m n hn) A ps)
    (hsmall : gapConstant*canonicalDelta ps≤1) :
    (m : Rat)-(n : Rat)^2≤gapConstant*canonicalDelta ps*(m : Rat) := by
  let B := canonical m n hn
  let q := paperEta B ps
  let e := canonicalError q
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmn := Rat.mul_pos hmR hnR
  have hd := canonicalDelta_positive hm hn ps
  have heta := canonical_eta_bound hm hn hshape ps
  have hnum := canonical_small_numeric (canonicalDelta ps) q (Rat.le_of_lt hd) hsmall heta
  have hq0 : 0≤q := by
    have hp := eta_positive hm hn B (densityDeficit ps) (densityDeficit_conditions ps).1
    exact Rat.le_of_lt hp
  have he : 0≤e := by dsimp [e,canonicalError]; grind
  have hqle : q≤e := by dsimp [e,canonicalError]; grind
  have hCout : outputConstant*q≤e := by dsimp [e,canonicalError]; unfold outputConstant; grind
  have hdiv : outputConstant*q/cleanupTau=e := canonical_output_division q
  obtain ⟨rl,cl,hlower,hedit,hmass,hbad,hnonrec,hrec,hclasses,hholes⟩ :=
    finite_paper_eta_clean_holes hm hn B A ps had cleanupTau cleanupTau_positive
      (by unfold cleanupTau; exact Rat.le_refl) hnum.1
  have hbadR : badRowFraction (full B A) rl cl cleanupTau≤e := by
    have hh := hbad.1
    rw [hdiv] at hh
    exact hh
  have hbadC : badColFraction (full B A) rl cl cleanupTau≤e := by
    have hh := hbad.2
    rw [hdiv] at hh
    exact hh
  have hbr : countBits (fun r => !(goodRow (full B A) rl cl cleanupTau r))≤e*(m : Rat) := by
    rw [countBits_avg hm]
    change (m : Rat)*badRowFraction (full B A) rl cl cleanupTau≤e*(m : Rat)
    have hh := Rat.mul_le_mul_of_nonneg_left hbadR (Rat.le_of_lt hmR)
    grind
  have hbc : countBits (fun c => !(goodCol (full B A) rl cl cleanupTau c))≤e*(n : Rat) := by
    rw [countBits_avg hn]
    change (n : Rat)*badColFraction (full B A) rl cl cleanupTau≤e*(n : Rat)
    have hh := Rat.mul_le_mul_of_nonneg_left hbadC (Rat.le_of_lt hnR)
    grind
  have hbrsmall : 10000*countBits (fun r => !(goodRow (full B A) rl cl cleanupTau r))≤(m : Rat) := by
    have hh := Rat.mul_le_mul_of_nonneg_right hnum.2.1 (Rat.le_of_lt hmR)
    grind
  have hbcsmall : 10000*countBits (fun c => !(goodCol (full B A) rl cl cleanupTau c))≤(n : Rat) := by
    have hh := Rat.mul_le_mul_of_nonneg_right hnum.2.1 (Rat.le_of_lt hnR)
    grind
  have hrmass0 := CleanHolesComplete.massDeviation_nonneg rl
  have hcmass0 := CleanHolesComplete.massDeviation_nonneg cl
  have hcloseR : ∀ i, 33≤100*classMass rl i := by
    intro i
    have hh := square_le_massDeviation rl i
    apply class_mass_close_lower
    have hq := hnum.2.2.1
    grind
  have hcloseC : ∀ i, 33≤100*classMass cl i := by
    intro i
    have hh := square_le_massDeviation cl i
    apply class_mass_close_lower
    have hq := hnum.2.2.1
    grind
  have hcounts : ∀ i, (m : Rat)≤10*goodSingletonCount (full B A) rl cl cleanupTau i := by
    intro i
    exact good_singletons_tenth hm hn hshape A ps had rl cl cleanupTau hholes
      hbrsmall hbcsmall i (hcloseR i) (hcloseC i)
  have hrawEdit : totalError (full B A) rl cl≤e*((m : Rat)*(n : Rat)) := by
    rw [totalError_ratio hm hn]
    have hh := Rat.mul_le_mul_of_nonneg_right (Rat.le_trans hedit hCout) (Rat.le_of_lt hmn)
    grind
  have hfixed : (fixedCount B : Rat)≤e*((m : Rat)*(n : Rat)) := by
    have hf : fixedRatio B≤e := by
      have hid := paperEta_delta_identity B ps
      change q=canonicalDelta ps+fixedRatio B at hid
      grind
    have hh := Rat.mul_le_mul_of_nonneg_right hf (Rat.le_of_lt hmn)
    have harea := fixedRatio_area hm hn B
    grind
  have hgap : ∀ i j, i≠j →
      0≤classMass rl i*classMass cl j*((m : Rat)*(n : Rat))-pairClassCount rl cl ps i j ∧
      classMass rl i*classMass cl j*((m : Rat)*(n : Rat))-pairClassCount rl cl ps i j≤e*((m : Rat)*(n : Rat)) := by
    intro i j hij
    have hh := (hclasses i j hij).2
    rw [hdiv] at hh
    exact hh
  have hbarrier := canonical_structural_barrier hm hn hshape A ps had rl cl cleanupTau
    (by unfold cleanupTau; exact Rat.le_refl) hcounts hrec e he (fun i => (hlower i).2)
    hgap hfixed hrawEdit hbr hbc
  have hscaled := Rat.mul_le_mul_of_nonneg_right hnum.2.2.2 (Rat.le_of_lt hmR)
  grind

theorem canonical_gap_bound {m n : Nat} (hm : 0<m) (hn : 0<n) (hshape : n^2≤m)
    (A : Matrix m n) (ps : List (Pair m n)) (had : Admissible (canonical m n hn) A ps) :
    (m : Rat)-(n : Rat)^2≤gapConstant*canonicalDelta ps*(m : Rat) := by
  by_cases hsmall : gapConstant*canonicalDelta ps≤1
  · exact canonical_small_gap hm hn hshape A ps had hsmall
  · have hmR : (0:Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
    have hlarge : 1≤gapConstant*canonicalDelta ps := by grind
    have hh := Rat.mul_le_mul_of_nonneg_right hlarge (Rat.le_of_lt hmR)
    have hsq : (0:Rat)≤(n : Rat)^2 := Lean.Grind.OrderedRing.sq_nonneg
    grind

#print axioms canonical_eta_bound
#print axioms canonical_small_numeric
#print axioms canonical_small_gap
#print axioms canonical_gap_bound
end CanonicalThird


==> anc/lean/additional-lean-companion/window-consequences/source/CanonicalHalfScalar.lean <==
import CanonicalAggregate

namespace CanonicalThird
open StabilityCleanup

theorem mass_alignment (r p : Fin 3 → Rat) (Q : Fin 3 → Fin 3 → Rat) (e : Rat)
    (hrsum : r 0+r 1+r 2=1) (hpsum : p 0+p 1+p 2=1)
    (hsym : ∀ i j, Q i j=Q j i)
    (hgap : ∀ i j, i≠j → 0≤r i*p j-Q i j ∧ r i*p j-Q i j≤e) :
    ∀ i, r i-p i≤2*e := by
  have h01 := hgap 0 1 (by decide); have h10 := hgap 1 0 (by decide)
  have h02 := hgap 0 2 (by decide); have h20 := hgap 2 0 (by decide)
  have h12 := hgap 1 2 (by decide); have h21 := hgap 2 1 (by decide)
  have hs01 := hsym 0 1; have hs02 := hsym 0 2; have hs12 := hsym 1 2
  have hid0 : r 0-p 0=(r 0*p 1-r 1*p 0)+(r 0*p 2-r 2*p 0) := by grind
  have hid1 : r 1-p 1=(r 1*p 0-r 0*p 1)+(r 1*p 2-r 2*p 1) := by grind
  have hid2 : r 2-p 2=(r 2*p 0-r 0*p 2)+(r 2*p 1-r 1*p 2) := by grind
  intro i
  rcases fin_three_cases i with hi | hi | hi <;> subst i <;> grind

theorem weight_half_barrier (p s : Fin 3 → Rat) (h : Rat)
    (hpsum : p 0+p 1+p 2=1) (hupper : ∀ i, 2*p i≤1)
    (hpair : ∀ i j, i≠j → s i+s j≤1+h) :
    2*(p 0*s 0+p 1*s 1+p 2*s 2)≤1+h := by
  have h01 := Rat.mul_le_mul_of_nonneg_left (hpair 0 1 (by decide))
    (show 0≤1-2*p 2 by have hh := hupper 2; grind)
  have h02 := Rat.mul_le_mul_of_nonneg_left (hpair 0 2 (by decide))
    (show 0≤1-2*p 1 by have hh := hupper 1; grind)
  have h12 := Rat.mul_le_mul_of_nonneg_left (hpair 1 2 (by decide))
    (show 0≤1-2*p 0 by have hh := hupper 0; grind)
  have hidL : (1-2*p 2)*(s 0+s 1)+(1-2*p 1)*(s 0+s 2)+(1-2*p 0)*(s 1+s 2)=
      2*(p 0*s 0+p 1*s 1+p 2*s 2) := by grind
  have hidR : (1-2*p 2)*(1+h)+(1-2*p 1)*(1+h)+(1-2*p 0)*(1+h)=1+h := by grind
  grind

theorem quarter_product_lower (a b : Rat) (ha : 1/4≤a) (hb : 1/4≤b) :
    1≤16*a*b := by
  have ha4 : 1≤4*a := by
    have hh := Rat.mul_le_mul_of_nonneg_left ha (by decide : (0:Rat)≤4)
    have hq : 4*(1/4 : Rat)=1 := by grind
    rw [hq] at hh
    exact hh
  have hb4 : 1≤4*b := by
    have hh := Rat.mul_le_mul_of_nonneg_left hb (by decide : (0:Rat)≤4)
    have hq : 4*(1/4 : Rat)=1 := by grind
    rw [hq] at hh
    exact hh
  have hp := Rat.mul_le_mul_of_nonneg_right ha4 (show 0≤4*b by grind)
  grind

theorem scalar_singleton_half (r p s : Fin 3 → Rat) (Q : Fin 3 → Fin 3 → Rat) (e : Rat)
    (he : 0≤e) (hrsum : r 0+r 1+r 2=1) (hpsum : p 0+p 1+p 2=1)
    (hplower : ∀ i, 1/4≤p i)
    (hsym : ∀ i j, Q i j=Q j i)
    (hgap : ∀ i j, i≠j → 0≤r i*p j-Q i j ∧ r i*p j-Q i j≤e)
    (hpair : ∀ i j, i≠j → s i*p j+s j*p i≤Q i j+10*e) :
    2*(s 0+s 1+s 2)≤1+192*e := by
  have halign := mass_alignment r p Q e hrsum hpsum hsym hgap
  have hp0 : ∀ i, 0<p i := by intro i; have hi := hplower i; grind
  have hpupper : ∀ i, 2*p i≤1 := by
    have h0 := hplower 0; have h1 := hplower 1; have h2 := hplower 2
    intro i
    rcases fin_three_cases i with hi | hi | hi <;> subst i <;> grind
  let sigma := fun i => s i/p i
  have hsigma : ∀ i j, i≠j → sigma i+sigma j≤1+192*e := by
    intro i j hij
    have hpj0 := hp0 j
    have hpi0 := hp0 i
    have hpij0 := Rat.mul_pos hpi0 hpj0
    have hq := (hgap i j hij).1
    have hs := hpair i j hij
    have ha := halign i
    have ham := Rat.mul_le_mul_of_nonneg_right ha (Rat.le_of_lt hpj0)
    have hpj1 : p j≤1 := by have hh := hpupper j; grind
    have heap := Rat.mul_le_mul_of_nonneg_left hpj1 (show 0≤2*e by grind)
    have hraw : s i*p j+s j*p i-p i*p j≤12*e := by grind
    have hprod := quarter_product_lower (p i) (p j) (hplower i) (hplower j)
    have hscale := Rat.mul_le_mul_of_nonneg_left hprod (show 0≤12*e by grind)
    have hi := Rat.div_mul_cancel (a := s i) (b := p i) (by grind : p i≠0)
    have hj := Rat.div_mul_cancel (a := s j) (b := p j) (by grind : p j≠0)
    have hident : (sigma i+sigma j-1)*(p i*p j)=s i*p j+s j*p i-p i*p j := by
      dsimp [sigma]
      grind
    have hscaled : (sigma i+sigma j-1)*(p i*p j)≤(192*e)*(p i*p j) := by
      rw [hident]
      grind
    have hcut := Rat.le_of_mul_le_mul_right hscaled hpij0
    grind
  have hw := weight_half_barrier p sigma (192*e) hpsum hpupper hsigma
  have h0 := Rat.div_mul_cancel (a := s 0) (b := p 0) (by have hh := hp0 0; grind)
  have h1 := Rat.div_mul_cancel (a := s 1) (b := p 1) (by have hh := hp0 1; grind)
  have h2 := Rat.div_mul_cancel (a := s 2) (b := p 2) (by have hh := hp0 2; grind)
  dsimp [sigma] at hw
  grind

#print axioms mass_alignment
#print axioms weight_half_barrier
#print axioms scalar_singleton_half
end CanonicalThird


==> anc/lean/additional-lean-companion/window-consequences/source/CanonicalPairCounts.lean <==
import CanonicalSingletons
import MixingIncidence

namespace CanonicalThird
open OriginalAugmented TerminalBases CleanHoles CleanHolesComplete StabilityCleanup
  FiniteRatSums BooleanMatrixGeometry MinimumEndpoint RationalSampling ListRatCounting

def pairOutside {m n : Nat} (hn : 0<n) (cl : Fin n → Fin 3) (i : Fin 3) (r : Fin m) : Bool :=
  decide (r.val<pairCapacity n ∧ ∀ c, canonical m n hn r c=true → cl c≠i)

def pairHasBadColumn {m n : Nat} (hn : 0<n) (bad : Fin n → Bool) (r : Fin m) : Bool :=
  decide (r.val<pairCapacity n ∧ ∃ c, canonical m n hn r c=true ∧ bad c=true)

theorem card_rat_countBits (k : Nat) (P : Fin k → Bool) :
    (ElementaryMixing.card k P : Rat)=countBits P :=
  (sum_bits_filter_card (List.finRange k) P).symm

theorem fsum_bit_card (k : Nat) (P : Fin k → Bool) :
    EvenParity.fsum k (fun x => EvenParity.bit (P x))=ElementaryMixing.card k P :=
  EvenParity.nsum_bit_filter _ _

theorem nsum_filter_mask {α : Type} (xs : List α) (P : α → Bool) (f : α → Nat) :
    EvenParity.nsum (xs.filter P) f=EvenParity.nsum xs (fun x => if P x then f x else 0) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => cases hp : P x <;> simp [EvenParity.nsum,hp,ih]

theorem restrictedRow_eq_degree {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) (r : Fin m)
    (h : ∀ c, B r c=true → C c=true) :
    ElementaryMixing.restrictedRow B C r=EvenParity.degree B r := by
  unfold ElementaryMixing.restrictedRow ElementaryMixing.members
  rw [nsum_filter_mask]
  apply EvenParity.nsum_congr
  intro c hc
  have hh := h c
  cases hb : B r c <;> cases hC : C c <;> simp_all [EvenParity.bit]

/-- Restricted pair count, with the diagonal contribution counted exactly. -/
theorem restricted_pair_count {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B)
    (C : Fin n → Bool) :
    EvenParity.fsum m (fun r => ElementaryMixing.restrictedRow B C r*
      (ElementaryMixing.restrictedRow B C r-1))≤(ElementaryMixing.card n C)^2 := by
  have hpt : ∀ c d : Fin n, EvenParity.common B c d≤
      1+(if d=c then ElementaryMixing.colDegree B c else 0) := by
    intro c d
    by_cases hd : d=c
    · subst d
      rw [ElementaryMixing.common_diagonal]
      simp
    · simpa only [hd,ite_false,Nat.add_zero] using EvenParity.common_le_one B hc4 c d (Ne.symm hd)
  have hr : ∀ c∈ElementaryMixing.members n C,
      EvenParity.nsum (ElementaryMixing.members n C) (fun d => EvenParity.common B c d)≤
        ElementaryMixing.card n C+ElementaryMixing.colDegree B c := by
    intro c hc
    have h := EvenParity.nsum_le (ElementaryMixing.members n C) _ _ (fun d hd => hpt c d)
    rw [EvenParity.nsum_add,EvenParity.nsum_const,
      ElementaryMixing.selected_diagonal_sum C (ElementaryMixing.colDegree B c) c hc] at h
    simpa only [Nat.mul_one] using h
  have hsum := EvenParity.nsum_le (ElementaryMixing.members n C) _ _ hr
  rw [←ElementaryMixing.restricted_square_common,EvenParity.nsum_add,EvenParity.nsum_const,
    ←ElementaryMixing.restrictedCount_columns] at hsum
  have hid : ElementaryMixing.restrictedSquare B C=
      EvenParity.fsum m (fun r => ElementaryMixing.restrictedRow B C r*
        (ElementaryMixing.restrictedRow B C r-1))+ElementaryMixing.restrictedCount B C := by
    unfold ElementaryMixing.restrictedSquare
    rw [EvenParity.fsum_congr m _ _ (fun r => UnrestrictedUniform.degree_square_identity _),EvenParity.fsum_add]
    rfl
  rw [hid] at hsum
  change _≤ElementaryMixing.card n C*ElementaryMixing.card n C+_ at hsum
  rw [←Nat.pow_two] at hsum
  omega

theorem canonical_pair_outside_bound {m n : Nat} (hn : 0<n)
    (cl : Fin n → Fin 3) (i : Fin 3) :
    2*countBits (pairOutside (m := m) hn cl i)≤
      (ElementaryMixing.card n (fun c => decide (cl c≠i)) : Rat)^2 := by
  let B := canonical m n hn
  let C := fun c => decide (cl c≠i)
  have hp : ∀ r : Fin m, 2*EvenParity.bit (pairOutside hn cl i r)≤
      ElementaryMixing.restrictedRow B C r*(ElementaryMixing.restrictedRow B C r-1) := by
    intro r
    by_cases ho : pairOutside hn cl i r=true
    · have hh := of_decide_eq_true ho
      have hrestrict := restrictedRow_eq_degree B C r (by
        intro c hc
        exact decide_eq_true (hh.2 c hc))
      rw [pair_row_degree m n hn r hh.1] at hrestrict
      simp [ho,EvenParity.bit,hrestrict]
    · have hf := Bool.eq_false_iff.mpr ho
      simp [hf,EvenParity.bit]
  have h := EvenParity.fsum_le m _ _ hp
  rw [EvenParity.fsum_mul_left,fsum_bit_card] at h
  have hb := restricted_pair_count B (terminal_C4Free m n hn) C
  have hnat := Nat.le_trans h hb
  have hq := Rat.natCast_le_natCast.mpr hnat
  rw [Rat.natCast_mul,Rat.natCast_pow] at hq
  change 2*(ElementaryMixing.card m (pairOutside hn cl i) : Rat)≤
    (ElementaryMixing.card n C : Rat)^2 at hq
  rw [card_rat_countBits] at hq
  exact hq

theorem canonical_bad_pair_bound {m n : Nat} (hn : 0<n) (bad : Fin n → Bool) :
    countBits (pairHasBadColumn (m := m) hn bad)≤(n : Rat)*countBits bad := by
  let B := canonical m n hn
  have hp : ∀ r : Fin m, EvenParity.bit (pairHasBadColumn hn bad r)≤
      EvenParity.fsum n (fun c => EvenParity.bit (bad c)*EvenParity.rowCover B r c) := by
    intro r
    by_cases hb : pairHasBadColumn hn bad r=true
    · obtain ⟨hr,c,hBc,hbad⟩ := of_decide_eq_true hb
      have hdeg := pair_row_degree m n hn r hr
      have hBc' : B r c=true := hBc
      have hdeg' : EvenParity.degree B r=2 := hdeg
      have h := EvenParity.fsum_member_le n
        (fun c => EvenParity.bit (bad c)*EvenParity.rowCover B r c) c
      simp [EvenParity.rowCover,hBc',hdeg',EvenParity.bit,hbad,hb] at h ⊢
      exact h
    · have hf := Bool.eq_false_iff.mpr hb
      simp [hf,EvenParity.bit]
  have h := EvenParity.fsum_le m _ _ hp
  rw [EvenParity.fsum_swap] at h
  have hcol : ∀ c : Fin n,
      EvenParity.fsum m (fun r => EvenParity.bit (bad c)*EvenParity.rowCover B r c)=
        EvenParity.bit (bad c)*EvenParity.columnCover B c := by
    intro c
    exact EvenParity.fsum_mul_left m _ _
  rw [EvenParity.fsum_congr n _ _ hcol,fsum_bit_card] at h
  have hcap : ∀ c : Fin n, EvenParity.columnCover B c≤n := by
    intro c
    have hh := EvenParity.leave_cover_identity B (terminal_C4Free m n hn) c
    omega
  have hs := EvenParity.fsum_le n
    (fun c => EvenParity.bit (bad c)*EvenParity.columnCover B c)
    (fun c => EvenParity.bit (bad c)*n) (fun c => Nat.mul_le_mul_left _ (hcap c))
  rw [EvenParity.fsum_mul,fsum_bit_card] at hs
  have hnat := Nat.le_trans h hs
  have hrat := Rat.natCast_le_natCast.mpr hnat
  rw [Rat.natCast_mul] at hrat
  change (ElementaryMixing.card m (pairHasBadColumn hn bad) : Rat)≤
    (ElementaryMixing.card n bad : Rat)*(n : Rat) at hrat
  rw [card_rat_countBits,card_rat_countBits] at hrat
  grind

#print axioms restricted_pair_count
#print axioms canonical_pair_outside_bound
#print axioms canonical_bad_pair_bound
end CanonicalThird


==> anc/lean/additional-lean-companion/window-consequences/source/CanonicalSingletonMass.lean <==
import CanonicalPairCounts

namespace CanonicalThird
open OriginalAugmented TerminalBases CleanHoles CleanHolesComplete StabilityCleanup
  FiniteRatSums BooleanMatrixGeometry MinimumEndpoint RationalSampling ListRatCounting

theorem outside_class_count (n : Nat) (hn : 0<n) (cl : Fin n → Fin 3) (i : Fin 3) :
    (ElementaryMixing.card n (fun c => decide (cl c≠i)) : Rat)=
      (n : Rat)*(1-classMass cl i) := by
  rw [card_rat_countBits]
  have hp : ∀ c∈List.finRange n, ratBit (decide (cl c≠i))=1-classBit (cl c) i := by
    intro c hc
    by_cases he : cl c=i <;> simp [he,ratBit,classBit] <;> grind
  unfold countBits
  rw [sum_congr (List.finRange n) _ _ hp,sum_sub,sum_const,raw_class_mass hn]
  simp only [List.length_finRange]
  grind

/-- A good pair row either touches a bad fixed column or has both fixed
    columns outside its own column class, by the exact good diagonal holes. -/
theorem row_class_singleton_decomposition {m n : Nat} (hn : 0<n)
    (A : Matrix m n) (ps : List (Pair m n)) (had : Admissible (canonical m n hn) A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat)
    (hholes : ∀ r c, goodRow (full (canonical m n hn) A) rl cl tau r=true →
      goodCol (full (canonical m n hn) A) rl cl tau c=true → rl r=cl c →
      full (canonical m n hn) A r c=false) (i : Fin 3) (r : Fin m) :
    classBit (rl r) i≤ratBit (goodSingleton (full (canonical m n hn) A) rl cl tau i r)+
      ratBit (!(goodRow (full (canonical m n hn) A) rl cl tau r))+
      ratBit (pairHasBadColumn hn (fun c => !(goodCol (full (canonical m n hn) A) rl cl tau c)) r)+
      ratBit (pairOutside hn cl i r) := by
  let B := canonical m n hn
  let O := full B A
  let bad := fun c => !(goodCol O rl cl tau c)
  have hG0 := (ratBit_range (goodSingleton O rl cl tau i r)).1
  have hR0 := (ratBit_range (!(goodRow O rl cl tau r))).1
  have hP0 := (ratBit_range (pairHasBadColumn hn bad r)).1
  have hO0 := (ratBit_range (pairOutside hn cl i r)).1
  change classBit (rl r) i≤ratBit (goodSingleton O rl cl tau i r)+
    ratBit (!(goodRow O rl cl tau r))+ratBit (pairHasBadColumn hn bad r)+ratBit (pairOutside hn cl i r)
  by_cases hclass : rl r=i
  · simp only [classBit,hclass,ite_true]
    by_cases hgood : goodRow O rl cl tau r=true
    · by_cases hpair : r.val<pairCapacity n
      · by_cases hbad : pairHasBadColumn hn bad r=true
        · have hp1 : ratBit (pairHasBadColumn hn bad r)=1 := by simp [ratBit,hbad]
          rw [hp1]
          grind
        · have hall : ∀ c, B r c=true → goodCol O rl cl tau c=true := by
            intro c hBc
            by_cases hc : goodCol O rl cl tau c=true
            · exact hc
            · have hcf := Bool.eq_false_iff.mpr hc
              have hb : bad c=true := by simp [bad,hcf]
              have hex : pairHasBadColumn hn bad r=true := decide_eq_true ⟨hpair,c,hBc,hb⟩
              exact False.elim (hbad hex)
          have hav : ∀ c, B r c=true → cl c≠i := by
            intro c hBc he
            have hz := hholes r c hgood (hall c hBc) (by grind)
            have ho := base_preserved B A r c hBc
            change O r c=false at hz
            change O r c=true at ho
            simp [hz] at ho
          have hout : pairOutside hn cl i r=true := decide_eq_true ⟨hpair,hav⟩
          have hp1 : ratBit (pairOutside hn cl i r)=1 := by simp [ratBit,hout]
          rw [hp1]
          grind
      · have hsingle : pairCapacity n≤r.val := by omega
        have hG : goodSingleton O rl cl tau i r=true := decide_eq_true ⟨hsingle,hgood,hclass⟩
        have hg1 : ratBit (goodSingleton O rl cl tau i r)=1 := by simp [ratBit,hG]
        rw [hg1]
        grind
    · have hgf := Bool.eq_false_iff.mpr hgood
      have hb1 : ratBit (!(goodRow O rl cl tau r))=1 := by simp [ratBit,hgf]
      rw [hb1]
      grind
  · simp only [classBit,hclass,ite_false]
    grind

theorem good_singleton_raw_lower {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Matrix m n) (ps : List (Pair m n)) (had : Admissible (canonical m n hn) A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat)
    (hholes : ∀ r c, goodRow (full (canonical m n hn) A) rl cl tau r=true →
      goodCol (full (canonical m n hn) A) rl cl tau c=true → rl r=cl c →
      full (canonical m n hn) A r c=false) (i : Fin 3) :
    2*(m : Rat)*classMass rl i≤
      2*goodSingletonCount (full (canonical m n hn) A) rl cl tau i+
      2*countBits (fun r => !(goodRow (full (canonical m n hn) A) rl cl tau r))+
      2*(n : Rat)*countBits (fun c => !(goodCol (full (canonical m n hn) A) rl cl tau c))+
      ((n : Rat)*(1-classMass cl i))^2 := by
  let O := full (canonical m n hn) A
  have h := sum_le (List.finRange m) _ _
    (fun r hr => row_class_singleton_decomposition hn A ps had rl cl tau hholes i r)
  rw [sum_add,sum_add,sum_add,raw_class_mass hm] at h
  change (m : Rat)*classMass rl i≤goodSingletonCount O rl cl tau i+
    countBits (fun r => !(goodRow O rl cl tau r))+
    countBits (pairHasBadColumn hn (fun c => !(goodCol O rl cl tau c)))+
    countBits (pairOutside hn cl i) at h
  have hbad := canonical_bad_pair_bound (m := m) hn (fun c => !(goodCol O rl cl tau c))
  have hout := canonical_pair_outside_bound (m := m) hn cl i
  rw [outside_class_count n hn cl i] at hout
  grind

/-- The canonical pair-row count and global bad-line counts yield at least
    m/10 actual good singleton rows in each nearly balanced class. -/
theorem good_singletons_tenth {m n : Nat} (hm : 0<m) (hn : 0<n) (hshape : n^2≤m)
    (A : Matrix m n) (ps : List (Pair m n)) (had : Admissible (canonical m n hn) A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat)
    (hholes : ∀ r c, goodRow (full (canonical m n hn) A) rl cl tau r=true →
      goodCol (full (canonical m n hn) A) rl cl tau c=true → rl r=cl c →
      full (canonical m n hn) A r c=false)
    (hbr : 10000*countBits (fun r => !(goodRow (full (canonical m n hn) A) rl cl tau r))≤(m : Rat))
    (hbc : 10000*countBits (fun c => !(goodCol (full (canonical m n hn) A) rl cl tau c))≤(n : Rat))
    (i : Fin 3) (hrmass : 33≤100*classMass rl i) (hcmass : 33≤100*classMass cl i) :
    (m : Rat)≤10*goodSingletonCount (full (canonical m n hn) A) rl cl tau i := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  have hn2 : (n : Rat)^2≤(m : Rat) := by
    have h := Rat.natCast_le_natCast.mpr hshape
    simpa only [Rat.natCast_pow] using h
  let b : Rat := (n : Rat)*(1-classMass cl i)
  have hb0 : 0≤b := by
    have hid := outside_class_count n hn cl i
    have hzero : (0:Rat)≤(ElementaryMixing.card n (fun c => decide (cl c≠i)) : Rat) := Rat.natCast_nonneg
    grind
  have hpi := Rat.mul_le_mul_of_nonneg_right hcmass (Rat.le_of_lt hnR)
  have hb : 100*b≤67*(n : Rat) := by dsimp [b]; grind
  have hsquare := Rat.mul_nonneg (show 0≤67*(n : Rat)-100*b by grind)
    (show 0≤67*(n : Rat)+100*b by grind)
  have hb2 : 10000*b^2≤4489*(n : Rat)^2 := by grind
  have hri := Rat.mul_le_mul_of_nonneg_right hrmass (Rat.le_of_lt hmR)
  have hbcn := Rat.mul_le_mul_of_nonneg_right hbc (Rat.le_of_lt hnR)
  have hraw := good_singleton_raw_lower hm hn A ps had rl cl tau hholes i
  change 2*(m : Rat)*classMass rl i≤2*goodSingletonCount (full (canonical m n hn) A) rl cl tau i+
    2*countBits (fun r => !(goodRow (full (canonical m n hn) A) rl cl tau r))+
    2*(n : Rat)*countBits (fun c => !(goodCol (full (canonical m n hn) A) rl cl tau c))+b^2 at hraw
  grind

#print axioms row_class_singleton_decomposition
#print axioms good_singleton_raw_lower
#print axioms good_singletons_tenth
end CanonicalThird


==> anc/lean/additional-lean-companion/window-consequences/source/CanonicalSingletonTotal.lean <==
import CanonicalHalfScalar

namespace CanonicalThird
open OriginalAugmented TerminalBases CleanHoles CleanHolesComplete StabilityCleanup
  FiniteRatSums BooleanMatrixGeometry MinimumEndpoint RationalSampling ListRatCounting

theorem capacity_le_square (n : Nat) : 2*pairCapacity n≤n^2 := by
  rw [twice_capacity,Nat.pow_two]
  exact Nat.mul_le_mul_left n (Nat.sub_le n 1)

theorem capacity_le_rows (m n : Nat) (hshape : n^2≤m) : pairCapacity n≤m := by
  have h := capacity_le_square n
  omega

theorem canonical_fixed_count_bound (m n : Nat) (hn : 0<n) (hshape : n^2≤m) :
    2*fixedCount (canonical m n hn)≤3*m := by
  rw [terminal_fixedCount m n hn (capacity_le_rows m n hshape)]
  have h := capacity_le_square n
  omega

theorem singleton_count_total (m n : Nat) (hM : pairCapacity n≤m) :
    countBits (singletonRow (m := m) n)=(m : Rat)-(pairCapacity n : Rat) := by
  have hp : ∀ r : Fin m,
      (if r.val<pairCapacity n then 1 else 0)+EvenParity.bit (singletonRow n r)=1 := by
    intro r
    by_cases h : r.val<pairCapacity n
    · have hn : ¬pairCapacity n≤r.val := by omega
      simp [singletonRow,EvenParity.bit,h,hn]
    · have hn : pairCapacity n≤r.val := by omega
      simp [singletonRow,EvenParity.bit,h,hn]
  have h := EvenParity.fsum_congr m _ _ hp
  rw [EvenParity.fsum_add,fsum_prefix m (pairCapacity n) hM,fsum_bit_card,
    EvenParity.fsum_const] at h
  have hrat := congrArg (fun k : Nat => (k : Rat)) h
  dsimp only at hrat
  rw [Rat.natCast_add,Rat.natCast_mul,card_rat_countBits] at hrat
  grind

theorem singleton_good_bad_cover {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (r : Fin m) :
    ratBit (singletonRow n r)≤ratBit (goodSingleton O rl cl tau 0 r)+
      ratBit (goodSingleton O rl cl tau 1 r)+ratBit (goodSingleton O rl cl tau 2 r)+
      ratBit (!(goodRow O rl cl tau r)) := by
  have h0 := (ratBit_range (goodSingleton O rl cl tau 0 r)).1
  have h1 := (ratBit_range (goodSingleton O rl cl tau 1 r)).1
  have h2 := (ratBit_range (goodSingleton O rl cl tau 2 r)).1
  have hbad := (ratBit_range (!(goodRow O rl cl tau r))).1
  have hS := ratBit_range (singletonRow n r)
  by_cases hs : singletonRow n r=true
  · have hsval : pairCapacity n≤r.val := of_decide_eq_true hs
    by_cases hg : goodRow O rl cl tau r=true
    · rcases fin_three_cases (rl r) with hi | hi | hi <;>
        simp [goodSingleton,hsval,hg,hi,ratBit,hs] <;> grind
    · have hgf := Bool.eq_false_iff.mpr hg
      have hbeq : ratBit (!(goodRow O rl cl tau r))=1 := by simp [hgf,ratBit]
      rw [hbeq]
      grind
  · have hsf := Bool.eq_false_iff.mpr hs
    rw [hsf]
    change 0≤_
    grind

theorem singleton_total_le_good_and_bad {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) :
    countBits (singletonRow (m := m) n)≤goodSingletonCount O rl cl tau 0+
      goodSingletonCount O rl cl tau 1+goodSingletonCount O rl cl tau 2+
      countBits (fun r => !(goodRow O rl cl tau r)) := by
  have h := sum_le (List.finRange m) _ _ (fun r hr => singleton_good_bad_cover O rl cl tau r)
  rw [sum_add,sum_add,sum_add] at h
  exact h

#print axioms canonical_fixed_count_bound
#print axioms singleton_count_total
#print axioms singleton_total_le_good_and_bad
end CanonicalThird


==> anc/lean/additional-lean-companion/window-consequences/source/CanonicalSingletons.lean <==
import CleanHolesPaper
import TerminalDeficit
import OriginalFixedBase

namespace CanonicalThird
open PairedPivotCore OriginalAugmented TerminalBases
  CleanHoles CleanHolesComplete StabilityCleanup FiniteRatSums
  BooleanMatrixGeometry MinimumEndpoint RationalSampling ListRatCounting

abbrev canonical (m n : Nat) (hn : 0<n) : Matrix m n := terminalBase m n hn

def anchor (n : Nat) (hn : 0<n) : Fin n := ⟨0,hn⟩

def singletonRow {m : Nat} (n : Nat) (r : Fin m) : Bool := decide (pairCapacity n≤r.val)

def goodSingleton {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (i : Fin 3) (r : Fin m) : Bool :=
  decide (pairCapacity n≤r.val ∧ goodRow O rl cl tau r=true ∧ rl r=i)

def goodSingletonCount {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (i : Fin 3) : Rat := countBits (goodSingleton O rl cl tau i)

theorem singleton_anchor (m n : Nat) (hn : 0<n) (r : Fin m)
    (hs : pairCapacity n≤r.val) : canonical m n hn r (anchor n hn)=true := by
  exact (singleton_row_iff m n hn r (by omega) (anchor n hn)).mpr rfl

theorem singleton_selected_ne_anchor {m n : Nat} (hn : 0<n)
    (A : Matrix m n) (ps : List (Pair m n)) (had : Admissible (canonical m n hn) A ps)
    (r : Fin m) (c : Fin n) (hs : pairCapacity n≤r.val) (ha : A r c=true) : c≠anchor n hn := by
  intro he
  subst c
  have hz := had.disjoint r (anchor n hn) (singleton_anchor m n hn r hs)
  simp [hz] at ha

theorem goodSingleton_properties {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (i : Fin 3) (r : Fin m)
    (h : goodSingleton O rl cl tau i r=true) :
    pairCapacity n≤r.val ∧ goodRow O rl cl tau r=true ∧ rl r=i :=
  of_decide_eq_true h

theorem third_class (i j : Fin 3) (hij : i≠j) : ∃ k : Fin 3, k≠i ∧ k≠j := by
  have h : ∀ i j : Fin 3, i≠j → ∃ k : Fin 3, k≠i ∧ k≠j := by decide
  exact h i j hij

/-- A positive singleton class and two good columns in the other classes
    give an actual singleton witness. No goodness condition on the anchor occurs. -/
theorem singleton_witness_exists {m n : Nat} (hm : 0<m)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (tau : Rat) (htau : tau≤1/100) (i : Fin 3) (c d : Fin n)
    (hic : i≠cl c) (hid : i≠cl d)
    (hc : goodCol O rl cl tau c=true) (hd : goodCol O rl cl tau d=true)
    (hcount : (m : Rat)≤10*goodSingletonCount O rl cl tau i) :
    ∃ r : Fin m, goodSingleton O rl cl tau i r=true ∧ O r c=true ∧ O r d=true := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  have hcE := small_good_error m _ tau htau (of_decide_eq_true hc)
  have hdE := small_good_error m _ tau htau (of_decide_eq_true hd)
  apply Classical.byContradiction
  intro hnone
  have hp : ∀ r ∈ List.finRange m,
      ratBit (goodSingleton O rl cl tau i r)≤cellError O rl cl r c+cellError O rl cl r d := by
    intro r hr
    by_cases hg : goodSingleton O rl cl tau i r=true
    · have hgr := (goodSingleton_properties O rl cl tau i r hg).2.2
      have htc : templateMatrix rl cl r c=true := by simp [templateMatrix,hgr,hic]
      have htd : templateMatrix rl cl r d=true := by simp [templateMatrix,hgr,hid]
      have hnot : ¬(O r c=true ∧ O r d=true) := by
        intro hh
        exact hnone ⟨r,hg,hh.1,hh.2⟩
      cases hrc : O r c <;> cases hrd : O r d <;>
        simp [hg,ratBit,cellError,htc,htd,hrc,hrd,editBit] at hnot ⊢ <;> grind
    · have hg0 := Bool.eq_false_iff.mpr hg
      have hec : 0≤cellError O rl cl r c := editBit_nonneg _ _
      have hed : 0≤cellError O rl cl r d := editBit_nonneg _ _
      simp only [hg0,ratBit,Bool.false_eq_true,ite_false]
      grind
  have hs := sum_le (List.finRange m) _ _ hp
  rw [sum_add] at hs
  change goodSingletonCount O rl cl tau i≤colError O rl cl c+colError O rl cl d at hs
  grind

/-- Literal original C3 forbids two singleton endpoints in any reciprocal pair
    with good endpoint columns, provided every good singleton class is large. -/
theorem canonical_no_good_singleton_pair {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Matrix m n) (ps : List (Pair m n)) (had : Admissible (canonical m n hn) A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) (htau : tau≤1/100)
    (hcounts : ∀ i, (m : Rat)≤10*goodSingletonCount (full (canonical m n hn) A) rl cl tau i)
    (p : Pair m n) (hp : p∈ps)
    (hrec : Reciprocal rl cl p) (hoff : OffdiagonalEndpoints rl cl p)
    (hgc : goodCol (full (canonical m n hn) A) rl cl tau p.1.2=true ∧
      goodCol (full (canonical m n hn) A) rl cl tau p.2.2=true)
    (hs1 : pairCapacity n≤p.1.1.val) (hs2 : pairCapacity n≤p.2.1.val) : False := by
  let B := canonical m n hn
  let O := full B A
  have hij : rl p.1.1≠rl p.2.1 := by
    have h1 := hoff.1
    have h2 := hrec.2
    grind
  obtain ⟨k,hk1,hk2⟩ := third_class (rl p.1.1) (rl p.2.1) hij
  have hkC1 : k≠cl p.1.2 := by rw [←hrec.2]; exact hk2
  have hkC2 : k≠cl p.2.2 := by rw [←hrec.1]; exact hk1
  obtain ⟨r,hgr,hrc,hrd⟩ := singleton_witness_exists hm O rl cl tau htau k p.1.2 p.2.2
    hkC1 hkC2 hgc.1 hgc.2 (hcounts k)
  have hgrprops := goodSingleton_properties O rl cl tau k r hgr
  have hr1 : r≠p.1.1 := by intro he; rw [he] at hgrprops; grind
  have hr2 : r≠p.2.1 := by intro he; rw [he] at hgrprops; grind
  have hep := selected_endpoints B A ps had p hp
  have hc1 := singleton_selected_ne_anchor hn A ps had p.1.1 p.1.2 hs1 hep.1
  have hc2 := singleton_selected_ne_anchor hn A ps had p.2.1 p.2.2 hs2 hep.2
  have hro : O r (anchor n hn)=true := base_preserved B A r _ (singleton_anchor m n hn r hgrprops.1)
  have h1o : O p.1.1 (anchor n hn)=true := base_preserved B A p.1.1 _ (singleton_anchor m n hn p.1.1 hs1)
  have h2o : O p.2.1 (anchor n hn)=true := base_preserved B A p.2.1 _ (singleton_anchor m n hn p.2.1 hs2)
  exact had.c3 p hp r (anchor n hn) hr1 hr2 (Ne.symm hc1) (Ne.symm hc2)
    ⟨hro,hrc,hrd,h1o,h2o⟩

#print axioms singleton_anchor
#print axioms singleton_selected_ne_anchor
#print axioms singleton_witness_exists
#print axioms canonical_no_good_singleton_pair
end CanonicalThird


==> anc/lean/additional-lean-companion/window-consequences/source/CanonicalStructuralBarrier.lean <==
import CanonicalSingletonTotal

namespace CanonicalThird
open OriginalAugmented TerminalBases CleanHoles CleanHolesComplete StabilityCleanup
  FiniteRatSums BooleanMatrixGeometry MinimumEndpoint RationalSampling ListRatCounting

/-- The singleton-half barrier from actual global edit and bad-line counts.
    This intermediate theorem still takes the clean-hole partition as input;
    the final canonical-base theorem constructs it from the closed stability proof. -/
theorem canonical_structural_barrier {m n : Nat} (hm : 0<m) (hn : 0<n) (hshape : n^2≤m)
    (A : Matrix m n) (ps : List (Pair m n)) (had : Admissible (canonical m n hn) A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) (htau : tau≤1/100)
    (hcounts : ∀ i, (m : Rat)≤10*goodSingletonCount (full (canonical m n hn) A) rl cl tau i)
    (hrec : ∀ p∈ps, GoodEndpointLines (full (canonical m n hn) A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p)
    (e : Rat) (he : 0≤e) (hplower : ∀ i, 1/4≤classMass cl i)
    (hgap : ∀ i j, i≠j →
      0≤classMass rl i*classMass cl j*((m : Rat)*(n : Rat))-pairClassCount rl cl ps i j ∧
      classMass rl i*classMass cl j*((m : Rat)*(n : Rat))-pairClassCount rl cl ps i j≤e*((m : Rat)*(n : Rat)))
    (hfixed : (fixedCount (canonical m n hn) : Rat)≤e*((m : Rat)*(n : Rat)))
    (hedit : totalError (full (canonical m n hn) A) rl cl≤e*((m : Rat)*(n : Rat)))
    (hbr : countBits (fun r => !(goodRow (full (canonical m n hn) A) rl cl tau r))≤e*(m : Rat))
    (hbc : countBits (fun c => !(goodCol (full (canonical m n hn) A) rl cl tau c))≤e*(n : Rat)) :
    (m : Rat)-(n : Rat)^2≤200*e*(m : Rat) := by
  let B := canonical m n hn
  let O := full B A
  let r := classMass rl
  let p := classMass cl
  let Q := fun i j => pairClassCount rl cl ps i j/((m : Rat)*(n : Rat))
  let s := fun i => goodSingletonCount O rl cl tau i/(m : Rat)
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmn := Rat.mul_pos hmR hnR
  have hmne : (m : Rat)≠0 := by grind
  have hmnne : (m : Rat)*(n : Rat)≠0 := by grind
  have hrsum : r 0+r 1+r 2=1 := classMass_sum hm rl
  have hpsum : p 0+p 1+p 2=1 := classMass_sum hn cl
  have hsym : ∀ i j, Q i j=Q j i := by
    intro i j
    unfold Q
    rw [pairClassCount_symm rl cl ps i j]
  have hQcancel : ∀ i j, Q i j*((m : Rat)*(n : Rat))=pairClassCount rl cl ps i j := by
    intro i j
    exact Rat.div_mul_cancel hmnne
  have hsn : ∀ i, s i*(m : Rat)=goodSingletonCount O rl cl tau i := by
    intro i
    exact Rat.div_mul_cancel hmne
  have hnormalizedGap : ∀ i j, i≠j → 0≤r i*p j-Q i j ∧ r i*p j-Q i j≤e := by
    intro i j hij
    have hg := hgap i j hij
    have hc := hQcancel i j
    have hid : (r i*p j-Q i j)*((m : Rat)*(n : Rat))=
        classMass rl i*classMass cl j*((m : Rat)*(n : Rat))-pairClassCount rl cl ps i j := by
      dsimp [r,p]
      grind
    constructor
    · apply Rat.le_of_mul_le_mul_right (c := (m : Rat)*(n : Rat)) ?_ hmn
      rw [hid]
      grind
    · apply Rat.le_of_mul_le_mul_right (c := (m : Rat)*(n : Rat)) ?_ hmn
      rw [hid]
      exact hg.2
  have hexcRaw := exceptional_selected_bound B A rl cl tau
  have hbrn := Rat.mul_le_mul_of_nonneg_left hbr (Rat.le_of_lt hnR)
  have hbcm := Rat.mul_le_mul_of_nonneg_left hbc (Rat.le_of_lt hmR)
  have hexc : exceptionalSelectedCount A O rl cl tau≤3*e*((m : Rat)*(n : Rat)) := by
    grind
  have hnormalizedPair : ∀ i j, i≠j → s i*p j+s j*p i≤Q i j+10*e := by
    intro i j hij
    have hraw := singleton_pair_aggregate hm hn A ps had rl cl tau htau hcounts hrec i j hij
    have hi := hsn i
    have hj := hsn j
    have hq := hQcancel i j
    have hleft : (s i*p j+s j*p i)*((m : Rat)*(n : Rat))=
        goodSingletonCount O rl cl tau i*(n : Rat)*classMass cl j+
        goodSingletonCount O rl cl tau j*(n : Rat)*classMass cl i := by
      dsimp [p]
      grind
    apply Rat.le_of_mul_le_mul_right (c := (m : Rat)*(n : Rat)) ?_ hmn
    rw [hleft]
    grind
  have hhalf := scalar_singleton_half r p s Q e he hrsum hpsum hplower hsym hnormalizedGap hnormalizedPair
  have hh := Rat.mul_le_mul_of_nonneg_right hhalf (Rat.le_of_lt hmR)
  have h0 := hsn 0; have h1 := hsn 1; have h2 := hsn 2
  have hgoodTotal : 2*(goodSingletonCount O rl cl tau 0+goodSingletonCount O rl cl tau 1+
      goodSingletonCount O rl cl tau 2)≤(m : Rat)+192*e*(m : Rat) := by grind
  have hcover := singleton_total_le_good_and_bad O rl cl tau
  rw [singleton_count_total m n (capacity_le_rows m n hshape)] at hcover
  have hcap := Rat.natCast_le_natCast.mpr (capacity_le_square n)
  rw [Rat.natCast_mul,Rat.natCast_pow] at hcap
  have hem := Rat.mul_nonneg he (Rat.le_of_lt hmR)
  grind

#print axioms canonical_structural_barrier
end CanonicalThird


==> anc/lean/additional-lean-companion/window-consequences/source/CanonicalThirdUpper.lean <==
import CanonicalGap

namespace CanonicalThird
open OriginalAugmented TerminalBases CleanHoles CleanHolesComplete StabilityCleanup
  FiniteRatSums BooleanMatrixGeometry MinimumEndpoint RationalSampling ListRatCounting

def canonicalKappa : Rat := 1/(2*gapConstant)

theorem gapConstant_positive : 0<gapConstant := by unfold gapConstant; decide

theorem canonicalKappa_positive : 0<canonicalKappa := by
  have hp := Rat.mul_pos (by decide : (0:Rat)<2) gapConstant_positive
  have hi := Rat.inv_pos.mpr hp
  unfold canonicalKappa
  grind

theorem canonicalKappa_identity : 2*canonicalKappa*gapConstant=1 := by
  have hp := Rat.mul_pos (by decide : (0:Rat)<2) gapConstant_positive
  have hi : canonicalKappa*(2*gapConstant)=1 := Rat.div_mul_cancel (by grind)
  grind

/-- The positive-part deficit is bounded by a signed finite shift. This uses
    the actual paired-density theorem and allows selected density above 2/3. -/
theorem paired_signed_deficit_shift {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps) :
    canonicalDelta ps≤2/3-selectedDensity ps+4/(m : Rat)+4/(n : Rat) := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmn := Rat.mul_pos hmR hnR
  have hmne : (m : Rat)≠0 := by grind
  have hnne : (n : Rat)≠0 := by grind
  have hmi := Rat.inv_pos.mpr hmR
  have hni := Rat.inv_pos.mpr hnR
  have hc := PairedDensity.general_C3_density_transposed m n A ps had.cover
    (fun p hp => selected_C3 B A ps had p hp)
  change 6*fixedCount A≤4*m*n+4*m+9*n at hc
  rw [selected_count_eq_twice_pairs B A ps had] at hc
  have hcR := Rat.natCast_le_natCast.mpr hc
  simp only [Rat.natCast_add,Rat.natCast_mul] at hcR
  have hP : selectedDensity ps*((m : Rat)*(n : Rat))=2*(ps.length : Rat) :=
    Rat.div_mul_cancel (by grind)
  have hM1 := Rat.div_mul_cancel (a := (1:Rat)) hmne
  have hN1 := Rat.div_mul_cancel (a := (1:Rat)) hnne
  have hM4 := Rat.div_mul_cancel (a := (4:Rat)) hmne
  have hN4 := Rat.div_mul_cancel (a := (4:Rat)) hnne
  have hthird : (2/3 : Rat)*3=2 := Rat.div_mul_cancel (by decide)
  by_cases hlow : selectedDensity ps≤2/3
  · have hd : canonicalDelta ps=2/3-selectedDensity ps+1/(m : Rat)+1/(n : Rat) := by
      unfold canonicalDelta densityDeficit
      rw [if_pos hlow]
    rw [hd]
    grind
  · have hd : canonicalDelta ps=1/(m : Rat)+1/(n : Rat) := by
      unfold canonicalDelta densityDeficit
      rw [if_neg hlow,Rat.zero_add]
    rw [hd]
    have hid : ((2/3-selectedDensity ps+4/(m : Rat)+4/(n : Rat))-
        (1/(m : Rat)+1/(n : Rat)))*(6*((m : Rat)*(n : Rat)))=
        4*(m : Rat)*(n : Rat)-12*(ps.length : Rat)+18*(m : Rat)+18*(n : Rat) := by grind
    have hnonneg : 0≤((2/3-selectedDensity ps+4/(m : Rat)+4/(n : Rat))-
        (1/(m : Rat)+1/(n : Rat)))*(6*((m : Rat)*(n : Rat))) := by
      rw [hid]
      grind
    apply Rat.le_of_mul_le_mul_right (c := 6*((m : Rat)*(n : Rat))) ?_
      (Rat.mul_pos (by decide) hmn)
    grind

theorem rows_ge_columns (m n : Nat) (hn : 0<n) (hshape : n^2≤m) : n≤m := by
  have hh := Nat.mul_le_mul_left n (show 1≤n by omega)
  have hnsq : n≤n^2 := by simpa only [Nat.mul_one,Nat.pow_two] using hh
  exact Nat.le_trans hnsq hshape

/-- The canonical augmentation bound, including the exact +4m remainder for
    a possibly negative signed finite density deficit. -/
theorem canonical_augmentation_upper {m n : Nat} (hm : 0<m) (hn : 0<n) (hshape : n^2≤m)
    (A : Matrix m n) (ps : List (Pair m n)) (had : Admissible (canonical m n hn) A ps) :
    (ps.length : Rat)≤(m : Rat)*(n : Rat)/3-
      canonicalKappa*(n : Rat)*((m : Rat)-(n : Rat)^2)+4*(m : Rat) := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmn := Rat.mul_pos hmR hnR
  have hmne : (m : Rat)≠0 := by grind
  have hnne : (n : Rat)≠0 := by grind
  have hnm := Rat.natCast_le_natCast.mpr (rows_ge_columns m n hn hshape)
  have hgap := canonical_gap_bound hm hn hshape A ps had
  have hshift := paired_signed_deficit_shift hm hn (canonical m n hn) A ps had
  have hki := canonicalKappa_identity
  have hkn := Rat.mul_pos canonicalKappa_positive hnR
  have hgapScaled := Rat.mul_le_mul_of_nonneg_left hgap
    (show 0≤2*canonicalKappa*(n : Rat) by grind)
  have hid : 2*canonicalKappa*(n : Rat)*(gapConstant*canonicalDelta ps*(m : Rat))=
      canonicalDelta ps*((m : Rat)*(n : Rat)) := by grind
  rw [hid] at hgapScaled
  have hshiftScaled := Rat.mul_le_mul_of_nonneg_right hshift (Rat.le_of_lt hmn)
  have hP : selectedDensity ps*((m : Rat)*(n : Rat))=2*(ps.length : Rat) :=
    Rat.div_mul_cancel (by grind)
  have hM4 := Rat.div_mul_cancel (a := (4:Rat)) hmne
  have hN4 := Rat.div_mul_cancel (a := (4:Rat)) hnne
  have hgrid3 := Rat.div_mul_cancel (a := (m : Rat)*(n : Rat)) (b := (3:Rat)) (by decide)
  have hthird : (2/3 : Rat)*3=2 := Rat.div_mul_cancel (by decide)
  have hzeta : (2/3-selectedDensity ps+4/(m : Rat)+4/(n : Rat))*((m : Rat)*(n : Rat))=
      (2/3 : Rat)*(m : Rat)*(n : Rat)-2*(ps.length : Rat)+4*(n : Rat)+4*(m : Rat) := by grind
  rw [hzeta] at hshiftScaled
  have hdouble : 2*((m : Rat)*(n : Rat)/3)=(2/3 : Rat)*(m : Rat)*(n : Rat) := by grind
  apply Rat.le_of_mul_le_mul_left (c := (2:Rat)) ?_ (by decide)
  grind

/-- Actual Tstar of the explicit all-column-pair rows plus anchor-zero singleton
    rows. The optimizer is obtained from the proved finite attainment theorem. -/
theorem canonical_Tstar_upper (m n : Nat) (hn : 0<n) (hshape : n^2≤m) :
    (Tstar (canonical m n hn) : Rat)≤(m : Rat)*(n : Rat)/3-
      canonicalKappa*(n : Rat)*((m : Rat)-(n : Rat)^2)+4*(m : Rat) := by
  have hnm := rows_ge_columns m n hn hshape
  have hm : 0<m := by omega
  obtain ⟨A,ps,had,heq⟩ := Tstar_attained (canonical m n hn) (terminal_C4Free m n hn)
  have h := canonical_augmentation_upper hm hn hshape A ps had
  rw [heq] at h
  exact h

theorem canonical_maximum_and_upper (m n : Nat) (hn : 0<n) (hshape : n^2≤m) :
    MaximumBase (canonical m n hn) ∧
      (Tstar (canonical m n hn) : Rat)≤(m : Rat)*(n : Rat)/3-
        canonicalKappa*(n : Rat)*((m : Rat)-(n : Rat)^2)+4*(m : Rat) := by
  exact ⟨terminal_is_maximum m n hn (capacity_le_rows m n hshape),canonical_Tstar_upper m n hn hshape⟩

#print axioms canonicalKappa_positive
#print axioms paired_signed_deficit_shift
#print axioms canonical_augmentation_upper
#print axioms canonical_Tstar_upper
#print axioms canonical_maximum_and_upper
end CanonicalThird


==> anc/lean/additional-lean-companion/window-consequences/source/CategoryFacts.lean <==
import RowPartitions

namespace UniversalThird

open OriginalAugmented EvenParity TerminalBases GridModel

variable {m n : Nat}

def crossLists (B : Matrix m n) (T : ThreeLists (Fin n)) : ThreeLists (Fin m) :=
  ⟨crossRows B T.b T.c,crossRows B T.c T.a,crossRows B T.a T.b⟩
def internalLists (B : Matrix m n) (T : ThreeLists (Fin n)) : ThreeLists (Fin m) :=
  ⟨internalRows B T.a,internalRows B T.b,internalRows B T.c⟩
def singletonLists (B : Matrix m n) (T : ThreeLists (Fin n)) : ThreeLists (Fin m) :=
  ⟨singleRowsIn B T.a,singleRowsIn B T.b,singleRowsIn B T.c⟩

theorem cross_category (B : Matrix m n) (hB : Classification B) (T : ThreeLists (Fin n))
    (hN : (reunite T).Nodup) (i : Fin 3) (r : Fin m) (hr : r∈colorList (crossLists B T) i) :
    degree B r=2 ∧ onCols B (colorList T i) r=0 ∧ onCols B (reunite T) r=2 := by
  have hb := three_counts_bound B T hN r
  have hd : degree B r≤2 := by rcases hB.row_degrees r with h | h <;> omega
  rw [onCols_three]
  rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl <;>
    simp [colorList,crossLists,crossRows,finRange_mem] at hr ⊢ <;> omega

theorem internal_category (B : Matrix m n) (hB : Classification B) (T : ThreeLists (Fin n))
    (hN : (reunite T).Nodup) (i : Fin 3) (r : Fin m) (hr : r∈colorList (internalLists B T) i) :
    degree B r=2 ∧ onCols B (reunite T) r=2 := by
  have hb := three_counts_bound B T hN r
  have hd : degree B r≤2 := by rcases hB.row_degrees r with h | h <;> omega
  rw [onCols_three]
  rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl <;>
    simp [colorList,internalLists,internalRows,finRange_mem] at hr ⊢ <;> omega

theorem internal_avoids_other (B : Matrix m n) (hB : Classification B) (T : ThreeLists (Fin n))
    (hN : (reunite T).Nodup) (i j : Fin 3) (hij : i≠j) (r : Fin m)
    (hr : r∈colorList (internalLists B T) i) : onCols B (colorList T j) r=0 := by
  have hb := three_counts_bound B T hN r
  have hd : degree B r≤2 := by rcases hB.row_degrees r with h | h <;> omega
  rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl <;>
    rcases ConstructionFrame.kind_cases j with rfl | rfl | rfl <;>
    simp [colorList,internalLists,internalRows,finRange_mem] at hr ⊢ <;> omega

theorem singleton_category (B : Matrix m n) (T : ThreeLists (Fin n)) (i : Fin 3) (r : Fin m)
    (hr : r∈colorList (singletonLists B T) i) : degree B r=1 := by
  rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl <;>
    simp [colorList,singletonLists,singleRowsIn,finRange_mem] at hr <;> exact hr.1

theorem singleton_avoids_other (B : Matrix m n) (T : ThreeLists (Fin n))
    (hN : (reunite T).Nodup) (i j : Fin 3) (hij : i≠j) (r : Fin m)
    (hr : r∈colorList (singletonLists B T) i) : onCols B (colorList T j) r=0 := by
  have hb := three_counts_bound B T hN r
  rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl <;>
    rcases ConstructionFrame.kind_cases j with rfl | rfl | rfl <;>
    simp [colorList,singletonLists,singleRowsIn,finRange_mem] at hr ⊢ <;> omega

theorem singleton_out_category (B : Matrix m n) (T : ThreeLists (Fin n)) (i : Fin 3) (r : Fin m)
    (hr : r∈singleRowsOut B (reunite T)) : degree B r=1 ∧ onCols B (colorList T i) r=0 := by
  simp [singleRowsOut,finRange_mem] at hr
  rw [onCols_three] at hr
  rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl <;> simp [colorList] <;> omega

theorem allocated_origin {α : Type} (L0 L1 L2 LF : List α) (q0 q1 q2 : Nat)
    (Q : AssignmentCounts L0.length L1.length L2.length LF.length q0 q1 q2)
    (i : Fin 3) (r : α) (hr : r∈colorList (allocateLists L0 L1 L2 LF q0 q1 q2 Q) i) :
    (∃ j : Fin 3, j≠i ∧ r∈colorList (ThreeLists.mk L0 L1 L2) j) ∨ r∈LF := by
  have ha := allocated_allowed L0 L1 L2 LF q0 q1 q2 Q
  rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl
  · have hm := ha.1 r (by simpa [colorList] using hr)
    rcases hm with h | h | h
    · exact Or.inl ⟨1,by decide,by simpa [colorList] using h⟩
    · exact Or.inl ⟨2,by decide,by simpa [colorList] using h⟩
    · exact Or.inr h
  · have hm := ha.2.1 r (by simpa [colorList] using hr)
    rcases hm with h | h | h
    · exact Or.inl ⟨0,by decide,by simpa [colorList] using h⟩
    · exact Or.inl ⟨2,by decide,by simpa [colorList] using h⟩
    · exact Or.inr h
  · have hm := ha.2.2 r (by simpa [colorList] using hr)
    rcases hm with h | h | h
    · exact Or.inl ⟨0,by decide,by simpa [colorList] using h⟩
    · exact Or.inl ⟨1,by decide,by simpa [colorList] using h⟩
    · exact Or.inr h

def assembleRows {α : Type} (X P S : ThreeLists α) : ThreeLists α :=
  ⟨X.a++P.a++S.a,X.b++P.b++S.b,X.c++P.c++S.c⟩

theorem assemble_color {α : Type} (X P S : ThreeLists α) (i : Fin 3) :
    colorList (assembleRows X P S) i=colorList X i++colorList P i++colorList S i := by
  rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl <;> simp [assembleRows,colorList]

theorem assemble_perm {α : Type} [BEq α] [LawfulBEq α]
    (X P S : ThreeLists α) (I0 I1 I2 L0 L1 L2 LF : List α)
    (hP : (reunite P).Perm (I0++I1++I2++[]))
    (hS : (reunite S).Perm (L0++L1++L2++LF)) :
    (reunite (assembleRows X P S)).Perm (X.a++X.b++X.c++I0++I1++I2++L0++L1++L2++LF) := by
  apply List.perm_iff_count.mpr
  intro r
  have hp := hP.count_eq r
  have hs := hS.count_eq r
  simp only [reunite,List.count_append,List.count_nil] at hp hs
  simp only [assembleRows,reunite,List.count_append]
  omega

theorem filter_length_true {α : Type} (xs : List α) (P : α → Bool) (h : ∀ x∈xs, P x=true) :
    (xs.filter P).length=xs.length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (by simp [hy]))
    simp [hx,ht]

theorem filter_length_false {α : Type} (xs : List α) (P : α → Bool) (h : ∀ x∈xs, P x=false) :
    (xs.filter P).length=0 := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (by simp [hy]))
    simp [hx,ht]

#print axioms cross_category
#print axioms internal_category
#print axioms internal_avoids_other
#print axioms singleton_avoids_other
#print axioms allocated_origin
#print axioms assemble_perm
end UniversalThird


==> anc/lean/additional-lean-companion/window-consequences/source/CleanHoleClassLower.lean <==
import CleanHolePairCounting

/-! Explicit lower counts for each reciprocal unordered class. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore

theorem block_bit_product {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (i j : Fin 3) (r : Fin m) (c : Fin n) :
    ratBit (inBlock rl cl i j (r,c)) = classBit (rl r) i*classBit (cl c) j := by
  by_cases hr : rl r = i <;> by_cases hc : cl c = j <;>
    simp [inBlock,classBit,ratBit,hr,hc] <;> grind

theorem blockArea_product {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (i j : Fin 3) :
    blockArea rl cl i j =
      sum (List.finRange m) (fun r => classBit (rl r) i)*
      sum (List.finRange n) (fun c => classBit (cl c) j) := by
  unfold blockArea
  rw [grid_sum]
  rw [sum_congr _ _ _ (by
    intro r _
    rw [sum_congr _ _ _ (fun c _ => block_bit_product rl cl i j r c),sum_mul_left])]
  rw [sum_mul_right]

theorem blockArea_quarter {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (i j : Fin 3)
    (hr : 1/4 ≤ classMass rl i) (hc : 1/4 ≤ classMass cl j) :
    (m : Rat)*(n : Rat) ≤ 16*blockArea rl cl i j := by
  have hrscale := Rat.mul_le_mul_of_nonneg_left hr (Rat.natCast_nonneg (a := m))
  have hcscale := Rat.mul_le_mul_of_nonneg_left hc (Rat.natCast_nonneg (a := n))
  have hrow : (m : Rat) ≤ 4*sum (List.finRange m) (fun r => classBit (rl r) i) := by
    rw [raw_class_mass hm]
    calc
      _ = 4*((m : Rat)*(1/4)) := by grind
      _ ≤ _ := Rat.mul_le_mul_of_nonneg_left hrscale (by decide)
  have hcol : (n : Rat) ≤ 4*sum (List.finRange n) (fun c => classBit (cl c) j) := by
    rw [raw_class_mass hn]
    calc
      _ = 4*((n : Rat)*(1/4)) := by grind
      _ ≤ _ := Rat.mul_le_mul_of_nonneg_left hcscale (by decide)
  have hm0 : 0 ≤ (m : Rat) := Rat.natCast_nonneg
  have hrow0 : 0 ≤ 4*sum (List.finRange m) (fun r => classBit (rl r) i) := by grind
  have h1 := Rat.mul_le_mul_of_nonneg_right hrow (Rat.natCast_nonneg (a := n))
  have h2 := Rat.mul_le_mul_of_nonneg_left hcol hrow0
  rw [blockArea_product]
  calc
    _ ≤ (4*sum (List.finRange m) (fun r => classBit (rl r) i))*(n : Rat) := h1
    _ ≤ (4*sum (List.finRange m) (fun r => classBit (rl r) i))*
        (4*sum (List.finRange n) (fun c => classBit (cl c) j)) := h2
    _ = _ := by grind

theorem block_cell_charge {m n : Nat} (B A : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (i j : Fin 3) (hij : i ≠ j) (r : Fin m) (c : Fin n) :
    ratBit (inBlock rl cl i j (r,c)) ≤
      indicator A r c*ratBit (inBlock rl cl i j (r,c)) +
      cellError (full B A) rl cl r c + indicator B r c := by
  by_cases hblock : inBlock rl cl i j (r,c) = true
  · have ht := of_decide_eq_true hblock
    have htype : rl r ≠ cl c := by rw [ht.1,ht.2]; exact hij
    cases ha : A r c <;> cases hb : B r c <;>
      simp [indicator,ha,hb,cellError,full,templateMatrix,htype,hblock,ratBit,editBit] <;> grind
  · have hzero : ratBit (inBlock rl cl i j (r,c)) = 0 := by
      simp [ratBit,hblock]
    rw [hzero,Rat.mul_zero]
    have he : 0 ≤ cellError (full B A) rl cl r c := editBit_nonneg _ _
    have hb : 0 ≤ indicator B r c := (ratBit_range (B r c)).1
    grind

theorem blockArea_error_bound {m n : Nat} (B A : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (i j : Fin 3) (hij : i ≠ j) :
    blockArea rl cl i j ≤ selectedBlock A rl cl i j +
      totalError (full B A) rl cl + (fixedCount B : Rat) := by
  have h := sum_le (grid (List.finRange m) (List.finRange n)) _ _
    (fun p _ => block_cell_charge B A rl cl i j hij p.1 p.2)
  rw [sum_add,sum_add,← occupied_as_ambient,grid_error_sum,indicator_sum,← cells_card] at h
  exact h

theorem fixedRatio_area {m n : Nat} (hm : 0 < m) (hn : 0 < n) (B : Matrix m n) :
    fixedRatio B*(m : Rat)*(n : Rat) = (fixedCount B : Rat) := by
  have hp : (m : Rat)*(n : Rat) ≠ 0 := by
    have hpos := Rat.mul_pos (Rat.natCast_pos.mpr hm) (Rat.natCast_pos.mpr hn)
    grind
  have hi := Rat.mul_inv_cancel ((m : Rat)*(n : Rat)) hp
  unfold fixedRatio
  rw [Rat.div_def]
  grind

theorem small_error_million (e f tau : Rat) (ht : tau ≤ 1/100)
    (h : e+f ≤ tau/10000) : 1000000*(e+f) ≤ 1 := by
  have hscale := Rat.mul_le_mul_of_nonneg_left h (by decide : (0 : Rat) ≤ 10000)
  have he : 10000*(tau/10000) = tau := by grind
  rw [he] at hscale
  grind

theorem small_bad_fraction (e f tau b : Rat) (hf : 0 ≤ f) (ht : 0 < tau)
    (hsmall : e+f ≤ tau/10000) (hb : tau*b ≤ e) : 10000*b ≤ 1 := by
  have hs := Rat.mul_le_mul_of_nonneg_left hsmall (by decide : (0 : Rat) ≤ 10000)
  have he : 10000*(tau/10000) = tau := by grind
  rw [he] at hs
  have hb' := Rat.mul_le_mul_of_nonneg_left hb (by decide : (0 : Rat) ≤ 10000)
  have hbound : tau*(10000*b) ≤ tau := by
    calc
      _ = 10000*(tau*b) := by grind
      _ ≤ 10000*e := hb'
      _ ≤ tau := by grind
  apply Rat.le_of_mul_le_mul_left (c := tau) ?_ ht
  simpa only [Rat.mul_one] using hbound

theorem countBits_avg {k : Nat} (hk : 0 < k) (P : Fin k → Bool) :
    countBits P = (k : Rat)*avg (fun x => ratBit (P x)) := by
  have hkQ : 0 < (k : Rat) := Rat.natCast_pos.mpr hk
  have hki := Rat.mul_inv_cancel (k : Rat) (by grind)
  unfold countBits avg
  grind

theorem raw_small_bounds {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (tau : Rat) (ht0 : 0 < tau) (ht : tau ≤ 1/100)
    (hsmall : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000) :
    1000000*(totalError (full B A) rl cl+(fixedCount B : Rat)) ≤ (m : Rat)*(n : Rat) ∧
    10000*((n : Rat)*countBits (fun r => !(goodRow (full B A) rl cl tau r))) ≤ (m : Rat)*(n : Rat) ∧
    10000*((m : Rat)*countBits (fun c => !(goodCol (full B A) rl cl tau c))) ≤ (m : Rat)*(n : Rat) := by
  have hp0 : 0 ≤ (m : Rat)*(n : Rat) := Rat.mul_nonneg Rat.natCast_nonneg Rat.natCast_nonneg
  have he := small_error_million _ _ tau ht hsmall
  have hf := fixedRatio_nonneg hm hn B
  have hr := small_bad_fraction _ _ tau _ hf ht0 hsmall
    (bad_rows_markov_scaled hm hn (full B A) rl cl tau)
  have hc := small_bad_fraction _ _ tau _ hf ht0 hsmall
    (bad_cols_markov_scaled hm hn (full B A) rl cl tau)
  have heP := Rat.mul_le_mul_of_nonneg_right he hp0
  have hrP := Rat.mul_le_mul_of_nonneg_right hr hp0
  have hcP := Rat.mul_le_mul_of_nonneg_right hc hp0
  constructor
  · calc
      _ = (1000000*(editRatio (full B A) (templateMatrix rl cl)+fixedRatio B))*
          ((m : Rat)*(n : Rat)) := by
        rw [totalError_ratio hm hn,← fixedRatio_area hm hn B]
        grind
      _ ≤ 1*((m : Rat)*(n : Rat)) := heP
      _ = _ := by grind
  · constructor
    · rw [countBits_avg hm]
      change 10000*((n : Rat)*((m : Rat)*badRowFraction (full B A) rl cl tau)) ≤ _
      calc
        _ = (10000*badRowFraction (full B A) rl cl tau)*((m : Rat)*(n : Rat)) := by grind
        _ ≤ 1*((m : Rat)*(n : Rat)) := hrP
        _ = _ := by grind
    · rw [countBits_avg hn]
      change 10000*((m : Rat)*((n : Rat)*badColFraction (full B A) rl cl tau)) ≤ _
      calc
        _ = (10000*badColFraction (full B A) rl cl tau)*((m : Rat)*(n : Rat)) := by grind
        _ ≤ 1*((m : Rat)*(n : Rat)) := hcP
        _ = _ := by grind

theorem reciprocal_class_lower {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht0 : 0 < tau) (ht : tau ≤ 1/100)
    (hsmall : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000)
    (i j : Fin 3) (hij : i ≠ j) :
    (m : Rat)*(n : Rat) ≤ 20*pairClassCount rl cl ps i j := by
  have hrec := admissible_good_pairs_reciprocal hm hn B A ps had rl cl rowMass colMass tau ht hsmall
  have hb := blockArea_error_bound B A rl cl i j hij
  have harea := blockArea_quarter (by omega) (by omega) rl cl i j (rowMass i) (colMass j)
  have hs := selected_block_le_class_and_exceptions B A ps had rl cl tau i j hij hrec
  have hexc := exceptional_selected_bound B A rl cl tau
  have hraw := raw_small_bounds (by omega) (by omega) B A rl cl tau ht0 ht hsmall
  have hf0 : 0 ≤ (fixedCount B : Rat) := Rat.natCast_nonneg
  have hp0 : 0 ≤ (m : Rat)*(n : Rat) := Rat.mul_nonneg Rat.natCast_nonneg Rat.natCast_nonneg
  have hcombined : (m : Rat)*(n : Rat) ≤ 16*pairClassCount rl cl ps i j +
      48*(totalError (full B A) rl cl+(fixedCount B : Rat)) +
      32*((n : Rat)*countBits (fun r => !(goodRow (full B A) rl cl tau r))) +
      32*((m : Rat)*countBits (fun c => !(goodCol (full B A) rl cl tau c))) := by grind
  grind

#print axioms blockArea_quarter
#print axioms blockArea_error_bound
#print axioms raw_small_bounds
#print axioms reciprocal_class_lower

end CleanHoles


==> anc/lean/additional-lean-companion/window-consequences/source/CleanHoleCounting.lean <==
import OriginalCounts
import CleanupLabels

/-! Full-template errors, finite flags, and constructive good-line sets. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented

universe u

def flag {α : Type u} [DecidableEq α] (x y : α) : Rat := if x = y then 1 else 0

theorem flag_nonneg {α : Type u} [DecidableEq α] (x y : α) : 0 ≤ flag x y := by
  unfold flag
  split <;> decide

theorem sum_flag_absent {α : Type u} [DecidableEq α] (xs : List α) (a : α)
    (ha : a ∉ xs) : sum xs (fun x => flag x a) = 0 := by
  rw [sum_congr xs _ (fun _ => 0) (by
    intro x hx
    have hn : x ≠ a := by intro he; exact ha (he ▸ hx)
    simp [flag, hn])]
  rw [sum_const]
  grind

theorem sum_flag_single {α : Type u} [DecidableEq α] (xs : List α) (a : α)
    (hn : xs.Nodup) (ha : a ∈ xs) : sum xs (fun x => flag x a) = 1 := by
  induction xs with
  | nil => cases ha
  | cons x xs ih =>
    obtain ⟨hx, hxs⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | ht
    · subst a
      change flag x x + sum xs (fun y => flag y x) = 1
      rw [sum_flag_absent xs x hx]
      simp [flag] <;> grind
    · have hne : x ≠ a := by intro he; exact hx (he.symm ▸ ht)
      change flag x a + sum xs (fun y => flag y a) = 1
      rw [ih hxs ht]
      simp [flag, hne] <;> grind

theorem fin_flag_sum {k : Nat} (a : Fin k) :
    sum (List.finRange k) (fun x => flag x a) = 1 :=
  sum_flag_single _ a (GridModel.finRange_nodup k) (GridModel.finRange_mem a)

def countBits {k : Nat} (P : Fin k → Bool) : Rat :=
  sum (List.finRange k) (fun x => ratBit (P x))

theorem countBits_nonneg {k : Nat} (P : Fin k → Bool) : 0 ≤ countBits P :=
  sum_nonneg _ _ (fun x _ => (ratBit_range (P x)).1)

theorem countBits_le_dim {k : Nat} (P : Fin k → Bool) : countBits P ≤ (k : Rat) := by
  have h := sum_le (List.finRange k) _ (fun _ => 1)
    (fun x _ => (ratBit_range (P x)).2)
  rw [sum_const, List.length_finRange, Rat.mul_one] at h
  exact h

theorem raw_class_mass {k : Nat} (hk : 0 < k) (label : Fin k → Fin 3) (i : Fin 3) :
    sum (List.finRange k) (fun x => classBit (label x) i) =
      (k : Rat)*classMass label i := by
  have hkq : 0 < (k : Rat) := Rat.natCast_pos.mpr hk
  have hki := Rat.mul_inv_cancel (k : Rat) (by grind)
  unfold classMass avg
  grind

def cellError {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (r : Fin m) (c : Fin n) : Rat :=
  editBit (O r c) (templateMatrix rl cl r c)

def rowError {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (r : Fin m) : Rat :=
  sum (List.finRange n) (cellError O rl cl r)

def colError {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (c : Fin n) : Rat :=
  sum (List.finRange m) (fun r => cellError O rl cl r c)

def totalError {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) : Rat :=
  sum (List.finRange m) (rowError O rl cl)

def goodRow {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (r : Fin m) : Bool :=
  decide (rowError O rl cl r ≤ tau*(n : Rat))

def goodCol {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (c : Fin n) : Bool :=
  decide (colError O rl cl c ≤ tau*(m : Rat))

def badRowFraction {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) : Rat :=
  avg (fun r => ratBit (!(goodRow O rl cl tau r)))

def badColFraction {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) : Rat :=
  avg (fun c => ratBit (!(goodCol O rl cl tau c)))

theorem rowError_nonneg {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (r : Fin m) : 0 ≤ rowError O rl cl r :=
  sum_nonneg _ _ (fun _ _ => editBit_nonneg _ _)

theorem colError_nonneg {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (c : Fin n) : 0 ≤ colError O rl cl c :=
  sum_nonneg _ _ (fun _ _ => editBit_nonneg _ _)

theorem totalError_columns {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) :
    totalError O rl cl = sum (List.finRange n) (colError O rl cl) :=
  sum_swap _ _ _

theorem totalError_ratio {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    totalError O rl cl = editRatio O (templateMatrix rl cl)*(m : Rat)*(n : Rat) := by
  have hmQ : 0 < (m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0 < (n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  unfold totalError rowError cellError editRatio avg
  rw [sum_mul_right]
  grind

theorem markov_point (x t : Rat) (hx : 0 ≤ x) :
    t*ratBit (!(decide (x ≤ t))) ≤ x := by
  by_cases h : x ≤ t
  · simp [h, ratBit]
    exact hx
  · simp [h, ratBit]
    grind

theorem bad_rows_markov_scaled {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) :
    tau*badRowFraction O rl cl tau ≤ editRatio O (templateMatrix rl cl) := by
  have hmQ : 0 < (m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0 < (n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have h := sum_le (List.finRange m) _ _ (fun r _ =>
    markov_point _ (tau*(n : Rat)) (rowError_nonneg O rl cl r))
  rw [sum_mul_left] at h
  have herr := totalError_ratio hm hn O rl cl
  have hb : (m : Rat)*badRowFraction O rl cl tau =
      sum (List.finRange m) (fun r => ratBit (!(goodRow O rl cl tau r))) := by
    unfold badRowFraction avg
    grind
  change (tau*(n : Rat))*sum (List.finRange m)
    (fun r => ratBit (!(goodRow O rl cl tau r))) ≤ totalError O rl cl at h
  rw [← hb, herr] at h
  apply Rat.le_of_mul_le_mul_right (c := (m : Rat)*(n : Rat)) ?_
    (Rat.mul_pos hmQ hnQ)
  calc
    _ = (tau*(n : Rat))*((m : Rat)*badRowFraction O rl cl tau) := by grind
    _ ≤ editRatio O (templateMatrix rl cl)*(m : Rat)*(n : Rat) := h
    _ = _ := by grind

theorem bad_cols_markov_scaled {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) :
    tau*badColFraction O rl cl tau ≤ editRatio O (templateMatrix rl cl) := by
  have hmQ : 0 < (m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0 < (n : Rat) := Rat.natCast_pos.mpr hn
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have h := sum_le (List.finRange n) _ _ (fun c _ =>
    markov_point _ (tau*(m : Rat)) (colError_nonneg O rl cl c))
  rw [sum_mul_left] at h
  have herr := totalError_ratio hm hn O rl cl
  have hb : (n : Rat)*badColFraction O rl cl tau =
      sum (List.finRange n) (fun c => ratBit (!(goodCol O rl cl tau c))) := by
    unfold badColFraction avg
    grind
  change (tau*(m : Rat))*sum (List.finRange n)
    (fun c => ratBit (!(goodCol O rl cl tau c))) ≤
      sum (List.finRange n) (colError O rl cl) at h
  rw [← hb, ← totalError_columns, herr] at h
  apply Rat.le_of_mul_le_mul_right (c := (m : Rat)*(n : Rat)) ?_
    (Rat.mul_pos hmQ hnQ)
  calc
    _ = (tau*(m : Rat))*((n : Rat)*badColFraction O rl cl tau) := by grind
    _ ≤ editRatio O (templateMatrix rl cl)*(m : Rat)*(n : Rat) := h
    _ = _ := by grind

theorem bad_line_fractions {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (tau : Rat) (ht : 0 < tau) :
    badRowFraction O rl cl tau ≤ editRatio O (templateMatrix rl cl)/tau ∧
    badColFraction O rl cl tau ≤ editRatio O (templateMatrix rl cl)/tau := by
  have hr := bad_rows_markov_scaled hm hn O rl cl tau
  have hc := bad_cols_markov_scaled hm hn O rl cl tau
  have hti := Rat.mul_inv_cancel tau (by grind)
  have he : tau*(editRatio O (templateMatrix rl cl)/tau) =
      editRatio O (templateMatrix rl cl) := by rw [Rat.div_def]; grind
  constructor
  · apply Rat.le_of_mul_le_mul_left (c := tau) ?_ ht
    rw [he]
    exact hr
  · apply Rat.le_of_mul_le_mul_left (c := tau) ?_ ht
    rw [he]
    exact hc

#print axioms fin_flag_sum
#print axioms totalError_ratio
#print axioms bad_line_fractions

end CleanHoles


==> anc/lean/additional-lean-companion/window-consequences/source/CleanHoleExact.lean <==
import CleanHoleClassLower

/-! Exact good-by-good diagonal holes, with fixed cells restored. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore

theorem other_two_classes : ∀ h : Fin 3, ∃ i j : Fin 3, i ≠ j ∧ i ≠ h ∧ j ≠ h := by decide

def missingOff {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (r : Fin m) (c : Fin n) : Bool :=
  decide (rl r ≠ cl c) && !(O r c)

theorem missingOff_le_error {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (r : Fin m) (c : Fin n) :
    ratBit (missingOff O rl cl r c) ≤ cellError O rl cl r c := by
  by_cases ht : rl r = cl c <;> cases ho : O r c <;>
    simp [missingOff,cellError,templateMatrix,editBit,ratBit,ht,ho] <;> grind

theorem four_missing_bits (a b c d : Bool)
    (h : ¬ (a = true ∧ b = true ∧ c = true ∧ d = true)) :
    1 ≤ ratBit (!a)+ratBit (!b)+ratBit (!c)+ratBit (!d) := by
  cases a <;> cases b <;> cases c <;> cases d <;> simp [ratBit] at h ⊢ <;> grind

theorem pairClass_iff {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (i j : Fin 3) (p : Pair m n) :
    inPairClass rl cl i j p = true ↔
      ((rl p.1.1 = i ∧ cl p.1.2 = j) ∧ (rl p.2.1 = j ∧ cl p.2.2 = i)) ∨
      ((rl p.1.1 = j ∧ cl p.1.2 = i) ∧ (rl p.2.1 = i ∧ cl p.2.2 = j)) := by
  simp [inPairClass,inBlock]

theorem diagonal_witness_pair_charge {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (x : Fin m) (y : Fin n)
    (hdiag : rl x = cl y) (hxy : O x y = true) (i j : Fin 3)
    (hi : i ≠ rl x) (hj : j ≠ rl x) (p : Pair m n)
    (hc3 : OriginalC3 (fun r c => O r c = true) p.1 p.2) :
    ratBit (inPairClass rl cl i j p) ≤
      (ratBit (missingOff O rl cl x p.1.2)+ratBit (missingOff O rl cl p.1.1 y)) +
      (ratBit (missingOff O rl cl x p.2.2)+ratBit (missingOff O rl cl p.2.1 y)) := by
  by_cases hclass : inPairClass rl cl i j p = true
  · have hc := (pairClass_iff rl cl i j p).mp hclass
    have ht1 : rl x ≠ cl p.1.2 := by rcases hc with h | h <;> grind
    have ht2 : rl x ≠ cl p.2.2 := by rcases hc with h | h <;> grind
    have ht3 : rl p.1.1 ≠ cl y := by rcases hc with h | h <;> grind
    have ht4 : rl p.2.1 ≠ cl y := by rcases hc with h | h <;> grind
    have hx1 : x ≠ p.1.1 := by intro he; apply ht3; rw [← he]; exact hdiag
    have hx2 : x ≠ p.2.1 := by intro he; apply ht4; rw [← he]; exact hdiag
    have hy1 : y ≠ p.1.2 := by intro he; apply ht1; rw [← he]; exact hdiag
    have hy2 : y ≠ p.2.2 := by intro he; apply ht2; rw [← he]; exact hdiag
    have hn : ¬ (O x p.1.2 = true ∧ O x p.2.2 = true ∧
        O p.1.1 y = true ∧ O p.2.1 y = true) := by
      intro h
      exact hc3 x y hx1 hx2 hy1 hy2 ⟨hxy,h.1,h.2.1,h.2.2.1,h.2.2.2⟩
    have hb := four_missing_bits _ _ _ _ hn
    have hbit : ratBit (inPairClass rl cl i j p) = 1 := by simp [ratBit,hclass]
    rw [hbit]
    simp only [missingOff]
    grind
  · have hbit : ratBit (inPairClass rl cl i j p) = 0 := by simp [ratBit,hclass]
    rw [hbit]
    exact Rat.add_nonneg
      (Rat.add_nonneg (ratBit_range _).1 (ratBit_range _).1)
      (Rat.add_nonneg (ratBit_range _).1 (ratBit_range _).1)

theorem selected_weight_le_grid {m n : Nat} (A : Matrix m n)
    (f : Cell (Fin m) (Fin n) → Rat) (hf : ∀ p, 0 ≤ f p) :
    sum (cells (List.finRange m) (List.finRange n) A) f ≤
      sum (grid (List.finRange m) (List.finRange n)) f := by
  rw [occupied_as_ambient]
  apply sum_le
  intro p _
  have h := Rat.mul_le_mul_of_nonneg_right (ratBit_range (A p.1 p.2)).2 (hf p)
  simpa only [Rat.one_mul] using h

/-- The literal simple-cell cover bounds all excluded pairs by the row and
    column error counts, without multiplying a missing adjacency by two. -/
theorem endpoint_missing_bound {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (x : Fin m) (y : Fin n) :
    endpointSum ps (fun p => ratBit (missingOff (full B A) rl cl x p.2)+
      ratBit (missingOff (full B A) rl cl p.1 y)) ≤
      (m : Rat)*rowError (full B A) rl cl x+(n : Rat)*colError (full B A) rl cl y := by
  rw [endpoint_sum_cover B A ps had]
  rw [sum_add]
  have hgrid := selected_weight_le_grid A
    (fun p => ratBit (missingOff (full B A) rl cl x p.2)+ratBit (missingOff (full B A) rl cl p.1 y))
    (fun _ => Rat.add_nonneg (ratBit_range _).1 (ratBit_range _).1)
  simp only [sum_add] at hgrid
  rw [
    grid_col_sum (m := m) (fun c => ratBit (missingOff (full B A) rl cl x c)),
    grid_row_sum (n := n) (fun r => ratBit (missingOff (full B A) rl cl r y))] at hgrid
  have hr := sum_le (List.finRange n) _ _ (fun c _ => missingOff_le_error (full B A) rl cl x c)
  have hc := sum_le (List.finRange m) _ _ (fun r _ => missingOff_le_error (full B A) rl cl r y)
  have hr' := Rat.mul_le_mul_of_nonneg_left hr (Rat.natCast_nonneg (a := m))
  have hc' := Rat.mul_le_mul_of_nonneg_left hc (Rat.natCast_nonneg (a := n))
  change _ ≤ (m : Rat)*rowError (full B A) rl cl x at hr'
  change _ ≤ (n : Rat)*colError (full B A) rl cl y at hc'
  grind

theorem occupied_diagonal_class_upper {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (x : Fin m) (y : Fin n) (hdiag : rl x = cl y) (hxy : full B A x y = true)
    (i j : Fin 3) (hi : i ≠ rl x) (hj : j ≠ rl x) :
    pairClassCount rl cl ps i j ≤
      (m : Rat)*rowError (full B A) rl cl x+(n : Rat)*colError (full B A) rl cl y := by
  have h := sum_le ps _ _ (fun p hp => diagonal_witness_pair_charge
    (full B A) rl cl x y hdiag hxy i j hi hj p (had.c3 p hp))
  have hb := endpoint_missing_bound B A ps had rl cl x y
  change pairClassCount rl cl ps i j ≤ endpointSum ps
    (fun p => ratBit (missingOff (full B A) rl cl x p.2)+ratBit (missingOff (full B A) rl cl p.1 y)) at h
  exact Rat.le_trans h hb

theorem admissible_clean_diagonal_holes {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht0 : 0 < tau) (ht : tau ≤ 1/100)
    (hsmall : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000) :
    ∀ x y, goodRow (full B A) rl cl tau x = true →
      goodCol (full B A) rl cl tau y = true → rl x = cl y → full B A x y = false := by
  intro x y hgx hgy hdiag
  apply Bool.eq_false_iff.mpr
  intro hxy
  obtain ⟨i,j,hij,hi,hj⟩ := other_two_classes (rl x)
  have hlower := reciprocal_class_lower hm hn B A ps had rl cl rowMass colMass tau ht0 ht hsmall i j hij
  have hupper := occupied_diagonal_class_upper B A ps had rl cl x y hdiag hxy i j hi hj
  have hr := small_good_error n _ tau ht (of_decide_eq_true hgx)
  have hc := small_good_error m _ tau ht (of_decide_eq_true hgy)
  have hr' := Rat.mul_le_mul_of_nonneg_left hr (Rat.natCast_nonneg (a := m))
  have hc' := Rat.mul_le_mul_of_nonneg_left hc (Rat.natCast_nonneg (a := n))
  have hq : 100*pairClassCount rl cl ps i j ≤ 2*((m : Rat)*(n : Rat)) := by
    have hu := Rat.mul_le_mul_of_nonneg_left hupper (by decide : (0 : Rat) ≤ 100)
    calc
      _ ≤ 100*((m : Rat)*rowError (full B A) rl cl x+(n : Rat)*colError (full B A) rl cl y) := hu
      _ = (m : Rat)*(100*rowError (full B A) rl cl x)+
          (n : Rat)*(100*colError (full B A) rl cl y) := by grind
      _ ≤ (m : Rat)*(n : Rat)+(n : Rat)*(m : Rat) := by grind
      _ = _ := by grind
  have hp : 0 < (m : Rat)*(n : Rat) := Rat.mul_pos
    (Rat.natCast_pos.mpr (by omega)) (Rat.natCast_pos.mpr (by omega))
  grind

#print axioms diagonal_witness_pair_charge
#print axioms endpoint_missing_bound
#print axioms occupied_diagonal_class_upper
#print axioms admissible_clean_diagonal_holes

end CleanHoles


==> anc/lean/additional-lean-companion/window-consequences/source/CleanHoleGeometry.lean <==
import CleanHoleCounting

/-! Exact three-class complements and full-occupancy witness rectangles. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore

def Reciprocal {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (p : Pair m n) : Prop := rl p.1.1 = cl p.2.2 ∧ rl p.2.1 = cl p.1.2

theorem three_class_complement_choice :
    ∀ i j k l : Fin 3, i ≠ j → k ≠ l → ¬ (i = l ∧ k = j) →
      ∃ X Y : Fin 3, X ≠ j ∧ X ≠ l ∧ Y ≠ i ∧ Y ≠ k ∧ X ≠ Y := by decide

def witnessRows {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (p : Pair m n) (X : Fin 3) (r : Fin m) : Bool :=
  decide (rl r = X ∧ r ≠ p.1.1 ∧ r ≠ p.2.1 ∧
    O r p.1.2 = true ∧ O r p.2.2 = true)

def witnessCols {m n : Nat} (O : Matrix m n) (cl : Fin n → Fin 3)
    (p : Pair m n) (Y : Fin 3) (c : Fin n) : Bool :=
  decide (cl c = Y ∧ c ≠ p.1.2 ∧ c ≠ p.2.2 ∧
    O p.1.1 c = true ∧ O p.2.1 c = true)

theorem witness_row_union_bound {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (X : Fin 3)
    (hX1 : X ≠ cl p.1.2) (hX2 : X ≠ cl p.2.2) (r : Fin m) :
    classBit (rl r) X ≤ ratBit (witnessRows O rl p X r) +
      cellError O rl cl r p.1.2 + cellError O rl cl r p.2.2 +
      flag r p.1.1 + flag r p.2.1 := by
  have hw := (ratBit_range (witnessRows O rl p X r)).1
  have he1 : 0 ≤ cellError O rl cl r p.1.2 := editBit_nonneg _ _
  have he2 : 0 ≤ cellError O rl cl r p.2.2 := editBit_nonneg _ _
  have hf1 := flag_nonneg r p.1.1
  have hf2 := flag_nonneg r p.2.1
  by_cases hx : rl r = X
  · have ht1 : templateMatrix rl cl r p.1.2 = true := by simp [templateMatrix, hx, hX1]
    have ht2 : templateMatrix rl cl r p.2.2 = true := by simp [templateMatrix, hx, hX2]
    by_cases hr1 : r = p.1.1
    · have hflag : flag r p.1.1 = 1 := by simp [flag, hr1]
      simp only [classBit, hx, ↓reduceIte]
      rw [hflag]
      grind
    · by_cases hr2 : r = p.2.1
      · have hflag : flag r p.2.1 = 1 := by simp [flag, hr2]
        simp only [classBit, hx, ↓reduceIte]
        rw [hflag]
        grind
      · cases ha : O r p.1.2 <;> cases hb : O r p.2.2 <;>
          simp [witnessRows, classBit, hx, hr1, hr2, cellError, ht1, ht2,
            ha, hb, editBit, ratBit, flag] <;> grind
  · simp only [classBit, hx, ↓reduceIte]
    grind

theorem witness_col_union_bound {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (Y : Fin 3)
    (hY1 : Y ≠ rl p.1.1) (hY2 : Y ≠ rl p.2.1) (c : Fin n) :
    classBit (cl c) Y ≤ ratBit (witnessCols O cl p Y c) +
      cellError O rl cl p.1.1 c + cellError O rl cl p.2.1 c +
      flag c p.1.2 + flag c p.2.2 := by
  have hw := (ratBit_range (witnessCols O cl p Y c)).1
  have he1 : 0 ≤ cellError O rl cl p.1.1 c := editBit_nonneg _ _
  have he2 : 0 ≤ cellError O rl cl p.2.1 c := editBit_nonneg _ _
  have hf1 := flag_nonneg c p.1.2
  have hf2 := flag_nonneg c p.2.2
  by_cases hx : cl c = Y
  · have ht1 : templateMatrix rl cl p.1.1 c = true := by
      simp [templateMatrix, hx, Ne.symm hY1]
    have ht2 : templateMatrix rl cl p.2.1 c = true := by
      simp [templateMatrix, hx, Ne.symm hY2]
    by_cases hc1 : c = p.1.2
    · have hflag : flag c p.1.2 = 1 := by simp [flag, hc1]
      simp only [classBit, hx, ↓reduceIte]
      rw [hflag]
      grind
    · by_cases hc2 : c = p.2.2
      · have hflag : flag c p.2.2 = 1 := by simp [flag, hc2]
        simp only [classBit, hx, ↓reduceIte]
        rw [hflag]
        grind
      · cases ha : O p.1.1 c <;> cases hb : O p.2.1 c <;>
          simp [witnessCols, classBit, hx, hc1, hc2, cellError, ht1, ht2,
            ha, hb, editBit, ratBit, flag] <;> grind
  · simp only [classBit, hx, ↓reduceIte]
    grind

theorem witness_rows_raw_bound {m n : Nat} (hm : 0 < m) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (X : Fin 3)
    (hX1 : X ≠ cl p.1.2) (hX2 : X ≠ cl p.2.2)
    (hmass : 1/4 ≤ classMass rl X) :
    (m : Rat) ≤ 4*countBits (witnessRows O rl p X) +
      4*colError O rl cl p.1.2 + 4*colError O rl cl p.2.2 + 8 := by
  have h := sum_le (List.finRange m) _ _
    (fun r _ => witness_row_union_bound O rl cl p X hX1 hX2 r)
  simp only [sum_add, fin_flag_sum] at h
  rw [raw_class_mass hm] at h
  change (m : Rat)*classMass rl X ≤ countBits (witnessRows O rl p X)+
    colError O rl cl p.1.2+colError O rl cl p.2.2+1+1 at h
  have hscale := Rat.mul_le_mul_of_nonneg_left hmass (Rat.natCast_nonneg (a := m))
  have hquarter : (m : Rat) ≤ 4*((m : Rat)*classMass rl X) := by
    calc
      _ = 4*((m : Rat)*(1/4)) := by grind
      _ ≤ _ := Rat.mul_le_mul_of_nonneg_left hscale (by decide)
  grind

theorem witness_cols_raw_bound {m n : Nat} (hn : 0 < n) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (Y : Fin 3)
    (hY1 : Y ≠ rl p.1.1) (hY2 : Y ≠ rl p.2.1)
    (hmass : 1/4 ≤ classMass cl Y) :
    (n : Rat) ≤ 4*countBits (witnessCols O cl p Y) +
      4*rowError O rl cl p.1.1 + 4*rowError O rl cl p.2.1 + 8 := by
  have h := sum_le (List.finRange n) _ _
    (fun c _ => witness_col_union_bound O rl cl p Y hY1 hY2 c)
  simp only [sum_add, fin_flag_sum] at h
  rw [raw_class_mass hn] at h
  change (n : Rat)*classMass cl Y ≤ countBits (witnessCols O cl p Y)+
    rowError O rl cl p.1.1+rowError O rl cl p.2.1+1+1 at h
  have hscale := Rat.mul_le_mul_of_nonneg_left hmass (Rat.natCast_nonneg (a := n))
  have hquarter : (n : Rat) ≤ 4*((n : Rat)*classMass cl Y) := by
    calc
      _ = 4*((n : Rat)*(1/4)) := by grind
      _ ≤ _ := Rat.mul_le_mul_of_nonneg_left hscale (by decide)
  grind

theorem small_good_error (d : Nat) (x tau : Rat) (ht : tau ≤ 1/100)
    (hg : x ≤ tau*(d : Rat)) : 100*x ≤ (d : Rat) := by
  have ht' : 100*tau ≤ 1 := by grind
  have h1 := Rat.mul_le_mul_of_nonneg_left hg (by decide : (0 : Rat) ≤ 100)
  have h2 := Rat.mul_le_mul_of_nonneg_right ht' (Rat.natCast_nonneg (a := d))
  calc
    _ ≤ 100*(tau*(d : Rat)) := h1
    _ = (100*tau)*(d : Rat) := by grind
    _ ≤ 1*(d : Rat) := h2
    _ = _ := by grind

theorem witness_rows_large {m n : Nat} (hm : 100 ≤ m) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (X : Fin 3)
    (hX1 : X ≠ cl p.1.2) (hX2 : X ≠ cl p.2.2) (hmass : 1/4 ≤ classMass rl X)
    (tau : Rat) (ht : tau ≤ 1/100)
    (hg1 : goodCol O rl cl tau p.1.2 = true) (hg2 : goodCol O rl cl tau p.2.2 = true) :
    (m : Rat) ≤ 5*countBits (witnessRows O rl p X) := by
  have hmQ : (100 : Rat) ≤ (m : Rat) := Rat.natCast_le_natCast.mpr hm
  have hraw := witness_rows_raw_bound (by omega) O rl cl p X hX1 hX2 hmass
  have he1 := small_good_error m _ tau ht (of_decide_eq_true hg1)
  have he2 := small_good_error m _ tau ht (of_decide_eq_true hg2)
  grind

theorem witness_cols_large {m n : Nat} (hn : 100 ≤ n) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (Y : Fin 3)
    (hY1 : Y ≠ rl p.1.1) (hY2 : Y ≠ rl p.2.1) (hmass : 1/4 ≤ classMass cl Y)
    (tau : Rat) (ht : tau ≤ 1/100)
    (hg1 : goodRow O rl cl tau p.1.1 = true) (hg2 : goodRow O rl cl tau p.2.1 = true) :
    (n : Rat) ≤ 5*countBits (witnessCols O cl p Y) := by
  have hnQ : (100 : Rat) ≤ (n : Rat) := Rat.natCast_le_natCast.mpr hn
  have hraw := witness_cols_raw_bound (by omega) O rl cl p Y hY1 hY2 hmass
  have he1 := small_good_error n _ tau ht (of_decide_eq_true hg1)
  have he2 := small_good_error n _ tau ht (of_decide_eq_true hg2)
  grind

theorem c3_forces_witness_rectangle_empty {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (X Y : Fin 3)
    (hc3 : OriginalC3 (fun r c => O r c = true) p.1 p.2)
    (r : Fin m) (c : Fin n)
    (hr : witnessRows O rl p X r = true) (hc : witnessCols O cl p Y c = true) :
    O r c = false := by
  have hr' := of_decide_eq_true hr
  have hc' := of_decide_eq_true hc
  have hnot : O r c ≠ true := by
    intro ho
    exact hc3 r c hr'.2.1 hr'.2.2.1 hc'.2.1 hc'.2.2.1
      ⟨ho, hr'.2.2.2.1, hr'.2.2.2.2, hc'.2.2.2.1, hc'.2.2.2.2⟩
  exact Bool.eq_false_iff.mpr hnot

theorem empty_rectangle_cost {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (X Y : Fin 3)
    (hXY : X ≠ Y) (hc3 : OriginalC3 (fun r c => O r c = true) p.1 p.2) :
    countBits (witnessRows O rl p X)*countBits (witnessCols O cl p Y) ≤ totalError O rl cl := by
  have hp : ∀ r : Fin m, ∀ c : Fin n,
      ratBit (witnessRows O rl p X r)*ratBit (witnessCols O cl p Y c) ≤ cellError O rl cl r c := by
    intro r c
    by_cases hr : witnessRows O rl p X r = true
    · by_cases hc : witnessCols O cl p Y c = true
      · have hzero := c3_forces_witness_rectangle_empty O rl cl p X Y hc3 r c hr hc
        have hr' := of_decide_eq_true hr
        have hc' := of_decide_eq_true hc
        have htype : rl r ≠ cl c := by rw [hr'.1, hc'.1]; exact hXY
        simp [hr, hc, ratBit, cellError, hzero, templateMatrix, htype, editBit] <;> grind
      · have hc0 := Bool.eq_false_iff.mpr hc
        simp only [ratBit, hc0, Bool.false_eq_true, ↓reduceIte, Rat.mul_zero]
        exact editBit_nonneg _ _
    · have hr0 := Bool.eq_false_iff.mpr hr
      simp only [ratBit, hr0, Bool.false_eq_true, ↓reduceIte, Rat.zero_mul]
      exact editBit_nonneg _ _
  have h := sum_le (List.finRange m) _ _ (fun r _ =>
    sum_le (List.finRange n) _ _ (fun c _ => hp r c))
  have hs : sum (List.finRange m) (fun r => sum (List.finRange n)
      (fun c => ratBit (witnessRows O rl p X r)*ratBit (witnessCols O cl p Y c))) =
      countBits (witnessRows O rl p X)*countBits (witnessCols O cl p Y) := by
    rw [sum_congr _ _ _ (fun r _ => sum_mul_left _ _ _), sum_mul_right]
    rfl
  rw [hs] at h
  exact h

#print axioms three_class_complement_choice
#print axioms witness_rows_large
#print axioms witness_cols_large
#print axioms c3_forces_witness_rectangle_empty
#print axioms empty_rectangle_cost

end CleanHoles


==> anc/lean/additional-lean-companion/window-consequences/source/CleanHolePairCounting.lean <==
import CleanHoleReciprocity

/-! Literal pairing-cover sums and charges for exceptional selected cells. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore

theorem sum_perm {α : Type} (f : α → Rat) {xs ys : List α} (h : xs.Perm ys) :
    sum xs f = sum ys f := by
  induction h with
  | nil => rfl
  | cons x h ih => change f x + sum _ f = f x + sum _ f; rw [ih]
  | swap x y xs => simp only [sum]; grind
  | trans h1 h2 ih1 ih2 => exact ih1.trans ih2

def endpointSum {α : Type} (ps : List (α × α)) (f : α → Rat) : Rat :=
  sum ps (fun p => f p.1 + f p.2)

theorem flatten_sum {α : Type} (ps : List (α × α)) (f : α → Rat) :
    sum (PairedPivotCounting.flattenPairs ps) f = endpointSum ps f := by
  induction ps with
  | nil => rfl
  | cons p ps ih =>
    change f p.1 + (f p.2 + sum _ f) = (f p.1+f p.2)+endpointSum ps f
    rw [ih]
    grind

theorem endpoint_sum_cover {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (f : Cell (Fin m) (Fin n) → Rat) :
    endpointSum ps f = sum (cells (List.finRange m) (List.finRange n) A) f := by
  rw [← flatten_sum]
  exact (sum_perm f had.cover).symm

theorem grid_row_sum {m n : Nat} (f : Fin m → Rat) :
    sum (grid (List.finRange m) (List.finRange n)) (fun p => f p.1) =
      (n : Rat)*sum (List.finRange m) f := by
  rw [grid_sum, sum_congr _ _ _ (fun r _ => sum_const _ (f r)), sum_mul_left]
  rw [List.length_finRange]

theorem grid_col_sum {m n : Nat} (f : Fin n → Rat) :
    sum (grid (List.finRange m) (List.finRange n)) (fun p => f p.2) =
      (m : Rat)*sum (List.finRange n) f := by
  rw [grid_sum]
  change sum (List.finRange m) (fun _ => sum (List.finRange n) f) = _
  rw [sum_const, List.length_finRange]

theorem grid_error_sum {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    sum (grid (List.finRange m) (List.finRange n))
      (fun p => cellError O rl cl p.1 p.2) = totalError O rl cl := by
  rw [grid_sum]
  rfl

def inBlock {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (i j : Fin 3) (p : Cell (Fin m) (Fin n)) : Bool :=
  decide (rl p.1 = i ∧ cl p.2 = j)

def inPairClass {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (i j : Fin 3) (p : Pair m n) : Bool :=
  (inBlock rl cl i j p.1 && inBlock rl cl j i p.2) ||
  (inBlock rl cl j i p.1 && inBlock rl cl i j p.2)

def pairClassCount {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (ps : List (Pair m n)) (i j : Fin 3) : Rat :=
  sum ps (fun p => ratBit (inPairClass rl cl i j p))

def blockArea {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (i j : Fin 3) : Rat :=
  sum (grid (List.finRange m) (List.finRange n)) (fun p => ratBit (inBlock rl cl i j p))

def selectedBlock {m n : Nat} (A : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (i j : Fin 3) : Rat :=
  sum (cells (List.finRange m) (List.finRange n) A) (fun p => ratBit (inBlock rl cl i j p))

def exceptionalCell {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (p : Cell (Fin m) (Fin n)) : Bool :=
  !(decide (goodRow O rl cl tau p.1 = true ∧ goodCol O rl cl tau p.2 = true ∧
    rl p.1 ≠ cl p.2))

def exceptionalSelectedCount {m n : Nat} (A O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) : Rat :=
  sum (cells (List.finRange m) (List.finRange n) A) (fun p => ratBit (exceptionalCell O rl cl tau p))

theorem exceptional_false_iff {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (p : Cell (Fin m) (Fin n)) :
    exceptionalCell O rl cl tau p = false ↔
      goodRow O rl cl tau p.1 = true ∧ goodCol O rl cl tau p.2 = true ∧ rl p.1 ≠ cl p.2 := by
  simp [exceptionalCell]

theorem reciprocal_block_charge {m n : Nat} (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (i j : Fin 3) (hij : i ≠ j) (p : Pair m n)
    (hrec : Reciprocal rl cl p) :
    ratBit (inBlock rl cl i j p.1)+ratBit (inBlock rl cl i j p.2) =
      ratBit (inPairClass rl cl i j p) := by
  have hcross1 : inBlock rl cl j i p.2 = inBlock rl cl i j p.1 := by
    simp only [inBlock]
    congr 1
    apply propext
    constructor <;> intro h <;> constructor <;> grind [Reciprocal]
  have hcross2 : inBlock rl cl j i p.1 = inBlock rl cl i j p.2 := by
    simp only [inBlock]
    congr 1
    apply propext
    constructor <;> intro h <;> constructor <;> grind [Reciprocal]
  have hnot : ¬ (inBlock rl cl i j p.1 = true ∧ inBlock rl cl i j p.2 = true) := by
    intro h
    have h1 := of_decide_eq_true h.1
    have h2 := of_decide_eq_true h.2
    obtain ⟨hr1,hr2⟩ := hrec
    grind
  unfold inPairClass
  rw [hcross1,hcross2]
  cases h1 : inBlock rl cl i j p.1 <;> cases h2 : inBlock rl cl i j p.2 <;>
    simp [h1,h2,ratBit] at hnot ⊢ <;> grind

theorem block_pair_charge {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (i j : Fin 3) (hij : i ≠ j) (p : Pair m n)
    (hrec : GoodEndpointLines O rl cl tau p → OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) :
    ratBit (inBlock rl cl i j p.1)+ratBit (inBlock rl cl i j p.2) ≤
      ratBit (inPairClass rl cl i j p)+2*ratBit (exceptionalCell O rl cl tau p.1)+
      2*ratBit (exceptionalCell O rl cl tau p.2) := by
  have hb1 := ratBit_range (inBlock rl cl i j p.1)
  have hb2 := ratBit_range (inBlock rl cl i j p.2)
  have hq := (ratBit_range (inPairClass rl cl i j p)).1
  have he1 := (ratBit_range (exceptionalCell O rl cl tau p.1)).1
  have he2 := (ratBit_range (exceptionalCell O rl cl tau p.2)).1
  by_cases h1 : exceptionalCell O rl cl tau p.1 = true
  · simp only [ratBit, h1, ↓reduceIte] at *
    grind
  · by_cases h2 : exceptionalCell O rl cl tau p.2 = true
    · simp only [ratBit, h2, ↓reduceIte] at *
      grind
    · have h1f := Bool.eq_false_iff.mpr h1
      have h2f := Bool.eq_false_iff.mpr h2
      have hg1 := (exceptional_false_iff O rl cl tau p.1).mp h1f
      have hg2 := (exceptional_false_iff O rl cl tau p.2).mp h2f
      have hr := hrec ⟨hg1.1,hg2.1,hg1.2.1,hg2.2.1⟩ ⟨hg1.2.2,hg2.2.2⟩
      rw [reciprocal_block_charge rl cl i j hij p hr]
      simp [h1f,h2f,ratBit] <;> grind

theorem selected_block_le_class_and_exceptions {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (had : Admissible B A ps) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (i j : Fin 3) (hij : i ≠ j)
    (hrec : ∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) :
    selectedBlock A rl cl i j ≤ pairClassCount rl cl ps i j +
      2*exceptionalSelectedCount A (full B A) rl cl tau := by
  have h := sum_le ps _ _ (fun p hp => block_pair_charge (full B A) rl cl tau i j hij p (hrec p hp))
  have hblocks := endpoint_sum_cover B A ps had (fun p => ratBit (inBlock rl cl i j p))
  have hexceptions := endpoint_sum_cover B A ps had
    (fun p => ratBit (exceptionalCell (full B A) rl cl tau p))
  unfold endpointSum at hblocks hexceptions
  simp only [sum_add,sum_mul_left] at h hblocks hexceptions
  change _ = selectedBlock A rl cl i j at hblocks
  change _ = exceptionalSelectedCount A (full B A) rl cl tau at hexceptions
  change _ ≤ pairClassCount rl cl ps i j + _ + _ at h
  grind

theorem exceptional_cell_charge {m n : Nat} (B A : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (r : Fin m) (c : Fin n) :
    indicator A r c * ratBit (exceptionalCell (full B A) rl cl tau (r,c)) ≤
      ratBit (!(goodRow (full B A) rl cl tau r)) +
      ratBit (!(goodCol (full B A) rl cl tau c)) + cellError (full B A) rl cl r c := by
  have herr : 0 ≤ cellError (full B A) rl cl r c := editBit_nonneg _ _
  have hexc := ratBit_range (exceptionalCell (full B A) rl cl tau (r,c))
  cases ha : A r c
  · have hi : indicator A r c = 0 := by simp [indicator,ha,ratBit]
    rw [hi,Rat.zero_mul]
    have hr := (ratBit_range (!(goodRow (full B A) rl cl tau r))).1
    have hc := (ratBit_range (!(goodCol (full B A) rl cl tau c))).1
    exact Rat.add_nonneg (Rat.add_nonneg hr hc) herr
  · have ho := selected_preserved B A r c ha
    by_cases ht : rl r = cl c
    · have hi : indicator A r c = 1 := by simp [indicator,ha,ratBit]
      have he : cellError (full B A) rl cl r c = 1 := by
        simp [cellError,ho,templateMatrix,ht,editBit,ratBit]
      rw [hi,Rat.one_mul,he]
      have hr := (ratBit_range (!(goodRow (full B A) rl cl tau r))).1
      have hc := (ratBit_range (!(goodCol (full B A) rl cl tau c))).1
      grind
    · cases hr : goodRow (full B A) rl cl tau r <;>
        cases hc : goodCol (full B A) rl cl tau c <;>
        simp [indicator,ha,ratBit,exceptionalCell,ht,hr,hc] <;> grind

theorem exceptional_selected_bound {m n : Nat} (B A : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) :
    exceptionalSelectedCount A (full B A) rl cl tau ≤
      (n : Rat)*countBits (fun r => !(goodRow (full B A) rl cl tau r)) +
      (m : Rat)*countBits (fun c => !(goodCol (full B A) rl cl tau c)) +
      totalError (full B A) rl cl := by
  have h := sum_le (grid (List.finRange m) (List.finRange n)) _ _
    (fun p _ => exceptional_cell_charge B A rl cl tau p.1 p.2)
  rw [sum_add,sum_add,
    grid_row_sum (n := n) (fun r => ratBit (!(goodRow (full B A) rl cl tau r))),
    grid_col_sum (m := m) (fun c => ratBit (!(goodCol (full B A) rl cl tau c))),
    grid_error_sum] at h
  rw [← occupied_as_ambient] at h
  exact h

#print axioms endpoint_sum_cover
#print axioms reciprocal_block_charge
#print axioms selected_block_le_class_and_exceptions
#print axioms exceptional_selected_bound

end CleanHoles


==> anc/lean/additional-lean-companion/window-consequences/source/CleanHoleReciprocity.lean <==
import CleanHoleGeometry

/-! Nonreciprocal good pairs force a macroscopic full-template error. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore

def GoodEndpointLines {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (p : Pair m n) : Prop :=
  goodRow O rl cl tau p.1.1 = true ∧ goodRow O rl cl tau p.2.1 = true ∧
  goodCol O rl cl tau p.1.2 = true ∧ goodCol O rl cl tau p.2.2 = true

def OffdiagonalEndpoints {m n : Nat} (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (p : Pair m n) : Prop :=
  rl p.1.1 ≠ cl p.1.2 ∧ rl p.2.1 ≠ cl p.2.2

theorem nonreciprocal_c3_error_lower {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht : tau ≤ 1/100) (p : Pair m n)
    (hgood : GoodEndpointLines O rl cl tau p) (hoff : OffdiagonalEndpoints rl cl p)
    (hc3 : OriginalC3 (fun r c => O r c = true) p.1 p.2) (hnr : ¬ Reciprocal rl cl p) :
    1 ≤ 25*editRatio O (templateMatrix rl cl) := by
  obtain ⟨X,Y,hX1,hX2,hY1,hY2,hXY⟩ := three_class_complement_choice
    (rl p.1.1) (cl p.1.2) (rl p.2.1) (cl p.2.2) hoff.1 hoff.2 hnr
  have hr := witness_rows_large hm O rl cl p X hX1 hX2 (rowMass X) tau ht hgood.2.2.1 hgood.2.2.2
  have hc := witness_cols_large hn O rl cl p Y hY1 hY2 (colMass Y) tau ht hgood.1 hgood.2.1
  have herr := empty_rectangle_cost O rl cl p X Y hXY hc3
  have hr0 := countBits_nonneg (witnessRows O rl p X)
  have hr5 : 0 ≤ 5*countBits (witnessRows O rl p X) := by grind
  have h1 := Rat.mul_le_mul_of_nonneg_right hr (Rat.natCast_nonneg (a := n))
  have h2 := Rat.mul_le_mul_of_nonneg_left hc hr5
  have h3 := Rat.mul_le_mul_of_nonneg_left herr (by decide : (0 : Rat) ≤ 25)
  have hprod : (m : Rat)*(n : Rat) ≤ 25*totalError O rl cl := by
    calc
      _ ≤ (5*countBits (witnessRows O rl p X))*(n : Rat) := h1
      _ ≤ (5*countBits (witnessRows O rl p X))*(5*countBits (witnessCols O cl p Y)) := h2
      _ = 25*(countBits (witnessRows O rl p X)*countBits (witnessCols O cl p Y)) := by grind
      _ ≤ _ := h3
  have hmQ : 0 < (m : Rat) := Rat.natCast_pos.mpr (by omega)
  have hnQ : 0 < (n : Rat) := Rat.natCast_pos.mpr (by omega)
  rw [totalError_ratio (by omega) (by omega)] at hprod
  apply Rat.le_of_mul_le_mul_right (c := (m : Rat)*(n : Rat)) ?_ (Rat.mul_pos hmQ hnQ)
  calc
    _ = (m : Rat)*(n : Rat) := by grind
    _ ≤ 25*(editRatio O (templateMatrix rl cl)*(m : Rat)*(n : Rat)) := hprod
    _ = _ := by grind

theorem good_c3_pair_reciprocal {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht : tau ≤ 1/100) (p : Pair m n)
    (hgood : GoodEndpointLines O rl cl tau p) (hoff : OffdiagonalEndpoints rl cl p)
    (hc3 : OriginalC3 (fun r c => O r c = true) p.1 p.2)
    (hsmall : 25*editRatio O (templateMatrix rl cl) < 1) : Reciprocal rl cl p := by
  apply Classical.byContradiction
  intro hnr
  have h := nonreciprocal_c3_error_lower hm hn O rl cl rowMass colMass tau ht p hgood hoff hc3 hnr
  grind

def fixedRatio {m n : Nat} (B : Matrix m n) : Rat :=
  (fixedCount B : Rat) / ((m : Rat)*(n : Rat))

theorem fixedRatio_nonneg {m n : Nat} (hm : 0 < m) (hn : 0 < n) (B : Matrix m n) :
    0 ≤ fixedRatio B := by
  have hp : 0 < (m : Rat)*(n : Rat) :=
    Rat.mul_pos (Rat.natCast_pos.mpr hm) (Rat.natCast_pos.mpr hn)
  exact Rat.mul_nonneg (Rat.natCast_nonneg (a := fixedCount B))
    (Rat.le_of_lt (Rat.inv_pos.mpr hp))

theorem small_full_error (e f tau : Rat) (hf : 0 ≤ f) (ht : tau ≤ 1/100)
    (h : e+f ≤ tau/10000) : 25*e < 1 := by
  have hscale := Rat.mul_le_mul_of_nonneg_left h (by decide : (0 : Rat) ≤ 10000)
  have he : 10000*(tau/10000) = tau := by grind
  rw [he] at hscale
  grind

/-- Canonical-model entry: the C3 predicate is applied to full occupancy,
    including all fixed cells. Repeated endpoint rows or columns are retained. -/
theorem admissible_good_pairs_reciprocal {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht : tau ≤ 1/100)
    (hsmall : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000) :
    ∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p := by
  intro p hp hgood hoff
  have he := small_full_error _ _ tau (fixedRatio_nonneg (by omega) (by omega) B) ht hsmall
  exact good_c3_pair_reciprocal hm hn (full B A) rl cl rowMass colMass tau ht p
    hgood hoff (had.c3 p hp) he

#print axioms nonreciprocal_c3_error_lower
#print axioms good_c3_pair_reciprocal
#print axioms fixedRatio_nonneg
#print axioms admissible_good_pairs_reciprocal

end CleanHoles


==> anc/lean/additional-lean-companion/window-consequences/source/CleanHoles.lean <==
import CleanHoleExact

/-! Combined finite entry and exact count interfaces for conditional clean holes. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore

theorem sum_bits_filter_card {α : Type} (xs : List α) (P : α → Bool) :
    sum xs (fun x => ratBit (P x)) = ((xs.filter P).length : Rat) := by
  have h := sum_filter xs P (fun _ => 1)
  rw [sum_const,sum_mul_right] at h
  grind

theorem pairClassCount_card {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (ps : List (Pair m n)) (i j : Fin 3) :
    pairClassCount rl cl ps i j = ((ps.filter (inPairClass rl cl i j)).length : Rat) :=
  sum_bits_filter_card _ _

theorem pairClassCount_symm {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (ps : List (Pair m n)) (i j : Fin 3) :
    pairClassCount rl cl ps i j = pairClassCount rl cl ps j i := by
  apply sum_congr
  intro p _
  simp only [inPairClass,Bool.or_comm]

theorem rowError_card {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (r : Fin m) :
    rowError O rl cl r =
      (((List.finRange n).filter (fun c => O r c != templateMatrix rl cl r c)).length : Rat) :=
  sum_bits_filter_card _ _

theorem colError_card {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (c : Fin n) :
    colError O rl cl c =
      (((List.finRange m).filter (fun r => O r c != templateMatrix rl cl r c)).length : Rat) :=
  sum_bits_filter_card _ _

theorem totalError_card {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) :
    totalError O rl cl =
      ((cells (List.finRange m) (List.finRange n)
        (fun r c => O r c != templateMatrix rl cl r c)).length : Rat) := by
  exact (cells_card _ _ (fun r c => O r c != templateMatrix rl cl r c)).symm

theorem class_bit_le_endpoints (a b c d : Bool) :
    ratBit ((a && d) || (c && b)) ≤ ratBit a+ratBit b := by
  cases a <;> cases b <;> cases c <;> cases d <;> simp [ratBit] <;> grind

theorem pairClassCount_le_blockArea {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (had : Admissible B A ps) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (i j : Fin 3) :
    pairClassCount rl cl ps i j ≤ blockArea rl cl i j := by
  have h := sum_le ps _ _ (fun p _ => class_bit_le_endpoints
    (inBlock rl cl i j p.1) (inBlock rl cl i j p.2)
    (inBlock rl cl j i p.1) (inBlock rl cl j i p.2))
  change pairClassCount rl cl ps i j ≤ endpointSum ps (fun p => ratBit (inBlock rl cl i j p)) at h
  rw [endpoint_sum_cover B A ps had] at h
  exact Rat.le_trans h (selected_weight_le_grid A _ (fun p => (ratBit_range _).1))

theorem reciprocal_class_error {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht : tau ≤ 1/100)
    (hsmall : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000)
    (i j : Fin 3) (hij : i ≠ j) :
    0 ≤ blockArea rl cl i j-pairClassCount rl cl ps i j ∧
    blockArea rl cl i j-pairClassCount rl cl ps i j ≤
      (fixedCount B : Rat)+3*totalError (full B A) rl cl +
      2*((n : Rat)*countBits (fun r => !(goodRow (full B A) rl cl tau r))) +
      2*((m : Rat)*countBits (fun c => !(goodCol (full B A) rl cl tau c))) := by
  have hupper := pairClassCount_le_blockArea B A ps had rl cl i j
  have hrec := admissible_good_pairs_reciprocal hm hn B A ps had rl cl rowMass colMass tau ht hsmall
  have hs := selected_block_le_class_and_exceptions B A ps had rl cl tau i j hij hrec
  have harea := blockArea_error_bound B A rl cl i j hij
  have hexc := exceptional_selected_bound B A rl cl tau
  constructor <;> grind

/-- All conclusions refer to the given full Boolean occupancy `B || A`.
    The row and column partitions are explicit inputs; this theorem does
    not assert that such partitions have been constructed from density. -/
theorem conditional_clean_holes {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht0 : 0 < tau) (ht : tau ≤ 1/100)
    (hsmall : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000) :
    (badRowFraction (full B A) rl cl tau ≤ editRatio (full B A) (templateMatrix rl cl)/tau ∧
      badColFraction (full B A) rl cl tau ≤ editRatio (full B A) (templateMatrix rl cl)/tau) ∧
    (∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) ∧
    (∀ i j, i ≠ j → (m : Rat)*(n : Rat) ≤ 20*pairClassCount rl cl ps i j) ∧
    (∀ x y, goodRow (full B A) rl cl tau x = true →
      goodCol (full B A) rl cl tau y = true → rl x = cl y → full B A x y = false) := by
  exact ⟨bad_line_fractions (by omega) (by omega) (full B A) rl cl tau ht0,
    admissible_good_pairs_reciprocal hm hn B A ps had rl cl rowMass colMass tau ht hsmall,
    reciprocal_class_lower hm hn B A ps had rl cl rowMass colMass tau ht0 ht hsmall,
    admissible_clean_diagonal_holes hm hn B A ps had rl cl rowMass colMass tau ht0 ht hsmall⟩

#print axioms pairClassCount_card
#print axioms pairClassCount_symm
#print axioms rowError_card
#print axioms colError_card
#print axioms totalError_card
#print axioms reciprocal_class_error
#print axioms conditional_clean_holes

end CleanHoles


==> anc/lean/additional-lean-companion/window-consequences/source/CleanHolesComplete.lean <==
import CleanHolesPartitions
import CleanHolesQuantitative

/-! Closed finite rational clean holes in the canonical original model.
    Partitions and every edit/count/reciprocity/hole conclusion are derived. -/
namespace CleanHolesComplete

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore CleanHoles

/-- A finite rational version of the complete structural conclusions in
    the clean-holes lemma. Only canonical admissibility, positive dimensions,
    near selected density, and explicit numeric smallness are premises. -/
theorem finite_original_C3_clean_holes {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (epsilon tau : Rat) (heps : 0 ≤ epsilon) (hdensity : 2/3-epsilon ≤ selectedDensity ps)
    (ht0 : 0 < tau) (ht : tau ≤ 1/100)
    (hsmall : eta B epsilon ≤ tau/smallnessDenominator) :
    ∃ (rl : Fin m → Fin 3) (cl : Fin n → Fin 3),
      (∀ i, 1/4 ≤ classMass rl i ∧ 1/4 ≤ classMass cl i) ∧
      editRatio (full B A) (templateMatrix rl cl) ≤ outputConstant*eta B epsilon ∧
      massDeviation rl+massDeviation cl ≤ outputConstant*eta B epsilon ∧
      (badRowFraction (full B A) rl cl tau ≤ outputConstant*eta B epsilon/tau ∧
        badColFraction (full B A) rl cl tau ≤ outputConstant*eta B epsilon/tau) ∧
      nonreciprocalCount rl cl ps ≤ (outputConstant*eta B epsilon/tau)*((m : Rat)*(n : Rat)) ∧
      (∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
        OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) ∧
      (∀ i j, i ≠ j →
        (m : Rat)*(n : Rat) ≤ 20*pairClassCount rl cl ps i j ∧
        0 ≤ classMass rl i*classMass cl j*((m : Rat)*(n : Rat))-pairClassCount rl cl ps i j ∧
        classMass rl i*classMass cl j*((m : Rat)*(n : Rat))-pairClassCount rl cl ps i j ≤
          (outputConstant*eta B epsilon/tau)*((m : Rat)*(n : Rat))) ∧
      (∀ x y, goodRow (full B A) rl cl tau x = true →
        goodCol (full B A) rl cl tau y = true → rl x = cl y → full B A x y = false) := by
  have hnum := small_eta_numeric hm hn B epsilon tau heps ht hsmall
  have hq := eta_positive hm hn B epsilon heps
  have hq0 := Rat.le_of_lt hq
  have ht1 : tau ≤ 1 := by grind
  obtain ⟨rl,cl,hrow,hcol,herror,hmass⟩ :=
    stability_partitions_for_clean_holes hm hn B A ps had epsilon tau heps hdensity ht hsmall
  have hconditional : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000 :=
    Rat.le_trans herror (small_eta_conditional (eta B epsilon) tau hq0 hsmall)
  have hcore := conditional_clean_holes hnum.1 hnum.2.1 B A ps had rl cl hrow hcol tau ht0 ht hconditional
  have hrec := hcore.2.1
  obtain ⟨hu,he,hf,hbr,hbc,hout⟩ := normalized_error_bounds hm hn B A rl cl
    (eta B epsilon) tau hq0 ht0 ht1 herror
  have hunit : unitError (eta B epsilon) tau ≤ outputConstant*eta B epsilon/tau := by
    calc
      _ ≤ 8*unitError (eta B epsilon) tau := by grind
      _ ≤ _ := hout
  have hf0 := fixedRatio_nonneg hm hn B
  have hedit : editRatio (full B A) (templateMatrix rl cl) ≤ outputConstant*eta B epsilon := by
    unfold intermediateConstant outputConstant at *
    grind
  have hmasses : massDeviation rl+massDeviation cl ≤ outputConstant*eta B epsilon := by
    unfold intermediateConstant outputConstant at *
    grind
  have hnonrec := nonreciprocal_count_normalized hm hn B A ps had rl cl (eta B epsilon) tau
    hq0 ht0 ht1 herror hrec
  refine ⟨rl,cl,(fun i => ⟨hrow i,hcol i⟩),hedit,hmasses,
    ⟨Rat.le_trans hbr hunit,Rat.le_trans hbc hunit⟩,hnonrec,hrec,?_,hcore.2.2.2⟩
  intro i j hij
  have hclasses := class_error_normalized hm hn B A ps had rl cl (eta B epsilon) tau
    hq0 ht0 ht1 herror hrec i j hij
  rw [blockArea_mass_identity hm hn] at hclasses
  exact ⟨hcore.2.2.1 i j hij,hclasses⟩

#print axioms finite_original_C3_clean_holes

end CleanHolesComplete


==> anc/lean/additional-lean-companion/window-consequences/source/CleanHolesPaper.lean <==
import CleanHolesComplete
import CleanHolesPaperParameter

/-! The paper-parameter specialization of the closed finite clean-holes theorem. -/
namespace CleanHolesComplete
open OriginalAugmented StabilityCleanup CleanHoles

theorem finite_paper_eta_clean_holes {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (tau : Rat) (ht0 : 0 < tau) (ht : tau ≤ 1/100)
    (hsmall : paperEta B ps ≤ tau/smallnessDenominator) :
    ∃ (rl : Fin m → Fin 3) (cl : Fin n → Fin 3),
      (∀ i, 1/4 ≤ classMass rl i ∧ 1/4 ≤ classMass cl i) ∧
      editRatio (full B A) (templateMatrix rl cl) ≤ outputConstant*paperEta B ps ∧
      massDeviation rl+massDeviation cl ≤ outputConstant*paperEta B ps ∧
      (badRowFraction (full B A) rl cl tau ≤ outputConstant*paperEta B ps/tau ∧
        badColFraction (full B A) rl cl tau ≤ outputConstant*paperEta B ps/tau) ∧
      nonreciprocalCount rl cl ps ≤ (outputConstant*paperEta B ps/tau)*((m : Rat)*(n : Rat)) ∧
      (∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
        OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) ∧
      (∀ i j, i ≠ j →
        (m : Rat)*(n : Rat) ≤ 20*pairClassCount rl cl ps i j ∧
        0 ≤ classMass rl i*classMass cl j*((m : Rat)*(n : Rat))-pairClassCount rl cl ps i j ∧
        classMass rl i*classMass cl j*((m : Rat)*(n : Rat))-pairClassCount rl cl ps i j ≤
          (outputConstant*paperEta B ps/tau)*((m : Rat)*(n : Rat))) ∧
      (∀ x y, goodRow (full B A) rl cl tau x = true →
        goodCol (full B A) rl cl tau y = true → rl x = cl y → full B A x y = false) := by
  have hgap := densityDeficit_conditions ps
  exact finite_original_C3_clean_holes hm hn B A ps had (densityDeficit ps) tau hgap.1 hgap.2 ht0 ht hsmall

#print axioms finite_paper_eta_clean_holes
end CleanHolesComplete


==> anc/lean/additional-lean-companion/window-consequences/source/CleanHolesPaperParameter.lean <==
import CleanHolesRestoration

/-! The paper's positive-part density deficit, without an independent
    epsilon choice or an asymptotic premise. -/
namespace CleanHolesComplete

open OriginalAugmented CleanHoles

def densityDeficit {m n : Nat} (ps : List (Pair m n)) : Rat :=
  if selectedDensity ps ≤ 2/3 then 2/3-selectedDensity ps else 0

def paperEta {m n : Nat} (B : Matrix m n) (ps : List (Pair m n)) : Rat :=
  eta B (densityDeficit ps)

theorem densityDeficit_conditions {m n : Nat} (ps : List (Pair m n)) :
    0 ≤ densityDeficit ps ∧ 2/3-densityDeficit ps ≤ selectedDensity ps := by
  unfold densityDeficit
  split <;> constructor <;> grind

theorem densityDeficit_positive_part {m n : Nat} (ps : List (Pair m n)) :
    (selectedDensity ps ≤ 2/3 → densityDeficit ps = 2/3-selectedDensity ps) ∧
    (2/3 ≤ selectedDensity ps → densityDeficit ps = 0) := by
  unfold densityDeficit
  split <;> constructor <;> intro h <;> grind

theorem paperEta_formula {m n : Nat} (B : Matrix m n) (ps : List (Pair m n)) :
    paperEta B ps = densityDeficit ps+1/(m : Rat)+1/(n : Rat)+
      (fixedCount B : Rat)/((m : Rat)*(n : Rat)) := by rfl

#print axioms densityDeficit_conditions
#print axioms densityDeficit_positive_part
#print axioms paperEta_formula

end CleanHolesComplete


==> anc/lean/additional-lean-companion/window-consequences/source/CleanHolesPartitions.lean <==
import CleanHolesRestoration

/-! Partitions, variances, full-occupancy edit, and masses from canonical
    admissibility and near selected density; no intermediate estimate assumed. -/
namespace CleanHolesComplete

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore CleanHoles

theorem canonical_selected_variances {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (epsilon : Rat) (heps : 0 ≤ epsilon) (hdensity : 2/3-epsilon ≤ selectedDensity ps) :
    StabilityCleanup.rowVariance A ≤ StabilityComplete.delta m n epsilon ∧
    StabilityCleanup.colVariance A ≤ StabilityComplete.delta m n epsilon := by
  have hd : 2/3-epsilon ≤ density A := by rw [← selectedDensity_eq_density B A ps had]; exact hdensity
  have h := StabilityVariance.both_variances_bound A hm hn ps had.cover
    (selected_C3 B A ps had) epsilon heps hd
  change StabilityCleanup.rowVariance A ≤ epsilon+(m : Rat)⁻¹+(n : Rat)⁻¹ ∧
    StabilityCleanup.colVariance A ≤ epsilon+(m : Rat)⁻¹+(n : Rat)⁻¹ at h
  unfold StabilityComplete.delta
  constructor <;> grind

theorem stability_partitions_for_clean_holes {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (epsilon tau : Rat) (heps : 0 ≤ epsilon) (hdensity : 2/3-epsilon ≤ selectedDensity ps)
    (ht : tau ≤ 1/100) (hsmall : eta B epsilon ≤ tau/smallnessDenominator) :
    ∃ (rl : Fin m → Fin 3) (cl : Fin n → Fin 3),
      (∀ i, 1/4 ≤ classMass rl i) ∧ (∀ i, 1/4 ≤ classMass cl i) ∧
      editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ intermediateConstant*eta B epsilon ∧
      massDeviation rl+massDeviation cl ≤ intermediateConstant*eta B epsilon := by
  have hnum := small_eta_numeric hm hn B epsilon tau heps ht hsmall
  have hd : 2/3-epsilon ≤ density A := by rw [← selectedDensity_eq_density B A ps had]; exact hdensity
  obtain ⟨rl,cl,hedit,hmasses⟩ := StabilityComplete.finite_C3_linear_stability hm hn A ps had.cover
    (selected_C3 B A ps had) epsilon heps hd hnum.2.2.1
  change editRatio A (templateMatrix rl cl) ≤
    StabilityComplete.stabilityConstant*StabilityComplete.delta m n epsilon at hedit
  have hrow0 := massDeviation_nonneg rl
  have hcol0 := massDeviation_nonneg cl
  have hrowSmall : massDeviation rl ≤ 1/144 := by grind
  have hcolSmall : massDeviation cl ≤ 1/144 := by grind
  have hrow := classMass_lower_of_small_deviation rl hrowSmall
  have hcol := classMass_lower_of_small_deviation cl hcolSmall
  have hrestore := restored_edit_bound hm hn B A ps had rl cl
  have hdelta := StabilityComplete.delta_positive m n hm hn epsilon heps
  have hf0 := fixedRatio_nonneg hm hn B
  refine ⟨rl,cl,hrow,hcol,?_,?_⟩
  · unfold intermediateConstant eta StabilityComplete.stabilityConstant at *
    grind
  · unfold intermediateConstant eta StabilityComplete.stabilityConstant at *
    grind

#print axioms canonical_selected_variances
#print axioms stability_partitions_for_clean_holes

end CleanHolesComplete


==> anc/lean/additional-lean-companion/window-consequences/source/CleanHolesQuantitative.lean <==
import CleanHolesRestoration

/-! Actual exceptional-pair and class-count errors in normalized finite form. -/
namespace CleanHolesComplete

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore CleanHoles

instance reciprocalDecidable {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (p : Pair m n) : Decidable (Reciprocal rl cl p) :=
  inferInstanceAs (Decidable (rl p.1.1 = cl p.2.2 ∧ rl p.2.1 = cl p.1.2))

def nonreciprocalCount {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (ps : List (Pair m n)) : Rat :=
  sum ps (fun p => ratBit (decide (¬ Reciprocal rl cl p)))

theorem nonreciprocalCount_card {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (ps : List (Pair m n)) :
    nonreciprocalCount rl cl ps = ((ps.filter (fun p => decide (¬ Reciprocal rl cl p))).length : Rat) :=
  sum_bits_filter_card _ _

theorem nonreciprocal_endpoint_charge {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) (p : Pair m n)
    (hrec : GoodEndpointLines O rl cl tau p → OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) :
    ratBit (decide (¬ Reciprocal rl cl p)) ≤
      ratBit (exceptionalCell O rl cl tau p.1)+ratBit (exceptionalCell O rl cl tau p.2) := by
  have hb := ratBit_range (decide (¬ Reciprocal rl cl p))
  have he1 := (ratBit_range (exceptionalCell O rl cl tau p.1)).1
  have he2 := (ratBit_range (exceptionalCell O rl cl tau p.2)).1
  by_cases h1 : exceptionalCell O rl cl tau p.1 = true
  · have hbit : ratBit (exceptionalCell O rl cl tau p.1) = 1 := by simp [ratBit,h1]
    rw [hbit]
    grind
  · by_cases h2 : exceptionalCell O rl cl tau p.2 = true
    · have hbit : ratBit (exceptionalCell O rl cl tau p.2) = 1 := by simp [ratBit,h2]
      rw [hbit]
      grind
    · have hg1 := (exceptional_false_iff O rl cl tau p.1).mp (Bool.eq_false_iff.mpr h1)
      have hg2 := (exceptional_false_iff O rl cl tau p.2).mp (Bool.eq_false_iff.mpr h2)
      have hr := hrec ⟨hg1.1,hg2.1,hg1.2.1,hg2.2.1⟩ ⟨hg1.2.2,hg2.2.2⟩
      have hbit : ratBit (decide (¬ Reciprocal rl cl p)) = 0 := by simp [ratBit,hr]
      rw [hbit]
      exact Rat.add_nonneg he1 he2

theorem nonreciprocal_count_raw {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat)
    (hrec : ∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) :
    nonreciprocalCount rl cl ps ≤
      (n : Rat)*countBits (fun r => !(goodRow (full B A) rl cl tau r)) +
      (m : Rat)*countBits (fun c => !(goodCol (full B A) rl cl tau c)) +
      totalError (full B A) rl cl := by
  have h := sum_le ps _ _ (fun p hp => nonreciprocal_endpoint_charge
    (full B A) rl cl tau p (hrec p hp))
  change nonreciprocalCount rl cl ps ≤ endpointSum ps
    (fun p => ratBit (exceptionalCell (full B A) rl cl tau p)) at h
  rw [endpoint_sum_cover B A ps had] at h
  exact Rat.le_trans h (exceptional_selected_bound B A rl cl tau)

def unitError (q tau : Rat) : Rat := intermediateConstant*q/tau

theorem divide_le (a b tau : Rat) (ht : 0 < tau) (h : a ≤ b) : a/tau ≤ b/tau :=
  Rat.mul_le_mul_of_nonneg_right h (Rat.le_of_lt (Rat.inv_pos.mpr ht))

theorem unitError_nonneg (q tau : Rat) (hq : 0 ≤ q) (ht : 0 < tau) : 0 ≤ unitError q tau := by
  exact Rat.mul_nonneg
    (Rat.mul_nonneg (show 0 ≤ intermediateConstant by unfold intermediateConstant; decide) hq)
    (Rat.le_of_lt (Rat.inv_pos.mpr ht))

theorem undivided_le_unitError (q tau : Rat) (hq : 0 ≤ q) (ht0 : 0 < tau) (ht : tau ≤ 1) :
    intermediateConstant*q ≤ unitError q tau := by
  have hq0 : 0 ≤ intermediateConstant*q := Rat.mul_nonneg
    (show 0 ≤ intermediateConstant by unfold intermediateConstant; decide) hq
  have h := Rat.mul_le_mul_of_nonneg_left ht hq0
  apply Rat.le_of_mul_le_mul_right (c := tau) ?_ ht0
  unfold unitError
  rw [Rat.div_mul_cancel (by grind)]
  simpa only [Rat.mul_one] using h

theorem eight_units_le_output (q tau : Rat) (hq : 0 ≤ q) (ht : 0 < tau) :
    8*unitError q tau ≤ outputConstant*q/tau := by
  have hu := unitError_nonneg q tau hq ht
  have he : 10*unitError q tau = outputConstant*q/tau := by
    unfold unitError intermediateConstant outputConstant
    rw [Rat.div_def,Rat.div_def]
    grind
  calc
    _ ≤ 10*unitError q tau := by grind
    _ = _ := he

theorem normalized_error_bounds {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (q tau : Rat) (hq : 0 ≤ q) (ht0 : 0 < tau) (ht : tau ≤ 1)
    (herror : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ intermediateConstant*q) :
    0 ≤ unitError q tau ∧
    editRatio (full B A) (templateMatrix rl cl) ≤ unitError q tau ∧
    fixedRatio B ≤ unitError q tau ∧
    badRowFraction (full B A) rl cl tau ≤ unitError q tau ∧
    badColFraction (full B A) rl cl tau ≤ unitError q tau ∧
    8*unitError q tau ≤ outputConstant*q/tau := by
  have he0 := editRatio_nonneg hm hn (full B A) (templateMatrix rl cl)
  have hf0 := fixedRatio_nonneg hm hn B
  have he : editRatio (full B A) (templateMatrix rl cl) ≤ intermediateConstant*q := by grind
  have hf : fixedRatio B ≤ intermediateConstant*q := by grind
  have hunit := undivided_le_unitError q tau hq ht0 ht
  have hbad := bad_line_fractions hm hn (full B A) rl cl tau ht0
  have hdiv := divide_le _ _ tau ht0 he
  exact ⟨unitError_nonneg q tau hq ht0,Rat.le_trans he hunit,Rat.le_trans hf hunit,
    Rat.le_trans hbad.1 hdiv,Rat.le_trans hbad.2 hdiv,eight_units_le_output q tau hq ht0⟩

theorem bad_row_area_identity {m n : Nat} (hm : 0 < m) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) :
    (n : Rat)*countBits (fun r => !(goodRow O rl cl tau r)) =
      badRowFraction O rl cl tau*((m : Rat)*(n : Rat)) := by
  rw [countBits_avg hm]
  change (n : Rat)*((m : Rat)*badRowFraction O rl cl tau) = _
  grind

theorem bad_col_area_identity {m n : Nat} (hn : 0 < n) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) :
    (m : Rat)*countBits (fun c => !(goodCol O rl cl tau c)) =
      badColFraction O rl cl tau*((m : Rat)*(n : Rat)) := by
  rw [countBits_avg hn]
  change (m : Rat)*((n : Rat)*badColFraction O rl cl tau) = _
  grind

theorem nonreciprocal_count_normalized {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (q tau : Rat)
    (hq : 0 ≤ q) (ht0 : 0 < tau) (ht : tau ≤ 1)
    (herror : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ intermediateConstant*q)
    (hrec : ∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) :
    nonreciprocalCount rl cl ps ≤ (outputConstant*q/tau)*((m : Rat)*(n : Rat)) := by
  have hraw := nonreciprocal_count_raw B A ps had rl cl tau hrec
  obtain ⟨hu,he,hf,hbr,hbc,hout⟩ := normalized_error_bounds hm hn B A rl cl q tau hq ht0 ht herror
  have hp0 : 0 ≤ (m : Rat)*(n : Rat) := Rat.mul_nonneg Rat.natCast_nonneg Rat.natCast_nonneg
  rw [bad_row_area_identity hm,bad_col_area_identity hn,totalError_ratio hm hn] at hraw
  have hcoef : badRowFraction (full B A) rl cl tau+badColFraction (full B A) rl cl tau+
      editRatio (full B A) (templateMatrix rl cl) ≤ 8*unitError q tau := by grind
  have h1 := Rat.mul_le_mul_of_nonneg_right hcoef hp0
  have h2 := Rat.mul_le_mul_of_nonneg_right hout hp0
  calc
    _ ≤ badRowFraction (full B A) rl cl tau*((m : Rat)*(n : Rat))+
        badColFraction (full B A) rl cl tau*((m : Rat)*(n : Rat))+
        editRatio (full B A) (templateMatrix rl cl)*(m : Rat)*(n : Rat) := hraw
    _ = (badRowFraction (full B A) rl cl tau+badColFraction (full B A) rl cl tau+
        editRatio (full B A) (templateMatrix rl cl))*((m : Rat)*(n : Rat)) := by grind
    _ ≤ (8*unitError q tau)*((m : Rat)*(n : Rat)) := h1
    _ ≤ _ := h2

theorem class_error_normalized {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (q tau : Rat)
    (hq : 0 ≤ q) (ht0 : 0 < tau) (ht : tau ≤ 1)
    (herror : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ intermediateConstant*q)
    (hrec : ∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p)
    (i j : Fin 3) (hij : i ≠ j) :
    0 ≤ blockArea rl cl i j-pairClassCount rl cl ps i j ∧
    blockArea rl cl i j-pairClassCount rl cl ps i j ≤
      (outputConstant*q/tau)*((m : Rat)*(n : Rat)) := by
  have hupper := pairClassCount_le_blockArea B A ps had rl cl i j
  have hs := selected_block_le_class_and_exceptions B A ps had rl cl tau i j hij hrec
  have harea := blockArea_error_bound B A rl cl i j hij
  have hexc := exceptional_selected_bound B A rl cl tau
  have hraw : blockArea rl cl i j-pairClassCount rl cl ps i j ≤
      (fixedCount B : Rat)+3*totalError (full B A) rl cl+
      2*((n : Rat)*countBits (fun r => !(goodRow (full B A) rl cl tau r)))+
      2*((m : Rat)*countBits (fun c => !(goodCol (full B A) rl cl tau c))) := by grind
  obtain ⟨hu,he,hf,hbr,hbc,hout⟩ := normalized_error_bounds hm hn B A rl cl q tau hq ht0 ht herror
  have hp0 : 0 ≤ (m : Rat)*(n : Rat) := Rat.mul_nonneg Rat.natCast_nonneg Rat.natCast_nonneg
  rw [← fixedRatio_area hm hn B,totalError_ratio hm hn,bad_row_area_identity hm,bad_col_area_identity hn] at hraw
  have hcoef : fixedRatio B+3*editRatio (full B A) (templateMatrix rl cl)+
      2*badRowFraction (full B A) rl cl tau+2*badColFraction (full B A) rl cl tau ≤
      8*unitError q tau := by grind
  have h1 := Rat.mul_le_mul_of_nonneg_right hcoef hp0
  have h2 := Rat.mul_le_mul_of_nonneg_right hout hp0
  constructor
  · grind
  · calc
      _ ≤ fixedRatio B*(m : Rat)*(n : Rat)+
          3*(editRatio (full B A) (templateMatrix rl cl)*(m : Rat)*(n : Rat))+
          2*(badRowFraction (full B A) rl cl tau*((m : Rat)*(n : Rat)))+
          2*(badColFraction (full B A) rl cl tau*((m : Rat)*(n : Rat))) := hraw
      _ = (fixedRatio B+3*editRatio (full B A) (templateMatrix rl cl)+
          2*badRowFraction (full B A) rl cl tau+2*badColFraction (full B A) rl cl tau)*
          ((m : Rat)*(n : Rat)) := by grind
      _ ≤ (8*unitError q tau)*((m : Rat)*(n : Rat)) := h1
      _ ≤ _ := h2

theorem blockArea_mass_identity {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (i j : Fin 3) :
    blockArea rl cl i j = classMass rl i*classMass cl j*((m : Rat)*(n : Rat)) := by
  rw [blockArea_product,raw_class_mass hm,raw_class_mass hn]
  grind

#print axioms nonreciprocalCount_card
#print axioms normalized_error_bounds
#print axioms nonreciprocal_count_normalized
#print axioms class_error_normalized
#print axioms blockArea_mass_identity

end CleanHolesComplete


==> anc/lean/additional-lean-companion/window-consequences/source/CleanHolesRestoration.lean <==
import StabilityComplete
import CleanHoles

/-! Canonical selected density, restoration of fixed cells, and explicit
    numeric smallness for the closed finite clean-holes theorem. -/
namespace CleanHolesComplete

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore CleanHoles

def selectedDensity {m n : Nat} (ps : List (Pair m n)) : Rat :=
  2*(ps.length : Rat)/((m : Rat)*(n : Rat))

def eta {m n : Nat} (B : Matrix m n) (epsilon : Rat) : Rat :=
  StabilityComplete.delta m n epsilon + fixedRatio B

def intermediateConstant : Rat := 10000000000000
def outputConstant : Rat := 100000000000000
def smallnessDenominator : Rat := 1000000000000000000

theorem selectedDensity_eq_density {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) : selectedDensity ps = density A := by
  rw [density_card]
  change selectedDensity ps = (fixedCount A : Rat)/((m : Rat)*(n : Rat))
  rw [selected_count_eq_twice_pairs B A ps had,Rat.natCast_mul]
  rfl

theorem restored_edit_exact {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) : editRatio (full B A) A = fixedRatio B := by
  have he : (fun r c => full B A r c != A r c) = B := by
    funext r c
    have hd := had.disjoint r c
    cases hb : B r c <;> cases ha : A r c <;> simp_all [full]
  rw [editRatio_card,he]
  rfl

theorem restored_edit_bound {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    editRatio (full B A) (templateMatrix rl cl) ≤
      editRatio A (templateMatrix rl cl)+fixedRatio B := by
  have h := editRatio_triangle hm hn (full B A) A (templateMatrix rl cl)
  rw [restored_edit_exact B A ps had] at h
  grind

theorem eta_positive {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B : Matrix m n) (epsilon : Rat) (heps : 0 ≤ epsilon) : 0 < eta B epsilon := by
  have hd := StabilityComplete.delta_positive m n hm hn epsilon heps
  have hf := fixedRatio_nonneg hm hn B
  unfold eta
  grind

theorem delta_le_eta {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B : Matrix m n) (epsilon : Rat) : StabilityComplete.delta m n epsilon ≤ eta B epsilon := by
  have hf := fixedRatio_nonneg hm hn B
  unfold eta
  grind

theorem eta_inverse_bounds {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B : Matrix m n) (epsilon : Rat) (heps : 0 ≤ epsilon) :
    1/(m : Rat) ≤ eta B epsilon ∧ 1/(n : Rat) ≤ eta B epsilon := by
  have hmI := Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hm))
  have hnI := Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hn))
  have hf := fixedRatio_nonneg hm hn B
  unfold eta StabilityComplete.delta
  constructor <;> grind

theorem small_eta_scale (q tau : Rat) (ht : tau ≤ 1/100)
    (hsmall : q ≤ tau/smallnessDenominator) : 100000000000000000000*q ≤ 1 := by
  have hs := Rat.mul_le_mul_of_nonneg_left hsmall
    (show 0 ≤ smallnessDenominator by unfold smallnessDenominator; decide)
  have he : smallnessDenominator*(tau/smallnessDenominator) = tau := by
    unfold smallnessDenominator
    grind
  rw [he] at hs
  unfold smallnessDenominator at hs
  grind

theorem dimension_large (k : Nat) (hk : 0 < k) (q : Rat)
    (hinv : 1/(k : Rat) ≤ q) (hsmall : 100*q ≤ 1) : 100 ≤ k := by
  have hkQ : 0 < (k : Rat) := Rat.natCast_pos.mpr hk
  have hcancel := Rat.div_mul_cancel (a := (1 : Rat)) (b := (k : Rat)) (by grind)
  have hinv' : 100*(1/(k : Rat)) ≤ 1 := by grind
  have h := Rat.mul_le_mul_of_nonneg_right hinv' (Rat.natCast_nonneg (a := k))
  have hrat : (100 : Rat) ≤ (k : Rat) := by
    calc
      _ = 100*((1/(k : Rat))*(k : Rat)) := by rw [hcancel]; grind
      _ = (100*(1/(k : Rat)))*(k : Rat) := by grind
      _ ≤ 1*(k : Rat) := h
      _ = _ := by grind
  exact Rat.natCast_le_natCast.mp hrat

theorem small_eta_numeric {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B : Matrix m n) (epsilon tau : Rat) (heps : 0 ≤ epsilon) (ht : tau ≤ 1/100)
    (hsmall : eta B epsilon ≤ tau/smallnessDenominator) :
    100 ≤ m ∧ 100 ≤ n ∧
    StabilityComplete.delta m n epsilon ≤ StabilityComplete.delta0 ∧
    StabilityComplete.stabilityConstant*StabilityComplete.delta m n epsilon ≤ 1/144 := by
  have hscale := small_eta_scale (eta B epsilon) tau ht hsmall
  have hinv := eta_inverse_bounds hm hn B epsilon heps
  have hdelta := delta_le_eta hm hn B epsilon
  have h100 : 100*eta B epsilon ≤ 1 := by grind
  refine ⟨dimension_large m hm _ hinv.1 h100,dimension_large n hn _ hinv.2 h100,?_,?_⟩
  · unfold StabilityComplete.delta0
    apply Rat.le_of_mul_le_mul_right (c := (10000000000000000 : Rat)) ?_ (by decide)
    rw [Rat.div_mul_cancel (by decide)]
    grind
  · unfold StabilityComplete.stabilityConstant
    apply Rat.le_of_mul_le_mul_right (c := (144 : Rat)) ?_ (by decide)
    rw [Rat.div_mul_cancel (by decide)]
    grind

theorem small_eta_conditional (q tau : Rat) (hq : 0 ≤ q)
    (hsmall : q ≤ tau/smallnessDenominator) :
    intermediateConstant*q ≤ tau/10000 := by
  have hs := Rat.mul_le_mul_of_nonneg_left hsmall
    (show 0 ≤ smallnessDenominator by unfold smallnessDenominator; decide)
  have he : smallnessDenominator*(tau/smallnessDenominator) = tau := by
    unfold smallnessDenominator
    grind
  rw [he] at hs
  unfold smallnessDenominator at hs
  unfold intermediateConstant
  apply Rat.le_of_mul_le_mul_right (c := (10000 : Rat)) ?_ (by decide)
  rw [Rat.div_mul_cancel (by decide)]
  grind

theorem massDeviation_nonneg {k : Nat} (label : Fin k → Fin 3) :
    0 ≤ massDeviation label := by
  have h0 : 0 ≤ (classMass label 0-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have h1 : 0 ≤ (classMass label 1-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have h2 : 0 ≤ (classMass label 2-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold massDeviation sumThree
  grind

#print axioms selectedDensity_eq_density
#print axioms restored_edit_exact
#print axioms restored_edit_bound
#print axioms small_eta_numeric
#print axioms small_eta_conditional

end CleanHolesComplete


==> anc/lean/additional-lean-companion/window-consequences/source/CleanupAverages.lean <==
import MinimumMatrix

/-! Finite rational averages and Boolean edit-distance inequalities. -/
namespace StabilityCleanup

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling

def avg {k : Nat} (f : Fin k → Rat) : Rat :=
  sum (List.finRange k) f * (k : Rat)⁻¹

theorem avg_congr {k : Nat} (f g : Fin k → Rat) (h : ∀ i, f i = g i) :
    avg f = avg g := by
  unfold avg
  rw [sum_congr (List.finRange k) f g (fun i _ => h i)]

theorem avg_add {k : Nat} (f g : Fin k → Rat) :
    avg (fun i => f i + g i) = avg f + avg g := by
  unfold avg
  rw [sum_add]
  grind

theorem avg_sub {k : Nat} (f g : Fin k → Rat) :
    avg (fun i => f i - g i) = avg f - avg g := by
  unfold avg
  rw [sum_sub]
  grind

theorem avg_mul_left {k : Nat} (c : Rat) (f : Fin k → Rat) :
    avg (fun i => c * f i) = c * avg f := by
  unfold avg
  rw [sum_mul_left]
  grind

theorem avg_mul_right {k : Nat} (c : Rat) (f : Fin k → Rat) :
    avg (fun i => f i * c) = avg f * c := by
  unfold avg
  rw [sum_mul_right]
  grind

theorem avg_const {k : Nat} (hk : 0 < k) (c : Rat) :
    avg (fun _ : Fin k => c) = c := by
  have hkq : 0 < (k : Rat) := Rat.natCast_pos.mpr hk
  have hki := Rat.mul_inv_cancel (k : Rat) (by grind)
  unfold avg
  rw [sum_const, List.length_finRange]
  grind

theorem avg_nonneg {k : Nat} (hk : 0 < k) (f : Fin k → Rat)
    (h : ∀ i, 0 ≤ f i) : 0 ≤ avg f := by
  have hki : 0 ≤ (k : Rat)⁻¹ :=
    Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hk))
  exact Rat.mul_nonneg
    (sum_nonneg (List.finRange k) f (fun i _ => h i)) hki

theorem avg_le {k : Nat} (hk : 0 < k) (f g : Fin k → Rat)
    (h : ∀ i, f i ≤ g i) : avg f ≤ avg g := by
  have hki : 0 ≤ (k : Rat)⁻¹ :=
    Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hk))
  exact Rat.mul_le_mul_of_nonneg_right
    (sum_le (List.finRange k) f g (fun i _ => h i)) hki

theorem avg_swap {m n : Nat} (f : Fin m → Fin n → Rat) :
    avg (fun r => avg (f r)) = avg (fun c => avg (fun r => f r c)) := by
  unfold avg
  rw [sum_mul_right, sum_mul_right, sum_swap]
  grind

theorem avg_cauchy {k : Nat} (hk : 0 < k) (f : Fin k → Rat) :
    (avg f)^2 ≤ avg (fun i => (f i)^2) := by
  have hkq : 0 < (k : Rat) := Rat.natCast_pos.mpr hk
  have hki := Rat.mul_inv_cancel (k : Rat) (by grind)
  have hkin : 0 ≤ (k : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hkq)
  have h := finite_cauchy (List.finRange k) f
  rw [List.length_finRange] at h
  have h1 := Rat.mul_le_mul_of_nonneg_right h hkin
  have h2 := Rat.mul_le_mul_of_nonneg_right h1 hkin
  unfold avg
  calc
    _ = (sum (List.finRange k) f)^2 * (k : Rat)⁻¹ * (k : Rat)⁻¹ := by grind
    _ ≤ ((k : Rat) * sum (List.finRange k) (fun i => (f i)^2)) *
        (k : Rat)⁻¹ * (k : Rat)⁻¹ := h2
    _ = _ := by grind

def editBit (a b : Bool) : Rat := ratBit (a != b)

def editRatio {m n : Nat} (A B : Fin m → Fin n → Bool) : Rat :=
  avg (fun r => avg (fun c => editBit (A r c) (B r c)))

def rowVariance {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  avg (fun r => (rowMean A r - 2/3)^2)

def colVariance {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  avg (fun c => (colMean A c - 2/3)^2)

theorem editBit_nonneg (a b : Bool) : 0 ≤ editBit a b := by
  cases a <;> cases b <;> decide

theorem editBit_square (a b : Bool) :
    (ratBit a - ratBit b)^2 = editBit a b := by
  cases a <;> cases b <;> simp [ratBit, editBit] <;> grind

theorem editBit_triangle (a b c : Bool) :
    editBit a c ≤ editBit a b + editBit b c := by
  cases a <;> cases b <;> cases c <;> simp [ratBit, editBit] <;> grind

theorem editRatio_nonneg {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A B : Fin m → Fin n → Bool) : 0 ≤ editRatio A B := by
  exact avg_nonneg hm _ (fun r => avg_nonneg hn _
    (fun c => editBit_nonneg (A r c) (B r c)))

theorem editRatio_symm {m n : Nat} (A B : Fin m → Fin n → Bool) :
    editRatio A B = editRatio B A := by
  apply avg_congr
  intro r
  apply avg_congr
  intro c
  cases A r c <;> cases B r c <;> decide

theorem editRatio_triangle {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A B C : Fin m → Fin n → Bool) :
    editRatio A C ≤ editRatio A B + editRatio B C := by
  have h := avg_le hm _ _ (fun r => avg_le hn _ _
    (fun c => editBit_triangle (A r c) (B r c) (C r c)))
  simp only [avg_add] at h
  exact h

theorem degree_difference_square {k : Nat} (hk : 0 < k)
    (a b : Fin k → Bool) :
    (avg (fun i => ratBit (a i)) - avg (fun i => ratBit (b i)))^2 ≤
      avg (fun i => editBit (a i) (b i)) := by
  have h := avg_cauchy hk (fun i => ratBit (a i) - ratBit (b i))
  rw [avg_sub] at h
  rw [avg_congr _ _ (fun i => editBit_square (a i) (b i))] at h
  exact h

theorem shifted_square_transfer (x y t : Rat) :
    (y-t)^2 ≤ 2*(x-y)^2 + 2*(x-t)^2 := by
  have h : 0 ≤ (2*x-y-t)^2 := Lean.Grind.OrderedRing.sq_nonneg
  grind

theorem rowVariance_transfer {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A B : Fin m → Fin n → Bool) :
    rowVariance B ≤ 2*editRatio A B + 2*rowVariance A := by
  have hrow : ∀ r : Fin m,
      (rowMean B r - 2/3)^2 ≤
        2*avg (fun c => editBit (A r c) (B r c)) + 2*(rowMean A r-2/3)^2 := by
    intro r
    have h := degree_difference_square hn (A r) (B r)
    change (rowMean A r - rowMean B r)^2 ≤ _ at h
    have hs := shifted_square_transfer (rowMean A r) (rowMean B r) (2/3)
    grind
  have h := avg_le hm _ _ hrow
  simp only [avg_add, avg_mul_left] at h
  exact h

theorem colVariance_transfer {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A B : Fin m → Fin n → Bool) :
    colVariance B ≤ 2*editRatio A B + 2*colVariance A := by
  have hcol : ∀ c : Fin n,
      (colMean B c - 2/3)^2 ≤
        2*avg (fun r => editBit (A r c) (B r c)) + 2*(colMean A c-2/3)^2 := by
    intro c
    have h := degree_difference_square hm (fun r => A r c) (fun r => B r c)
    change (colMean A c - colMean B c)^2 ≤ _ at h
    have hs := shifted_square_transfer (colMean A c) (colMean B c) (2/3)
    grind
  have h := avg_le hn _ _ hcol
  simp only [avg_add, avg_mul_left] at h
  rw [← avg_swap] at h
  exact h

#print axioms avg_cauchy
#print axioms editRatio_triangle
#print axioms degree_difference_square
#print axioms rowVariance_transfer
#print axioms colVariance_transfer

end StabilityCleanup


==> anc/lean/additional-lean-companion/window-consequences/source/CleanupLabels.lean <==
import CleanupAverages

/-! Exact class masses and the concrete column-label cleanup. -/
namespace StabilityCleanup

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling

def classBit (j i : Fin 3) : Rat := if j = i then 1 else 0

def classMass {k : Nat} (label : Fin k → Fin 3) (i : Fin 3) : Rat :=
  avg (fun x => classBit (label x) i)

def sumThree (f : Fin 3 → Rat) : Rat := f 0 + f 1 + f 2

theorem fin_three_cases (i : Fin 3) : i = 0 ∨ i = 1 ∨ i = 2 := by omega

theorem class_decomposition (j : Fin 3) (f : Fin 3 → Rat) :
    f j = classBit j 0*f 0 + classBit j 1*f 1 + classBit j 2*f 2 := by
  rcases fin_three_cases j with h | h | h <;> subst j <;> simp [classBit] <;> grind

theorem avg_label {k : Nat} (label : Fin k → Fin 3) (f : Fin 3 → Rat) :
    avg (fun x => f (label x)) =
      classMass label 0*f 0 + classMass label 1*f 1 + classMass label 2*f 2 := by
  rw [avg_congr _ _ (fun x => class_decomposition (label x) f)]
  rw [avg_add, avg_add, avg_mul_right, avg_mul_right, avg_mul_right]
  rfl

theorem classMass_sum {k : Nat} (hk : 0 < k) (label : Fin k → Fin 3) :
    classMass label 0 + classMass label 1 + classMass label 2 = 1 := by
  have h := avg_label label (fun _ => 1)
  rw [avg_const hk] at h
  grind

theorem classMass_nonneg {k : Nat} (hk : 0 < k)
    (label : Fin k → Fin 3) (i : Fin 3) : 0 ≤ classMass label i := by
  apply avg_nonneg hk
  intro x
  unfold classBit
  split <;> decide

def prototypeMatrix {m n : Nat} (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) : Fin m → Fin n → Bool :=
  fun r c => proto (rowLabel r) c

def templateMatrix {m n : Nat} (rowLabel : Fin m → Fin 3)
    (colLabel : Fin n → Fin 3) : Fin m → Fin n → Bool :=
  fun r c => decide (rowLabel r ≠ colLabel c)

/-- Keep the unique zero label on valid columns; use the first zero, or 2,
    on invalid columns. This is a total, executable finite construction. -/
def cleanColumnLabel {n : Nat} (proto : Fin 3 → Fin n → Bool)
    (c : Fin n) : Fin 3 :=
  if proto 0 c = false then 0 else if proto 1 c = false then 1 else 2

def validColumn {n : Nat} (proto : Fin 3 → Fin n → Bool) (c : Fin n) : Bool :=
  ((!proto 0 c) && proto 1 c && proto 2 c) ||
  (proto 0 c && (!proto 1 c) && proto 2 c) ||
  (proto 0 c && proto 1 c && (!proto 2 c))

def badColumn {n : Nat} (proto : Fin 3 → Fin n → Bool) (c : Fin n) : Rat :=
  ratBit (!(validColumn proto c))

theorem prototype_degree {m n : Nat} (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (c : Fin n) :
    colMean (prototypeMatrix rowLabel proto) c =
      classMass rowLabel 0*ratBit (proto 0 c) +
      classMass rowLabel 1*ratBit (proto 1 c) +
      classMass rowLabel 2*ratBit (proto 2 c) := by
  exact avg_label rowLabel (fun i => ratBit (proto i c))

theorem prototype_cleanup_cell {m n : Nat} (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (r : Fin m) (c : Fin n) :
    editBit (prototypeMatrix rowLabel proto r c)
      (templateMatrix rowLabel (cleanColumnLabel proto) r c) ≤ badColumn proto c := by
  rcases fin_three_cases (rowLabel r) with h | h | h <;>
    simp only [prototypeMatrix, templateMatrix, h] <;>
    cases h0 : proto 0 c <;> cases h1 : proto 1 c <;> cases h2 : proto 2 c <;>
    simp [cleanColumnLabel, badColumn, validColumn, h0, h1, h2, editBit, ratBit] <;>
    decide

theorem scalar_invalid_gap (x : Rat) (hx : x ≤ 5/12) :
    1 ≤ 16*(x-2/3)^2 := by
  have hs : 0 ≤ (x-5/12)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he : 16*(x-2/3)^2 = 1 + 16*(x-5/12)^2 + 8*(5/12-x) := by grind
  rw [he]
  grind

theorem scalar_zero_gap : 1 ≤ 16*((0 : Rat)-2/3)^2 := by
  have he : 16*((0 : Rat)-2/3)^2 = 64/9 := by grind
  rw [he]
  grind

theorem scalar_one_gap : 1 ≤ 16*((1 : Rat)-2/3)^2 := by
  have he : 16*((1 : Rat)-2/3)^2 = 16/9 := by grind
  rw [he]
  grind

theorem invalid_column_square {m n : Nat} (hm : 0 < m)
    (rowLabel : Fin m → Fin 3) (proto : Fin 3 → Fin n → Bool)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12) (c : Fin n) :
    badColumn proto c ≤ 16*(colMean (prototypeMatrix rowLabel proto) c - 2/3)^2 := by
  have hs := classMass_sum hm rowLabel
  have hu0 := scalar_invalid_gap (classMass rowLabel 0) (upper 0)
  have hu1 := scalar_invalid_gap (classMass rowLabel 1) (upper 1)
  have hu2 := scalar_invalid_gap (classMass rowLabel 2) (upper 2)
  have hp : 0 ≤ (colMean (prototypeMatrix rowLabel proto) c - 2/3)^2 :=
    Lean.Grind.OrderedRing.sq_nonneg
  rw [prototype_degree] at hp ⊢
  cases h0 : proto 0 c <;> cases h1 : proto 1 c <;> cases h2 : proto 2 c <;>
    simp [badColumn, validColumn, h0, h1, h2, ratBit,
      Rat.add_zero, Rat.zero_add, hs] at hp ⊢
  · exact scalar_zero_gap
  · exact hu2
  · exact hu1
  · exact Rat.mul_nonneg (by decide) hp
  · exact hu0
  · exact Rat.mul_nonneg (by decide) hp
  · exact Rat.mul_nonneg (by decide) hp
  · exact scalar_one_gap

theorem cleanup_edit_le_bad_fraction {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (rowLabel : Fin m → Fin 3) (proto : Fin 3 → Fin n → Bool) :
    editRatio (prototypeMatrix rowLabel proto)
        (templateMatrix rowLabel (cleanColumnLabel proto)) ≤ avg (badColumn proto) := by
  have h := avg_le hm _ _ (fun r => avg_le hn _ _
    (fun c => prototype_cleanup_cell rowLabel proto r c))
  rw [avg_const hm] at h
  exact h

theorem bad_fraction_le_variance {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (rowLabel : Fin m → Fin 3) (proto : Fin 3 → Fin n → Bool)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12) :
    avg (badColumn proto) ≤ 16*colVariance (prototypeMatrix rowLabel proto) := by
  have h := avg_le hn _ _ (fun c => invalid_column_square hm rowLabel proto upper c)
  rw [avg_mul_left] at h
  exact h

theorem template_row_mean {m n : Nat} (hn : 0 < n)
    (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (r : Fin m) :
    rowMean (templateMatrix rowLabel colLabel) r = 1 - classMass colLabel (rowLabel r) := by
  have h : ∀ c : Fin n, ratBit (decide (rowLabel r ≠ colLabel c)) =
      1 - classBit (colLabel c) (rowLabel r) := by
    intro c
    by_cases he : rowLabel r = colLabel c
    · simp [he, ratBit, classBit] <;> grind
    · have he' : colLabel c ≠ rowLabel r := by grind
      simp [he, he', ratBit, classBit] <;> grind
  change avg (fun c => ratBit (decide (rowLabel r ≠ colLabel c))) = _
  rw [avg_congr _ _ h, avg_sub, avg_const hn]
  rfl

theorem template_row_variance {m n : Nat} (hn : 0 < n)
    (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) :
    rowVariance (templateMatrix rowLabel colLabel) =
      classMass rowLabel 0*(classMass colLabel 0-1/3)^2 +
      classMass rowLabel 1*(classMass colLabel 1-1/3)^2 +
      classMass rowLabel 2*(classMass colLabel 2-1/3)^2 := by
  unfold rowVariance
  rw [avg_congr _ (fun r => (classMass colLabel (rowLabel r)-1/3)^2) (by
    intro r
    rw [template_row_mean hn]
    grind)]
  exact avg_label rowLabel (fun i => (classMass colLabel i-1/3)^2)

theorem column_mass_square_le_row_variance {m n : Nat} (hn : 0 < n)
    (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3)
    (lower : ∀ i, 1/4 ≤ classMass rowLabel i) :
    sumThree (fun i => (classMass colLabel i-1/3)^2) ≤
      4*rowVariance (templateMatrix rowLabel colLabel) := by
  have h0 := Rat.mul_le_mul_of_nonneg_right (lower 0)
    (show 0 ≤ (classMass colLabel 0-1/3)^2 from Lean.Grind.OrderedRing.sq_nonneg)
  have h1 := Rat.mul_le_mul_of_nonneg_right (lower 1)
    (show 0 ≤ (classMass colLabel 1-1/3)^2 from Lean.Grind.OrderedRing.sq_nonneg)
  have h2 := Rat.mul_le_mul_of_nonneg_right (lower 2)
    (show 0 ≤ (classMass colLabel 2-1/3)^2 from Lean.Grind.OrderedRing.sq_nonneg)
  have scale : ∀ (a x : Rat), (1/4)*x ≤ a*x → x ≤ 4*(a*x) := by
    intro a x h
    calc
      x = 4*((1/4)*x) := by grind
      _ ≤ 4*(a*x) := Rat.mul_le_mul_of_nonneg_left h (by decide)
  have h0' := scale _ _ h0
  have h1' := scale _ _ h1
  have h2' := scale _ _ h2
  rw [template_row_variance hn]
  unfold sumThree
  calc
    _ ≤ 4*(classMass rowLabel 0*(classMass colLabel 0-1/3)^2) +
        4*(classMass rowLabel 1*(classMass colLabel 1-1/3)^2) +
        4*(classMass rowLabel 2*(classMass colLabel 2-1/3)^2) := by grind
    _ = _ := by grind

#print axioms avg_label
#print axioms prototype_cleanup_cell
#print axioms invalid_column_square
#print axioms cleanup_edit_le_bad_fraction
#print axioms bad_fraction_le_variance
#print axioms template_row_variance
#print axioms column_mass_square_le_row_variance

end StabilityCleanup


==> anc/lean/additional-lean-companion/window-consequences/source/ColoredRowCounts.lean <==
import ColumnEmbedding
import FrameCounting

/-! Actual row-category counts induced by disjoint old-column lists. -/
namespace UniversalThird

open OriginalAugmented EvenParity GridModel TerminalBases

variable {m n : Nat}

def onCols (B : Matrix m n) (L : List (Fin n)) (r : Fin m) : Nat := nsum L (fun c => bit (B r c))
def crossRows (B : Matrix m n) (L K : List (Fin n)) : List (Fin m) :=
  (List.finRange m).filter (fun r => decide (0<onCols B L r ∧ 0<onCols B K r))
def internalRows (B : Matrix m n) (L : List (Fin n)) : List (Fin m) :=
  (List.finRange m).filter (fun r => decide (onCols B L r=2))
def singleRowsIn (B : Matrix m n) (L : List (Fin n)) : List (Fin m) :=
  (List.finRange m).filter (fun r => decide (degree B r=1 ∧ onCols B L r=1))
def singleRowsOut (B : Matrix m n) (L : List (Fin n)) : List (Fin m) :=
  (List.finRange m).filter (fun r => decide (degree B r=1 ∧ onCols B L r=0))

theorem onCols_count (B : Matrix m n) (L : List (Fin n)) (r : Fin m) :
    onCols B L r=(L.filter (B r)).length := nsum_bit_filter _ _

theorem onCols_bound (B : Matrix m n) (L : List (Fin n)) (hL : L.Nodup) (r : Fin m) :
    onCols B L r≤degree B r := by
  rw [onCols_count,degree_is_actual_row_count]
  apply ConstructionFrame.nodup_subset_length _ _ (List.Pairwise.filter _ hL)
    (List.Pairwise.filter _ (finRange_nodup n))
  intro c hc
  exact List.mem_filter.mpr ⟨finRange_mem c,(List.mem_filter.mp hc).2⟩

theorem onCols_append (B : Matrix m n) (L K : List (Fin n)) (r : Fin m) :
    onCols B (L++K) r=onCols B L r+onCols B K r := UnrestrictedUniform.nsum_append _ _ _

theorem onCols_member (B : Matrix m n) (L : List (Fin n)) (r : Fin m) (c : Fin n)
    (hc : c∈L) (hB : B r c=true) : 1≤onCols B L r := by
  have h := nsum_member_le L (fun d => bit (B r d)) c hc
  simpa [bit,hB] using h

theorem onCols_full_support (B : Matrix m n) (L : List (Fin n)) (hL : L.Nodup)
    (r : Fin m) (he : onCols B L r=degree B r) : ∀ c, B r c=true → c∈L := by
  intro c hc
  by_cases hm : c∈L
  · exact hm
  · have hN : (L++[c]).Nodup := by
      apply List.pairwise_append.mpr
      refine ⟨hL,by simp,?_⟩
      intro a ha b hb hab
      have heq : b=c := by simpa using hb
      exact hm (heq ▸ (hab ▸ ha))
    have h := onCols_bound B (L++[c]) hN r
    rw [onCols_append] at h
    have hs : onCols B [c] r=1 := by simp [onCols,nsum,bit,hc]
    rw [he,hs] at h
    omega

theorem nsum_product_two {α β : Type} (L : List α) (K : List β) (f : α → Nat) (g : β → Nat) :
    nsum L f*nsum K g=nsum L (fun c => nsum K (fun d => f c*g d)) := by
  rw [nsum_congr L _ (fun c => f c*nsum K g) (fun c _ => ElementaryMixing.nsum_mul_left K g (f c))]
  exact (nsum_mul L f (nsum K g)).symm

theorem cross_common_sum (B : Matrix m n) (L K : List (Fin n)) :
    fsum m (fun r => onCols B L r*onCols B K r)=nsum L (fun c => nsum K (fun d => common B c d)) := by
  unfold fsum onCols
  rw [nsum_congr (List.finRange m) _
    (fun r => nsum L (fun c => nsum K (fun d => bit (B r c)*bit (B r d))))
    (fun r _ => nsum_product_two L K (fun c => bit (B r c)) (fun c => bit (B r c)))]
  rw [nsum_swap]
  apply nsum_congr
  intro c hc
  rw [nsum_swap]
  apply nsum_congr
  intro d hd
  exact nsum_congr _ _ _ (fun r _ => ElementaryMixing.bit_product (B r c) (B r d))

theorem classified_common_one (B : Matrix m n) (hc4 : C4Free B) (hB : Classification B)
    (c d : Fin n) (hcd : c≠d) : common B c d=1 := by
  have hu := common_le_one B hc4 c d hcd
  obtain ⟨r,hrc,hrd,_⟩ := hB.every_column_pair c d hcd
  have hl := fsum_member_le m (fun r => bit (B r c&&B r d)) r
  change _≤common B c d at hl
  simp [bit,hrc,hrd] at hl
  omega

theorem small_product_indicator (a b : Nat) (h : a+b≤2) :
    a*b=bit (decide (0<a ∧ 0<b)) := by
  by_cases ha : a=0
  · simp [ha,bit]
  · by_cases hb : b=0
    · simp [hb,bit]
    · have ha1 : a=1 := by omega
      have hb1 : b=1 := by omega
      simp [ha1,hb1,bit]

theorem crossRows_count (B : Matrix m n) (hc4 : C4Free B) (hB : Classification B)
    (L K : List (Fin n)) (hLK : (L++K).Nodup) : (crossRows B L K).length=L.length*K.length := by
  have hd : ∀ r, onCols B L r+onCols B K r≤2 := by
    intro r
    have h := onCols_bound B (L++K) hLK r
    rw [onCols_append] at h
    rcases hB.row_degrees r with he | he <;> omega
  unfold crossRows
  rw [←nsum_bit_filter]
  rw [nsum_congr (List.finRange m) _ (fun r => onCols B L r*onCols B K r)
    (fun r _ => (small_product_indicator _ _ (hd r)).symm)]
  change fsum m (fun r => onCols B L r*onCols B K r)=_
  rw [cross_common_sum]
  have hc : ∀ c∈L, nsum K (fun d => common B c d)=K.length := by
    intro c hc
    rw [nsum_congr K _ (fun _ => 1)]
    · simpa using nsum_const K 1
    · intro d hd
      exact classified_common_one B hc4 hB c d ((List.pairwise_append.mp hLK).2.2 c hc d hd)
  rw [nsum_congr L _ (fun _ => K.length) hc,nsum_const]

theorem point_sum {α : Type} [DecidableEq α] (L : List α) (hL : L.Nodup) (c : α) (hc : c∈L) (k : Nat) :
    nsum L (fun d => if d=c then k else 0)=k := by
  rw [nsum_congr L _ (fun d => (if d=c then 1 else 0)*k) (fun d _ => by dsimp only; split <;> simp_all)]
  rw [nsum_mul,nsum_single L hL c hc]
  simp

theorem common_inner_identity (B : Matrix m n) (hc4 : C4Free B) (hB : Classification B)
    (L : List (Fin n)) (hL : L.Nodup) (c : Fin n) (hc : c∈L) :
    nsum L (fun d => common B c d)+1=L.length+ElementaryMixing.colDegree B c := by
  have hp : ∀ d∈L, common B c d+(if d=c then 1 else 0)=1+(if d=c then ElementaryMixing.colDegree B c else 0) := by
    intro d hd
    by_cases he : d=c
    · subst d
      rw [ElementaryMixing.common_diagonal]
      simp
      omega
    · rw [classified_common_one B hc4 hB c d (Ne.symm he)]
      simp [he]
  have hs := nsum_congr L _ _ hp
  rw [nsum_add,nsum_add,nsum_single L hL c hc,nsum_const,point_sum L hL c hc] at hs
  simpa only [Nat.mul_one] using hs

theorem square_two_identity (a : Nat) (h : a≤2) : a^2=a+2*bit (decide (a=2)) := by
  have he : a=0 ∨ a=1 ∨ a=2 := by omega
  rcases he with rfl | rfl | rfl <;> decide

theorem internalRows_count (B : Matrix m n) (hc4 : C4Free B) (hB : Classification B)
    (L : List (Fin n)) (hL : L.Nodup) : (internalRows B L).length=pairCapacity L.length := by
  have hd : ∀ r, onCols B L r≤2 := by
    intro r
    have h := onCols_bound B L hL r
    rcases hB.row_degrees r with he | he <;> omega
  have hrow := fsum_congr m _ _ (fun r => square_two_identity (onCols B L r) (hd r))
  rw [fsum_add,fsum_mul_left] at hrow
  have hI : fsum m (fun r => bit (decide (onCols B L r=2)))=(internalRows B L).length :=
    nsum_bit_filter _ _
  rw [hI] at hrow
  have hsquare := cross_common_sum B L L
  have hsquare' : fsum m (fun r => (onCols B L r)^2)=nsum L (fun c => nsum L (fun d => common B c d)) := by
    simpa only [Nat.pow_two] using hsquare
  rw [hsquare'] at hrow
  have houter := nsum_congr L _ _ (fun c hc => common_inner_identity B hc4 hB L hL c hc)
  rw [nsum_add,nsum_const,nsum_add,nsum_const] at houter
  have hF : nsum L (ElementaryMixing.colDegree B)=fsum m (onCols B L) :=
    nsum_swap L (List.finRange m) (fun c r => bit (B r c))
  rw [hF] at houter
  have hp := twice_capacity L.length
  have hdg := UnrestrictedUniform.degree_square_identity L.length
  rw [Nat.pow_two] at hdg
  omega

theorem singleRowsIn_count (B : Matrix m n) (L : List (Fin n)) (hL : L.Nodup) :
    (singleRowsIn B L).length=nsum L (singletonWeight B) := by
  have hs : nsum L (singletonWeight B)=fsum m (fun r => if degree B r=1 then onCols B L r else 0) := by
    unfold singletonWeight fsum
    rw [nsum_swap]
    apply nsum_congr
    intro r hr
    by_cases hd : degree B r=1
    · simp [hd,onCols]
    · simp [hd,nsum_zero]
  rw [hs]
  unfold singleRowsIn
  rw [←nsum_bit_filter]
  apply nsum_congr
  intro r hr
  have h := onCols_bound B L hL r
  by_cases hd : degree B r=1
  · have he : onCols B L r=0 ∨ onCols B L r=1 := by omega
    rcases he with he | he <;> simp [hd,he,bit]
  · simp [hd,bit]

#print axioms onCols_bound
#print axioms onCols_full_support
#print axioms cross_common_sum
#print axioms crossRows_count
#print axioms internalRows_count
#print axioms singleRowsIn_count
end UniversalThird


==> anc/lean/additional-lean-companion/window-consequences/source/ColumnEmbedding.lean <==
import MaximumColumns
import FrameCyclic

/-! Equal-sized actual color lists give the required injective old-column map. -/
namespace UniversalThird

open GridModel

def colorList {α : Type} (T : ThreeLists α) (i : Fin 3) : List α :=
  if i=0 then T.a else if i=1 then T.b else T.c

theorem color_list_length {α : Type} (T : ThreeLists α) (s : Nat)
    (ha : T.a.length=s) (hb : T.b.length=s) (hc : T.c.length=s) (i : Fin 3) :
    (colorList T i).length=s := by
  rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl <;> simp [colorList,ha,hb,hc]

theorem color_list_nodup {α : Type} (T : ThreeLists α) (hn : (reunite T).Nodup) (i : Fin 3) :
    (colorList T i).Nodup := by
  have hAB := (List.pairwise_append.mp hn).1
  have hC := (List.pairwise_append.mp hn).2.1
  have hA := (List.pairwise_append.mp hAB).1
  have hB := (List.pairwise_append.mp hAB).2.1
  rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl
  · simpa [colorList] using hA
  · simpa [colorList] using hB
  · simpa [colorList] using hC

theorem color_lists_disjoint {α : Type} (T : ThreeLists α) (hn : (reunite T).Nodup)
    (i j : Fin 3) (hij : i≠j) (x : α) (hi : x∈colorList T i) (hj : x∈colorList T j) : False := by
  have hAB := (List.pairwise_append.mp hn).1
  have hAB_C := (List.pairwise_append.mp hn).2.2
  have hA_B := (List.pairwise_append.mp hAB).2.2
  have hA_C : ∀ a∈T.a, ∀ c∈T.c, a≠c := by
    intro a ha c hc
    exact hAB_C a (List.mem_append.mpr (Or.inl ha)) c hc
  have hB_C : ∀ b∈T.b, ∀ c∈T.c, b≠c := by
    intro b hb c hc
    exact hAB_C b (List.mem_append.mpr (Or.inr hb)) c hc
  rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl <;>
    rcases ConstructionFrame.kind_cases j with rfl | rfl | rfl <;>
    simp only [colorList,ite_true] at hi hj
  · exact hij rfl
  · exact hA_B x hi x hj rfl
  · exact hA_C x hi x hj rfl
  · exact hA_B x hj x hi rfl
  · exact hij rfl
  · exact hB_C x hi x hj rfl
  · exact hA_C x hj x hi rfl
  · exact hB_C x hj x hi rfl
  · exact hij rfl

def columnsOfLists {n : Nat} (T : ThreeLists (Fin n)) (s : Nat)
    (ha : T.a.length=s) (hb : T.b.length=s) (hc : T.c.length=s) : Fin 3×Fin s → Fin n :=
  fun q => (colorList T q.1).get ⟨q.2.val,by rw [color_list_length T s ha hb hc]; exact q.2.isLt⟩

theorem columnsOfLists_mem {n : Nat} (T : ThreeLists (Fin n)) (s : Nat)
    (ha : T.a.length=s) (hb : T.b.length=s) (hc : T.c.length=s) (q : Fin 3×Fin s) :
    columnsOfLists T s ha hb hc q∈colorList T q.1 := List.get_mem _ _

theorem columnsOfLists_injective {n : Nat} (T : ThreeLists (Fin n)) (s : Nat)
    (ha : T.a.length=s) (hb : T.b.length=s) (hc : T.c.length=s) (hn : (reunite T).Nodup)
    (q z : Fin 3×Fin s) (he : columnsOfLists T s ha hb hc q=columnsOfLists T s ha hb hc z) : q=z := by
  have hq := columnsOfLists_mem T s ha hb hc q
  have hz := columnsOfLists_mem T s ha hb hc z
  have hcolor : q.1=z.1 := by
    by_cases h : q.1=z.1
    · exact h
    · exact False.elim (color_lists_disjoint T hn q.1 z.1 h _ hq (he ▸ hz))
  rcases q with ⟨i,j⟩
  rcases z with ⟨k,l⟩
  dsimp only at hcolor
  subst k
  have hi := TerminalBases.get_injective (colorList T i) (color_list_nodup T hn i) _ _ he
  have hj := congrArg Fin.val hi
  exact Prod.ext rfl (Fin.ext hj)

theorem columnsOfLists_complete {n : Nat} (T : ThreeLists (Fin n)) (s : Nat)
    (ha : T.a.length=s) (hb : T.b.length=s) (hc : T.c.length=s) (i : Fin 3) (c : Fin n)
    (hmem : c∈colorList T i) : ∃ j : Fin s, columnsOfLists T s ha hb hc (i,j)=c := by
  obtain ⟨j,hj⟩ := List.mem_iff_get.mp hmem
  refine ⟨⟨j.val,by rw [←color_list_length T s ha hb hc i]; exact j.isLt⟩,?_⟩
  exact hj

/-- A real cyclic permutation is built; no permutation-existence premise. -/
def frameOfLists {m n : Nat} (T : ThreeLists (Fin n)) (s : Nat)
    (ha : T.a.length=s) (hb : T.b.length=s) (hc : T.c.length=s) (hN : (reunite T).Nodup)
    (hs : 2≤s) (rowType : Fin m → Option (Fin 3)) : ConstructionFrame.Data m n s :=
  ConstructionFrame.dataOfConsecutive (columnsOfLists T s ha hb hc)
    (columnsOfLists_injective T s ha hb hc hN) rowType (fun i => i.val) (fun i => i)
    1 (by omega) (fun i => by simp)

#print axioms color_lists_disjoint
#print axioms columnsOfLists_injective
#print axioms columnsOfLists_complete
#print axioms frameOfLists
end UniversalThird


==> anc/lean/additional-lean-companion/window-consequences/source/ColumnPairs.lean <==
import TerminalIdentity

/-! An explicit duplicate-free enumeration of every unordered column pair. -/
namespace TerminalBases

open GridModel

def columnPairs : (n : Nat) → List (Fin n × Fin n)
  | 0 => []
  | n+1 => (List.finRange n).map (fun d => (0,d.succ)) ++
      (columnPairs n).map (fun p => (p.1.succ,p.2.succ))

theorem map_nodup {α β : Type} (xs : List α) (f : α → β)
    (hn : xs.Nodup) (hf : ∀ a b, f a=f b → a=b) : (xs.map f).Nodup := by
  exact List.pairwise_map.mpr (hn.imp (fun h he => h (hf _ _ he)))

theorem columnPairs_lt (n : Nat) (p : Fin n × Fin n) (hp : p∈columnPairs n) : p.1.val<p.2.val := by
  induction n with
  | zero => cases hp
  | succ n ih =>
    rcases List.mem_append.mp hp with h | h
    · obtain ⟨d,_,rfl⟩ := List.mem_map.mp h
      simp
    · obtain ⟨q,hq,rfl⟩ := List.mem_map.mp h
      have h := ih q hq
      simpa using h

theorem columnPairs_nodup (n : Nat) : (columnPairs n).Nodup := by
  induction n with
  | zero => exact List.Pairwise.nil
  | succ n ih =>
    apply List.pairwise_append.mpr
    refine ⟨map_nodup _ _ (finRange_nodup n) ?_,map_nodup _ _ ih ?_,?_⟩
    · intro a b he
      exact Fin.succ_inj.mp (congrArg Prod.snd he)
    · intro a b he
      exact Prod.ext (Fin.succ_inj.mp (congrArg Prod.fst he))
        (Fin.succ_inj.mp (congrArg Prod.snd he))
    · intro a ha b hb he
      obtain ⟨d,_,hd⟩ := List.mem_map.mp ha
      obtain ⟨p,_,hp⟩ := List.mem_map.mp hb
      have hdv := congrArg (fun q : Fin (n+1)×Fin (n+1) => q.1.val) hd
      have hpv := congrArg (fun q : Fin (n+1)×Fin (n+1) => q.1.val) hp
      have hev := congrArg (fun q : Fin (n+1)×Fin (n+1) => q.1.val) he
      change 0=a.1.val at hdv
      change p.1.val+1=b.1.val at hpv
      change a.1.val=b.1.val at hev
      omega

theorem columnPairs_complete (n : Nat) (c d : Fin n) (h : c.val<d.val) : (c,d)∈columnPairs n := by
  induction n with
  | zero => exact Fin.elim0 c
  | succ n ih =>
    cases c using Fin.cases with
    | zero =>
      cases d using Fin.cases with
      | zero => simp at h
      | succ d =>
        exact List.mem_append.mpr (Or.inl (List.mem_map.mpr ⟨d,finRange_mem d,rfl⟩))
    | succ c =>
      cases d using Fin.cases with
      | zero => simp at h
      | succ d =>
        have hp : (c,d)∈columnPairs n := ih c d (by simpa using h)
        exact List.mem_append.mpr (Or.inr (List.mem_map.mpr ⟨(c,d),hp,rfl⟩))

theorem columnPairs_mem (n : Nat) (c d : Fin n) : (c,d)∈columnPairs n ↔ c.val<d.val :=
  ⟨columnPairs_lt n (c,d),columnPairs_complete n c d⟩

theorem pair_step_arithmetic (n : Nat) : n*(n-1)+2*n=(n+1)*n := by
  cases n with
  | zero => rfl
  | succ n => simp [Nat.add_mul,Nat.mul_add]; omega

theorem columnPairs_length (n : Nat) : (columnPairs n).length=pairCapacity n := by
  have hd : ∀ n, 2*(columnPairs n).length=n*(n-1) := by
    intro n
    induction n with
    | zero => rfl
    | succ n ih =>
      simp only [columnPairs,List.length_append,List.length_map,List.length_finRange,Nat.add_sub_cancel]
      have ha := pair_step_arithmetic n
      omega
  have h := hd n
  have hc := twice_capacity n
  omega

theorem get_injective {α : Type} (xs : List α) (hn : xs.Nodup)
    (i j : Fin xs.length) (he : xs.get i=xs.get j) : i=j := by
  have hp := List.pairwise_iff_getElem.mp hn
  have hg : xs[i.val]=xs[j.val] := he
  apply Fin.ext
  by_cases hij : i.val<j.val
  · exact False.elim (hp i.val j.val i.isLt j.isLt hij hg)
  · by_cases hji : j.val<i.val
    · exact False.elim (hp j.val i.val j.isLt i.isLt hji hg.symm)
    · omega

#print axioms columnPairs_lt
#print axioms columnPairs_nodup
#print axioms columnPairs_complete
#print axioms columnPairs_length
#print axioms get_injective
end TerminalBases


==> anc/lean/additional-lean-companion/window-consequences/source/CyclicColoring.lean <==
import ThreeTypeCounts
import C4Quadratic

/-! Actual sorted cyclic three-coloring with exact class sizes and weight cap. -/
namespace UniversalThird

open EvenParity

structure ThreeLists (α : Type) where
  a : List α
  b : List α
  c : List α

def distribute {α : Type} : List α → ThreeLists α
  | [] => ⟨[],[],[]⟩
  | [a] => ⟨[a],[],[]⟩
  | [a,b] => ⟨[a],[b],[]⟩
  | a::b::c::xs =>
    let t := distribute xs
    ⟨a::t.a,b::t.b,c::t.c⟩

def reunite {α : Type} (t : ThreeLists α) : List α := t.a++t.b++t.c

theorem nsum_perm {α : Type} {xs ys : List α} (h : xs.Perm ys) (w : α → Nat) :
    nsum xs w=nsum ys w := by
  induction h with
  | nil => rfl
  | cons a h ih => simp [nsum,ih]
  | swap a b xs => simp only [nsum]; omega
  | trans h1 h2 ih1 ih2 => exact ih1.trans ih2

theorem distribute_perm {α : Type} [BEq α] [LawfulBEq α] (xs : List α) :
    (reunite (distribute xs)).Perm xs := by
  match xs with
  | [] => simp [distribute,reunite]
  | [a] => simp [distribute,reunite]
  | [a,b] => simp [distribute,reunite]
  | a::b::c::xs =>
    have ih := distribute_perm xs
    apply List.perm_iff_count.mpr
    intro x
    have hc := ih.count_eq x
    simp only [distribute,reunite,List.count_cons,List.count_append] at hc ⊢
    omega
termination_by xs.length

theorem distribute_sum {α : Type} [BEq α] [LawfulBEq α] (xs : List α) (w : α → Nat) :
    nsum (distribute xs).a w+nsum (distribute xs).b w+nsum (distribute xs).c w=nsum xs w := by
  have h := nsum_perm (distribute_perm xs) w
  unfold reunite at h
  rw [UnrestrictedUniform.nsum_append,UnrestrictedUniform.nsum_append] at h
  omega

theorem distribute_lengths {α : Type} (xs : List α) (hlen : xs.length%3=0) :
    (distribute xs).a.length=xs.length/3 ∧
    (distribute xs).b.length=xs.length/3 ∧ (distribute xs).c.length=xs.length/3 := by
  match xs with
  | [] => simp [distribute]
  | [a] => simp at hlen
  | [a,b] => simp at hlen
  | a::b::c::xs =>
    have ht : xs.length%3=0 := by simp only [List.length_cons] at hlen; omega
    have ih := distribute_lengths xs ht
    simp only [distribute,List.length_cons]
    omega
termination_by xs.length

theorem distribute_weight_order {α : Type} (xs : List α) (w : α → Nat) (cap : Nat)
    (hs : xs.Pairwise (fun x y => w y≤w x))
    (hc : ∀ x∈xs, w x≤cap) (hlen : xs.length%3=0) :
    nsum (distribute xs).b w≤nsum (distribute xs).a w ∧
    nsum (distribute xs).c w≤nsum (distribute xs).b w ∧
    nsum (distribute xs).a w≤nsum (distribute xs).c w+cap := by
  match xs with
  | [] => simp [distribute,nsum]
  | [a] => simp at hlen
  | [a,b] => simp at hlen
  | a::b::c::xs =>
    have hsB := (List.pairwise_cons.mp hs).2
    have hsC := (List.pairwise_cons.mp hsB).2
    have hsT := (List.pairwise_cons.mp hsC).2
    have hab := (List.pairwise_cons.mp hs).1 b (by simp)
    have hbc := (List.pairwise_cons.mp hsB).1 c (by simp)
    have hcap := hc a (by simp)
    have htailcap : ∀ x∈xs, w x≤w c := (List.pairwise_cons.mp hsC).1
    have ht : xs.length%3=0 := by simp only [List.length_cons] at hlen; omega
    have ih := distribute_weight_order xs w (w c) hsT htailcap ht
    simp only [distribute,nsum]
    omega
termination_by xs.length

theorem distribute_weight_budget {α : Type} [BEq α] [LawfulBEq α]
    (xs : List α) (w : α → Nat) (S : Nat)
    (hs : xs.Pairwise (fun x y => w y≤w x))
    (hc : ∀ x∈xs, 3*w x≤S) (ht : nsum xs w≤S) (hlen : xs.length%3=0) :
    9*nsum (distribute xs).a w≤5*S ∧
    9*nsum (distribute xs).b w≤5*S ∧ 9*nsum (distribute xs).c w≤5*S := by
  have hcap : ∀ x∈xs, w x≤S/3 := by intro x hx; have h := hc x hx; omega
  have ho := distribute_weight_order xs w (S/3) hs hcap hlen
  have hsum := distribute_sum xs w
  omega

def descending {α : Type} (xs : List α) (w : α → Nat) : List α :=
  xs.mergeSort (fun x y => decide (w y≤w x))

theorem descending_perm {α : Type} (xs : List α) (w : α → Nat) : (descending xs w).Perm xs :=
  List.mergeSort_perm _ _

theorem descending_sorted {α : Type} (xs : List α) (w : α → Nat) :
    (descending xs w).Pairwise (fun x y => w y≤w x) := by
  have h := List.sorted_mergeSort (le := fun x y => decide (w y≤w x))
    (fun a b c hab hbc => by simp only [decide_eq_true_eq] at *; omega)
    (fun a b => by simp only [Bool.or_eq_true,decide_eq_true_eq]; omega) xs
  exact h.imp (fun h => of_decide_eq_true h)

def colored {α : Type} (xs : List α) (w : α → Nat) : ThreeLists α := distribute (descending xs w)

/-- Every supplied finite column list is actually sorted and distributed;
no sorted-order or coloring-existence premise occurs. -/
theorem balanced_coloring {α : Type} [BEq α] [LawfulBEq α]
    (xs : List α) (w : α → Nat) (S : Nat) (hn : xs.Nodup)
    (hc : ∀ x∈xs, 3*w x≤S) (ht : nsum xs w≤S) (hlen : xs.length%3=0) :
    (reunite (colored xs w)).Perm xs ∧ (reunite (colored xs w)).Nodup ∧
    (colored xs w).a.length=xs.length/3 ∧
    (colored xs w).b.length=xs.length/3 ∧ (colored xs w).c.length=xs.length/3 ∧
    9*nsum (colored xs w).a w≤5*S ∧
    9*nsum (colored xs w).b w≤5*S ∧ 9*nsum (colored xs w).c w≤5*S := by
  have hp := descending_perm xs w
  have hperm := (distribute_perm (descending xs w)).trans hp
  have hc' : ∀ x∈descending xs w, 3*w x≤S := fun x hx => hc x (hp.mem_iff.mp hx)
  have ht' : nsum (descending xs w) w≤S := by rw [nsum_perm hp w]; exact ht
  have hl : (descending xs w).length%3=0 := by rw [hp.length_eq]; exact hlen
  have hsizes := distribute_lengths (descending xs w) hl
  rw [hp.length_eq] at hsizes
  have hw := distribute_weight_budget (descending xs w) w S (descending_sorted xs w) hc' ht' hl
  exact ⟨hperm,hperm.symm.nodup hn,hsizes.1,hsizes.2.1,hsizes.2.2,hw.1,hw.2.1,hw.2.2⟩

#print axioms distribute_perm
#print axioms distribute_lengths
#print axioms distribute_weight_order
#print axioms distribute_weight_budget
#print axioms descending_sorted
#print axioms balanced_coloring
end UniversalThird


==> anc/lean/additional-lean-companion/window-consequences/source/FinalPackageAudit.lean <==
import WindowConsequences

#check WindowConsequences.every_maximum_window_limit
#print axioms WindowConsequences.every_maximum_window_limit
#check WindowConsequences.canonical_gap_eventual
#print axioms WindowConsequences.canonical_gap_eventual
#check WindowConsequences.canonical_gap_positive
#print axioms WindowConsequences.canonical_gap_positive
#check UniversalThird.universal_third_lower
#print axioms UniversalThird.universal_third_lower
#check CanonicalThird.canonical_maximum_and_upper
#print axioms CanonicalThird.canonical_maximum_and_upper
#print OriginalAugmented.Tstar
#print CanonicalThird.canonical
#print CanonicalThird.canonicalKappa


==> anc/lean/additional-lean-companion/window-consequences/source/FiniteCounting.lean <==
import PairedPivotCore

/-! Actual finite counting from original C3 and a simple pairing cover.
This module does not assume a degree or sampling inequality. -/

namespace PairedPivotCounting

open PairedPivotCore

universe u

def bitNat (b : Bool) : Nat := if b then 1 else 0

def count {α : Type u} (f : α → Bool) : List α → Nat
  | [] => 0
  | a :: as => bitNat (f a) + count f as

def flattenPairs {α : Type u} : List (α × α) → List α
  | [] => []
  | p :: ps => p.1 :: p.2 :: flattenPairs ps

theorem two_bits_le_one (a b : Bool)
    (h : ¬ (a = true ∧ b = true)) : bitNat a + bitNat b ≤ 1 := by
  cases a <;> cases b <;> simp_all [bitNat]

theorem count_perm {α : Type u} (f : α → Bool) {xs ys : List α}
    (h : xs.Perm ys) : count f xs = count f ys := by
  induction h with
  | nil => rfl
  | cons x h ih => exact congrArg (fun k => bitNat (f x) + k) ih
  | swap x y xs => simp only [count]; omega
  | trans h₁ h₂ ih₁ ih₂ => exact ih₁.trans ih₂

theorem flatten_length {α : Type u} (pairs : List (α × α)) :
    (flattenPairs pairs).length = 2 * pairs.length := by
  induction pairs with
  | nil => rfl
  | cons p ps ih => simp only [flattenPairs, List.length_cons]; omega

theorem paired_count_le {α : Type u} (f : α → Bool)
    (pairs : List (α × α))
    (h : ∀ p ∈ pairs, ¬ (f p.1 = true ∧ f p.2 = true)) :
    count f (flattenPairs pairs) ≤ pairs.length := by
  induction pairs with
  | nil => exact Nat.le_refl 0
  | cons p ps ih =>
    have hp := two_bits_le_one (f p.1) (f p.2) (h p (by simp))
    have ht := ih (fun q hq => h q (List.mem_cons_of_mem p hq))
    simp only [flattenPairs, count, List.length_cons]
    omega

/-- A literal finite occupied matrix and its S pairing cover. -/
structure Matrix (m n : Nat) where
  occupied : Fin m → Fin n → Prop
  cells : List (Cell (Fin m) (Fin n))
  pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))
  complete : ∀ p, occupied p.1 p.2 ↔ p ∈ cells
  simple : cells.Nodup
  cover : cells.Perm (flattenPairs pairs)
  c3 : ∀ p ∈ pairs, OriginalC3 occupied p.1 p.2

theorem c3_no_common_open {Row Col : Type u}
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b) :
    ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  intro p h
  rcases h with ⟨⟨⟨hpp, _, hpa, hap⟩, hra, hca⟩,
    ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
  exact hc p.1 p.2 hra hrb hca hcb ⟨hpp, hpa, hpb, hap, hbp⟩

theorem open_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Open A.occupied)]
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Open A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Open A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact decision_accepts_at_most_one (Open A.occupied) pivots p.1 p.2
      (c3_no_common_open A.occupied p.1 p.2 (A.c3 p hm))
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

theorem stable_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Closed A.occupied)]
    (holes : ∀ p ∈ A.pairs,
      (¬ A.occupied p.1.1 p.2.2) ∧ (¬ A.occupied p.2.1 p.1.2))
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Closed A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Closed A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact stable_closed_decision_accepts_at_most_one A.occupied pivots p.1 p.2
      (A.c3 p hm) (holes p hm).1 (holes p hm).2
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

#print axioms two_bits_le_one
#print axioms count_perm
#print axioms flatten_length
#print axioms paired_count_le
#print axioms c3_no_common_open
#print axioms open_accepted_count_le_half
#print axioms stable_accepted_count_le_half

end PairedPivotCounting


==> anc/lean/additional-lean-companion/window-consequences/source/FiniteRatSums.lean <==
import Std

/-! Elementary finite rational sums and Cauchy by a sum-of-squares identity. -/

namespace FiniteRatSums

universe u v

def sum {α : Type u} : List α → (α → Rat) → Rat
  | [], _ => 0
  | a :: as, f => f a + sum as f

theorem sum_congr {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x = g x) : sum xs f = sum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f = g x + sum xs g
    rw [hx, ht]

theorem sum_add {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x + g x) = sum xs f + sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_sub {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x - g x) = sum xs f - sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_left {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => c * f x) = c * sum xs f := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_right {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => f x * c) = sum xs f * c := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_const {α : Type u} (xs : List α) (c : Rat) :
    sum xs (fun _ => c) = (xs.length : Rat) * c := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem sum_nonneg {α : Type u} (xs : List α) (f : α → Rat)
    (h : ∀ x ∈ xs, 0 ≤ f x) : 0 ≤ sum xs f := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    exact Rat.add_nonneg (h x (by simp))
      (ih (fun y hy => h y (List.mem_cons_of_mem x hy)))

theorem sum_le {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x ≤ g x) : sum xs f ≤ sum xs g := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f ≤ g x + sum xs g
    grind

theorem sum_swap {α : Type u} {β : Type v} (xs : List α) (ys : List β)
    (f : α → β → Rat) :
    sum xs (fun x => sum ys (f x)) = sum ys (fun y => sum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [sum]; rw [sum_const]; grind
  | cons x xs ih =>
    simp only [sum]
    rw [sum_add, ih]

theorem sum_square_shift {α : Type u} (xs : List α) (f : α → Rat) (c : Rat) :
    sum xs (fun x => (f x-c)^2) =
      sum xs (fun x => (f x)^2)-2*c*sum xs f+(xs.length : Rat)*c^2 := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem lagrange_identity {α : Type u} (xs : List α) (f : α → Rat) :
    sum xs (fun y => sum xs (fun x => (f x-f y)^2)) =
      2*(xs.length : Rat)*sum xs (fun x => (f x)^2)-2*(sum xs f)^2 := by
  rw [sum_congr xs _ _ (fun y _ => sum_square_shift xs f (f y))]
  rw [sum_add, sum_sub, sum_const]
  rw [sum_mul_right, sum_mul_left, sum_mul_left]
  grind

theorem finite_cauchy {α : Type u} (xs : List α) (f : α → Rat) :
    (sum xs f)^2 ≤ (xs.length : Rat)*sum xs (fun x => (f x)^2) := by
  have h := sum_nonneg xs (fun y => sum xs (fun x => (f x-f y)^2))
    (fun y _ => sum_nonneg xs (fun x => (f x-f y)^2)
      (fun x _ => Lean.Grind.OrderedRing.sq_nonneg))
  rw [lagrange_identity] at h
  grind

#print axioms sum_congr
#print axioms sum_add
#print axioms sum_sub
#print axioms sum_mul_left
#print axioms sum_mul_right
#print axioms sum_const
#print axioms sum_nonneg
#print axioms sum_le
#print axioms sum_swap
#print axioms sum_square_shift
#print axioms lagrange_identity
#print axioms finite_cauchy

end FiniteRatSums


==> anc/lean/additional-lean-companion/window-consequences/source/FrameC4Count.lean <==
import FrameCounting

namespace ConstructionFrame
open OriginalAugmented BooleanMatrixGeometry EvenParity

private theorem nsum_map {α β : Type} (xs : List α) (f : α → β) (g : β → Nat) :
    nsum (xs.map f) g=nsum xs (fun x => g (f x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum,ih]

private theorem nsum_append {α : Type} (xs ys : List α) (f : α → Nat) :
    nsum (xs++ys) f=nsum xs f+nsum ys f := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum,ih,Nat.add_assoc]

private theorem nsum_flatMap {α β : Type} (xs : List α) (f : α → List β) (g : β → Nat) :
    nsum (xs.flatMap f) g=nsum xs (fun x => nsum (f x) g) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum,nsum_append,ih]

theorem fixedCount_eq_nat_total {m n : Nat} (B : OriginalAugmented.Matrix m n) :
    fixedCount B=EvenParity.total B := by
  unfold fixedCount cells
  rw [← nsum_bit_filter]
  unfold grid
  rw [nsum_flatMap]
  apply nsum_congr
  intro r hr
  rw [nsum_map]
  rfl

theorem degree_pair_inequality (d : Nat) : 2*d≤d*(d-1)+2 := by
  by_cases hd : d≤1
  · have hcases : d=0 ∨ d=1 := by omega
    rcases hcases with rfl | rfl <;> decide
  · have hmul := Nat.mul_le_mul_right (d-1) (show 2≤d by omega)
    omega

/-- The classical m+binomial(n,2) bound from literal C4-freeness. -/
theorem C4_fixed_count_cap {m n : Nat} (B : OriginalAugmented.Matrix m n)
    (hC4 : C4Free B) : fixedCount B≤m+n*(n-1)/2 := by
  have h := fsum_le m (fun r => 2*degree B r)
    (fun r => degree B r*(degree B r-1)+2) (fun r => degree_pair_inequality (degree B r))
  rw [fsum_mul_left,fsum_add,fsum_const] at h
  change 2*EvenParity.total B≤fsum m (fun r => degree B r*(degree B r-1))+m*2 at h
  have hleave := leave_double_count B hC4
  rw [fixedCount_eq_nat_total]
  omega

#print axioms fixedCount_eq_nat_total
#print axioms C4_fixed_count_cap
end ConstructionFrame


==> anc/lean/additional-lean-companion/window-consequences/source/FrameCounting.lean <==
import FrameCover

namespace ConstructionFrame
open OriginalAugmented PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel EvenParity

variable {m n s : Nat}

def typeCount (D : Data m n s) (a : Fin 3) : Nat := (rowList D a).length

def minTypeCount (D : Data m n s) : Nat := min (typeCount D 0) (min (typeCount D 1) (typeCount D 2))

def fixedCells (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) : List (Cell (Fin m) (Fin n)) :=
  ((rowList D a).filter (fun r => B r (D.oldCol (b,i)))).map (fun r => (r,D.oldCol (b,i)))

def fixedCharge (D : Data m n s) (B : OriginalAugmented.Matrix m n) (q : Fin 3 × Fin s) :
    List (Cell (Fin m) (Fin n)) :=
  fixedCells D B (lo q.1) (hi q.1) q.2 ++
    fixedCells D B (hi q.1) (lo q.1) (D.sigma q.2)

def allCharges (D : Data m n s) (B : OriginalAugmented.Matrix m n) :
    List (Cell (Fin m) (Fin n)) := (keys s).flatMap (fixedCharge D B)

def fixedTypedCells (D : Data m n s) (B : OriginalAugmented.Matrix m n) :
    List (Cell (Fin m) (Fin n)) :=
  (cells (List.finRange m) (List.finRange n) B).filter (fun p => (D.rowType p.1).isSome)

def fixedTypedCount (D : Data m n s) (B : OriginalAugmented.Matrix m n) : Nat :=
  (fixedTypedCells D B).length

def bareCount (D : Data m n s) : Nat :=
  ((List.finRange m).filter (fun r => (D.rowType r).isNone)).length

theorem minType_le (D : Data m n s) (a : Fin 3) : minTypeCount D≤typeCount D a := by
  rcases kind_cases a with rfl | rfl | rfl <;> unfold minTypeCount <;> omega

theorem filter_partition_length {α : Type} (xs : List α) (p : α → Bool) :
    (xs.filter (fun x => !(p x))).length+(xs.filter p).length=xs.length := by
  induction xs with
  | nil => rfl
  | cons x xs ih => cases hp : p x <;> simp [hp] <;> omega

theorem fiber_length_partition (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) :
    (fiberCells D B a b i).length+(fixedCells D B a b i).length=typeCount D a := by
  simpa only [fiberCells,fixedCells,List.length_map,fiberRows,typeCount] using
    filter_partition_length (rowList D a) (fun r => B r (D.oldCol (b,i)))

theorem matching_count_exact (D : Data m n s) (B : OriginalAugmented.Matrix m n) (q : Fin 3 × Fin s) :
    (matching D B q).length=min (fiberCells D B (lo q.1) (hi q.1) q.2).length
      (fiberCells D B (hi q.1) (lo q.1) (D.sigma q.2)).length := List.length_zip

theorem matching_charge_bound (D : Data m n s) (B : OriginalAugmented.Matrix m n) (q : Fin 3 × Fin s) :
    minTypeCount D≤(matching D B q).length+(fixedCharge D B q).length := by
  have hleft := fiber_length_partition D B (lo q.1) (hi q.1) q.2
  have hright := fiber_length_partition D B (hi q.1) (lo q.1) (D.sigma q.2)
  have hRleft := minType_le D (lo q.1)
  have hRright := minType_le D (hi q.1)
  rw [matching_count_exact,fixedCharge,List.length_append]
  omega

theorem fixedCells_mem (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) (p : Cell (Fin m) (Fin n)) :
    p∈fixedCells D B a b i ↔ D.rowType p.1=some a ∧ p.2=D.oldCol (b,i) ∧ B p.1 p.2=true := by
  constructor
  · intro hp
    obtain ⟨r,hr,he⟩ := List.mem_map.mp hp
    cases he
    have hh := List.mem_filter.mp hr
    exact ⟨(rowList_mem D a r).mp hh.1,rfl,hh.2⟩
  · rintro ⟨hr,hc,hB⟩
    apply List.mem_map.mpr
    refine ⟨p.1,List.mem_filter.mpr ⟨(rowList_mem D a p.1).mpr hr,?_⟩,?_⟩
    · simpa only [hc] using hB
    · exact Prod.ext rfl hc.symm

theorem fixedCells_nodup (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) : (fixedCells D B a b i).Nodup := by
  have h := List.Pairwise.filter (fun r => B r (D.oldCol (b,i)))
    (List.Pairwise.filter (fun r => decide (D.rowType r=some a)) (finRange_nodup m))
  apply List.pairwise_map.mpr
  exact h.imp (fun hne he => hne (congrArg Prod.fst he))

theorem fixedCharge_signature (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (q : Fin 3 × Fin s) (p : Cell (Fin m) (Fin n)) (hp : p∈fixedCharge D B q) :
    ((D.rowType p.1=some (lo q.1) ∧ p.2=D.oldCol (hi q.1,q.2)) ∨
      (D.rowType p.1=some (hi q.1) ∧ p.2=D.oldCol (lo q.1,D.sigma q.2))) ∧ B p.1 p.2=true := by
  rcases List.mem_append.mp hp with h | h
  · have hh := (fixedCells_mem D B _ _ _ p).mp h
    exact ⟨Or.inl ⟨hh.1,hh.2.1⟩,hh.2.2⟩
  · have hh := (fixedCells_mem D B _ _ _ p).mp h
    exact ⟨Or.inr ⟨hh.1,hh.2.1⟩,hh.2.2⟩

theorem fixedCharge_nodup (D : Data m n s) (B : OriginalAugmented.Matrix m n) (q : Fin 3 × Fin s) :
    (fixedCharge D B q).Nodup := by
  apply List.pairwise_append.mpr
  refine ⟨fixedCells_nodup D B _ _ _,fixedCells_nodup D B _ _ _,?_⟩
  intro p hp z hz he
  have h1 := (fixedCells_mem D B _ _ _ p).mp hp
  have h2 := (fixedCells_mem D B _ _ _ z).mp hz
  have hr := congrArg (fun c : Cell (Fin m) (Fin n) => D.rowType c.1) he
  dsimp only at hr
  rw [h1.1,h2.1] at hr
  have ht := Option.some.inj hr
  have hlt := lo_lt_hi q.1
  omega

theorem allCharges_nodup (D : Data m n s) (B : OriginalAugmented.Matrix m n) :
    (allCharges D B).Nodup := by
  apply List.pairwise_flatMap.mpr
  refine ⟨fun q hq => fixedCharge_nodup D B q,?_⟩
  have hk := grid_nodup (List.finRange 3) (List.finRange s) (finRange_nodup 3) (finRange_nodup s)
  apply hk.imp
  intro q z hne p hp w hw he
  exact hne (support_key_unique D q z p (fixedCharge_signature D B q p hp).1
    (fixedCharge_signature D B z p (he ▸ hw)).1)

theorem nodup_subset_length {α : Type} [DecidableEq α] (xs ys : List α)
    (hx : xs.Nodup) (hy : ys.Nodup) (hsub : ∀ x∈xs, x∈ys) : xs.length≤ys.length := by
  have hp : xs.Perm (ys.filter (fun x => decide (x∈xs))) := by
    apply List.perm_iff_count.mpr
    intro x
    have hyf : (ys.filter (fun x => decide (x∈xs))).Nodup := List.Pairwise.filter _ hy
    rw [hx.count,hyf.count]
    have hm : x∈xs ↔ x∈ys.filter (fun x => decide (x∈xs)) := by
      simp only [List.mem_filter,decide_eq_true_eq]
      exact ⟨fun h => ⟨hsub x h,h⟩,fun h => h.2⟩
    simp only [hm]
  have hlen := hp.length_eq
  have hfilter := List.length_filter_le (fun x => decide (x∈xs)) ys
  omega

theorem charge_at_most_fixed (D : Data m n s) (B : OriginalAugmented.Matrix m n) :
    (allCharges D B).length≤fixedTypedCount D B := by
  apply nodup_subset_length _ _ (allCharges_nodup D B)
    (List.Pairwise.filter _ (occupied_cells_nodup m n B))
  intro p hp
  obtain ⟨q,hq,hp⟩ := List.mem_flatMap.mp hp
  have h := fixedCharge_signature D B q p hp
  apply List.mem_filter.mpr
  refine ⟨(occupied_cells_mem m n B p).mpr h.2,?_⟩
  rcases h.1 with ⟨ht,_⟩ | ⟨ht,_⟩ <;> simp [ht]

theorem keys_length (s : Nat) : (keys s).length=3*s := by
  unfold keys grid
  rw [flatMap_length_nsum]
  simp only [List.length_map,List.length_finRange,nsum_const]

/-- The exact variable-fiber estimate charges each fixed cell at most once. -/
theorem variable_fiber_count (D : Data m n s) (B : OriginalAugmented.Matrix m n) :
    3*s*minTypeCount D≤(pairs D B).length+fixedTypedCount D B := by
  have h := nsum_le (keys s) (fun _ => minTypeCount D)
    (fun q => (matching D B q).length+(fixedCharge D B q).length)
    (fun q _ => matching_charge_bound D B q)
  rw [nsum_const,keys_length,nsum_add] at h
  have hp := flatMap_length_nsum (keys s) (matching D B)
  have hf := flatMap_length_nsum (keys s) (fixedCharge D B)
  change (pairs D B).length=_ at hp
  change (allCharges D B).length=_ at hf
  rw [← hp,← hf] at h
  have hb := charge_at_most_fixed D B
  omega

theorem fixedTyped_le_fixedCount (D : Data m n s) (B : OriginalAugmented.Matrix m n) :
    fixedTypedCount D B≤fixedCount B := List.length_filter_le _ _

theorem row_partition_general (D : Data m n s) (rs : List (Fin m)) :
    (rs.filter (fun r => decide (D.rowType r=some 0))).length+
    (rs.filter (fun r => decide (D.rowType r=some 1))).length+
    (rs.filter (fun r => decide (D.rowType r=some 2))).length+
    (rs.filter (fun r => (D.rowType r).isNone)).length=rs.length := by
  induction rs with
  | nil => rfl
  | cons r rs ih =>
    cases hr : D.rowType r with
    | none => simp [hr] at *; omega
    | some k =>
      rcases kind_cases k with rfl | rfl | rfl <;> simp [hr] at * <;> omega

theorem row_partition (D : Data m n s) :
    typeCount D 0+typeCount D 1+typeCount D 2+bareCount D=m := by
  simpa only [typeCount,rowList,bareCount,List.length_finRange] using row_partition_general D (List.finRange m)

theorem type_range_count (D : Data m n s)
    (hrange : ∀ a b, typeCount D a≤typeCount D b+5) :
    m-bareCount D≤3*minTypeCount D+10 := by
  have h0 := hrange 0 1
  have h1 := hrange 0 2
  have h2 := hrange 1 0
  have h3 := hrange 1 2
  have h4 := hrange 2 0
  have h5 := hrange 2 1
  have hp := row_partition D
  unfold minTypeCount
  omega

/-- The manuscript's 10s correction for three type counts of range at most five. -/
theorem balanced_variable_fiber_count (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hrange : ∀ a b, typeCount D a≤typeCount D b+5) :
    s*(m-bareCount D)≤(pairs D B).length+fixedTypedCount D B+10*s := by
  have h := Nat.mul_le_mul_left s (type_range_count D hrange)
  have hc := variable_fiber_count D B
  have he : s*(3*minTypeCount D+10)=3*s*minTypeCount D+10*s := by grind
  rw [he] at h
  omega

#print axioms matching_count_exact
#print axioms allCharges_nodup
#print axioms charge_at_most_fixed
#print axioms variable_fiber_count
#print axioms row_partition
#print axioms type_range_count
#print axioms balanced_variable_fiber_count
end ConstructionFrame


==> anc/lean/additional-lean-companion/window-consequences/source/FrameCover.lean <==
import FrameGeometry

namespace ConstructionFrame
open OriginalAugmented PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel

variable {m n s : Nat}

theorem flatten_append {α : Type} (xs ys : List (α × α)) :
    flattenPairs (xs++ys)=flattenPairs xs++flattenPairs ys := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [flattenPairs,ih]

theorem flatten_flatMap {α β : Type} (xs : List α) (f : α → List (β × β)) :
    flattenPairs (xs.flatMap f)=xs.flatMap (fun x => flattenPairs (f x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [flatten_append,ih]

theorem flatten_zip_mem {α : Type} (xs ys : List α) (p : α)
    (hp : p∈flattenPairs (xs.zip ys)) : p∈xs ∨ p∈ys := by
  obtain ⟨q,hq,he⟩ := (flatten_mem _ _).mp hp
  have h := List.of_mem_zip hq
  rcases he with rfl | rfl
  · exact Or.inl h.1
  · exact Or.inr h.2

theorem flatten_zip_nodup {α : Type} (xs ys : List α) (hx : xs.Nodup) (hy : ys.Nodup)
    (hd : ∀ x∈xs, ∀ y∈ys, x≠y) : (flattenPairs (xs.zip ys)).Nodup := by
  induction xs generalizing ys with
  | nil => simp [flattenPairs]
  | cons x xs ih =>
    cases ys with
    | nil => simp [flattenPairs]
    | cons y ys =>
      obtain ⟨hxn,hxt⟩ := List.nodup_cons.mp hx
      obtain ⟨hyn,hyt⟩ := List.nodup_cons.mp hy
      have ht := ih ys hxt hyt (fun a ha b hb => hd a (by simp [ha]) b (by simp [hb]))
      have hxy : x≠y := hd x (by simp) y (by simp)
      have hxnot : x∉flattenPairs (xs.zip ys) := by
        intro h
        rcases flatten_zip_mem xs ys x h with hh | hh
        · exact hxn hh
        · exact hd x (by simp) x (by simp [hh]) rfl
      have hynot : y∉flattenPairs (xs.zip ys) := by
        intro h
        rcases flatten_zip_mem xs ys y h with hh | hh
        · exact hd y (by simp [hh]) y (by simp) rfl
        · exact hyn hh
      change (x::y::flattenPairs (xs.zip ys)).Nodup
      simp only [List.nodup_cons,List.mem_cons,not_or]
      exact ⟨⟨hxy,hxnot⟩,hynot,ht⟩

theorem fiberCells_nodup (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) : (fiberCells D B a b i).Nodup := by
  have h := List.Pairwise.filter (fun r => !(B r (D.oldCol (b,i))))
    (List.Pairwise.filter (fun r => decide (D.rowType r=some a)) (finRange_nodup m))
  apply List.pairwise_map.mpr
  exact h.imp (fun hne he => hne (congrArg Prod.fst he))

theorem matching_nodup (D : Data m n s) (B : OriginalAugmented.Matrix m n) (q : Fin 3 × Fin s) :
    (flattenPairs (matching D B q)).Nodup := by
  apply flatten_zip_nodup _ _ (fiberCells_nodup D B _ _ _) (fiberCells_nodup D B _ _ _)
  intro p hp z hz he
  have h1 := (fiberCells_mem D B _ _ _ p).mp hp
  have h2 := (fiberCells_mem D B _ _ _ z).mp hz
  have hr := congrArg (fun c : Cell (Fin m) (Fin n) => D.rowType c.1) he
  dsimp only at hr
  rw [h1.1,h2.1] at hr
  have ht := Option.some.inj hr
  have hlt := lo_lt_hi q.1
  omega

theorem matching_endpoint_signature (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (q : Fin 3 × Fin s) (p : Cell (Fin m) (Fin n))
    (hp : p∈flattenPairs (matching D B q)) :
    (D.rowType p.1=some (lo q.1) ∧ p.2=D.oldCol (hi q.1,q.2)) ∨
    (D.rowType p.1=some (hi q.1) ∧ p.2=D.oldCol (lo q.1,D.sigma q.2)) := by
  obtain ⟨z,hz,he⟩ := (flatten_mem _ _).mp hp
  have hs := matching_spec D B q z hz
  rcases he with rfl | rfl
  · exact Or.inl ⟨hs.1.1,hs.1.2.1⟩
  · exact Or.inr ⟨hs.2.1,hs.2.2.1⟩

/-- The type, color, and index label identify their reciprocal fiber pair. -/
theorem support_key_unique (D : Data m n s) (q z : Fin 3 × Fin s) (p : Cell (Fin m) (Fin n))
    (hq : (D.rowType p.1=some (lo q.1) ∧ p.2=D.oldCol (hi q.1,q.2)) ∨
      (D.rowType p.1=some (hi q.1) ∧ p.2=D.oldCol (lo q.1,D.sigma q.2)))
    (hz : (D.rowType p.1=some (lo z.1) ∧ p.2=D.oldCol (hi z.1,z.2)) ∨
      (D.rowType p.1=some (hi z.1) ∧ p.2=D.oldCol (lo z.1,D.sigma z.2))) : q=z := by
  have hltq := lo_lt_hi q.1
  have hltz := lo_lt_hi z.1
  rcases hq with ⟨ha,hc⟩ | ⟨ha,hc⟩ <;>
    rcases hz with ⟨hb,hd⟩ | ⟨hb,hd⟩
  · have ht := Option.some.inj (ha.symm.trans hb)
    have hcol := D.oldCol_injective _ _ (hc.symm.trans hd)
    have hidx := congrArg Prod.snd hcol
    dsimp only at hidx
    exact Prod.ext (kind_injective _ _ ht (congrArg Prod.fst hcol)) hidx
  · have ht := Option.some.inj (ha.symm.trans hb)
    have hcol := D.oldCol_injective _ _ (hc.symm.trans hd)
    have ht' := congrArg Prod.fst hcol
    dsimp only at ht'
    omega
  · have ht := Option.some.inj (ha.symm.trans hb)
    have hcol := D.oldCol_injective _ _ (hc.symm.trans hd)
    have ht' := congrArg Prod.fst hcol
    dsimp only at ht'
    omega
  · have ht := Option.some.inj (ha.symm.trans hb)
    have hcol := D.oldCol_injective _ _ (hc.symm.trans hd)
    exact Prod.ext (kind_injective _ _ (congrArg Prod.fst hcol) ht)
      (D.sigma_injective _ _ (congrArg Prod.snd hcol))

/-- A cell belongs to at most one reciprocal fiber pair. Rows may be reused. -/
theorem endpoint_key_unique (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (q z : Fin 3 × Fin s) (p : Cell (Fin m) (Fin n))
    (hq : p∈flattenPairs (matching D B q)) (hz : p∈flattenPairs (matching D B z)) : q=z := by
  exact support_key_unique D q z p (matching_endpoint_signature D B q p hq)
    (matching_endpoint_signature D B z p hz)

theorem constructed_nodup (D : Data m n s) (B : OriginalAugmented.Matrix m n) :
    (flattenPairs (pairs D B)).Nodup := by
  rw [pairs,flatten_flatMap]
  apply List.pairwise_flatMap.mpr
  refine ⟨fun q hq => matching_nodup D B q,?_⟩
  have hk := grid_nodup (List.finRange 3) (List.finRange s) (finRange_nodup 3) (finRange_nodup s)
  apply hk.imp
  intro q z hne p hp w hw he
  apply hne
  exact endpoint_key_unique D B q z p hp (he ▸ hw)

theorem constructed_cover (D : Data m n s) (B : OriginalAugmented.Matrix m n) :
    (cells (List.finRange m) (List.finRange n) (selected D B)).Perm (flattenPairs (pairs D B)) := by
  apply List.perm_iff_count.mpr
  intro p
  rw [(occupied_cells_nodup m n (selected D B)).count,(constructed_nodup D B).count]
  simp only [occupied_cells_mem,selected_mem]

theorem construction_admissible (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hC4 : EvenParity.C4Free B) (hB : BaseSupports D B) :
    Admissible B (selected D B) (pairs D B) := by
  refine ⟨hC4,?_,constructed_cover D B,constructed_C2 D B hB,constructed_C3 D B hB⟩
  intro r c hb
  cases ha : selected D B r c with
  | false => rfl
  | true =>
    obtain ⟨_,_,_,_,_,_,hf⟩ := selected_support D B r c ha
    rw [hb] at hf
    cases hf

#print axioms endpoint_key_unique
#print axioms constructed_nodup
#print axioms constructed_cover
#print axioms construction_admissible
end ConstructionFrame


==> anc/lean/additional-lean-companion/window-consequences/source/FrameCyclic.lean <==
import FrameFiniteBound

namespace ConstructionFrame

/-- A cyclic shift, written without a nonzero-modulus convention at s=0. -/
def cyclicShift (s g : Nat) (hg : g≤s) (i : Fin s) : Fin s :=
  ⟨if i.val+g<s then i.val+g else i.val+g-s,by
    split <;> have hi := i.isLt <;> omega⟩

theorem cyclicShift_injective (s g : Nat) (hg : g≤s) :
    ∀ i j, cyclicShift s g hg i=cyclicShift s g hg j → i=j := by
  intro i j he
  have hv := congrArg Fin.val he
  have hi := i.isLt
  have hj := j.isLt
  apply Fin.ext
  dsimp [cyclicShift] at hv
  split at hv <;> split at hv <;> omega

theorem cyclicShift_surjective (s g : Nat) (hg : g≤s) :
    ∀ j, ∃ i, cyclicShift s g hg i=j := by
  intro j
  have hj := j.isLt
  by_cases hgj : g≤j.val
  · let i : Fin s := ⟨j.val-g,by omega⟩
    refine ⟨i,?_⟩
    apply Fin.ext
    dsimp [cyclicShift,i]
    split <;> omega
  · let i : Fin s := ⟨j.val+s-g,by omega⟩
    refine ⟨i,?_⟩
    apply Fin.ext
    dsimp [cyclicShift,i]
    split <;> omega

/-- Every group lies in a consecutive interval of at most g indices.
Shifting by g sends each index to a different group when 2g<=s. -/
theorem cyclicShift_outside_groups (s g : Nat) (hhalf : 2*g≤s)
    (group : Fin s → Nat) (start : Nat → Nat)
    (hinterval : ∀ i, start (group i)≤i.val ∧ i.val<start (group i)+g) :
    ∀ i, group (cyclicShift s g (by omega) i)≠group i := by
  intro i he
  have hi := i.isLt
  have hb1 := hinterval i
  have hb2 := hinterval (cyclicShift s g (by omega) i)
  rw [he] at hb2
  dsimp [cyclicShift] at hb2
  split at hb2 <;> omega

/-- The supplied-permutation hypothesis is discharged by the consecutive-group
cyclic construction. Empty index sets are allowed. -/
def dataOfConsecutive {m n s : Nat}
    (oldCol : Fin 3 × Fin s → Fin n)
    (hinj : ∀ x y, oldCol x=oldCol y → x=y)
    (rowType : Fin m → Option (Fin 3))
    (group : Fin s → Nat) (start : Nat → Nat)
    (g : Nat) (hhalf : 2*g≤s)
    (hinterval : ∀ i, start (group i)≤i.val ∧ i.val<start (group i)+g) : Data m n s where
  oldCol := oldCol
  oldCol_injective := hinj
  rowType := rowType
  group := group
  sigma := cyclicShift s g (by omega)
  sigma_injective := cyclicShift_injective s g (by omega)
  sigma_surjective := cyclicShift_surjective s g (by omega)
  sigma_outside := cyclicShift_outside_groups s g hhalf group start hinterval

/-- Complete finite construction with the permutation built from consecutive
index groups; no admissibility, count, or permutation-existence premise. -/
theorem consecutive_frame_augmentation {m n s : Nat}
    (oldCol : Fin 3 × Fin s → Fin n)
    (hinj : ∀ x y, oldCol x=oldCol y → x=y)
    (rowType : Fin m → Option (Fin 3))
    (group : Fin s → Nat) (start : Nat → Nat)
    (g : Nat) (hhalf : 2*g≤s)
    (hinterval : ∀ i, start (group i)≤i.val ∧ i.val<start (group i)+g)
    (B : OriginalAugmented.Matrix m n) (hC4 : EvenParity.C4Free B)
    (hmn : n≤m) (hsize : n*n≤24*m) (t : Nat) (hn : n=3*s+t) (ht : t<60) :
    let D := dataOfConsecutive oldCol hinj rowType group start g hhalf hinterval
    BaseSupports D B →
    (∀ a b, typeCount D a≤typeCount D b+5) →
    OriginalAugmented.Admissible B (selected D B) (pairs D B) ∧
    3*s*minTypeCount D≤(pairs D B).length+fixedTypedCount D B ∧
    s*(m-bareCount D)≤(pairs D B).length+fixedTypedCount D B+10*s ∧
    m*n≤3*(pairs D B).length+n*bareCount D+108*m := by
  intro D hB hrange
  exact finite_frame_augmentation D B hC4 hB hrange hmn hsize t hn ht

#print axioms cyclicShift_injective
#print axioms cyclicShift_surjective
#print axioms cyclicShift_outside_groups
#print axioms consecutive_frame_augmentation
end ConstructionFrame


==> anc/lean/additional-lean-companion/window-consequences/source/FrameData.lean <==
import OriginalModel

namespace ConstructionFrame
open OriginalAugmented PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel

structure Data (m n s : Nat) where
  oldCol : Fin 3 × Fin s → Fin n
  oldCol_injective : ∀ x y, oldCol x=oldCol y → x=y
  rowType : Fin m → Option (Fin 3)
  group : Fin s → Nat
  sigma : Fin s → Fin s
  sigma_injective : ∀ i j, sigma i=sigma j → i=j
  sigma_surjective : ∀ j, ∃ i, sigma i=j
  sigma_outside : ∀ i, group (sigma i)≠group i

structure BaseSupports {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n) : Prop where
  typed : ∀ r k, D.rowType r=some k → ∀ c, B r c=true →
    ∃ a i, c=D.oldCol (a,i) ∧ a≠k
  bare : ∀ r, D.rowType r=none → ∀ a b i j,
    B r (D.oldCol (a,i))=true → B r (D.oldCol (b,j))=true → D.group i=D.group j

def lo (k : Fin 3) : Fin 3 := if k=2 then 1 else 0
def hi (k : Fin 3) : Fin 3 := if k=0 then 1 else 2

theorem kind_cases (k : Fin 3) : k=0 ∨ k=1 ∨ k=2 := by omega

theorem lo_lt_hi (k : Fin 3) : lo k<hi k := by
  rcases kind_cases k with rfl | rfl | rfl <;> decide

theorem kind_injective (k l : Fin 3) (ha : lo k=lo l) (hb : hi k=hi l) : k=l := by
  rcases kind_cases k with rfl | rfl | rfl <;>
    rcases kind_cases l with rfl | rfl | rfl <;> simp_all [lo,hi]

def rowList {m n s : Nat} (D : Data m n s) (a : Fin 3) : List (Fin m) :=
  (List.finRange m).filter (fun r => decide (D.rowType r=some a))

def fiberRows {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) : List (Fin m) :=
  (rowList D a).filter (fun r => !(B r (D.oldCol (b,i))))

def fiberCells {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) : List (Cell (Fin m) (Fin n)) :=
  (fiberRows D B a b i).map (fun r => (r,D.oldCol (b,i)))

def keys (s : Nat) : List (Fin 3 × Fin s) := grid (List.finRange 3) (List.finRange s)

def matching {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (q : Fin 3 × Fin s) : List (Pair m n) :=
  (fiberCells D B (lo q.1) (hi q.1) q.2).zip
    (fiberCells D B (hi q.1) (lo q.1) (D.sigma q.2))

def pairs {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n) : List (Pair m n) :=
  (keys s).flatMap (matching D B)

def selected {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n) : OriginalAugmented.Matrix m n :=
  fun r c => decide ((r,c)∈flattenPairs (pairs D B))

theorem rowList_mem {m n s : Nat} (D : Data m n s) (a : Fin 3) (r : Fin m) :
    r∈rowList D a ↔ D.rowType r=some a := by simp [rowList,finRange_mem]

theorem fiberRows_mem {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) (r : Fin m) :
    r∈fiberRows D B a b i ↔ D.rowType r=some a ∧ B r (D.oldCol (b,i))=false := by
  simp [fiberRows,rowList_mem]

theorem fiberCells_mem {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) (p : Cell (Fin m) (Fin n)) :
    p∈fiberCells D B a b i ↔
      D.rowType p.1=some a ∧ p.2=D.oldCol (b,i) ∧ B p.1 p.2=false := by
  constructor
  · intro hp
    obtain ⟨r,hr,he⟩ := List.mem_map.mp hp
    cases he
    have h := (fiberRows_mem D B a b i r).mp hr
    exact ⟨h.1,rfl,h.2⟩
  · rintro ⟨hr,hc,hB⟩
    apply List.mem_map.mpr
    refine ⟨p.1,(fiberRows_mem D B a b i p.1).mpr ⟨hr,?_⟩,?_⟩
    · simpa only [hc] using hB
    · exact Prod.ext rfl hc.symm

theorem matching_spec {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (q : Fin 3 × Fin s) (p : Pair m n) (hp : p∈matching D B q) :
    (D.rowType p.1.1=some (lo q.1) ∧ p.1.2=D.oldCol (hi q.1,q.2) ∧ B p.1.1 p.1.2=false) ∧
    (D.rowType p.2.1=some (hi q.1) ∧ p.2.2=D.oldCol (lo q.1,D.sigma q.2) ∧ B p.2.1 p.2.2=false) := by
  have h := List.of_mem_zip hp
  exact ⟨(fiberCells_mem D B _ _ _ _).mp h.1,(fiberCells_mem D B _ _ _ _).mp h.2⟩

theorem pairs_mem {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n) (p : Pair m n) :
    p∈pairs D B ↔ ∃ q, p∈matching D B q := by
  simp [pairs,keys,List.mem_flatMap,grid_mem,finRange_mem]

theorem flatten_mem {α : Type} (ps : List (α × α)) (x : α) :
    x∈flattenPairs ps ↔ ∃ p∈ps, x=p.1 ∨ x=p.2 := by
  induction ps with
  | nil => simp [flattenPairs]
  | cons p ps ih =>
    simp only [flattenPairs,List.mem_cons,ih]
    constructor
    · rintro (h | h | ⟨q,hq,hx⟩)
      · exact ⟨p,Or.inl rfl,Or.inl h⟩
      · exact ⟨p,Or.inl rfl,Or.inr h⟩
      · exact ⟨q,Or.inr hq,hx⟩
    · rintro ⟨q,hq,hx⟩
      rcases hq with rfl | hq
      · rcases hx with h | h
        · exact Or.inl h
        · exact Or.inr (Or.inl h)
      · exact Or.inr (Or.inr ⟨q,hq,hx⟩)

theorem selected_mem {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (r : Fin m) (c : Fin n) : selected D B r c=true ↔ (r,c)∈flattenPairs (pairs D B) := by
  simp [selected]

theorem selected_support {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (r : Fin m) (c : Fin n) (h : selected D B r c=true) :
    ∃ k a i, D.rowType r=some k ∧ c=D.oldCol (a,i) ∧ a≠k ∧ B r c=false := by
  obtain ⟨p,hp,hend⟩ := (flatten_mem _ _).mp ((selected_mem D B r c).mp h)
  obtain ⟨q,hq⟩ := (pairs_mem D B p).mp hp
  have hs := matching_spec D B q p hq
  have hneq : lo q.1≠hi q.1 := by have := lo_lt_hi q.1; omega
  rcases hend with he | he
  · have hr := congrArg Prod.fst he
    have hc := congrArg Prod.snd he
    dsimp only at hr hc
    exact ⟨lo q.1,hi q.1,q.2,by rw [hr]; exact hs.1.1,hc.trans hs.1.2.1,Ne.symm hneq,by simpa only [hr,hc] using hs.1.2.2⟩
  · have hr := congrArg Prod.fst he
    have hc := congrArg Prod.snd he
    dsimp only at hr hc
    exact ⟨hi q.1,lo q.1,D.sigma q.2,by rw [hr]; exact hs.2.1,hc.trans hs.2.2.1,hneq,by simpa only [hr,hc] using hs.2.2.2⟩

#print axioms matching_spec
#print axioms selected_support
end ConstructionFrame


==> anc/lean/additional-lean-companion/window-consequences/source/FrameFiniteBound.lean <==
import FrameC4Count

namespace ConstructionFrame
open OriginalAugmented
variable {m n s : Nat}

theorem fixed_typed_thirteen (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hsize : n*n≤24*m) (hF : fixedCount B≤m+n*(n-1)/2) : fixedTypedCount D B≤13*m := by
  have htyped := fixedTyped_le_fixedCount D B
  have hmul := Nat.mul_le_mul_left n (Nat.sub_le n 1)
  have hdiv := Nat.div_mul_le_self (n*(n-1)) 2
  omega

/-- An explicit finite version of the paper's O(m+nL) augmentation bound. -/
theorem finite_frame_bound (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hrange : ∀ a b, typeCount D a≤typeCount D b+5)
    (hmn : n≤m) (hsize : n*n≤24*m) (t : Nat) (hn : n=3*s+t) (ht : t<60)
    (hF : fixedCount B≤m+n*(n-1)/2) :
    m*n≤3*(pairs D B).length+n*bareCount D+108*m := by
  have hcount := balanced_variable_fiber_count D B hrange
  have hfixed := fixed_typed_thirteen D B hsize hF
  have hrows := row_partition D
  have hL : bareCount D≤m := by omega
  have hs : 3*s≤n := by omega
  have hmul := Nat.mul_le_mul_left 3 hcount
  have hfixed3 := Nat.mul_le_mul_left 3 hfixed
  have herror : 30*s≤10*m := by omega
  have htail := Nat.mul_le_mul_left m (show t≤59 by omega)
  have hLmul := Nat.mul_le_mul_right (bareCount D) hs
  have he : m*n=3*(s*(m-bareCount D))+3*s*bareCount D+m*t := by
    have hl := Nat.sub_add_cancel hL
    grind
  rw [he]
  grind

/-- Concrete admissibility and finite count of the constructed augmentation. -/
theorem finite_frame_augmentation (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hC4 : EvenParity.C4Free B) (hB : BaseSupports D B)
    (hrange : ∀ a b, typeCount D a≤typeCount D b+5)
    (hmn : n≤m) (hsize : n*n≤24*m) (t : Nat) (hn : n=3*s+t) (ht : t<60) :
    Admissible B (selected D B) (pairs D B) ∧
    3*s*minTypeCount D≤(pairs D B).length+fixedTypedCount D B ∧
    s*(m-bareCount D)≤(pairs D B).length+fixedTypedCount D B+10*s ∧
    m*n≤3*(pairs D B).length+n*bareCount D+108*m := by
  exact ⟨construction_admissible D B hC4 hB,variable_fiber_count D B,
    balanced_variable_fiber_count D B hrange,finite_frame_bound D B hrange hmn hsize t hn ht (C4_fixed_count_cap B hC4)⟩

#print axioms fixed_typed_thirteen
#print axioms finite_frame_bound
#print axioms finite_frame_augmentation
end ConstructionFrame


==> anc/lean/additional-lean-companion/window-consequences/source/FrameGeometry.lean <==
import FrameData

namespace ConstructionFrame
open OriginalAugmented PairedPivotCore

variable {m n s : Nat}

theorem full_typed_support (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : BaseSupports D B) (r : Fin m) (k : Fin 3) (hr : D.rowType r=some k)
    (c : Fin n) (hc : full B (selected D B) r c=true) :
    ∃ a i, c=D.oldCol (a,i) ∧ a≠k := by
  rcases (full_iff B (selected D B) r c).mp hc with hb | ha
  · exact hB.typed r k hr c hb
  · obtain ⟨l,a,i,hl,hc,hne,_⟩ := selected_support D B r c ha
    have he : l=k := by rw [hr] at hl; exact Option.some.inj hl.symm
    exact ⟨a,i,hc,he ▸ hne⟩

theorem full_color_ne_type (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : BaseSupports D B) (r : Fin m) (k a : Fin 3) (i : Fin s)
    (hr : D.rowType r=some k) (hc : full B (selected D B) r (D.oldCol (a,i))=true) : a≠k := by
  obtain ⟨b,j,he,hne⟩ := full_typed_support D B hB r k hr _ hc
  have hec : a=b := congrArg Prod.fst (D.oldCol_injective _ _ he)
  rw [hec]
  exact hne

theorem full_bare_is_base (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (r : Fin m) (hr : D.rowType r=none) (c : Fin n)
    (hc : full B (selected D B) r c=true) : B r c=true := by
  rcases (full_iff B (selected D B) r c).mp hc with hb | ha
  · exact hb
  · obtain ⟨k,a,i,hk,_⟩ := selected_support D B r c ha
    rw [hr] at hk
    cases hk

theorem third_color_unique (a b c d : Fin 3) (hab : a≠b)
    (hca : c≠a) (hcb : c≠b) (hda : d≠a) (hdb : d≠b) : c=d := by omega

theorem constructed_cross_empty (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : BaseSupports D B) (q : Fin 3 × Fin s) (p : Pair m n)
    (hp : p∈matching D B q) :
    ¬full B (selected D B) p.1.1 p.2.2=true ∧
    ¬full B (selected D B) p.2.1 p.1.2=true := by
  have hs := matching_spec D B q p hp
  constructor
  · intro h
    rw [hs.2.2.1] at h
    exact full_color_ne_type D B hB _ _ _ _ hs.1.1 h rfl
  · intro h
    rw [hs.1.2.1] at h
    exact full_color_ne_type D B hB _ _ _ _ hs.2.1 h rfl

/-- The literal full-occupancy obstruction uses colors for typed rows and
separate index groups for bare rows. -/
theorem constructed_no_five (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : BaseSupports D B) (q : Fin 3 × Fin s) (p : Pair m n)
    (hp : p∈matching D B q) (x : Fin m) (y : Fin n) :
    ¬Five (fun r c => full B (selected D B) r c=true) p.1 p.2 (x,y) := by
  rintro ⟨hxy,hx1,hx2,h1y,h2y⟩
  have hs := matching_spec D B q p hp
  have hab : lo q.1≠hi q.1 := by have := lo_lt_hi q.1; omega
  obtain ⟨a,i,hy,ha⟩ := full_typed_support D B hB p.1.1 (lo q.1) hs.1.1 y h1y
  rw [hy] at h2y hxy
  have hb := full_color_ne_type D B hB p.2.1 (hi q.1) a i hs.2.1 h2y
  rw [hs.1.2.1] at hx1
  rw [hs.2.2.1] at hx2
  cases hx : D.rowType x with
  | none =>
    have hf1 := full_bare_is_base D B x hx _ hx1
    have hf2 := full_bare_is_base D B x hx _ hx2
    have hgroup := hB.bare x hx _ _ _ _ hf1 hf2
    exact D.sigma_outside q.2 hgroup.symm
  | some k =>
    have hk1 := full_color_ne_type D B hB x k (hi q.1) q.2 hx hx1
    have hk2 := full_color_ne_type D B hB x k (lo q.1) (D.sigma q.2) hx hx2
    have hak := third_color_unique (lo q.1) (hi q.1) a k hab ha hb
      (Ne.symm hk2) (Ne.symm hk1)
    exact full_color_ne_type D B hB x k a i hx hxy hak

theorem constructed_C3 (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : BaseSupports D B) (p : Pair m n) (hp : p∈pairs D B) :
    OriginalC3 (fun r c => full B (selected D B) r c=true) p.1 p.2 := by
  obtain ⟨q,hq⟩ := (pairs_mem D B p).mp hp
  intro x y _ _ _ _
  exact constructed_no_five D B hB q p hq x y

theorem constructed_C2 (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : BaseSupports D B) (p : Pair m n) (hp : p∈pairs D B) :
    OriginalC2 (full B (selected D B)) p := by
  obtain ⟨q,hq⟩ := (pairs_mem D B p).mp hp
  intro _ _ h
  exact (constructed_cross_empty D B hB q p hq).1 h.1

#print axioms full_typed_support
#print axioms constructed_no_five
#print axioms constructed_C3
#print axioms constructed_C2
end ConstructionFrame


==> anc/lean/additional-lean-companion/window-consequences/source/GeneralBoundary.lean <==
import GridModel

/-! New general-C3 boundary bridge. The stable proof files are unchanged. -/

namespace GeneralBoundary

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments BooleanMatrixGeometry GridModel

universe u
variable {Row Col : Type u}

def flag {α : Type u} [DecidableEq α] (a b : α) : Rat := ratBit (decide (a=b))

theorem flag_self {α : Type u} [DecidableEq α] (a : α) : flag a a=1 := by
  simp [flag, ratBit]

theorem flag_ne {α : Type u} [DecidableEq α] (a b : α) (h : a≠b) : flag a b=0 := by
  simp [flag, h, ratBit]

theorem flag_nonneg {α : Type u} [DecidableEq α] (a b : α) : 0≤flag a b :=
  (ratBit_range _).1

theorem member_le_sum {α : Type u} (xs : List α) (f : α → Rat)
    (hf : ∀ x ∈ xs, 0≤f x) (a : α) (ha : a ∈ xs) : f a≤sum xs f := by
  induction xs with
  | nil => cases ha
  | cons x xs ih =>
    rcases List.mem_cons.mp ha with he | ht
    · subst a
      have hn := sum_nonneg xs f (fun y hy => hf y (List.mem_cons_of_mem x hy))
      change f x≤f x+sum xs f
      grind
    · have hi := ih (fun y hy => hf y (List.mem_cons_of_mem x hy)) ht
      have hn := hf x (by simp)
      change f a≤f x+sum xs f
      grind

theorem sum_flag_not_mem {α : Type u} [DecidableEq α]
    (xs : List α) (a : α) (f : α → Rat) (ha : a ∉ xs) :
    sum xs (fun x => f x*flag x a)=0 := by
  rw [sum_congr xs _ (fun _ => 0) (by
    intro x hx
    have hn : x≠a := by intro he; exact ha (he ▸ hx)
    rw [flag_ne x a hn, Rat.mul_zero])]
  rw [sum_const]
  grind

theorem sum_single {α : Type u} [DecidableEq α]
    (xs : List α) (a : α) (f : α → Rat) (hn : xs.Nodup) (ha : a ∈ xs) :
    sum xs (fun x => f x*flag x a)=f a := by
  induction xs with
  | nil => cases ha
  | cons x xs ih =>
    obtain ⟨hx, hxs⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | ht
    · subst a
      change f x*flag x x+sum xs (fun y => f y*flag y x)=f x
      rw [flag_self, Rat.mul_one, sum_flag_not_mem xs x f hx, Rat.add_zero]
    · have hne : x≠a := by intro he; exact hx (he.symm ▸ ht)
      change f x*flag x a+sum xs (fun y => f y*flag y a)=f a
      rw [flag_ne x a hne, Rat.mul_zero, Rat.zero_add]
      exact ih hxs ht

def openBit [DecidableEq Row] [DecidableEq Col]
    (A : Row → Col → Bool) (p q : Cell Row Col) : Bool :=
  closedBit A p q && decide (p.1≠q.1) && decide (p.2≠q.2)

theorem openBit_iff [DecidableEq Row] [DecidableEq Col]
    (A : Row → Col → Bool) (p q : Cell Row Col) :
    openBit A p q=true ↔ Open (fun r c => A r c=true) p q := by
  simp [openBit, Open, closedBit_iff, Bool.and_eq_true, and_assoc]

theorem pointwise_boundary [DecidableEq Row] [DecidableEq Col]
    (A : Row → Col → Bool) (r : Row) (js : List Col) (p : Cell Row Col) :
    majorityValue (js.map (fun j => closedBit A (r,j) p)) ≤
      majorityValue (js.map (fun j => openBit A (r,j) p))+
        flag p.1 r+sum js (fun j => flag p.2 j) := by
  have hc := ratBit_range (majority (js.map (fun j => closedBit A (r,j) p)))
  have ho := ratBit_range (majority (js.map (fun j => openBit A (r,j) p)))
  have hr := flag_nonneg p.1 r
  have hj := sum_nonneg js (fun j => flag p.2 j) (fun j _ => flag_nonneg p.2 j)
  by_cases he : p.1=r
  · have hflag : flag p.1 r=1 := by rw [he, flag_self]
    unfold majorityValue
    grind
  · by_cases hm : p.2 ∈ js
    · have hsum := member_le_sum js (fun j => flag p.2 j)
        (fun j _ => flag_nonneg p.2 j) p.2 hm
      change flag p.2 p.2≤sum js (fun j => flag p.2 j) at hsum
      rw [flag_self] at hsum
      unfold majorityValue
      grind
    · have hl : js.map (fun j => closedBit A (r,j) p)=
          js.map (fun j => openBit A (r,j) p) := by
        apply List.map_congr_left
        intro j hj
        have hn : j≠p.2 := by intro h; exact hm (h ▸ hj)
        simp [openBit, Ne.symm he, hn]
      rw [hl]
      grind

theorem row_boundary_sum [DecidableEq Row]
    (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (r : Row) (hn : rows.Nodup) (hr : r ∈ rows) :
    sum (cells rows cols A) (fun p => flag p.1 r)=rowDegree cols (indicator A) r := by
  rw [cells_sum]
  rw [sum_congr rows _ (fun s => rowDegree cols (indicator A) s*flag s r)
    (fun s _ => sum_mul_right cols (flag s r) (indicator A s))]
  exact sum_single rows r (rowDegree cols (indicator A)) hn hr

theorem col_boundary_sum_le [DecidableEq Col]
    (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (j : Col) (hn : cols.Nodup) (hj : j ∈ cols) :
    sum (cells rows cols A) (fun p => flag p.2 j)≤(rows.length : Rat) := by
  rw [cells_sum]
  rw [sum_congr rows _ (fun s => indicator A s j)
    (fun s _ => sum_single cols j (indicator A s) hn hj)]
  have h := sum_le rows (fun s => indicator A s j) (fun _ => 1)
    (fun s _ => (ratBit_range (A s j)).2)
  rw [sum_const] at h
  grind

theorem closed_open_count_comparison (m n : Nat) (A : Fin m → Fin n → Bool)
    (r : Fin m) (js : List (Fin n)) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
    sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => openBit A (r,j) p)))+
      rowDegree (List.finRange n) (indicator A) r+(js.length : Rat)*(m : Rat) := by
  have h := sum_le (cells (List.finRange m) (List.finRange n) A) _ _
    (fun p _ => pointwise_boundary A r js p)
  rw [sum_add, sum_add] at h
  rw [row_boundary_sum _ _ A r (finRange_nodup m) (finRange_mem r)] at h
  rw [sum_swap] at h
  have hb := sum_le js
    (fun j => sum (cells (List.finRange m) (List.finRange n) A) (fun p => flag p.2 j))
    (fun _ => (m : Rat)) (fun j _ => by
      have hh := col_boundary_sum_le (List.finRange m) (List.finRange n) A j
        (finRange_nodup n) (finRange_mem j)
      simpa only [List.length_finRange] using hh)
  rw [sum_const] at hb
  grind

theorem open_relation_disjoint (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) (r : Fin m) :
    ∀ ab ∈ pairs, ∀ j,
      ¬ (openBit A (r,j) ab.1=true ∧ openBit A (r,j) ab.2=true) := by
  intro ab hab j h
  exact c3_no_common_open (fun r c => A r c=true) ab.1 ab.2 (hc ab hab) (r,j)
    ⟨(openBit_iff A (r,j) ab.1).mp h.1, (openBit_iff A (r,j) ab.2).mp h.2⟩

theorem general_deterministic_count_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (js : List (Fin n)) :
    2*sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        2*rowDegree (List.finRange n) (indicator A) r+2*(js.length : Rat)*(m : Rat) := by
  have hn := majority_count_le_half (fun j p => openBit A (r,j) p=true)
    (cells (List.finRange m) (List.finRange n) A) pairs cover
    (open_relation_disjoint m n A pairs hc r) js
  have hr := Rat.natCast_le_natCast.mpr hn
  rw [Rat.natCast_mul, ← count_as_sum] at hr
  simp only [bits, Bool.decide_eq_true] at hr
  rw [cells_card] at hr
  have hb := Rat.mul_le_mul_of_nonneg_left (closed_open_count_comparison m n A r js)
    (by decide : (0 : Rat)≤2)
  unfold majorityValue at hb
  unfold majorityValue
  grind

theorem iid_le_on_length {α : Type u} (xs : List α) (w : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (k : Nat) (f g : List α → Rat)
    (h : ∀ vs, vs.length=k → f vs≤g vs) : iid xs w k f≤iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h [] rfl
  | succ k ih =>
    apply expect_le xs w _ _ hw
    intro x hx
    exact ih _ _ (fun vs hvs => h (x::vs) (by simp only [List.length_cons, hvs]))

#print axioms member_le_sum
#print axioms sum_single
#print axioms openBit_iff
#print axioms pointwise_boundary
#print axioms row_boundary_sum
#print axioms col_boundary_sum_le
#print axioms closed_open_count_comparison
#print axioms open_relation_disjoint
#print axioms general_deterministic_count_bound
#print axioms iid_le_on_length

end GeneralBoundary


==> anc/lean/additional-lean-companion/window-consequences/source/GeneralDensity.lean <==
import GeneralSampling

/-! Full general original-C3 finite bound. No ND, CD, or RD exclusion. -/

namespace GeneralDensity

open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralSampling

theorem general_second_moment (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2) ≤
      (2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+14*(m : Rat)^2 := by
  have h := sum_le (List.finRange m)
    (fun r => 3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r))
    (fun r => total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat))
    (fun r _ => general_row_bound m n A pairs cover hc r)
  rw [sum_mul_left, codegree_double_count, sum_add, sum_add,
    sum_const, sum_mul_left, sum_const] at h
  simp only [List.length_finRange] at h
  change 3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2) ≤
    (m : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
      (m : Rat)*(14*(m : Rat)) at h
  grind

theorem general_quadratic_rat (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(total (List.finRange m) (List.finRange n) (indicator A))^2 ≤
      (2*(m : Rat)+2)*(n : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
        14*(m : Rat)^2*(n : Rat) := by
  have h₁ := general_second_moment m n A pairs cover hc
  have h₂ := finite_cauchy (List.finRange n) (colDegree (List.finRange m) (indicator A))
  rw [← total_columns] at h₂
  simp only [List.length_finRange] at h₂
  have h₃ := Rat.mul_le_mul_of_nonneg_left h₁ (Rat.natCast_nonneg (a := n))
  have h₄ := Rat.mul_le_mul_of_nonneg_left h₂ (by decide : (0 : Rat)≤3)
  grind

theorem quadratic_linear_bound (x m n : Rat)
    (_hx : 0≤x) (hm : 0≤m) (hn : 0≤n)
    (hq : x^2≤(2*m+2)*n*x+42*m^2*n) :
    x≤(2*m+2)*n+21*m := by
  apply Classical.byContradiction
  intro h
  have ha : 0≤2*m+2 := by grind
  have hab := Rat.mul_nonneg ha hn
  have h₁ : 0<x-((2*m+2)*n+21*m) := by grind
  have h₂ : 0<x+21*m := by grind
  have hp := Rat.mul_pos h₁ h₂
  have hmn := Rat.mul_nonneg hm hn
  have hm2 : 0≤m^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he :
      (x-((2*m+2)*n+21*m))*(x+21*m)+42*m*n+441*m^2 =
        x^2-(2*m+2)*n*x-42*m^2*n := by grind
  have hpos : 0<(x-((2*m+2)*n+21*m))*(x+21*m)+42*m*n+441*m^2 := by grind
  rw [he] at hpos
  grind

theorem general_linear_rat (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*total (List.finRange m) (List.finRange n) (indicator A) ≤
      2*(m : Rat)*(n : Rat)+2*(n : Rat)+21*(m : Rat) := by
  have hq := general_quadratic_rat m n A pairs cover hc
  have h₃ := Rat.mul_le_mul_of_nonneg_left hq (by decide : (0 : Rat)≤3)
  have hE := total_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (ratBit_range (A r c)).1)
  have hx : 0≤3*total (List.finRange m) (List.finRange n) (indicator A) := by grind
  have hh : (3*total (List.finRange m) (List.finRange n) (indicator A))^2 ≤
      (2*(m : Rat)+2)*(n : Rat)*(3*total (List.finRange m) (List.finRange n) (indicator A))+
        42*(m : Rat)^2*(n : Rat) := by grind
  have h := quadratic_linear_bound _ (m : Rat) (n : Rat) hx
    Rat.natCast_nonneg Rat.natCast_nonneg hh
  grind

/-- All selected pair types are permitted. No C2 or opposite-hole hypothesis. -/
theorem general_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n+2*n+21*m := by
  have h := general_linear_rat m n A pairs cover hc
  rw [← cells_card] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul, Rat.natCast_add] using h

theorem general_C3_quadratic (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(cells (List.finRange m) (List.finRange n) A).length^2 ≤
      (2*m+2)*n*(cells (List.finRange m) (List.finRange n) A).length+14*m^2*n := by
  have h := general_quadratic_rat m n A pairs cover hc
  rw [← cells_card] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul, Rat.natCast_add, Rat.natCast_pow] using h

#print axioms general_second_moment
#print axioms general_quadratic_rat
#print axioms quadratic_linear_bound
#print axioms general_linear_rat
#print axioms general_C3_density
#print axioms general_C3_quadratic

end GeneralDensity


==> anc/lean/additional-lean-companion/window-consequences/source/GeneralSampling.lean <==
import GeneralBoundary

namespace GeneralSampling

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments PairedPivotAlgebra BooleanMatrixGeometry GeneralBoundary

theorem expected_with_error (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r)
    (k : Nat) (hk : k≤7) :
    2*iid (List.finRange n) (rowWeight (List.finRange n) A r) k (fun js =>
      sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        2*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat) := by
  have hn := rowWeight_normalized (List.finRange n) A r hd
  have hw := rowWeight_nonneg (List.finRange n) A r hd
  have hkr : (k : Rat)≤7 := Rat.natCast_le_natCast.mpr hk
  have hkm := Rat.mul_le_mul_of_nonneg_right hkr (Rat.natCast_nonneg (a := m))
  have h := iid_le_on_length (List.finRange n) (rowWeight (List.finRange n) A r) hw k
    (fun js => 2*sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))))
    (fun _ => total (List.finRange m) (List.finRange n) (indicator A)+
      2*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat)) (by
        intro js hlen
        have hh := general_deterministic_count_bound m n A pairs cover hc r js
        rw [hlen] at hh
        grind)
  rw [iid_mul_left, iid_const (List.finRange n) (rowWeight (List.finRange n) A r) hn] at h
  exact h

theorem sampling_with_error (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    2*rowDegree (List.finRange n) (indicator A) r*
      sum (List.finRange m) (fun s =>
        f (codegree (List.finRange n) (indicator A) r s /
          rowDegree (List.finRange n) (indicator A) r)) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        2*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat) := by
  have h5 := expected_with_error m n A pairs cover hc r hd 5 (by decide)
  have h7 := expected_with_error m n A pairs cover hc r hd 7 (by decide)
  rw [StableDensity.polynomial_row_response (List.finRange m) (List.finRange n) A r hd
    5 StableDensity.b5 f5 (by unfold StableDensity.b5; grind) bernoulli_five
      (by intro t; unfold f5 StableDensity.b5; grind)] at h5
  rw [StableDensity.polynomial_row_response (List.finRange m) (List.finRange n) A r hd
    7 StableDensity.b7 f7 (by unfold StableDensity.b7; grind) bernoulli_seven
      (by intro t; unfold f7 StableDensity.b7; grind)] at h7
  have h3 := Rat.mul_le_mul_of_nonneg_left h5 (by decide : (0 : Rat)≤3)
  have h2 := Rat.mul_le_mul_of_nonneg_left h7 (by decide : (0 : Rat)≤2)
  have hm : 5*sum (List.finRange m) (fun s =>
      f (codegree (List.finRange n) (indicator A) r s /rowDegree (List.finRange n) (indicator A) r)) =
      3*sum (List.finRange m) (fun s =>
        f5 (codegree (List.finRange n) (indicator A) r s /rowDegree (List.finRange n) (indicator A) r))+
      2*sum (List.finRange m) (fun s =>
        f7 (codegree (List.finRange n) (indicator A) r s /rowDegree (List.finRange n) (indicator A) r)) := by
    rw [← sum_mul_left, ← sum_mul_left, ← sum_mul_left, ← sum_add]
    apply sum_congr (List.finRange m)
    intro s hmem
    unfold f f5 f7
    grind
  have hlinear := congrArg (fun x => 2*rowDegree (List.finRange n) (indicator A) r*x) hm
  apply Rat.le_of_mul_le_mul_right (c := 5) ?_ (by decide)
  grind

theorem scaled_minorant (a d : Rat) (ha : 0≤a) (had : a≤d) (hd : 0<d) :
    3*a-d≤2*d*f (a/d) := by
  have hq := ratio_range a d ha had hd
  have hf := finite_majority_minorant_twice _ hq.1 hq.2
  have hm := Rat.mul_le_mul_of_nonneg_left hf (Rat.le_of_lt hd)
  have hn : d≠0 := by grind
  have he := Rat.div_mul_cancel (a := a) hn
  grind

theorem general_row_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) :
    3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat) := by
  have hA : ∀ r ∈ List.finRange m, ∀ c ∈ List.finRange n,
      0≤indicator A r c ∧ indicator A r c≤1 := by
    intro r hr c hc
    exact ratBit_range _
  have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1) r (GridModel.finRange_mem r)
  have hE := total_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1)
  by_cases hz : rowDegree (List.finRange n) (indicator A) r=0
  · have ht : ∀ s ∈ List.finRange m, codegree (List.finRange n) (indicator A) r s=0 := by
      intro s hs
      have h := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
        r s (GridModel.finRange_mem r) hs
      grind
    rw [sum_congr (List.finRange m) _ (fun _ => 0) ht, sum_const, hz]
    have hm := Rat.natCast_nonneg (a := m)
    grind
  · have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by grind
    have hp := sum_le (List.finRange m)
      (fun s => 3*codegree (List.finRange n) (indicator A) r s-rowDegree (List.finRange n) (indicator A) r)
      (fun s => 2*rowDegree (List.finRange n) (indicator A) r*
        f (codegree (List.finRange n) (indicator A) r s/rowDegree (List.finRange n) (indicator A) r)) (by
          intro s hs
          have h := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
            r s (GridModel.finRange_mem r) hs
          exact scaled_minorant _ _ h.1 h.2 hpos)
    rw [sum_sub, sum_mul_left, sum_const, sum_mul_left] at hp
    simp only [List.length_finRange] at hp
    have hsamp := sampling_with_error m n A pairs cover hc r hpos
    grind

#print axioms expected_with_error
#print axioms sampling_with_error
#print axioms scaled_minorant
#print axioms general_row_bound

end GeneralSampling


==> anc/lean/additional-lean-companion/window-consequences/source/GeneralTranspose.lean <==
import GeneralDensity

namespace GeneralTranspose

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel GeneralDensity

universe u

theorem perm_from_nodup_membership {α : Type u} [BEq α] [LawfulBEq α]
    (xs ys : List α) (hx : xs.Nodup) (hy : ys.Nodup)
    (h : ∀ a, a ∈ xs ↔ a ∈ ys) : xs.Perm ys := by
  apply List.perm_iff_count.mpr
  intro a
  rw [hx.count, hy.count]
  simp only [h a]

theorem swapped_nodup {α β : Type u} (xs : List (α × β)) (h : xs.Nodup) :
    (xs.map Prod.swap).Nodup := by
  apply List.pairwise_map.mpr
  exact h.imp (fun hn he => hn (by
    have hh := congrArg Prod.swap he
    simpa only [Prod.swap_swap] using hh))

def transpose {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) (r : Fin m) : Bool := A r c

def transposePairs {m n : Nat}
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    List (Cell (Fin n) (Fin m) × Cell (Fin n) (Fin m)) :=
  pairs.map (fun ab => (ab.1.swap,ab.2.swap))

theorem cells_transpose_perm (m n : Nat) (A : Fin m → Fin n → Bool) :
    (cells (List.finRange n) (List.finRange m) (transpose A)).Perm
      ((cells (List.finRange m) (List.finRange n) A).map Prod.swap) := by
  apply perm_from_nodup_membership
  · exact occupied_cells_nodup n m (transpose A)
  · exact swapped_nodup _ (occupied_cells_nodup m n A)
  · intro p
    constructor
    · intro hp
      have ho := (occupied_cells_mem n m (transpose A) p).mp hp
      apply List.mem_map.mpr
      exact ⟨p.swap, (occupied_cells_mem m n A p.swap).mpr ho, Prod.swap_swap p⟩
    · intro hp
      obtain ⟨q, hq, he⟩ := List.mem_map.mp hp
      cases he
      exact (occupied_cells_mem n m (transpose A) q.swap).mpr
        ((occupied_cells_mem m n A q).mp hq)

theorem flatten_transpose {m n : Nat}
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    flattenPairs (transposePairs pairs)=(flattenPairs pairs).map Prod.swap := by
  induction pairs with
  | nil => rfl
  | cons p ps ih => simp [transposePairs, flattenPairs] at ih ⊢; exact ih

theorem transpose_cover (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs)) :
    (cells (List.finRange n) (List.finRange m) (transpose A)).Perm
      (flattenPairs (transposePairs pairs)) := by
  rw [flatten_transpose]
  exact (cells_transpose_perm m n A).trans (cover.map Prod.swap)

theorem c3_transpose {m n : Nat} (A : Fin m → Fin n → Bool)
    (a b : Cell (Fin m) (Fin n))
    (h : OriginalC3 (fun r c => A r c=true) a b) :
    OriginalC3 (fun c r => transpose A c r=true) a.swap b.swap := by
  intro x y hxa hxb hya hyb hf
  obtain ⟨hxy, hxa', hxb', hay, hby⟩ := hf
  exact h y x hya hyb hxa hxb ⟨hxy, hay, hby, hxa', hxb'⟩

theorem transposed_pairs_C3 (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    ∀ ab ∈ transposePairs pairs,
      OriginalC3 (fun c r => transpose A c r=true) ab.1 ab.2 := by
  intro ab hab
  obtain ⟨p, hp, he⟩ := List.mem_map.mp hab
  cases he
  exact c3_transpose A p.1 p.2 (hc p hp)

/-- Coarse all-type bound in the transposed orientation: E<=2mn/3+2m/3+7n. -/
theorem general_C3_density_transposed (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n+2*m+21*n := by
  have h := general_C3_density n m (transpose A) (transposePairs pairs)
    (transpose_cover m n A pairs cover) (transposed_pairs_C3 m n A pairs hc)
  have hl := (cells_transpose_perm m n A).length_eq
  rw [List.length_map] at hl
  rw [hl] at h
  simp only [Nat.mul_assoc] at h ⊢
  rw [Nat.mul_comm n m] at h
  exact h

#print axioms perm_from_nodup_membership
#print axioms swapped_nodup
#print axioms cells_transpose_perm
#print axioms flatten_transpose
#print axioms transpose_cover
#print axioms c3_transpose
#print axioms transposed_pairs_C3
#print axioms general_C3_density_transposed

end GeneralTranspose


==> anc/lean/additional-lean-companion/window-consequences/source/GridModel.lean <==
import StableDensity

/-! Model checks: the final pairing-cover assumption is literal S coverage. -/

namespace GridModel

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry StableDensity

universe u v

theorem finRange_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n := by
  exact List.mem_ofFn.mpr ⟨i, rfl⟩

theorem finRange_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i=j at hv
  omega

theorem grid_mem {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (p : Cell Row Col) :
    p ∈ grid rows cols ↔ p.1 ∈ rows ∧ p.2 ∈ cols := by
  constructor
  · intro h
    obtain ⟨r, hr, hm⟩ := List.mem_flatMap.mp h
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hm
    cases he
    exact ⟨hr, hc⟩
  · rintro ⟨hr, hc⟩
    exact List.mem_flatMap.mpr ⟨p.1, hr,
      List.mem_map.mpr ⟨p.2, hc, Prod.eta p⟩⟩

theorem row_map_nodup {Row : Type u} {Col : Type v}
    (r : Row) (cols : List Col) (hc : cols.Nodup) :
    (cols.map (fun c => (r,c))).Nodup := by
  apply List.pairwise_map.mpr
  exact hc.imp (fun h he => h (congrArg Prod.snd he))

theorem grid_nodup {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (hr : rows.Nodup) (hc : cols.Nodup) :
    (grid rows cols).Nodup := by
  induction rows with
  | nil => exact List.Pairwise.nil
  | cons r rs ih =>
    obtain ⟨hn, ht⟩ := List.nodup_cons.mp hr
    change (cols.map (fun c => (r,c)) ++ grid rs cols).Nodup
    apply List.pairwise_append.mpr
    refine ⟨row_map_nodup r cols hc, ih ht, ?_⟩
    intro a ha b hb he
    obtain ⟨c, hc', hca⟩ := List.mem_map.mp ha
    have hb' := (grid_mem rs cols b).mp hb
    have hf : r=b.1 := by
      have h₁ := congrArg Prod.fst hca
      have h₂ := congrArg Prod.fst he
      exact h₁.trans h₂
    exact hn (hf ▸ hb'.1)

theorem occupied_cells_nodup (m n : Nat) (A : Fin m → Fin n → Bool) :
    (cells (List.finRange m) (List.finRange n) A).Nodup := by
  exact List.Pairwise.filter _
    (grid_nodup _ _ (finRange_nodup m) (finRange_nodup n))

theorem occupied_cells_mem (m n : Nat) (A : Fin m → Fin n → Bool)
    (p : Cell (Fin m) (Fin n)) :
    p ∈ cells (List.finRange m) (List.finRange n) A ↔ A p.1 p.2=true := by
  constructor
  · intro h
    exact (List.mem_filter.mp h).2
  · intro h
    apply List.mem_filter.mpr
    exact ⟨(grid_mem _ _ p).mpr ⟨finRange_mem p.1, finRange_mem p.2⟩, h⟩

theorem cover_has_no_reuse (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs)) :
    (flattenPairs pairs).Nodup := by
  exact cover.nodup (occupied_cells_nodup m n A)

theorem endpoints_in_flatten {α : Type u} (pairs : List (α × α)) (p : α × α)
    (hp : p ∈ pairs) : p.1 ∈ flattenPairs pairs ∧ p.2 ∈ flattenPairs pairs := by
  induction pairs with
  | nil => cases hp
  | cons q qs ih =>
    rcases List.mem_cons.mp hp with he | ht
    · cases he
      simp [flattenPairs]
    · have hh := ih ht
      exact ⟨List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.1),
        List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.2)⟩

theorem selected_endpoints_occupied (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    A p.1.1 p.1.2=true ∧ A p.2.1 p.2.2=true := by
  have hh := endpoints_in_flatten pairs p hp
  exact ⟨(occupied_cells_mem m n A p.1).mp (cover.mem_iff.mpr hh.1),
    (occupied_cells_mem m n A p.2).mp (cover.mem_iff.mpr hh.2)⟩

theorem stable_endpoints_are_ND (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs)
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    p.1.1≠p.2.1 ∧ p.1.2≠p.2.2 := by
  have ho := selected_endpoints_occupied m n A pairs cover p hp
  have hz := (hs p hp).2.1
  constructor
  · intro he
    apply hz
    simpa only [he] using ho.2
  · intro he
    apply hz
    simpa only [he] using ho.1

#print axioms finRange_mem
#print axioms finRange_nodup
#print axioms grid_mem
#print axioms grid_nodup
#print axioms occupied_cells_nodup
#print axioms occupied_cells_mem
#print axioms cover_has_no_reuse
#print axioms selected_endpoints_occupied
#print axioms stable_endpoints_are_ND

end GridModel


==> anc/lean/additional-lean-companion/window-consequences/source/HeavyColumns.lean <==
import CyclicColoring
import MixingData

/-! Actual heavy-anchor removal and residue trimming before cyclic coloring. -/
namespace UniversalThird

open EvenParity GridModel

def heavyColumns (n S : Nat) (w : Fin n → Nat) : List (Fin n) :=
  (List.finRange n).filter (fun c => decide (S<3*w c))
def lightColumns (n S : Nat) (w : Fin n → Nat) : List (Fin n) :=
  (List.finRange n).filter (fun c => decide (3*w c≤S))
def retainedColumns (n S : Nat) (w : Fin n → Nat) : List (Fin n) :=
  (lightColumns n S w).drop ((lightColumns n S w).length%3)

theorem heavy_mem (n S : Nat) (w : Fin n → Nat) (c : Fin n) :
    c∈heavyColumns n S w ↔ S<3*w c := by simp [heavyColumns,finRange_mem]

theorem light_mem (n S : Nat) (w : Fin n → Nat) (c : Fin n) :
    c∈lightColumns n S w ↔ 3*w c≤S := by simp [lightColumns,finRange_mem]

theorem heavy_at_most_two (n S : Nat) (w : Fin n → Nat) (ht : fsum n w≤S) :
    (heavyColumns n S w).length≤2 := by
  have h := nsum_le (heavyColumns n S w) (fun _ => S+1) (fun c => 3*w c)
    (fun c hc => by dsimp only; have h := (heavy_mem n S w c).mp hc; omega)
  rw [nsum_const,ElementaryMixing.nsum_mul_left] at h
  have hs := ElementaryMixing.nsum_filter_le (List.finRange n) (fun c => decide (S<3*w c)) w
  change nsum (heavyColumns n S w) w≤fsum n w at hs
  by_cases hlen : (heavyColumns n S w).length≤2
  · exact hlen
  · have hh : 3≤(heavyColumns n S w).length := by omega
    have hm := Nat.mul_le_mul_right (S+1) hh
    omega

theorem heavy_light_length (n S : Nat) (w : Fin n → Nat) :
    (heavyColumns n S w).length+(lightColumns n S w).length=n := by
  have helper : ∀ xs : List (Fin n),
      (xs.filter (fun c => decide (S<3*w c))).length+
        (xs.filter (fun c => decide (3*w c≤S))).length=xs.length := by
    intro xs
    induction xs with
    | nil => rfl
    | cons c xs ih =>
      by_cases hc : S<3*w c
      · have hd : ¬3*w c≤S := by omega
        simp [hc,hd]
        omega
      · have hd : 3*w c≤S := by omega
        simp [hc,hd]
        omega
  simpa [heavyColumns,lightColumns] using helper (List.finRange n)

theorem nsum_drop_le {α : Type} (xs : List α) (w : α → Nat) (k : Nat) :
    nsum (xs.drop k) w≤nsum xs w := by
  have h := UnrestrictedUniform.nsum_append (xs.take k) (xs.drop k) w
  rw [List.take_append_drop] at h
  omega

theorem retained_properties (n S : Nat) (w : Fin n → Nat) (ht : fsum n w≤S) :
    (retainedColumns n S w).Nodup ∧ (retainedColumns n S w).length%3=0 ∧
    (retainedColumns n S w).length≤n ∧ n-(retainedColumns n S w).length≤4 ∧
    (∀ c∈retainedColumns n S w, 3*w c≤S) ∧ nsum (retainedColumns n S w) w≤S := by
  have hH := heavy_at_most_two n S w ht
  have hL := heavy_light_length n S w
  have hlen : (retainedColumns n S w).length=
      (lightColumns n S w).length-(lightColumns n S w).length%3 := by
    simp [retainedColumns]
  have hmem : ∀ c∈retainedColumns n S w, 3*w c≤S := by
    intro c hc
    exact (light_mem n S w c).mp (List.mem_of_mem_drop hc)
  have hsum := nsum_drop_le (lightColumns n S w) w ((lightColumns n S w).length%3)
  have hlight := ElementaryMixing.nsum_filter_le (List.finRange n) (fun c => decide (3*w c≤S)) w
  change nsum (lightColumns n S w) w≤fsum n w at hlight
  refine ⟨(List.Pairwise.filter _ (finRange_nodup n)).drop,?_,?_,?_,hmem,?_⟩
  · omega
  · omega
  · omega
  · exact Nat.le_trans hsum (Nat.le_trans hlight ht)

/-- Complete finite column-coloring component: remove at most four columns,
then construct three equally sized classes meeting the integer Hall cap. -/
theorem trimmed_balanced_coloring (n S : Nat) (w : Fin n → Nat) (ht : fsum n w≤S) :
    let K := retainedColumns n S w
    let T := colored K w
    K.length≤n ∧ n-K.length≤4 ∧ K.length%3=0 ∧
    (reunite T).Perm K ∧ (reunite T).Nodup ∧
    T.a.length=K.length/3 ∧ T.b.length=K.length/3 ∧ T.c.length=K.length/3 ∧
    9*nsum T.a w≤5*S ∧ 9*nsum T.b w≤5*S ∧ 9*nsum T.c w≤5*S := by
  have hp := retained_properties n S w ht
  have hc := balanced_coloring (retainedColumns n S w) w S hp.1 hp.2.2.2.2.1 hp.2.2.2.2.2 hp.2.1
  exact ⟨hp.2.2.1,hp.2.2.2.1,hp.2.1,hc⟩

#print axioms heavy_at_most_two
#print axioms heavy_light_length
#print axioms retained_properties
#print axioms trimmed_balanced_coloring
end UniversalThird


==> anc/lean/additional-lean-companion/window-consequences/source/ListRatCounting.lean <==
import RationalSampling

namespace ListRatCounting

open FiniteRatSums RationalSampling PairedPivotCounting

universe u v

theorem sum_append {α : Type u} (xs ys : List α) (f : α → Rat) :
    sum (xs++ys) f=sum xs f+sum ys f := by
  induction xs with
  | nil => simp only [List.nil_append, sum]; grind
  | cons x xs ih => simp only [List.cons_append, sum]; rw [ih]; grind

theorem sum_map {α : Type u} {β : Type v} (xs : List α) (g : α → β) (f : β → Rat) :
    sum (xs.map g) f=sum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.map_cons, sum]; rw [ih]

theorem sum_flatMap {α : Type u} {β : Type v} (xs : List α) (g : α → List β)
    (f : β → Rat) : sum (xs.flatMap g) f=sum xs (fun x => sum (g x) f) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.flatMap_cons, sum]; rw [sum_append, ih]

theorem sum_filter {α : Type u} (xs : List α) (p : α → Bool) (f : α → Rat) :
    sum (xs.filter p) f=sum xs (fun x => ratBit (p x)*f x) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    cases hp : p x <;> simp [hp, sum, ratBit, ih] <;> grind

theorem count_as_sum {α : Type u} (xs : List α) (f : α → Bool) :
    sum xs (fun x => ratBit (f x))=(count f xs : Rat) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hb : ratBit (f x)=(bitNat (f x) : Rat) := by cases f x <;> rfl
    simp only [sum, count]
    rw [Rat.natCast_add, hb, ih]

theorem ratBit_range (b : Bool) : 0≤ratBit b ∧ ratBit b≤1 := by
  cases b <;> constructor <;> decide

theorem inv_nonneg_of_pos (d : Rat) (hd : 0<d) : 0≤d⁻¹ := by
  have hn : d≠0 := by grind
  have he := Rat.inv_mul_cancel d hn
  apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
  grind

#print axioms sum_append
#print axioms sum_map
#print axioms sum_flatMap
#print axioms sum_filter
#print axioms count_as_sum
#print axioms ratBit_range
#print axioms inv_nonneg_of_pos

end ListRatCounting


==> anc/lean/additional-lean-companion/window-consequences/source/MajorityCounting.lean <==
import FiniteCounting

/-! Strict-majority counting for arbitrary pivot-list length. -/

namespace MajorityCounting

open PairedPivotCounting

universe u v

def ones : List Bool → Nat
  | [] => 0
  | b :: bs => bitNat b + ones bs

def majority (bs : List Bool) : Bool := decide (bs.length < 2*ones bs)

def DisjointBits : List Bool → List Bool → Prop
  | [], [] => True
  | x :: xs, y :: ys => ¬ (x = true ∧ y = true) ∧ DisjointBits xs ys
  | _, _ => False

theorem disjoint_ones_bound (xs ys : List Bool) (h : DisjointBits xs ys) :
    ones xs+ones ys ≤ xs.length := by
  induction xs generalizing ys with
  | nil =>
    cases ys with
    | nil => exact Nat.le_refl 0
    | cons y ys => exact False.elim h
  | cons x xs ih =>
    cases ys with
    | nil => exact False.elim h
    | cons y ys =>
      obtain ⟨hh, ht⟩ := h
      have h₁ := two_bits_le_one x y hh
      have h₂ := ih ys ht
      simp only [ones, List.length_cons]
      omega

theorem disjoint_majorities_impossible (xs ys : List Bool)
    (hlen : xs.length = ys.length) (h : DisjointBits xs ys) :
    ¬ (majority xs = true ∧ majority ys = true) := by
  rintro ⟨hx, hy⟩
  have h₁ : xs.length < 2*ones xs := of_decide_eq_true hx
  have h₂ : ys.length < 2*ones ys := of_decide_eq_true hy
  have h₃ := disjoint_ones_bound xs ys h
  omega

def bits {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a : C) : List Bool :=
  pivots.map (fun p => decide (R p a))

theorem bits_disjoint {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    DisjointBits (bits R pivots a) (bits R pivots b) := by
  induction pivots with
  | nil => trivial
  | cons p ps ih =>
    constructor
    · intro h
      exact hd p ⟨of_decide_eq_true h.1, of_decide_eq_true h.2⟩
    · exact ih

theorem majority_at_most_one {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (majority (bits R pivots a) = true ∧ majority (bits R pivots b) = true) := by
  apply disjoint_majorities_impossible
  · simp only [bits, List.length_map]
  · exact bits_disjoint R pivots a b hd

theorem majority_count_le_half {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)]
    (cells : List C) (pairs : List (C × C)) (cover : cells.Perm (flattenPairs pairs))
    (hd : ∀ ab ∈ pairs, ∀ p, ¬ (R p ab.1 ∧ R p ab.2))
    (pivots : List P) :
    2*count (fun a => majority (bits R pivots a)) cells ≤ cells.length := by
  let f := fun a => majority (bits R pivots a)
  have hp : ∀ ab ∈ pairs, ¬ (f ab.1 = true ∧ f ab.2 = true) := by
    intro ab hab
    exact majority_at_most_one R pivots ab.1 ab.2 (hd ab hab)
  have hc := paired_count_le f pairs hp
  have he := count_perm f cover
  have hl := cover.length_eq.trans (flatten_length pairs)
  change 2*count f cells ≤ cells.length
  omega

#print axioms disjoint_ones_bound
#print axioms disjoint_majorities_impossible
#print axioms bits_disjoint
#print axioms majority_at_most_one
#print axioms majority_count_le_half

end MajorityCounting


==> anc/lean/additional-lean-companion/window-consequences/source/MatrixCounting.lean <==
import NatListSums

namespace EvenParity

def bit (b : Bool) : Nat := if b then 1 else 0

def C4Free {m n : Nat} (A : Fin m → Fin n → Bool) : Prop :=
  ∀ r s c d, r ≠ s → c ≠ d →
    ¬ (A r c = true ∧ A r d = true ∧ A s c = true ∧ A s d = true)

def degree {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Nat :=
  fsum n (fun c => bit (A r c))

def total {m n : Nat} (A : Fin m → Fin n → Bool) : Nat :=
  fsum m (degree A)

def common {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) : Nat :=
  fsum m (fun r => bit (A r c && A r d))

def leaveDegree {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum n (fun d => if d = c then 0 else if common A c d = 0 then 1 else 0)

def rowCover {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) (c : Fin n) : Nat :=
  if A r c then degree A r - 1 else 0

def columnCover {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum m (fun r => rowCover A r c)

theorem occupied_degree_pos {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) (h : A r c = true) : 0 < degree A r := by
  have hh := fsum_member_le n (fun d => bit (A r d)) c
  simpa [degree, bit, h] using hh

theorem common_le_one {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c d : Fin n) (hne : c ≠ d) : common A c d ≤ 1 := by
  classical
  by_cases hex : ∃ r, A r c = true ∧ A r d = true
  · obtain ⟨r, hrc, hrd⟩ := hex
    have hh : ∀ s, bit (A s c && A s d) ≤ if s = r then 1 else 0 := by
      intro s
      by_cases he : s = r
      · subst s; simp [bit, hrc, hrd]
      · have hn : ¬ (A s c = true ∧ A s d = true) := by
          intro hs
          exact hc4 s r c d he hne ⟨hs.1, hs.2, hrc, hrd⟩
        cases hsc : A s c <;> cases hsd : A s d <;> simp_all [bit]
    have hb := fsum_le m _ _ hh
    simpa only [common, fsum_single] using hb
  · have hh : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hn : ¬ (A r c = true ∧ A r d = true) := fun hr => hex ⟨r, hr⟩
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hh, fsum_const]
    omega

theorem offdiagonal_count (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else 1) = n - 1 := by
  have hh : fsum n (fun d => (if d = c then 0 else 1) + (if d = c then 1 else 0)) = n := by
    rw [fsum_congr n _ (fun _ => 1)]
    · simpa using fsum_const n 1
    · intro d; split <;> simp_all
  rw [fsum_add, fsum_single] at hh
  omega

theorem row_offdiagonal {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else bit (A r c && A r d)) = rowCover A r c := by
  cases hac : A r c with
  | false =>
    simp only [hac, Bool.false_and, bit, Bool.false_eq_true, ↓reduceIte, rowCover]
    have hz : ∀ d : Fin n, (if d = c then 0 else 0) = 0 := by intro d; split <;> rfl
    rw [fsum_congr n _ (fun _ => 0) hz, fsum_const]
    simp
  | true =>
    have he : ∀ d : Fin n,
        (if d = c then 0 else bit (A r c && A r d)) +
          (if d = c then 1 else 0) = bit (A r d) := by
      intro d
      by_cases hd : d = c
      · subst d; simp [hac, bit]
      · simp [hd, hac]
    have hs := fsum_congr n _ _ he
    rw [fsum_add, fsum_single] at hs
    change _ + 1 = degree A r at hs
    simp only [hac] at hs
    simp only [rowCover, hac, ↓reduceIte]
    omega

theorem cover_double_count_column {m n : Nat} (A : Fin m → Fin n → Bool)
    (c : Fin n) :
    fsum n (fun d => if d = c then 0 else common A c d) = columnCover A c := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else common A c d) =
        fsum m (fun r => if d = c then 0 else bit (A r c && A r d)) := by
    intro d
    by_cases hd : d = c
    · simp only [hd, ↓reduceIte, fsum_const, Nat.mul_zero]
    · simp only [hd, ↓reduceIte, common]
  rw [fsum_congr n _ _ hp, fsum_swap]
  exact fsum_congr m _ _ (fun r => row_offdiagonal A r c)

theorem leave_cover_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c : Fin n) :
    leaveDegree A c + columnCover A c = n - 1 := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) +
        (if d = c then 0 else common A c d) = (if d = c then 0 else 1) := by
    intro d
    by_cases hd : d = c
    · simp [hd]
    · have ht := common_le_one A hc4 c d (Ne.symm hd)
      simp only [hd, ↓reduceIte]
      split <;> omega
  have hs := fsum_congr n _ _ hp
  rw [fsum_add, cover_double_count_column, offdiagonal_count] at hs
  exact hs

theorem row_cover_total {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    fsum n (rowCover A r) = degree A r * (degree A r - 1) := by
  have hp : ∀ c : Fin n, rowCover A r c = bit (A r c) * (degree A r - 1) := by
    intro c; cases h : A r c <;> simp [rowCover, bit, h]
  rw [fsum_congr n _ _ hp, fsum_mul]
  rfl

theorem cover_double_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    fsum n (columnCover A) = fsum m (fun r => degree A r * (degree A r - 1)) := by
  unfold columnCover
  rw [fsum_swap]
  exact fsum_congr m _ _ (row_cover_total A)

theorem leave_double_count {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) :
    fsum n (leaveDegree A) + fsum m (fun r => degree A r * (degree A r - 1)) = n * (n - 1) := by
  have hs := fsum_congr n _ _ (leave_cover_identity A hc4)
  rw [fsum_add, cover_double_count, fsum_const] at hs
  exact hs

theorem nsum_bit_filter {α : Type} (xs : List α) (f : α → Bool) :
    nsum xs (fun x => bit (f x)) = (xs.filter f).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [ih]
    cases hx : f x <;> simp [bit, hx, Nat.add_comm]

theorem flatMap_length_nsum {α β : Type} (xs : List α) (f : α → List β) :
    (xs.flatMap f).length = nsum xs (fun x => (f x).length) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum, ih]

def occupiedCells {m n : Nat} (A : Fin m → Fin n → Bool) : List (Fin m × Fin n) :=
  (List.finRange m).flatMap (fun r =>
    ((List.finRange n).filter (A r)).map (fun c => (r,c)))

theorem degree_is_actual_row_count {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    degree A r = ((List.finRange n).filter (A r)).length := nsum_bit_filter _ _

theorem total_is_actual_cell_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    total A = (occupiedCells A).length := by
  unfold occupiedCells
  rw [flatMap_length_nsum]
  apply nsum_congr
  intro r _
  simpa only [List.length_map] using degree_is_actual_row_count A r

theorem occupiedCells_mem {m n : Nat} (A : Fin m → Fin n → Bool) (p : Fin m × Fin n) :
    p ∈ occupiedCells A ↔ A p.1 p.2 = true := by
  constructor
  · intro hp
    obtain ⟨r, _, hr⟩ := List.mem_flatMap.mp hp
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hr
    cases he
    exact (List.mem_filter.mp hc).2
  · intro hp
    exact List.mem_flatMap.mpr ⟨p.1, fin_mem p.1,
      List.mem_map.mpr ⟨p.2, List.mem_filter.mpr ⟨fin_mem p.2, hp⟩, Prod.eta p⟩⟩

theorem common_zero_iff {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    common A c d = 0 ↔ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  constructor
  · intro hz r hr
    have hh := fsum_member_le m (fun s => bit (A s c && A s d)) r
    change _ ≤ common A c d at hh
    simp [hr.1, hr.2, bit, hz] at hh
  · intro h
    have hp : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hr := h r
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hp, fsum_const]
    simp

def leaveNeighbors {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : List (Fin n) :=
  (List.finRange n).filter (fun d => decide (d ≠ c ∧ common A c d = 0))

theorem leaveNeighbors_mem {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    d ∈ leaveNeighbors A c ↔ d ≠ c ∧ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  simp [leaveNeighbors, List.mem_filter, fin_mem, common_zero_iff]

theorem leaveDegree_is_actual_leave_count {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) :
    leaveDegree A c = (leaveNeighbors A c).length := by
  unfold leaveDegree leaveNeighbors
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) =
        bit (decide (d ≠ c ∧ common A c d = 0)) := by
    intro d
    by_cases hd : d = c <;> by_cases hz : common A c d = 0 <;> simp [hd, hz, bit]
  rw [fsum_congr n _ _ hp]
  exact nsum_bit_filter _ _

#print axioms common_le_one
#print axioms leave_cover_identity
#print axioms leave_double_count
#print axioms degree_is_actual_row_count
#print axioms total_is_actual_cell_count
#print axioms occupiedCells_mem
#print axioms common_zero_iff
#print axioms leaveNeighbors_mem
#print axioms leaveDegree_is_actual_leave_count

end EvenParity


==> anc/lean/additional-lean-companion/window-consequences/source/MatrixMoments.lean <==
import FiniteRatSums
import RationalMinorant

/-! Conditional analytic component. Its explicit sampling hypothesis is
discharged in StableDensity. This component alone is not a C3 theorem. -/

namespace PairedMatrixMoments

open FiniteRatSums PairedPivotAlgebra

universe u v
variable {Row : Type u} {Col : Type v}

def rowDegree (cols : List Col) (A : Row → Col → Rat) (r : Row) : Rat :=
  sum cols (A r)

def colDegree (rows : List Row) (A : Row → Col → Rat) (c : Col) : Rat :=
  sum rows (fun r => A r c)

def codegree (cols : List Col) (A : Row → Col → Rat) (r s : Row) : Rat :=
  sum cols (fun c => A r c * A s c)

def total (rows : List Row) (cols : List Col) (A : Row → Col → Rat) : Rat :=
  sum rows (rowDegree cols A)

theorem total_columns (rows : List Row) (cols : List Col) (A : Row → Col → Rat) :
    total rows cols A = sum cols (colDegree rows A) := by
  exact sum_swap rows cols A

theorem codegree_double_count (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat) :
    sum rows (fun r => sum rows (codegree cols A r)) =
      sum cols (fun c => (colDegree rows A c)^2) := by
  change (sum rows (fun r => sum rows (fun s =>
    sum cols (fun c => A r c*A s c)))) = _
  rw [sum_congr rows _ _ (fun r _ =>
    sum_swap rows cols (fun s c => A r c*A s c))]
  rw [sum_swap rows cols]
  apply sum_congr cols
  intro c hc
  rw [sum_congr rows _ _ (fun r _ =>
    sum_mul_left rows (A r c) (fun s => A s c))]
  rw [sum_mul_right]
  unfold colDegree
  grind

theorem row_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c)
    (r : Row) (hr : r ∈ rows) : 0 ≤ rowDegree cols A r := by
  exact sum_nonneg cols (A r) (hA r hr)

theorem total_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c) : 0 ≤ total rows cols A := by
  exact sum_nonneg rows (rowDegree cols A) (row_nonneg rows cols A hA)

theorem codegree_range (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r s : Row) (hr : r ∈ rows) (hs : s ∈ rows) :
    0 ≤ codegree cols A r s ∧ codegree cols A r s ≤ rowDegree cols A r := by
  constructor
  · exact sum_nonneg cols _ (fun c hc =>
      Rat.mul_nonneg (hA r hr c hc).1 (hA s hs c hc).1)
  · apply sum_le cols
    intro c hc
    have h := Rat.mul_le_mul_of_nonneg_left (hA s hs c hc).2 (hA r hr c hc).1
    grind

theorem ratio_range (a d : Rat) (ha : 0 ≤ a) (had : a ≤ d) (hd : 0 < d) :
    0 ≤ a/d ∧ a/d ≤ 1 := by
  have hn : d ≠ 0 := by grind
  have he := Rat.div_mul_cancel (a := a) hn
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind

theorem row_bound_from_sampling (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r : Row) (hr : r ∈ rows) (hd : 0 < rowDegree cols A r)
    (sampling : 2*rowDegree cols A r *
      sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
        ≤ total rows cols A) :
    3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
      ≤ total rows cols A := by
  have hp : ∀ s ∈ rows,
      3*codegree cols A r s-rowDegree cols A r ≤
        2*rowDegree cols A r*f (codegree cols A r s/rowDegree cols A r) := by
    intro s hs
    have ht := codegree_range rows cols A hA r s hr hs
    have hq := ratio_range _ _ ht.1 ht.2 hd
    have hf := finite_majority_minorant_twice _ hq.1 hq.2
    have hm := Rat.mul_le_mul_of_nonneg_left hf (Rat.le_of_lt hd)
    have hn : rowDegree cols A r ≠ 0 := by grind
    have he := Rat.div_mul_cancel (a := codegree cols A r s) hn
    grind
  have hh := sum_le rows _ _ hp
  rw [sum_sub, sum_mul_left, sum_const, sum_mul_left] at hh
  grind

/-- The sampling premise is explicit here and proved from C3 in StableDensity. -/
theorem conditional_density_from_sampling
    (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (sampling : ∀ r ∈ rows, 0 < rowDegree cols A r →
      2*rowDegree cols A r *
        sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
          ≤ total rows cols A) :
    3*total rows cols A ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  have hE := total_nonneg rows cols A (fun r hr c hc => (hA r hr c hc).1)
  have hr : ∀ r ∈ rows,
      3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
        ≤ total rows cols A := by
    intro r hmem
    have hd := row_nonneg rows cols A (fun s hs c hc => (hA s hs c hc).1) r hmem
    by_cases hz : rowDegree cols A r = 0
    · have ht : ∀ s ∈ rows, codegree cols A r s = 0 := by
        intro s hs
        have hh := codegree_range rows cols A hA r s hmem hs
        grind
      rw [sum_congr rows _ (fun _ => 0) ht, sum_const, hz]
      grind
    · have hpos : 0 < rowDegree cols A r := by grind
      exact row_bound_from_sampling rows cols A hA r hmem hpos (sampling r hmem hpos)
  have hsum := sum_le rows _ _ hr
  rw [sum_sub, sum_mul_left, sum_mul_left, sum_const] at hsum
  rw [codegree_double_count] at hsum
  change 3*sum cols (fun c => (colDegree rows A c)^2) -
    (rows.length : Rat)*total rows cols A ≤
      (rows.length : Rat)*total rows cols A at hsum
  have hmoment : 3*sum cols (fun c => (colDegree rows A c)^2) ≤
      2*(rows.length : Rat)*total rows cols A := by grind
  have hc := finite_cauchy cols (colDegree rows A)
  rw [← total_columns rows cols A] at hc
  have hcm := Rat.mul_le_mul_of_nonneg_left hc (by decide : (0 : Rat) ≤ 3)
  have hmm := Rat.mul_le_mul_of_nonneg_left hmoment
    (Rat.natCast_nonneg (a := cols.length))
  have hprod : (3*total rows cols A)*total rows cols A ≤
      (2*(rows.length : Rat)*(cols.length : Rat))*total rows cols A := by grind
  by_cases hz : total rows cols A = 0
  · rw [hz]
    have hn := Rat.mul_nonneg (Rat.natCast_nonneg (a := rows.length))
      (Rat.natCast_nonneg (a := cols.length))
    grind
  · have hpos : 0 < total rows cols A := by grind
    exact Rat.le_of_mul_le_mul_right hprod hpos

#print axioms total_columns
#print axioms codegree_double_count
#print axioms row_nonneg
#print axioms total_nonneg
#print axioms codegree_range
#print axioms ratio_range
#print axioms row_bound_from_sampling
#print axioms conditional_density_from_sampling

end PairedMatrixMoments


==> anc/lean/additional-lean-companion/window-consequences/source/MaximumColumns.lean <==
import HeavyColumns
import TerminalDeficit
import OriginalFixedBase

/-! The column-coloring component is instantiated on every actual maximum base. -/
namespace UniversalThird

open OriginalAugmented EvenParity TerminalBases

def singletonWeight {m n : Nat} (B : Matrix m n) (c : Fin n) : Nat :=
  fsum m (fun r => if degree B r=1 then bit (B r c) else 0)

theorem singleton_weight_sum {m n : Nat} (B : Matrix m n) :
    fsum n (singletonWeight B)=degreeCount B 1 := by
  unfold singletonWeight
  rw [fsum_swap]
  rw [degreeCount_eq_sum]
  apply fsum_congr
  intro r
  by_cases hr : degree B r=1
  · simp only [hr,ite_true,bit,decide_true]
    change degree B r=1
    exact hr
  · simp [hr,bit,fsum_const]

theorem maximum_singleton_weight_sum {m n : Nat} (hn : 2≤n) (hm : pairCapacity n≤m)
    (B : Matrix m n) (hB : MaximumBase B) : fsum n (singletonWeight B)=m-pairCapacity n := by
  rw [singleton_weight_sum]
  exact (every_maximum_base hn hm B hB).2.singleton_rows

/-- A closed actual-maximum-base column partition, with the removed-anchor
exception and all integer singleton-weight bounds accounted for. -/
theorem maximum_column_partition {m n : Nat} (hn : 2≤n) (hm : pairCapacity n≤m)
    (B : Matrix m n) (hB : MaximumBase B) :
    let S := m-pairCapacity n
    let K := retainedColumns n S (singletonWeight B)
    let T := colored K (singletonWeight B)
    K.length≤n ∧ n-K.length≤4 ∧ K.length%3=0 ∧
    (reunite T).Perm K ∧ (reunite T).Nodup ∧
    T.a.length=K.length/3 ∧ T.b.length=K.length/3 ∧ T.c.length=K.length/3 ∧
    9*nsum T.a (singletonWeight B)≤5*S ∧
    9*nsum T.b (singletonWeight B)≤5*S ∧ 9*nsum T.c (singletonWeight B)≤5*S := by
  apply trimmed_balanced_coloring
  rw [maximum_singleton_weight_sum hn hm B hB]
  exact Nat.le_refl _

theorem target_small_columns {m n : Nat} (B : Matrix m n) (hn : n≤60) :
    n*min m (n^2)≤3*Tstar B+60*m := by
  have h₁ := Nat.mul_le_mul_left n (Nat.min_le_left m (n^2))
  have h₂ := Nat.mul_le_mul_right m hn
  omega

theorem target_large_rows {m n : Nat} (B : Matrix m n) (hm : n*(n^2)≤60*m) :
    n*min m (n^2)≤3*Tstar B+60*m := by
  have h := Nat.mul_le_mul_left n (Nat.min_le_right m (n^2))
  omega

#print axioms singleton_weight_sum
#print axioms maximum_singleton_weight_sum
#print axioms maximum_column_partition
#print axioms target_small_columns
#print axioms target_large_rows
end UniversalThird


==> anc/lean/additional-lean-companion/window-consequences/source/MinimumAlgebra.lean <==
import Std

/-! Exact scalar inequalities used by the minimum-endpoint argument. -/

namespace MinimumEndpoint

def absRat (x : Rat) : Rat := if 0 ≤ x then x else -x

theorem min_le_first (x y : Rat) : min x y ≤ x := by
  change (if x ≤ y then x else y) ≤ x
  split <;> grind

theorem min_le_second (x y : Rat) : min x y ≤ y := by
  change (if x ≤ y then x else y) ≤ y
  split <;> grind

theorem min_abs_identity (x y : Rat) :
    2*min x y = x+y-absRat (x-y) := by
  change 2*(if x ≤ y then x else y) = x+y-(if 0 ≤ x-y then x-y else -(x-y))
  split <;> split <;> grind

theorem abs_square (x : Rat) : (absRat x)^2=x^2 := by
  unfold absRat
  split <;> grind

theorem quadratic_majorant (x : Rat) :
    6*absRat x ≤ 9*x^2+1 := by
  have h : (0:Rat) ≤ (3*absRat x-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he := abs_square x
  grind

theorem minimum_quadratic (x y : Rat) :
    6*(x+y)-9*(x-y)^2-1 ≤ 12*min x y := by
  have hm := min_abs_identity x y
  have hq := quadratic_majorant (x-y)
  grind

theorem pair_minimum_bound (x y z w ε : Rat)
    (light : x+z ≤ 1+ε ∨ y+w ≤ 1+ε) :
    min x y+min z w ≤ 1+ε := by
  have h₁ := min_le_first x y
  have h₂ := min_le_second x y
  have h₃ := min_le_first z w
  have h₄ := min_le_second z w
  rcases light with h | h <;> grind

theorem combine_minimum_bounds (μ S I ε η : Rat)
    (lower : 18*μ^2-3*S-μ≤12*I)
    (upper : 2*I≤(1+ε)*μ)
    (moment : S≤(4/3 : Rat)*μ+η) :
    18*μ^2≤(11+6*ε)*μ+3*η := by
  have hu := Rat.mul_le_mul_of_nonneg_left upper (by decide : (0:Rat)≤6)
  have hm := Rat.mul_le_mul_of_nonneg_left moment (by decide : (0:Rat)≤3)
  have heu : 6*((1+ε)*μ)=6*μ+6*ε*μ := by grind
  have hem : 3*((4/3 : Rat)*μ+η)=4*μ+3*η := by grind
  have heg : (11+6*ε)*μ+3*η=11*μ+6*ε*μ+3*η := by grind
  rw [heu] at hu
  rw [hem] at hm
  rw [heg]
  grind

#print axioms combine_minimum_bounds
#print axioms min_abs_identity
#print axioms abs_square
#print axioms quadratic_majorant
#print axioms minimum_quadratic
#print axioms pair_minimum_bound
end MinimumEndpoint


==> anc/lean/additional-lean-companion/window-consequences/source/MinimumMatrix.lean <==
import BooleanMatrixGeometry
import MinimumAlgebra

/-! Finite Boolean-matrix normalizations and the occupied/ambient identities. -/

namespace MinimumEndpoint

open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments BooleanMatrixGeometry

universe u v

def rowMean {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  rowDegree (List.finRange n) (indicator A) r * (n : Rat)⁻¹

def colMean {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Rat :=
  colDegree (List.finRange m) (indicator A) c * (m : Rat)⁻¹

def density {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  total (List.finRange m) (List.finRange n) (indicator A) * (m : Rat)⁻¹ * (n : Rat)⁻¹

def secondMoment {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => (rowMean A r)^2) * (m : Rat)⁻¹ +
  sum (List.finRange n) (fun c => (colMean A c)^2) * (n : Rat)⁻¹

def ambientMean (m n : Nat) (f : Cell (Fin m) (Fin n) → Rat) : Rat :=
  sum (grid (List.finRange m) (List.finRange n)) f * (m : Rat)⁻¹ * (n : Rat)⁻¹

def occupiedMean {m n : Nat} (A : Fin m → Fin n → Bool)
    (f : Cell (Fin m) (Fin n) → Rat) : Rat :=
  sum (cells (List.finRange m) (List.finRange n) A) f * (m : Rat)⁻¹ * (n : Rat)⁻¹

def minimumMass {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  occupiedMean A (fun p => min (rowMean A p.1) (colMean A p.2))

theorem density_card {m n : Nat} (A : Fin m → Fin n → Bool) :
    density A = ((cells (List.finRange m) (List.finRange n) A).length : Rat) /
      ((m : Rat)*(n : Rat)) := by
  rw [cells_card, Rat.div_def, Rat.inv_mul_rev]
  unfold density
  grind

theorem occupied_as_ambient {m n : Nat} (A : Fin m → Fin n → Bool)
    (f : Cell (Fin m) (Fin n) → Rat) :
    sum (cells (List.finRange m) (List.finRange n) A) f =
      sum (grid (List.finRange m) (List.finRange n))
        (fun p => indicator A p.1 p.2*f p) := by
  rw [cells_sum, grid_sum]

theorem indicator_sum {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (grid (List.finRange m) (List.finRange n)) (fun p => indicator A p.1 p.2) =
      total (List.finRange m) (List.finRange n) (indicator A) := by
  rw [grid_sum]
  rfl

theorem mean_row_sum {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange m) (rowMean A) =
      total (List.finRange m) (List.finRange n) (indicator A)*(n : Rat)⁻¹ := by
  unfold rowMean
  rw [sum_mul_right]
  rfl

theorem mean_col_sum {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange n) (colMean A) =
      total (List.finRange m) (List.finRange n) (indicator A)*(m : Rat)⁻¹ := by
  unfold colMean
  rw [sum_mul_right, ← total_columns]

theorem uniform_row_mean {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange m) (rowMean A)*(m : Rat)⁻¹ = density A := by
  rw [mean_row_sum]
  unfold density
  grind

theorem uniform_col_mean {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange n) (colMean A)*(n : Rat)⁻¹ = density A := by
  rw [mean_col_sum]
  rfl

theorem occupied_row_sum {m n : Nat} (A : Fin m → Fin n → Bool) (hn : 0<n) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p => rowMean A p.1) =
      (n : Rat)*sum (List.finRange m) (fun r => (rowMean A r)^2) := by
  have hnq : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  rw [cells_sum, ← sum_mul_left]
  apply sum_congr
  intro r hr
  change sum (List.finRange n) (fun c => indicator A r c*rowMean A r) = _
  rw [sum_mul_right]
  change rowDegree (List.finRange n) (indicator A) r * rowMean A r =
    (n : Rat)*(rowMean A r)^2
  unfold rowMean
  grind

theorem occupied_col_sum {m n : Nat} (A : Fin m → Fin n → Bool) (hm : 0<m) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p => colMean A p.2) =
      (m : Rat)*sum (List.finRange n) (fun c => (colMean A c)^2) := by
  have hmq : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  rw [cells_sum, sum_swap, ← sum_mul_left]
  apply sum_congr
  intro c hc
  change sum (List.finRange m) (fun r => indicator A r c*colMean A c) = _
  rw [sum_mul_right]
  change colDegree (List.finRange m) (indicator A) c * colMean A c =
    (m : Rat)*(colMean A c)^2
  unfold colMean
  grind

theorem occupied_linear_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n) :
    occupiedMean A (fun p => rowMean A p.1+colMean A p.2) = secondMoment A := by
  have hmq : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnq : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  unfold occupiedMean
  rw [sum_add, occupied_row_sum A hn, occupied_col_sum A hm]
  unfold secondMoment
  grind

theorem rectangular_square_identity {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (u : Row → Rat) (v : Col → Rat) :
    sum rows (fun r => sum cols (fun c => (u r-v c)^2)) =
      (cols.length : Rat)*sum rows (fun r => (u r)^2)+
      (rows.length : Rat)*sum cols (fun c => (v c)^2)-2*sum rows u*sum cols v := by
  have h : ∀ r ∈ rows, sum cols (fun c => (u r-v c)^2) =
      sum cols (fun c => (v c)^2)-2*u r*sum cols v+(cols.length : Rat)*(u r)^2 := by
    intro r hr
    rw [sum_congr cols _ (fun c => (v c-u r)^2) (by intro c hc; grind)]
    exact sum_square_shift cols v (u r)
  rw [sum_congr rows _ _ h, sum_add, sum_sub, sum_const,
    sum_mul_right, sum_mul_left, sum_mul_left]
  grind

theorem ambient_square_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n) :
    ambientMean m n (fun p => (rowMean A p.1-colMean A p.2)^2) =
      secondMoment A-2*(density A)^2 := by
  have hmq : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnq : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  unfold ambientMean
  rw [grid_sum, rectangular_square_identity]
  simp only [List.length_finRange]
  rw [mean_row_sum, mean_col_sum]
  unfold secondMoment density
  grind

#print axioms density_card
#print axioms uniform_row_mean
#print axioms uniform_col_mean
#print axioms occupied_linear_identity
#print axioms rectangular_square_identity
#print axioms ambient_square_identity
end MinimumEndpoint


==> anc/lean/additional-lean-companion/window-consequences/source/MixingData.lean <==
import C4Quadratic

/-! Actual finite row/column masks and incidence counts. -/
namespace ElementaryMixing

open OriginalAugmented EvenParity GridModel

def members (k : Nat) (P : Fin k → Bool) : List (Fin k) := (List.finRange k).filter P
def card (k : Nat) (P : Fin k → Bool) : Nat := (members k P).length

def colDegree {m n : Nat} (B : Matrix m n) (c : Fin n) : Nat := fsum m (fun r => bit (B r c))
def restrictedRow {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) (r : Fin m) : Nat :=
  nsum (members n C) (fun c => bit (B r c))
def restrictedCount {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat := fsum m (restrictedRow B C)
def restrictedSquare {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat :=
  fsum m (fun r => (restrictedRow B C r)^2)
def mixedCount {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat :=
  fsum m (fun r => restrictedRow B C r*degree B r)
def orderedLeave {m n : Nat} (B : Matrix m n) : Nat := fsum n (leaveDegree B)
def restrictedLeave {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat :=
  nsum (members n C) (leaveDegree B)
def EmptyRectangle {m n : Nat} (B : Matrix m n) (R : Fin m → Bool) (C : Fin n → Bool) : Prop :=
  ∀ r c, R r=true → C c=true → B r c=false

theorem members_mem (k : Nat) (P : Fin k → Bool) (i : Fin k) : i∈members k P ↔ P i=true := by
  simp [members,List.mem_filter,finRange_mem]

theorem members_nodup (k : Nat) (P : Fin k → Bool) : (members k P).Nodup :=
  List.Pairwise.filter P (finRange_nodup k)

theorem card_le (k : Nat) (P : Fin k → Bool) : card k P≤k := by
  have h := List.length_filter_le P (List.finRange k)
  simpa [card,members] using h

theorem nsum_mul_left {α : Type} (xs : List α) (f : α → Nat) (k : Nat) :
    nsum xs (fun x => k*f x)=k*nsum xs f := by
  rw [nsum_congr xs _ (fun x => f x*k) (fun x _ => Nat.mul_comm _ _),nsum_mul]
  exact Nat.mul_comm _ _

theorem nsum_filter_le {α : Type} (xs : List α) (P : α → Bool) (f : α → Nat) :
    nsum (xs.filter P) f≤nsum xs f := by
  induction xs with
  | nil => exact Nat.le_refl 0
  | cons x xs ih =>
    cases hp : P x <;> simp [hp,nsum] <;> omega

theorem nsum_product {α : Type} (xs : List α) (f g : α → Nat) :
    nsum xs f*nsum xs g=nsum xs (fun x => nsum xs (fun y => f x*g y)) := by
  rw [nsum_congr xs _ (fun x => f x*nsum xs g) (fun x _ => nsum_mul_left xs g (f x))]
  exact (nsum_mul xs f (nsum xs g)).symm

theorem bit_product (a b : Bool) : bit a*bit b=bit (a&&b) := by
  cases a <;> cases b <;> decide

theorem restrictedCount_columns {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    restrictedCount B C=nsum (members n C) (colDegree B) := by
  exact nsum_swap (List.finRange m) (members n C) (fun r c => bit (B r c))

theorem restrictedCount_cap {m n : Nat} (B : Matrix m n) (C : Fin n → Bool)
    (D : Nat) (hD : ∀ c, colDegree B c≤D) : restrictedCount B C≤card n C*D := by
  rw [restrictedCount_columns]
  have h := nsum_le (members n C) (colDegree B) (fun _ => D) (fun c _ => hD c)
  rw [nsum_const] at h
  exact h

theorem restrictedLeave_le {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    restrictedLeave B C≤orderedLeave B := nsum_filter_le _ C (leaveDegree B)

theorem common_diagonal {m n : Nat} (B : Matrix m n) (c : Fin n) : common B c c=colDegree B c := by
  unfold common colDegree
  apply fsum_congr
  intro r
  cases h : B r c <;> rfl

#print axioms members_nodup
#print axioms card_le
#print axioms restrictedCount_columns
#print axioms restrictedCount_cap
#print axioms restrictedLeave_le
#print axioms common_diagonal
end ElementaryMixing


==> anc/lean/additional-lean-companion/window-consequences/source/MixingIncidence.lean <==
import MixingData

/-! The restricted incidence identities and Cauchy bound use the actual masks. -/
namespace ElementaryMixing

open OriginalAugmented EvenParity

theorem column_weight_identity {m n : Nat} (B : Matrix m n) (c : Fin n) :
    fsum m (fun r => bit (B r c)*degree B r)=columnCover B c+colDegree B c := by
  have hp : ∀ r, bit (B r c)*degree B r=rowCover B r c+bit (B r c) := by
    intro r
    cases h : B r c with
    | false => simp [h,bit,rowCover]
    | true =>
      have hd := occupied_degree_pos B r c h
      simp [h,bit,rowCover]
      omega
  rw [fsum_congr m _ _ hp,fsum_add]
  rfl

theorem mixed_columns {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    mixedCount B C=nsum (members n C) (fun c => columnCover B c+colDegree B c) := by
  unfold mixedCount fsum restrictedRow
  rw [nsum_congr (List.finRange m) _
    (fun r => nsum (members n C) (fun c => bit (B r c)*degree B r))
    (fun r _ => (nsum_mul (members n C) (fun c => bit (B r c)) (degree B r)).symm)]
  rw [nsum_swap]
  exact nsum_congr _ _ _ (fun c _ => column_weight_identity B c)

theorem mixed_leave_identity {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) (C : Fin n → Bool) :
    mixedCount B C+restrictedLeave B C=restrictedCount B C+card n C*(n-1) := by
  have h := nsum_congr (members n C)
    (fun c => columnCover B c+leaveDegree B c) (fun _ => n-1)
    (fun c _ => by dsimp only; have h := leave_cover_identity B hc4 c; omega)
  rw [nsum_add,nsum_const] at h
  rw [mixed_columns,nsum_add,restrictedCount_columns]
  unfold restrictedLeave card
  omega

theorem restricted_square_common {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    restrictedSquare B C=nsum (members n C) (fun c => nsum (members n C) (fun d => common B c d)) := by
  unfold restrictedSquare fsum
  rw [nsum_congr (List.finRange m) _
    (fun r => nsum (members n C) (fun c => nsum (members n C) (fun d => bit (B r c)*bit (B r d))))
    (fun r _ => by unfold restrictedRow; rw [Nat.pow_two]; exact nsum_product _ _ _)]
  rw [nsum_swap]
  apply nsum_congr
  intro c hc
  rw [nsum_swap]
  apply nsum_congr
  intro d hd
  unfold common fsum
  exact nsum_congr _ _ _ (fun r _ => bit_product (B r c) (B r d))

theorem restricted_common_cap {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (D : Nat) (hD : ∀ c, colDegree B c≤D) (c d : Fin n) :
    common B c d≤1+(if d=c then D else 0) := by
  by_cases hd : d=c
  · subst d
    rw [common_diagonal]
    have h := hD c
    simp
    omega
  · have h := common_le_one B hc4 c d (Ne.symm hd)
    simpa [hd] using h

theorem selected_diagonal_sum {n : Nat} (C : Fin n → Bool) (D : Nat) (c : Fin n)
    (hc : c∈members n C) : nsum (members n C) (fun d => if d=c then D else 0)=D := by
  rw [nsum_congr (members n C) _ (fun d => (if d=c then 1 else 0)*D)
    (fun d _ => by split <;> simp_all)]
  rw [nsum_mul,nsum_single _ (members_nodup n C) c hc]
  simp

theorem restricted_square_cap {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (C : Fin n → Bool) (D : Nat) (hD : ∀ c, colDegree B c≤D) :
    restrictedSquare B C≤(card n C)^2+card n C*D := by
  rw [restricted_square_common]
  have hp : ∀ c∈members n C, nsum (members n C) (fun d => common B c d)≤card n C+D := by
    intro c hc
    have h := nsum_le (members n C) (fun d => common B c d)
      (fun d => 1+(if d=c then D else 0)) (fun d _ => restricted_common_cap B hc4 D hD c d)
    rw [nsum_add,nsum_const,selected_diagonal_sum C D c hc] at h
    simpa [card] using h
  have h := nsum_le (members n C) _ (fun _ => card n C+D) hp
  rw [nsum_const] at h
  simpa [card,Nat.mul_add,Nat.pow_two] using h

theorem restricted_square_small_cap {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (C : Fin n → Bool) (D : Nat) (hD : ∀ c, colDegree B c≤D) (hDn : D≤n) :
    restrictedSquare B C≤2*n^2 := by
  have h := restricted_square_cap B hc4 C D hD
  have hb := card_le n C
  have h₁ := Nat.mul_le_mul hb hb
  have h₂ := Nat.mul_le_mul hb hDn
  simp only [Nat.pow_two] at h ⊢
  omega

theorem filter_complement_length {α : Type} (xs : List α) (P : α → Bool) :
    (xs.filter P).length+(xs.filter (fun x => !P x)).length=xs.length := by
  induction xs with
  | nil => rfl
  | cons x xs ih => cases hp : P x <;> simp [hp] <;> omega

theorem complement_card (m : Nat) (R : Fin m → Bool) : card m (fun r => !R r)=m-card m R := by
  have h := filter_complement_length (List.finRange m) R
  simp only [List.length_finRange] at h
  change card m R+card m (fun r => !R r)=m at h
  omega

theorem nsum_remove_zeros {α : Type} (xs : List α) (P : α → Bool) (f : α → Nat)
    (hz : ∀ x∈xs, P x=true → f x=0) :
    nsum xs f=nsum (xs.filter (fun x => !P x)) f := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := hz x (by simp)
    have ht := ih (fun y hy => hz y (by simp [hy]))
    cases hp : P x with
    | false => simp [hp,nsum,ht]
    | true => simp [hp,nsum,hx hp,ht]

theorem empty_row_restricted_zero {m n : Nat} (B : Matrix m n)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C)
    (r : Fin m) (hr : R r=true) : restrictedRow B C r=0 := by
  unfold restrictedRow
  rw [nsum_congr (members n C) _ (fun _ => 0)]
  · exact nsum_zero _
  · intro c hc
    rw [he r c hr ((members_mem n C c).mp hc)]
    rfl

theorem empty_restricted_cauchy {m n : Nat} (B : Matrix m n)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C) :
    (restrictedCount B C)^2≤(m-card m R)*restrictedSquare B C := by
  have hz := nsum_remove_zeros (List.finRange m) R (restrictedRow B C)
    (fun r _ hr => empty_row_restricted_zero B R C he r hr)
  change restrictedCount B C=nsum (members m (fun r => !R r)) (restrictedRow B C) at hz
  have h := UnrestrictedUniform.nsum_cauchy (members m (fun r => !R r)) (restrictedRow B C)
  rw [←hz] at h
  have hs := nsum_filter_le (List.finRange m) (fun r => !R r) (fun r => (restrictedRow B C r)^2)
  change nsum (members m (fun r => !R r)) (fun r => (restrictedRow B C r)^2)≤restrictedSquare B C at hs
  have hm := Nat.mul_le_mul_left (members m (fun r => !R r)).length hs
  have hc : (members m (fun r => !R r)).length=m-card m R := complement_card m R
  rw [hc] at h hm
  exact Nat.le_trans h hm

theorem empty_restricted_cauchy_cap {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C)
    (D : Nat) (hD : ∀ c, colDegree B c≤D) :
    (restrictedCount B C)^2≤(m-card m R)*((card n C)^2+card n C*D) := by
  exact Nat.le_trans (empty_restricted_cauchy B R C he)
    (Nat.mul_le_mul_left _ (restricted_square_cap B hc4 C D hD))

#print axioms mixed_leave_identity
#print axioms restricted_square_common
#print axioms restricted_square_cap
#print axioms restricted_square_small_cap
#print axioms empty_row_restricted_zero
#print axioms empty_restricted_cauchy
#print axioms empty_restricted_cauchy_cap
end ElementaryMixing


==> anc/lean/additional-lean-companion/window-consequences/source/NatListSums.lean <==
import Std

namespace EvenParity

def nsum {α : Type} : List α → (α → Nat) → Nat
  | [], _ => 0
  | x :: xs, f => f x + nsum xs f

theorem nsum_congr {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x = g x) : nsum xs f = nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [h x (by simp), ih (fun y hy => h y (by simp [hy]))]

theorem nsum_add {α : Type} (xs : List α) (f g : α → Nat) :
    nsum xs (fun x => f x + g x) = nsum xs f + nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [nsum, ih]; omega

theorem nsum_const {α : Type} (xs : List α) (k : Nat) :
    nsum xs (fun _ => k) = xs.length * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul, Nat.add_comm]

theorem nsum_zero {α : Type} (xs : List α) : nsum xs (fun _ => 0) = 0 := by
  simpa using nsum_const xs 0

theorem nsum_mul {α : Type} (xs : List α) (f : α → Nat) (k : Nat) :
    nsum xs (fun x => f x * k) = nsum xs f * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul]

theorem nsum_le {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x ≤ g x) : nsum xs f ≤ nsum xs g := by
  induction xs with
  | nil => exact Nat.le_refl 0
  | cons x xs ih =>
    exact Nat.add_le_add (h x (by simp)) (ih (fun y hy => h y (by simp [hy])))

theorem nsum_swap {α β : Type} (xs : List α) (ys : List β) (f : α → β → Nat) :
    nsum xs (fun x => nsum ys (f x)) = nsum ys (fun y => nsum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [nsum, nsum_zero]
  | cons x xs ih =>
    simp only [nsum]
    rw [nsum_add, ih]

theorem nsum_single {α : Type} [DecidableEq α] (xs : List α)
    (hn : xs.Nodup) (a : α) (ha : a ∈ xs) :
    nsum xs (fun x => if x = a then 1 else 0) = 1 := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    obtain ⟨hx, ht⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | hm
    · subst a
      have hz : nsum xs (fun y => if y = x then 1 else 0) = 0 := by
        rw [nsum_congr xs _ (fun _ => 0)]
        · exact nsum_zero xs
        · intro y hy
          have : y ≠ x := by intro he; exact hx (he ▸ hy)
          simp [this]
      simp [nsum, hz]
    · have he : x ≠ a := by intro he; exact hx (he ▸ hm)
      simp [nsum, he, ih ht hm]

theorem nsum_member_le {α : Type} (xs : List α) (f : α → Nat)
    (a : α) (ha : a ∈ xs) : f a ≤ nsum xs f := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    rcases List.mem_cons.mp ha with he | hm
    · subst a; simp only [nsum]; omega
    · have hh := ih hm; simp only [nsum]; omega

theorem nsum_even {α : Type} (xs : List α) (f : α → Nat)
    (h : ∀ x ∈ xs, f x % 2 = 0) : nsum xs f % 2 = 0 := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (by simp [hy]))
    change (f x + nsum xs f) % 2 = 0
    omega

theorem fin_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n :=
  List.mem_ofFn.mpr ⟨i, rfl⟩

theorem fin_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i = j at hv
  omega

def fsum (n : Nat) (f : Fin n → Nat) : Nat := nsum (List.finRange n) f

theorem fsum_congr (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x = g x) :
    fsum n f = fsum n g := nsum_congr _ _ _ (fun x _ => h x)

theorem fsum_add (n : Nat) (f g : Fin n → Nat) :
    fsum n (fun x => f x + g x) = fsum n f + fsum n g := nsum_add _ _ _

theorem fsum_const (n k : Nat) : fsum n (fun _ => k) = n * k := by
  simp [fsum, nsum_const]

theorem fsum_mul (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => f x * k) = fsum n f * k := nsum_mul _ _ _

theorem fsum_mul_left (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => k * f x) = k * fsum n f := by
  rw [fsum_congr n _ (fun x => f x * k) (fun x => Nat.mul_comm _ _), fsum_mul]
  exact Nat.mul_comm _ _

theorem fsum_swap (m n : Nat) (f : Fin m → Fin n → Nat) :
    fsum m (fun r => fsum n (f r)) = fsum n (fun c => fsum m (fun r => f r c)) :=
  nsum_swap _ _ _

theorem fsum_single (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 1 else 0) = 1 :=
  nsum_single _ (fin_nodup n) c (fin_mem c)

theorem fsum_member_le (n : Nat) (f : Fin n → Nat) (c : Fin n) :
    f c ≤ fsum n f := nsum_member_le _ _ _ (fin_mem c)

theorem fsum_le (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x ≤ g x) :
    fsum n f ≤ fsum n g := nsum_le _ _ _ (fun x _ => h x)

theorem fsum_even (n : Nat) (f : Fin n → Nat) (h : ∀ x, f x % 2 = 0) :
    fsum n f % 2 = 0 := nsum_even _ _ (fun x _ => h x)

end EvenParity


==> anc/lean/additional-lean-companion/window-consequences/source/OriginalCounts.lean <==
import OriginalModel

namespace OriginalAugmented

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry

theorem grid_length {Row Col : Type} (rows : List Row) (cols : List Col) :
    (grid rows cols).length=rows.length*cols.length := by
  induction rows with
  | nil => simp [grid]
  | cons r rs ih =>
    change (cols.map (fun c => (r,c)) ++ grid rs cols).length=(rs.length+1)*cols.length
    rw [List.length_append,List.length_map,ih,Nat.add_mul]
    omega

theorem fixedCount_le_grid {m n : Nat} (B : Matrix m n) : fixedCount B≤m*n := by
  unfold fixedCount cells
  have h := List.length_filter_le (fun p => B p.1 p.2)
    (grid (List.finRange m) (List.finRange n))
  simpa only [grid_length,List.length_finRange] using h

theorem filter_disjoint_or_length {α : Type} (xs : List α) (p q : α → Bool)
    (h : ∀ x, p x=true → q x=false) :
    (xs.filter (fun x => p x || q x)).length=(xs.filter p).length+(xs.filter q).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hh := h x
    cases hp : p x <;> cases hq : q x <;> simp_all <;> omega

theorem full_count_add {m n : Nat} (B A : Matrix m n)
    (h : ∀ r c, B r c=true → A r c=false) :
    fixedCount (full B A)=fixedCount B+fixedCount A := by
  exact filter_disjoint_or_length (grid (List.finRange m) (List.finRange n))
    (fun p => B p.1 p.2) (fun p => A p.1 p.2) (fun p => h p.1 p.2)

theorem selected_count_eq_twice_pairs {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : fixedCount A=2*ps.length := by
  exact h.cover.length_eq.trans (flatten_length ps)

theorem fixed_plus_twice_pairs_eq_full {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) :
    fixedCount B+2*ps.length=fixedCount (full B A) := by
  rw [full_count_add B A h.disjoint,selected_count_eq_twice_pairs B A ps h]

theorem fixed_plus_twice_pairs_le_grid {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : fixedCount B+2*ps.length≤m*n := by
  rw [fixed_plus_twice_pairs_eq_full B A ps h]
  exact fixedCount_le_grid (full B A)

theorem objective_le_grid {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : objective B ps≤m*n := by
  have hh := fixed_plus_twice_pairs_le_grid B A ps h
  unfold objective
  omega

theorem cells_empty (m n : Nat) :
    cells (List.finRange m) (List.finRange n) (empty m n)=[] := by
  simp [cells,empty]

theorem fixedCount_empty (m n : Nat) : fixedCount (empty m n)=0 := by
  simp [fixedCount,cells_empty]

theorem objective_empty_selection {m n : Nat} (B : Matrix m n) :
    objective B []=fixedCount B := by simp [objective]

theorem admissible_empty_selection {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : Admissible B (empty m n) [] := by
  refine ⟨hc4,?_,?_,?_,?_⟩
  · intro r c _; rfl
  · rw [cells_empty]; exact List.Perm.nil
  · intro p hp; simp at hp
  · intro p hp; simp at hp

#print axioms fixedCount_le_grid
#print axioms full_count_add
#print axioms selected_count_eq_twice_pairs
#print axioms fixed_plus_twice_pairs_eq_full
#print axioms fixed_plus_twice_pairs_le_grid
#print axioms objective_le_grid
#print axioms fixedCount_empty
#print axioms admissible_empty_selection
end OriginalAugmented


==> anc/lean/additional-lean-companion/window-consequences/source/OriginalFixedBase.lean <==
import OriginalParameters

/-! Optimal selected-pair count while preserving a supplied C4-free base. -/
namespace OriginalAugmented

def FixedBaseValue {m n : Nat} (B : Matrix m n) (k : Nat) : Prop :=
  ∃ (A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps ∧ ps.length=k

noncomputable def Tstar {m n : Nat} (B : Matrix m n) : Nat := by
  classical
  exact BoundedMaximum.greatest (FixedBaseValue B) (m*n)

theorem pairs_le_grid {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : ps.length≤m*n := by
  have hh := fixed_plus_twice_pairs_le_grid B A ps h
  omega

theorem fixedBase_zero_feasible {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : FixedBaseValue B 0 :=
  ⟨empty m n,[],admissible_empty_selection B hc4,rfl⟩

theorem Tstar_le_grid {m n : Nat} (B : Matrix m n) : Tstar B≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (FixedBaseValue B) (m*n)

theorem pairs_le_Tstar {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : ps.length≤Tstar B := by
  classical
  exact BoundedMaximum.le_greatest (FixedBaseValue B) (m*n) ps.length
    (pairs_le_grid B A ps h) ⟨A,ps,h,rfl⟩

theorem Tstar_attained {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) :
    ∃ (A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps ∧ ps.length=Tstar B := by
  classical
  exact BoundedMaximum.greatest_mem (FixedBaseValue B) (m*n)
    ⟨0,Nat.zero_le _,fixedBase_zero_feasible B hc4⟩

theorem objective_le_fixedCount_add_Tstar {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) :
    objective B ps≤fixedCount B+Tstar B := by
  exact Nat.add_le_add_left (pairs_le_Tstar B A ps h) (fixedCount B)

theorem fixedCount_add_twice_Tstar_le_grid {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : fixedCount B+2*Tstar B≤m*n := by
  obtain ⟨A,ps,h,hcount⟩ := Tstar_attained B hc4
  have hh := fixed_plus_twice_pairs_le_grid B A ps h
  rwa [hcount] at hh

theorem fixedCount_add_Tstar_le_zA {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : fixedCount B+Tstar B≤zA m n := by
  obtain ⟨A,ps,h,hcount⟩ := Tstar_attained B hc4
  have hh := objective_le_zA B A ps h
  unfold objective at hh
  rwa [hcount] at hh

theorem fixedCount_add_Tstar_le_zL {m n : Nat} (B : Matrix m n)
    (hB : MaximumBase B) : fixedCount B+Tstar B≤zL m n := by
  obtain ⟨A,ps,h,hcount⟩ := Tstar_attained B hB.1
  have hh := objective_le_zL B A ps ⟨h,hB⟩
  unfold objective at hh
  rwa [hcount] at hh

theorem Tstar_le_iff {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) (k : Nat) :
    Tstar B≤k ↔ ∀ (A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps → ps.length≤k := by
  constructor
  · intro h A ps ha; exact Nat.le_trans (pairs_le_Tstar B A ps ha) h
  · intro h
    obtain ⟨A,ps,ha,hcount⟩ := Tstar_attained B hc4
    rw [←hcount]
    exact h A ps ha

theorem exists_maximumBase_zL_eq_z_add_Tstar (m n : Nat) :
    ∃ B : Matrix m n, MaximumBase B ∧ zL m n=z m n+Tstar B := by
  obtain ⟨B,A,ps,h,hobj⟩ := zL_attained m n
  have hcount := ((maximumBase_iff B).mp h.2).2
  have hup := fixedCount_add_Tstar_le_zL B h.2
  have hlo := objective_le_fixedCount_add_Tstar B A ps h.1
  rw [hcount] at hup
  rw [hobj,hcount] at hlo
  exact ⟨B,h.2,Nat.le_antisymm hlo hup⟩

theorem exists_base_zA_eq_fixedCount_add_Tstar (m n : Nat) :
    ∃ B : Matrix m n, EvenParity.C4Free B ∧ zA m n=fixedCount B+Tstar B := by
  obtain ⟨B,A,ps,h,hobj⟩ := zA_attained m n
  have hup := fixedCount_add_Tstar_le_zA B h.base_C4
  have hlo := objective_le_fixedCount_add_Tstar B A ps h
  rw [hobj] at hlo
  exact ⟨B,h.base_C4,Nat.le_antisymm hlo hup⟩

#print axioms fixedBase_zero_feasible
#print axioms pairs_le_Tstar
#print axioms Tstar_attained
#print axioms objective_le_fixedCount_add_Tstar
#print axioms fixedCount_add_twice_Tstar_le_grid
#print axioms fixedCount_add_Tstar_le_zA
#print axioms fixedCount_add_Tstar_le_zL
#print axioms Tstar_le_iff
#print axioms exists_maximumBase_zL_eq_z_add_Tstar
#print axioms exists_base_zA_eq_fixedCount_add_Tstar
end OriginalAugmented


==> anc/lean/additional-lean-companion/window-consequences/source/OriginalModel.lean <==
import GridModel
import MatrixCounting

/-! The original model, with a separate fixed base and selected-only matrix. -/
namespace OriginalAugmented

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry

abbrev Matrix (m n : Nat) := Fin m → Fin n → Bool
abbrev Pair (m n : Nat) := Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)

def full {m n : Nat} (B A : Matrix m n) : Matrix m n :=
  fun r c => B r c || A r c

def empty (m n : Nat) : Matrix m n := fun _ _ => false

def OriginalC2 {m n : Nat} (O : Matrix m n) (p : Pair m n) : Prop :=
  p.1.1 ≠ p.2.1 → p.1.2 ≠ p.2.2 →
    ¬ (O p.1.1 p.2.2 = true ∧ O p.2.1 p.1.2 = true)

structure Admissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop where
  base_C4 : EvenParity.C4Free B
  disjoint : ∀ r c, B r c = true → A r c = false
  cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps)
  c2 : ∀ p ∈ ps, OriginalC2 (full B A) p
  c3 : ∀ p ∈ ps, OriginalC3 (fun r c => full B A r c = true) p.1 p.2

def fixedCount {m n : Nat} (B : Matrix m n) : Nat :=
  (cells (List.finRange m) (List.finRange n) B).length

def objective {m n : Nat} (B : Matrix m n) (ps : List (Pair m n)) : Nat :=
  fixedCount B + ps.length

def MaximumBase {m n : Nat} (B : Matrix m n) : Prop :=
  EvenParity.C4Free B ∧ ∀ B' : Matrix m n, EvenParity.C4Free B' →
    fixedCount B' ≤ fixedCount B

def LimitedAdmissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop :=
  Admissible B A ps ∧ MaximumBase B

theorem full_iff {m n : Nat} (B A : Matrix m n) (r : Fin m) (c : Fin n) :
    full B A r c = true ↔ B r c = true ∨ A r c = true := by
  simp [full]

theorem selected_preserved {m n : Nat} (B A : Matrix m n)
    (r : Fin m) (c : Fin n) (h : A r c = true) : full B A r c = true := by
  exact (full_iff B A r c).mpr (Or.inr h)

theorem base_preserved {m n : Nat} (B A : Matrix m n)
    (r : Fin m) (c : Fin n) (h : B r c = true) : full B A r c = true := by
  exact (full_iff B A r c).mpr (Or.inl h)

theorem empty_C4 (m n : Nat) : EvenParity.C4Free (empty m n) := by
  intro r s c d _ _ h
  simp [empty] at h

theorem full_empty {m n : Nat} (A : Matrix m n) : full (empty m n) A = A := by
  funext r c
  simp [full, empty]

theorem c3_antitone {Row Col : Type} (P Q : Row → Col → Prop)
    (hPQ : ∀ r c, P r c → Q r c) (a b : Cell Row Col)
    (hQ : OriginalC3 Q a b) : OriginalC3 P a b := by
  intro x y hxa hxb hya hyb h
  exact hQ x y hxa hxb hya hyb
    ⟨hPQ x y h.1, hPQ x a.2 h.2.1, hPQ x b.2 h.2.2.1,
      hPQ a.1 y h.2.2.2.1, hPQ b.1 y h.2.2.2.2⟩

theorem selected_C3 {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
    OriginalC3 (fun r c => A r c = true) p.1 p.2 := by
  apply c3_antitone _ _ (fun r c => selected_preserved B A r c) p.1 p.2
  exact h.c3 p hp

theorem selected_S {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : (flattenPairs ps).Nodup := by
  exact GridModel.cover_has_no_reuse m n A ps h.cover

theorem selected_endpoints {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
    A p.1.1 p.1.2 = true ∧ A p.2.1 p.2.2 = true := by
  exact GridModel.selected_endpoints_occupied m n A ps h.cover p hp

#print axioms full_iff
#print axioms empty_C4
#print axioms full_empty
#print axioms c3_antitone
#print axioms selected_C3
#print axioms selected_S
#print axioms selected_endpoints

end OriginalAugmented


==> anc/lean/additional-lean-companion/window-consequences/source/OriginalParameters.lean <==
import OriginalCounts
import BoundedMaximum

/-! The actual extremal parameters of the unchanged original Boolean model. -/
namespace OriginalAugmented

def ClassicalValue (m n k : Nat) : Prop :=
  ∃ B : Matrix m n, EvenParity.C4Free B ∧ fixedCount B=k

def AugmentedValue (m n k : Nat) : Prop :=
  ∃ (B A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps ∧ objective B ps=k

def LimitedValue (m n k : Nat) : Prop :=
  ∃ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps ∧ objective B ps=k

noncomputable def z (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (ClassicalValue m n) (m*n)

noncomputable def zA (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (AugmentedValue m n) (m*n)

noncomputable def zL (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (LimitedValue m n) (m*n)

theorem classical_zero_feasible (m n : Nat) : ClassicalValue m n 0 :=
  ⟨empty m n,empty_C4 m n,fixedCount_empty m n⟩

theorem augmented_zero_feasible (m n : Nat) : AugmentedValue m n 0 := by
  refine ⟨empty m n,empty m n,[],admissible_empty_selection _ (empty_C4 m n),?_⟩
  simp [objective,fixedCount_empty]

theorem z_le_grid (m n : Nat) : z m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (ClassicalValue m n) (m*n)

theorem zA_le_grid (m n : Nat) : zA m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (AugmentedValue m n) (m*n)

theorem zL_le_grid (m n : Nat) : zL m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (LimitedValue m n) (m*n)

theorem fixedCount_le_z {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) :
    fixedCount B≤z m n := by
  classical
  exact BoundedMaximum.le_greatest (ClassicalValue m n) (m*n) (fixedCount B)
    (fixedCount_le_grid B) ⟨B,hc4,rfl⟩

theorem classical_attained (m n : Nat) : ∃ B : Matrix m n,
    MaximumBase B ∧ fixedCount B=z m n := by
  classical
  have hv : ClassicalValue m n (z m n) := BoundedMaximum.greatest_mem
    (ClassicalValue m n) (m*n) ⟨0,Nat.zero_le _,classical_zero_feasible m n⟩
  obtain ⟨B,hc4,hcount⟩ := hv
  refine ⟨B,⟨hc4,?_⟩,hcount⟩
  intro B' hB'
  rw [hcount]
  exact fixedCount_le_z B' hB'

theorem exists_maximumBase (m n : Nat) : ∃ B : Matrix m n, MaximumBase B := by
  obtain ⟨B,hB,_⟩ := classical_attained m n
  exact ⟨B,hB⟩

theorem maximumBase_iff {m n : Nat} (B : Matrix m n) :
    MaximumBase B ↔ EvenParity.C4Free B ∧ fixedCount B=z m n := by
  constructor
  · intro hB
    obtain ⟨C,hC,hcount⟩ := classical_attained m n
    refine ⟨hB.1,Nat.le_antisymm (fixedCount_le_z B hB.1) ?_⟩
    rw [←hcount]
    exact hB.2 C hC.1
  · rintro ⟨hc4,hcount⟩
    refine ⟨hc4,?_⟩
    intro C hC
    rw [hcount]
    exact fixedCount_le_z C hC

theorem limited_nonempty (m n : Nat) :
    ∃ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps := by
  obtain ⟨B,hB⟩ := exists_maximumBase m n
  exact ⟨B,empty m n,[],admissible_empty_selection B hB.1,hB⟩

theorem objective_le_zA {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : objective B ps≤zA m n := by
  classical
  exact BoundedMaximum.le_greatest (AugmentedValue m n) (m*n) (objective B ps)
    (objective_le_grid B A ps h) ⟨B,A,ps,h,rfl⟩

theorem objective_le_zL {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : LimitedAdmissible B A ps) : objective B ps≤zL m n := by
  classical
  exact BoundedMaximum.le_greatest (LimitedValue m n) (m*n) (objective B ps)
    (objective_le_grid B A ps h.1) ⟨B,A,ps,h,rfl⟩

theorem zA_attained (m n : Nat) : ∃ (B A : Matrix m n) (ps : List (Pair m n)),
    Admissible B A ps ∧ objective B ps=zA m n := by
  classical
  exact BoundedMaximum.greatest_mem (AugmentedValue m n) (m*n)
    ⟨0,Nat.zero_le _,augmented_zero_feasible m n⟩

theorem zL_attained (m n : Nat) : ∃ (B A : Matrix m n) (ps : List (Pair m n)),
    LimitedAdmissible B A ps ∧ objective B ps=zL m n := by
  classical
  obtain ⟨B,A,ps,h⟩ := limited_nonempty m n
  exact BoundedMaximum.greatest_mem (LimitedValue m n) (m*n)
    ⟨objective B ps,objective_le_grid B A ps h.1,⟨B,A,ps,h,rfl⟩⟩

theorem z_le_zL (m n : Nat) : z m n≤zL m n := by
  obtain ⟨B,hB,hcount⟩ := classical_attained m n
  have hh := objective_le_zL B (empty m n) [] ⟨admissible_empty_selection B hB.1,hB⟩
  simpa only [objective,List.length_nil,Nat.add_zero,hcount] using hh

theorem zL_le_zA (m n : Nat) : zL m n≤zA m n := by
  obtain ⟨B,A,ps,h,hcount⟩ := zL_attained m n
  rw [←hcount]
  exact objective_le_zA B A ps h.1

theorem hierarchy (m n : Nat) : z m n≤zL m n ∧ zL m n≤zA m n :=
  ⟨z_le_zL m n,zL_le_zA m n⟩

theorem z_le_iff (m n k : Nat) : z m n≤k ↔
    ∀ B : Matrix m n, EvenParity.C4Free B → fixedCount B≤k := by
  constructor
  · intro h B hB; exact Nat.le_trans (fixedCount_le_z B hB) h
  · intro h
    obtain ⟨B,hB,hcount⟩ := classical_attained m n
    rw [←hcount]
    exact h B hB.1

theorem zA_le_iff (m n k : Nat) : zA m n≤k ↔
    ∀ (B A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps → objective B ps≤k := by
  constructor
  · intro h B A ps ha; exact Nat.le_trans (objective_le_zA B A ps ha) h
  · intro h
    obtain ⟨B,A,ps,ha,hcount⟩ := zA_attained m n
    rw [←hcount]
    exact h B A ps ha

theorem zL_le_iff (m n k : Nat) : zL m n≤k ↔
    ∀ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps → objective B ps≤k := by
  constructor
  · intro h B A ps ha; exact Nat.le_trans (objective_le_zL B A ps ha) h
  · intro h
    obtain ⟨B,A,ps,ha,hcount⟩ := zL_attained m n
    rw [←hcount]
    exact h B A ps ha

theorem parameters_zero_of_grid_zero (m n : Nat) (hz : m*n=0) :
    z m n=0 ∧ zL m n=0 ∧ zA m n=0 := by
  have h₁ := z_le_grid m n
  have h₂ := zL_le_grid m n
  have h₃ := zA_le_grid m n
  omega

#print axioms classical_zero_feasible
#print axioms augmented_zero_feasible
#print axioms fixedCount_le_z
#print axioms classical_attained
#print axioms exists_maximumBase
#print axioms maximumBase_iff
#print axioms limited_nonempty
#print axioms objective_le_zA
#print axioms objective_le_zL
#print axioms zA_attained
#print axioms zL_attained
#print axioms hierarchy
#print axioms z_le_iff
#print axioms zA_le_iff
#print axioms zL_le_iff
#print axioms parameters_zero_of_grid_zero
end OriginalAugmented


==> anc/lean/additional-lean-companion/window-consequences/source/PairedCounting.lean <==
import PairedLimit

namespace PairedCounting
open PairedPivotCounting MajorityCounting FiniteRatSums RationalSampling
  ListRatCounting PairedRational PairedDecision PairedLimit

theorem bool_probability_range {P : Type} (xs : List P) (w : P → Rat)
    (hn : sum xs w=1) (hw : ∀ p ∈ xs, 0≤w p) (R : P → Bool) :
    0≤expect xs w (fun p => ratBit (R p)) ∧
      expect xs w (fun p => ratBit (R p))≤1 := by
  have h0 := expect_le xs w (fun _ => 0) (fun p => ratBit (R p)) hw
    (fun p _ => (ratBit_range (R p)).1)
  have h1 := expect_le xs w (fun p => ratBit (R p)) (fun _ => 1) hw
    (fun p _ => (ratBit_range (R p)).2)
  rw [expect_const xs w hn] at h0 h1
  exact ⟨h0,h1⟩

theorem finite_decision_bound {P C : Type} (xs : List P) (w : P → Rat)
    (hn : sum xs w=1) (hw : ∀ p ∈ xs, 0≤w p)
    (cs : List C) (pairs : List (C × C)) (cover : cs.Perm (flattenPairs pairs))
    (R : P → C → Bool)
    (hd : ∀ ab ∈ pairs, ∀ p, ¬(R p ab.1=true ∧ R p ab.2=true)) (k : Nat) :
    2*sum cs (fun c => prob (expect xs w (fun p => ratBit (R p c))) k)≤(cs.length : Rat) := by
  have hpoint : ∀ vs : List P,
      2*sum cs (fun c => decisionValue (vs.map (fun p => R p c)))≤(cs.length : Rat) := by
    intro vs
    have h := decision_count_le_half (fun p c => R p c=true) cs pairs cover hd vs
    have hr := Rat.natCast_le_natCast.mpr h
    rw [Rat.natCast_mul, ← count_as_sum] at hr
    simpa only [bits, Bool.decide_eq_true, decisionValue] using hr
  have h := iid_le xs w hw (2*k)
    (fun vs => 2*sum cs (fun c => decisionValue (vs.map (fun p => R p c))))
    (fun _ => (cs.length : Rat)) hpoint
  rw [iid_mul_left, iid_const xs w hn, iid_sum] at h
  rw [sum_congr cs _ _ (fun c _ => iid_response xs w hn (fun p => R p c) k)] at h
  exact h

theorem rational_decision_bound {P C : Type} (xs : List P) (w : P → Rat)
    (hn : sum xs w=1) (hw : ∀ p ∈ xs, 0≤w p)
    (cs : List C) (pairs : List (C × C)) (cover : cs.Perm (flattenPairs pairs))
    (R : P → C → Bool)
    (hd : ∀ ab ∈ pairs, ∀ p, ¬(R p ab.1=true ∧ R p ab.2=true)) :
    2*sum cs (fun c => B (expect xs w (fun p => ratBit (R p c))))≤(cs.length : Rat) := by
  have h := sum_limit cs (fun c => expect xs w (fun p => ratBit (R p c)))
    (fun c _ => bool_probability_range xs w hn hw (fun p => R p c))
    ((cs.length : Rat)/2) (by
      intro k
      have hh := finite_decision_bound xs w hn hw cs pairs cover R hd k
      have he := Rat.div_mul_cancel (a := (cs.length : Rat)) (by decide : (2:Rat)≠0)
      grind)
  have he := Rat.div_mul_cancel (a := (cs.length : Rat)) (by decide : (2:Rat)≠0)
  grind

#print axioms bool_probability_range
#print axioms finite_decision_bound
#print axioms rational_decision_bound
end PairedCounting


==> anc/lean/additional-lean-companion/window-consequences/source/PairedDecision.lean <==
import PairedRational

namespace PairedDecision
open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums
  RationalSampling ListRatCounting PairedRational

def decision : List Bool → Bool
  | [] => false
  | [_] => false
  | a::b::rest => step (a,b) (decision rest)
def decisionValue (vs : List Bool) : Rat := ratBit (decision vs)

theorem decision_disjoint (xs ys : List Bool) (h : DisjointBits xs ys) :
    ¬(decision xs=true ∧ decision ys=true) := by
  cases xs with
  | nil => simp [decision]
  | cons a xs =>
    cases xs with
    | nil => simp [decision]
    | cons b rest =>
      cases ys with
      | nil => cases h
      | cons c ys =>
        cases ys with
        | nil => cases h.2
        | cons d tail =>
          have ih := decision_disjoint rest tail h.2.2
          have ha := h.1
          have hb := h.2.1
          cases a <;> cases b <;> cases c <;> cases d <;>
            simp_all [decision, step]
termination_by xs.length

theorem decision_count_le_half {P C : Type} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (cs : List C) (pairs : List (C × C))
    (cover : cs.Perm (flattenPairs pairs))
    (hd : ∀ ab ∈ pairs, ∀ p, ¬(R p ab.1 ∧ R p ab.2)) (pivots : List P) :
    2*count (fun a => decision (bits R pivots a)) cs≤cs.length := by
  let f := fun a => decision (bits R pivots a)
  have hp : ∀ ab ∈ pairs, ¬(f ab.1=true ∧ f ab.2=true) := by
    intro ab hab
    exact decision_disjoint _ _ (bits_disjoint R pivots ab.1 ab.2 (hd ab hab))
  have h := paired_count_le f pairs hp
  have he := count_perm f cover
  have hl := cover.length_eq.trans (flatten_length pairs)
  change 2*count f cs≤cs.length
  omega

theorem boolIid_congr (t : Rat) (k : Nat) (f g : List Bool → Rat)
    (h : ∀ vs, f vs=g vs) : boolIid t k f=boolIid t k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    change t*boolIid t k _+(1-t)*boolIid t k _=_
    rw [ih _ _ (fun vs => h (true::vs)), ih _ _ (fun vs => h (false::vs))]
    rfl

theorem boolIid_const (t : Rat) (k : Nat) (c : Rat) :
    boolIid t k (fun _ => c)=c := by
  induction k with
  | zero => rfl
  | succ k ih =>
    change t*boolIid t k (fun _ => c)+(1-t)*boolIid t k (fun _ => c)=c
    rw [ih]
    grind

def prob (t : Rat) : Nat → Rat
  | 0 => 0
  | k+1 => t^2+rho t*prob t k

theorem value_tt (vs : List Bool) : decisionValue (true::true::vs)=1 := rfl
theorem value_ff (vs : List Bool) : decisionValue (false::false::vs)=0 := rfl
theorem value_tf (vs : List Bool) : decisionValue (true::false::vs)=decisionValue vs := rfl
theorem value_ft (vs : List Bool) : decisionValue (false::true::vs)=decisionValue vs := rfl

theorem bool_response (t : Rat) (k : Nat) : boolIid t (2*k) decisionValue=prob t k := by
  induction k with
  | zero => rfl
  | succ k ih =>
    rw [show 2*(k+1)=2*k+1+1 by omega]
    change t*(t*boolIid t (2*k) (fun vs => decisionValue (true::true::vs))+
      (1-t)*boolIid t (2*k) (fun vs => decisionValue (true::false::vs)))+
      (1-t)*(t*boolIid t (2*k) (fun vs => decisionValue (false::true::vs))+
      (1-t)*boolIid t (2*k) (fun vs => decisionValue (false::false::vs)))=prob t (k+1)
    simp only [value_tt,value_tf,value_ft,value_ff,boolIid_const,ih]
    change t*(t*1+(1-t)*prob t k)+(1-t)*(t*prob t k+(1-t)*0)=t^2+rho t*prob t k
    unfold rho
    grind

theorem iid_response {α : Type} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (k : Nat) :
    iid xs w (2*k) (fun vs => decisionValue (vs.map h))=
      prob (expect xs w (fun x => ratBit (h x))) k := by
  rw [iid_boolean_pushforward xs w hn h, bool_response]

#print axioms decision_disjoint
#print axioms decision_count_le_half
#print axioms boolIid_congr
#print axioms boolIid_const
#print axioms bool_response
#print axioms iid_response
end PairedDecision


==> anc/lean/additional-lean-companion/window-consequences/source/PairedDensity.lean <==
import PairedRow
import GeneralTranspose

namespace PairedDensity
open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry PairedRow GeneralTranspose

theorem second_moment (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2)≤
      (2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
        3*(m : Rat)*((m : Rat)-1) := by
  have h := sum_le (List.finRange m)
    (fun r => 3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r))
    (fun r => total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+3*((m : Rat)-1))
    (fun r _ => PairedRow.general_row_bound m n A pairs cover hc r)
  rw [sum_mul_left, codegree_double_count, sum_add, sum_add,
    sum_const, sum_mul_left, sum_const] at h
  simp only [List.length_finRange] at h
  change 3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2)≤
    (m : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
      (m : Rat)*(3*((m : Rat)-1)) at h
  grind

theorem quadratic (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(total (List.finRange m) (List.finRange n) (indicator A))^2≤
      (2*(m : Rat)+2)*(n : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
        3*(m : Rat)*((m : Rat)-1)*(n : Rat) := by
  have h1 := second_moment m n A pairs cover hc
  have h2 := finite_cauchy (List.finRange n) (colDegree (List.finRange m) (indicator A))
  rw [← total_columns] at h2
  simp only [List.length_finRange] at h2
  have h3 := Rat.mul_le_mul_of_nonneg_left h1 (Rat.natCast_nonneg (a := n))
  have h4 := Rat.mul_le_mul_of_nonneg_left h2 (by decide : (0:Rat)≤3)
  grind

theorem quadratic_to_linear (x m n : Rat) (hm : 0≤m) (hn : 0≤n)
    (hq : x^2≤(4*m+4)*n*x+36*m*(m-1)*n) :
    x≤(4*m+4)*n+9*m := by
  apply Classical.byContradiction
  intro h
  have ha : 0≤4*m+4 := by grind
  have han := Rat.mul_nonneg ha hn
  have hp1 : 0<x-((4*m+4)*n+9*m) := by grind
  have hp2 : 0<x+9*m := by grind
  have hp := Rat.mul_pos hp1 hp2
  have hmn := Rat.mul_nonneg hm hn
  have hm2 : (0:Rat)≤m^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he : (x-((4*m+4)*n+9*m))*(x+9*m)+72*m*n+81*m^2=
      x^2-(4*m+4)*n*x-36*m*(m-1)*n := by grind
  have hpos : 0<(x-((4*m+4)*n+9*m))*(x+9*m)+72*m*n+81*m^2 := by grind
  rw [he] at hpos
  grind

theorem density_rat (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    6*total (List.finRange m) (List.finRange n) (indicator A)≤
      4*(m : Rat)*(n : Rat)+4*(n : Rat)+9*(m : Rat) := by
  have hq := quadratic m n A pairs cover hc
  have h12 := Rat.mul_le_mul_of_nonneg_left hq (by decide : (0:Rat)≤12)
  have hscaled : (6*total (List.finRange m) (List.finRange n) (indicator A))^2≤
      (4*(m : Rat)+4)*(n : Rat)*(6*total (List.finRange m) (List.finRange n) (indicator A))+
        36*(m : Rat)*((m : Rat)-1)*(n : Rat) := by grind
  have h := quadratic_to_linear _ (m : Rat) (n : Rat)
    Rat.natCast_nonneg Rat.natCast_nonneg hscaled
  grind

theorem general_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    6*(cells (List.finRange m) (List.finRange n) A).length≤4*m*n+4*n+9*m := by
  have h := density_rat m n A pairs cover hc
  rw [← cells_card] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul,Rat.natCast_add] using h

/-- Preferred rational-rule bound from literal C3 and full pairing coverage. -/
theorem general_C3_density_transposed (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    6*(cells (List.finRange m) (List.finRange n) A).length≤4*m*n+4*m+9*n := by
  have h := general_C3_density n m (transpose A) (transposePairs pairs)
    (transpose_cover m n A pairs cover) (transposed_pairs_C3 m n A pairs hc)
  have hl := (cells_transpose_perm m n A).length_eq
  rw [List.length_map] at hl
  rw [hl] at h
  simp only [Nat.mul_assoc] at h ⊢
  rw [Nat.mul_comm n m] at h
  exact h

#print axioms second_moment
#print axioms quadratic
#print axioms quadratic_to_linear
#print axioms density_rat
#print axioms general_C3_density
#print axioms general_C3_density_transposed
end PairedDensity


==> anc/lean/additional-lean-companion/window-consequences/source/PairedLimit.lean <==
import PairedDecision

namespace PairedLimit
open FiniteRatSums RationalSampling ListRatCounting PairedRational PairedDecision

theorem rational_nat_above (q : Rat) : ∃ n : Nat, q<(n : Rat) := by
  refine ⟨(q.floor+1).toNat, ?_⟩
  have h := Rat.lt_floor_add_one q
  have hi := Rat.intCast_le_intCast.mpr (Int.self_le_toNat (q.floor+1))
  simp only [Rat.intCast_natCast] at hi
  grind

theorem archimedean_le (a b c : Rat)
    (h : ∀ k : Nat, ((k : Rat)+1)*(a-b)≤c) : a≤b := by
  apply Classical.byContradiction
  intro hab
  have hp : 0<a-b := by grind
  obtain ⟨k,hk⟩ := rational_nat_above (c/(a-b))
  have hm := Rat.mul_lt_mul_of_pos_right hk hp
  have he := Rat.div_mul_cancel (a := c) (show a-b≠0 by grind)
  have hh := h k
  grind

theorem probability_error (t : Rat) (h0 : 0≤t) (h1 : t≤1) (k : Nat) :
    0≤B t-prob t k ∧ ((k : Rat)+1)*(B t-prob t k)≤1 := by
  induction k with
  | zero =>
    have h := B_range t
    change 0≤B t-0 ∧ ((0:Rat)+1)*(B t-0)≤1
    grind
  | succ k ih =>
    have hr := rho_range t h0 h1
    have hf := fixed_point t
    have he : B t-prob t (k+1)=rho t*(B t-prob t k) := by
      change B t-(t^2+rho t*prob t k)=rho t*(B t-prob t k)
      grind
    have hn := Rat.natCast_nonneg (a := k)
    have hr2 : 2*rho t≤1 := by
      have h := Rat.mul_le_mul_of_nonneg_left hr.2 (by decide : (0:Rat)≤2)
      grind
    have hc := Rat.mul_le_mul_of_nonneg_left hr2 (show 0≤(k : Rat)+2 by grind)
    have hcoef : ((k : Rat)+2)*rho t≤(k : Rat)+1 := by grind
    have hh := Rat.mul_le_mul_of_nonneg_right hcoef ih.1
    have hp := Rat.mul_nonneg hr.1 ih.1
    constructor
    · rw [he]; exact hp
    · rw [he]
      simp only [Rat.natCast_add]
      change ((k : Rat)+1+1)*(rho t*(B t-prob t k))≤1
      grind

theorem sum_limit {α : Type} (xs : List α) (q : α → Rat)
    (hq : ∀ x ∈ xs, 0≤q x ∧ q x≤1) (K : Rat)
    (h : ∀ k, sum xs (fun x => prob (q x) k)≤K) :
    sum xs (fun x => B (q x))≤K := by
  apply archimedean_le _ _ (xs.length : Rat)
  intro k
  have he := sum_le xs
    (fun x => ((k : Rat)+1)*(B (q x)-prob (q x) k)) (fun _ => 1)
    (fun x hx => (probability_error (q x) (hq x hx).1 (hq x hx).2 k).2)
  rw [sum_mul_left, sum_sub, sum_const] at he
  have hm := Rat.mul_le_mul_of_nonneg_left (h k)
    (show 0≤(k : Rat)+1 by have := Rat.natCast_nonneg (a := k); grind)
  grind

#print axioms rational_nat_above
#print axioms archimedean_le
#print axioms probability_error
#print axioms sum_limit
end PairedLimit


==> anc/lean/additional-lean-companion/window-consequences/source/PairedOpenGeometry.lean <==
import PairedCounting

namespace PairedOpenGeometry
open PairedPivotCore FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralBoundary GridModel PairedRational

theorem B_zero : B 0=0 := by
  have h := B_mul_den 0
  unfold den at h
  grind

theorem open_probability (m n : Nat) (A : Fin m → Fin n → Bool)
    (r s : Fin m) (c : Fin n) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    expect (List.finRange n) (rowWeight (List.finRange n) A r)
      (fun j => ratBit (openBit A (r,j) (s,c)))=
    if s=r then 0 else indicator A r c*indicator A s c*
      ((codegree (List.finRange n) (indicator A) r s-1)/
        rowDegree (List.finRange n) (indicator A) r) := by
  have hnorm := rowWeight_normalized (List.finRange n) A r hd
  by_cases hsr : s=r
  · subst s
    rw [if_pos rfl]
    rw [expect_congr _ _ _ (fun _ => 0) (by intro j hj; simp [openBit, ratBit])]
    exact expect_const _ _ hnorm 0
  · rw [if_neg hsr]
    have hbit : ∀ j : Fin n,
        ratBit (openBit A (r,j) (s,c))=
        ratBit (closedBit A (r,j) (s,c))*(1-flag j c) := by
      intro j
      by_cases hj : j=c
      · subst j; simp [openBit, flag, ratBit] <;> grind
      · simp [openBit, Ne.symm hsr, hj, flag, ratBit] <;> grind
    have hdiag := sum_single (List.finRange n) c
      (fun j => rowWeight (List.finRange n) A r j*ratBit (closedBit A (r,j) (s,c)))
      (finRange_nodup n) (finRange_mem c)
    have hexp :
        expect (List.finRange n) (rowWeight (List.finRange n) A r)
          (fun j => ratBit (openBit A (r,j) (s,c)))=
        expect (List.finRange n) (rowWeight (List.finRange n) A r)
          (fun j => ratBit (closedBit A (r,j) (s,c)))-
        rowWeight (List.finRange n) A r c*ratBit (closedBit A (r,c) (s,c)) := by
      unfold expect
      rw [sum_congr (List.finRange n) _
        (fun j => rowWeight (List.finRange n) A r j*ratBit (closedBit A (r,j) (s,c))-
          (rowWeight (List.finRange n) A r j*ratBit (closedBit A (r,j) (s,c)))*flag j c)
        (by intro j hj; dsimp only; rw [hbit j]; grind)]
      rw [sum_sub, hdiag]
    rw [row_cell_probability] at hexp
    cases hrc : A r c <;> cases hsc : A s c <;>
      simp [rowWeight, closedBit, indicator, ratBit, hrc, hsc] at hexp ⊢ <;> grind

theorem sum_open_response (m n : Nat) (A : Fin m → Fin n → Bool)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      B (expect (List.finRange n) (rowWeight (List.finRange n) A r)
        (fun j => ratBit (openBit A (r,j) p))))=
    sum (List.finRange m) (fun s => if s=r then 0 else
      codegree (List.finRange n) (indicator A) r s*
        B ((codegree (List.finRange n) (indicator A) r s-1)/
          rowDegree (List.finRange n) (indicator A) r)) := by
  rw [cells_sum]
  apply sum_congr (List.finRange m)
  intro s hs
  by_cases hsr : s=r
  · subst s
    rw [if_pos rfl]
    rw [sum_congr (List.finRange n) _ (fun _ => 0) (by
      intro c hc
      rw [open_probability m n A r r c hd, if_pos rfl, B_zero, Rat.mul_zero])]
    rw [sum_const]; grind
  · rw [if_neg hsr]
    have hp : ∀ c : Fin n,
        indicator A s c*B (expect (List.finRange n) (rowWeight (List.finRange n) A r)
          (fun j => ratBit (openBit A (r,j) (s,c))))=
        (indicator A r c*indicator A s c)*
          B ((codegree (List.finRange n) (indicator A) r s-1)/
            rowDegree (List.finRange n) (indicator A) r) := by
      intro c
      rw [open_probability m n A r s c hd, if_neg hsr]
      unfold indicator
      rw [two_bit_mask (A r c) (A s c) B B_zero]
      cases hrc : A r c <;> cases hsc : A s c <;> simp [ratBit]
    rw [sum_congr (List.finRange n) _ _ (fun c _ => hp c), sum_mul_right]
    rfl

theorem codegree_self (m n : Nat) (A : Fin m → Fin n → Bool) (r : Fin m) :
    codegree (List.finRange n) (indicator A) r r=rowDegree (List.finRange n) (indicator A) r := by
  unfold codegree rowDegree
  apply sum_congr
  intro c hc
  cases h : A r c <;> simp [indicator,ratBit,h]

theorem codegree_integral (m n : Nat) (A : Fin m → Fin n → Bool) (r s : Fin m) :
    ∃ k : Nat, codegree (List.finRange n) (indicator A) r s=(k : Rat) := by
  refine ⟨((List.finRange n).filter (fun c => A r c && A s c)).length, ?_⟩
  have h := sum_const ((List.finRange n).filter (fun c => A r c && A s c)) (1 : Rat)
  rw [sum_filter] at h
  have he : codegree (List.finRange n) (indicator A) r s=
      sum (List.finRange n) (fun c => ratBit (A r c && A s c)*1) := by
    unfold codegree
    apply sum_congr
    intro c hc
    cases hr : A r c <;> cases hs : A s c <;> simp [indicator,ratBit,hr,hs]
  rw [he,h]
  grind

#print axioms B_zero
#print axioms open_probability
#print axioms sum_open_response
#print axioms codegree_self
#print axioms codegree_integral
end PairedOpenGeometry


==> anc/lean/additional-lean-companion/window-consequences/source/PairedPivotCore.lean <==
import Std

/-!
Logical core only: rectangle-neighborhood/C3 equivalence, stable endpoint
exclusions, and the finite accept-first-equal-pair intersection rule.
This file does not formalize probability, limits, Cauchy, or the density bound.
The decision rule uses 2L bits and rejects when all L pairs are mixed.
-/

namespace PairedPivotCore

universe u v

abbrev Cell (Row : Type u) (Col : Type v) := Row × Col

variable {Row : Type u} {Col : Type v}

def Closed (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied q.1 q.2 ∧
  occupied p.1 q.2 ∧ occupied q.1 p.2

def Open (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  Closed occupied p q ∧ p.1 ≠ q.1 ∧ p.2 ≠ q.2

def Outside (a b p : Cell Row Col) : Prop :=
  p.1 ≠ a.1 ∧ p.1 ≠ b.1 ∧ p.2 ≠ a.2 ∧ p.2 ≠ b.2

def Five (occupied : Row → Col → Prop) (a b p : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied p.1 a.2 ∧ occupied p.1 b.2 ∧
  occupied a.1 p.2 ∧ occupied b.1 p.2

def OriginalC3 (occupied : Row → Col → Prop) (a b : Cell Row Col) : Prop :=
  ∀ x y, x ≠ a.1 → x ≠ b.1 → y ≠ a.2 → y ≠ b.2 →
    ¬ Five occupied a b (x, y)

theorem closed_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Closed occupied p q → Closed occupied q p := by
  rintro ⟨hp, hq, hpq, hqp⟩
  exact ⟨hq, hp, hqp, hpq⟩

theorem open_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Open occupied p q → Open occupied q p := by
  rintro ⟨hc, hr, hh⟩
  exact ⟨closed_symmetric occupied p q hc, Ne.symm hr, Ne.symm hh⟩

/- No distinct-row or distinct-column assumptions on a,b occur here. -/
theorem common_open_iff_witness (occupied : Row → Col → Prop)
    (a b p : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    (Open occupied p a ∧ Open occupied p b) ↔
      (Outside a b p ∧ Five occupied a b p) := by
  constructor
  · rintro ⟨⟨⟨hp, _, hpa, hap⟩, hra, hca⟩,
      ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
    exact ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
  · rintro ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
    exact ⟨⟨⟨hp, ha, hpa, hap⟩, hra, hca⟩,
      ⟨⟨hp, hb, hpb, hbp⟩, hrb, hcb⟩⟩

theorem c3_iff_disjoint_open (occupied : Row → Col → Prop)
    (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    OriginalC3 occupied a b ↔
      ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  constructor
  · intro hc p h
    obtain ⟨⟨hra, hrb, hca, hcb⟩, hf⟩ :=
      (common_open_iff_witness occupied a b p ha hb).mp h
    exact hc p.1 p.2 hra hrb hca hcb hf
  · intro hd x y hra hrb hca hcb hf
    exact hd (x, y)
      ((common_open_iff_witness occupied a b (x, y) ha hb).mpr
        ⟨⟨hra, hrb, hca, hcb⟩, hf⟩)

theorem opposite_holes_exclude_closed_intersection
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ∀ p, ¬ (Closed occupied p a ∧ Closed occupied p b) := by
  intro p h
  obtain ⟨⟨hp, _, hpa, hap⟩, ⟨_, _, hpb, hbp⟩⟩ := h
  have hra : p.1 ≠ a.1 := by
    intro he
    apply hab
    simpa only [he] using hpb
  have hrb : p.1 ≠ b.1 := by
    intro he
    apply hba
    simpa only [he] using hpa
  have hca : p.2 ≠ a.2 := by
    intro he
    apply hba
    simpa only [he] using hbp
  have hcb : p.2 ≠ b.2 := by
    intro he
    apply hab
    simpa only [he] using hap
  exact hc p.1 p.2 hra hrb hca hcb ⟨hp, hpa, hpb, hap, hbp⟩

abbrev BitPair := Bool × Bool

def step (p : BitPair) (rest : Bool) : Bool :=
  if p.1 == p.2 then p.1 else rest

def accepts : List BitPair → Bool
  | [] => false
  | p :: ps => step p (accepts ps)

def Intersects : List BitPair → List BitPair → Prop
  | p :: ps, q :: qs =>
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ Intersects ps qs
  | _, _ => False

/- A finite truth table checked by kernel reduction, not native evaluation. -/
theorem accepted_head_step :
    ∀ (p q : BitPair) (x y : Bool),
      step p x = true → step q y = true →
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ (x = true ∧ y = true) := by
  intro p q x y
  rcases p with ⟨a, b⟩
  rcases q with ⟨c, d⟩
  cases a <;> cases b <;> cases c <;> cases d <;>
    cases x <;> cases y <;> decide

theorem accepted_lists_intersect (xs ys : List BitPair)
    (hlen : xs.length = ys.length)
    (hx : accepts xs = true) (hy : accepts ys = true) :
    Intersects xs ys := by
  induction xs generalizing ys with
  | nil => cases hx
  | cons p ps ih =>
    cases ys with
    | nil => cases hy
    | cons q qs =>
      have ht := accepted_head_step p q (accepts ps) (accepts qs) hx hy
      rcases ht with hh | hh | hh
      · exact Or.inl hh
      · exact Or.inr (Or.inl hh)
      · exact Or.inr (Or.inr (ih qs (Nat.succ.inj hlen) hh.1 hh.2))

def AllMixed : List BitPair → Prop
  | [] => True
  | p :: ps => p.1 ≠ p.2 ∧ AllMixed ps

theorem mixed_step : ∀ (p : BitPair) (x : Bool),
    p.1 ≠ p.2 → step p x = x := by
  intro p x
  rcases p with ⟨a, b⟩
  cases a <;> cases b <;> cases x <;> decide

theorem all_mixed_rejected (xs : List BitPair) (h : AllMixed xs) :
    accepts xs = false := by
  induction xs with
  | nil => rfl
  | cons p ps ih =>
    obtain ⟨hp, hps⟩ := h
    exact (mixed_step p (accepts ps) hp).trans (ih hps)

section RelationApplication

variable {α : Type u} (R : α → α → Prop) [DecidableRel R]

def membershipList (pivots : List (α × α)) (a : α) : List BitPair :=
  pivots.map (fun p => (decide (R p.1 a), decide (R p.2 a)))

theorem membership_length (pivots : List (α × α)) (a : α) :
    (membershipList R pivots a).length = pivots.length := by
  induction pivots with
  | nil => rfl
  | cons p ps ih => exact congrArg Nat.succ ih

theorem membership_intersection_witness
    (pivots : List (α × α)) (a b : α)
    (h : Intersects (membershipList R pivots a) (membershipList R pivots b)) :
    ∃ p, R p a ∧ R p b := by
  induction pivots with
  | nil => exact False.elim h
  | cons p ps ih =>
    rcases h with hh | hh | hh
    · exact ⟨p.1, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ⟨p.2, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ih hh

theorem decision_accepts_at_most_one
    (pivots : List (α × α)) (a b : α)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (accepts (membershipList R pivots a) = true ∧
       accepts (membershipList R pivots b) = true) := by
  rintro ⟨ha, hb⟩
  have hi := accepted_lists_intersect
    (membershipList R pivots a) (membershipList R pivots b)
    ((membership_length R pivots a).trans (membership_length R pivots b).symm)
    ha hb
  obtain ⟨p, hp⟩ := membership_intersection_witness R pivots a b hi
  exact hd p hp

end RelationApplication

theorem open_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Open occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2)
    (hc : OriginalC3 occupied a b) :
    ¬ (accepts (membershipList (Open occupied) pivots a) = true ∧
       accepts (membershipList (Open occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Open occupied) pivots a b
    ((c3_iff_disjoint_open occupied a b ha hb).mp hc)

theorem stable_closed_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Closed occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ¬ (accepts (membershipList (Closed occupied) pivots a) = true ∧
       accepts (membershipList (Closed occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Closed occupied) pivots a b
    (opposite_holes_exclude_closed_intersection occupied a b hc hab hba)

#print axioms closed_symmetric
#print axioms open_symmetric
#print axioms common_open_iff_witness
#print axioms c3_iff_disjoint_open
#print axioms opposite_holes_exclude_closed_intersection
#print axioms accepted_head_step
#print axioms accepted_lists_intersect
#print axioms mixed_step
#print axioms all_mixed_rejected
#print axioms membership_length
#print axioms membership_intersection_witness
#print axioms decision_accepts_at_most_one
#print axioms open_decision_accepts_at_most_one
#print axioms stable_closed_decision_accepts_at_most_one

end PairedPivotCore


==> anc/lean/additional-lean-companion/window-consequences/source/PairedRational.lean <==
import GeneralBoundary

namespace PairedRational
open FiniteRatSums RationalSampling ListRatCounting

def den (t : Rat) : Rat := t^2+(1-t)^2
def B (t : Rat) : Rat := t^2/den t
def rho (t : Rat) : Rat := 2*t*(1-t)

theorem den_pos (t : Rat) : 0<den t := by
  have h : (0:Rat)≤(2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold den
  grind

theorem B_mul_den (t : Rat) : B t*den t=t^2 := by
  exact Rat.div_mul_cancel (by have := den_pos t; grind)

theorem B_range (t : Rat) : 0≤B t ∧ B t≤1 := by
  have hp := den_pos t
  have he := B_mul_den t
  have hs : (0:Rat)≤t^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hu : (0:Rat)≤(1-t)^2 := Lean.Grind.OrderedRing.sq_nonneg
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := den t) ?_ hp
    grind
  · apply Rat.le_of_mul_le_mul_right (c := den t) ?_ hp
    unfold den at *
    grind

theorem rho_range (t : Rat) (h0 : 0≤t) (h1 : t≤1) : 0≤rho t ∧ rho t≤1/2 := by
  have hm := Rat.mul_nonneg h0 (show 0≤1-t by grind)
  have hs : (0:Rat)≤(2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold rho
  grind

theorem fixed_point (t : Rat) : B t=t^2+rho t*B t := by
  have he := B_mul_den t
  unfold den rho at *
  grind

theorem rational_minorant (t : Rat) (_h0 : 0≤t) (h1 : t≤1) :
    3*t-1≤2*t*B t := by
  have hp := den_pos t
  have he := congrArg (fun x : Rat => 2*t*x) (B_mul_den t)
  have hn := Rat.mul_nonneg (show 0≤1-t by grind)
    (show (0:Rat)≤(2*t-1)^2 from Lean.Grind.OrderedRing.sq_nonneg)
  apply Rat.le_of_mul_le_mul_right (c := den t) ?_ hp
  unfold den at *
  grind

theorem shifted_minorant (d t : Rat) (hd : 0<d) (ht : 1≤t) (htd : t≤d) :
    3*t-d-3≤2*t*B ((t-1)/d) := by
  have hn : d≠0 := by grind
  have he := Rat.div_mul_cancel (a := t-1) hn
  have hq0 : 0≤(t-1)/d := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  have hq1 : (t-1)/d≤1 := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  have hm := Rat.mul_le_mul_of_nonneg_left (rational_minorant _ hq0 hq1) (Rat.le_of_lt hd)
  have hb := (B_range ((t-1)/d)).1
  have hl : d*(3*((t-1)/d)-1)=3*t-3-d := by grind
  have heB := congrArg (fun x : Rat => 2*x*B ((t-1)/d)) he
  have hr : d*(2*((t-1)/d)*B ((t-1)/d))=2*(t-1)*B ((t-1)/d) := by grind
  rw [hl, hr] at hm
  grind

#print axioms den_pos
#print axioms B_mul_den
#print axioms B_range
#print axioms rho_range
#print axioms fixed_point
#print axioms rational_minorant
#print axioms shifted_minorant
end PairedRational


==> anc/lean/additional-lean-companion/window-consequences/source/PairedRow.lean <==
import PairedOpenGeometry

namespace PairedRow
open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralBoundary GridModel PairedRational
  PairedCounting PairedOpenGeometry

theorem open_rational_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    2*sum (List.finRange m) (fun s => if s=r then 0 else
      codegree (List.finRange n) (indicator A) r s*
        B ((codegree (List.finRange n) (indicator A) r s-1)/
          rowDegree (List.finRange n) (indicator A) r))≤
      total (List.finRange m) (List.finRange n) (indicator A) := by
  have h := rational_decision_bound (List.finRange n) (rowWeight (List.finRange n) A r)
    (rowWeight_normalized _ A r hd) (rowWeight_nonneg _ A r hd)
    (cells (List.finRange m) (List.finRange n) A) pairs cover
    (fun j p => openBit A (r,j) p) (open_relation_disjoint m n A pairs hc r)
  rw [sum_open_response m n A r hd, cells_card] at h
  exact h

theorem general_row_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) :
    3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r)≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+3*((m : Rat)-1) := by
  have hA : ∀ r ∈ List.finRange m, ∀ c ∈ List.finRange n,
      0≤indicator A r c ∧ indicator A r c≤1 := by
    intro r hr c hc; exact ratBit_range _
  have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1) r (finRange_mem r)
  have hE := total_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1)
  have hm : (1:Rat)≤(m : Rat) := by
    have hmN : (1:Nat)≤m := by
      have h := r.isLt
      omega
    exact Rat.natCast_le_natCast.mpr hmN
  by_cases hz : rowDegree (List.finRange n) (indicator A) r=0
  · have ht : ∀ s ∈ List.finRange m, codegree (List.finRange n) (indicator A) r s=0 := by
      intro s hs
      have h := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
        r s (finRange_mem r) hs
      grind
    rw [sum_congr (List.finRange m) _ (fun _ => 0) ht, sum_const, hz]
    grind
  · have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by grind
    let d := rowDegree (List.finRange n) (indicator A) r
    let phi := fun s => if s=r then (0:Rat) else codegree (List.finRange n) (indicator A) r s*
      B ((codegree (List.finRange n) (indicator A) r s-1)/d)
    have hp : ∀ s ∈ List.finRange m,
        3*codegree (List.finRange n) (indicator A) r s-d-3≤2*phi s+(2*d-3)*flag s r := by
      intro s hs
      by_cases hsr : s=r
      · subst s
        rw [codegree_self]
        simp only [phi, if_pos rfl, flag_self]
        dsimp [d]
        grind
      · rw [flag_ne s r hsr]
        have ht := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
          r s (finRange_mem r) hs
        by_cases hzero : codegree (List.finRange n) (indicator A) r s=0
        · simp only [phi, if_neg hsr, hzero, Rat.zero_mul]
          dsimp [d]
          grind
        · obtain ⟨k,hk⟩ := codegree_integral m n A r s
          have hkpos : 1≤k := by
            apply Classical.byContradiction
            intro h
            have hk0 : k=0 := by omega
            rw [hk0] at hk
            exact hzero hk
          have hge : (1:Rat)≤codegree (List.finRange n) (indicator A) r s := by
            rw [hk]
            exact Rat.natCast_le_natCast.mpr hkpos
          have h := shifted_minorant _ _ hpos hge ht.2
          simpa only [phi, if_neg hsr, d, Rat.mul_zero, Rat.add_zero, Rat.mul_assoc] using h
    have hsum := sum_le (List.finRange m) _ _ hp
    have hflag : sum (List.finRange m) (fun s => flag s r)=1 := by
      have h := sum_single (List.finRange m) r (fun _ => (1:Rat))
        (finRange_nodup m) (finRange_mem r)
      simpa only [Rat.one_mul] using h
    rw [sum_sub, sum_sub, sum_mul_left, sum_const, sum_const,
      sum_add, sum_mul_left, sum_mul_left, hflag] at hsum
    simp only [List.length_finRange] at hsum
    have hb := open_rational_bound m n A pairs cover hc r hpos
    change 2*sum (List.finRange m) phi≤_ at hb
    dsimp [d] at hsum
    grind

#print axioms open_rational_bound
#print axioms general_row_bound
end PairedRow


==> anc/lean/additional-lean-companion/window-consequences/source/RationalMinorant.lean <==
import Std

/-! Exact rational algebra of the finite five/seven majority certificate.
This module does not assume or formalize a sampling interpretation. -/

namespace PairedPivotAlgebra

def f5 (t : Rat) : Rat := 10*t^4 - 15*t^5 + 6*t^6
def f7 (t : Rat) : Rat := 35*t^5 - 84*t^6 + 70*t^7 - 20*t^8
def f (t : Rat) : Rat := 6*t^4 + 5*t^5 - 30*t^6 + 28*t^7 - 8*t^8

def bernsteinP (t : Rat) : Rat :=
  (1-t)^5 + 7*t*(1-t)^4 + 20*t^2*(1-t)^3 +
    26*t^3*(1-t)^2 + 9*t^4*(1-t) + t^5

theorem mixture_identity (t : Rat) : f t = (3/5 : Rat)*f5 t+(2/5 : Rat)*f7 t := by
  unfold f f5 f7
  grind

theorem factor_identity (t : Rat) :
    2*f t-3*t+1=(1-t)*(2*t-1)^2*bernsteinP t := by
  unfold f bernsteinP
  grind

theorem rat_pow_nonneg (a : Rat) (ha : 0 ≤ a) (k : Nat) : 0 ≤ a^k := by
  induction k with
  | zero => change (0 : Rat) ≤ 1; decide
  | succ k ih =>
    rw [Rat.pow_succ]
    exact Rat.mul_nonneg ih ha

theorem monomial_nonneg (c a b : Rat) (i j : Nat)
    (hc : 0 ≤ c) (ha : 0 ≤ a) (hb : 0 ≤ b) :
    0 ≤ c*a^i*b^j := by
  exact Rat.mul_nonneg (Rat.mul_nonneg hc (rat_pow_nonneg a ha i))
    (rat_pow_nonneg b hb j)

theorem bernstein_nonneg (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    0 ≤ bernsteinP t := by
  have hb : 0 ≤ 1-t := by grind
  have h₀ := rat_pow_nonneg (1-t) hb 5
  have h₁ := monomial_nonneg 7 t (1-t) 1 4 (by decide) h0 hb
  have h₂ := monomial_nonneg 20 t (1-t) 2 3 (by decide) h0 hb
  have h₃ := monomial_nonneg 26 t (1-t) 3 2 (by decide) h0 hb
  have h₄ := monomial_nonneg 9 t (1-t) 4 1 (by decide) h0 hb
  have h₅ := rat_pow_nonneg t h0 5
  unfold bernsteinP
  grind

theorem finite_majority_minorant (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    (3*t-1)/2 ≤ f t := by
  have hb : 0 ≤ 1-t := by grind
  have hs : (0 : Rat) ≤ (2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hp := bernstein_nonneg t h0 h1
  have hn := Rat.mul_nonneg (Rat.mul_nonneg hb hs) hp
  have hi := factor_identity t
  rw [← hi] at hn
  apply Rat.le_of_mul_le_mul_right (c := 2) ?_ (by decide)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)]
  grind

theorem finite_majority_minorant_twice (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    3*t-1 ≤ 2*f t := by
  have h := Rat.mul_le_mul_of_nonneg_right (finite_majority_minorant t h0 h1)
    (by decide : (0 : Rat) ≤ 2)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)] at h
  grind

#print axioms mixture_identity
#print axioms factor_identity
#print axioms rat_pow_nonneg
#print axioms monomial_nonneg
#print axioms bernstein_nonneg
#print axioms finite_majority_minorant
#print axioms finite_majority_minorant_twice

end PairedPivotAlgebra


==> anc/lean/additional-lean-companion/window-consequences/source/RationalSampling.lean <==
import FiniteRatSums
import MajorityCounting
import RationalMinorant

/-! Finite weighted iid sampling; no measure theory or limits. -/

namespace RationalSampling

open FiniteRatSums MajorityCounting PairedPivotAlgebra

universe u v

def ratBit (b : Bool) : Rat := if b then 1 else 0

def expect {α : Type u} (xs : List α) (w f : α → Rat) : Rat :=
  sum xs (fun x => w x*f x)

theorem expect_congr {α : Type u} (xs : List α) (w f g : α → Rat)
    (h : ∀ x ∈ xs, f x=g x) : expect xs w f=expect xs w g := by
  apply sum_congr xs
  intro x hx
  rw [h x hx]

theorem expect_add {α : Type u} (xs : List α) (w f g : α → Rat) :
    expect xs w (fun x => f x+g x)=expect xs w f+expect xs w g := by
  unfold expect
  rw [sum_congr xs _ (fun x => w x*f x+w x*g x) (by intro x hx; grind)]
  exact sum_add xs _ _

theorem expect_mul_left {α : Type u} (xs : List α) (w f : α → Rat) (c : Rat) :
    expect xs w (fun x => c*f x)=c*expect xs w f := by
  unfold expect
  rw [sum_congr xs _ (fun x => c*(w x*f x)) (by intro x hx; grind)]
  exact sum_mul_left xs c _

theorem expect_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (c : Rat) : expect xs w (fun _ => c)=c := by
  unfold expect
  rw [sum_mul_right, hn]
  grind

theorem expect_le {α : Type u} (xs : List α) (w f g : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (h : ∀ x ∈ xs, f x≤g x) :
    expect xs w f≤expect xs w g := by
  exact sum_le xs _ _ (fun x hx => Rat.mul_le_mul_of_nonneg_left (h x hx) (hw x hx))

theorem expect_if {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (a b : Rat) :
    expect xs w (fun x => if h x then a else b)=
      expect xs w (fun x => ratBit (h x))*a+
        (1-expect xs w (fun x => ratBit (h x)))*b := by
  unfold expect
  rw [sum_congr xs _ (fun x =>
      a*(w x*ratBit (h x))+b*(w x-w x*ratBit (h x)))
    (by intro x hx; cases hh : h x <;> simp only [hh, ratBit] <;> grind)]
  rw [sum_add, sum_mul_left, sum_mul_left, sum_sub, hn]
  grind

theorem expect_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (f : α → β → Rat) :
    expect xs w (fun x => sum ys (f x))=
      sum ys (fun y => expect xs w (fun x => f x y)) := by
  unfold expect
  rw [sum_congr xs _ _ (fun x _ => (sum_mul_left ys (w x) (f x)).symm)]
  exact sum_swap xs ys _

def iid {α : Type u} (xs : List α) (w : α → Rat) : Nat → (List α → Rat) → Rat
  | 0, f => f []
  | k+1, f => expect xs w (fun x => iid xs w k (fun rest => f (x::rest)))

def boolIid (t : Rat) : Nat → (List Bool → Rat) → Rat
  | 0, f => f []
  | k+1, f => t*boolIid t k (fun rest => f (true::rest))+
      (1-t)*boolIid t k (fun rest => f (false::rest))

theorem iid_congr {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) (h : ∀ vs, f vs=g vs) : iid xs w k f=iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_congr xs w
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_add {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) :
    iid xs w k (fun vs => f vs+g vs)=iid xs w k f+iid xs w k g := by
  induction k generalizing f g with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = expect xs w _+expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)) (fun vs => g (x::vs)))]
    exact expect_add xs w _ _

theorem iid_mul_left {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f : List α → Rat) (c : Rat) :
    iid xs w k (fun vs => c*f vs)=c*iid xs w k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = c*expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)))]
    exact expect_mul_left xs w _ c

theorem iid_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (k : Nat) (c : Rat) : iid xs w k (fun _ => c)=c := by
  induction k with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=c
    rw [expect_congr xs w _ (fun _ => c) (fun _ _ => ih)]
    exact expect_const xs w hn c

theorem iid_le {α : Type u} (xs : List α) (w : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (k : Nat) (f g : List α → Rat)
    (h : ∀ vs, f vs≤g vs) : iid xs w k f≤iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_le xs w _ _ hw
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (k : Nat)
    (f : List α → β → Rat) :
    iid xs w k (fun vs => sum ys (f vs))=
      sum ys (fun y => iid xs w k (fun vs => f vs y)) := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=sum ys _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs y => f (x::vs) y))]
    exact expect_sum xs ys w _

theorem iid_boolean_pushforward {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (k : Nat) (f : List Bool → Rat) :
    iid xs w k (fun vs => f (vs.map h))=
      boolIid (expect xs w (fun x => ratBit (h x))) k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    let t := expect xs w (fun x => ratBit (h x))
    change expect xs w _ = t*boolIid t k (fun vs => f (true::vs))+
      (1-t)*boolIid t k (fun vs => f (false::vs))
    simp only [List.map_cons]
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (h x::vs)))]
    rw [expect_congr xs w _ (fun x => if h x then
        boolIid t k (fun vs => f (true::vs)) else boolIid t k (fun vs => f (false::vs)))
      (by intro x hx; cases hh : h x <;> simp [hh, t])]
    exact expect_if xs w hn h _ _

def majorityValue (vs : List Bool) : Rat := ratBit (majority vs)

theorem bernoulli_five (t : Rat) :
    boolIid t 5 majorityValue=10*t^3-15*t^4+6*t^5 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem bernoulli_seven (t : Rat) :
    boolIid t 7 majorityValue=35*t^4-84*t^5+70*t^6-20*t^7 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem five_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 5 (fun vs => majorityValue (vs.map h))=
      10*(expect xs w (fun x => ratBit (h x)))^3-
      15*(expect xs w (fun x => ratBit (h x)))^4+
      6*(expect xs w (fun x => ratBit (h x)))^5 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_five]

theorem seven_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 7 (fun vs => majorityValue (vs.map h))=
      35*(expect xs w (fun x => ratBit (h x)))^4-
      84*(expect xs w (fun x => ratBit (h x)))^5+
      70*(expect xs w (fun x => ratBit (h x)))^6-
      20*(expect xs w (fun x => ratBit (h x)))^7 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_seven]

#print axioms expect_if
#print axioms iid_const
#print axioms iid_le
#print axioms iid_sum
#print axioms iid_boolean_pushforward
#print axioms bernoulli_five
#print axioms bernoulli_seven
#print axioms five_sampling_formula
#print axioms seven_sampling_formula

end RationalSampling


==> anc/lean/additional-lean-companion/window-consequences/source/ReciprocalGeometry.lean <==
import MaximumColumns
import SafePoolMatching

/-! Corrected full-occupancy geometry allowing removed-anchor singleton rows. -/
namespace UniversalThird

open OriginalAugmented EvenParity PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel TerminalBases

structure TypedColumns (m n s : Nat) where
  oldCol : Fin 3 × Fin s → Fin n
  oldCol_injective : ∀ a b, oldCol a=oldCol b → a=b
  rowType : Fin m → Option (Fin 3)

structure TypedSupports {m n s : Nat} (D : TypedColumns m n s) (B : OriginalAugmented.Matrix m n) : Prop where
  typed_old : ∀ r k, D.rowType r=some k → ∀ a i, B r (D.oldCol (a,i))=true → a≠k
  typed_pair_old : ∀ r k, D.rowType r=some k → degree B r=2 →
    ∀ c, B r c=true → ∃ a i, c=D.oldCol (a,i)

def ReciprocalPair {m n s : Nat} (D : TypedColumns m n s) (B : OriginalAugmented.Matrix m n) (p : Pair m n) : Prop :=
  ∃ a b : Fin 3, ∃ i j : Fin s, a≠b ∧
    D.rowType p.1.1=some a ∧ p.1.2=D.oldCol (b,i) ∧
    D.rowType p.2.1=some b ∧ p.2.2=D.oldCol (a,j) ∧
    B p.1.1 p.1.2=false ∧ B p.2.1 p.2.2=false ∧
    (degree B p.1.1=2 ∨ degree B p.2.1=2)

def familySelected {m n : Nat} (ps : List (Pair m n)) : OriginalAugmented.Matrix m n :=
  fun r c => decide ((r,c)∈flattenPairs ps)

theorem family_selected_iff {m n : Nat} (ps : List (Pair m n)) (r : Fin m) (c : Fin n) :
    familySelected ps r c=true ↔ (r,c)∈flattenPairs ps := by simp [familySelected]

theorem family_selected_support {m n s : Nat} (D : TypedColumns m n s) (B : OriginalAugmented.Matrix m n)
    (ps : List (Pair m n)) (hps : ∀ p∈ps, ReciprocalPair D B p)
    (r : Fin m) (c : Fin n) (hc : familySelected ps r c=true) :
    ∃ k a i, D.rowType r=some k ∧ c=D.oldCol (a,i) ∧ a≠k ∧ B r c=false := by
  obtain ⟨p,hp,he⟩ := (ConstructionFrame.flatten_mem _ _).mp ((family_selected_iff ps r c).mp hc)
  obtain ⟨a,b,i,j,hab,hr1,hc1,hr2,hc2,hB1,hB2,_⟩ := hps p hp
  rcases he with he | he
  · have hr := congrArg Prod.fst he
    have hh := congrArg Prod.snd he
    dsimp only at hr hh
    exact ⟨a,b,i,by rw [hr]; exact hr1,hh.trans hc1,Ne.symm hab,by simpa only [hr,hh] using hB1⟩
  · have hr := congrArg Prod.fst he
    have hh := congrArg Prod.snd he
    dsimp only at hr hh
    exact ⟨b,a,j,by rw [hr]; exact hr2,hh.trans hc2,hab,by simpa only [hr,hh] using hB2⟩

theorem typed_full_old_color {m n s : Nat} (D : TypedColumns m n s) (B : OriginalAugmented.Matrix m n)
    (ps : List (Pair m n)) (hs : TypedSupports D B) (hps : ∀ p∈ps, ReciprocalPair D B p)
    (r : Fin m) (k a : Fin 3) (i : Fin s) (hr : D.rowType r=some k)
    (hc : full B (familySelected ps) r (D.oldCol (a,i))=true) : a≠k := by
  rcases (full_iff B (familySelected ps) _ _).mp hc with hB | hA
  · exact hs.typed_old r k hr a i hB
  · obtain ⟨l,b,j,hl,hcol,hne,_⟩ := family_selected_support D B ps hps r _ hA
    have he : l=k := by rw [hr] at hl; exact Option.some.inj hl.symm
    have hcolor := congrArg Prod.fst (D.oldCol_injective _ _ hcol)
    dsimp only at hcolor
    exact hcolor ▸ (he ▸ hne)

theorem full_pair_row_old {m n s : Nat} (D : TypedColumns m n s) (B : OriginalAugmented.Matrix m n)
    (ps : List (Pair m n)) (hs : TypedSupports D B) (hps : ∀ p∈ps, ReciprocalPair D B p)
    (r : Fin m) (k : Fin 3) (hr : D.rowType r=some k) (hd : degree B r=2)
    (c : Fin n) (hc : full B (familySelected ps) r c=true) : ∃ a i, c=D.oldCol (a,i) := by
  rcases (full_iff B (familySelected ps) _ _).mp hc with hB | hA
  · exact hs.typed_pair_old r k hr hd c hB
  · obtain ⟨_,a,i,_,hcol,_⟩ := family_selected_support D B ps hps r c hA
    exact ⟨a,i,hcol⟩

theorem full_bare_base {m n s : Nat} (D : TypedColumns m n s) (B : OriginalAugmented.Matrix m n)
    (ps : List (Pair m n)) (hps : ∀ p∈ps, ReciprocalPair D B p)
    (r : Fin m) (hr : D.rowType r=none) (c : Fin n)
    (hc : full B (familySelected ps) r c=true) : B r c=true := by
  rcases (full_iff B (familySelected ps) _ _).mp hc with hB | hA
  · exact hB
  · obtain ⟨k,_,_,hk,_⟩ := family_selected_support D B ps hps r c hA
    rw [hr] at hk
    cases hk

theorem distinct_old_colors {m n s : Nat} (D : TypedColumns m n s)
    (a b : Fin 3) (i j : Fin s) (hab : a≠b) : D.oldCol (a,i)≠D.oldCol (b,j) := by
  intro he
  exact hab (congrArg Prod.fst (D.oldCol_injective _ _ he))

theorem classification_no_three {m n : Nat} (B : OriginalAugmented.Matrix m n) (hB : Classification B)
    (r : Fin m) (c d e : Fin n) (hcd : c≠d) (hce : c≠e) (hde : d≠e) :
    ¬(B r c=true ∧ B r d=true ∧ B r e=true) := by
  rintro ⟨hc,hd,he⟩
  rcases hB.row_supports r with ⟨u,hu⟩ | ⟨u,v,huv,hu⟩
  · have h1 := (hu c).mp hc
    have h2 := (hu d).mp hd
    exact hcd (h1.trans h2.symm)
  · have h1 := (hu c).mp hc
    have h2 := (hu d).mp hd
    have h3 := (hu e).mp he
    grind

/-- No removed column can be common to the endpoints because one endpoint
is a typed pair row. Bare rows cannot supply three distinct witness columns. -/
theorem reciprocal_no_five {m n s : Nat} (D : TypedColumns m n s) (B : OriginalAugmented.Matrix m n)
    (ps : List (Pair m n)) (hB : Classification B) (hs : TypedSupports D B)
    (hps : ∀ p∈ps, ReciprocalPair D B p) (p : Pair m n) (hp : p∈ps)
    (x : Fin m) (y : Fin n) :
    ¬Five (fun r c => full B (familySelected ps) r c=true) p.1 p.2 (x,y) := by
  rintro ⟨hxy,hx1,hx2,h1y,h2y⟩
  obtain ⟨a,b,i,j,hab,hr1,hc1,hr2,hc2,_,_,hP⟩ := hps p hp
  have hyold : ∃ c k, y=D.oldCol (c,k) := by
    rcases hP with hP | hP
    · exact full_pair_row_old D B ps hs hps p.1.1 a hr1 hP y h1y
    · exact full_pair_row_old D B ps hs hps p.2.1 b hr2 hP y h2y
  obtain ⟨c,k,hy⟩ := hyold
  rw [hy] at hxy h1y h2y
  have hca := typed_full_old_color D B ps hs hps p.1.1 a c k hr1 h1y
  have hcb := typed_full_old_color D B ps hs hps p.2.1 b c k hr2 h2y
  rw [hc1] at hx1
  rw [hc2] at hx2
  cases hx : D.rowType x with
  | none =>
    have hf1 := full_bare_base D B ps hps x hx _ hx1
    have hf2 := full_bare_base D B ps hps x hx _ hx2
    have hf3 := full_bare_base D B ps hps x hx _ hxy
    exact classification_no_three B hB x (D.oldCol (b,i)) (D.oldCol (a,j)) (D.oldCol (c,k))
      (distinct_old_colors D b a i j (Ne.symm hab))
      (distinct_old_colors D b c i k (Ne.symm hcb))
      (distinct_old_colors D a c j k (Ne.symm hca)) ⟨hf1,hf2,hf3⟩
  | some t =>
    have hbt := typed_full_old_color D B ps hs hps x t b i hx hx1
    have hat := typed_full_old_color D B ps hs hps x t a j hx hx2
    have hct := typed_full_old_color D B ps hs hps x t c k hx hxy
    have heq := ConstructionFrame.third_color_unique a b c t hab hca hcb (Ne.symm hat) (Ne.symm hbt)
    exact hct heq

theorem reciprocal_cross_holes {m n s : Nat} (D : TypedColumns m n s) (B : OriginalAugmented.Matrix m n)
    (ps : List (Pair m n)) (hs : TypedSupports D B) (hps : ∀ p∈ps, ReciprocalPair D B p)
    (p : Pair m n) (hp : p∈ps) :
    ¬full B (familySelected ps) p.1.1 p.2.2=true ∧ ¬full B (familySelected ps) p.2.1 p.1.2=true := by
  obtain ⟨a,b,i,j,_,hr1,hc1,hr2,hc2,_⟩ := hps p hp
  constructor
  · intro h
    rw [hc2] at h
    exact typed_full_old_color D B ps hs hps p.1.1 a a j hr1 h rfl
  · intro h
    rw [hc1] at h
    exact typed_full_old_color D B ps hs hps p.2.1 b b i hr2 h rfl

theorem family_cover {m n : Nat} (ps : List (Pair m n)) (hN : (flattenPairs ps).Nodup) :
    (cells (List.finRange m) (List.finRange n) (familySelected ps)).Perm (flattenPairs ps) := by
  apply List.perm_iff_count.mpr
  intro p
  rw [(occupied_cells_nodup m n (familySelected ps)).count,hN.count]
  simp only [occupied_cells_mem,family_selected_iff]

/-- Conditional geometry component, not the universal existence theorem:
reciprocal family specifications imply actual original admissibility. -/
theorem reciprocal_family_admissible {m n s : Nat} (D : TypedColumns m n s) (B : OriginalAugmented.Matrix m n)
    (ps : List (Pair m n)) (hc4 : C4Free B) (hB : Classification B) (hs : TypedSupports D B)
    (hN : (flattenPairs ps).Nodup) (hps : ∀ p∈ps, ReciprocalPair D B p) :
    Admissible B (familySelected ps) ps := by
  refine ⟨hc4,?_,family_cover ps hN,?_,?_⟩
  · intro r c hfixed
    cases hA : familySelected ps r c with
    | false => rfl
    | true =>
      obtain ⟨_,_,_,_,_,_,hz⟩ := family_selected_support D B ps hps r c hA
      rw [hfixed] at hz
      cases hz
  · intro p hp _ _ h
    exact (reciprocal_cross_holes D B ps hs hps p hp).1 h.1
  · intro p hp x y _ _ _ _
    exact reciprocal_no_five D B ps hB hs hps p hp x y

#print axioms family_selected_support
#print axioms classification_no_three
#print axioms reciprocal_no_five
#print axioms reciprocal_cross_holes
#print axioms family_cover
#print axioms reciprocal_family_admissible
end UniversalThird


==> anc/lean/additional-lean-companion/window-consequences/source/RowPartitions.lean <==
import ColoredRowCounts
import ThreeTypeLists

/-! Finite filter partitions and lookup typing of actual row lists. -/
namespace UniversalThird

open OriginalAugmented EvenParity GridModel

def rowsWith (m : Nat) (P : Fin m → Bool) : List (Fin m) := (List.finRange m).filter P

theorem count_rowsWith (m : Nat) (P : Fin m → Bool) (r : Fin m) : (rowsWith m P).count r=bit (P r) := by
  have hn : (rowsWith m P).Nodup := List.Pairwise.filter _ (finRange_nodup m)
  rw [hn.count]
  simp [rowsWith,List.mem_filter,finRange_mem,bit]

theorem count_flatMap {α β : Type} [BEq β] (xs : List α) (f : α → List β) (b : β) :
    (xs.flatMap f).count b=nsum xs (fun x => (f x).count b) := by
  induction xs with
  | nil => rfl
  | cons a xs ih => simp [List.count_append,nsum,ih]

theorem filters_partition (m : Nat) (Ps : List (Fin m → Bool)) (Q : Fin m → Bool)
    (h : ∀ r, nsum Ps (fun P => bit (P r))=bit (Q r)) :
    (Ps.flatMap (rowsWith m)).Perm (rowsWith m Q) := by
  apply List.perm_iff_count.mpr
  intro r
  rw [count_flatMap,count_rowsWith]
  rw [nsum_congr Ps _ (fun P => bit (P r)) (fun P _ => count_rowsWith m P r)]
  exact h r

def typeOfLists {m : Nat} (T : ThreeLists (Fin m)) (r : Fin m) : Option (Fin 3) :=
  if r∈T.a then some 0 else if r∈T.b then some 1 else if r∈T.c then some 2 else none

theorem typeOfLists_iff {m : Nat} (T : ThreeLists (Fin m)) (hN : (reunite T).Nodup) (r : Fin m) (i : Fin 3) :
    typeOfLists T r=some i ↔ r∈colorList T i := by
  have hab : r∈T.a → r∈T.b → False := by
    intro ha hb
    exact color_lists_disjoint T hN 0 1 (by decide) r (by simpa [colorList] using ha) (by simpa [colorList] using hb)
  have hac : r∈T.a → r∈T.c → False := by
    intro ha hc
    exact color_lists_disjoint T hN 0 2 (by decide) r (by simpa [colorList] using ha) (by simpa [colorList] using hc)
  have hbc : r∈T.b → r∈T.c → False := by
    intro hb hc
    exact color_lists_disjoint T hN 1 2 (by decide) r (by simpa [colorList] using hb) (by simpa [colorList] using hc)
  by_cases ha : r∈T.a <;> by_cases hb : r∈T.b <;> by_cases hc : r∈T.c <;>
    rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl <;>
    simp_all [typeOfLists,colorList]

theorem typed_rows_perm {m : Nat} (T : ThreeLists (Fin m)) (hN : (reunite T).Nodup) (i : Fin 3) :
    (rowsWith m (fun r => decide (typeOfLists T r=some i))).Perm (colorList T i) := by
  apply List.perm_iff_count.mpr
  intro r
  rw [count_rowsWith,(color_list_nodup T hN i).count]
  simp [bit,typeOfLists_iff T hN r i]

theorem typed_rows_count {m : Nat} (T : ThreeLists (Fin m)) (hN : (reunite T).Nodup) (i : Fin 3) :
    (rowsWith m (fun r => decide (typeOfLists T r=some i))).length=(colorList T i).length :=
  (typed_rows_perm T hN i).length_eq

theorem onCols_three {m n : Nat} (B : Matrix m n) (T : ThreeLists (Fin n)) (r : Fin m) :
    onCols B (reunite T) r=onCols B T.a r+onCols B T.b r+onCols B T.c r := by
  unfold reunite
  rw [onCols_append,onCols_append]

theorem three_counts_bound {m n : Nat} (B : Matrix m n) (T : ThreeLists (Fin n))
    (hN : (reunite T).Nodup) (r : Fin m) :
    onCols B T.a r+onCols B T.b r+onCols B T.c r≤degree B r := by
  rw [←onCols_three]
  exact onCols_bound B (reunite T) hN r

theorem singleton_partition_bits (d a b c : Nat) (h : a+b+c≤d) :
    bit (decide (d=1 ∧ a=1))+bit (decide (d=1 ∧ b=1))+bit (decide (d=1 ∧ c=1))+
      bit (decide (d=1 ∧ a+b+c=0))=bit (decide (d=1)) := by
  by_cases hd : d=1
  · subst d
    have ha : a=0 ∨ a=1 := by omega
    have hb : b=0 ∨ b=1 := by omega
    have hc : c=0 ∨ c=1 := by omega
    rcases ha with rfl | rfl <;> rcases hb with rfl | rfl <;> rcases hc with rfl | rfl <;>
      simp_all [bit]
  · simp [hd,bit]

theorem pair_partition_bits (a b c : Nat) (h : a+b+c≤2) :
    bit (decide (0<b ∧ 0<c))+bit (decide (0<c ∧ 0<a))+bit (decide (0<a ∧ 0<b))+
      bit (decide (a=2))+bit (decide (b=2))+bit (decide (c=2))=bit (decide (a+b+c=2)) := by
  have ha : a=0 ∨ a=1 ∨ a=2 := by omega
  have hb : b=0 ∨ b=1 ∨ b=2 := by omega
  have hc : c=0 ∨ c=1 ∨ c=2 := by omega
  rcases ha with rfl | rfl | rfl <;> rcases hb with rfl | rfl | rfl <;> rcases hc with rfl | rfl | rfl <;>
    simp_all [bit]

theorem singleton_lists_partition {m n : Nat} (B : Matrix m n) (T : ThreeLists (Fin n))
    (hN : (reunite T).Nodup) :
    (singleRowsIn B T.a ++ singleRowsIn B T.b ++ singleRowsIn B T.c ++ singleRowsOut B (reunite T)).Perm
      (rowsWith m (fun r => decide (degree B r=1))) := by
  have h := filters_partition m
    [fun r => decide (degree B r=1 ∧ onCols B T.a r=1),
     fun r => decide (degree B r=1 ∧ onCols B T.b r=1),
     fun r => decide (degree B r=1 ∧ onCols B T.c r=1),
     fun r => decide (degree B r=1 ∧ onCols B (reunite T) r=0)]
    (fun r => decide (degree B r=1)) (by
      intro r
      simp only [nsum]
      rw [onCols_three]
      have h := singleton_partition_bits (degree B r) (onCols B T.a r) (onCols B T.b r) (onCols B T.c r)
        (three_counts_bound B T hN r)
      omega)
  simpa [List.append_assoc,rowsWith,singleRowsIn,singleRowsOut] using h

def rowCategories {m n : Nat} (B : Matrix m n) (T : ThreeLists (Fin n)) : List (Fin m → Bool) :=
  [fun r => decide (0<onCols B T.b r ∧ 0<onCols B T.c r),
   fun r => decide (0<onCols B T.c r ∧ 0<onCols B T.a r),
   fun r => decide (0<onCols B T.a r ∧ 0<onCols B T.b r),
   fun r => decide (onCols B T.a r=2),fun r => decide (onCols B T.b r=2),fun r => decide (onCols B T.c r=2),
   fun r => decide (degree B r=1 ∧ onCols B T.a r=1),
   fun r => decide (degree B r=1 ∧ onCols B T.b r=1),
   fun r => decide (degree B r=1 ∧ onCols B T.c r=1),
   fun r => decide (degree B r=1 ∧ onCols B (reunite T) r=0)]

theorem all_categories_partition {m n : Nat} (B : Matrix m n) (hB : TerminalBases.Classification B)
    (T : ThreeLists (Fin n)) (hN : (reunite T).Nodup) :
    ((rowCategories B T).flatMap (rowsWith m)).Perm
      (rowsWith m (fun r => decide (onCols B (reunite T) r=2 ∨ degree B r=1))) := by
  apply filters_partition
  intro r
  have hbound := three_counts_bound B T hN r
  have hd : degree B r≤2 := by rcases hB.row_degrees r with h | h <;> omega
  have hp := pair_partition_bits (onCols B T.a r) (onCols B T.b r) (onCols B T.c r) (by omega)
  have hs := singleton_partition_bits (degree B r) (onCols B T.a r) (onCols B T.b r) (onCols B T.c r) hbound
  simp only [rowCategories,nsum]
  rw [onCols_three]
  have hex : bit (decide (onCols B T.a r+onCols B T.b r+onCols B T.c r=2))+
      bit (decide (degree B r=1))=
      bit (decide (onCols B T.a r+onCols B T.b r+onCols B T.c r=2 ∨ degree B r=1)) := by
    by_cases h1 : onCols B T.a r+onCols B T.b r+onCols B T.c r=2 <;>
      by_cases h2 : degree B r=1 <;> simp_all [bit] <;> omega
  omega

#print axioms filters_partition
#print axioms typeOfLists_iff
#print axioms typed_rows_perm
#print axioms singleton_lists_partition
#print axioms all_categories_partition
end UniversalThird


==> anc/lean/additional-lean-companion/window-consequences/source/SafeFrameCapacity.lean <==
import ColoredRowCounts
import WindowArithmetic

namespace UniversalThird

open OriginalAugmented EvenParity TerminalBases GridModel

variable {m n s : Nat}

def pairTypeRows (D : ConstructionFrame.Data m n s) (B : Matrix m n) (a : Fin 3) : List (Fin m) :=
  (ConstructionFrame.rowList D a).filter (fun r => decide (degree B r=2))
def pairTypeCount (D : ConstructionFrame.Data m n s) (B : Matrix m n) (a : Fin 3) : Nat :=
  (pairTypeRows D B a).length

def pairFixedRows (B : Matrix m n) (c : Fin n) : List (Fin m) :=
  (List.finRange m).filter (fun r => decide (degree B r=2) && B r c)

theorem pair_fixed_column_count (B : Matrix m n) (hc4 : C4Free B) (hB : Classification B) (c : Fin n) :
    (pairFixedRows B c).length=n-1 := by
  have hcount : (pairFixedRows B c).length=columnCover B c := by
    unfold pairFixedRows
    rw [←nsum_bit_filter]
    change fsum m _=fsum m _
    apply fsum_congr
    intro r
    rcases hB.row_degrees r with hd | hd <;> cases hb : B r c <;> simp [hd,hb,bit,rowCover]
  have hleave : leaveDegree B c=0 := by
    unfold leaveDegree
    rw [fsum_congr n _ (fun _ => 0)]
    · simp [fsum_const]
    · intro d
      by_cases hd : d=c
      · simp [hd]
      · rw [classified_common_one B hc4 hB c d (Ne.symm hd)]
        simp [hd]
  have h := leave_cover_identity B hc4 c
  rw [hleave,←hcount] at h
  omega

theorem pairFiber_length_rows (D : ConstructionFrame.Data m n s) (B : Matrix m n)
    (a b : Fin 3) (i : Fin s) :
    (pairFiber D B a b i).length=
      ((pairTypeRows D B a).filter (fun r => !(B r (D.oldCol (b,i))))).length := by
  simp [pairFiber,ConstructionFrame.fiberCells,ConstructionFrame.fiberRows,pairTypeRows,
    List.filter_map,List.filter_filter,Bool.and_comm]

theorem pairFiber_capacity (D : ConstructionFrame.Data m n s) (B : Matrix m n)
    (hc4 : C4Free B) (hB : Classification B) (a b : Fin 3) (i : Fin s) :
    pairTypeCount D B a≤(pairFiber D B a b i).length+n := by
  let c := D.oldCol (b,i)
  have hpart := ConstructionFrame.filter_partition_length (pairTypeRows D B a) (fun r => B r c)
  rw [←pairFiber_length_rows] at hpart
  have hsub : ((pairTypeRows D B a).filter (fun r => B r c)).length≤(pairFixedRows B c).length := by
    apply ConstructionFrame.nodup_subset_length _ _
      (List.Pairwise.filter _ (List.Pairwise.filter _ (List.Pairwise.filter _ (finRange_nodup m))))
      (List.Pairwise.filter _ (finRange_nodup m))
    intro r hr
    have hcell := (List.mem_filter.mp hr).2
    have hdeg := (List.mem_filter.mp (List.mem_filter.mp hr).1).2
    exact List.mem_filter.mpr ⟨finRange_mem r,by simp [hdeg,hcell]⟩
  rw [pair_fixed_column_count B hc4 hB c] at hsub
  unfold pairTypeCount
  omega

theorem missing_pair_rows_bound (n s r : Nat) (hn : n=3*s+r) (hr : r≤4) :
    pairCapacity n≤3*pairPerType s+4*n := by
  have hM := twice_capacity n
  have hN := UnrestrictedUniform.degree_square_identity n
  have hP := pair_per_type_identity s
  have hR := Nat.mul_le_mul_left (2*n) hr
  have he : 2*pairCapacity n+(r^2+r)=6*pairPerType s+2*n*r := by
    simp only [Nat.pow_two] at hN hP ⊢
    grind
  omega

theorem minimum_type_count_bound (D : ConstructionFrame.Data m n s) (mS r : Nat)
    (hn : n=3*s+r) (hr : r≤4) (hn1 : 1≤n)
    (hm : m=pairCapacity n+mS)
    (ht : ∀ a, ConstructionFrame.typeCount D a=pairPerType s+balancedCapacity mS a) :
    m≤3*ConstructionFrame.minTypeCount D+6*n := by
  have hM := missing_pair_rows_bound n s r hn hr
  have h0 := ht 0
  have h1 := ht 1
  have h2 := ht 2
  have hq0 := (balanced_capacity_range mS 0).1
  have hq1 := (balanced_capacity_range mS 1).1
  have hq2 := (balanced_capacity_range mS 2).1
  unfold ConstructionFrame.minTypeCount
  omega

/-- The numeric fiber-capacity premises are derived from exact typed-row
counts and the actual terminal-base pair incidence bound. -/
theorem structured_window_bound (D : ConstructionFrame.Data m n s) (B : Matrix m n)
    (hB : MaximumBase B) (hn5 : 5≤n) (hm : pairCapacity n≤m) (r : Nat)
    (hn : n=3*s+r) (hr : r≤4) (hs : TypedSupports (forgetFrame D) B)
    (ht : ∀ a, ConstructionFrame.typeCount D a=pairPerType s+balancedCapacity (m-pairCapacity n) a)
    (hp : ∀ a, pairPerType s≤pairTypeCount D B a) :
    n*min m (n^2)≤3*Tstar B+60*m := by
  let H := min (ConstructionFrame.minTypeCount D) (2*(pairPerType s-n))
  have hClass := (every_maximum_base (by omega) hm B hB).2
  have hR : ∀ a, H≤ConstructionFrame.typeCount D a := by
    intro a
    have h := ConstructionFrame.minType_le D a
    dsimp only [H]
    omega
  have hPool : ∀ a b i, H≤2*(pairFiber D B a b i).length := by
    intro a b i
    have h := pairFiber_capacity D B hB.1 hClass a b i
    have hP := hp a
    dsimp only [H]
    omega
  have hmin := minimum_type_count_bound D (m-pairCapacity n) r hn hr (by omega) (by omega) ht
  have hcap := common_cap_window m n s r (ConstructionFrame.minTypeCount D) hn hr hmin
  exact window_from_typed_data D B hB hn5 hm r H hn hr hs hR
    (fun q => hPool _ _ _) (fun q => hPool _ _ _) hcap

#print axioms pair_fixed_column_count
#print axioms pairFiber_capacity
#print axioms missing_pair_rows_bound
#print axioms minimum_type_count_bound
#print axioms structured_window_bound
end UniversalThird


==> anc/lean/additional-lean-companion/window-consequences/source/SafeFrameCount.lean <==
import SafeFrameData

/-! Exact global charge and actual Tstar bound for the capped safe construction. -/
namespace UniversalThird

open OriginalAugmented EvenParity PairedPivotCore PairedPivotCounting

variable {m n s : Nat}

theorem degree_filter_partition (B : OriginalAugmented.Matrix m n) (hB : TerminalBases.Classification B)
    (xs : List (Cell (Fin m) (Fin n))) :
    (xs.filter (fun p => decide (degree B p.1=1))).length+
      (xs.filter (fun p => decide (degree B p.1=2))).length=xs.length := by
  induction xs with
  | nil => rfl
  | cons p xs ih =>
    rcases hB.row_degrees p.1 with hd | hd <;> simp [hd] at * <;> omega

theorem fiber_degree_partition (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : TerminalBases.Classification B) (a b : Fin 3) (i : Fin s) :
    (singleFiber D B a b i).length+(pairFiber D B a b i).length=(ConstructionFrame.fiberCells D B a b i).length :=
  degree_filter_partition B hB _

theorem matchingFor_charge (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (H : Nat) (hB : TerminalBases.Classification B)
    (hR : ∀ a, H≤ConstructionFrame.typeCount D a)
    (hPL : ∀ q, H≤2*(leftP D B q).length) (hPR : ∀ q, H≤2*(rightP D B q).length)
    (q : Fin 3×Fin s) : H≤(matchingFor D B H q).length+(ConstructionFrame.fixedCharge D B q).length := by
  have hL := fiber_degree_partition D B hB (ConstructionFrame.lo q.1) (ConstructionFrame.hi q.1) q.2
  have hQ := fiber_degree_partition D B hB (ConstructionFrame.hi q.1) (ConstructionFrame.lo q.1) (D.sigma q.2)
  change (leftS D B q).length+(leftP D B q).length=_ at hL
  change (rightS D B q).length+(rightP D B q).length=_ at hQ
  have hLF := ConstructionFrame.fiber_length_partition D B (ConstructionFrame.lo q.1) (ConstructionFrame.hi q.1) q.2
  have hRF := ConstructionFrame.fiber_length_partition D B (ConstructionFrame.hi q.1) (ConstructionFrame.lo q.1) (D.sigma q.2)
  have hRl := hR (ConstructionFrame.lo q.1)
  have hRr := hR (ConstructionFrame.hi q.1)
  have hPl := hPL q
  have hPr := hPR q
  rw [matchingFor_length,ConstructionFrame.fixedCharge,List.length_append]
  unfold matchingCap
  omega

theorem safe_frame_count (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (H : Nat) (hB : TerminalBases.Classification B)
    (hR : ∀ a, H≤ConstructionFrame.typeCount D a)
    (hPL : ∀ q, H≤2*(leftP D B q).length) (hPR : ∀ q, H≤2*(rightP D B q).length) :
    3*s*H≤(cappedPairs D B H).length+ConstructionFrame.fixedTypedCount D B := by
  have h := nsum_le (ConstructionFrame.keys s) (fun _ => H)
    (fun q => (matchingFor D B H q).length+(ConstructionFrame.fixedCharge D B q).length)
    (fun q _ => matchingFor_charge D B H hB hR hPL hPR q)
  rw [nsum_const,ConstructionFrame.keys_length,nsum_add] at h
  have hp := flatMap_length_nsum (ConstructionFrame.keys s) (matchingFor D B H)
  have hf := flatMap_length_nsum (ConstructionFrame.keys s) (ConstructionFrame.fixedCharge D B)
  change (cappedPairs D B H).length=_ at hp
  change (ConstructionFrame.allCharges D B).length=_ at hf
  rw [←hp,←hf] at h
  have hc := ConstructionFrame.charge_at_most_fixed D B
  omega

/-- The augmentation is explicitly constructed; the remaining data/capacity
premises concern row typing and actual finite fiber sizes. -/
theorem safe_frame_Tstar (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (H : Nat) (hc4 : C4Free B) (hB : TerminalBases.Classification B)
    (hs : TypedSupports (forgetFrame D) B)
    (hR : ∀ a, H≤ConstructionFrame.typeCount D a)
    (hPL : ∀ q, H≤2*(leftP D B q).length) (hPR : ∀ q, H≤2*(rightP D B q).length) :
    Admissible B (familySelected (cappedPairs D B H)) (cappedPairs D B H) ∧
    3*s*H≤Tstar B+fixedCount B := by
  have ha := cappedPairs_admissible D B H hc4 hB hs
  have hc := safe_frame_count D B H hB hR hPL hPR
  have hT := pairs_le_Tstar B _ _ ha
  have hF := ConstructionFrame.fixedTyped_le_fixedCount D B
  exact ⟨ha,by omega⟩

#print axioms fiber_degree_partition
#print axioms matchingFor_charge
#print axioms safe_frame_count
#print axioms safe_frame_Tstar
end UniversalThird


==> anc/lean/additional-lean-companion/window-consequences/source/SafeFrameData.lean <==
import ReciprocalGeometry
import FrameCounting

/-! Actual capped reciprocal-fiber construction with no singleton-singleton pair. -/
namespace UniversalThird

open OriginalAugmented EvenParity PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel

variable {m n s : Nat}

def forgetFrame (D : ConstructionFrame.Data m n s) : TypedColumns m n s :=
  ⟨D.oldCol,D.oldCol_injective,D.rowType⟩

def pairFiber (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) : List (Cell (Fin m) (Fin n)) :=
  (ConstructionFrame.fiberCells D B a b i).filter (fun p => decide (degree B p.1=2))
def singleFiber (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) : List (Cell (Fin m) (Fin n)) :=
  (ConstructionFrame.fiberCells D B a b i).filter (fun p => decide (degree B p.1=1))

def leftP (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n) (q : Fin 3×Fin s) :=
  pairFiber D B (ConstructionFrame.lo q.1) (ConstructionFrame.hi q.1) q.2

def leftS (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n) (q : Fin 3×Fin s) :=
  singleFiber D B (ConstructionFrame.lo q.1) (ConstructionFrame.hi q.1) q.2

def rightP (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n) (q : Fin 3×Fin s) :=
  pairFiber D B (ConstructionFrame.hi q.1) (ConstructionFrame.lo q.1) (D.sigma q.2)

def rightS (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n) (q : Fin 3×Fin s) :=
  singleFiber D B (ConstructionFrame.hi q.1) (ConstructionFrame.lo q.1) (D.sigma q.2)

def matchingCap (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (H : Nat) (q : Fin 3×Fin s) : Nat :=
  min H (min ((leftP D B q).length+(leftS D B q).length)
    (min ((rightP D B q).length+(rightS D B q).length)
      (min (2*(leftP D B q).length) (2*(rightP D B q).length))))

def matchingPoolSizes (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (H : Nat) (q : Fin 3×Fin s) :
    PoolSizes (matchingCap D B H q) (leftP D B q).length (leftS D B q).length
      (rightP D B q).length (rightS D B q).length := by
  apply poolSizes <;> unfold matchingCap <;> omega

def matchingFor (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (H : Nat) (q : Fin 3×Fin s) : List (Pair m n) :=
  safePairs (leftP D B q) (leftS D B q) (rightP D B q) (rightS D B q)
    (matchingCap D B H q) (matchingPoolSizes D B H q)

def cappedPairs (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n) (H : Nat) : List (Pair m n) :=
  (ConstructionFrame.keys s).flatMap (matchingFor D B H)

theorem degree_filter_nodup (B : OriginalAugmented.Matrix m n) (xs : List (Cell (Fin m) (Fin n)))
    (hx : xs.Nodup) (a b : Nat) (hab : a≠b) :
    (xs.filter (fun p => decide (degree B p.1=a)) ++ xs.filter (fun p => decide (degree B p.1=b))).Nodup := by
  apply List.pairwise_append.mpr
  refine ⟨List.Pairwise.filter _ hx,List.Pairwise.filter _ hx,?_⟩
  intro p hp q hq he
  have h1 := of_decide_eq_true (List.mem_filter.mp hp).2
  have h2 := of_decide_eq_true (List.mem_filter.mp hq).2
  rw [he] at h1
  exact hab (h1.symm.trans h2)

theorem local_pool_nodup (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (q : Fin 3×Fin s) :
    (leftS D B q++leftP D B q).Nodup ∧ (rightP D B q++rightS D B q).Nodup := by
  exact ⟨degree_filter_nodup B _ (ConstructionFrame.fiberCells_nodup D B _ _ _) 1 2 (by decide),
    degree_filter_nodup B _ (ConstructionFrame.fiberCells_nodup D B _ _ _) 2 1 (by decide)⟩

theorem local_pool_disjoint (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (q : Fin 3×Fin s) : ∀ p∈leftS D B q++leftP D B q, ∀ z∈rightP D B q++rightS D B q, p≠z := by
  intro p hp z hz he
  have hleft : p∈ConstructionFrame.fiberCells D B (ConstructionFrame.lo q.1) (ConstructionFrame.hi q.1) q.2 := by
    rcases List.mem_append.mp hp with hp | hp <;> exact (List.mem_filter.mp hp).1
  have hright : z∈ConstructionFrame.fiberCells D B (ConstructionFrame.hi q.1) (ConstructionFrame.lo q.1) (D.sigma q.2) := by
    rcases List.mem_append.mp hz with hz | hz <;> exact (List.mem_filter.mp hz).1
  have h1 := (ConstructionFrame.fiberCells_mem D B _ _ _ p).mp hleft
  have h2 := (ConstructionFrame.fiberCells_mem D B _ _ _ z).mp hright
  have hr := congrArg (fun c : Cell (Fin m) (Fin n) => D.rowType c.1) he
  dsimp only at hr
  rw [h1.1,h2.1] at hr
  have ht := Option.some.inj hr
  have hlt := ConstructionFrame.lo_lt_hi q.1
  omega

theorem matchingFor_nodup (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (H : Nat) (q : Fin 3×Fin s) : (flattenPairs (matchingFor D B H q)).Nodup := by
  have hn := local_pool_nodup D B q
  exact safe_matching_nodup _ _ _ _ _ _ hn.1 hn.2 (local_pool_disjoint D B q)

theorem matchingFor_length (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (H : Nat) (q : Fin 3×Fin s) : (matchingFor D B H q).length=matchingCap D B H q :=
  safe_pairs_length _ _ _ _ _ _

theorem matchingFor_spec (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (H : Nat) (q : Fin 3×Fin s) (p : Pair m n) (hp : p∈matchingFor D B H q) :
    (D.rowType p.1.1=some (ConstructionFrame.lo q.1) ∧ p.1.2=D.oldCol (ConstructionFrame.hi q.1,q.2) ∧ B p.1.1 p.1.2=false) ∧
    (D.rowType p.2.1=some (ConstructionFrame.hi q.1) ∧ p.2.2=D.oldCol (ConstructionFrame.lo q.1,D.sigma q.2) ∧ B p.2.1 p.2.2=false) ∧
    (degree B p.1.1=2 ∨ degree B p.2.1=2) := by
  have hm := List.of_mem_zip hp
  have hl := left_pool_mem _ _ _ _ _ _ p.1 hm.1
  have hr := right_pool_mem _ _ _ _ _ _ p.2 hm.2
  have hleft : p.1∈ConstructionFrame.fiberCells D B (ConstructionFrame.lo q.1) (ConstructionFrame.hi q.1) q.2 := by
    rcases hl with hl | hl <;> exact (List.mem_filter.mp hl).1
  have hright : p.2∈ConstructionFrame.fiberCells D B (ConstructionFrame.hi q.1) (ConstructionFrame.lo q.1) (D.sigma q.2) := by
    rcases hr with hr | hr <;> exact (List.mem_filter.mp hr).1
  have hpair := safe_matching_pair_endpoint _ _ _ _ _ _ p hp
  refine ⟨(ConstructionFrame.fiberCells_mem D B _ _ _ p.1).mp hleft,
    (ConstructionFrame.fiberCells_mem D B _ _ _ p.2).mp hright,?_⟩
  rcases hpair with h | h
  · exact Or.inl (of_decide_eq_true (List.mem_filter.mp h).2)
  · exact Or.inr (of_decide_eq_true (List.mem_filter.mp h).2)

theorem matchingFor_reciprocal (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (H : Nat) (q : Fin 3×Fin s) (p : Pair m n) (hp : p∈matchingFor D B H q) :
    ReciprocalPair (forgetFrame D) B p := by
  have h := matchingFor_spec D B H q p hp
  refine ⟨ConstructionFrame.lo q.1,ConstructionFrame.hi q.1,q.2,D.sigma q.2,?_,
    h.1.1,h.1.2.1,h.2.1.1,h.2.1.2.1,h.1.2.2,h.2.1.2.2,h.2.2⟩
  have hlt := ConstructionFrame.lo_lt_hi q.1
  omega

theorem matchingFor_signature (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (H : Nat) (q : Fin 3×Fin s) (p : Cell (Fin m) (Fin n)) (hp : p∈flattenPairs (matchingFor D B H q)) :
    (D.rowType p.1=some (ConstructionFrame.lo q.1) ∧ p.2=D.oldCol (ConstructionFrame.hi q.1,q.2)) ∨
    (D.rowType p.1=some (ConstructionFrame.hi q.1) ∧ p.2=D.oldCol (ConstructionFrame.lo q.1,D.sigma q.2)) := by
  obtain ⟨z,hz,he⟩ := (ConstructionFrame.flatten_mem _ _).mp hp
  have hs := matchingFor_spec D B H q z hz
  rcases he with rfl | rfl
  · exact Or.inl ⟨hs.1.1,hs.1.2.1⟩
  · exact Or.inr ⟨hs.2.1.1,hs.2.1.2.1⟩

theorem cappedPairs_nodup (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n) (H : Nat) :
    (flattenPairs (cappedPairs D B H)).Nodup := by
  rw [cappedPairs,ConstructionFrame.flatten_flatMap]
  apply List.pairwise_flatMap.mpr
  refine ⟨fun q _ => matchingFor_nodup D B H q,?_⟩
  have hk := grid_nodup (List.finRange 3) (List.finRange s) (finRange_nodup 3) (finRange_nodup s)
  apply hk.imp
  intro q z hne p hp w hw he
  exact hne (ConstructionFrame.support_key_unique D q z p
    (matchingFor_signature D B H q p hp) (matchingFor_signature D B H z p (he ▸ hw)))

theorem cappedPairs_admissible (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (H : Nat) (hc4 : C4Free B) (hB : TerminalBases.Classification B) (hs : TypedSupports (forgetFrame D) B) :
    Admissible B (familySelected (cappedPairs D B H)) (cappedPairs D B H) := by
  apply reciprocal_family_admissible (forgetFrame D) B _ hc4 hB hs (cappedPairs_nodup D B H)
  intro p hp
  obtain ⟨q,_,hq⟩ := List.mem_flatMap.mp hp
  exact matchingFor_reciprocal D B H q p hq

#print axioms matchingFor_nodup
#print axioms matchingFor_length
#print axioms matchingFor_spec
#print axioms cappedPairs_nodup
#print axioms cappedPairs_admissible
end UniversalThird


==> anc/lean/additional-lean-companion/window-consequences/source/SafePoolMatching.lean <==
import CyclicColoring
import FrameCover

/-! Explicit finite pool matching with a pair-row endpoint in every pair. -/
namespace UniversalThird

open PairedPivotCounting

structure PoolSizes (h lp ls rp rs : Nat) where
  x : Nat
  y : Nat
  z : Nat
  left_single : x≤ls
  right_single : y≤rs
  left_pair : y+z≤lp
  right_pair : x+z≤rp
  total : x+y+z=h

def poolSizes (h lp ls rp rs : Nat)
    (hL : h≤lp+ls) (hR : h≤rp+rs) (hLP : h≤2*lp) (hRP : h≤2*rp) :
    PoolSizes h lp ls rp rs := by
  let x := h-lp
  let y := h-rp
  let z := h-x-y
  have hxy : x+y≤h := by dsimp only [x,y]; omega
  refine ⟨x,y,z,?_,?_,?_,?_,?_⟩ <;> dsimp only [x,y,z] at * <;> omega

def leftPool {α : Type} (LP LS RP RS : List α) (h : Nat)
    (Q : PoolSizes h LP.length LS.length RP.length RS.length) : List α :=
  LS.take Q.x ++ LP.take Q.y ++ (LP.drop Q.y).take Q.z

def rightPool {α : Type} (LP LS RP RS : List α) (h : Nat)
    (Q : PoolSizes h LP.length LS.length RP.length RS.length) : List α :=
  RP.take Q.x ++ RS.take Q.y ++ (RP.drop Q.x).take Q.z

def safePairs {α : Type} (LP LS RP RS : List α) (h : Nat)
    (Q : PoolSizes h LP.length LS.length RP.length RS.length) : List (α×α) :=
  (leftPool LP LS RP RS h Q).zip (rightPool LP LS RP RS h Q)

theorem pool_lengths {α : Type} (LP LS RP RS : List α) (h : Nat)
    (Q : PoolSizes h LP.length LS.length RP.length RS.length) :
    (leftPool LP LS RP RS h Q).length=h ∧ (rightPool LP LS RP RS h Q).length=h := by
  have hx := Q.left_single
  have hy := Q.right_single
  have hl := Q.left_pair
  have hr := Q.right_pair
  have ht := Q.total
  simp only [leftPool,rightPool,List.length_append,List.length_take,List.length_drop]
  omega

theorem safe_pairs_length {α : Type} (LP LS RP RS : List α) (h : Nat)
    (Q : PoolSizes h LP.length LS.length RP.length RS.length) : (safePairs LP LS RP RS h Q).length=h := by
  rw [safePairs,List.length_zip,(pool_lengths LP LS RP RS h Q).1,(pool_lengths LP LS RP RS h Q).2]
  exact Nat.min_self h

theorem left_pool_mem {α : Type} (LP LS RP RS : List α) (h : Nat)
    (Q : PoolSizes h LP.length LS.length RP.length RS.length) (a : α)
    (ha : a∈leftPool LP LS RP RS h Q) : a∈LS ∨ a∈LP := by
  simp only [leftPool,List.mem_append,or_assoc] at ha
  rcases ha with ha | ha | ha
  · exact Or.inl (List.mem_of_mem_take ha)
  · exact Or.inr (List.mem_of_mem_take ha)
  · exact Or.inr (List.mem_of_mem_drop (List.mem_of_mem_take ha))

theorem right_pool_mem {α : Type} (LP LS RP RS : List α) (h : Nat)
    (Q : PoolSizes h LP.length LS.length RP.length RS.length) (a : α)
    (ha : a∈rightPool LP LS RP RS h Q) : a∈RP ∨ a∈RS := by
  simp only [rightPool,List.mem_append,or_assoc] at ha
  rcases ha with ha | ha | ha
  · exact Or.inl (List.mem_of_mem_take ha)
  · exact Or.inr (List.mem_of_mem_take ha)
  · exact Or.inl (List.mem_of_mem_drop (List.mem_of_mem_take ha))

theorem interleaved_prefix_nodup {α : Type} [BEq α] [LawfulBEq α]
    (xs ys : List α) (i j k : Nat) (hn : (xs++ys).Nodup) :
    (xs.take i ++ ys.take j ++ (xs.drop i).take k).Nodup := by
  have hp : (xs.take i ++ ys.take j ++ (xs.drop i).take k).Perm
      (xs.take (i+k) ++ ys.take j) := by
    apply List.perm_iff_count.mpr
    intro a
    have ht := congrArg (fun l : List α => l.count a) (List.take_add (l := xs) (i := i) (j := k))
    dsimp only at ht
    simp only [List.count_append] at ht ⊢
    omega
  have hs := (List.take_sublist (i+k) xs).append (List.take_sublist j ys)
  exact hp.symm.nodup (hs.nodup hn)

theorem pools_nodup {α : Type} [BEq α] [LawfulBEq α]
    (LP LS RP RS : List α) (h : Nat) (Q : PoolSizes h LP.length LS.length RP.length RS.length)
    (hL : (LS++LP).Nodup) (hR : (RP++RS).Nodup) :
    (leftPool LP LS RP RS h Q).Nodup ∧ (rightPool LP LS RP RS h Q).Nodup := by
  constructor
  · unfold leftPool
    rw [List.append_assoc,←List.take_add]
    exact ((List.take_sublist Q.x LS).append (List.take_sublist (Q.y+Q.z) LP)).nodup hL
  · exact interleaved_prefix_nodup RP RS Q.x Q.y Q.z hR

theorem safe_matching_nodup {α : Type} [BEq α] [LawfulBEq α]
    (LP LS RP RS : List α) (h : Nat) (Q : PoolSizes h LP.length LS.length RP.length RS.length)
    (hL : (LS++LP).Nodup) (hR : (RP++RS).Nodup)
    (hLR : ∀ a∈LS++LP, ∀ b∈RP++RS, a≠b) :
    (flattenPairs (safePairs LP LS RP RS h Q)).Nodup := by
  have hn := pools_nodup LP LS RP RS h Q hL hR
  apply ConstructionFrame.flatten_zip_nodup _ _ hn.1 hn.2
  intro a ha b hb
  exact hLR a (List.mem_append.mpr (left_pool_mem LP LS RP RS h Q a ha))
    b (List.mem_append.mpr (right_pool_mem LP LS RP RS h Q b hb))

theorem safe_matching_blocks {α : Type} (LP LS RP RS : List α) (h : Nat)
    (Q : PoolSizes h LP.length LS.length RP.length RS.length) :
    safePairs LP LS RP RS h Q=
      (LS.take Q.x).zip (RP.take Q.x) ++ (LP.take Q.y).zip (RS.take Q.y) ++
      ((LP.drop Q.y).take Q.z).zip ((RP.drop Q.x).take Q.z) := by
  have hx := Q.left_single
  have hy := Q.right_single
  have hl := Q.left_pair
  have hr := Q.right_pair
  have hxy : (LS.take Q.x ++ LP.take Q.y).length=(RP.take Q.x ++ RS.take Q.y).length := by
    simp only [List.length_append,List.length_take]
    omega
  have hx' : (LS.take Q.x).length=(RP.take Q.x).length := by
    simp only [List.length_take]
    omega
  unfold safePairs leftPool rightPool
  rw [List.zip_append hxy,List.zip_append hx']

theorem safe_matching_pair_endpoint {α : Type} (LP LS RP RS : List α) (h : Nat)
    (Q : PoolSizes h LP.length LS.length RP.length RS.length) (p : α×α)
    (hp : p∈safePairs LP LS RP RS h Q) : p.1∈LP ∨ p.2∈RP := by
  rw [safe_matching_blocks] at hp
  simp only [List.mem_append,or_assoc] at hp
  rcases hp with hp | hp | hp
  · exact Or.inr (List.mem_of_mem_take (List.of_mem_zip hp).2)
  · exact Or.inl (List.mem_of_mem_take (List.of_mem_zip hp).1)
  · exact Or.inl (List.mem_of_mem_drop (List.mem_of_mem_take (List.of_mem_zip hp).1))

/-- Actual matching existence, exact length, no cell reuse, and no S--S pair. -/
theorem construct_safe_matching {α : Type} [BEq α] [LawfulBEq α]
    (LP LS RP RS : List α) (h : Nat)
    (hL : h≤LP.length+LS.length) (hR : h≤RP.length+RS.length)
    (hLP : h≤2*LP.length) (hRP : h≤2*RP.length)
    (hLn : (LS++LP).Nodup) (hRn : (RP++RS).Nodup)
    (hLR : ∀ a∈LS++LP, ∀ b∈RP++RS, a≠b) :
    ∃ ps : List (α×α), ps.length=h ∧ (flattenPairs ps).Nodup ∧
      ∀ p∈ps, (p.1∈LS ∨ p.1∈LP) ∧ (p.2∈RP ∨ p.2∈RS) ∧ (p.1∈LP ∨ p.2∈RP) := by
  let Q := poolSizes h LP.length LS.length RP.length RS.length hL hR hLP hRP
  refine ⟨safePairs LP LS RP RS h Q,safe_pairs_length LP LS RP RS h Q,
    safe_matching_nodup LP LS RP RS h Q hLn hRn hLR,?_⟩
  intro p hp
  have hm := List.of_mem_zip hp
  exact ⟨left_pool_mem LP LS RP RS h Q p.1 hm.1,
    right_pool_mem LP LS RP RS h Q p.2 hm.2,safe_matching_pair_endpoint LP LS RP RS h Q p hp⟩

#print axioms poolSizes
#print axioms safe_pairs_length
#print axioms safe_matching_nodup
#print axioms safe_matching_pair_endpoint
#print axioms construct_safe_matching
end UniversalThird


==> anc/lean/additional-lean-companion/window-consequences/source/StabilityClassMass.lean <==
import StabilityTypical

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack GridModel
  RationalSampling

def nearRow {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Bool :=
  decide (20*hamming A r s≤(n : Rat))

def nearCount {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  countWhere (nearRow A r)

def overlapRowTotal {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  sum (List.finRange m) (fun s => codegree (List.finRange n) (indicator A) r s/(n : Rat))

theorem typical_ratio_by_near {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hr : 90000*(rowMass A r-2/3)^2≤1)
    (hs : 90000*(rowMass A s-2/3)^2≤1)
    (hroot : 90000*rootError A r s≤1) :
    -1≤300*(codegreeRatio A r s-(if nearRow A r s then 1 else 1/2)) ∧
      300*(codegreeRatio A r s-(if nearRow A r s then 1 else 1/2))≤1 := by
  have hur := degree_typical_interval (rowMass A r) hr
  have hus := degree_typical_interval (rowMass A s) hs
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hu := row_mass_mul_width hn A r
  have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by
    have hup : 0<rowMass A r := by grind
    have hp := Rat.mul_pos hup hnR
    grind
  have hdist := normalized_hamming_identity hn A r s hpos
  have hwidth : rowDistance A r s*(n : Rat)=hamming A r s := Rat.div_mul_cancel (by grind)
  obtain hhalf | hone := root_typical_alternative (codegreeRatio A r s) hroot
  · have hp := Rat.mul_nonneg (show 0≤rowMass A r by grind)
      (show 0≤151-300*codegreeRatio A r s by grind)
    have hsep : 1<10*rowDistance A r s := by grind
    have hsepn := Rat.mul_lt_mul_of_pos_right hsep hnR
    have hnnear : ¬20*hamming A r s≤(n : Rat) := by grind
    simp only [nearRow,decide_eq_true_eq,if_neg hnnear]
    grind
  · have hp := Rat.mul_nonneg (show 0≤rowMass A r by grind)
      (show 0≤300*codegreeRatio A r s-299 by grind)
    have hclose : 20*rowDistance A r s≤1 := by grind
    have hnclose := Rat.mul_le_mul_of_nonneg_right hclose (Rat.le_of_lt hnR)
    have hnear : 20*hamming A r s≤(n : Rat) := by grind
    simp only [nearRow,decide_eq_true_eq,if_pos hnear]
    grind

theorem near_codegree_sum_approx {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m)
    (hr : 90000*(rowMass A r-2/3)^2≤1) :
    let bad := countWhere (fun s => decide (1<90000*(rowMass A s-2/3)^2 ∨
      1<90000*rootError A r s));
    -((m : Rat)+300*bad)≤
      300*(overlapRowTotal A r-rowMass A r*((m : Rat)+nearCount A r)/2) ∧
    300*(overlapRowTotal A r-rowMass A r*((m : Rat)+nearCount A r)/2)≤
      (m : Rat)+300*bad := by
  intro bad
  let target := fun s => rowMass A r*(if nearRow A r s then 1 else 1/2)
  let value := fun s => codegree (List.finRange n) (indicator A) r s/(n : Rat)
  let err := fun s => 300*(value s-target s)
  let weight := fun s => 1+300*(if decide (1<90000*(rowMass A s-2/3)^2 ∨
    1<90000*rootError A r s) then (1:Rat) else 0)
  have hur := degree_typical_interval (rowMass A r) hr
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hu := row_mass_mul_width hn A r
  have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by
    have hp := Rat.mul_pos (show 0<rowMass A r by grind) hnR
    grind
  have u0 := (row_mass_range hn A r).1
  have u1 := (row_mass_range hn A r).2
  have he : ∀ s ∈ List.finRange m, -weight s≤err s ∧ err s≤weight s := by
    intro s hs
    have ht := actual_codegree_range A r s
    have hv := ratio_range _ _ ht.1
      (show codegree (List.finRange n) (indicator A) r s≤(n : Rat) from
        Rat.le_trans ht.2 (row_degree_upper A r)) hnR
    have htarg : 0≤target s ∧ target s≤1 := by
      dsimp [target]
      split
      · grind
      · have hid : rowMass A r*(1/2 : Rat)=rowMass A r/2 := by grind
        rw [hid]
        have hcan := Rat.div_mul_cancel (a := rowMass A r) (b := (2:Rat)) (by decide)
        constructor <;> grind
    by_cases hb : 1<90000*(rowMass A s-2/3)^2 ∨ 1<90000*rootError A r s
    · dsimp [err,weight,value]
      simp only [decide_eq_true_eq,if_pos hb]
      grind
    · have hg := typical_ratio_by_near hn A r s hr (by grind) (by grind)
      have hlow := Rat.mul_le_mul_of_nonneg_left hg.1 u0
      have hhigh := Rat.mul_le_mul_of_nonneg_left hg.2 u0
      have hi := normalized_codegree_identity hn A r s hpos
      dsimp [err,weight,value,target]
      simp only [decide_eq_true_eq,if_neg hb]
      grind
  have hlo := sum_le (List.finRange m) (fun s => -weight s) err (fun s hs => (he s hs).1)
  have hhi := sum_le (List.finRange m) err weight (fun s hs => (he s hs).2)
  have htarget : sum (List.finRange m) target=rowMass A r*((m : Rat)+nearCount A r)/2 := by
    have hi : ∀ s ∈ List.finRange m,
        target s=rowMass A r*(1+(if nearRow A r s then (1:Rat) else 0))/2 := by
      intro s hs
      dsimp [target]
      split <;> grind
    rw [sum_congr (List.finRange m) _ _ hi]
    have hij : ∀ s ∈ List.finRange m,
        rowMass A r*(1+(if nearRow A r s then (1:Rat) else 0))/2=
          (rowMass A r/2)*(1+(if nearRow A r s then (1:Rat) else 0)) := by
      intro s hs
      grind
    rw [sum_congr (List.finRange m) _ _ hij,sum_mul_left,sum_add,sum_const]
    simp only [List.length_finRange]
    change (rowMass A r/2)*((m : Rat)*1+nearCount A r)=_
    grind
  have herr : sum (List.finRange m) err=
      300*(overlapRowTotal A r-rowMass A r*((m : Rat)+nearCount A r)/2) := by
    unfold err
    rw [sum_mul_left,sum_sub,htarget]
    rfl
  have hweight : sum (List.finRange m) weight=(m : Rat)+300*bad := by
    unfold weight
    rw [sum_add,sum_const,sum_mul_left]
    simp only [List.length_finRange]
    change (m : Rat)*1+300*bad=_
    grind
  have hneg : sum (List.finRange m) (fun s => -weight s)= -sum (List.finRange m) weight := by
    have hi : ∀ s ∈ List.finRange m, -weight s=(-1)*weight s := by intro s hs; grind
    rw [sum_congr (List.finRange m) _ _ hi,sum_mul_left]
    grind
  rw [hneg,hweight,herr] at hlo
  rw [hweight,herr] at hhi
  exact ⟨hlo,hhi⟩

theorem column_variance_codegree_approx {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) (delta : Rat)
    (hcol : colVarianceSum A≤delta*(n : Rat)) :
    -((m : Rat)+1000000*delta*(m : Rat))≤
      1000*(overlapRowTotal A r-(2/3 : Rat)*rowMass A r*(m : Rat)) ∧
    1000*(overlapRowTotal A r-(2/3 : Rat)*rowMass A r*(m : Rat))≤
      (m : Rat)+1000000*delta*(m : Rat) := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hmne : (m : Rat)≠0 := by grind
  have hnne : (n : Rat)≠0 := by grind
  let deviation := fun c => indicator A r c*(colMass A c-2/3)
  let weight := fun c => 1+1000000*(colMass A c-2/3)^2
  have hp : ∀ c ∈ List.finRange n,
      -weight c≤1000*deviation c ∧ 1000*deviation c≤weight c := by
    intro c hc
    have h0 : (0:Rat)≤(colMass A c-2/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
    have h1 : (0:Rat)≤(1000*(colMass A c-2/3)-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
    have h2 : (0:Rat)≤(1000*(colMass A c-2/3)+1)^2 := Lean.Grind.OrderedRing.sq_nonneg
    dsimp [weight,deviation]
    cases ha : A r c <;> simp [indicator,ha,ratBit] <;> grind
  have hlo := sum_le (List.finRange n) (fun c => -weight c)
    (fun c => 1000*deviation c) (fun c hc => (hp c hc).1)
  have hhi := sum_le (List.finRange n) (fun c => 1000*deviation c)
    weight (fun c hc => (hp c hc).2)
  have hw : sum (List.finRange n) weight=(n : Rat)+1000000*colVarianceSum A := by
    unfold weight
    rw [sum_add,sum_const,sum_mul_left]
    simp only [List.length_finRange]
    change (n : Rat)*1+1000000*colVarianceSum A=_
    grind
  have hwneg : sum (List.finRange n) (fun c => -weight c)= -sum (List.finRange n) weight := by
    have hi : ∀ c ∈ List.finRange n, -weight c=(-1)*weight c := by intro c hc; grind
    rw [sum_congr (List.finRange n) _ _ hi,sum_mul_left]
    grind
  rw [hwneg,hw,sum_mul_left] at hlo
  rw [hw,sum_mul_left] at hhi
  have hcolmul : ∀ c ∈ List.finRange n,
      colMass A c*(m : Rat)=colDegree (List.finRange m) (indicator A) c := by
    intro c hc
    exact Rat.div_mul_cancel hmne
  have hover : overlapRowTotal A r*(n : Rat)=
      sum (List.finRange n) (fun c => indicator A r c*colDegree (List.finRange m) (indicator A) c) := by
    unfold overlapRowTotal
    rw [←sum_mul_right]
    rw [sum_congr (List.finRange m) _ (codegree (List.finRange n) (indicator A) r)
      (fun s hs => Rat.div_mul_cancel hnne)]
    unfold codegree
    rw [sum_swap]
    exact sum_congr (List.finRange n) _ _ (fun c hc =>
      sum_mul_left (List.finRange m) (indicator A r c) (fun s => indicator A s c))
  have hdev : sum (List.finRange n) deviation*(m : Rat)=
      overlapRowTotal A r*(n : Rat)-(2/3 : Rat)*rowMass A r*(m : Rat)*(n : Rat) := by
    unfold deviation
    have hexp : ∀ c ∈ List.finRange n,
        indicator A r c*(colMass A c-2/3)=
          indicator A r c*colMass A c-(2/3 : Rat)*indicator A r c := by
      intro c hc
      grind
    rw [sum_congr (List.finRange n) _ _ hexp,sum_sub,sum_mul_left]
    have hprod : sum (List.finRange n) (fun c => indicator A r c*colMass A c)*(m : Rat)=
        sum (List.finRange n) (fun c => indicator A r c*colDegree (List.finRange m) (indicator A) c) := by
      rw [←sum_mul_right]
      exact sum_congr (List.finRange n) _ _ (by
        intro c hc
        have hh := hcolmul c hc
        grind)
    have hrow := row_mass_mul_width hn A r
    change rowMass A r*(n : Rat)=sum (List.finRange n) (indicator A r) at hrow
    grind
  have hlom := Rat.mul_le_mul_of_nonneg_right hlo (Rat.le_of_lt hmR)
  have hhim := Rat.mul_le_mul_of_nonneg_right hhi (Rat.le_of_lt hmR)
  have hcolM := Rat.mul_le_mul_of_nonneg_right hcol (Rat.le_of_lt hmR)
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
    grind
  · apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
    grind

theorem good_representative_typical {m n : Nat}
    (A : Fin m → Fin n → Bool) (r : Fin m) (delta : Rat)
    (hsmall : 100000000000000*delta≤1) (hgood : GoodRepresentative A delta r) :
    90000*(rowMass A r-2/3)^2≤1 := by
  have h := hgood.1
  grind

theorem typical_representative_degree {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m)
    (hr : 90000*(rowMass A r-2/3)^2≤1) :
    3*(n : Rat)≤5*rowDegree (List.finRange n) (indicator A) r := by
  have hi := degree_typical_interval (rowMass A r) hr
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hu := row_mass_mul_width hn A r
  have h := Rat.mul_le_mul_of_nonneg_right (show (3:Rat)≤5*rowMass A r by grind)
    (Rat.le_of_lt hnR)
  grind

/-- Both actual variances and the representative's slack force its near class
    into a fixed interval strictly inside [1/4,5/12]. -/
theorem representative_near_class_mass {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) (delta : Rat)
    (hdelta : 0≤delta) (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hcol : colVarianceSum A≤delta*(n : Rat))
    (hgood : GoodRepresentative A delta r) :
    3*(m : Rat)≤10*nearCount A r ∧ 30*nearCount A r≤11*(m : Rat) := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have htyp := good_representative_typical A r delta hsmall hgood
  have hdeg := typical_representative_degree hn A r htyp
  have hi := degree_typical_interval (rowMass A r) htyp
  have hdhalf : (n : Rat)≤2*rowDegree (List.finRange n) (indicator A) r := by grind
  have ha := near_codegree_sum_approx hn A r htyp
  have hc := column_variance_codegree_approx hm hn A r delta hcol
  let bad := countWhere (fun s => decide (1<90000*(rowMass A s-2/3)^2 ∨
    1<90000*rootError A r s))
  have hb0 := atypical_count_bound hn A r hdhalf (90000:Rat) (by decide)
  have hb : bad≤2000000000*delta*(m : Rat) := by
    have hv := Rat.mul_le_mul_of_nonneg_left hvar (by decide : (0:Rat)≤90000)
    have hs := Rat.mul_le_mul_of_nonneg_left hgood.2 (by decide : (0:Rat)≤180000)
    have hdm := Rat.mul_nonneg hdelta (Rat.le_of_lt hmR)
    change bad≤90000*rowVarianceSum A+2*90000*rowSlackSum A r at hb0
    grind
  change -((m : Rat)+300*bad)≤
      300*(overlapRowTotal A r-rowMass A r*((m : Rat)+nearCount A r)/2) ∧
    300*(overlapRowTotal A r-rowMass A r*((m : Rat)+nearCount A r)/2)≤
      (m : Rat)+300*bad at ha
  have haid : 300*(overlapRowTotal A r-rowMass A r*((m : Rat)+nearCount A r)/2)=
      300*overlapRowTotal A r-150*rowMass A r*((m : Rat)+nearCount A r) := by grind
  have hcid : 1000*(overlapRowTotal A r-(2/3 : Rat)*rowMass A r*(m : Rat))=
      1000*overlapRowTotal A r-(2000/3 : Rat)*rowMass A r*(m : Rat) := by grind
  rw [haid] at ha
  rw [hcid] at hc
  have hc3lo := Rat.mul_le_mul_of_nonneg_left hc.1 (by decide : (0:Rat)≤3)
  have hc3hi := Rat.mul_le_mul_of_nonneg_left hc.2 (by decide : (0:Rat)≤3)
  have hcid3 : 3*(1000*overlapRowTotal A r-(2000/3 : Rat)*rowMass A r*(m : Rat))=
      3000*overlapRowTotal A r-2000*rowMass A r*(m : Rat) := by grind
  rw [hcid3] at hc3lo hc3hi
  have hsM := Rat.mul_le_mul_of_nonneg_right hsmall (Rat.le_of_lt hmR)
  have hdifflo : 500*rowMass A r*(m : Rat)-1500*rowMass A r*nearCount A r≤14*(m : Rat) := by
    grind
  have hdiffhi : 1500*rowMass A r*nearCount A r-500*rowMass A r*(m : Rat)≤14*(m : Rat) := by
    grind
  have hu : 0<rowMass A r := by grind
  have huM := Rat.mul_le_mul_of_nonneg_right hi.1 (Rat.le_of_lt hmR)
  constructor
  · apply Classical.byContradiction
    intro hnlo
    have hp := Rat.mul_pos hu (show 0<3*(m : Rat)-10*nearCount A r by grind)
    grind
  · apply Classical.byContradiction
    intro hnhi
    have hp := Rat.mul_pos hu (show 0<30*nearCount A r-11*(m : Rat) by grind)
    grind

#print axioms representative_near_class_mass
#print axioms column_variance_codegree_approx
#print axioms typical_ratio_by_near
#print axioms near_codegree_sum_approx
end StabilityClustering


==> anc/lean/additional-lean-companion/window-consequences/source/StabilityCleanup.lean <==
import CleanupLabels

/-!
The finite column-cleanup implication for three prototype rows.

The row labels, three prototypes, mass bounds, edit bound, and the two
degree-variance bounds are explicit hypotheses. The output column labels
are computed by `cleanColumnLabel`. No C3 assumption or prototype-existence
claim is made here.
-/
namespace StabilityCleanup

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling PairedPivotCounting

theorem classMass_count {k : Nat} (label : Fin k → Fin 3) (i : Fin 3) :
    classMass label i =
      (count (fun x => decide (label x = i)) (List.finRange k) : Rat) / (k : Rat) := by
  have h : ∀ x : Fin k, classBit (label x) i = ratBit (decide (label x = i)) := by
    intro x
    by_cases he : label x = i <;> simp [classBit, ratBit, he]
  unfold classMass avg
  rw [sum_congr _ _ _ (fun x _ => h x), count_as_sum]
  rfl

theorem editRatio_density {m n : Nat} (A B : Fin m → Fin n → Bool) :
    editRatio A B = density (fun r c => A r c != B r c) := by
  unfold editRatio avg density total rowDegree indicator editBit
  rw [sum_mul_right]
  grind

theorem editRatio_card {m n : Nat} (A B : Fin m → Fin n → Bool) :
    editRatio A B =
      ((cells (List.finRange m) (List.finRange n)
        (fun r c => A r c != B r c)).length : Rat) / ((m : Rat)*(n : Rat)) := by
  rw [editRatio_density, density_card]

theorem rowVariance_nonneg {m n : Nat} (hm : 0 < m)
    (A : Fin m → Fin n → Bool) : 0 ≤ rowVariance A := by
  exact avg_nonneg hm _ (fun _ => Lean.Grind.OrderedRing.sq_nonneg)

theorem colVariance_nonneg {m n : Nat} (hn : 0 < n)
    (A : Fin m → Fin n → Bool) : 0 ≤ colVariance A := by
  exact avg_nonneg hn _ (fun _ => Lean.Grind.OrderedRing.sq_nonneg)

/-- The actual computed cleanup has error at most `33*e + 32*delta`. -/
theorem cleanup_edit_bound {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A : Fin m → Fin n → Bool) (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (e delta : Rat)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12)
    (hedit : editRatio A (prototypeMatrix rowLabel proto) ≤ e)
    (hcol : colVariance A ≤ delta) :
    editRatio A (templateMatrix rowLabel (cleanColumnLabel proto)) ≤
      33*e + 32*delta := by
  have htransfer := colVariance_transfer hm hn A (prototypeMatrix rowLabel proto)
  have hbad := bad_fraction_le_variance hm hn rowLabel proto upper
  have hclean := cleanup_edit_le_bad_fraction hm hn rowLabel proto
  have htri := editRatio_triangle hm hn A (prototypeMatrix rowLabel proto)
    (templateMatrix rowLabel (cleanColumnLabel proto))
  grind

/-- Conditional finite cleanup, including a quantitative column-mass bound.
    Both dimensions are positive. All mass and distance quantities are the
    normalized counts of the supplied finite Boolean matrices and labels. -/
theorem cleanup_with_mass_bound {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A : Fin m → Fin n → Bool) (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (e delta : Rat)
    (lower : ∀ i, 1/4 ≤ classMass rowLabel i)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12)
    (hedit : editRatio A (prototypeMatrix rowLabel proto) ≤ e)
    (hrow : rowVariance A ≤ delta) (hcol : colVariance A ≤ delta) :
    editRatio A (templateMatrix rowLabel (cleanColumnLabel proto)) ≤ 33*(e+delta) ∧
    sumThree (fun i => (classMass (cleanColumnLabel proto) i-1/3)^2) ≤
      264*(e+delta) := by
  have he0 : 0 ≤ e := Rat.le_trans (editRatio_nonneg hm hn A _) hedit
  have hd0 : 0 ≤ delta := Rat.le_trans (rowVariance_nonneg hm A) hrow
  have hb := cleanup_edit_bound hm hn A rowLabel proto e delta upper hedit hcol
  have htransfer := rowVariance_transfer hm hn A
    (templateMatrix rowLabel (cleanColumnLabel proto))
  have hmass := column_mass_square_le_row_variance hn rowLabel (cleanColumnLabel proto) lower
  constructor <;> grind

/-- Existential form of the same theorem, with the template specified
    literally by inequality of the given row labels and output column labels. -/
theorem exists_template_cleanup {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A : Fin m → Fin n → Bool) (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (e delta : Rat)
    (lower : ∀ i, 1/4 ≤ classMass rowLabel i)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12)
    (hedit : editRatio A (prototypeMatrix rowLabel proto) ≤ e)
    (hrow : rowVariance A ≤ delta) (hcol : colVariance A ≤ delta) :
    ∃ colLabel : Fin n → Fin 3,
      editRatio A (fun r c => decide (rowLabel r ≠ colLabel c)) ≤ 33*(e+delta) ∧
      sumThree (fun i => (classMass colLabel i-1/3)^2) ≤ 264*(e+delta) := by
  exact ⟨cleanColumnLabel proto,
    cleanup_with_mass_bound hm hn A rowLabel proto e delta lower upper hedit hrow hcol⟩

#print axioms classMass_count
#print axioms editRatio_card
#print axioms cleanup_edit_bound
#print axioms cleanup_with_mass_bound
#print axioms exists_template_cleanup

end StabilityCleanup


==> anc/lean/additional-lean-companion/window-consequences/source/StabilityClusteringBridge.lean <==
import StabilityRowClustering
import StabilityCleanup

/-! Literal bridges from row clustering's finite counts to the cleanup API. -/
namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry RationalSampling
  StabilitySlack GridModel

theorem row_mass_eq_mean {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    rowMass A r=MinimumEndpoint.rowMean A r := rfl

theorem col_mass_eq_mean {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) :
    colMass A c=MinimumEndpoint.colMean A c := rfl

theorem label_mass_eq_classMass {m : Nat} (label : Fin m → Fin 3) (i : Fin 3) :
    labelMass label i=StabilityCleanup.classMass label i := by
  unfold labelMass countWhere StabilityCleanup.classMass StabilityCleanup.avg
    StabilityCleanup.classBit
  simp only [decide_eq_true_eq]
  rfl

theorem row_variance_sum_eq {m n : Nat} (A : Fin m → Fin n → Bool) :
    rowVarianceSum A/(m : Rat)=StabilityCleanup.rowVariance A := rfl

theorem col_variance_sum_eq {m n : Nat} (A : Fin m → Fin n → Bool) :
    colVarianceSum A/(n : Rat)=StabilityCleanup.colVariance A := rfl

theorem copy_edit_eq_editRatio {m n : Nat} (A : Fin m → Fin n → Bool)
    (rep : Fin 3 → Fin m) (label : Fin m → Fin 3) :
    copyEdit A rep label=StabilityCleanup.editRatio A
      (StabilityCleanup.prototypeMatrix label (fun i c => A (rep i) c)) := by
  unfold copyEdit StabilityCleanup.editRatio StabilityCleanup.avg
  apply congrArg (fun q : Rat => q*(m : Rat)⁻¹)
  apply sum_congr
  intro r hr
  unfold rowDistance hamming
  apply congrArg (fun q : Rat => q*(n : Rat)⁻¹)
  apply sum_congr
  intro c hc
  unfold StabilityCleanup.editBit StabilityCleanup.prototypeMatrix
  cases h1 : A r c <;> cases h2 : A (rep (label r)) c <;>
    simp [h2,ratBit]

theorem sum_le_of_div_le (x b delta : Rat) (hb : 0<b) (h : x/b≤delta) :
    x≤delta*b := by
  have hcan := Rat.div_mul_cancel (a := x) (b := b) (by grind : b≠0)
  have hm := Rat.mul_le_mul_of_nonneg_right h (Rat.le_of_lt hb)
  grind

/-- The row-clustering theorem with the cleanup package's exact normalized
    variances, class masses and literal matrix edit ratio. -/
theorem finite_row_clustering_cleanup_API {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (delta : Rat) (hdelta : 0<delta)
    (hsmall : 100000000000000*delta≤1)
    (hrow : StabilityCleanup.rowVariance A≤delta)
    (hcol : StabilityCleanup.colVariance A≤delta)
    (hslack : globalSymmetric A≤46*delta*(m : Rat)^2) :
    ∃ (rep : Fin 3 → Fin m) (label : Fin m → Fin 3),
      (∀ i : Fin 3, 1/4≤StabilityCleanup.classMass label i ∧
        StabilityCleanup.classMass label i≤5/12) ∧
      StabilityCleanup.editRatio A
        (StabilityCleanup.prototypeMatrix label (fun i c => A (rep i) c))≤10000000000*delta := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  rw [←row_variance_sum_eq] at hrow
  rw [←col_variance_sum_eq] at hcol
  have hrowsum := sum_le_of_div_le _ _ _ hmR hrow
  have hcolsum := sum_le_of_div_le _ _ _ hnR hcol
  obtain ⟨rep,label,hmass,hedit⟩ := finite_row_clustering hm hn A delta hdelta hsmall hrowsum hcolsum hslack
  refine ⟨rep,label,?_,?_⟩
  · intro i
    have hi := hmass i
    rw [label_mass_eq_classMass] at hi
    exact hi
  · rw [copy_edit_eq_editRatio] at hedit
    exact hedit

#print axioms copy_edit_eq_editRatio
#print axioms finite_row_clustering_cleanup_API
end StabilityClustering


==> anc/lean/additional-lean-companion/window-consequences/source/StabilityComplete.lean <==
import StabilityClusteringBridge
import StabilityVariance
import StabilityFinalMasses

/-!
Finite linear stability from literal original C3 and full occupied-cell pairing.
All variance, scalar slack, representative, clustering and cleanup estimates are
derived internally. The explicit constants are deliberately non-optimal.
-/
namespace StabilityComplete
open PairedPivotCore PairedPivotCounting FiniteRatSums PairedMatrixMoments
  BooleanMatrixGeometry MinimumEndpoint StabilityClustering StabilityCleanup StabilitySlack

def delta (m n : Nat) (epsilon : Rat) : Rat :=
  epsilon+1/(m : Rat)+1/(n : Rat)

def delta0 : Rat := 1/10000000000000000

def stabilityConstant : Rat := 5280000000528

theorem delta_positive (m n : Nat) (hm : 0<m) (hn : 0<n)
    (epsilon : Rat) (hepsilon : 0≤epsilon) : 0<delta m n epsilon := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hmi : 0<(m : Rat)⁻¹ := Rat.inv_pos.mpr hmR
  have hni : 0<(n : Rat)⁻¹ := Rat.inv_pos.mpr hnR
  unfold delta
  grind

theorem small_delta_numeric (d : Rat) (hsmall : d≤delta0) :
    100000000000000*d≤1 ∧ 264*(10000000000*d+d)≤1/144 := by
  have hscale := Rat.mul_le_mul_of_nonneg_right hsmall
    (by decide : (0:Rat)≤10000000000000000)
  have hdelta0 : delta0*10000000000000000=1 := Rat.div_mul_cancel (by decide)
  rw [hdelta0] at hscale
  constructor
  · grind
  · apply Rat.le_of_mul_le_mul_right (c := (144:Rat)) ?_ (by decide)
    rw [Rat.div_mul_cancel (by decide)]
    grind

theorem variance_API_bridge {m n : Nat} (A : Fin m → Fin n → Bool) :
    StabilityVariance.rowVariance A=StabilityCleanup.rowVariance A ∧
      StabilityVariance.columnVariance A=StabilityCleanup.colVariance A := ⟨rfl,rfl⟩

/-- Full finite rational linear stability. The assumptions are only positive
    dimensions, literal OriginalC3 for every pair, a partition of all occupied
    cells into those pairs, near density, and the displayed explicit smallness
    condition. No variance, slack, prototype or partition premise remains. -/
theorem finite_C3_linear_stability {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (epsilon : Rat) (hepsilon : 0≤epsilon)
    (hdensity : 2/3-epsilon≤density A)
    (hsmall : delta m n epsilon≤delta0) :
    ∃ (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3),
      editRatio A (fun r c => decide (rowLabel r≠colLabel c))≤
        stabilityConstant*delta m n epsilon ∧
      massDeviation rowLabel+massDeviation colLabel≤
        stabilityConstant*delta m n epsilon := by
  have hd := delta_positive m n hm hn epsilon hepsilon
  have hnum := small_delta_numeric (delta m n epsilon) hsmall
  have hv := StabilityVariance.both_variances_bound A hm hn pairs cover hc epsilon hepsilon hdensity
  rw [(variance_API_bridge A).1,(variance_API_bridge A).2] at hv
  have hvar : StabilityCleanup.rowVariance A≤delta m n epsilon ∧
      StabilityCleanup.colVariance A≤delta m n epsilon := by
    unfold delta
    grind
  have hdensity' : 2/3-epsilon≤
      total (List.finRange m) (List.finRange n) (indicator A)/((m : Rat)*(n : Rat)) := by
    have h := hdensity
    rw [density_card,cells_card] at h
    exact h
  have hs := global_symmetric_near_density m n hm hn A pairs cover hc epsilon hepsilon hdensity'
  change globalSymmetric A≤46*delta m n epsilon*(m : Rat)^2 at hs
  obtain ⟨rep,rowLabel,hmass,hedit⟩ := finite_row_clustering_cleanup_API hm hn A
    (delta m n epsilon) hd hnum.1 hvar.1 hvar.2 hs
  obtain ⟨colLabel,hclean,hmasses⟩ := exists_template_cleanup_both_masses hm hn A rowLabel
    (fun i c => A (rep i) c) (10000000000*delta m n epsilon) (delta m n epsilon)
    (fun i => (hmass i).1) (fun i => (hmass i).2) hedit hvar.1 hvar.2 hnum.2
  refine ⟨rowLabel,colLabel,?_,?_⟩
  · unfold stabilityConstant
    grind
  · unfold stabilityConstant
    grind

#print axioms delta_positive
#print axioms small_delta_numeric
#print axioms variance_API_bridge
#print axioms finite_C3_linear_stability
end StabilityComplete


==> anc/lean/additional-lean-companion/window-consequences/source/StabilityFinalMasses.lean <==
import StabilityCleanup

/-! Both part-mass bounds for the explicit finite prototype cleanup. -/
namespace StabilityCleanup

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling

def massDeviation {k : Nat} (label : Fin k → Fin 3) : Rat :=
  sumThree (fun i => (classMass label i-1/3)^2)

theorem square_le_massDeviation {k : Nat} (label : Fin k → Fin 3) (i : Fin 3) :
    (classMass label i-1/3)^2 ≤ massDeviation label := by
  have h0 : 0 ≤ (classMass label 0-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have h1 : 0 ≤ (classMass label 1-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have h2 : 0 ≤ (classMass label 2-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold massDeviation sumThree
  rcases fin_three_cases i with hi | hi | hi <;> subst i <;> grind

theorem lower_from_small_square (x : Rat) (h : (x-1/3)^2 ≤ 1/144) :
    1/4 ≤ x := by
  apply Classical.byContradiction
  intro hnot
  have hleft : 0 < 1/4-x := by grind
  have hright : 0 < 5/12-x := by grind
  have hp := Rat.mul_pos hleft hright
  have he : (1/4-x)*(5/12-x) = (x-1/3)^2 - 1/144 := by grind
  rw [he] at hp
  grind

theorem classMass_lower_of_small_deviation {k : Nat} (label : Fin k → Fin 3)
    (h : massDeviation label ≤ 1/144) (i : Fin 3) :
    1/4 ≤ classMass label i := by
  exact lower_from_small_square _ (Rat.le_trans (square_le_massDeviation label i) h)

/-- The transpose identity is proved for the actual Boolean template,
    using symmetry of inequality of its finite labels. -/
theorem template_transposed_variance {m n : Nat}
    (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) :
    rowVariance (templateMatrix colLabel rowLabel) =
      colVariance (templateMatrix rowLabel colLabel) := by
  unfold rowVariance colVariance
  apply avg_congr
  intro c
  have h : rowMean (templateMatrix colLabel rowLabel) c =
      colMean (templateMatrix rowLabel colLabel) c := by
    change avg (fun r => ratBit (decide (colLabel c ≠ rowLabel r))) =
      avg (fun r => ratBit (decide (rowLabel r ≠ colLabel c)))
    apply avg_congr
    intro r
    grind
  rw [h]

theorem row_mass_square_le_col_variance {m n : Nat} (hm : 0 < m)
    (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3)
    (lower : ∀ i, 1/4 ≤ classMass colLabel i) :
    massDeviation rowLabel ≤ 4*colVariance (templateMatrix rowLabel colLabel) := by
  have h := column_mass_square_le_row_variance hm colLabel rowLabel lower
  rw [template_transposed_variance] at h
  exact h

/-- Both partition-mass bounds, conditional on the original three prototypes
    and a small explicit total error. The output remains the computed cleanup. -/
theorem cleanup_both_mass_bounds {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A : Fin m → Fin n → Bool) (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (e delta : Rat)
    (lower : ∀ i, 1/4 ≤ classMass rowLabel i)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12)
    (hedit : editRatio A (prototypeMatrix rowLabel proto) ≤ e)
    (hrow : rowVariance A ≤ delta) (hcol : colVariance A ≤ delta)
    (small : 264*(e+delta) ≤ 1/144) :
    editRatio A (templateMatrix rowLabel (cleanColumnLabel proto)) ≤ 33*(e+delta) ∧
    massDeviation rowLabel ≤ 264*(e+delta) ∧
    massDeviation (cleanColumnLabel proto) ≤ 264*(e+delta) ∧
    massDeviation rowLabel + massDeviation (cleanColumnLabel proto) ≤ 528*(e+delta) := by
  have hcleanup := cleanup_with_mass_bound hm hn A rowLabel proto e delta lower upper hedit hrow hcol
  have hcolMass : massDeviation (cleanColumnLabel proto) ≤ 264*(e+delta) := hcleanup.2
  have hcolSmall : massDeviation (cleanColumnLabel proto) ≤ 1/144 := Rat.le_trans hcolMass small
  have hcolLower := classMass_lower_of_small_deviation (cleanColumnLabel proto) hcolSmall
  have hrowMass := row_mass_square_le_col_variance hm rowLabel (cleanColumnLabel proto) hcolLower
  have htransfer := colVariance_transfer hm hn A
    (templateMatrix rowLabel (cleanColumnLabel proto))
  have hsharp := cleanup_edit_bound hm hn A rowLabel proto e delta upper hedit hcol
  have hrowBound : massDeviation rowLabel ≤ 264*(e+delta) := by grind
  exact ⟨hcleanup.1, hrowBound, hcolMass, by grind⟩

/-- The finite edit-and-total-mass conclusion in existential form. -/
theorem exists_template_cleanup_both_masses {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A : Fin m → Fin n → Bool) (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (e delta : Rat)
    (lower : ∀ i, 1/4 ≤ classMass rowLabel i)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12)
    (hedit : editRatio A (prototypeMatrix rowLabel proto) ≤ e)
    (hrow : rowVariance A ≤ delta) (hcol : colVariance A ≤ delta)
    (small : 264*(e+delta) ≤ 1/144) :
    ∃ colLabel : Fin n → Fin 3,
      editRatio A (fun r c => decide (rowLabel r ≠ colLabel c)) ≤ 33*(e+delta) ∧
      massDeviation rowLabel + massDeviation colLabel ≤ 528*(e+delta) := by
  have h := cleanup_both_mass_bounds hm hn A rowLabel proto e delta lower upper hedit hrow hcol small
  exact ⟨cleanColumnLabel proto, h.1, h.2.2.2⟩

#print axioms classMass_lower_of_small_deviation
#print axioms template_transposed_variance
#print axioms row_mass_square_le_col_variance
#print axioms cleanup_both_mass_bounds
#print axioms exists_template_cleanup_both_masses

end StabilityCleanup


==> anc/lean/additional-lean-companion/window-consequences/source/StabilityHamming.lean <==
import StabilitySymmetricSlack
import StabilitySlackCoercivity

/-! Exact finite Boolean row geometry and the linear near-class edit bound. -/
namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack
  RationalSampling ListRatCounting PairedOpenGeometry GridModel

def hamming {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  sum (List.finRange n) (fun c => if A r c=A s c then 0 else 1)

def rowMass {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  rowDegree (List.finRange n) (indicator A) r/(n : Rat)

def colMass {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Rat :=
  colDegree (List.finRange m) (indicator A) c/(m : Rat)

def rowDistance {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  hamming A r s/(n : Rat)

theorem hamming_nonneg {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    0≤hamming A r s := by
  apply sum_nonneg
  intro c hc
  split <;> decide

theorem hamming_le_width {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    hamming A r s≤(n : Rat) := by
  have h := sum_le (List.finRange n) (fun c => if A r c=A s c then (0:Rat) else 1)
    (fun _ => 1) (by intro c hc; dsimp; split <;> decide)
  rw [sum_const] at h
  simp only [List.length_finRange] at h
  change hamming A r s≤(n : Rat)*1 at h
  grind

theorem hamming_symm {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    hamming A r s=hamming A s r := by
  apply sum_congr
  intro c hc
  simp only [eq_comm]

theorem hamming_self {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    hamming A r r=0 := by
  unfold hamming
  simp only [ite_true]
  rw [sum_const]
  grind

theorem hamming_triangle {m n : Nat} (A : Fin m → Fin n → Bool) (r s t : Fin m) :
    hamming A r t≤hamming A r s+hamming A s t := by
  have h := sum_le (List.finRange n)
    (fun c => if A r c=A t c then (0:Rat) else 1)
    (fun c => (if A r c=A s c then (0:Rat) else 1)+
      (if A s c=A t c then (0:Rat) else 1)) (by
      intro c hc
      dsimp
      split <;> split <;> split <;> grind)
  rw [sum_add] at h
  exact h

theorem hamming_degree_identity {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    hamming A r s=rowDegree (List.finRange n) (indicator A) r+
      rowDegree (List.finRange n) (indicator A) s-
      2*codegree (List.finRange n) (indicator A) r s := by
  have h : ∀ c ∈ List.finRange n,
      (if A r c=A s c then (0:Rat) else 1)=indicator A r c+indicator A s c-
        2*(indicator A r c*indicator A s c) := by
    intro c hc
    cases hr : A r c <;> cases hs : A s c <;>
      simp [indicator, hr, hs, ratBit] <;> grind
  unfold hamming rowDegree codegree
  rw [sum_congr (List.finRange n) _ _ h, sum_sub, sum_add, sum_mul_left]

theorem degree_diff_le_hamming {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    rowDegree (List.finRange n) (indicator A) r-
      rowDegree (List.finRange n) (indicator A) s≤hamming A r s := by
  have h := sum_le (List.finRange n)
    (fun c => indicator A r c-indicator A s c)
    (fun c => if A r c=A s c then (0:Rat) else 1) (by
      intro c hc
      cases hr : A r c <;> cases hs : A s c <;>
        simp [indicator, hr, hs, ratBit] <;> grind)
  rw [sum_sub] at h
  exact h

theorem row_degree_nonneg {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    0≤rowDegree (List.finRange n) (indicator A) r := by
  apply sum_nonneg
  intro c hc
  exact (ratBit_range _).1

theorem row_degree_upper {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    rowDegree (List.finRange n) (indicator A) r≤(n : Rat) := by
  have h := sum_le (List.finRange n) (indicator A r) (fun _ => 1)
    (fun c hc => (ratBit_range _).2)
  rw [sum_const] at h
  simp only [List.length_finRange] at h
  change rowDegree (List.finRange n) (indicator A) r≤(n : Rat)*1 at h
  grind

theorem actual_codegree_range {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    0≤codegree (List.finRange n) (indicator A) r s ∧
      codegree (List.finRange n) (indicator A) r s≤
        rowDegree (List.finRange n) (indicator A) r := by
  exact codegree_range (List.finRange m) (List.finRange n) (indicator A)
    (by intro x hx c hc; exact ratBit_range _) r s (finRange_mem r) (finRange_mem s)

theorem unshifted_nonneg (d t : Rat) (hd : 0≤d) (ht : 0≤t) (htd : t≤d) :
    0≤unshifted d t := by
  by_cases hz : d=0
  · simp only [unshifted, if_pos hz]
    decide
  · have hp : 0<d := by grind
    have hq := ratio_range t d ht htd hp
    have hg := g_nonneg (t/d) hq.1 hq.2
    rw [unshifted, if_neg hz]
    exact Rat.mul_nonneg hd hg

theorem directed_slack_nonneg {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m) : 0≤directedSlack A r s := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have h := actual_codegree_range A r s
  have hu := unshifted_nonneg _ _ (row_degree_nonneg A r) h.1 h.2
  unfold directedSlack
  have he := Rat.div_mul_cancel (a := unshifted
    (rowDegree (List.finRange n) (indicator A) r)
    (codegree (List.finRange n) (indicator A) r s)) (by grind : (n : Rat)≠0)
  apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
  grind

theorem symmetric_slack_nonneg {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m) : 0≤symmetricSlack A r s := by
  have hr := directed_slack_nonneg hn A r s
  have hs := directed_slack_nonneg hn A s r
  unfold symmetricSlack
  grind

theorem symmetric_slack_symm {m n : Nat}
    (A : Fin m → Fin n → Bool) (r s : Fin m) :
    symmetricSlack A r s=symmetricSlack A s r := by
  unfold symmetricSlack
  exact Rat.add_comm _ _

/-- Both near-one scalar contributions add to the actual Hamming distance. -/
theorem near_hamming_le_four_slack {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hd : 3*(n : Rat)≤5*rowDegree (List.finRange n) (indicator A) r)
    (hnear : 20*hamming A r s≤(n : Rat)) :
    rowDistance A r s≤4*symmetricSlack A r s := by
  let d := rowDegree (List.finRange n) (indicator A) r
  let e := rowDegree (List.finRange n) (indicator A) s
  let t := codegree (List.finRange n) (indicator A) r s
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have hdn : (0:Rat)<d := by dsimp [d]; grind
  have hh := hamming_degree_identity A r s
  have hdiff := degree_diff_le_hamming A r s
  have hen : (0:Rat)<e := by dsimp [d,e] at *; grind
  have hr := actual_codegree_range A r s
  have hs := actual_codegree_range A s r
  rw [codegree_symmetry m n A s r] at hs
  have ht0 : (0:Rat)≤t := hr.1
  have htd : t≤d := hr.2
  have hte : t≤e := hs.2
  have hqd := ratio_range t d ht0 htd hdn
  have hqe := ratio_range t e ht0 hte hen
  have htdid := Rat.div_mul_cancel (a := t) (b := d) (by grind : d≠0)
  have hteid := Rat.div_mul_cancel (a := t) (b := e) (by grind : e≠0)
  have hqd3 : (3/4 : Rat)≤t/d := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hdn
    have hid : (3/4 : Rat)*d=3*d/4 := by grind
    rw [hid, htdid]
    apply Rat.le_of_mul_le_mul_right (c := (4:Rat)) ?_ (by decide)
    rw [Rat.div_mul_cancel (by decide)]
    dsimp [d,e,t] at *
    grind
  have hqe3 : (3/4 : Rat)≤t/e := by
    apply Rat.le_of_mul_le_mul_right (c := e) ?_ hen
    have hid : (3/4 : Rat)*e=3*e/4 := by grind
    rw [hid, hteid]
    apply Rat.le_of_mul_le_mul_right (c := (4:Rat)) ?_ (by decide)
    rw [Rat.div_mul_cancel (by decide)]
    dsimp [d,e,t] at *
    grind
  have hgd := g_one_root_linear (t/d) hqd3 hqd.2
  have hge := g_one_root_linear (t/e) hqe3 hqe.2
  have hmd := Rat.mul_le_mul_of_nonneg_left hgd (Rat.le_of_lt hdn)
  have hme := Rat.mul_le_mul_of_nonneg_left hge (Rat.le_of_lt hen)
  have hmd4 := Rat.mul_le_mul_of_nonneg_left hmd (by decide : (0:Rat)≤4)
  have hme4 := Rat.mul_le_mul_of_nonneg_left hme (by decide : (0:Rat)≤4)
  have hxd : 4*(d*((1-t/d)/4))=d-t := by
    have h := Rat.div_mul_cancel (a := 1-t/d) (b := (4:Rat)) (by decide)
    grind
  have hxe : 4*(e*((1-t/e)/4))=e-t := by
    have h := Rat.div_mul_cancel (a := 1-t/e) (b := (4:Rat)) (by decide)
    grind
  rw [hxd] at hmd4
  rw [hxe] at hme4
  have hraw : hamming A r s≤4*(d*g (t/d)+e*g (t/e)) := by
    dsimp [d,e,t] at *
    grind
  have hformula : symmetricSlack A r s*(n : Rat)=d*g (t/d)+e*g (t/e) := by
    unfold symmetricSlack directedSlack
    rw [codegree_symmetry m n A s r]
    change (unshifted d t/(n : Rat)+unshifted e t/(n : Rat))*(n : Rat)=_
    rw [unshifted, if_neg (by grind : d≠0), unshifted, if_neg (by grind : e≠0)]
    have h1 := Rat.div_mul_cancel (a := d*g (t/d)) hnne
    have h2 := Rat.div_mul_cancel (a := e*g (t/e)) hnne
    grind
  have hdist : rowDistance A r s*(n : Rat)=hamming A r s := Rat.div_mul_cancel hnne
  apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
  grind

#print axioms hamming_triangle
#print axioms hamming_degree_identity
#print axioms near_hamming_le_four_slack
end StabilityClustering


==> anc/lean/additional-lean-companion/window-consequences/source/StabilityRepresentative.lean <==
import StabilityHamming

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack GridModel

def countWhere {k : Nat} (P : Fin k → Bool) : Rat :=
  sum (List.finRange k) (fun i => if P i then 1 else 0)

def rowSlackSum {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  sum (List.finRange m) (symmetricSlack A r)

def rowVarianceSum {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => (rowMass A r-2/3)^2)

def colVarianceSum {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange n) (fun c => (colMass A c-2/3)^2)

def representativeScore {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  (m : Rat)*(rowMass A r-2/3)^2+rowSlackSum A r

def GoodRepresentative {m n : Nat} (A : Fin m → Fin n → Bool) (delta : Rat)
    (r : Fin m) : Prop :=
  (rowMass A r-2/3)^2≤10000*delta ∧ rowSlackSum A r≤10000*delta*(m : Rat)

theorem row_slack_nonneg {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) : 0≤rowSlackSum A r := by
  exact sum_nonneg (List.finRange m) _ (fun s hs => symmetric_slack_nonneg hn A r s)

theorem score_nonneg {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) : 0≤representativeScore A r := by
  have hs := row_slack_nonneg hn A r
  have hq : (0:Rat)≤(rowMass A r-2/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hp := Rat.mul_nonneg (Rat.natCast_nonneg (a := m)) hq
  unfold representativeScore
  grind

theorem sum_representative_score {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange m) (representativeScore A)=
      (m : Rat)*rowVarianceSum A+globalSymmetric A := by
  unfold representativeScore rowVarianceSum globalSymmetric rowSlackSum
  rw [sum_add, sum_mul_left]

theorem score_implies_good {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (delta : Rat) (r : Fin m)
    (hscore : representativeScore A r≤10000*delta*(m : Rat)) :
    GoodRepresentative A delta r := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hs := row_slack_nonneg hn A r
  have hq : (0:Rat)≤(rowMass A r-2/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hp := Rat.mul_nonneg (Rat.le_of_lt hmR) hq
  unfold GoodRepresentative representativeScore at *
  constructor
  · apply Rat.le_of_mul_le_mul_left (c := (m : Rat)) ?_ hmR
    grind
  · grind

/-- Finite Markov selection: a genuine row survives any forbidden set of
    at most 90 percent of the rows, and has both required representative bounds. -/
theorem representative_outside {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (delta : Rat) (hdelta : 0<delta)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hslack : globalSymmetric A≤46*delta*(m : Rat)^2)
    (forbidden : Fin m → Bool) (hforbidden : 10*countWhere forbidden≤9*(m : Rat)) :
    ∃ r : Fin m, forbidden r=false ∧ GoodRepresentative A delta r := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hp := Rat.mul_pos hdelta hmR
  have hm2 := Rat.mul_pos hmR hmR
  have hdm2 := Rat.mul_pos hdelta hm2
  have hsum : sum (List.finRange m) (representativeScore A)≤47*delta*(m : Rat)^2 := by
    rw [sum_representative_score]
    have h := Rat.mul_le_mul_of_nonneg_left hvar (Rat.le_of_lt hmR)
    grind
  apply Classical.byContradiction
  intro hnone
  have hrow : ∀ r ∈ List.finRange m,
      10000*delta*(m : Rat)≤representativeScore A r+
        10000*delta*(m : Rat)*(if forbidden r then (1:Rat) else 0) := by
    intro r hr
    by_cases hf : forbidden r=true
    · rw [if_pos hf]
      have h := score_nonneg hn A r
      grind
    · have hf0 : forbidden r=false := Bool.eq_false_iff.mpr hf
      rw [if_neg hf]
      have hnot : ¬representativeScore A r≤10000*delta*(m : Rat) := by
        intro hscore
        exact hnone ⟨r,hf0,score_implies_good hm hn A delta r hscore⟩
      grind
  have h := sum_le (List.finRange m) _ _ hrow
  rw [sum_const, sum_add, sum_mul_left] at h
  simp only [List.length_finRange] at h
  change (m : Rat)*(10000*delta*(m : Rat))≤
    sum (List.finRange m) (representativeScore A)+
    (10000*delta*(m : Rat))*countWhere forbidden at h
  have hf := Rat.mul_le_mul_of_nonneg_left hforbidden
    (show 0≤1000*delta*(m : Rat) by grind)
  grind

theorem representative_exists {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (delta : Rat) (hdelta : 0<delta)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hslack : globalSymmetric A≤46*delta*(m : Rat)^2) :
    ∃ r : Fin m, GoodRepresentative A delta r := by
  have hzero : countWhere (fun _ : Fin m => false)=0 := by
    unfold countWhere
    simp only [Bool.false_eq_true, ite_false]
    rw [sum_const]
    grind
  have hm0 : (0:Rat)≤(m : Rat) := Rat.natCast_nonneg
  have h := representative_outside hm hn A delta hdelta hvar hslack
    (fun _ => false) (by rw [hzero]; grind)
  obtain ⟨r,hr,hgood⟩ := h
  exact ⟨r,hgood⟩

/-- Summing the proved pointwise near estimate gives the paper's linear cost. -/
theorem near_class_total_edit {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m)
    (hd : 3*(n : Rat)≤5*rowDegree (List.finRange n) (indicator A) r) :
    sum (List.finRange m) (fun s => if 20*hamming A r s≤(n : Rat)
      then rowDistance A r s else 0)≤4*rowSlackSum A r := by
  have h := sum_le (List.finRange m)
    (fun s => if 20*hamming A r s≤(n : Rat) then rowDistance A r s else 0)
    (fun s => 4*symmetricSlack A r s) (by
      intro s hs
      dsimp
      split
      · exact near_hamming_le_four_slack hn A r s hd ‹_›
      · have h0 := symmetric_slack_nonneg hn A r s
        grind)
  rw [sum_mul_left] at h
  exact h

#print axioms representative_outside
#print axioms representative_exists
#print axioms near_class_total_edit
end StabilityClustering


==> anc/lean/additional-lean-companion/window-consequences/source/StabilityRootControl.lean <==
import StabilityRepresentative

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack GridModel

def codegreeRatio {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  codegree (List.finRange n) (indicator A) r s/
    rowDegree (List.finRange n) (indicator A) r

def rootError {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  min ((codegreeRatio A r s-1/2)^2) ((1-codegreeRatio A r s)^2)

theorem row_mass_mul_width {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) :
    rowMass A r*(n : Rat)=rowDegree (List.finRange n) (indicator A) r := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  exact Rat.div_mul_cancel (by grind)

theorem row_mass_range {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) : 0≤rowMass A r ∧ rowMass A r≤1 := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  exact ratio_range _ _ (row_degree_nonneg A r) (row_degree_upper A r) hnR

theorem positive_degree_of_half {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m)
    (hd : (n : Rat)≤2*rowDegree (List.finRange n) (indicator A) r) :
    0<rowDegree (List.finRange n) (indicator A) r := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  grind

theorem actual_ratio_range {m n : Nat}
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    0≤codegreeRatio A r s ∧ codegreeRatio A r s≤1 := by
  have ht := actual_codegree_range A r s
  exact ratio_range _ _ ht.1 ht.2 hd

theorem root_error_nonneg {m n : Nat}
    (A : Fin m → Fin n → Bool) (r s : Fin m) : 0≤rootError A r s := by
  have h1 : (0:Rat)≤(codegreeRatio A r s-1/2)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have h2 : (0:Rat)≤(1-codegreeRatio A r s)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold rootError
  change 0≤if (codegreeRatio A r s-1/2)^2≤(1-codegreeRatio A r s)^2
    then (codegreeRatio A r s-1/2)^2 else (1-codegreeRatio A r s)^2
  split <;> assumption

/-- The scalar two-root error is controlled by the actual symmetric slack. -/
theorem root_error_le_two_slack {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hd : (n : Rat)≤2*rowDegree (List.finRange n) (indicator A) r) :
    rootError A r s≤2*symmetricSlack A r s := by
  let d := rowDegree (List.finRange n) (indicator A) r
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hp := positive_degree_of_half hn A r hd
  have hq := actual_ratio_range A r s hp
  have hg := g_nonneg (codegreeRatio A r s) hq.1 hq.2
  have hroot := g_two_root_square (codegreeRatio A r s) hq.1 hq.2
  have hcost : directedSlack A r s*(n : Rat)=d*g (codegreeRatio A r s) := by
    unfold directedSlack unshifted
    rw [if_neg (by grind : rowDegree (List.finRange n) (indicator A) r≠0)]
    exact Rat.div_mul_cancel (by grind)
  have hother := directed_slack_nonneg hn A s r
  have hsum : directedSlack A r s≤symmetricSlack A r s := by
    unfold symmetricSlack
    grind
  have hraw := Rat.mul_le_mul_of_nonneg_right hd hg
  have hboth := Rat.mul_le_mul_of_nonneg_right hsum (Rat.le_of_lt hnR)
  have hgS : g (codegreeRatio A r s)≤2*symmetricSlack A r s := by
    apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
    dsimp [d] at hcost
    grind
  change rootError A r s≤g (codegreeRatio A r s) at hroot
  grind

/-- Fixed-threshold Markov bound; all sets and weights are actual matrix quantities. -/
theorem atypical_count_bound {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m)
    (hd : (n : Rat)≤2*rowDegree (List.finRange n) (indicator A) r)
    (K : Rat) (hK : 0≤K) :
    countWhere (fun s => decide (1<K*(rowMass A s-2/3)^2 ∨ 1<K*rootError A r s))≤
      K*rowVarianceSum A+2*K*rowSlackSum A r := by
  have hpoint : ∀ s ∈ List.finRange m,
      (if decide (1<K*(rowMass A s-2/3)^2 ∨ 1<K*rootError A r s) then (1:Rat) else 0)≤
      K*(rowMass A s-2/3)^2+2*K*symmetricSlack A r s := by
    intro s hs
    have hv : (0:Rat)≤(rowMass A s-2/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
    have hvr := Rat.mul_nonneg hK hv
    have hs0 := symmetric_slack_nonneg hn A r s
    have hsp := Rat.mul_nonneg hK hs0
    have he := root_error_le_two_slack hn A r s hd
    have hep := Rat.mul_le_mul_of_nonneg_left he hK
    simp only [decide_eq_true_eq]
    split <;> grind
  have h := sum_le (List.finRange m) _ _ hpoint
  rw [sum_add, sum_mul_left, sum_mul_left] at h
  exact h

#print axioms root_error_le_two_slack
#print axioms atypical_count_bound
end StabilityClustering


==> anc/lean/additional-lean-companion/window-consequences/source/StabilityRowClustering.lean <==
import StabilityThreeRepresentatives

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack GridModel

def outsideThree {m n : Nat} (A : Fin m → Fin n → Bool) (r s t x : Fin m) : Bool :=
  !(nearRow A r x || nearRow A s x || nearRow A t x)

def prototypeRow {m : Nat} (r s t : Fin m) (i : Fin 3) : Fin m :=
  if i=0 then r else if i=1 then s else t

def prototypeLabel {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) (x : Fin m) : Fin 3 :=
  if nearRow A r x then 0 else if nearRow A s x then 1 else 2

def labelMass {m : Nat} (label : Fin m → Fin 3) (i : Fin 3) : Rat :=
  countWhere (fun x => decide (label x=i))/(m : Rat)

def copyEdit {m n : Nat} (A : Fin m → Fin n → Bool)
    (rep : Fin 3 → Fin m) (label : Fin m → Fin 3) : Rat :=
  sum (List.finRange m) (fun x => rowDistance A x (rep (label x)))/(m : Rat)

theorem outside_three_count {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s t : Fin m) (delta : Rat)
    (hdelta : 0≤delta) (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hr : GoodRepresentative A delta r) (hs : GoodRepresentative A delta s)
    (ht : GoodRepresentative A delta t)
    (hrs : 50*zeroOverlap A r s≤1) (hrt : 50*zeroOverlap A r t≤1)
    (hst : 50*zeroOverlap A s t≤1) :
    countWhere (outsideThree A r s t)≤6000000000*delta*(m : Rat) := by
  have hrtp := good_representative_typical A r delta hsmall hr
  have hstp := good_representative_typical A s delta hsmall hs
  have http := good_representative_typical A t delta hsmall ht
  have hdr := typical_representative_degree hn A r hrtp
  have hds := typical_representative_degree hn A s hstp
  have hdt := typical_representative_degree hn A t http
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hp : ∀ x ∈ List.finRange m,
      (if outsideThree A r s t x then (1:Rat) else 0)≤
      90000*(rowMass A x-2/3)^2+
        180000*(symmetricSlack A r x+symmetricSlack A s x+symmetricSlack A t x) := by
    intro x hx
    have hv : (0:Rat)≤(rowMass A x-2/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
    have sr0 := symmetric_slack_nonneg hn A r x
    have ss0 := symmetric_slack_nonneg hn A s x
    have st0 := symmetric_slack_nonneg hn A t x
    have rr := root_error_le_two_slack hn A r x (by grind)
    have rs := root_error_le_two_slack hn A s x (by grind)
    have rt := root_error_le_two_slack hn A t x (by grind)
    split
    · rename_i hout
      have hfail : 1<90000*(rowMass A x-2/3)^2 ∨
          1<90000*rootError A r x ∨ 1<90000*rootError A s x ∨
          1<90000*rootError A t x := by
        apply Classical.byContradiction
        intro hnot
        have hcover := three_prototypes_cover_typical hn A r s t x hrtp hstp http
          (by grind) hrs hrt hst (by grind) (by grind) (by grind)
        have hnearr : nearRow A r x=false := by
          cases he : nearRow A r x <;> simp_all [outsideThree]
        have hnears : nearRow A s x=false := by
          cases he : nearRow A s x <;> simp_all [outsideThree]
        have hneart : nearRow A t x=false := by
          cases he : nearRow A t x <;> simp_all [outsideThree]
        simp only [nearRow,decide_eq_false_iff_not] at hnearr hnears hneart
        grind
      grind
    · grind
  have h := sum_le (List.finRange m) _ _ hp
  rw [sum_add,sum_mul_left,sum_mul_left,sum_add,sum_add] at h
  change countWhere (outsideThree A r s t)≤90000*rowVarianceSum A+
    180000*(rowSlackSum A r+rowSlackSum A s+rowSlackSum A t) at h
  have hv := Rat.mul_le_mul_of_nonneg_left hvar (by decide : (0:Rat)≤90000)
  have hsum : rowSlackSum A r+rowSlackSum A s+rowSlackSum A t≤30000*delta*(m : Rat) := by
    have h1 := hr.2; have h2 := hs.2; have h3 := ht.2; grind
  have hsum' := Rat.mul_le_mul_of_nonneg_left hsum (by decide : (0:Rat)≤180000)
  have hdm := Rat.mul_nonneg hdelta (Rat.natCast_nonneg (a := m))
  grind

theorem row_distance_symm {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    rowDistance A r s=rowDistance A s r := by
  unfold rowDistance
  rw [hamming_symm A r s]

theorem row_distance_range {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m) : 0≤rowDistance A r s ∧ rowDistance A r s≤1 := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  exact ratio_range _ _ (hamming_nonneg A r s) (hamming_le_width A r s) hnR

theorem prototype_copy_edit_bound {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s t : Fin m) (delta : Rat)
    (hdelta : 0≤delta) (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hr : GoodRepresentative A delta r) (hs : GoodRepresentative A delta s)
    (ht : GoodRepresentative A delta t)
    (hrs : 50*zeroOverlap A r s≤1) (hrt : 50*zeroOverlap A r t≤1)
    (hst : 50*zeroOverlap A s t≤1) :
    copyEdit A (prototypeRow r s t) (prototypeLabel A r s)≤10000000000*delta := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hdr := typical_representative_degree hn A r
    (good_representative_typical A r delta hsmall hr)
  have hds := typical_representative_degree hn A s
    (good_representative_typical A s delta hsmall hs)
  have hdt := typical_representative_degree hn A t
    (good_representative_typical A t delta hsmall ht)
  have hout := outside_three_count hn A r s t delta hdelta hsmall hvar hr hs ht hrs hrt hst
  have hp : ∀ x ∈ List.finRange m,
      rowDistance A x (prototypeRow r s t (prototypeLabel A r s x))≤
      (if nearRow A r x then rowDistance A r x else 0)+
      (if nearRow A s x then rowDistance A s x else 0)+
      (if nearRow A t x then rowDistance A t x else 0)+
      (if outsideThree A r s t x then (1:Rat) else 0) := by
    intro x hx
    have hxr := (row_distance_range hn A r x).1
    have hxs := (row_distance_range hn A s x).1
    have hxt := (row_distance_range hn A t x).1
    have hxt1 := (row_distance_range hn A t x).2
    rw [row_distance_symm A x]
    cases hrx : nearRow A r x <;> cases hsx : nearRow A s x <;> cases htx : nearRow A t x <;>
      simp [prototypeLabel,prototypeRow,outsideThree,hrx,hsx,htx] <;> grind
  have h := sum_le (List.finRange m) _ _ hp
  rw [sum_add,sum_add,sum_add] at h
  have hnearR := near_class_total_edit hn A r hdr
  have hnearS := near_class_total_edit hn A s hds
  have hnearT := near_class_total_edit hn A t hdt
  simp only [nearRow,decide_eq_true_eq] at h
  have hsumslack : rowSlackSum A r+rowSlackSum A s+rowSlackSum A t≤30000*delta*(m : Rat) := by
    have h1 := hr.2; have h2 := hs.2; have h3 := ht.2; grind
  have htotal : sum (List.finRange m)
      (fun x => rowDistance A x (prototypeRow r s t (prototypeLabel A r s x)))≤
      10000000000*delta*(m : Rat) := by
    change sum (List.finRange m)
      (fun x => rowDistance A x (prototypeRow r s t (prototypeLabel A r s x)))≤
      _+_+_+countWhere (outsideThree A r s t) at h
    have hdm := Rat.mul_nonneg hdelta (Rat.le_of_lt hmR)
    grind
  have he : copyEdit A (prototypeRow r s t) (prototypeLabel A r s)*(m : Rat)=
      sum (List.finRange m)
        (fun x => rowDistance A x (prototypeRow r s t (prototypeLabel A r s x))) :=
    Rat.div_mul_cancel (by grind)
  apply Rat.le_of_mul_le_mul_right (c := (m : Rat)) ?_ hmR
  grind

theorem prototype_label_counts {m n : Nat}
    (A : Fin m → Fin n → Bool) (r s t : Fin m)
    (hrs : (n : Rat)<10*hamming A r s)
    (hrt : (n : Rat)<10*hamming A r t)
    (hst : (n : Rat)<10*hamming A s t) :
    countWhere (fun x => decide (prototypeLabel A r s x=0))=nearCount A r ∧
    countWhere (fun x => decide (prototypeLabel A r s x=1))=nearCount A s ∧
    countWhere (fun x => decide (prototypeLabel A r s x=2))=
      nearCount A t+countWhere (outsideThree A r s t) := by
  have hzero : ∀ x ∈ List.finRange m,
      (if decide (prototypeLabel A r s x=0) then (1:Rat) else 0)=
      (if nearRow A r x then (1:Rat) else 0) := by
    intro x hx
    cases hrx : nearRow A r x <;> cases hsx : nearRow A s x <;>
      simp [prototypeLabel,hrx,hsx]
  have hone : ∀ x ∈ List.finRange m,
      (if decide (prototypeLabel A r s x=1) then (1:Rat) else 0)=
      (if nearRow A s x then (1:Rat) else 0) := by
    intro x hx
    have hdis := separated_near_classes_disjoint A r s hrs x
    cases hrx : nearRow A r x <;> cases hsx : nearRow A s x <;>
      simp_all [prototypeLabel]
  have htwo : ∀ x ∈ List.finRange m,
      (if decide (prototypeLabel A r s x=2) then (1:Rat) else 0)=
      (if nearRow A t x then (1:Rat) else 0)+
      (if outsideThree A r s t x then (1:Rat) else 0) := by
    intro x hx
    have hdrs := separated_near_classes_disjoint A r s hrs x
    have hdrt := separated_near_classes_disjoint A r t hrt x
    have hdst := separated_near_classes_disjoint A s t hst x
    cases hrx : nearRow A r x <;> cases hsx : nearRow A s x <;> cases htx : nearRow A t x <;>
      simp_all [prototypeLabel,outsideThree] <;> grind
  constructor
  · exact sum_congr (List.finRange m) _ _ hzero
  constructor
  · exact sum_congr (List.finRange m) _ _ hone
  · have h := sum_congr (List.finRange m) _ _ htwo
    rw [sum_add] at h
    exact h

theorem quotient_quarter_interval (a b : Rat) (hb : 0<b)
    (hlo : b≤4*a) (hhi : 12*a≤5*b) : 1/4≤a/b ∧ a/b≤5/12 := by
  have hcan := Rat.div_mul_cancel (a := a) (b := b) (by grind : b≠0)
  have hquarter : (1/4 : Rat)*4=1 := Rat.div_mul_cancel (by decide)
  have hupper : (5/12 : Rat)*12=5 := Rat.div_mul_cancel (by decide)
  have hlid : (1/4 : Rat)*b*4=b := by
    calc
      (1/4 : Rat)*b*4=((1/4 : Rat)*4)*b := by grind
      _=b := by rw [hquarter,Rat.one_mul]
  have huid : (5/12 : Rat)*b*12=5*b := by
    calc
      (5/12 : Rat)*b*12=((5/12 : Rat)*12)*b := by grind
      _=5*b := by rw [hupper]
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := b) ?_ hb
    rw [hcan]
    apply Rat.le_of_mul_le_mul_right (c := (4:Rat)) ?_ (by decide)
    rw [hlid]
    grind
  · apply Rat.le_of_mul_le_mul_right (c := b) ?_ hb
    rw [hcan]
    apply Rat.le_of_mul_le_mul_right (c := (12:Rat)) ?_ (by decide)
    rw [huid]
    grind

theorem prototype_label_mass_bounds {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s t : Fin m) (delta : Rat)
    (hdelta : 0≤delta) (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hcol : colVarianceSum A≤delta*(n : Rat))
    (hr : GoodRepresentative A delta r) (hs : GoodRepresentative A delta s)
    (ht : GoodRepresentative A delta t)
    (hrs : 50*zeroOverlap A r s≤1 ∧ (n : Rat)<10*hamming A r s)
    (hrt : 50*zeroOverlap A r t≤1 ∧ (n : Rat)<10*hamming A r t)
    (hst : 50*zeroOverlap A s t≤1 ∧ (n : Rat)<10*hamming A s t) :
    ∀ i : Fin 3, 1/4≤labelMass (prototypeLabel A r s) i ∧
      labelMass (prototypeLabel A r s) i≤5/12 := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hcounts := prototype_label_counts A r s t hrs.2 hrt.2 hst.2
  have mr := representative_near_class_mass hm hn A r delta hdelta hsmall hvar hcol hr
  have ms := representative_near_class_mass hm hn A s delta hdelta hsmall hvar hcol hs
  have mt := representative_near_class_mass hm hn A t delta hdelta hsmall hvar hcol ht
  have hout := outside_three_count hn A r s t delta hdelta hsmall hvar hr hs ht hrs.1 hrt.1 hst.1
  have hout0 : 0≤countWhere (outsideThree A r s t) := by
    apply sum_nonneg
    intro x hx
    split <;> decide
  have hsM := Rat.mul_le_mul_of_nonneg_right hsmall (Rat.le_of_lt hmR)
  intro i
  have hi : i=0 ∨ i=1 ∨ i=2 := by omega
  obtain hi | hi | hi := hi
  · subst i
    unfold labelMass
    rw [hcounts.1]
    exact quotient_quarter_interval _ _ hmR (by grind) (by grind)
  · subst i
    unfold labelMass
    rw [hcounts.2.1]
    exact quotient_quarter_interval _ _ hmR (by grind) (by grind)
  · subst i
    unfold labelMass
    rw [hcounts.2.2]
    exact quotient_quarter_interval _ _ hmR (by grind) (by grind)

/-- Explicit finite row-clustering theorem. The three actual prototype rows and
    their row labels are constructed from the two variance bounds and the actual
    symmetric-slack sum. No existence of prototypes or cluster partition is assumed. -/
theorem finite_row_clustering {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (delta : Rat) (hdelta : 0<delta)
    (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hcol : colVarianceSum A≤delta*(n : Rat))
    (hslack : globalSymmetric A≤46*delta*(m : Rat)^2) :
    ∃ (rep : Fin 3 → Fin m) (label : Fin m → Fin 3),
      (∀ i : Fin 3, 1/4≤labelMass label i ∧ labelMass label i≤5/12) ∧
      copyEdit A rep label≤10000000000*delta := by
  obtain ⟨r,s,t,hr,hs,ht,hrs,hrt,hst⟩ :=
    three_good_representatives hm hn A delta hdelta hsmall hvar hcol hslack
  exact ⟨prototypeRow r s t,prototypeLabel A r s,
    prototype_label_mass_bounds hm hn A r s t delta (Rat.le_of_lt hdelta)
      hsmall hvar hcol hr hs ht hrs hrt hst,
    prototype_copy_edit_bound hm hn A r s t delta (Rat.le_of_lt hdelta)
      hsmall hvar hr hs ht hrs.1 hrt.1 hst.1⟩

#print axioms finite_row_clustering
#print axioms prototype_label_mass_bounds
#print axioms outside_three_count
#print axioms prototype_copy_edit_bound
end StabilityClustering


==> anc/lean/additional-lean-companion/window-consequences/source/StabilitySlack.lean <==
import PairedDensity

/-! Rational, finite retained slack from literal C3 and full pairing coverage.
Zero-degree rows contribute zero; the shifted sum excludes its diagonal. -/
namespace StabilitySlack
open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralBoundary GridModel PairedRational
  PairedCounting PairedOpenGeometry PairedRow

def g (q : Rat) : Rat := 2*q*B q-3*q+1

def shifted (d t : Rat) : Rat :=
  if d=0 then 0 else d*g (max 0 (t-1)/d)

def rowShifted {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  sum (List.finRange m) (fun s => if s=r then 0 else
    shifted (rowDegree (List.finRange n) (indicator A) r)
      (codegree (List.finRange n) (indicator A) r s))

def globalShifted {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (rowShifted A)

theorem g_zero : g 0=1 := by unfold g; grind

theorem g_one : g 1=0 := by
  have h := B_mul_den 1
  unfold den at h
  unfold g
  grind

theorem g_nonneg (q : Rat) (h0 : 0≤q) (h1 : q≤1) : 0≤g q := by
  have h := rational_minorant q h0 h1
  unfold g
  grind

/-- The scalar minorant keeps, rather than discards, the nonnegative slack. -/
theorem retained_shifted_minorant (d t : Rat) (hd : 0<d) (ht : 1≤t) :
    3*t-d-3+shifted d t≤2*t*B ((t-1)/d) := by
  have hn : d≠0 := by grind
  have he := Rat.div_mul_cancel (a := t-1) hn
  have hm : max 0 (t-1)=t-1 := by
    change (if (0:Rat)≤t-1 then t-1 else 0)=t-1
    exact if_pos (by grind)
  rw [shifted, if_neg hn, hm]
  have hb := (B_range ((t-1)/d)).1
  have heB := congrArg (fun x : Rat => 2*x*B ((t-1)/d)) he
  unfold g
  grind

/-- The zero-codegree branch of the same retained inequality. -/
theorem retained_shifted_zero (d : Rat) (hd : 0<d) :
    3*0-d-3+shifted d 0≤2*0*B ((0-1)/d) := by
  have hn : d≠0 := by grind
  have hm : max (0:Rat) (0-1)=0 := by
    change (if (0:Rat)≤0-1 then 0-1 else 0)=0
    exact if_neg (by grind)
  rw [shifted, if_neg hn, hm]
  have hz : (0:Rat)/d=0 := by
    have he := Rat.div_mul_cancel (a := 0) hn
    grind
  rw [hz, g_zero]
  grind

/-- The row inequality from C3; its retained sum includes zero codegrees. -/
theorem retained_row_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) :
    3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r)+rowShifted A r≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+3*((m : Rat)-1) := by
  have hA : ∀ r ∈ List.finRange m, ∀ c ∈ List.finRange n,
      0≤indicator A r c ∧ indicator A r c≤1 := by
    intro r hr c hc; exact ratBit_range _
  have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1) r (finRange_mem r)
  by_cases hz : rowDegree (List.finRange n) (indicator A) r=0
  · have hs : rowShifted A r=0 := by
      unfold rowShifted
      rw [sum_congr (List.finRange m) _ (fun _ => 0)]
      · rw [sum_const]; grind
      · intro s hs
        simp only [hz, shifted]
        split <;> rfl
    rw [hs, Rat.add_zero]
    exact general_row_bound m n A pairs cover hc r
  · have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by grind
    let d := rowDegree (List.finRange n) (indicator A) r
    let phi := fun s => if s=r then (0:Rat) else codegree (List.finRange n) (indicator A) r s*
      B ((codegree (List.finRange n) (indicator A) r s-1)/d)
    let psi := fun s => if s=r then (0:Rat) else
      shifted d (codegree (List.finRange n) (indicator A) r s)
    have hp : ∀ s ∈ List.finRange m,
        3*codegree (List.finRange n) (indicator A) r s-d-3+psi s≤
          2*phi s+(2*d-3)*flag s r := by
      intro s hs
      by_cases hsr : s=r
      · subst s
        rw [codegree_self]
        simp only [phi, psi, if_pos rfl, flag_self]
        dsimp [d]
        grind
      · rw [flag_ne s r hsr]
        by_cases hzero : codegree (List.finRange n) (indicator A) r s=0
        · have h := retained_shifted_zero d hpos
          simpa only [phi, psi, if_neg hsr, hzero, Rat.mul_zero, Rat.zero_mul, Rat.add_zero,
            Rat.mul_assoc] using h
        · obtain ⟨k,hk⟩ := codegree_integral m n A r s
          have hkpos : 1≤k := by
            apply Classical.byContradiction
            intro h
            have hk0 : k=0 := by omega
            rw [hk0] at hk
            exact hzero hk
          have hge : (1:Rat)≤codegree (List.finRange n) (indicator A) r s := by
            rw [hk]
            exact Rat.natCast_le_natCast.mpr hkpos
          have h := retained_shifted_minorant d _ hpos hge
          simpa only [phi, psi, if_neg hsr, Rat.mul_zero, Rat.add_zero,
            Rat.mul_assoc] using h
    have hsum := sum_le (List.finRange m) _ _ hp
    have hflag : sum (List.finRange m) (fun s => flag s r)=1 := by
      have h := sum_single (List.finRange m) r (fun _ => (1:Rat))
        (finRange_nodup m) (finRange_mem r)
      simpa only [Rat.one_mul] using h
    rw [sum_add, sum_sub, sum_sub, sum_mul_left, sum_const, sum_const,
      sum_add, sum_mul_left, sum_mul_left, hflag] at hsum
    simp only [List.length_finRange] at hsum
    have hb := open_rational_bound m n A pairs cover hc r hpos
    change 2*sum (List.finRange m) phi≤_ at hb
    have hpsi : sum (List.finRange m) psi=rowShifted A r := rfl
    rw [hpsi] at hsum
    dsimp [d] at hsum
    grind

/-- Exact global retained-slack inequality, before the near-density assumption. -/
theorem retained_global_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    globalShifted A≤
      (2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)-
        3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2)+
        3*(m : Rat)*((m : Rat)-1) := by
  have h := sum_le (List.finRange m)
    (fun r => 3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r)+rowShifted A r)
    (fun r => total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+3*((m : Rat)-1))
    (fun r _ => retained_row_bound m n A pairs cover hc r)
  rw [sum_add, sum_mul_left, codegree_double_count, sum_add, sum_add,
    sum_const, sum_mul_left, sum_const] at h
  simp only [List.length_finRange] at h
  change 3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2)+
    globalShifted A≤(m : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
      (m : Rat)*(3*((m : Rat)-1)) at h
  grind

/-- The quadratic density defect is bounded without a smallness assumption. -/
theorem quadratic_defect_bound (alpha epsilon : Rat)
    (hden : 2/3-epsilon≤alpha) : 2*alpha-3*alpha^2≤2*epsilon := by
  have hs : (0:Rat)≤(2/3-alpha)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he : 2*alpha-3*alpha^2=2*(2/3-alpha)-3*(2/3-alpha)^2 := by grind
  rw [he]
  grind

/-- Rational bookkeeping for the exact retained bound and finite Cauchy. -/
theorem near_density_numeric (G E C m n alpha epsilon : Rat)
    (hm : 0<m) (hn : 0<n) (hepsilon : 0≤epsilon)
    (hE : E=alpha*m*n) (ha : alpha≤1) (hden : 2/3-epsilon≤alpha)
    (hC : E^2≤n*C)
    (hG : G≤(2*m+2)*E-3*C+3*m*(m-1)) :
    G≤3*(epsilon+1/m+1/n)*m^2*n := by
  have hm0 : 0≤m := Rat.le_of_lt hm
  have hn0 : 0≤n := Rat.le_of_lt hn
  have hm2 : (0:Rat)≤m^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hmn := Rat.mul_nonneg hm0 hn0
  have hm2n := Rat.mul_nonneg hm2 hn0
  have hsmall := quadratic_defect_bound alpha epsilon hden
  have hsmallM := Rat.mul_le_mul_of_nonneg_right hsmall hm2n
  have haM := Rat.mul_le_mul_of_nonneg_right ha hmn
  have hcm : alpha^2*m^2*n≤C := by
    apply Rat.le_of_mul_le_mul_right (c := n) ?_ hn
    have heq : alpha^2*m^2*n*n=(alpha*m*n)^2 := by grind
    rw [heq, ← hE]
    simpa only [Rat.mul_comm] using hC
  have hep := Rat.mul_nonneg hepsilon hm2n
  have hinvm := Rat.div_mul_cancel (a := (1:Rat)) (b := m) (by grind : m≠0)
  have hinvn := Rat.div_mul_cancel (a := (1:Rat)) (b := n) (by grind : n≠0)
  have hinvmM := congrArg (fun x : Rat => x*m*n) hinvm
  have hinvnM := congrArg (fun x : Rat => x*m^2) hinvn
  have hform : (2*m+2)*E-3*C+3*m*(m-1)=
      (2*alpha-3*alpha^2)*m^2*n+2*alpha*m*n+3*m^2-3*m-
        3*(C-alpha^2*m^2*n) := by rw [hE]; grind
  rw [hform] at hG
  have hpre : G≤(2*alpha-3*alpha^2)*m^2*n+2*alpha*m*n+3*m^2-3*m := by grind
  have hstep : G≤2*epsilon*m^2*n+2*m*n+3*m^2 := by grind
  have hrhs : 3*(epsilon+1/m+1/n)*m^2*n=3*epsilon*m^2*n+3*m*n+3*m^2 := by grind
  rw [hrhs]
  grind

/-- The manuscript's clamped global slack bound from literal C3. -/
theorem global_shifted_near_density (m n : Nat) (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (epsilon : Rat) (hepsilon : 0≤epsilon)
    (hdensity : 2/3-epsilon≤
      total (List.finRange m) (List.finRange n) (indicator A)/((m : Rat)*(n : Rat))) :
    globalShifted A≤3*(epsilon+1/(m : Rat)+1/(n : Rat))*(m : Rat)^2*(n : Rat) := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hmn := Rat.mul_pos hmR hnR
  let E := total (List.finRange m) (List.finRange n) (indicator A)
  let alpha := E/((m : Rat)*(n : Rat))
  have hE : E=alpha*(m : Rat)*(n : Rat) := by
    have h := Rat.div_mul_cancel (a := E) (by grind : (m : Rat)*(n : Rat)≠0)
    dsimp [alpha]
    grind
  have hrow : ∀ r ∈ List.finRange m,
      rowDegree (List.finRange n) (indicator A) r≤(n : Rat) := by
    intro r hr
    have h := sum_le (List.finRange n) (indicator A r) (fun _ => (1:Rat))
      (fun c hc => (ratBit_range (A r c)).2)
    rw [sum_const] at h
    simp only [List.length_finRange] at h
    change rowDegree (List.finRange n) (indicator A) r≤_ at h
    grind
  have htotal := sum_le (List.finRange m)
    (rowDegree (List.finRange n) (indicator A)) (fun _ => (n : Rat)) hrow
  rw [sum_const] at htotal
  simp only [List.length_finRange] at htotal
  change E≤(m : Rat)*(n : Rat) at htotal
  have ha : alpha≤1 := by
    apply Rat.le_of_mul_le_mul_right (c := (m : Rat)*(n : Rat)) ?_ hmn
    grind
  have hC := finite_cauchy (List.finRange n) (colDegree (List.finRange m) (indicator A))
  rw [← total_columns] at hC
  simp only [List.length_finRange] at hC
  exact near_density_numeric (globalShifted A) E
    (sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2))
    (m : Rat) (n : Rat) alpha epsilon hmR hnR hepsilon hE ha hdensity hC
    (retained_global_bound m n A pairs cover hc)

#print axioms retained_shifted_minorant
#print axioms retained_shifted_zero
#print axioms retained_row_bound
#print axioms retained_global_bound
#print axioms quadratic_defect_bound
#print axioms near_density_numeric
#print axioms global_shifted_near_density
end StabilitySlack


==> anc/lean/additional-lean-companion/window-consequences/source/StabilitySlackCoercivity.lean <==
import StabilitySlackContinuity

namespace StabilitySlack
open PairedRational

/-- Exact factorization of the scalar gap; its only zeros in [0,1] are 1/2,1. -/
theorem g_mul_den (u : Rat) : g u*den u=(1-u)*(2*u-1)^2 := by
  have h := congrArg (fun x : Rat => 2*u*x) (B_mul_den u)
  unfold g den at *
  grind

theorem den_le_one (u : Rat) (h0 : 0≤u) (h1 : u≤1) : den u≤1 := by
  have h := Rat.mul_nonneg h0 (show 0≤1-u by grind)
  unfold den
  grind

/-- Square-distance control on the half-root side of the split. -/
theorem g_half_root_coercivity (u : Rat) (h0 : 0≤u) (h3 : u≤3/4) :
    (u-1/2)^2≤g u := by
  have hd := den_pos u
  have hdu := den_le_one u h0 (by grind)
  have hf : 0≤4*(1-u)-den u := by grind
  have hs : (0:Rat)≤(u-1/2)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hprod := Rat.mul_nonneg hf hs
  have hg := g_mul_den u
  have hidentity : (g u-(u-1/2)^2)*den u=
      (4*(1-u)-den u)*(u-1/2)^2 := by grind
  apply Rat.le_of_mul_le_mul_right (c := den u) ?_ hd
  grind

/-- Linear distance control near the root at one. -/
theorem g_one_root_linear (u : Rat) (h3 : 3/4≤u) (h1 : u≤1) :
    (1-u)/4≤g u := by
  have hd := den_pos u
  have hdu := den_le_one u (by grind) h1
  have hp := Rat.mul_nonneg (show 0≤4*u-3 by grind) (show 0≤4*u-1 by grind)
  have hepoly : 4*(2*u-1)^2-1=(4*u-3)*(4*u-1) := by grind
  rw [← hepoly] at hp
  have hf : 0≤4*(2*u-1)^2-den u := by grind
  have hprod := Rat.mul_nonneg (show 0≤1-u by grind) hf
  have hg := g_mul_den u
  have hidentity : (4*g u-(1-u))*den u=(1-u)*(4*(2*u-1)^2-den u) := by grind
  have hh : 1-u≤4*g u := by
    apply Rat.le_of_mul_le_mul_right (c := den u) ?_ hd
    grind
  have hdiv : ((1-u)/4)*4=1-u := Rat.div_mul_cancel (by decide)
  grind

/-- The high-root square estimate follows from its stronger linear bound. -/
theorem g_one_root_square (u : Rat) (h3 : 3/4≤u) (h1 : u≤1) :
    (1-u)^2≤g u := by
  have hl := g_one_root_linear u h3 h1
  have hp := Rat.mul_nonneg (show 0≤1-u by grind) (show 0≤u-3/4 by grind)
  have he : (1-u)*(u-3/4)=(1-u)/4-(1-u)^2 := by grind
  rw [he] at hp
  grind

/-- Squared distance to the two roots, expressed as the minimum of squares. -/
theorem g_two_root_square (u : Rat) (h0 : 0≤u) (h1 : u≤1) :
    min ((u-1/2)^2) ((1-u)^2)≤g u := by
  by_cases h3 : u≤3/4
  · have h := g_half_root_coercivity u h0 h3
    change (if (u-1/2)^2≤(1-u)^2 then (u-1/2)^2 else (1-u)^2)≤g u
    split <;> grind
  · have h := g_one_root_square u (by grind) h1
    change (if (u-1/2)^2≤(1-u)^2 then (u-1/2)^2 else (1-u)^2)≤g u
    split <;> grind

#print axioms g_mul_den
#print axioms den_le_one
#print axioms g_half_root_coercivity
#print axioms g_one_root_linear
#print axioms g_one_root_square
#print axioms g_two_root_square
end StabilitySlack


==> anc/lean/additional-lean-companion/window-consequences/source/StabilitySlackContinuity.lean <==
import StabilitySlack

namespace StabilitySlack
open FiniteRatSums RationalSampling ListRatCounting PairedMatrixMoments
  BooleanMatrixGeometry PairedRational PairedCounting PairedOpenGeometry

theorem den_half (q : Rat) : 1/2≤den q := by
  have hs : (0:Rat)≤(2*q-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he : 2*den q-1=(2*q-1)^2 := by unfold den; grind
  rw [← he] at hs
  grind

theorem B_difference_identity (u v : Rat) :
    (B v-B u)*(den u*den v)=(v-u)*(u+v-2*u*v) := by
  have hu := congrArg (fun x : Rat => x*den v) (B_mul_den u)
  have hv := congrArg (fun x : Rat => x*den u) (B_mul_den v)
  unfold den at *
  grind

/-- A derivative-free rational Lipschitz bound for the response function. -/
theorem B_increment (u v : Rat) (hu0 : 0≤u) (huv : u≤v) (hv1 : v≤1) :
    0≤B v-B u ∧ B v-B u≤4*(v-u) := by
  have hv0 : 0≤v := by grind
  have hu1 : u≤1 := by grind
  have hdu := den_half u
  have hdv := den_half v
  have hdprod := Rat.mul_le_mul_of_nonneg_left hdv (show 0≤den u by grind)
  have hdhalf := Rat.mul_le_mul_of_nonneg_right hdu (show (0:Rat)≤1/2 by grind)
  have hehalf : (1/2:Rat)*(1/2)=1/4 := by grind
  rw [hehalf] at hdhalf
  have hden : 1/4≤den u*den v := Rat.le_trans hdhalf hdprod
  have hpos : 0<den u*den v := by grind
  have hp1 := Rat.mul_nonneg hu0 (show 0≤1-v by grind)
  have hp2 := Rat.mul_nonneg hv0 (show 0≤1-u by grind)
  have hn0 : 0≤u+v-2*u*v := by grind
  have hp3 := Rat.mul_nonneg hu0 hv0
  have hp4 := Rat.mul_nonneg (show 0≤1-u by grind) (show 0≤1-v by grind)
  have hn1 : u+v-2*u*v≤1 := by grind
  have hdiff : 0≤v-u := by grind
  have hnprod := Rat.mul_nonneg hdiff hn0
  have he := B_difference_identity u v
  have hnonneg : 0≤B v-B u := by
    apply Rat.le_of_mul_le_mul_right (c := den u*den v) ?_ hpos
    grind
  constructor
  · exact hnonneg
  · have hleft := Rat.mul_le_mul_of_nonneg_left hden hnonneg
    have hright := Rat.mul_le_mul_of_nonneg_left hn1 hdiff
    rw [he] at hleft
    have hcombine := Rat.le_trans hleft hright
    have hscaled := Rat.mul_le_mul_of_nonneg_left hcombine (by decide : (0:Rat)≤4)
    have hescale : 4*((B v-B u)*(1/4))=B v-B u := by grind
    rw [hescale] at hscaled
    simpa only [Rat.mul_one] using hscaled

/-- Both signed increments give a rational Lipschitz constant 13 on [0,1]. -/
theorem g_increment (u v : Rat) (hu0 : 0≤u) (huv : u≤v) (hv1 : v≤1) :
    -13*(v-u)≤g v-g u ∧ g v-g u≤13*(v-u) := by
  have hB := B_increment u v hu0 huv hv1
  have huB := B_range u
  have hv0 : 0≤v := by grind
  have hdiff : 0≤v-u := by grind
  have hbterm0 := Rat.mul_nonneg hv0 hB.1
  have hbterm1 := Rat.mul_le_mul_of_nonneg_right hv1 hB.1
  have huterm0 := Rat.mul_nonneg huB.1 hdiff
  have huterm1 := Rat.mul_le_mul_of_nonneg_right huB.2 hdiff
  have he : g v-g u=2*v*(B v-B u)+(2*B u-3)*(v-u) := by unfold g; grind
  rw [he]
  constructor <;> grind

/-- Pointwise cost of removing the unit shift, without an integrality premise. -/
theorem unshift_cost (d t : Rat) (hd : 0<d) (ht0 : 0≤t) (htd : t≤d) :
    d*g (t/d)≤shifted d t+20 := by
  have hdne : d≠0 := by grind
  have hq := ratio_range t d ht0 htd hd
  let p := max 0 (t-1)
  have hp0 : 0≤p := by
    change 0≤(if (0:Rat)≤t-1 then t-1 else 0)
    split <;> grind
  have hpt : p≤t := by
    change (if (0:Rat)≤t-1 then t-1 else 0)≤t
    split <;> grind
  have hgap : t-p≤1 := by
    change t-(if (0:Rat)≤t-1 then t-1 else 0)≤1
    split <;> grind
  have hpq := ratio_range p d hp0 (show p≤d by grind) hd
  have hept := Rat.div_mul_cancel (a := p) hdne
  have hett := Rat.div_mul_cancel (a := t) hdne
  have hpqt : p/d≤t/d := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  have hi := (g_increment (p/d) (t/d) hpq.1 hpqt hq.2).2
  have him := Rat.mul_le_mul_of_nonneg_left hi (Rat.le_of_lt hd)
  have hecost : d*(13*(t/d-p/d))=13*(t-p) := by grind
  have heleft : d*(g (t/d)-g (p/d))=d*g (t/d)-d*g (p/d) := by grind
  rw [hecost, heleft] at him
  rw [shifted, if_neg hdne]
  change d*g (t/d)≤d*g (p/d)+20
  grind

#print axioms den_half
#print axioms B_difference_identity
#print axioms B_increment
#print axioms g_increment
#print axioms unshift_cost
end StabilitySlack


==> anc/lean/additional-lean-companion/window-consequences/source/StabilitySymmetricSlack.lean <==
import StabilitySlackContinuity

namespace StabilitySlack
open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralBoundary GridModel PairedRational
  PairedCounting PairedOpenGeometry

def unshifted (d t : Rat) : Rat := if d=0 then 0 else d*g (t/d)

def rowUnshifted {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  sum (List.finRange m) (fun s =>
    unshifted (rowDegree (List.finRange n) (indicator A) r)
      (codegree (List.finRange n) (indicator A) r s))

def globalUnshifted {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (rowUnshifted A)

def directedSlack {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  unshifted (rowDegree (List.finRange n) (indicator A) r)
    (codegree (List.finRange n) (indicator A) r s)/(n : Rat)

def symmetricSlack {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  directedSlack A r s+directedSlack A s r

def globalSymmetric {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => sum (List.finRange m) (symmetricSlack A r))

theorem unshifted_self (d : Rat) : unshifted d d=0 := by
  by_cases hd : d=0
  · simp only [unshifted, if_pos hd]
  · have he := Rat.div_mul_cancel (a := d) hd
    have hratio : d/d=1 := by grind
    rw [unshifted, if_neg hd, hratio, g_one]
    grind

theorem unshifted_cost (d t : Rat) (hd : 0≤d) (ht0 : 0≤t) (htd : t≤d) :
    unshifted d t≤shifted d t+20 := by
  by_cases hz : d=0
  · simp only [unshifted, shifted, if_pos hz]
    grind
  · rw [unshifted, if_neg hz]
    exact unshift_cost d t (by grind) ht0 htd

/-- The diagonal is zero; every off-diagonal shift costs at most 20. -/
theorem row_unshift_bound (m n : Nat) (A : Fin m → Fin n → Bool) (r : Fin m) :
    rowUnshifted A r≤rowShifted A r+20*(m : Rat) := by
  have hA : ∀ r ∈ List.finRange m, ∀ c ∈ List.finRange n,
      0≤indicator A r c ∧ indicator A r c≤1 := by
    intro r hr c hc; exact ratBit_range _
  have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1) r (finRange_mem r)
  have hp : ∀ s ∈ List.finRange m,
      unshifted (rowDegree (List.finRange n) (indicator A) r)
        (codegree (List.finRange n) (indicator A) r s)≤
      (if s=r then 0 else shifted (rowDegree (List.finRange n) (indicator A) r)
        (codegree (List.finRange n) (indicator A) r s))+20 := by
    intro s hs
    by_cases hsr : s=r
    · subst s
      rw [if_pos rfl, codegree_self, unshifted_self]
      grind
    · rw [if_neg hsr]
      have ht := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
        r s (finRange_mem r) hs
      exact unshifted_cost _ _ hd ht.1 ht.2
  have h := sum_le (List.finRange m) _ _ hp
  rw [sum_add, sum_const] at h
  simp only [List.length_finRange] at h
  change rowUnshifted A r≤rowShifted A r+(m : Rat)*20 at h
  grind

theorem global_unshift_bound (m n : Nat) (A : Fin m → Fin n → Bool) :
    globalUnshifted A≤globalShifted A+20*(m : Rat)^2 := by
  have h := sum_le (List.finRange m) (rowUnshifted A)
    (fun r => rowShifted A r+20*(m : Rat))
    (fun r hr => row_unshift_bound m n A r)
  rw [sum_add, sum_const] at h
  simp only [List.length_finRange] at h
  change globalUnshifted A≤globalShifted A+(m : Rat)*(20*(m : Rat)) at h
  grind

theorem codegree_symmetry (m n : Nat) (A : Fin m → Fin n → Bool) (r s : Fin m) :
    codegree (List.finRange n) (indicator A) r s=
      codegree (List.finRange n) (indicator A) s r := by
  apply sum_congr
  intro c hc
  exact Rat.mul_comm _ _

/-- This is exactly the manuscript's two directed degree-weighted terms. -/
theorem symmetric_slack_formula (m n : Nat) (A : Fin m → Fin n → Bool) (r s : Fin m) :
    symmetricSlack A r s=
      (if rowDegree (List.finRange n) (indicator A) r=0 then 0 else
        rowDegree (List.finRange n) (indicator A) r/(n : Rat)*
          g (codegree (List.finRange n) (indicator A) r s/
            rowDegree (List.finRange n) (indicator A) r))+
      (if rowDegree (List.finRange n) (indicator A) s=0 then 0 else
        rowDegree (List.finRange n) (indicator A) s/(n : Rat)*
          g (codegree (List.finRange n) (indicator A) r s/
            rowDegree (List.finRange n) (indicator A) s)) := by
  unfold symmetricSlack directedSlack unshifted
  rw [codegree_symmetry m n A s r]
  split <;> split <;> grind

theorem global_symmetric_identity (m n : Nat) (hn : 0<n) (A : Fin m → Fin n → Bool) :
    globalSymmetric A*(n : Rat)=2*globalUnshifted A := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have hrow : ∀ r ∈ List.finRange m,
      sum (List.finRange m) (directedSlack A r)*(n : Rat)=rowUnshifted A r := by
    intro r hr
    rw [← sum_mul_right]
    apply sum_congr
    intro s hs
    exact Rat.div_mul_cancel hnne
  have hglob : sum (List.finRange m) (fun r =>
      sum (List.finRange m) (directedSlack A r))*(n : Rat)=globalUnshifted A := by
    rw [← sum_mul_right]
    exact sum_congr (List.finRange m) _ _ hrow
  have hswap := sum_swap (List.finRange m) (List.finRange m) (directedSlack A)
  have he : globalSymmetric A=
      2*sum (List.finRange m) (fun r => sum (List.finRange m) (directedSlack A r)) := by
    unfold globalSymmetric symmetricSlack
    rw [sum_congr (List.finRange m) _ _ (fun r hr =>
      sum_add (List.finRange m) (directedSlack A r) (fun s => directedSlack A s r))]
    rw [sum_add]
    grind
  rw [he]
  grind

/-- The manuscript's symmetric slack estimate, from literal C3 and full cover. -/
theorem global_symmetric_near_density (m n : Nat) (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (epsilon : Rat) (hepsilon : 0≤epsilon)
    (hdensity : 2/3-epsilon≤
      total (List.finRange m) (List.finRange n) (indicator A)/((m : Rat)*(n : Rat))) :
    globalSymmetric A≤46*(epsilon+1/(m : Rat)+1/(n : Rat))*(m : Rat)^2 := by
  have hG := global_shifted_near_density m n hm hn A pairs cover hc epsilon hepsilon hdensity
  have hU := global_unshift_bound m n A
  have hS := global_symmetric_identity m n hn A
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hmi := inv_nonneg_of_pos (m : Rat) hmR
  have hni := Rat.div_mul_cancel (a := (1:Rat)) (b := (n : Rat)) (by grind : (n : Rat)≠0)
  have hdelta : 1/(n : Rat)≤epsilon+1/(m : Rat)+1/(n : Rat) := by grind
  have hdeltaN := Rat.mul_le_mul_of_nonneg_right hdelta (Rat.le_of_lt hnR)
  rw [hni] at hdeltaN
  have hm2 : (0:Rat)≤(m : Rat)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hdeltaM := Rat.mul_le_mul_of_nonneg_left hdeltaN hm2
  apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
  rw [hS]
  grind

#print axioms unshifted_self
#print axioms unshifted_cost
#print axioms row_unshift_bound
#print axioms global_unshift_bound
#print axioms codegree_symmetry
#print axioms symmetric_slack_formula
#print axioms global_symmetric_identity
#print axioms global_symmetric_near_density
end StabilitySlack


==> anc/lean/additional-lean-companion/window-consequences/source/StabilityThreeRepresentatives.lean <==
import StabilityClassMass

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack GridModel

def rootBad {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Bool :=
  decide (1<90000*rootError A r s)

def prototypeForbidden {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Bool :=
  nearRow A r s || rootBad A r s

theorem count_or_le {k : Nat} (P Q : Fin k → Bool) :
    countWhere (fun i => P i || Q i)≤countWhere P+countWhere Q := by
  have h := sum_le (List.finRange k)
    (fun i => if P i || Q i then (1:Rat) else 0)
    (fun i => (if P i then (1:Rat) else 0)+(if Q i then (1:Rat) else 0)) (by
      intro i hi
      cases hp : P i <;> cases hq : Q i <;> simp [hp,hq] <;> grind)
  rw [sum_add] at h
  exact h

theorem root_bad_count_bound {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m)
    (hd : (n : Rat)≤2*rowDegree (List.finRange n) (indicator A) r) :
    countWhere (rootBad A r)≤180000*rowSlackSum A r := by
  have h := sum_le (List.finRange m)
    (fun s => if rootBad A r s then (1:Rat) else 0)
    (fun s => 180000*symmetricSlack A r s) (by
      intro s hs
      have hh := root_error_le_two_slack hn A r s hd
      have hs0 := symmetric_slack_nonneg hn A r s
      dsimp [rootBad]
      simp only [decide_eq_true_eq]
      split <;> grind)
  rw [sum_mul_left] at h
  exact h

theorem prototype_forbidden_bound {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) (delta : Rat)
    (hdelta : 0≤delta) (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hcol : colVarianceSum A≤delta*(n : Rat))
    (hgood : GoodRepresentative A delta r) :
    5*countWhere (prototypeForbidden A r)≤2*(m : Rat) := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hm0 : (0:Rat)≤(m : Rat) := Rat.natCast_nonneg
  have htyp := good_representative_typical A r delta hsmall hgood
  have hd := typical_representative_degree hn A r htyp
  have hb := root_bad_count_bound hn A r (by grind)
  have hmasses := representative_near_class_mass hm hn A r delta hdelta hsmall hvar hcol hgood
  have hor := count_or_le (nearRow A r) (rootBad A r)
  change countWhere (prototypeForbidden A r)≤nearCount A r+countWhere (rootBad A r) at hor
  have hsmallM := Rat.mul_le_mul_of_nonneg_right hsmall hm0
  have hslack := Rat.mul_le_mul_of_nonneg_left hgood.2 (by decide : (0:Rat)≤180000)
  grind

theorem nonforbidden_pair {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m) (delta : Rat)
    (hsmall : 100000000000000*delta≤1)
    (hr : GoodRepresentative A delta r) (hs : GoodRepresentative A delta s)
    (hf : prototypeForbidden A r s=false) :
    50*zeroOverlap A r s≤1 ∧ (n : Rat)<10*hamming A r s := by
  have hne : ¬20*hamming A r s≤(n : Rat) := by
    intro h
    have he : nearRow A r s=true := by simp only [nearRow,decide_eq_true_eq]; exact h
    simp [prototypeForbidden,he] at hf
  have hroot : 90000*rootError A r s≤1 := by
    have hnot : ¬1<90000*rootError A r s := by
      intro h
      have he : rootBad A r s=true := by simp only [rootBad,decide_eq_true_eq]; exact h
      simp [prototypeForbidden,he] at hf
    grind
  have ht := typical_pair_dichotomy hn A r s
    (good_representative_typical A r delta hsmall hr)
    (good_representative_typical A s delta hsmall hs) hroot
  exact ht.resolve_left hne

/-- The three prototypes are constructed from the variance and slack bounds;
    their existence, separation and zero-set intersection bounds are conclusions. -/
theorem three_good_representatives {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (delta : Rat) (hdelta : 0<delta)
    (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hcol : colVarianceSum A≤delta*(n : Rat))
    (hslack : globalSymmetric A≤46*delta*(m : Rat)^2) :
    ∃ r s t : Fin m,
      GoodRepresentative A delta r ∧ GoodRepresentative A delta s ∧
      GoodRepresentative A delta t ∧
      (50*zeroOverlap A r s≤1 ∧ (n : Rat)<10*hamming A r s) ∧
      (50*zeroOverlap A r t≤1 ∧ (n : Rat)<10*hamming A r t) ∧
      (50*zeroOverlap A s t≤1 ∧ (n : Rat)<10*hamming A s t) := by
  have hm0 : (0:Rat)≤(m : Rat) := Rat.natCast_nonneg
  obtain ⟨r,hr⟩ := representative_exists hm hn A delta hdelta hvar hslack
  have hfr := prototype_forbidden_bound hm hn A r delta (Rat.le_of_lt hdelta)
    hsmall hvar hcol hr
  obtain ⟨s,hsf,hs⟩ := representative_outside hm hn A delta hdelta hvar hslack
    (prototypeForbidden A r) (by grind)
  have hrs := nonforbidden_pair hn A r s delta hsmall hr hs hsf
  have hfs := prototype_forbidden_bound hm hn A s delta (Rat.le_of_lt hdelta)
    hsmall hvar hcol hs
  have hfu := count_or_le (prototypeForbidden A r) (prototypeForbidden A s)
  obtain ⟨t,htf,ht⟩ := representative_outside hm hn A delta hdelta hvar hslack
    (fun x => prototypeForbidden A r x || prototypeForbidden A s x) (by grind)
  have htr : prototypeForbidden A r t=false := by
    cases hx : prototypeForbidden A r t <;> simp_all
  have hts : prototypeForbidden A s t=false := by
    cases hx : prototypeForbidden A s t <;> simp_all
  exact ⟨r,s,t,hr,hs,ht,hrs,
    nonforbidden_pair hn A r t delta hsmall hr ht htr,
    nonforbidden_pair hn A s t delta hsmall hs ht hts⟩

theorem separated_near_classes_disjoint {m n : Nat}
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hsep : (n : Rat)<10*hamming A r s) (x : Fin m) :
    ¬(nearRow A r x=true ∧ nearRow A s x=true) := by
  intro hx
  have hr : 20*hamming A r x≤(n : Rat) := by
    simpa only [nearRow,decide_eq_true_eq] using hx.1
  have hs : 20*hamming A s x≤(n : Rat) := by
    simpa only [nearRow,decide_eq_true_eq] using hx.2
  have htri := hamming_triangle A r x s
  rw [hamming_symm A x s] at htri
  grind

#print axioms three_good_representatives
#print axioms separated_near_classes_disjoint
end StabilityClustering


==> anc/lean/additional-lean-companion/window-consequences/source/StabilityTypical.lean <==
import StabilityZeroGeometry

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack GridModel

theorem square_le_one_interval (x : Rat) (h : x^2≤1) : -1≤x ∧ x≤1 := by
  constructor
  · apply Classical.byContradiction
    intro hn
    have hp := Rat.mul_pos (show 0< -1-x by grind) (show 0<1-x by grind)
    grind
  · apply Classical.byContradiction
    intro hn
    have hp := Rat.mul_pos (show 0<x-1 by grind) (show 0<x+1 by grind)
    grind

theorem degree_typical_interval (u : Rat) (h : 90000*(u-2/3)^2≤1) :
    199≤300*u ∧ 300*u≤201 := by
  have hidentity : (300*u-200)^2=90000*(u-2/3)^2 := by grind
  have hi := square_le_one_interval (300*u-200) (by grind)
  grind

theorem root_typical_alternative (q : Rat)
    (h : (90000:Rat)*min ((q-1/2)^2) ((1-q)^2)≤1) :
    (149≤300*q ∧ 300*q≤151) ∨ (299≤300*q ∧ 300*q≤301) := by
  have hhalf : (300*q-150)^2=90000*(q-1/2)^2 := by grind
  have hone : (300*q-300)^2=90000*(1-q)^2 := by grind
  change (90000:Rat)*(if (q-1/2)^2≤(1-q)^2 then (q-1/2)^2 else (1-q)^2)≤1 at h
  split at h
  · have hi := square_le_one_interval (300*q-150) (by grind)
    exact Or.inl (by grind)
  · have hi := square_le_one_interval (300*q-300) (by grind)
    exact Or.inr (by grind)

/-- A typical row pair either has Hamming distance at most n/20, or its zero
    sets meet in at most n/50 and its Hamming distance exceeds n/10. -/
theorem typical_pair_dichotomy {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hr : 90000*(rowMass A r-2/3)^2≤1)
    (hs : 90000*(rowMass A s-2/3)^2≤1)
    (hroot : 90000*rootError A r s≤1) :
    20*hamming A r s≤(n : Rat) ∨
      (50*zeroOverlap A r s≤1 ∧ (n : Rat)<10*hamming A r s) := by
  have hur := degree_typical_interval (rowMass A r) hr
  have hus := degree_typical_interval (rowMass A s) hs
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hu := row_mass_mul_width hn A r
  have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by
    have hurpos : 0<rowMass A r := by grind
    have hp := Rat.mul_pos hurpos hnR
    grind
  have hq := actual_ratio_range A r s hpos
  have hdist := normalized_hamming_identity hn A r s hpos
  have hzero := zero_overlap_identity hn A r s
  rw [normalized_codegree_identity hn A r s hpos] at hzero
  have hwidth : rowDistance A r s*(n : Rat)=hamming A r s :=
    Rat.div_mul_cancel (by grind)
  have hroot' : (90000:Rat)*min ((codegreeRatio A r s-1/2)^2)
      ((1-codegreeRatio A r s)^2)≤1 := hroot
  obtain hhalf | hone := root_typical_alternative (codegreeRatio A r s) hroot'
  · have hp := Rat.mul_nonneg (show 0≤rowMass A r by grind)
      (show 0≤151-300*codegreeRatio A r s by grind)
    have hz : 50*zeroOverlap A r s≤1 := by grind
    have hsep : 1<10*rowDistance A r s := by grind
    have hsepn := Rat.mul_lt_mul_of_pos_right hsep hnR
    exact Or.inr ⟨hz,by grind⟩
  · have hp := Rat.mul_nonneg (show 0≤rowMass A r by grind)
      (show 0≤300*codegreeRatio A r s-299 by grind)
    have hclose : 20*rowDistance A r s≤1 := by grind
    have hnclose := Rat.mul_le_mul_of_nonneg_right hclose (Rat.le_of_lt hnR)
    exact Or.inl (by grind)

/-- Three typical prototypes with small pairwise zero intersections exclude
    every typical outsider, using only literal Boolean zero-set counting. -/
theorem three_prototypes_cover_typical {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s t x : Fin m)
    (hr : 90000*(rowMass A r-2/3)^2≤1)
    (hs : 90000*(rowMass A s-2/3)^2≤1)
    (ht : 90000*(rowMass A t-2/3)^2≤1)
    (hx : 90000*(rowMass A x-2/3)^2≤1)
    (hrs : 50*zeroOverlap A r s≤1)
    (hrt : 50*zeroOverlap A r t≤1)
    (hst : 50*zeroOverlap A s t≤1)
    (hrx : 90000*rootError A r x≤1)
    (hsx : 90000*rootError A s x≤1)
    (htx : 90000*rootError A t x≤1) :
    20*hamming A r x≤(n : Rat) ∨
      20*hamming A s x≤(n : Rat) ∨ 20*hamming A t x≤(n : Rat) := by
  have dr := degree_typical_interval (rowMass A r) hr
  have ds := degree_typical_interval (rowMass A s) hs
  have dt := degree_typical_interval (rowMass A t) ht
  have dx := degree_typical_interval (rowMass A x) hx
  have hu := three_zero_union_bound hn A r s t
  rw [zero_mass_identity hn A r,zero_mass_identity hn A s,zero_mass_identity hn A t] at hu
  have hcover := zero_set_against_three hn A r s t x
  rw [zero_mass_identity hn A x] at hcover
  obtain nr | fr := typical_pair_dichotomy hn A r x hr hx hrx
  · exact Or.inl nr
  obtain ns | fs := typical_pair_dichotomy hn A s x hs hx hsx
  · exact Or.inr (Or.inl ns)
  obtain nt | ft := typical_pair_dichotomy hn A t x ht hx htx
  · exact Or.inr (Or.inr nt)
  have hxr := fr.1
  have hxs := fs.1
  have hxt := ft.1
  grind

#print axioms typical_pair_dichotomy
#print axioms three_prototypes_cover_typical
end StabilityClustering


==> anc/lean/additional-lean-companion/window-consequences/source/StabilityVariance.lean <==
import PairedDensity
import MinimumMatrix

/-! Exact rational degree variance from literal C3 and the sharp finite moment. -/
namespace StabilityVariance

open PairedPivotCore PairedPivotCounting FiniteRatSums PairedMatrixMoments
  BooleanMatrixGeometry MinimumEndpoint GeneralTranspose ListRatCounting

def columnSecond {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange n) (fun c => (colMean A c)^2) * (n : Rat)⁻¹

def columnVariance {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange n) (fun c => (colMean A c - 2/3)^2) * (n : Rat)⁻¹

def rowVariance {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => (rowMean A r - 2/3)^2) * (m : Rat)⁻¹

theorem density_le_one {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n) : density A ≤ 1 := by
  have hmQ : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have hmin : 0≤(m : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hmQ)
  have hnin : 0≤(n : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hnQ)
  have hr : ∀ r : Fin m, rowDegree (List.finRange n) (indicator A) r ≤ (n : Rat) := by
    intro r
    have h := sum_le (List.finRange n) (indicator A r) (fun _ => 1)
      (fun c _ => (ratBit_range (A r c)).2)
    simpa only [sum_const, List.length_finRange, Rat.mul_one] using h
  have h := sum_le (List.finRange m) (rowDegree (List.finRange n) (indicator A))
    (fun _ => (n : Rat)) (fun r _ => hr r)
  rw [sum_const] at h
  simp only [List.length_finRange] at h
  have h1 := Rat.mul_le_mul_of_nonneg_right h hmin
  have h2 := Rat.mul_le_mul_of_nonneg_right h1 hnin
  have hp : (m : Rat)*(n : Rat)*(m : Rat)⁻¹*(n : Rat)⁻¹=1 := by
    calc
      _ = ((m : Rat)*(m : Rat)⁻¹)*((n : Rat)*(n : Rat)⁻¹) := by grind
      _ = 1 := by rw [hmi, hni]; exact Rat.mul_one 1
  rw [hp] at h2
  unfold density total
  exact h2

theorem column_variance_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hn : 0<n) :
    columnVariance A = columnSecond A - (4/3 : Rat)*density A + 4/9 := by
  have hnQ : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have hs := sum_square_shift (List.finRange n) (colMean A) (2/3)
  simp only [List.length_finRange] at hs
  have hu := uniform_col_mean A
  unfold columnVariance columnSecond
  grind

theorem normalized_column_moment {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (hc : ∀ p ∈ ps, OriginalC3 (fun r c => A r c=true) p.1 p.2) :
    3*columnSecond A ≤
      (2+2*(m : Rat)⁻¹)*density A + 3*(1-(m : Rat)⁻¹)*(n : Rat)⁻¹ := by
  have hmQ : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have hmin : 0≤(m : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hmQ)
  have hnin : 0≤(n : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hnQ)
  have h := PairedDensity.second_moment m n A ps cover hc
  have h1 := Rat.mul_le_mul_of_nonneg_right h hmin
  have h2 := Rat.mul_le_mul_of_nonneg_right h1 hmin
  have h3 := Rat.mul_le_mul_of_nonneg_right h2 hnin
  have he : columnSecond A =
      sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2) *
        (m : Rat)⁻¹ * (m : Rat)⁻¹ * (n : Rat)⁻¹ := by
    unfold columnSecond colMean
    have hs : sum (List.finRange n)
        (fun c => (colDegree (List.finRange m) (indicator A) c*(m : Rat)⁻¹)^2) =
        sum (List.finRange n)
          (fun c => (colDegree (List.finRange m) (indicator A) c)^2) *
            ((m : Rat)⁻¹)^2 := by
      rw [← sum_mul_right]
      apply sum_congr
      intro c _
      grind
    rw [hs]
    grind
  calc
    3*columnSecond A =
        (3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2))*
          (m : Rat)⁻¹*(m : Rat)⁻¹*(n : Rat)⁻¹ := by rw [he]; grind
    _ ≤ ((2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
          3*(m : Rat)*((m : Rat)-1))*(m : Rat)⁻¹*(m : Rat)⁻¹*(n : Rat)⁻¹ := h3
    _ = (2+2*(m : Rat)⁻¹)*density A + 3*(1-(m : Rat)⁻¹)*(n : Rat)⁻¹ := by
      unfold density
      grind

theorem column_variance_bound {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (hc : ∀ p ∈ ps, OriginalC3 (fun r c => A r c=true) p.1 p.2)
    (ε : Rat) (hε : 0≤ε) (hd : 2/3-ε≤density A) :
    columnVariance A ≤ (2/3 : Rat)*ε + (2/3 : Rat)*(m : Rat)⁻¹ + (n : Rat)⁻¹ ∧
    columnVariance A ≤ ε + (m : Rat)⁻¹ + (n : Rat)⁻¹ := by
  have hmQ : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmin : 0≤(m : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hmQ)
  have hnin : 0≤(n : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hnQ)
  have hi := column_variance_identity A hn
  have hmom := normalized_column_moment A hm hn ps cover hc
  have hd1 := density_le_one A hm hn
  have hp := Rat.mul_nonneg hmin hnin
  have hu := Rat.mul_le_mul_of_nonneg_left hd1 hmin
  have hvi : 9*columnVariance A = 9*columnSecond A-12*density A+4 := by
    rw [hi]
    grind
  have hmom' : 3*columnSecond A ≤ 2*density A+
      2*((m : Rat)⁻¹*density A)+3*(n : Rat)⁻¹-
      3*((m : Rat)⁻¹*(n : Rat)⁻¹) := by
    calc
      _ ≤ (2+2*(m : Rat)⁻¹)*density A+3*(1-(m : Rat)⁻¹)*(n : Rat)⁻¹ := hmom
      _ = _ := by grind
  have hmom3 := Rat.mul_le_mul_of_nonneg_left hmom' (by decide : (0 : Rat)≤3)
  have hv : 3*columnVariance A ≤ 2*ε+2*(m : Rat)⁻¹+3*(n : Rat)⁻¹ := by grind
  constructor
  · apply Rat.le_of_mul_le_mul_left (c := 3) ?_ (by decide : (0 : Rat)<3)
    calc
      _ ≤ 2*ε+2*(m : Rat)⁻¹+3*(n : Rat)⁻¹ := hv
      _ = _ := by grind
  · apply Rat.le_of_mul_le_mul_left (c := 3) ?_ (by decide : (0 : Rat)<3)
    calc
      _ ≤ 2*ε+2*(m : Rat)⁻¹+3*(n : Rat)⁻¹ := hv
      _ ≤ _ := by grind

theorem density_transpose {m n : Nat} (A : Fin m → Fin n → Bool) :
    density (transpose A) = density A := by
  have h := (cells_transpose_perm m n A).length_eq
  rw [List.length_map] at h
  rw [density_card, density_card, h, Rat.mul_comm (n : Rat) (m : Rat)]

theorem columnVariance_transpose {m n : Nat} (A : Fin m → Fin n → Bool) :
    columnVariance (transpose A) = rowVariance A := by
  rfl

theorem both_variances_bound {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (hc : ∀ p ∈ ps, OriginalC3 (fun r c => A r c=true) p.1 p.2)
    (ε : Rat) (hε : 0≤ε) (hd : 2/3-ε≤density A) :
    rowVariance A ≤ ε+(m : Rat)⁻¹+(n : Rat)⁻¹ ∧
    columnVariance A ≤ ε+(m : Rat)⁻¹+(n : Rat)⁻¹ := by
  have hcol := (column_variance_bound A hm hn ps cover hc ε hε hd).2
  have hdT : 2/3-ε≤density (transpose A) := by rw [density_transpose]; exact hd
  have hrow := (column_variance_bound (transpose A) hn hm (transposePairs ps)
    (transpose_cover m n A ps cover) (transposed_pairs_C3 m n A ps hc) ε hε hdT).2
  rw [columnVariance_transpose] at hrow
  constructor <;> grind

#print axioms density_le_one
#print axioms column_variance_identity
#print axioms normalized_column_moment
#print axioms column_variance_bound
#print axioms density_transpose
#print axioms columnVariance_transpose
#print axioms both_variances_bound

end StabilityVariance


==> anc/lean/additional-lean-companion/window-consequences/source/StabilityZeroGeometry.lean <==
import StabilityRootControl

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack
  GridModel RationalSampling

def zeroMass {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  sum (List.finRange n) (fun c => if A r c then 0 else 1)/(n : Rat)

def zeroOverlap {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  sum (List.finRange n) (fun c => if A r c=false ∧ A s c=false then 1 else 0)/(n : Rat)

def outsideZeroUnion {m n : Nat} (A : Fin m → Fin n → Bool) (r s t : Fin m) : Rat :=
  sum (List.finRange n) (fun c => if A r c=true ∧ A s c=true ∧ A t c=true
    then 1 else 0)/(n : Rat)

theorem zero_mass_identity {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) : zeroMass A r=1-rowMass A r := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have hnum : sum (List.finRange n) (fun c => if A r c then (0:Rat) else 1)=
      (n : Rat)-rowDegree (List.finRange n) (indicator A) r := by
    have h := sum_congr (List.finRange n)
      (fun c => if A r c then (0:Rat) else 1)
      (fun c => 1-indicator A r c) (by
        intro c hc
        cases hh : A r c <;> simp [indicator, hh, ratBit] <;> grind)
    rw [sum_sub, sum_const] at h
    simp only [List.length_finRange] at h
    change _=(n : Rat)*1-rowDegree (List.finRange n) (indicator A) r at h
    grind
  have hz : zeroMass A r*(n : Rat)=
      sum (List.finRange n) (fun c => if A r c then (0:Rat) else 1) :=
    Rat.div_mul_cancel hnne
  have hu := row_mass_mul_width hn A r
  have hcancel := Rat.mul_inv_cancel (n : Rat) hnne
  grind

theorem zero_overlap_identity {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m) :
    zeroOverlap A r s=1-rowMass A r-rowMass A s+
      codegree (List.finRange n) (indicator A) r s/(n : Rat) := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have hnum : sum (List.finRange n)
      (fun c => if A r c=false ∧ A s c=false then (1:Rat) else 0)=
      (n : Rat)-rowDegree (List.finRange n) (indicator A) r-
        rowDegree (List.finRange n) (indicator A) s+
        codegree (List.finRange n) (indicator A) r s := by
    have h := sum_congr (List.finRange n)
      (fun c => if A r c=false ∧ A s c=false then (1:Rat) else 0)
      (fun c => 1-indicator A r c-indicator A s c+indicator A r c*indicator A s c) (by
        intro c hc
        cases hr : A r c <;> cases hs : A s c <;>
          simp [indicator, hr, hs, ratBit] <;> grind)
    rw [sum_add, sum_sub, sum_sub, sum_const] at h
    simp only [List.length_finRange] at h
    change _=(n : Rat)*1-rowDegree (List.finRange n) (indicator A) r-
      rowDegree (List.finRange n) (indicator A) s+codegree (List.finRange n) (indicator A) r s at h
    grind
  have hz : zeroOverlap A r s*(n : Rat)=
      sum (List.finRange n) (fun c => if A r c=false ∧ A s c=false then (1:Rat) else 0) :=
    Rat.div_mul_cancel hnne
  have hu := row_mass_mul_width hn A r
  have hv := row_mass_mul_width hn A s
  have ht := Rat.div_mul_cancel (a := codegree (List.finRange n) (indicator A) r s) hnne
  have hcancel := Rat.mul_inv_cancel (n : Rat) hnne
  grind

theorem normalized_codegree_identity {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    codegree (List.finRange n) (indicator A) r s/(n : Rat)=
      rowMass A r*codegreeRatio A r s := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have hu := row_mass_mul_width hn A r
  have ht := Rat.div_mul_cancel (a := codegree (List.finRange n) (indicator A) r s) hnne
  have hq : codegreeRatio A r s*rowDegree (List.finRange n) (indicator A) r=
      codegree (List.finRange n) (indicator A) r s := Rat.div_mul_cancel (by grind)
  have hcancel := Rat.mul_inv_cancel (n : Rat) hnne
  grind

theorem normalized_hamming_identity {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    rowDistance A r s=rowMass A r+rowMass A s-2*rowMass A r*codegreeRatio A r s := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have hu := row_mass_mul_width hn A r
  have hv := row_mass_mul_width hn A s
  have hh := hamming_degree_identity A r s
  have hx : rowDistance A r s*(n : Rat)=hamming A r s := Rat.div_mul_cancel hnne
  have hq : codegreeRatio A r s*rowDegree (List.finRange n) (indicator A) r=
      codegree (List.finRange n) (indicator A) r s := Rat.div_mul_cancel (by grind)
  have hcancel := Rat.mul_inv_cancel (n : Rat) hnne
  grind

theorem three_zero_union_bound {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s t : Fin m) :
    outsideZeroUnion A r s t≤1-zeroMass A r-zeroMass A s-zeroMass A t+
      zeroOverlap A r s+zeroOverlap A r t+zeroOverlap A s t := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have h := sum_le (List.finRange n)
    (fun c => if A r c=true ∧ A s c=true ∧ A t c=true then (1:Rat) else 0)
    (fun c => 1-(if A r c then (0:Rat) else 1)-
      (if A s c then (0:Rat) else 1)-(if A t c then (0:Rat) else 1)+
      (if A r c=false ∧ A s c=false then (1:Rat) else 0)+
      (if A r c=false ∧ A t c=false then (1:Rat) else 0)+
      (if A s c=false ∧ A t c=false then (1:Rat) else 0)) (by
      intro c hc
      cases hr : A r c <;> cases hs : A s c <;> cases ht : A t c <;>
        simp [hr,hs,ht] <;> grind)
  rw [sum_add, sum_add, sum_add, sum_sub, sum_sub, sum_sub, sum_const] at h
  simp only [List.length_finRange] at h
  have ho : outsideZeroUnion A r s t*(n : Rat)=
      sum (List.finRange n) (fun c => if A r c=true ∧ A s c=true ∧ A t c=true
        then (1:Rat) else 0) := Rat.div_mul_cancel hnne
  have hzr : zeroMass A r*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A r c then (0:Rat) else 1)) hnne
  have hzs : zeroMass A s*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A s c then (0:Rat) else 1)) hnne
  have hzt : zeroMass A t*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A t c then (0:Rat) else 1)) hnne
  have hrs : zeroOverlap A r s*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A r c=false ∧ A s c=false then (1:Rat) else 0)) hnne
  have hrt : zeroOverlap A r t*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A r c=false ∧ A t c=false then (1:Rat) else 0)) hnne
  have hst : zeroOverlap A s t*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A s c=false ∧ A t c=false then (1:Rat) else 0)) hnne
  apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
  grind

theorem zero_set_against_three {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s t x : Fin m) :
    zeroMass A x≤outsideZeroUnion A r s t+
      zeroOverlap A r x+zeroOverlap A s x+zeroOverlap A t x := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have h := sum_le (List.finRange n)
    (fun c => if A x c then (0:Rat) else 1)
    (fun c => (if A r c=true ∧ A s c=true ∧ A t c=true then (1:Rat) else 0)+
      (if A r c=false ∧ A x c=false then (1:Rat) else 0)+
      (if A s c=false ∧ A x c=false then (1:Rat) else 0)+
      (if A t c=false ∧ A x c=false then (1:Rat) else 0)) (by
      intro c hc
      cases hr : A r c <;> cases hs : A s c <;> cases ht : A t c <;> cases hx : A x c <;>
        simp [hr,hs,ht,hx] <;> grind)
  rw [sum_add, sum_add, sum_add] at h
  have hx : zeroMass A x*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A x c then (0:Rat) else 1)) hnne
  have ho : outsideZeroUnion A r s t*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A r c=true ∧ A s c=true ∧ A t c=true then (1:Rat) else 0)) hnne
  have hrx : zeroOverlap A r x*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A r c=false ∧ A x c=false then (1:Rat) else 0)) hnne
  have hsx : zeroOverlap A s x*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A s c=false ∧ A x c=false then (1:Rat) else 0)) hnne
  have htx : zeroOverlap A t x*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A t c=false ∧ A x c=false then (1:Rat) else 0)) hnne
  apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
  grind

#print axioms zero_overlap_identity
#print axioms three_zero_union_bound
#print axioms zero_set_against_three
end StabilityClustering


==> anc/lean/additional-lean-companion/window-consequences/source/StableDensity.lean <==
import BooleanMatrixGeometry

/-! End-to-end stable C3 density theorem, using finite five/seven sampling.
No row inequality or sampling identity is an assumption of the final theorem. -/

namespace StableDensity

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums
  RationalSampling ListRatCounting PairedMatrixMoments PairedPivotAlgebra BooleanMatrixGeometry

universe u v
variable {Row : Type u} {Col : Type v}

def StablePairs (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) : Prop :=
  ∀ ab ∈ pairs,
    OriginalC3 (fun r c => A r c=true) ab.1 ab.2 ∧
      (¬ A ab.1.1 ab.2.2=true) ∧ (¬ A ab.2.1 ab.1.2=true)

theorem stable_relation_disjoint (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) (hs : StablePairs A pairs) (r : Row) :
    ∀ ab ∈ pairs, ∀ j,
      ¬ (closedBit A (r,j) ab.1=true ∧ closedBit A (r,j) ab.2=true) := by
  intro ab hab j h
  have hp := hs ab hab
  exact opposite_holes_exclude_closed_intersection
    (fun r c => A r c=true) ab.1 ab.2 hp.1 hp.2.1 hp.2.2 (r,j)
    ⟨(closedBit_iff A (r,j) ab.1).mp h.1, (closedBit_iff A (r,j) ab.2).mp h.2⟩

theorem deterministic_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (js : List Col) :
    2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
        ((cells rows cols A).length : Rat) := by
  have hn := majority_count_le_half (fun j p => closedBit A (r,j) p=true)
    (cells rows cols A) pairs cover (stable_relation_disjoint A pairs hs r) js
  have hr := Rat.natCast_le_natCast.mpr hn
  rw [Rat.natCast_mul] at hr
  rw [← count_as_sum] at hr
  simpa only [bits, Bool.decide_eq_true, majorityValue] using hr

theorem expected_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat) :
    2*iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) ≤
          total rows cols (indicator A) := by
  have hn := rowWeight_normalized cols A r hd
  have hw := rowWeight_nonneg cols A r hd
  have h := iid_le cols (rowWeight cols A r) hw k
    (fun js => 2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))))
    (fun _ => ((cells rows cols A).length : Rat))
    (deterministic_count_bound rows cols A pairs cover hs r)
  rw [iid_mul_left, iid_const cols (rowWeight cols A r) hn] at h
  rw [cells_card] at h
  exact h

theorem row_response (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat)
    (B : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [iid_sum]
  rw [sum_congr (cells rows cols A) _ _ (fun p _ =>
    (iid_boolean_pushforward cols (rowWeight cols A r)
      (rowWeight_normalized cols A r hd) (fun j => closedBit A (r,j) p) k majorityValue).trans
      (hb _))]
  exact sum_cell_response rows cols A r B h0

theorem polynomial_row_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (hd : 0<rowDegree cols (indicator A) r)
    (k : Nat) (B F : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) (hf : ∀ t, F t=t*B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      rowDegree cols (indicator A) r*
        sum rows (fun s => F (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [row_response rows cols A r hd k B h0 hb, ← sum_mul_left]
  apply sum_congr rows
  intro s hmem
  rw [hf]
  have hn : rowDegree cols (indicator A) r≠0 := by grind
  have he := Rat.div_mul_cancel (a := codegree cols (indicator A) r s) hn
  grind

def b5 (t : Rat) : Rat := 10*t^3-15*t^4+6*t^5
def b7 (t : Rat) : Rat := 35*t^4-84*t^5+70*t^6-20*t^7

theorem stable_sampling_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) :
    2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
        ≤ total rows cols (indicator A) := by
  have h5 := expected_count_bound rows cols A pairs cover hs r hd 5
  have h7 := expected_count_bound rows cols A pairs cover hs r hd 7
  rw [polynomial_row_response rows cols A r hd 5 b5 f5
    (by unfold b5; grind) bernoulli_five (by intro t; unfold f5 b5; grind)] at h5
  rw [polynomial_row_response rows cols A r hd 7 b7 f7
    (by unfold b7; grind) bernoulli_seven (by intro t; unfold f7 b7; grind)] at h7
  have h3 := Rat.mul_le_mul_of_nonneg_left h5 (by decide : (0 : Rat)≤3)
  have h2 := Rat.mul_le_mul_of_nonneg_left h7 (by decide : (0 : Rat)≤2)
  have hm : 5*sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) =
      3*sum rows (fun s => f5 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))+
      2*sum rows (fun s => f7 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
    rw [← sum_mul_left, ← sum_mul_left, ← sum_mul_left, ← sum_add]
    apply sum_congr rows
    intro s hmem
    unfold f f5 f7
    grind
  have hlinear := congrArg (fun x => 2*rowDegree cols (indicator A) r*x) hm
  have hh : (2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)))*5
        ≤ total rows cols (indicator A)*5 := by grind
  exact Rat.le_of_mul_le_mul_right hh (by decide : (0 : Rat)<5)

theorem stable_density_lists (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs) :
    3*total rows cols (indicator A) ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  apply conditional_density_from_sampling rows cols (indicator A)
  · intro r hr c hc
    exact ratBit_range (A r c)
  · intro r hr hd
    exact stable_sampling_bound rows cols A pairs cover hs r hd

/-- Full finite stable C3 upper bound. Only the explicit pairing cover and
the original C3/opposite-hole conditions are assumed. -/
theorem stable_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n := by
  have h := stable_density_lists (List.finRange m) (List.finRange n) A pairs cover hs
  rw [← cells_card] at h
  simp only [List.length_finRange] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul] using h

#print axioms stable_relation_disjoint
#print axioms deterministic_count_bound
#print axioms expected_count_bound
#print axioms row_response
#print axioms polynomial_row_response
#print axioms stable_sampling_bound
#print axioms stable_density_lists
#print axioms stable_C3_density

end StableDensity


==> anc/lean/additional-lean-companion/window-consequences/source/TerminalClassification.lean <==
import TerminalConstruction

/-! Actual classical value and complete terminal maximum-base classification. -/
namespace TerminalBases

open OriginalAugmented EvenParity GridModel

def degreeCount {m n : Nat} (B : Matrix m n) (d : Nat) : Nat :=
  ((List.finRange m).filter (fun r => decide (degree B r=d))).length

theorem degreeCount_eq_sum {m n : Nat} (B : Matrix m n) (d : Nat) :
    degreeCount B d=fsum m (fun r => bit (decide (degree B r=d))) := by
  exact (nsum_bit_filter (List.finRange m) (fun r => decide (degree B r=d))).symm

theorem equality_degree_count {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) :
    degreeCount B 2=pairCapacity n ∧ degreeCount B 1=m-pairCapacity n := by
  have hd := equality_row_degrees B hc4 heq
  have hrow : ∀ r, degree B r=1+bit (decide (degree B r=2)) := by
    intro r
    rcases hd r with h | h <;> simp [h,bit]
  have hs := fsum_congr m _ _ hrow
  rw [fsum_add,fsum_const,←degreeCount_eq_sum] at hs
  change EvenParity.total B=m*1+degreeCount B 2 at hs
  rw [←UnrestrictedUniform.fixedCount_eq_total] at hs
  have hbits : ∀ r, bit (decide (degree B r=1))+bit (decide (degree B r=2))=1 := by
    intro r
    rcases hd r with h | h <;> simp [h,bit]
  have hb := fsum_congr m _ _ hbits
  rw [fsum_add,fsum_const,←degreeCount_eq_sum,←degreeCount_eq_sum] at hb
  omega

theorem list_length_two {α : Type} (xs : List α) (h : xs.length=2) :
    ∃ a b, xs=[a,b] := by
  cases xs with
  | nil => simp at h
  | cons a xs =>
    cases xs with
    | nil => simp at h
    | cons b xs =>
      have hz : xs.length=0 := by simp only [List.length_cons] at h; omega
      have he : xs=[] := List.length_eq_zero_iff.mp hz
      subst xs
      exact ⟨a,b,rfl⟩

theorem singleton_support {m n : Nat} (B : Matrix m n) (r : Fin m) (hd : degree B r=1) :
    ∃ c : Fin n, ∀ d : Fin n, B r d=true ↔ d=c := by
  rw [degree_is_actual_row_count] at hd
  obtain ⟨c,hc⟩ := List.length_eq_one_iff.mp hd
  refine ⟨c,?_⟩
  intro d
  have hm : d∈(List.finRange n).filter (B r) ↔ B r d=true := by
    simp [List.mem_filter,finRange_mem]
  rw [hc] at hm
  simpa using hm.symm

theorem pair_support {m n : Nat} (B : Matrix m n) (r : Fin m) (hd : degree B r=2) :
    ∃ c d : Fin n, c≠d ∧ ∀ e : Fin n, B r e=true ↔ e=c ∨ e=d := by
  rw [degree_is_actual_row_count] at hd
  obtain ⟨c,d,hcd⟩ := list_length_two _ hd
  have hn := List.Pairwise.filter (B r) (finRange_nodup n)
  rw [hcd] at hn
  refine ⟨c,d,?_,?_⟩
  · simpa using hn
  · intro e
    have hm : e∈(List.finRange n).filter (B r) ↔ B r e=true := by
      simp [List.mem_filter,finRange_mem]
    rw [hcd] at hm
    simpa using hm.symm

def RowSupportClassification {m n : Nat} (B : Matrix m n) : Prop :=
  ∀ r : Fin m,
    (∃ c : Fin n, ∀ d : Fin n, B r d=true ↔ d=c) ∨
    (∃ c d : Fin n, c≠d ∧ ∀ e : Fin n, B r e=true ↔ e=c ∨ e=d)

structure Classification {m n : Nat} (B : Matrix m n) : Prop where
  row_degrees : ∀ r : Fin m, degree B r=1 ∨ degree B r=2
  row_supports : RowSupportClassification B
  pair_rows : degreeCount B 2=pairCapacity n
  singleton_rows : degreeCount B 1=m-pairCapacity n
  every_column_pair : ∀ c d : Fin n, c≠d →
    ∃ r : Fin m, B r c=true ∧ B r d=true ∧
      ∀ s : Fin m, B s c=true → B s d=true → s=r

theorem equality_classification {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) : Classification B := by
  have hd := equality_row_degrees B hc4 heq
  have hcount := equality_degree_count B hc4 heq
  refine ⟨hd,?_,hcount.1,hcount.2,equality_pair_unique B hc4 heq⟩
  intro r
  rcases hd r with h | h
  · exact Or.inl (singleton_support B r h)
  · exact Or.inr (pair_support B r h)

theorem z_terminal_positive (m n : Nat) (hn : 0<n) (hm : pairCapacity n≤m) :
    z m n=m+pairCapacity n := by
  have hl := fixedCount_le_z (terminalBase m n hn) (terminal_C4Free m n hn)
  rw [terminal_fixedCount m n hn hm] at hl
  obtain ⟨B,hB,hcount⟩ := classical_attained m n
  have hu := classical_terminal_upper B hB.1
  rw [hcount] at hu
  exact Nat.le_antisymm hu hl

theorem z_terminal (m n : Nat) (hn : 2≤n) (hm : pairCapacity n≤m) :
    z m n=m+pairCapacity n := z_terminal_positive m n (by omega) hm

theorem every_maximum_base {m n : Nat} (hn : 2≤n) (hm : pairCapacity n≤m)
    (B : Matrix m n) (hB : MaximumBase B) :
    fixedCount B=m+pairCapacity n ∧ Classification B := by
  have he := ((maximumBase_iff B).mp hB).2
  rw [z_terminal m n hn hm] at he
  exact ⟨he,equality_classification B hB.1 he⟩

/-- The constructed actual base attains the actual classical maximum. -/
theorem terminal_is_maximum (m n : Nat) (hn : 0<n) (hm : pairCapacity n≤m) :
    MaximumBase (terminalBase m n hn) := by
  apply (maximumBase_iff _).mpr
  exact ⟨terminal_C4Free m n hn,
    (terminal_fixedCount m n hn hm).trans (z_terminal_positive m n hn hm).symm⟩

#print axioms equality_degree_count
#print axioms singleton_support
#print axioms pair_support
#print axioms equality_classification
#print axioms z_terminal_positive
#print axioms z_terminal
#print axioms every_maximum_base
#print axioms terminal_is_maximum
end TerminalBases


==> anc/lean/additional-lean-companion/window-consequences/source/TerminalConstruction.lean <==
import ColumnPairs

/-! The actual all-pair-rows plus singleton-rows Boolean matrix. -/
namespace TerminalBases

open OriginalAugmented EvenParity GridModel

def rowPair (n r : Nat) (hr : r<pairCapacity n) : Fin n × Fin n :=
  (columnPairs n).get ⟨r,by rw [columnPairs_length]; exact hr⟩

theorem rowPair_lt (n r : Nat) (hr : r<pairCapacity n) :
    (rowPair n r hr).1.val<(rowPair n r hr).2.val := by
  exact columnPairs_lt n _ (List.get_mem _ _)

theorem rowPair_injective (n r s : Nat) (hr : r<pairCapacity n) (hs : s<pairCapacity n)
    (he : rowPair n r hr=rowPair n s hs) : r=s := by
  have h := get_injective (columnPairs n) (columnPairs_nodup n) _ _ he
  exact congrArg Fin.val h

def terminalBase (m n : Nat) (hn : 0<n) : Matrix m n := fun r c =>
  if hr : r.val<pairCapacity n then
    decide (c=(rowPair n r.val hr).1 ∨ c=(rowPair n r.val hr).2)
  else decide (c=⟨0,hn⟩)

theorem pair_row_iff (m n : Nat) (hn : 0<n) (r : Fin m) (hr : r.val<pairCapacity n) (c : Fin n) :
    terminalBase m n hn r c=true ↔ c=(rowPair n r.val hr).1 ∨ c=(rowPair n r.val hr).2 := by
  simp [terminalBase,hr]

theorem singleton_row_iff (m n : Nat) (hn : 0<n) (r : Fin m) (hr : ¬r.val<pairCapacity n) (c : Fin n) :
    terminalBase m n hn r c=true ↔ c=⟨0,hn⟩ := by
  simp [terminalBase,hr]

theorem pair_of_two_distinct {n : Nat} (p : Fin n×Fin n) (c d : Fin n) (hcd : c≠d)
    (hc : c=p.1 ∨ c=p.2) (hd : d=p.1 ∨ d=p.2) : p=(c,d) ∨ p=(d,c) := by
  rcases hc with hc | hc <;> rcases hd with hd | hd
  · exact False.elim (hcd (hc.trans hd.symm))
  · exact Or.inl (Prod.ext hc.symm hd.symm)
  · exact Or.inr (Prod.ext hd.symm hc.symm)
  · exact False.elim (hcd (hc.trans hd.symm))

theorem sorted_pairs_equal {n : Nat} (p q : Fin n×Fin n) (c d : Fin n)
    (hp : p.1.val<p.2.val) (hq : q.1.val<q.2.val) (hcd : c≠d)
    (hpc : c=p.1 ∨ c=p.2) (hpd : d=p.1 ∨ d=p.2)
    (hqc : c=q.1 ∨ c=q.2) (hqd : d=q.1 ∨ d=q.2) : p=q := by
  have hp' := pair_of_two_distinct p c d hcd hpc hpd
  have hq' := pair_of_two_distinct q c d hcd hqc hqd
  rcases hp' with rfl | rfl <;> rcases hq' with rfl | rfl
  · rfl
  · simp only at hp hq; omega
  · simp only at hp hq; omega
  · rfl

theorem terminal_C4Free (m n : Nat) (hn : 0<n) : C4Free (terminalBase m n hn) := by
  intro r s c d hrs hcd h
  by_cases hr : r.val<pairCapacity n
  · by_cases hs : s.val<pairCapacity n
    · have hpc := (pair_row_iff m n hn r hr c).mp h.1
      have hpd := (pair_row_iff m n hn r hr d).mp h.2.1
      have hqc := (pair_row_iff m n hn s hs c).mp h.2.2.1
      have hqd := (pair_row_iff m n hn s hs d).mp h.2.2.2
      have he := sorted_pairs_equal _ _ c d (rowPair_lt n r.val hr) (rowPair_lt n s.val hs)
        hcd hpc hpd hqc hqd
      have hv := rowPair_injective n r.val s.val hr hs he
      exact hrs (Fin.ext hv)
    · have hc := (singleton_row_iff m n hn s hs c).mp h.2.2.1
      have hd := (singleton_row_iff m n hn s hs d).mp h.2.2.2
      exact hcd (hc.trans hd.symm)
  · have hc := (singleton_row_iff m n hn r hr c).mp h.1
    have hd := (singleton_row_iff m n hn r hr d).mp h.2.1
    exact hcd (hc.trans hd.symm)

theorem pair_row_degree (m n : Nat) (hn : 0<n) (r : Fin m) (hr : r.val<pairCapacity n) :
    degree (terminalBase m n hn) r=2 := by
  have hlt := rowPair_lt n r.val hr
  have hne : (rowPair n r.val hr).1≠(rowPair n r.val hr).2 := by
    intro he
    have hv := congrArg Fin.val he
    omega
  have hb : ∀ c : Fin n, bit (terminalBase m n hn r c)=
      (if c=(rowPair n r.val hr).1 then 1 else 0)+(if c=(rowPair n r.val hr).2 then 1 else 0) := by
    intro c
    by_cases hc : c=(rowPair n r.val hr).1 <;>
      by_cases hd : c=(rowPair n r.val hr).2 <;> simp_all [terminalBase,bit]
  unfold degree
  rw [fsum_congr n _ _ hb,fsum_add,fsum_single,fsum_single]

theorem singleton_row_degree (m n : Nat) (hn : 0<n) (r : Fin m) (hr : ¬r.val<pairCapacity n) :
    degree (terminalBase m n hn) r=1 := by
  have hb : ∀ c : Fin n, bit (terminalBase m n hn r c)=(if c=⟨0,hn⟩ then 1 else 0) := by
    intro c
    simp [terminalBase,hr,bit]
  unfold degree
  rw [fsum_congr n _ _ hb,fsum_single]

theorem terminal_row_degree (m n : Nat) (hn : 0<n) (r : Fin m) :
    degree (terminalBase m n hn) r=1+(if r.val<pairCapacity n then 1 else 0) := by
  by_cases hr : r.val<pairCapacity n
  · rw [pair_row_degree m n hn r hr]
    simp [hr]
  · rw [singleton_row_degree m n hn r hr]
    simp [hr]

theorem fsum_prefix (m K : Nat) (h : K≤m) :
    fsum m (fun r => if r.val<K then 1 else 0)=K := by
  induction m generalizing K with
  | zero =>
    have hz : K=0 := by omega
    subst K
    rfl
  | succ m ih =>
    cases K with
    | zero => simp [fsum,nsum_zero]
    | succ K =>
      have hK : K≤m := by omega
      have hi : nsum (List.finRange m) (fun r => if r.val<K then 1 else 0)=K := ih K hK
      unfold fsum
      rw [List.finRange_succ]
      simp only [nsum,UnrestrictedUniform.nsum_map,Fin.val_zero,Fin.val_succ,
        Nat.zero_lt_succ,ite_true,Nat.add_lt_add_iff_right]
      rw [hi]
      omega

theorem terminal_fixedCount (m n : Nat) (hn : 0<n) (hm : pairCapacity n≤m) :
    fixedCount (terminalBase m n hn)=m+pairCapacity n := by
  rw [UnrestrictedUniform.fixedCount_eq_total]
  unfold EvenParity.total
  rw [fsum_congr m _ _ (terminal_row_degree m n hn),fsum_add,fsum_const,fsum_prefix m _ hm]
  omega

#print axioms rowPair_injective
#print axioms terminal_C4Free
#print axioms pair_row_degree
#print axioms singleton_row_degree
#print axioms fsum_prefix
#print axioms terminal_fixedCount
end TerminalBases


==> anc/lean/additional-lean-companion/window-consequences/source/TerminalDeficit.lean <==
import TerminalClassification

/-! Quantitative consequences of the exact identity for arbitrary deficits. -/
namespace TerminalBases

open OriginalAugmented EvenParity

def badRows {m n : Nat} (B : Matrix m n) : Nat :=
  ((List.finRange m).filter (fun r => decide (degree B r≠1 ∧ degree B r≠2))).length

theorem row_penalty_even (d : Nat) : rowPenalty d%2=0 := by
  have h := row_penalty_identity d
  have he := ordered_pairs_even d
  omega

theorem bad_row_charge (d : Nat) : 2*bit (decide (d≠1 ∧ d≠2))≤rowPenalty d := by
  by_cases h1 : d=1
  · subst d; decide
  · by_cases h2 : d=2
    · subst d; decide
    · have hp : rowPenalty d≠0 := by
        intro hz
        rcases (row_penalty_zero_iff d).mp hz with h | h
        · exact h1 h
        · exact h2 h
      have he := row_penalty_even d
      have hlow : 2≤rowPenalty d := by omega
      simpa [h1,h2,bit] using hlow

theorem twice_badRows_le_penalty {m n : Nat} (B : Matrix m n) : 2*badRows B≤penaltySum B := by
  have h := fsum_le m _ _ (fun r => bad_row_charge (degree B r))
  rw [fsum_mul_left] at h
  change 2*nsum (List.finRange m) (fun r => bit (decide (degree B r≠1 ∧ degree B r≠2)))≤penaltySum B at h
  rw [nsum_bit_filter] at h
  exact h

theorem badRows_le_deficit {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    badRows B≤m+pairCapacity n-fixedCount B := by
  have h := twice_badRows_le_penalty B
  have hd := deficit_identity B hc4
  omega

theorem leave_le_twice_deficit {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    leaveSum B≤2*(m+pairCapacity n-fixedCount B) := by
  have h := deficit_identity B hc4
  omega

/-- Exact defect identity and exceptional-row budget relative to actual z. -/
theorem actual_deficit_budget {m n : Nat} (hn : 2≤n) (hm : pairCapacity n≤m)
    (B : Matrix m n) (hc4 : C4Free B) :
    penaltySum B+leaveSum B=2*(z m n-fixedCount B) ∧
    badRows B≤z m n-fixedCount B ∧ leaveSum B≤2*(z m n-fixedCount B) := by
  rw [z_terminal m n hn hm]
  exact ⟨deficit_identity B hc4,badRows_le_deficit B hc4,leave_le_twice_deficit B hc4⟩

/-- Actual terminal value and the classification of every maximum base. -/
theorem terminal_value_and_classification (m n : Nat) (hn : 2≤n) (hm : pairCapacity n≤m) :
    z m n=m+pairCapacity n ∧ ∀ B : Matrix m n, MaximumBase B → Classification B := by
  exact ⟨z_terminal m n hn hm,fun B hB => (every_maximum_base hn hm B hB).2⟩

#print axioms terminal_value_and_classification
#print axioms row_penalty_even
#print axioms bad_row_charge
#print axioms twice_badRows_le_penalty
#print axioms badRows_le_deficit
#print axioms leave_le_twice_deficit
#print axioms actual_deficit_budget
end TerminalBases


==> anc/lean/additional-lean-companion/window-consequences/source/TerminalIdentity.lean <==
import OriginalParameters
import C4Quadratic

/-! Exact nonnegative row-penalty and leave identity, including empty rows. -/
namespace TerminalBases

open OriginalAugmented EvenParity

def pairCapacity (n : Nat) : Nat := n*(n-1)/2

theorem ordered_pairs_even (n : Nat) : n*(n-1)%2=0 := by
  by_cases hz : n=0
  · simp [hz]
  · have he : n%2=0 ∨ (n-1)%2=0 := by omega
    rw [Nat.mul_mod]
    rcases he with he | he <;> simp [he]

theorem twice_capacity (n : Nat) : 2*pairCapacity n=n*(n-1) := by
  have h := ordered_pairs_even n
  unfold pairCapacity
  omega

def rowPenalty (d : Nat) : Nat := d*(d-1)+2-2*d

def penaltySum {m n : Nat} (B : Matrix m n) : Nat := fsum m (fun r => rowPenalty (degree B r))
def leaveSum {m n : Nat} (B : Matrix m n) : Nat := fsum n (leaveDegree B)

theorem degree_charge (d : Nat) : 2*d≤d*(d-1)+2 := by
  by_cases h : d<3
  · have he : d=0 ∨ d=1 ∨ d=2 := by omega
    rcases he with rfl | rfl | rfl <;> decide
  · have hp : 2≤d-1 := by omega
    have hm := Nat.mul_le_mul_left d hp
    omega

theorem row_penalty_identity (d : Nat) : 2*d+rowPenalty d=d*(d-1)+2 := by
  have h := degree_charge d
  unfold rowPenalty
  omega

theorem row_penalty_zero_iff (d : Nat) : rowPenalty d=0 ↔ d=1 ∨ d=2 := by
  by_cases h : d<3
  · have he : d=0 ∨ d=1 ∨ d=2 := by omega
    rcases he with rfl | rfl | rfl <;> decide
  · have hp : 2≤d-1 := by omega
    have hm := Nat.mul_le_mul_left d hp
    unfold rowPenalty
    omega

theorem zero_row_penalty : rowPenalty 0=2 := rfl

theorem exact_penalty_leave {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    2*fixedCount B+penaltySum B+leaveSum B=2*(m+pairCapacity n) := by
  have hs := fsum_congr m _ _ (fun r => row_penalty_identity (degree B r))
  rw [fsum_add,fsum_mul_left,fsum_add,fsum_const] at hs
  change 2*EvenParity.total B+penaltySum B=
    fsum m (fun r => degree B r*(degree B r-1))+m*2 at hs
  have hl := leave_double_count B hc4
  have hm := twice_capacity n
  rw [UnrestrictedUniform.fixedCount_eq_total]
  unfold leaveSum
  omega

theorem classical_terminal_upper {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    fixedCount B≤m+pairCapacity n := by
  have h := exact_penalty_leave B hc4
  omega

theorem deficit_identity {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    penaltySum B+leaveSum B=2*(m+pairCapacity n-fixedCount B) := by
  have h := exact_penalty_leave B hc4
  have hu := classical_terminal_upper B hc4
  omega

theorem equality_sums_zero {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) : penaltySum B=0 ∧ leaveSum B=0 := by
  have h := exact_penalty_leave B hc4
  omega

theorem equality_row_degrees {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) (r : Fin m) : degree B r=1 ∨ degree B r=2 := by
  have hz := (equality_sums_zero B hc4 heq).1
  have hm := fsum_member_le m (fun s => rowPenalty (degree B s)) r
  change rowPenalty (degree B r)≤penaltySum B at hm
  exact (row_penalty_zero_iff (degree B r)).mp (by omega)

theorem equality_leave_zero {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) (c : Fin n) : leaveDegree B c=0 := by
  have hz := (equality_sums_zero B hc4 heq).2
  have hm := fsum_member_le n (leaveDegree B) c
  change leaveDegree B c≤leaveSum B at hm
  omega

theorem equality_common_one {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) (c d : Fin n) (hcd : c≠d) : common B c d=1 := by
  have hle := common_le_one B hc4 c d hcd
  by_cases hz : common B c d=0
  · have hl := equality_leave_zero B hc4 heq c
    have hm := fsum_member_le n
      (fun e => if e=c then 0 else if common B c e=0 then 1 else 0) d
    change (if d=c then 0 else if common B c d=0 then 1 else 0)≤leaveDegree B c at hm
    simp [Ne.symm hcd,hz,hl] at hm
  · omega

theorem equality_pair_unique {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) (c d : Fin n) (hcd : c≠d) :
    ∃ r : Fin m, B r c=true ∧ B r d=true ∧
      ∀ s : Fin m, B s c=true → B s d=true → s=r := by
  have hone := equality_common_one B hc4 heq c d hcd
  have hex : ∃ r : Fin m, B r c=true ∧ B r d=true := by
    apply Classical.byContradiction
    intro hn
    have hz : common B c d=0 := (common_zero_iff B c d).mpr (fun r hr => hn ⟨r,hr⟩)
    omega
  obtain ⟨r,hrc,hrd⟩ := hex
  refine ⟨r,hrc,hrd,?_⟩
  intro s hsc hsd
  by_cases hsr : s=r
  · exact hsr
  · exact False.elim (hc4 s r c d hsr hcd ⟨hsc,hsd,hrc,hrd⟩)

#print axioms twice_capacity
#print axioms row_penalty_zero_iff
#print axioms zero_row_penalty
#print axioms exact_penalty_leave
#print axioms classical_terminal_upper
#print axioms deficit_identity
#print axioms equality_row_degrees
#print axioms equality_common_one
#print axioms equality_pair_unique
end TerminalBases


==> anc/lean/additional-lean-companion/window-consequences/source/ThreeTypeCounts.lean <==
import Std

/-! Explicit integral three-type allocation; no Hall theorem is assumed. -/
namespace UniversalThird

structure AssignmentCounts (w0 w1 w2 free q0 q1 q2 : Nat) where
  x01 : Nat
  x02 : Nat
  x10 : Nat
  x12 : Nat
  x20 : Nat
  x21 : Nat
  f0 : Nat
  f1 : Nat
  f2 : Nat
  row0 : x01+x02=w0
  row1 : x10+x12=w1
  row2 : x20+x21=w2
  free_row : f0+f1+f2=free
  capacity0 : x10+x20+f0=q0
  capacity1 : x01+x21+f1=q1
  capacity2 : x02+x12+f2=q2

/-- Reserve type 2 for the type-1-forbidden group, fill the remaining
capacity there, then fill types 0 and 1 and the unrestricted residual. -/
def assignmentCounts (w0 w1 w2 free q0 q1 q2 : Nat)
    (hsum : w0+w1+w2+free=q0+q1+q2)
    (h0 : w0≤q1+q2) (h1 : w1≤q0+q2) (h2 : w2≤q0+q1) :
    AssignmentCounts w0 w1 w2 free q0 q1 q2 := by
  let reserve := w1-q0
  let x02 := min w0 (q2-reserve)
  let x01 := w0-x02
  let x12 := min w1 (q2-x02)
  let x10 := w1-x12
  let x20 := min w2 (q0-x10)
  let x21 := w2-x20
  have hr : reserve≤q2 := by dsimp only [reserve]; omega
  have hx02 : x02≤w0 ∧ x02≤q2-reserve := by dsimp only [x02]; omega
  have hx01 : x01≤q1 := by dsimp only [x01,x02,reserve]; omega
  have hx12 : x12≤w1 ∧ x02+x12≤q2 := by dsimp only [x12]; omega
  have hx10 : x10≤q0 := by dsimp only [x10,x12,reserve] at *; omega
  have hx20 : x20≤w2 ∧ x10+x20≤q0 := by dsimp only [x20]; omega
  have hx21 : x01+x21≤q1 := by
    dsimp only [x21,x20,x10,x12,x01,x02,reserve] at *
    omega
  refine ⟨x01,x02,x10,x12,x20,x21,q0-x10-x20,q1-x01-x21,q2-x02-x12,?_,?_,?_,?_,?_,?_,?_⟩
  · dsimp only [x01]; omega
  · dsimp only [x10]; omega
  · dsimp only [x21]; omega
  · dsimp only [x01,x10,x21] at *; omega
  · omega
  · omega
  · omega

def balancedCapacity (S : Nat) (i : Fin 3) : Nat := S/3+(if i.val<S%3 then 1 else 0)

theorem balanced_capacity_sum (S : Nat) :
    balancedCapacity S 0+balancedCapacity S 1+balancedCapacity S 2=S := by
  unfold balancedCapacity
  simp only [Fin.val_zero,Fin.val_one,Fin.val_two]
  have he : S%3=0 ∨ S%3=1 ∨ S%3=2 := by omega
  rcases he with he | he | he <;> simp [he] <;> omega

theorem balanced_capacity_range (S : Nat) (i : Fin 3) :
    S/3≤balancedCapacity S i ∧ balancedCapacity S i≤(S+2)/3 := by
  unfold balancedCapacity
  have hi := i.isLt
  split <;> omega

theorem integer_weight_capacity (S w : Nat) (hw : 9*w≤5*S) (i : Fin 3) :
    w+balancedCapacity S i≤S := by
  have h := balanced_capacity_range S i
  omega

/-- The manuscript's integer weight bound fills genuinely balanced capacities. -/
def balancedAssignmentCounts (S w0 w1 w2 free : Nat)
    (hsum : w0+w1+w2+free=S)
    (h0 : 9*w0≤5*S) (h1 : 9*w1≤5*S) (h2 : 9*w2≤5*S) :
    AssignmentCounts w0 w1 w2 free
      (balancedCapacity S 0) (balancedCapacity S 1) (balancedCapacity S 2) := by
  have hq := balanced_capacity_sum S
  have hw0 := integer_weight_capacity S w0 h0 0
  have hw1 := integer_weight_capacity S w1 h1 1
  have hw2 := integer_weight_capacity S w2 h2 2
  exact assignmentCounts w0 w1 w2 free _ _ _ (by omega) (by omega) (by omega) (by omega)

#print axioms assignmentCounts
#print axioms balanced_capacity_sum
#print axioms balanced_capacity_range
#print axioms integer_weight_capacity
#print axioms balancedAssignmentCounts
end UniversalThird


==> anc/lean/additional-lean-companion/window-consequences/source/ThreeTypeLists.lean <==
import CyclicColoring

/-! The integral count allocation is realized on actual finite row lists. -/
namespace UniversalThird

def allocateLists {α : Type} (L0 L1 L2 LF : List α) (q0 q1 q2 : Nat)
    (Q : AssignmentCounts L0.length L1.length L2.length LF.length q0 q1 q2) : ThreeLists α :=
  ⟨L1.take Q.x10 ++ L2.take Q.x20 ++ LF.take Q.f0,
   L0.take Q.x01 ++ L2.drop Q.x20 ++ (LF.drop Q.f0).take Q.f1,
   L0.drop Q.x01 ++ L1.drop Q.x10 ++ (LF.drop Q.f0).drop Q.f1⟩

theorem allocated_lengths {α : Type} (L0 L1 L2 LF : List α) (q0 q1 q2 : Nat)
    (Q : AssignmentCounts L0.length L1.length L2.length LF.length q0 q1 q2) :
    (allocateLists L0 L1 L2 LF q0 q1 q2 Q).a.length=q0 ∧
    (allocateLists L0 L1 L2 LF q0 q1 q2 Q).b.length=q1 ∧
    (allocateLists L0 L1 L2 LF q0 q1 q2 Q).c.length=q2 := by
  have h0 := Q.row0
  have h1 := Q.row1
  have h2 := Q.row2
  have hf := Q.free_row
  have hc0 := Q.capacity0
  have hc1 := Q.capacity1
  have hc2 := Q.capacity2
  simp only [allocateLists,List.length_append,List.length_take,List.length_drop]
  omega

theorem allocated_perm {α : Type} [BEq α] [LawfulBEq α]
    (L0 L1 L2 LF : List α) (q0 q1 q2 : Nat)
    (Q : AssignmentCounts L0.length L1.length L2.length LF.length q0 q1 q2) :
    (reunite (allocateLists L0 L1 L2 LF q0 q1 q2 Q)).Perm (L0++L1++L2++LF) := by
  apply List.perm_iff_count.mpr
  intro a
  have h0 := congrArg (fun xs : List α => xs.count a) (List.take_append_drop Q.x01 L0)
  have h1 := congrArg (fun xs : List α => xs.count a) (List.take_append_drop Q.x10 L1)
  have h2 := congrArg (fun xs : List α => xs.count a) (List.take_append_drop Q.x20 L2)
  have hf0 := congrArg (fun xs : List α => xs.count a) (List.take_append_drop Q.f0 LF)
  have hf1 := congrArg (fun xs : List α => xs.count a) (List.take_append_drop Q.f1 (LF.drop Q.f0))
  dsimp only at h0 h1 h2 hf0 hf1
  simp only [List.count_append] at h0 h1 h2 hf0 hf1
  simp only [allocateLists,reunite,List.count_append]
  omega

theorem allocated_allowed {α : Type} (L0 L1 L2 LF : List α) (q0 q1 q2 : Nat)
    (Q : AssignmentCounts L0.length L1.length L2.length LF.length q0 q1 q2) :
    (∀ a∈(allocateLists L0 L1 L2 LF q0 q1 q2 Q).a, a∈L1 ∨ a∈L2 ∨ a∈LF) ∧
    (∀ a∈(allocateLists L0 L1 L2 LF q0 q1 q2 Q).b, a∈L0 ∨ a∈L2 ∨ a∈LF) ∧
    (∀ a∈(allocateLists L0 L1 L2 LF q0 q1 q2 Q).c, a∈L0 ∨ a∈L1 ∨ a∈LF) := by
  constructor
  · intro a ha
    simp only [allocateLists,List.mem_append,or_assoc] at ha
    rcases ha with ha | ha | ha
    · exact Or.inl (List.mem_of_mem_take ha)
    · exact Or.inr (Or.inl (List.mem_of_mem_take ha))
    · exact Or.inr (Or.inr (List.mem_of_mem_take ha))
  · constructor
    · intro a ha
      simp only [allocateLists,List.mem_append,or_assoc] at ha
      rcases ha with ha | ha | ha
      · exact Or.inl (List.mem_of_mem_take ha)
      · exact Or.inr (Or.inl (List.mem_of_mem_drop ha))
      · exact Or.inr (Or.inr (List.mem_of_mem_drop (List.mem_of_mem_take ha)))
    · intro a ha
      simp only [allocateLists,List.mem_append,or_assoc] at ha
      rcases ha with ha | ha | ha
      · exact Or.inl (List.mem_of_mem_drop ha)
      · exact Or.inr (Or.inl (List.mem_of_mem_drop ha))
      · exact Or.inr (Or.inr (List.mem_of_mem_drop (List.mem_of_mem_drop ha)))

/-- Actual row allocation, including unrestricted removed-anchor rows. -/
theorem balanced_row_allocation {α : Type} [BEq α] [LawfulBEq α]
    (L0 L1 L2 LF : List α) (S : Nat) (hN : (L0++L1++L2++LF).Nodup)
    (hS : L0.length+L1.length+L2.length+LF.length=S)
    (h0 : 9*L0.length≤5*S) (h1 : 9*L1.length≤5*S) (h2 : 9*L2.length≤5*S) :
    ∃ T : ThreeLists α,
      (reunite T).Perm (L0++L1++L2++LF) ∧ (reunite T).Nodup ∧
      T.a.length=balancedCapacity S 0 ∧ T.b.length=balancedCapacity S 1 ∧ T.c.length=balancedCapacity S 2 ∧
      (∀ a∈T.a, a∈L1 ∨ a∈L2 ∨ a∈LF) ∧
      (∀ a∈T.b, a∈L0 ∨ a∈L2 ∨ a∈LF) ∧
      (∀ a∈T.c, a∈L0 ∨ a∈L1 ∨ a∈LF) := by
  let Q := balancedAssignmentCounts S L0.length L1.length L2.length LF.length hS h0 h1 h2
  let T := allocateLists L0 L1 L2 LF _ _ _ Q
  have hp := allocated_perm L0 L1 L2 LF _ _ _ Q
  have hl := allocated_lengths L0 L1 L2 LF _ _ _ Q
  have ha := allocated_allowed L0 L1 L2 LF _ _ _ Q
  exact ⟨T,hp,hp.symm.nodup hN,hl.1,hl.2.1,hl.2.2,ha.1,ha.2.1,ha.2.2⟩

#print axioms allocated_lengths
#print axioms allocated_perm
#print axioms allocated_allowed
#print axioms balanced_row_allocation
end UniversalThird


==> anc/lean/additional-lean-companion/window-consequences/source/UniversalThirdLower.lean <==
import BuildTyping
import SafeFrameCapacity

/-! Closed finite lower bound for the actual Tstar of every maximum base. -/
namespace UniversalThird

open OriginalAugmented EvenParity TerminalBases GridModel

variable {m n s : Nat}

theorem columnsOfLists_cover {n : Nat} (T : ThreeLists (Fin n)) (s : Nat)
    (ha : T.a.length=s) (hb : T.b.length=s) (hc : T.c.length=s)
    (c : Fin n) (hm : c∈reunite T) : ∃ a i, c=columnsOfLists T s ha hb hc (a,i) := by
  simp only [reunite,List.mem_append,or_assoc] at hm
  rcases hm with hm | hm | hm
  · obtain ⟨i,hi⟩ := columnsOfLists_complete T s ha hb hc 0 c (by simpa [colorList] using hm)
    exact ⟨0,i,hi.symm⟩
  · obtain ⟨i,hi⟩ := columnsOfLists_complete T s ha hb hc 1 c (by simpa [colorList] using hm)
    exact ⟨1,i,hi.symm⟩
  · obtain ⟨i,hi⟩ := columnsOfLists_complete T s ha hb hc 2 c (by simpa [colorList] using hm)
    exact ⟨2,i,hi.symm⟩

theorem built_frame_supports (B : Matrix m n) (T : ThreeLists (Fin n)) (R : ThreeLists (Fin m))
    (s S : Nat) (ha : T.a.length=s) (hb : T.b.length=s) (hc : T.c.length=s)
    (hN : (reunite T).Nodup) (hs : 2≤s) (hR : RowTypingSpec B T s S R) :
    TypedSupports (forgetFrame (frameOfLists T s ha hb hc hN hs (typeOfLists R))) B := by
  let D := frameOfLists T s ha hb hc hN hs (typeOfLists R)
  refine ⟨?_,?_⟩
  · intro r k hr a i hcell hEq
    change typeOfLists R r=some k at hr
    have hrow := (typeOfLists_iff R hR.nodup r k).mp hr
    have hz := hR.old_zero k r hrow
    subst a
    change B r (columnsOfLists T s ha hb hc (k,i))=true at hcell
    have hmem := columnsOfLists_mem T s ha hb hc (k,i)
    have hpos := onCols_member B (colorList T k) r _ hmem hcell
    omega
  · intro r k hr hd c hcell
    change typeOfLists R r=some k at hr
    have hrow := (typeOfLists_iff R hR.nodup r k).mp hr
    have hfull := hR.pair_full k r hrow hd
    have he : onCols B (reunite T) r=degree B r := by omega
    have hmem := onCols_full_support B (reunite T) hN r he c hcell
    exact columnsOfLists_cover T s ha hb hc c hmem

theorem built_frame_type_count (B : Matrix m n) (T : ThreeLists (Fin n)) (R : ThreeLists (Fin m))
    (s S : Nat) (ha : T.a.length=s) (hb : T.b.length=s) (hc : T.c.length=s)
    (hN : (reunite T).Nodup) (hs : 2≤s) (hR : RowTypingSpec B T s S R) (i : Fin 3) :
    ConstructionFrame.typeCount (frameOfLists T s ha hb hc hN hs (typeOfLists R)) i=
      pairPerType s+balancedCapacity S i := by
  have h := typed_rows_count R hR.nodup i
  exact h.trans (hR.type_count i)

theorem built_frame_pair_count (B : Matrix m n) (T : ThreeLists (Fin n)) (R : ThreeLists (Fin m))
    (s S : Nat) (ha : T.a.length=s) (hb : T.b.length=s) (hc : T.c.length=s)
    (hN : (reunite T).Nodup) (hs : 2≤s) (hR : RowTypingSpec B T s S R) (i : Fin 3) :
    pairTypeCount (frameOfLists T s ha hb hc hN hs (typeOfLists R)) B i=pairPerType s := by
  have hp := typed_rows_perm R hR.nodup i
  have hf := List.Perm.filter (fun r => decide (degree B r=2)) hp
  exact hf.length_eq.trans (hR.pair_count i)

theorem window_from_constructed_typing (B : Matrix m n) (hB : MaximumBase B)
    (hn : 61≤n) (hm : pairCapacity n≤m)
    (T : ThreeLists (Fin n)) (R : ThreeLists (Fin m)) (s r : Nat)
    (ha : T.a.length=s) (hb : T.b.length=s) (hc : T.c.length=s)
    (hN : (reunite T).Nodup) (hnr : n=3*s+r) (hr : r≤4)
    (hR : RowTypingSpec B T s (m-pairCapacity n) R) :
    n*min m (n^2)≤3*Tstar B+60*m := by
  have hs : 2≤s := by omega
  let D := frameOfLists T s ha hb hc hN hs (typeOfLists R)
  apply structured_window_bound D B hB (by omega) hm r hnr hr
    (built_frame_supports B T R s _ ha hb hc hN hs hR)
  · exact built_frame_type_count B T R s _ ha hb hc hN hs hR
  · intro i
    have h := built_frame_pair_count B T R s _ ha hb hc hN hs hR i
    exact Nat.le_of_eq h.symm

/-- Every actual maximum C4-free base in the terminal classical regime has
an actual original augmentation meeting the manuscript's finite lower bound.
No coloring, typing, matching, capacity, or augmentation existence is assumed. -/
theorem universal_third_lower {m n : Nat} (B : Matrix m n) (hB : MaximumBase B)
    (hm : pairCapacity n≤m) : n*min m (n^2)≤3*Tstar B+60*m := by
  by_cases hsmall : n≤60
  · exact target_small_columns B hsmall
  · have hn : 61≤n := by omega
    have hClass := (every_maximum_base (by omega) hm B hB).2
    let S := m-pairCapacity n
    let K := retainedColumns n S (singletonWeight B)
    let T := colored K (singletonWeight B)
    let s := K.length/3
    let r := n-K.length
    have hp := maximum_column_partition (by omega) hm B hB
    change K.length≤n ∧ n-K.length≤4 ∧ K.length%3=0 ∧
      (reunite T).Perm K ∧ (reunite T).Nodup ∧
      T.a.length=s ∧ T.b.length=s ∧ T.c.length=s ∧
      9*nsum T.a (singletonWeight B)≤5*S ∧
      9*nsum T.b (singletonWeight B)≤5*S ∧ 9*nsum T.c (singletonWeight B)≤5*S at hp
    obtain ⟨hKn,hrem,hmod,_,hTN,hA,hC,hD,hW0,hW1,hW2⟩ := hp
    have hS : degreeCount B 1=S := hClass.singleton_rows
    obtain ⟨R,hR⟩ := construct_row_typing B hB.1 hClass T hTN s S hA hC hD hS hW0 hW1 hW2
    have hnr : n=3*s+r := by dsimp only [s,r]; omega
    exact window_from_constructed_typing B hB hn hm T R s r hA hC hD hTN hnr hrem hR

/-- A literal admissible witness, obtained using the proved attainment of
Tstar after the complete universal lower bound has been established. -/
theorem universal_third_witness {m n : Nat} (B : Matrix m n) (hB : MaximumBase B)
    (hm : pairCapacity n≤m) : ∃ (A : Matrix m n) (ps : List (Pair m n)),
      Admissible B A ps ∧ n*min m (n^2)≤3*ps.length+60*m := by
  obtain ⟨A,ps,ha,ht⟩ := Tstar_attained B hB.1
  have h := universal_third_lower B hB hm
  exact ⟨A,ps,ha,by omega⟩

#print axioms built_frame_supports
#print axioms built_frame_type_count
#print axioms built_frame_pair_count
#print axioms window_from_constructed_typing
#print axioms universal_third_lower
#print axioms universal_third_witness
end UniversalThird


==> anc/lean/additional-lean-companion/window-consequences/source/WindowArithmetic.lean <==
import SafeFrameCount

namespace UniversalThird

open OriginalAugmented EvenParity TerminalBases

def pairPerType (s : Nat) : Nat := s^2+pairCapacity s

theorem pair_per_type_identity (s : Nat) : 6*pairPerType s+3*s=9*s^2 := by
  have hq := twice_capacity s
  have hs := UnrestrictedUniform.degree_square_identity s
  unfold pairPerType
  omega

theorem pair_capacity_window (n s r : Nat) (hn : n=3*s+r) (hr : r≤4) :
    n^2≤6*(pairPerType s-n)+15*n := by
  have hP := pair_per_type_identity s
  have hc := Nat.mul_le_mul_left (6*s) hr
  have hr9 : r≤9 := by omega
  have hrr := Nat.mul_le_mul_right r hr9
  have he : n^2=9*s^2+6*s*r+r^2 := by
    rw [hn]
    simp only [Nat.pow_two]
    grind
  have hbound : n^2≤6*pairPerType s+9*n := by
    grind
  omega

theorem common_cap_window (m n s r R : Nat) (hn : n=3*s+r) (hr : r≤4)
    (hR : m≤3*R+6*n) :
    min m (n^2)≤3*min R (2*(pairPerType s-n))+15*n := by
  have hP := pair_capacity_window n s r hn hr
  have hm := Nat.min_le_left m (n^2)
  have hN := Nat.min_le_right m (n^2)
  omega

theorem quadratic_grid_terminal (m n : Nat) (hn : 5≤n) (hm : pairCapacity n≤m) : 2*n^2≤5*m := by
  have hc := Nat.mul_le_mul_left 2 hm
  rw [twice_capacity] at hc
  have h5 := Nat.mul_le_mul_right n hn
  have hs := UnrestrictedUniform.degree_square_identity n
  rw [Nat.pow_two] at hs ⊢
  omega

theorem final_window_arithmetic (m n s r H T : Nat)
    (hn : n=3*s+r) (hr : r≤4) (hn5 : 5≤n) (hm : pairCapacity n≤m)
    (hcap : min m (n^2)≤3*H+15*n) (hcount : 3*s*H≤T+2*m) :
    n*min m (n^2)≤3*T+60*m := by
  let K := min m (n^2)
  have hK : K≤n^2 := Nat.min_le_right _ _
  have hmain := Nat.mul_le_mul_left (3*s) hcap
  have htail := Nat.mul_le_mul_left K hr
  have hnold : 3*s≤n := by omega
  have hn2 := Nat.mul_le_mul_right n hnold
  have htail2 := Nat.mul_le_mul_left 4 hK
  have hT := Nat.mul_le_mul_left 3 hcount
  have hgrid := quadratic_grid_terminal m n hn5 hm
  have he : n*K=(3*s)*K+r*K := by rw [hn,Nat.add_mul]
  change n*K≤3*T+60*m
  grind

/-- Conditional closing interface: this does not assert existence of the
required typing data for every maximum base. -/
theorem window_from_typed_data {m n s : Nat} (D : ConstructionFrame.Data m n s)
    (B : OriginalAugmented.Matrix m n) (hB : MaximumBase B) (hn5 : 5≤n) (hm : pairCapacity n≤m)
    (r H : Nat) (hn : n=3*s+r) (hr : r≤4) (hs : TypedSupports (forgetFrame D) B)
    (hR : ∀ a, H≤ConstructionFrame.typeCount D a)
    (hPL : ∀ q, H≤2*(leftP D B q).length) (hPR : ∀ q, H≤2*(rightP D B q).length)
    (hcap : min m (n^2)≤3*H+15*n) : n*min m (n^2)≤3*Tstar B+60*m := by
  have hc := every_maximum_base (by omega) hm B hB
  have h := (safe_frame_Tstar D B H hB.1 hc.2 hs hR hPL hPR).2
  have hf : fixedCount B≤2*m := by rw [hc.1]; omega
  apply final_window_arithmetic m n s r H (Tstar B) hn hr hn5 hm hcap
  omega

#print axioms pair_per_type_identity
#print axioms pair_capacity_window
#print axioms common_cap_window
#print axioms final_window_arithmetic
#print axioms window_from_typed_data
end UniversalThird


==> anc/lean/additional-lean-companion/window-consequences/source/WindowConsequences.lean <==
import UniversalThirdLower
import CanonicalThirdUpper
import Mathlib.Analysis.SpecificLimits.Basic
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Ring

namespace WindowConsequences
open OriginalAugmented TerminalBases CanonicalThird Filter

theorem selected_density_upper {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B : Matrix m n) (hc4 : EvenParity.C4Free B) :
    (Tstar B : Real)/((m : Real)*(n : Real))≤1/3+1/(3*(n : Real))+3/(4*(m : Real)) := by
  obtain ⟨A,ps,had,heq⟩ := Tstar_attained B hc4
  have hc := PairedDensity.general_C3_density_transposed m n A ps had.cover
    (fun p hp => selected_C3 B A ps had p hp)
  change 6*fixedCount A≤4*m*n+4*m+9*n at hc
  rw [selected_count_eq_twice_pairs B A ps had,heq] at hc
  have hnat : 12*Tstar B≤4*m*n+4*m+9*n := by omega
  have h : (12:Real)*Tstar B≤4*(m : Real)*(n : Real)+4*m+9*n := by exact_mod_cast hnat
  have hmR : (0:Real)<m := by exact_mod_cast hm
  have hnR : (0:Real)<n := by exact_mod_cast hn
  apply (div_le_iff₀ (mul_pos hmR hnR)).mpr
  have hid : (1/3+1/(3*(n : Real))+3/(4*(m : Real)))*((m : Real)*(n : Real))=
      ((m : Real)*(n : Real))/3+(m : Real)/3+3*(n : Real)/4 := by
    field_simp [hmR.ne',hnR.ne']
  rw [hid]
  linarith only [h]

theorem selected_density_lower {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B : Matrix m n) (hB : MaximumBase B) (hterminal : pairCapacity n≤m) :
    min (1:Real) ((n : Real)^2/(m : Real))/3-20/(n : Real)≤
      (Tstar B : Real)/((m : Real)*(n : Real)) := by
  have raw := UniversalThird.universal_third_lower B hB hterminal
  have h : (n : Real)*min (m : Real) ((n : Real)^2)≤3*(Tstar B : Real)+60*(m : Real) := by
    exact_mod_cast raw
  have hmR : (0:Real)<m := by exact_mod_cast hm
  have hnR : (0:Real)<n := by exact_mod_cast hn
  have hmin : (m : Real)*min (1:Real) ((n : Real)^2/(m : Real))=
      min (m : Real) ((n : Real)^2) := by
    by_cases hmn : (m : Real)≤(n : Real)^2
    · rw [min_eq_left hmn,min_eq_left ((le_div_iff₀ hmR).mpr (by simpa using hmn))]
      ring
    · have hnm : (n : Real)^2≤m := le_of_lt (lt_of_not_ge hmn)
      rw [min_eq_right hnm,min_eq_right ((div_le_iff₀ hmR).mpr (by simpa using hnm))]
      field_simp [hmR.ne',hnR.ne']
  apply (le_div_iff₀ (mul_pos hmR hnR)).mpr
  have hid : (min (1:Real) ((n : Real)^2/(m : Real))/3-20/(n : Real))*
      ((m : Real)*(n : Real))=
      (n : Real)*(min (m : Real) ((n : Real)^2))/3-20*(m : Real) := by
    rw [←hmin]
    field_simp [hmR.ne',hnR.ne']
  rw [hid]
  linarith only [h]

/-- Every maximum base in the terminal one-third window has the stated real
    density limit, including approach to ratio one from above. -/
theorem every_maximum_window_limit (m n : Nat → Nat)
    (hn : Tendsto n atTop atTop) (hnm : ∀ᶠ i in atTop, n i≤m i)
    (hterminal : ∀ᶠ i in atTop, pairCapacity (n i)≤m i)
    (c : Real) (hc : 0<c) (hc1 : c≤1)
    (hratio : Tendsto (fun i => (m i : Real)/(n i : Real)^2) atTop (nhds c))
    (B : ∀ i, Matrix (m i) (n i)) (hB : ∀ i, MaximumBase (B i)) :
    Tendsto (fun i => (Tstar (B i) : Real)/((m i : Real)*(n i : Real))) atTop (nhds (1/3)) := by
  have hm : Tendsto m atTop atTop := tendsto_atTop_mono' atTop hnm hn
  have hin : Tendsto (fun i => 1/(n i : Real)) atTop (nhds 0) :=
    tendsto_one_div_atTop_nhds_zero_nat.comp hn
  have him : Tendsto (fun i => 1/(m i : Real)) atTop (nhds 0) :=
    tendsto_one_div_atTop_nhds_zero_nat.comp hm
  have hrec : Tendsto (fun i => (n i : Real)^2/(m i : Real)) atTop (nhds (1/c)) := by
    have hh : Tendsto (fun i => (1:Real)/((m i : Real)/(n i : Real)^2)) atTop (nhds (1/c)) :=
      (tendsto_const_nhds (x := (1:Real))).div hratio hc.ne'
    simpa only [one_div_div] using hh
  have hmin := (tendsto_const_nhds (x := (1:Real))).min hrec
  have hcmin : min (1:Real) (1/c)=1 := min_eq_left ((le_div_iff₀ hc).mpr (by simpa using hc1))
  have hlo : Tendsto (fun i => min (1:Real) ((n i : Real)^2/(m i : Real))/3-20/(n i : Real))
      atTop (nhds (1/3)) := by
    have hh := (hmin.div_const 3).sub (hin.const_mul 20)
    simpa only [hcmin,zero_mul,mul_zero,sub_zero,mul_one_div] using hh
  have hhi : Tendsto (fun i => (1/3:Real)+1/(3*(n i : Real))+3/(4*(m i : Real)))
      atTop (nhds (1/3)) := by
    have hh := ((tendsto_const_nhds (x := (1/3:Real))).add (hin.const_mul (1/3))).add
      (him.const_mul (3/4))
    have he : (fun i => (1/3:Real)+1/(3*(n i : Real))+3/(4*(m i : Real))) =
        (fun i => (1/3:Real)+(1/3)*(1/(n i : Real))+(3/4)*(1/(m i : Real))) := by
      funext i
      simp only [div_eq_mul_inv,mul_inv_rev]
      ring
    rw [he]
    simpa using hh
  apply tendsto_of_tendsto_of_tendsto_of_le_of_le' hlo hhi
  · filter_upwards [hn.eventually_ge_atTop 1,hnm,hterminal] with i hni hnmi ht
    exact selected_density_lower (by omega) (by omega) (B i) (hB i) ht
  · filter_upwards [hn.eventually_ge_atTop 1,hnm] with i hni hnmi
    exact selected_density_upper (by omega) (by omega) (B i) (hB i).1

theorem canonical_density_upper {m n : Nat} (hn : 0<n) (hshape : n^2≤m) :
    (Tstar (canonical m n hn) : Real)/((m : Real)*(n : Real))≤
      1/3-(CanonicalThird.canonicalKappa : Real)*(1-(n : Real)^2/(m : Real))+4/(n : Real) := by
  have hm : 0<m := lt_of_lt_of_le hn (CanonicalThird.rows_ge_columns m n hn hshape)
  have hnR : (0:Real)<n := by exact_mod_cast hn
  have hmR : (0:Real)<m := by exact_mod_cast hm
  have raw := CanonicalThird.canonical_Tstar_upper m n hn hshape
  have h : (Tstar (canonical m n hn) : Real)≤(m : Real)*(n : Real)/3-
      (CanonicalThird.canonicalKappa : Real)*(n : Real)*((m : Real)-(n : Real)^2)+4*(m : Real) := by
    have hh := (Rat.cast_le (K := Real)).mpr raw
    push_cast at hh
    exact hh
  apply (div_le_iff₀ (mul_pos hmR hnR)).mpr
  convert h using 1
  field_simp [hmR.ne',hnR.ne']

/-- The canonical bases have a strict limiting deficit at every fixed
    quadratic ratio above one. The conclusion is the epsilon form of the
    paper's upper-limiting-density statement. -/
theorem canonical_gap_eventual (m n : Nat → Nat)
    (hn : Tendsto n atTop atTop) (hnpos : ∀ i, 0<n i)
    (c : Real) (hc : 1<c)
    (hratio : Tendsto (fun i => (m i : Real)/(n i : Real)^2) atTop (nhds c))
    (epsilon : Real) (hepsilon : 0<epsilon) :
    ∀ᶠ i in atTop, MaximumBase (canonical (m i) (n i) (hnpos i)) ∧
      (Tstar (canonical (m i) (n i) (hnpos i)) : Real)/((m i : Real)*(n i : Real))≤
        1/3-(CanonicalThird.canonicalKappa : Real)*(1-1/c)+epsilon := by
  have hc0 : 0<c := by linarith only [hc]
  have hin : Tendsto (fun i => 1/(n i : Real)) atTop (nhds 0) :=
    tendsto_one_div_atTop_nhds_zero_nat.comp hn
  have hrec : Tendsto (fun i => (n i : Real)^2/(m i : Real)) atTop (nhds (1/c)) := by
    have hh : Tendsto (fun i => (1:Real)/((m i : Real)/(n i : Real)^2)) atTop (nhds (1/c)) :=
      (tendsto_const_nhds (x := (1:Real))).div hratio hc0.ne'
    simpa only [one_div_div] using hh
  have hright := ((tendsto_const_nhds (x := (1/3:Real))).sub
    (((tendsto_const_nhds (x := (1:Real))).sub hrec).const_mul (CanonicalThird.canonicalKappa : Real))).add
      (hin.const_mul 4)
  have hright' : Tendsto (fun i => (1/3:Real)-(CanonicalThird.canonicalKappa : Real)*
      (1-(n i : Real)^2/(m i : Real))+4/(n i : Real)) atTop
      (nhds (1/3-(CanonicalThird.canonicalKappa : Real)*(1-1/c))) := by
    simpa only [mul_one_div,mul_zero,add_zero] using hright
  filter_upwards [hratio.eventually_const_lt hc,
    hright'.eventually_lt_const (lt_add_of_pos_right _ hepsilon)] with i hri hbound
  have hnR : (0:Real)<n i := by exact_mod_cast hnpos i
  have hshapeR := (lt_div_iff₀ (sq_pos_of_pos hnR)).mp hri
  have hshape : (n i)^2≤m i := by exact_mod_cast (show (n i : Real)^2≤(m i : Real) by linarith only [hshapeR])
  exact ⟨(CanonicalThird.canonical_maximum_and_upper _ _ (hnpos i) hshape).1,
    (canonical_density_upper (hnpos i) hshape).trans hbound.le⟩

theorem canonical_gap_positive (c : Real) (hc : 1<c) :
    0<(CanonicalThird.canonicalKappa : Real)*(1-1/c) := by
  have hk : (0:Real)<CanonicalThird.canonicalKappa := by
    exact_mod_cast CanonicalThird.canonicalKappa_positive
  apply mul_pos hk
  have hc0 : 0<c := by linarith only [hc]
  have hrec : 1/c<(1:Real) := (div_lt_iff₀ hc0).mpr (by simpa using hc)
  linarith only [hrec]

#check every_maximum_window_limit
#print axioms every_maximum_window_limit
#check canonical_gap_eventual
#print axioms canonical_gap_eventual
#print axioms canonical_gap_positive
#print axioms selected_density_upper
#print axioms selected_density_lower
end WindowConsequences


==> anc/lean/extended-lean-companion/COVERAGE.md <==
# Additional theorem coverage

The separate finite companion retains its own ten-group coverage table. This
table describes only the seven packages in this archive. A checked theorem and
its correspondence to the manuscript are distinct review tasks.

| Package | Checked result | Scope boundary |
|---|---|---|
| sharp-second-order | Actual `(zA(m,n)-mn/3)/(n*sqrt(m))` tends to `1/sqrt(6)` under `n→∞`, eventually `n≤m`, and `m/n²→0`. Includes the upper and lower arguments and both every-extremizer conclusions: F/(n*sqrt(m)) tends to sqrt(2/3), and (E-2mn/3)/(n*sqrt(m)) tends to zero. | Complete second-order theorem, including the extremizer conclusions. The separate finite 1893 augmented gap is outside this group. |
| separation | Actual `zL(m,n)/(mn)≤3/10+epsilon` eventually under the same growth hypotheses, using the paper's printed polynomial. Includes classical affine lower bounds, prime interpolation, pruning, C3 moments, lightness, and finite certificate application. | Final theorem has no assumed optimizer or numeric certificate. The polynomial's finite normalized lemma uses rational parameters. |
| universal-third | For every actual maximum base when `m≥n(n-1)/2`, `Tstar≥n*min(m,n²)/3-20m`, with an admissible witness. | Finite lower half of the one-third window; no external coloring or matching data are assumed. |
| canonical-third | For the explicit canonical maximum base and `m≥n²`, `Tstar≤mn/3-kappa*n*(m-n²)+4m`, with positive `kappa=1/(2*10^24)`. | Specified canonical base. Constants are explicit and not optimized. |
| subcritical-core | Actual finite profile deficit gives `n²≤12m+10^21*(k+2)²*(D+n+eta*n²)` for `k≥4` and positive dimensions with `m≤n²`. | The external design step giving `D=O_k(n)` and the resulting full asymptotic gap are outside this package. |
| subquadratic-quarter | Every asymptotically maximum C4-free base, hence every maximum base, has `Tstar/(mn)≥1/4-epsilon` eventually when `n≤m=o(n²)`. The pairing and anchor data are constructed. | Subquadratic regime. This alone does not formalize the all-ratio quarter theorem or sharp prescribed-deficit profile. |
| projective-plane | Explicit prime-order projective incidence matrix, its C4 property and exact classical extremal value; in particular `z(1893,1893)=83292`. | Classical input to the finite example. The augmented 1893 upper and lower counts are not formalized by this group. |

Remaining gaps include the external design/decomposition existence results,
the complete critical and transition assembly, the sharp prescribed-deficit
profile, the all-ratio quarter statement, and the full finite augmented 1893
separation. No full-paper formalization or new priority claim is made.


==> anc/lean/extended-lean-companion/README.md <==
# Extended Lean companion

This companion contains seven additional source packages for *Density and
separation for augmented Zarankiewicz numbers*. It accompanies the separate
ten-group finite companion. The coverage table states precisely which paper
results and supporting lemmas each package checks.

The main additions are the full sharp second-order asymptotic for the actual
unrestricted parameter, the limited-parameter upper bound using the printed
polynomial, both finite halves of the one-third window, and the subquadratic
quarter guarantee. The full manuscript is not formalized.

## Replay

Use Python 3.9 or later, Lean 4.24.0, and Mathlib at commit
`f897ebcf72cd16f89ab4577d0c826cd14afaafc7` with its compiled release cache and
package dependencies. Run from this directory:

    python3 -B check.py --lean /path/to/lean --mathlib /path/to/mathlib --out /path/to/new-receipts --jobs 2

Use `--group sharp-second-order` to replay one group. Every group retains its Lean source bytes and proof checks; source-directory packaging and manifests have been updated. All local imports are rebuilt in fresh
directories. The outer checker verifies the unchanged payload before and after
the inner checkers run; it does not substitute another proof checker.

Some packages use the pinned PrimeNumberTheoremAnd source closure at commit
`08e4c6824a47c9377be33440d1a0e69098fe3fba`, with the documented compatibility
patch and its Apache 2.0 license. Unrelated upstream unfinished declarations
remain in two external files. Each named result is checked separately and may
depend only on `propext`, `Classical.choice`, and `Quot.sound`; `sorryAx` and
extra axioms are rejected. The entire external library is not rebuilt or
claimed complete.

The directories preserve independently checkable proof packages, so some
dependency sources occur more than once. Build objects, raw development logs,
runtime binaries, and machine paths are excluded. This source distribution is prepared for the manuscript submission. See the current distribution note in the parent README for historical private-preparation wording and license scope.

Replace the example paths with actual locations. Choose a new receipt directory
outside the entire manuscript `source/` tree; temporary builds also belong
outside that tree.


==> anc/lean/extended-lean-companion/canonical-third/ENTRY_TYPES.txt <==
CanonicalThird.canonical_maximum_and_upper (m n : Nat) (hn : 0 < n) (hshape : n ^ 2 ≤ m) :
  MaximumBase (canonical m n hn) ∧
    ↑(Tstar (canonical m n hn)) ≤ ↑m * ↑n / 3 - canonicalKappa * ↑n * (↑m - ↑n ^ 2) + 4 * ↑m
CanonicalThird.canonical_Tstar_upper (m n : Nat) (hn : 0 < n) (hshape : n ^ 2 ≤ m) :
  ↑(Tstar (canonical m n hn)) ≤ ↑m * ↑n / 3 - canonicalKappa * ↑n * (↑m - ↑n ^ 2) + 4 * ↑m
CanonicalThird.canonical_augmentation_upper {m n : Nat} (hm : 0 < m) (hn : 0 < n) (hshape : n ^ 2 ≤ m) (A : Matrix m n)
  (ps : List (Pair m n)) (had : Admissible (canonical m n hn) A ps) :
  ↑ps.length ≤ ↑m * ↑n / 3 - canonicalKappa * ↑n * (↑m - ↑n ^ 2) + 4 * ↑m
CanonicalThird.canonical_gap_bound {m n : Nat} (hm : 0 < m) (hn : 0 < n) (hshape : n ^ 2 ≤ m) (A : Matrix m n)
  (ps : List (Pair m n)) (had : Admissible (canonical m n hn) A ps) : ↑m - ↑n ^ 2 ≤ gapConstant * canonicalDelta ps * ↑m
CanonicalThird.paired_signed_deficit_shift {m n : Nat} (hm : 0 < m) (hn : 0 < n) (B A : Matrix m n)
  (ps : List (Pair m n)) (had : Admissible B A ps) :
  canonicalDelta ps ≤ 2 / 3 - CleanHolesComplete.selectedDensity ps + 4 / ↑m + 4 / ↑n
CanonicalThird.canonicalKappa_positive : 0 < canonicalKappa
def CanonicalThird.canonicalKappa : Rat :=
1 / (2 * gapConstant)
def CanonicalThird.gapConstant : Rat :=
1000000000000000000000000
def CanonicalThird.canonicalDelta : {m n : Nat} → List (Pair m n) → Rat :=
fun {m n} ps => CleanHolesComplete.densityDeficit ps + 1 / ↑m + 1 / ↑n
def CleanHolesComplete.densityDeficit : {m n : Nat} → List (Pair m n) → Rat :=
fun {m n} ps =>
  if CleanHolesComplete.selectedDensity ps ≤ 2 / 3 then 2 / 3 - CleanHolesComplete.selectedDensity ps else 0
def CleanHolesComplete.selectedDensity : {m n : Nat} → List (Pair m n) → Rat :=
fun {m n} ps => 2 * ↑ps.length / (↑m * ↑n)
def TerminalBases.pairCapacity : Nat → Nat :=
fun n => n * (n - 1) / 2
def TerminalBases.columnPairs : (n : Nat) → List (Fin n × Fin n) :=
fun x =>
  Nat.brecOn x fun x f =>
    (match (motive := (x : Nat) → Nat.below x → List (Fin x × Fin x)) x with
      | 0 => fun x => []
      | n.succ => fun x =>
        List.map (fun d => (0, d.succ)) (List.finRange n) ++ List.map (fun p => (p.fst.succ, p.snd.succ)) x.1)
      f
def TerminalBases.rowPair : (n r : Nat) → r < TerminalBases.pairCapacity n → Fin n × Fin n :=
fun n r hr => (TerminalBases.columnPairs n).get ⟨r, ⋯⟩
def TerminalBases.terminalBase : (m n : Nat) → 0 < n → Matrix m n :=
fun m n hn r c =>
  if hr : ↑r < TerminalBases.pairCapacity n then
    decide (c = (TerminalBases.rowPair n (↑r) hr).fst ∨ c = (TerminalBases.rowPair n (↑r) hr).snd)
  else decide (c = ⟨0, hn⟩)
def OriginalAugmented.MaximumBase : {m n : Nat} → Matrix m n → Prop :=
fun {m n} B => EvenParity.C4Free B ∧ ∀ (B' : Matrix m n), EvenParity.C4Free B' → fixedCount B' ≤ fixedCount B
def OriginalAugmented.Tstar : {m n : Nat} → Matrix m n → Nat :=
fun {m n} B => BoundedMaximum.greatest (FixedBaseValue B) (m * n)
def OriginalAugmented.FixedBaseValue : {m n : Nat} → Matrix m n → Nat → Prop :=
fun {m n} B k => ∃ A ps, Admissible B A ps ∧ ps.length = k
structure OriginalAugmented.Admissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop
number of parameters: 5
fields:
  OriginalAugmented.Admissible.base_C4 : EvenParity.C4Free B
  OriginalAugmented.Admissible.disjoint : ∀ (r : Fin m) (c : Fin n), B r c = true → A r c = false
  OriginalAugmented.Admissible.cover : (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) A).Perm
      (PairedPivotCounting.flattenPairs ps)
  OriginalAugmented.Admissible.c2 : ∀ (p : Pair m n), p ∈ ps → OriginalC2 (full B A) p
  OriginalAugmented.Admissible.c3 : ∀ (p : Pair m n),
      p ∈ ps → PairedPivotCore.OriginalC3 (fun r c => full B A r c = true) p.fst p.snd
constructor:
  OriginalAugmented.Admissible.mk {m n : Nat} {B A : Matrix m n} {ps : List (Pair m n)} (base_C4 : EvenParity.C4Free B)
    (disjoint : ∀ (r : Fin m) (c : Fin n), B r c = true → A r c = false)
    (cover :
      (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) A).Perm (PairedPivotCounting.flattenPairs ps))
    (c2 : ∀ (p : Pair m n), p ∈ ps → OriginalC2 (full B A) p)
    (c3 : ∀ (p : Pair m n), p ∈ ps → PairedPivotCore.OriginalC3 (fun r c => full B A r c = true) p.fst p.snd) :
    Admissible B A ps
def OriginalAugmented.full : {m n : Nat} → Matrix m n → Matrix m n → Matrix m n :=
fun {m n} B A r c => B r c || A r c
def PairedPivotCore.OriginalC3.{u, v} : {Row : Type u} →
  {Col : Type v} → (Row → Col → Prop) → PairedPivotCore.Cell Row Col → PairedPivotCore.Cell Row Col → Prop :=
fun {Row} {Col} occupied a b =>
  ∀ (x : Row) (y : Col), x ≠ a.fst → x ≠ b.fst → y ≠ a.snd → y ≠ b.snd → ¬PairedPivotCore.Five occupied a b (x, y)
def PairedPivotCore.Five.{u, v} : {Row : Type u} →
  {Col : Type v} →
    (Row → Col → Prop) →
      PairedPivotCore.Cell Row Col → PairedPivotCore.Cell Row Col → PairedPivotCore.Cell Row Col → Prop :=
fun {Row} {Col} occupied a b p =>
  occupied p.fst p.snd ∧ occupied p.fst a.snd ∧ occupied p.fst b.snd ∧ occupied a.fst p.snd ∧ occupied b.fst p.snd
def CanonicalThird.goodSingleton : {m n : Nat} →
  Matrix m n → (Fin m → Fin 3) → (Fin n → Fin 3) → Rat → Fin 3 → Fin m → Bool :=
fun {m n} O rl cl tau i r =>
  decide (TerminalBases.pairCapacity n ≤ ↑r ∧ CleanHoles.goodRow O rl cl tau r = true ∧ rl r = i)
def CanonicalThird.goodSingletonCount : {m n : Nat} →
  Matrix m n → (Fin m → Fin 3) → (Fin n → Fin 3) → Rat → Fin 3 → Rat :=
fun {m n} O rl cl tau i => CleanHoles.countBits (goodSingleton O rl cl tau i)
CanonicalThird.canonical_no_good_singleton_pair {m n : Nat} (hm : 0 < m) (hn : 0 < n) (A : Matrix m n)
  (ps : List (Pair m n)) (had : Admissible (canonical m n hn) A ps) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
  (tau : Rat) (htau : tau ≤ 1 / 100)
  (hcounts : ∀ (i : Fin 3), ↑m ≤ 10 * goodSingletonCount (full (canonical m n hn) A) rl cl tau i) (p : Pair m n)
  (hp : p ∈ ps) (hrec : CleanHoles.Reciprocal rl cl p) (hoff : CleanHoles.OffdiagonalEndpoints rl cl p)
  (hgc :
    CleanHoles.goodCol (full (canonical m n hn) A) rl cl tau p.fst.snd = true ∧
      CleanHoles.goodCol (full (canonical m n hn) A) rl cl tau p.snd.snd = true)
  (hs1 : TerminalBases.pairCapacity n ≤ ↑p.fst.fst) (hs2 : TerminalBases.pairCapacity n ≤ ↑p.snd.fst) : False
CanonicalThird.good_singletons_tenth {m n : Nat} (hm : 0 < m) (hn : 0 < n) (hshape : n ^ 2 ≤ m) (A : Matrix m n)
  (ps : List (Pair m n)) (had : Admissible (canonical m n hn) A ps) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
  (tau : Rat)
  (hholes :
    ∀ (r : Fin m) (c : Fin n),
      CleanHoles.goodRow (full (canonical m n hn) A) rl cl tau r = true →
        CleanHoles.goodCol (full (canonical m n hn) A) rl cl tau c = true →
          rl r = cl c → full (canonical m n hn) A r c = false)
  (hbr : (10000 * CleanHoles.countBits fun r => !CleanHoles.goodRow (full (canonical m n hn) A) rl cl tau r) ≤ ↑m)
  (hbc : (10000 * CleanHoles.countBits fun c => !CleanHoles.goodCol (full (canonical m n hn) A) rl cl tau c) ≤ ↑n)
  (i : Fin 3) (hrmass : 33 ≤ 100 * StabilityCleanup.classMass rl i)
  (hcmass : 33 ≤ 100 * StabilityCleanup.classMass cl i) :
  ↑m ≤ 10 * goodSingletonCount (full (canonical m n hn) A) rl cl tau i
CanonicalThird.singleton_pair_aggregate {m n : Nat} (hm : 0 < m) (hn : 0 < n) (A : Matrix m n) (ps : List (Pair m n))
  (had : Admissible (canonical m n hn) A ps) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat)
  (htau : tau ≤ 1 / 100) (hcounts : ∀ (i : Fin 3), ↑m ≤ 10 * goodSingletonCount (full (canonical m n hn) A) rl cl tau i)
  (hrec :
    ∀ (p : Pair m n),
      p ∈ ps →
        CleanHoles.GoodEndpointLines (full (canonical m n hn) A) rl cl tau p →
          CleanHoles.OffdiagonalEndpoints rl cl p → CleanHoles.Reciprocal rl cl p)
  (i j : Fin 3) (hij : i ≠ j) :
  goodSingletonCount (full (canonical m n hn) A) rl cl tau i * ↑n * StabilityCleanup.classMass cl j +
      goodSingletonCount (full (canonical m n hn) A) rl cl tau j * ↑n * StabilityCleanup.classMass cl i ≤
    CleanHoles.pairClassCount rl cl ps i j + 2 * ↑(fixedCount (canonical m n hn)) +
        2 * CleanHoles.totalError (full (canonical m n hn) A) rl cl +
      2 * CleanHoles.exceptionalSelectedCount A (full (canonical m n hn) A) rl cl tau
CanonicalThird.scalar_singleton_half (r p s : Fin 3 → Rat) (Q : Fin 3 → Fin 3 → Rat) (e : Rat) (he : 0 ≤ e)
  (hrsum : r 0 + r 1 + r 2 = 1) (hpsum : p 0 + p 1 + p 2 = 1) (hplower : ∀ (i : Fin 3), 1 / 4 ≤ p i)
  (hsym : ∀ (i j : Fin 3), Q i j = Q j i)
  (hgap : ∀ (i j : Fin 3), i ≠ j → 0 ≤ r i * p j - Q i j ∧ r i * p j - Q i j ≤ e)
  (hpair : ∀ (i j : Fin 3), i ≠ j → s i * p j + s j * p i ≤ Q i j + 10 * e) : 2 * (s 0 + s 1 + s 2) ≤ 1 + 192 * e
CleanHolesComplete.finite_paper_eta_clean_holes {m n : Nat} (hm : 0 < m) (hn : 0 < n) (B A : Matrix m n)
  (ps : List (Pair m n)) (had : Admissible B A ps) (tau : Rat) (ht0 : 0 < tau) (ht : tau ≤ 1 / 100)
  (hsmall : CleanHolesComplete.paperEta B ps ≤ tau / CleanHolesComplete.smallnessDenominator) :
  ∃ rl cl,
    (∀ (i : Fin 3), 1 / 4 ≤ StabilityCleanup.classMass rl i ∧ 1 / 4 ≤ StabilityCleanup.classMass cl i) ∧
      StabilityCleanup.editRatio (full B A) (StabilityCleanup.templateMatrix rl cl) ≤
          CleanHolesComplete.outputConstant * CleanHolesComplete.paperEta B ps ∧
        StabilityCleanup.massDeviation rl + StabilityCleanup.massDeviation cl ≤
            CleanHolesComplete.outputConstant * CleanHolesComplete.paperEta B ps ∧
          (CleanHoles.badRowFraction (full B A) rl cl tau ≤
                CleanHolesComplete.outputConstant * CleanHolesComplete.paperEta B ps / tau ∧
              CleanHoles.badColFraction (full B A) rl cl tau ≤
                CleanHolesComplete.outputConstant * CleanHolesComplete.paperEta B ps / tau) ∧
            CleanHolesComplete.nonreciprocalCount rl cl ps ≤
                CleanHolesComplete.outputConstant * CleanHolesComplete.paperEta B ps / tau * (↑m * ↑n) ∧
              (∀ (p : Pair m n),
                  p ∈ ps →
                    CleanHoles.GoodEndpointLines (full B A) rl cl tau p →
                      CleanHoles.OffdiagonalEndpoints rl cl p → CleanHoles.Reciprocal rl cl p) ∧
                (∀ (i j : Fin 3),
                    i ≠ j →
                      ↑m * ↑n ≤ 20 * CleanHoles.pairClassCount rl cl ps i j ∧
                        0 ≤
                            StabilityCleanup.classMass rl i * StabilityCleanup.classMass cl j * (↑m * ↑n) -
                              CleanHoles.pairClassCount rl cl ps i j ∧
                          StabilityCleanup.classMass rl i * StabilityCleanup.classMass cl j * (↑m * ↑n) -
                              CleanHoles.pairClassCount rl cl ps i j ≤
                            CleanHolesComplete.outputConstant * CleanHolesComplete.paperEta B ps / tau * (↑m * ↑n)) ∧
                  ∀ (x : Fin m) (y : Fin n),
                    CleanHoles.goodRow (full B A) rl cl tau x = true →
                      CleanHoles.goodCol (full B A) rl cl tau y = true → rl x = cl y → full B A x y = false
OriginalAugmented.Tstar_attained {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) :
  ∃ A ps, Admissible B A ps ∧ ps.length = Tstar B
'CanonicalThird.canonical_maximum_and_upper' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/lean/extended-lean-companion/canonical-third/README.md <==
# Canonical maximum-base one-third upper bound

The main theorem `CanonicalThird.canonical_maximum_and_upper` proves, for every
positive n and every m >= n^2, that the explicit canonical base is maximum and

`Tstar(Bcan) <= m*n/3 - kappa*n*(m-n^2) + 4*m`,

with the fixed positive rational constant `kappa = 1/(2*10^24)`.
The canonical base is the actual `TerminalBases.terminalBase`: one row for each
unordered column pair, followed by `m-n(n-1)/2` singleton rows fixed at column 0.
`Tstar` is the actual finite optimal selected-pair count of the original
augmented model. Its attainment is proved in the imported parameter package.

The final theorem has only the dimension assumptions. It does not assume a
partition, no singleton-singleton pairs, block-error estimates, a singleton-half
barrier, or an optimizer. For arbitrary admissible augmentation, the proof:

1. Applies the fully proved clean-holes theorem at a fixed rational threshold.
2. Counts canonical pair rows outside a column class and pair rows meeting bad
   columns, yielding at least m/10 actual good singleton rows per class.
3. Constructs an actual C3 witness for a reciprocal singleton-singleton pair
   with good endpoint columns. The common fixed anchor may itself be a bad
   column; selected endpoints cannot occupy that fixed anchor.
4. Counts singleton endpoints and reciprocal pairs using global edit and
   exceptional-endpoint bounds. It obtains linear row/column mass alignment.
5. Applies the three explicit nonnegative weights to prove the singleton-half
   barrier and derives `m-n^2 <= 10^24*delta*m`, with
   `delta = positive_part(2/3 - 2T/(mn)) + 1/m + 1/n`.
6. Uses the actual finite paired-density inequality to control the signed
   deficit, including densities above 2/3, and obtains the exact +4m remainder.
7. Uses proved finite attainment to conclude the bound for actual Tstar.

All constants are explicit and deliberately non-optimal. The result concerns
this specified canonical maximum base. The universal lower bound over every
maximum base, the best-base parameter zL, and real limit statements are separate
scope. This package formalizes the canonical upper half of the paper's
one-third-window theorem.

`CanonicalThirdEntryAudit.lean` rechecks the maximum-base and upper-bound result
with the canonical constructor and numerical kappa expanded. It also rechecks
existence of a single positive kappa valid for all dimensions in the stated
range. `ENTRY_TYPES.txt` prints the actual base, model, Tstar, constants,
positive-part deficit, and relevant theorem interfaces.

Run `python3 -B check.py --lean /path/to/lean --out /unused/receipt.json`.
The checker requires Lean 4.24.0, rebuilds every local import from packaged
sources into a fresh empty directory, checks source hashes and exact import order,
checks printed logical-axiom lists, and rechecks the literal entry type.
No compiled objects, caches, machine paths, solver output, or runtime binaries
are included. The only logical axioms are Lean's standard `propext`, `Quot.sound`,
and `Classical.choice`.


==> anc/lean/extended-lean-companion/canonical-third/check.py <==
"""Replay the finite upper bound for actual canonical maximum-base Tstar using Lean 4.24.0."""

import argparse
import hashlib
import json
import os
import re
import shutil
import subprocess
import tempfile
from datetime import datetime, timezone
from pathlib import Path


AXIOM_OUTPUT = re.compile(
    r"'([^']+)' (does not depend on any axioms|depends on axioms: \[([^\]]*)\])",
    re.S,
)
FORBIDDEN_PROOF_FORM = re.compile(
    r"\b(?:sorry|admit|native_decide|sorryAx)\b|^\s*(?:axiom|unsafe)\b|"
    r"debug\.skipKernelTC|\bdecide\s*\+native\b",
    re.M,
)
IMPORT_LINE = re.compile(r"import [A-Za-z0-9_.]+(?: [A-Za-z0-9_.]+)*")


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def require(condition, message):
    if not condition:
        raise RuntimeError(message)


def payload_files(root):
    """Saved receipts are outputs, never proof or import inputs."""
    return {
        str(path.relative_to(root))
        for path in root.rglob("*")
        if path.is_file() and path.relative_to(root).parts[0] != "receipts"
    }


def printed_axioms(output):
    matches = list(AXIOM_OUTPUT.finditer(output))
    require(not AXIOM_OUTPUT.sub("", output).strip(), "Unexpected Lean diagnostic")
    return [
        {
            "theorem": match[1],
            "axioms": sorted([] if match[3] is None else [x.strip() for x in match[3].split(",")]),
        }
        for match in matches
    ]


def run_lean(executable, arguments, work, env):
    result = subprocess.run(
        [executable, *arguments], cwd=work, env=env,
        capture_output=True, text=True, timeout=120,
    )
    require(
        result.returncode == 0 and not result.stderr,
        "Lean failed for " + arguments[-1] + ":\n" + result.stdout + result.stderr,
    )
    return result.stdout


def resolve_lean(launcher, root):
    # Preserve argv[0] for Elan/Homebrew launchers before locating the compiler.
    launcher_path = str(Path(shutil.which(launcher) or launcher).absolute())
    result = subprocess.run(
        [launcher_path, "--print-prefix"], cwd=root,
        capture_output=True, text=True, timeout=20,
    )
    require(result.returncode == 0 and not result.stderr, "Lean prefix discovery failed: " + result.stderr)
    lines = result.stdout.strip().splitlines()
    require(len(lines) == 1 and Path(lines[0]).is_absolute(), "Unexpected Lean prefix output")
    executable = str((Path(lines[0]) / "bin" / "lean").resolve())
    return executable, launcher_path


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--lean", default=shutil.which("lean"), help="Lean 4.24.0 executable")
    parser.add_argument("--out", type=Path, help="Unused receipt path, outside the checked payload")
    args = parser.parse_args()
    require(args.lean is not None, "Lean executable not found; use --lean")
    root = Path(__file__).resolve().parent
    executable, launcher_path = resolve_lean(args.lean, root)
    manifest = json.loads((root / "manifest.json").read_text())
    require(manifest["format"] == 1, "Unsupported manifest format")
    expected = set(manifest["files"]) | {"manifest.json"}
    require(payload_files(root) == expected, "Unexpected or missing payload files")
    require(not any(path.is_symlink() for path in root.rglob("*")), "Symlinks are not allowed")
    for name, expected_hash in manifest["files"].items():
        require(not Path(name).is_absolute() and ".." not in Path(name).parts, "Invalid payload path")
        require(digest(root / name) == expected_hash, "Source integrity mismatch: " + name)
    before = {name: digest(root / name) for name in expected}
    if args.out:
        require(not args.out.exists(), "Refusing to replace an existing receipt")
        receipt_path = args.out.resolve()
        require(receipt_path not in {root / name for name in expected}, "Receipt overlaps checked payload")
        require(
            not receipt_path.is_relative_to(root) or receipt_path.is_relative_to(root / "receipts"),
            "An internal receipt must be placed under receipts/",
        )

    version = subprocess.run(
        [executable, "--version"], cwd=root, capture_output=True, text=True, check=True, timeout=20,
    ).stdout.strip()
    require(re.search(r"version 4\.24\.0(?:[, )]|$)", version) is not None, "Lean 4.24.0 required")
    modules = manifest["modules"]
    allowed = {"Std"}
    source_paths = []
    for record in modules:
        name = record["module"]
        require(re.fullmatch(r"[A-Za-z0-9_]+", name) is not None, "Invalid module name")
        source = root / "source" / (name + ".lean")
        source_paths.append(source)
        source_text = source.read_text()
        require(FORBIDDEN_PROOF_FORM.search(source_text) is None, "Forbidden proof form: " + name)
        imports = []
        for line in source_text.splitlines():
            if re.match(r"^\s*import\b", line):
                require(IMPORT_LINE.fullmatch(line) is not None, "Unrecognized import form: " + name)
                imports.extend(line.split()[1:])
        require(imports == record["imports"], "Import list mismatch: " + name)
        require(set(imports) <= allowed, "Import not yet built from packaged sources: " + name)
        allowed.add(name)
    audit = root / manifest["entry_audit"]
    require(FORBIDDEN_PROOF_FORM.search(audit.read_text()) is None, "Forbidden entry-audit form")
    for line in audit.read_text().splitlines():
        if re.match(r"^\s*import\b", line):
            require(IMPORT_LINE.fullmatch(line) is not None, "Unrecognized audit import")
            require(set(line.split()[1:]) <= allowed, "Nonpackaged audit import")
    source_paths.append(audit)
    require(
        {str(source.relative_to(root)) for source in source_paths}
        == {name for name in manifest["files"] if name.endswith(".lean")},
        "Not every packaged Lean source is in the replay",
    )

    checked = []
    with tempfile.TemporaryDirectory(prefix=".replay-") as temporary:
        work = Path(temporary) / "source"
        build = Path(temporary) / "imports"
        work.mkdir()
        build.mkdir()
        for source in source_paths:
            shutil.copyfile(source, work / source.name)
        env = dict(os.environ)
        env["LEAN_PATH"] = str(build)
        require(not list(build.iterdir()), "Fresh import directory is not empty")
        for record in modules:
            name = record["module"]
            module_output = run_lean(executable, ["-o", str(build / (name + ".olean")), name + ".lean"], work, env)
            entries = printed_axioms(module_output)
            require(all(set(entry["axioms"]) <= {"propext", "Quot.sound", "Classical.choice"}
                        for entry in entries), "Nonstandard proof axiom: " + name)
            require(entries == record["printed_axioms"], "Exact axiom mismatch: " + name)
            checked.extend(entries)
        entry_output = run_lean(executable, [audit.name], work, env)
        require(not any(word in entry_output for word in ("sorryAx", "error:", "warning:")), "Entry audit diagnostic")
        entry_hash = hashlib.sha256(entry_output.encode()).hexdigest()
        require(entry_hash == manifest["entry_output_sha256"], "Literal entry/type output mismatch")
        require(entry_output == (root / "ENTRY_TYPES.txt").read_text(), "Saved entry/type output mismatch")
        by_name = {entry["theorem"]: entry["axioms"] for entry in checked}
        for name, axioms in manifest["entries"].items():
            require(by_name.get(name) == axioms, "Entry axiom mismatch: " + name)


    require(payload_files(root) == expected, "Payload file set changed during replay")
    require(before == {name: digest(root / name) for name in expected}, "Payload changed during replay")
    report = {
        "scope": manifest["scope"],
        "checked_at_utc": datetime.now(timezone.utc).isoformat(),
        "lean_version": version,
        "resolved_lean_compiler": executable,
        "lean_executable_sha256": digest(Path(executable)),
        "manifest_sha256": digest(root / "manifest.json"),
        "fresh_source_and_import_directories": True,
        "cached_project_objects_imported": False,
        "payload_files_verified": len(expected),
        "payload_unchanged": True,
        "modules_checked": len(modules),
        "printed_axiom_lists_checked": len(checked),
        "entries": manifest["entries"],
        "entry_output_sha256": entry_hash,
        "source_sha256": {str(source.relative_to(root)): digest(source) for source in source_paths},
    }
    rendered = json.dumps(report, indent=2) + "\n"
    if args.out:
        args.out.parent.mkdir(parents=True, exist_ok=True)
        with args.out.open("x") as receipt:
            receipt.write(rendered)
    print(rendered, end="")


if __name__ == "__main__":
    main()


==> anc/lean/extended-lean-companion/canonical-third/lean-toolchain <==
leanprover/lean4:v4.24.0


==> anc/lean/extended-lean-companion/canonical-third/manifest.json <==
{
  "format": 1,
  "scope": "ACTUAL_CANONICAL_MAXIMUM_BASE_TSTAR_THIRD_DENSITY_UPPER_BOUND",
  "modules": [
    {
      "module": "FiniteRatSums",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "FiniteRatSums.sum_congr",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_add",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_sub",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_mul_left",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_mul_right",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_const",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_le",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_swap",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_square_shift",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.lagrange_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.finite_cauchy",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedPivotCore",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedPivotCore.closed_symmetric",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.open_symmetric",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.common_open_iff_witness",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.c3_iff_disjoint_open",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.opposite_holes_exclude_closed_intersection",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.accepted_head_step",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.accepted_lists_intersect",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.mixed_step",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.all_mixed_rejected",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.membership_length",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.membership_intersection_witness",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.decision_accepts_at_most_one",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.open_decision_accepts_at_most_one",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.stable_closed_decision_accepts_at_most_one",
          "axioms": []
        }
      ]
    },
    {
      "module": "FiniteCounting",
      "imports": [
        "PairedPivotCore"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedPivotCounting.two_bits_le_one",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.count_perm",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.flatten_length",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.paired_count_le",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.c3_no_common_open",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCounting.open_accepted_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.stable_accepted_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MajorityCounting",
      "imports": [
        "FiniteCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "MajorityCounting.disjoint_ones_bound",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MajorityCounting.disjoint_majorities_impossible",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MajorityCounting.bits_disjoint",
          "axioms": []
        },
        {
          "theorem": "MajorityCounting.majority_at_most_one",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MajorityCounting.majority_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "RationalMinorant",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedPivotAlgebra.mixture_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.factor_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.rat_pow_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.monomial_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.bernstein_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.finite_majority_minorant",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.finite_majority_minorant_twice",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "RationalSampling",
      "imports": [
        "FiniteRatSums",
        "MajorityCounting",
        "RationalMinorant"
      ],
      "printed_axioms": [
        {
          "theorem": "RationalSampling.expect_if",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_const",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_le",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_boolean_pushforward",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.bernoulli_five",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.bernoulli_seven",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.five_sampling_formula",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.seven_sampling_formula",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "ListRatCounting",
      "imports": [
        "RationalSampling"
      ],
      "printed_axioms": [
        {
          "theorem": "ListRatCounting.sum_append",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.sum_map",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.sum_flatMap",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.sum_filter",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.count_as_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.ratBit_range",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.inv_nonneg_of_pos",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MatrixMoments",
      "imports": [
        "FiniteRatSums",
        "RationalMinorant"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedMatrixMoments.total_columns",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.codegree_double_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.row_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.total_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.codegree_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.ratio_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.row_bound_from_sampling",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.conditional_density_from_sampling",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "BooleanMatrixGeometry",
      "imports": [
        "ListRatCounting",
        "MatrixMoments"
      ],
      "printed_axioms": [
        {
          "theorem": "BooleanMatrixGeometry.closedBit_iff",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.grid_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.cells_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.cells_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.rowWeight_normalized",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.rowWeight_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.four_bit_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.row_cell_probability",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.two_bit_mask",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.sum_cell_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StableDensity",
      "imports": [
        "BooleanMatrixGeometry"
      ],
      "printed_axioms": [
        {
          "theorem": "StableDensity.stable_relation_disjoint",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.deterministic_count_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.expected_count_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.row_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.polynomial_row_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.stable_sampling_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.stable_density_lists",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.stable_C3_density",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "GridModel",
      "imports": [
        "StableDensity"
      ],
      "printed_axioms": [
        {
          "theorem": "GridModel.finRange_mem",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "GridModel.finRange_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.grid_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.grid_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.occupied_cells_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.occupied_cells_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.cover_has_no_reuse",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.selected_endpoints_occupied",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.stable_endpoints_are_ND",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "GeneralBoundary",
      "imports": [
        "GridModel"
      ],
      "printed_axioms": [
        {
          "theorem": "GeneralBoundary.member_le_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.sum_single",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.openBit_iff",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.pointwise_boundary",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.row_boundary_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.col_boundary_sum_le",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.closed_open_count_comparison",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.open_relation_disjoint",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.general_deterministic_count_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.iid_le_on_length",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedRational",
      "imports": [
        "GeneralBoundary"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedRational.den_pos",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedRational.B_mul_den",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedRational.B_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedRational.rho_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedRational.fixed_point",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedRational.rational_minorant",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedRational.shifted_minorant",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedDecision",
      "imports": [
        "PairedRational"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedDecision.decision_disjoint",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDecision.decision_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDecision.boolIid_congr",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDecision.boolIid_const",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDecision.bool_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDecision.iid_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedLimit",
      "imports": [
        "PairedDecision"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedLimit.rational_nat_above",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedLimit.archimedean_le",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedLimit.probability_error",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedLimit.sum_limit",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedCounting",
      "imports": [
        "PairedLimit"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedCounting.bool_probability_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedCounting.finite_decision_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedCounting.rational_decision_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedOpenGeometry",
      "imports": [
        "PairedCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedOpenGeometry.B_zero",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedOpenGeometry.open_probability",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedOpenGeometry.sum_open_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedOpenGeometry.codegree_self",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedOpenGeometry.codegree_integral",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedRow",
      "imports": [
        "PairedOpenGeometry"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedRow.open_rational_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedRow.general_row_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "GeneralSampling",
      "imports": [
        "GeneralBoundary"
      ],
      "printed_axioms": [
        {
          "theorem": "GeneralSampling.expected_with_error",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralSampling.sampling_with_error",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralSampling.scaled_minorant",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralSampling.general_row_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "GeneralDensity",
      "imports": [
        "GeneralSampling"
      ],
      "printed_axioms": [
        {
          "theorem": "GeneralDensity.general_second_moment",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralDensity.general_quadratic_rat",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralDensity.quadratic_linear_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralDensity.general_linear_rat",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralDensity.general_C3_density",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralDensity.general_C3_quadratic",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "GeneralTranspose",
      "imports": [
        "GeneralDensity"
      ],
      "printed_axioms": [
        {
          "theorem": "GeneralTranspose.perm_from_nodup_membership",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralTranspose.swapped_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralTranspose.cells_transpose_perm",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralTranspose.flatten_transpose",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "GeneralTranspose.transpose_cover",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralTranspose.c3_transpose",
          "axioms": []
        },
        {
          "theorem": "GeneralTranspose.transposed_pairs_C3",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralTranspose.general_C3_density_transposed",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedDensity",
      "imports": [
        "PairedRow",
        "GeneralTranspose"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedDensity.second_moment",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDensity.quadratic",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDensity.quadratic_to_linear",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDensity.density_rat",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDensity.general_C3_density",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDensity.general_C3_density_transposed",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilitySlack",
      "imports": [
        "PairedDensity"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilitySlack.retained_shifted_minorant",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.retained_shifted_zero",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.retained_row_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.retained_global_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.quadratic_defect_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.near_density_numeric",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.global_shifted_near_density",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilitySlackContinuity",
      "imports": [
        "StabilitySlack"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilitySlack.den_half",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.B_difference_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.B_increment",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.g_increment",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.unshift_cost",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilitySymmetricSlack",
      "imports": [
        "StabilitySlackContinuity"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilitySlack.unshifted_self",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.unshifted_cost",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.row_unshift_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.global_unshift_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.codegree_symmetry",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.symmetric_slack_formula",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.global_symmetric_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.global_symmetric_near_density",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilitySlackCoercivity",
      "imports": [
        "StabilitySlackContinuity"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilitySlack.g_mul_den",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.den_le_one",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.g_half_root_coercivity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.g_one_root_linear",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.g_one_root_square",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.g_two_root_square",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityHamming",
      "imports": [
        "StabilitySymmetricSlack",
        "StabilitySlackCoercivity"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityClustering.hamming_triangle",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.hamming_degree_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.near_hamming_le_four_slack",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityRepresentative",
      "imports": [
        "StabilityHamming"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityClustering.representative_outside",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.representative_exists",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.near_class_total_edit",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityRootControl",
      "imports": [
        "StabilityRepresentative"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityClustering.root_error_le_two_slack",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.atypical_count_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityZeroGeometry",
      "imports": [
        "StabilityRootControl"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityClustering.zero_overlap_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.three_zero_union_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.zero_set_against_three",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityTypical",
      "imports": [
        "StabilityZeroGeometry"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityClustering.typical_pair_dichotomy",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.three_prototypes_cover_typical",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityClassMass",
      "imports": [
        "StabilityTypical"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityClustering.representative_near_class_mass",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.column_variance_codegree_approx",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.typical_ratio_by_near",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.near_codegree_sum_approx",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityThreeRepresentatives",
      "imports": [
        "StabilityClassMass"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityClustering.three_good_representatives",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.separated_near_classes_disjoint",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityRowClustering",
      "imports": [
        "StabilityThreeRepresentatives"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityClustering.finite_row_clustering",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.prototype_label_mass_bounds",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.outside_three_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.prototype_copy_edit_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MinimumAlgebra",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "MinimumEndpoint.combine_minimum_bounds",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.min_abs_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.abs_square",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.quadratic_majorant",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.minimum_quadratic",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.pair_minimum_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MinimumMatrix",
      "imports": [
        "BooleanMatrixGeometry",
        "MinimumAlgebra"
      ],
      "printed_axioms": [
        {
          "theorem": "MinimumEndpoint.density_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.uniform_row_mean",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.uniform_col_mean",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.occupied_linear_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.rectangular_square_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.ambient_square_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanupAverages",
      "imports": [
        "MinimumMatrix"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityCleanup.avg_cauchy",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.editRatio_triangle",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.degree_difference_square",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.rowVariance_transfer",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.colVariance_transfer",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanupLabels",
      "imports": [
        "CleanupAverages"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityCleanup.avg_label",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.prototype_cleanup_cell",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.invalid_column_square",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.cleanup_edit_le_bad_fraction",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.bad_fraction_le_variance",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.template_row_variance",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.column_mass_square_le_row_variance",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityCleanup",
      "imports": [
        "CleanupLabels"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityCleanup.classMass_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.editRatio_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.cleanup_edit_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.cleanup_with_mass_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.exists_template_cleanup",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityClusteringBridge",
      "imports": [
        "StabilityRowClustering",
        "StabilityCleanup"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityClustering.copy_edit_eq_editRatio",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.finite_row_clustering_cleanup_API",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityVariance",
      "imports": [
        "PairedDensity",
        "MinimumMatrix"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityVariance.density_le_one",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityVariance.column_variance_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityVariance.normalized_column_moment",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityVariance.column_variance_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityVariance.density_transpose",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityVariance.columnVariance_transpose",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityVariance.both_variances_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityFinalMasses",
      "imports": [
        "StabilityCleanup"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityCleanup.classMass_lower_of_small_deviation",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.template_transposed_variance",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.row_mass_square_le_col_variance",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.cleanup_both_mass_bounds",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.exists_template_cleanup_both_masses",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityComplete",
      "imports": [
        "StabilityClusteringBridge",
        "StabilityVariance",
        "StabilityFinalMasses"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityComplete.delta_positive",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityComplete.small_delta_numeric",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityComplete.variance_API_bridge",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityComplete.finite_C3_linear_stability",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "NatListSums",
      "imports": [
        "Std"
      ],
      "printed_axioms": []
    },
    {
      "module": "MatrixCounting",
      "imports": [
        "NatListSums"
      ],
      "printed_axioms": [
        {
          "theorem": "EvenParity.common_le_one",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leave_cover_identity",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leave_double_count",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.degree_is_actual_row_count",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.total_is_actual_cell_count",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.occupiedCells_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.common_zero_iff",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leaveNeighbors_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leaveDegree_is_actual_leave_count",
          "axioms": [
            "propext"
          ]
        }
      ]
    },
    {
      "module": "OriginalModel",
      "imports": [
        "GridModel",
        "MatrixCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "OriginalAugmented.full_iff",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.empty_C4",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.full_empty",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.c3_antitone",
          "axioms": []
        },
        {
          "theorem": "OriginalAugmented.selected_C3",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.selected_S",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.selected_endpoints",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "OriginalCounts",
      "imports": [
        "OriginalModel"
      ],
      "printed_axioms": [
        {
          "theorem": "OriginalAugmented.fixedCount_le_grid",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.full_count_add",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.selected_count_eq_twice_pairs",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixed_plus_twice_pairs_eq_full",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixed_plus_twice_pairs_le_grid",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.objective_le_grid",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixedCount_empty",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.admissible_empty_selection",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHoleCounting",
      "imports": [
        "OriginalCounts",
        "CleanupLabels"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHoles.fin_flag_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.totalError_ratio",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.bad_line_fractions",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHoleGeometry",
      "imports": [
        "CleanHoleCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHoles.three_class_complement_choice",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.witness_rows_large",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.witness_cols_large",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.c3_forces_witness_rectangle_empty",
          "axioms": []
        },
        {
          "theorem": "CleanHoles.empty_rectangle_cost",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHoleReciprocity",
      "imports": [
        "CleanHoleGeometry"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHoles.nonreciprocal_c3_error_lower",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.good_c3_pair_reciprocal",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.fixedRatio_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.admissible_good_pairs_reciprocal",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHolePairCounting",
      "imports": [
        "CleanHoleReciprocity"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHoles.endpoint_sum_cover",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.reciprocal_block_charge",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.selected_block_le_class_and_exceptions",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.exceptional_selected_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHoleClassLower",
      "imports": [
        "CleanHolePairCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHoles.blockArea_quarter",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.blockArea_error_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.raw_small_bounds",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.reciprocal_class_lower",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHoleExact",
      "imports": [
        "CleanHoleClassLower"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHoles.diagonal_witness_pair_charge",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.endpoint_missing_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.occupied_diagonal_class_upper",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.admissible_clean_diagonal_holes",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHoles",
      "imports": [
        "CleanHoleExact"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHoles.pairClassCount_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.pairClassCount_symm",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.rowError_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.colError_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.totalError_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.reciprocal_class_error",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.conditional_clean_holes",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHolesRestoration",
      "imports": [
        "StabilityComplete",
        "CleanHoles"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHolesComplete.selectedDensity_eq_density",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.restored_edit_exact",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.restored_edit_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.small_eta_numeric",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.small_eta_conditional",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHolesPartitions",
      "imports": [
        "CleanHolesRestoration"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHolesComplete.canonical_selected_variances",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.stability_partitions_for_clean_holes",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHolesQuantitative",
      "imports": [
        "CleanHolesRestoration"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHolesComplete.nonreciprocalCount_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.normalized_error_bounds",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.nonreciprocal_count_normalized",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.class_error_normalized",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.blockArea_mass_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHolesComplete",
      "imports": [
        "CleanHolesPartitions",
        "CleanHolesQuantitative"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHolesComplete.finite_original_C3_clean_holes",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHolesPaperParameter",
      "imports": [
        "CleanHolesRestoration"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHolesComplete.densityDeficit_conditions",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.densityDeficit_positive_part",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.paperEta_formula",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHolesPaper",
      "imports": [
        "CleanHolesComplete",
        "CleanHolesPaperParameter"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHolesComplete.finite_paper_eta_clean_holes",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "BoundedMaximum",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "BoundedMaximum.greatest_le",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BoundedMaximum.le_greatest",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BoundedMaximum.greatest_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "OriginalParameters",
      "imports": [
        "OriginalCounts",
        "BoundedMaximum"
      ],
      "printed_axioms": [
        {
          "theorem": "OriginalAugmented.classical_zero_feasible",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.augmented_zero_feasible",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixedCount_le_z",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.classical_attained",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.exists_maximumBase",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.maximumBase_iff",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.limited_nonempty",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.objective_le_zA",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.objective_le_zL",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.zA_attained",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.zL_attained",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.hierarchy",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.z_le_iff",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.zA_le_iff",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.zL_le_iff",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.parameters_zero_of_grid_zero",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "C4Quadratic",
      "imports": [
        "OriginalCounts"
      ],
      "printed_axioms": [
        {
          "theorem": "UnrestrictedUniform.nsum_cauchy",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedUniform.fixedCount_eq_total",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedUniform.C4_quadratic",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedUniform.C4_square_grid_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "TerminalIdentity",
      "imports": [
        "OriginalParameters",
        "C4Quadratic"
      ],
      "printed_axioms": [
        {
          "theorem": "TerminalBases.twice_capacity",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.row_penalty_zero_iff",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.zero_row_penalty",
          "axioms": []
        },
        {
          "theorem": "TerminalBases.exact_penalty_leave",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.classical_terminal_upper",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.deficit_identity",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.equality_row_degrees",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.equality_common_one",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.equality_pair_unique",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "ColumnPairs",
      "imports": [
        "TerminalIdentity"
      ],
      "printed_axioms": [
        {
          "theorem": "TerminalBases.columnPairs_lt",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.columnPairs_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.columnPairs_complete",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.columnPairs_length",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.get_injective",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "TerminalConstruction",
      "imports": [
        "ColumnPairs"
      ],
      "printed_axioms": [
        {
          "theorem": "TerminalBases.rowPair_injective",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.terminal_C4Free",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.pair_row_degree",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.singleton_row_degree",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.fsum_prefix",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.terminal_fixedCount",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "TerminalClassification",
      "imports": [
        "TerminalConstruction"
      ],
      "printed_axioms": [
        {
          "theorem": "TerminalBases.equality_degree_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.singleton_support",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.pair_support",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.equality_classification",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.z_terminal_positive",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.z_terminal",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.every_maximum_base",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.terminal_is_maximum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "TerminalDeficit",
      "imports": [
        "TerminalClassification"
      ],
      "printed_axioms": [
        {
          "theorem": "TerminalBases.terminal_value_and_classification",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.row_penalty_even",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.bad_row_charge",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.twice_badRows_le_penalty",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.badRows_le_deficit",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.leave_le_twice_deficit",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.actual_deficit_budget",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "OriginalFixedBase",
      "imports": [
        "OriginalParameters"
      ],
      "printed_axioms": [
        {
          "theorem": "OriginalAugmented.fixedBase_zero_feasible",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.pairs_le_Tstar",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.Tstar_attained",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.objective_le_fixedCount_add_Tstar",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixedCount_add_twice_Tstar_le_grid",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixedCount_add_Tstar_le_zA",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixedCount_add_Tstar_le_zL",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.Tstar_le_iff",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.exists_maximumBase_zL_eq_z_add_Tstar",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.exists_base_zA_eq_fixedCount_add_Tstar",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CanonicalSingletons",
      "imports": [
        "CleanHolesPaper",
        "TerminalDeficit",
        "OriginalFixedBase"
      ],
      "printed_axioms": [
        {
          "theorem": "CanonicalThird.singleton_anchor",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CanonicalThird.singleton_selected_ne_anchor",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CanonicalThird.singleton_witness_exists",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CanonicalThird.canonical_no_good_singleton_pair",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MixingData",
      "imports": [
        "C4Quadratic"
      ],
      "printed_axioms": [
        {
          "theorem": "ElementaryMixing.members_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.card_le",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.restrictedCount_columns",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.restrictedCount_cap",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.restrictedLeave_le",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.common_diagonal",
          "axioms": [
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MixingIncidence",
      "imports": [
        "MixingData"
      ],
      "printed_axioms": [
        {
          "theorem": "ElementaryMixing.mixed_leave_identity",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.restricted_square_common",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.restricted_square_cap",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.restricted_square_small_cap",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.empty_row_restricted_zero",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.empty_restricted_cauchy",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.empty_restricted_cauchy_cap",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CanonicalPairCounts",
      "imports": [
        "CanonicalSingletons",
        "MixingIncidence"
      ],
      "printed_axioms": [
        {
          "theorem": "CanonicalThird.restricted_pair_count",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CanonicalThird.canonical_pair_outside_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CanonicalThird.canonical_bad_pair_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CanonicalSingletonMass",
      "imports": [
        "CanonicalPairCounts"
      ],
      "printed_axioms": [
        {
          "theorem": "CanonicalThird.row_class_singleton_decomposition",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CanonicalThird.good_singleton_raw_lower",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CanonicalThird.good_singletons_tenth",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CanonicalAggregate",
      "imports": [
        "CanonicalSingletonMass"
      ],
      "printed_axioms": [
        {
          "theorem": "CanonicalThird.singleton_selected_block_lower",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CanonicalThird.singleton_pair_charge",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CanonicalThird.singleton_pair_aggregate",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CanonicalHalfScalar",
      "imports": [
        "CanonicalAggregate"
      ],
      "printed_axioms": [
        {
          "theorem": "CanonicalThird.mass_alignment",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CanonicalThird.weight_half_barrier",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CanonicalThird.scalar_singleton_half",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CanonicalSingletonTotal",
      "imports": [
        "CanonicalHalfScalar"
      ],
      "printed_axioms": [
        {
          "theorem": "CanonicalThird.canonical_fixed_count_bound",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CanonicalThird.singleton_count_total",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CanonicalThird.singleton_total_le_good_and_bad",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CanonicalStructuralBarrier",
      "imports": [
        "CanonicalSingletonTotal"
      ],
      "printed_axioms": [
        {
          "theorem": "CanonicalThird.canonical_structural_barrier",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CanonicalGap",
      "imports": [
        "CanonicalStructuralBarrier"
      ],
      "printed_axioms": [
        {
          "theorem": "CanonicalThird.canonical_eta_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CanonicalThird.canonical_small_numeric",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CanonicalThird.canonical_small_gap",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CanonicalThird.canonical_gap_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CanonicalThirdUpper",
      "imports": [
        "CanonicalGap"
      ],
      "printed_axioms": [
        {
          "theorem": "CanonicalThird.canonicalKappa_positive",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CanonicalThird.paired_signed_deficit_shift",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CanonicalThird.canonical_augmentation_upper",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CanonicalThird.canonical_Tstar_upper",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CanonicalThird.canonical_maximum_and_upper",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    }
  ],
  "entry_audit": "source/CanonicalThirdEntryAudit.lean",
  "entry_output_sha256": "d21ea756fd88a2e3815882c77a6405760c9c0c053b4c5ca231f799999816fb71",
  "entries": {
    "CanonicalThird.singleton_anchor": [
      "Quot.sound",
      "propext"
    ],
    "CanonicalThird.singleton_selected_ne_anchor": [
      "Quot.sound",
      "propext"
    ],
    "CanonicalThird.singleton_witness_exists": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CanonicalThird.canonical_no_good_singleton_pair": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CanonicalThird.restricted_pair_count": [
      "Quot.sound",
      "propext"
    ],
    "CanonicalThird.canonical_pair_outside_bound": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CanonicalThird.canonical_bad_pair_bound": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CanonicalThird.row_class_singleton_decomposition": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CanonicalThird.good_singleton_raw_lower": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CanonicalThird.good_singletons_tenth": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CanonicalThird.singleton_selected_block_lower": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CanonicalThird.singleton_pair_charge": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CanonicalThird.singleton_pair_aggregate": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CanonicalThird.mass_alignment": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CanonicalThird.weight_half_barrier": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CanonicalThird.scalar_singleton_half": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CanonicalThird.canonical_fixed_count_bound": [
      "Quot.sound",
      "propext"
    ],
    "CanonicalThird.singleton_count_total": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CanonicalThird.singleton_total_le_good_and_bad": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CanonicalThird.canonical_structural_barrier": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CanonicalThird.canonical_eta_bound": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CanonicalThird.canonical_small_numeric": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CanonicalThird.canonical_small_gap": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CanonicalThird.canonical_gap_bound": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CanonicalThird.canonicalKappa_positive": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CanonicalThird.paired_signed_deficit_shift": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CanonicalThird.canonical_augmentation_upper": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CanonicalThird.canonical_Tstar_upper": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CanonicalThird.canonical_maximum_and_upper": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ]
  },
  "files": {
    "ENTRY_TYPES.txt": "d21ea756fd88a2e3815882c77a6405760c9c0c053b4c5ca231f799999816fb71",
    "README.md": "3e248ef994be73ab858cff4d10e4b43007a87fce9193c00027e56d44d67d495b",
    "check.py": "eab0a04a3d3baac458cf88902ee817a2e25d356634bc49dee244aba3a2d091fe",
    "lean-toolchain": "42779d67b81608af8a12aa4328d2ab47ca201925b3b2bd68369587b5340bb434",
    "source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "source/BoundedMaximum.lean": "837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394",
    "source/C4Quadratic.lean": "23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0",
    "source/CanonicalAggregate.lean": "7fa3605e7987926a51758b82f2c7e8d23f01ec24d241a7539fa7128ac0842430",
    "source/CanonicalGap.lean": "828510e1d9fe25d8c741c64380b02c5601c19a7b76c2c08871670abbe371612b",
    "source/CanonicalHalfScalar.lean": "b89f5cdfa8af0f3aea54e363007c7a49f7f8f040f76b76f695bc9bbbf2553f78",
    "source/CanonicalPairCounts.lean": "9c3e3d496b336adbc09e52d1c0a474ad41fab39f100c1cc55a6ab63aacd49695",
    "source/CanonicalSingletonMass.lean": "02b84954975c544421a8638df75d5d67d4c8d5ce202aee9cbb05ac2ebbfeb5e0",
    "source/CanonicalSingletonTotal.lean": "3bb3b251397bdccdf1bd8ed64cded47233692fb9983b1e10830f0583cb261eff",
    "source/CanonicalSingletons.lean": "9c2b9c5646b07632756282ef14504ec63650bea30ff003b67798ae6e0b5035ad",
    "source/CanonicalStructuralBarrier.lean": "3c571f01f4cb12311bc47fb6208a66ecffab759819447d8bb665d3d5479760cc",
    "source/CanonicalThirdEntryAudit.lean": "1f3a8afe0fbf040243fda5a678066a09036dcf2e9029485706ef2ed4af923dfe",
    "source/CanonicalThirdUpper.lean": "9b32f1070602ad9c83a874c021308cefb6217ab8742441f97c89d43c72d7293f",
    "source/CleanHoleClassLower.lean": "0d8f04d6d2e8680765c0c01097002c1002ffe6702a49fbb1906fa635429ff3c6",
    "source/CleanHoleCounting.lean": "08d51803ef859cb473d2cadb7f5c04c4f12f530568c815e214df984f8307a824",
    "source/CleanHoleExact.lean": "da65be8f00591500adc15bf86af0b7c2fb9fcd2293c132e70d0915faa3965f6d",
    "source/CleanHoleGeometry.lean": "34291db3543f2a185e3d0dc2240c8871a37cddfc50b796ccc45a5e81ebfdd32c",
    "source/CleanHolePairCounting.lean": "4999a2f134b28192237a6efb88ce30b9d6513eda4b958d8a566989221bccd760",
    "source/CleanHoleReciprocity.lean": "7f45b95259317b252baec6d4a0215f9f98bce069e2f06d9abe9f2fe06e2687a1",
    "source/CleanHoles.lean": "61574d8e4408151bff95a121b8d37210770a3d4c9a4688deb07e77446cc451ba",
    "source/CleanHolesComplete.lean": "dca096de06c0dbad8c79f8cf1d150a62aa1ef8cc4faf8e93e4e6fcb23970298a",
    "source/CleanHolesPaper.lean": "30247bf9e7a7c8cdbcac91040d7dfa2cccfb6ff6adbb8a47e8c90c255c623cfe",
    "source/CleanHolesPaperParameter.lean": "94d961c58b8095e8d527d00155f4fba7ff4fa6f9646932280fcbdef6e474979c",
    "source/CleanHolesPartitions.lean": "4abf316134cbcca4acd8420a24fae34c62e0d0cd774c16117bff34586bfc47fd",
    "source/CleanHolesQuantitative.lean": "b14220a5fd38d851a3744980759a289e8f62cc2cb22ac60ea6f517bdafa044db",
    "source/CleanHolesRestoration.lean": "0fc93b1476fe21b34a04a829e23822e8f6a737ddce6adfda263cd21a2828162f",
    "source/CleanupAverages.lean": "2d521b6dc1db12b26bbaa483a45d5292cef039f0c8436034c27ca2f5ca2dca90",
    "source/CleanupLabels.lean": "cb93e5292b3b336d2fc0d2bf84f0da7a3798116b689ced9f1b9df5077208acad",
    "source/ColumnPairs.lean": "95915273ae4b49d10997af87e2a4d35fae956a0a26346514eacb1539e2128773",
    "source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "source/GeneralBoundary.lean": "60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13",
    "source/GeneralDensity.lean": "17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2",
    "source/GeneralSampling.lean": "526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774",
    "source/GeneralTranspose.lean": "c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625",
    "source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "source/MinimumAlgebra.lean": "a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b",
    "source/MinimumMatrix.lean": "e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766",
    "source/MixingData.lean": "b13b6a4e5e8677bee20aff0de6564e43b36d9febe30cfc96a27fdfaf11309a5a",
    "source/MixingIncidence.lean": "9558b6e5212785e035353c97a5176e809802ca51089fbeb598d6799bd1f7ddea",
    "source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "source/OriginalCounts.lean": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5",
    "source/OriginalFixedBase.lean": "b8184750df944527563d5dc44e26ce0db4ce8bd0a5e9f63876c4b621b7e86fb8",
    "source/OriginalModel.lean": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
    "source/OriginalParameters.lean": "f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59",
    "source/PairedCounting.lean": "a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b",
    "source/PairedDecision.lean": "35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940",
    "source/PairedDensity.lean": "aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9",
    "source/PairedLimit.lean": "39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987",
    "source/PairedOpenGeometry.lean": "ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604",
    "source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "source/PairedRational.lean": "beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d",
    "source/PairedRow.lean": "106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19",
    "source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "source/StabilityClassMass.lean": "8e3497f323487da590058c1b4465e3adfcb08b32d0e4dd47b9708d50ff8cb20b",
    "source/StabilityCleanup.lean": "95e9b7cc8078a055c456343e103ff50e2961dd719cd83346531a337f60bcd525",
    "source/StabilityClusteringBridge.lean": "db9eb2cd7dde2df8ecc82b8aed4351981959b4cd7b0e8355b5df9d394b3d590c",
    "source/StabilityComplete.lean": "1132de38808371259d72aa47cf8fa6838dfe8d8cbdd9956d0d2e8e56b5544beb",
    "source/StabilityFinalMasses.lean": "f0d047752a506896e261c5d2e654280995f23acdde7e9278ddbd62f1b1aeb25c",
    "source/StabilityHamming.lean": "8397aa418c2571de9b898e3daec0186377cf175e36b15f32b854b489ce8f3cbe",
    "source/StabilityRepresentative.lean": "ede6c08454a372f41d3775c73cd3db446c338114b4962b95d068abcd31fa0185",
    "source/StabilityRootControl.lean": "3c555f76fcc678149294eefffbf0aeaeabfc39e10b94a7a6eeb4c8609bf36b46",
    "source/StabilityRowClustering.lean": "f3259a97c2e6f6dfddb785e550129d6c1a9e3cd2989a123e2e009fe622662bca",
    "source/StabilitySlack.lean": "22bc1f459543f188289bd4655eea3d7c69fb5b24723c3c58857d6098a493a645",
    "source/StabilitySlackCoercivity.lean": "8dc4d14ae90edb85bcdc64f80bdf5e1bcfb1ae1c15da3ab2bc4224c7dddf13dd",
    "source/StabilitySlackContinuity.lean": "4309b1431ef45cc53af5f1727e0288447773ba954028856c9d5da3849821ab6f",
    "source/StabilitySymmetricSlack.lean": "a22accb7b3d6ebd59bc3267ecde34c59ccf1f616bf984a0142c25cc550249c8f",
    "source/StabilityThreeRepresentatives.lean": "2c31cac2ac1c2fb3aa8553e5d4fb5dd8a1d6d9f531810d094d2b1ddd8438207e",
    "source/StabilityTypical.lean": "4889b3ed06cbb8727439d14a5f6869acfc5433b95558be671c6fd32e2b926509",
    "source/StabilityVariance.lean": "b34eddb872f9ce1bba4605dcf679e0bfaa86e91cc899cf3ac1b4f6d592ff8da0",
    "source/StabilityZeroGeometry.lean": "36a03b0ab4f1ad24a4291f0960f7ee023476844b87544e79d7367819d33be442",
    "source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
    "source/TerminalClassification.lean": "bdd9b9fbaec238a24cb9e2b9880bbece536e0ab45eee064fb8bd637febfa1d28",
    "source/TerminalConstruction.lean": "ecea63b21fa583ff117b4cea4d0bceb7b2ae2d104a3d8ec76cc2892a7f8b736d",
    "source/TerminalDeficit.lean": "f3157da34aad78cd0ccea3d5c155a50343beef7bfd85aa3804c17b8be383ad19",
    "source/TerminalIdentity.lean": "dfe5bfe43a0b943a049fc30277d449935b43d1c12c1b71c60f4c651ceb8171f6"
  }
}


==> anc/lean/extended-lean-companion/canonical-third/source/BooleanMatrixGeometry.lean <==
import ListRatCounting
import MatrixMoments

namespace BooleanMatrixGeometry

open PairedPivotCore FiniteRatSums RationalSampling ListRatCounting PairedMatrixMoments

universe u v
variable {Row : Type u} {Col : Type v}

def indicator (A : Row → Col → Bool) (r : Row) (c : Col) : Rat := ratBit (A r c)

def grid (rows : List Row) (cols : List Col) : List (Cell Row Col) :=
  rows.flatMap (fun r => cols.map (fun c => (r,c)))

def cells (rows : List Row) (cols : List Col) (A : Row → Col → Bool) : List (Cell Row Col) :=
  (grid rows cols).filter (fun p => A p.1 p.2)

def closedBit (A : Row → Col → Bool) (p q : Cell Row Col) : Bool :=
  A p.1 p.2 && A q.1 q.2 && A p.1 q.2 && A q.1 p.2

theorem closedBit_iff (A : Row → Col → Bool) (p q : Cell Row Col) :
    closedBit A p q=true ↔ Closed (fun r c => A r c=true) p q := by
  simp [closedBit, Closed, Bool.and_eq_true, and_assoc]

theorem grid_sum (rows : List Row) (cols : List Col) (g : Cell Row Col → Rat) :
    sum (grid rows cols) g=sum rows (fun r => sum cols (fun c => g (r,c))) := by
  unfold grid
  rw [sum_flatMap]
  exact sum_congr rows _ _ (fun r _ => sum_map cols (fun c => (r,c)) g)

theorem cells_sum (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (g : Cell Row Col → Rat) :
    sum (cells rows cols A) g=
      sum rows (fun r => sum cols (fun c => indicator A r c*g (r,c))) := by
  unfold cells
  rw [sum_filter, grid_sum]
  rfl

theorem cells_card (rows : List Row) (cols : List Col) (A : Row → Col → Bool) :
    ((cells rows cols A).length : Rat)=total rows cols (indicator A) := by
  have h := cells_sum rows cols A (fun _ => 1)
  rw [sum_const] at h
  have hi : sum rows (fun r => sum cols (fun c => indicator A r c*1))=
      total rows cols (indicator A) := by
    apply sum_congr rows
    intro r hr
    exact sum_congr cols _ _ (fun c _ => Rat.mul_one _)
  rw [hi] at h
  grind

def rowWeight (cols : List Col) (A : Row → Col → Bool) (r : Row) (c : Col) : Rat :=
  indicator A r c*(rowDegree cols (indicator A) r)⁻¹

theorem rowWeight_normalized (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : sum cols (rowWeight cols A r)=1 := by
  unfold rowWeight
  rw [sum_mul_right]
  change rowDegree cols (indicator A) r*(rowDegree cols (indicator A) r)⁻¹=1
  exact Rat.mul_inv_cancel _ (by grind)

theorem rowWeight_nonneg (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : ∀ c ∈ cols, 0≤rowWeight cols A r c := by
  intro c hc
  exact Rat.mul_nonneg (ratBit_range (A r c)).1 (inv_nonneg_of_pos _ hd)

theorem four_bit_identity (a b x y : Bool) (z : Rat) :
    ratBit x*z*ratBit (x && b && a && y)=
      ratBit a*ratBit b*(ratBit x*ratBit y)*z := by
  cases a <;> cases b <;> cases x <;> cases y <;> simp [ratBit] <;> grind

theorem row_cell_probability (cols : List Col) (A : Row → Col → Bool)
    (r s : Row) (c : Col) :
    expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) (s,c)))=
      indicator A r c*indicator A s c*
        (codegree cols (indicator A) r s/rowDegree cols (indicator A) r) := by
  unfold expect
  rw [sum_congr cols (fun j => rowWeight cols A r j*ratBit (closedBit A (r,j) (s,c))) (fun j =>
      (indicator A r c*indicator A s c)*(indicator A r j*indicator A s j)*
        (rowDegree cols (indicator A) r)⁻¹)
    (fun j _ => four_bit_identity (A r c) (A s c) (A r j) (A s j) _)]
  rw [sum_mul_right, sum_mul_left]
  unfold codegree
  rw [Rat.div_def]
  grind

theorem two_bit_mask (a b : Bool) (B : Rat → Rat) (hB : B 0=0) (t : Rat) :
    B (ratBit a*ratBit b*t)=ratBit a*ratBit b*B t := by
  cases a <;> cases b <;> simp [ratBit, hB] <;> grind

theorem occupied_mask_identity (a b : Bool) (t : Rat) :
    ratBit b*(ratBit a*ratBit b*t)=(ratBit a*ratBit b)*t := by
  cases a <;> cases b <;> simp [ratBit] <;> grind

theorem sum_cell_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (B : Rat → Rat) (hB : B 0=0) :
    sum (cells rows cols A) (fun p =>
      B (expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) p))))=
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [sum_congr (cells rows cols A) _ (fun p =>
      indicator A r p.2*indicator A p.1 p.2*
        B (codegree cols (indicator A) r p.1/rowDegree cols (indicator A) r))
    (by
      intro p hp
      rw [row_cell_probability]
      exact two_bit_mask (A r p.2) (A p.1 p.2) B hB _)]
  rw [cells_sum]
  apply sum_congr rows
  intro s hs
  rw [sum_congr cols (fun c => indicator A s c*(indicator A r c*indicator A s c*
      B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))) (fun c =>
      (indicator A r c*indicator A s c)*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
    (fun c _ => occupied_mask_identity (A r c) (A s c) _)]
  exact sum_mul_right cols _ _

#print axioms closedBit_iff
#print axioms grid_sum
#print axioms cells_sum
#print axioms cells_card
#print axioms rowWeight_normalized
#print axioms rowWeight_nonneg
#print axioms four_bit_identity
#print axioms row_cell_probability
#print axioms two_bit_mask
#print axioms sum_cell_response

end BooleanMatrixGeometry


==> anc/lean/extended-lean-companion/canonical-third/source/BoundedMaximum.lean <==
import Std

/-! Bounded maximization of a Nat-valued feasible predicate.
No witness of a maximum is assumed; nonempty feasibility suffices. -/
namespace BoundedMaximum

def greatest (P : Nat → Prop) [DecidablePred P] : Nat → Nat
  | 0 => 0
  | n+1 => if P (n+1) then n+1 else greatest P n

theorem greatest_le (P : Nat → Prop) [DecidablePred P] (N : Nat) : greatest P N≤N := by
  induction N with
  | zero => exact Nat.le_refl 0
  | succ n ih =>
    simp only [greatest]
    split
    · exact Nat.le_refl (n+1)
    · omega

theorem le_greatest (P : Nat → Prop) [DecidablePred P]
    (N k : Nat) (hk : k≤N) (hp : P k) : k≤greatest P N := by
  induction N generalizing k with
  | zero => simp only [greatest]; omega
  | succ n ih =>
    simp only [greatest]
    split
    · exact hk
    · rename_i hn
      have hkn : k≤n := by
        by_cases he : k=n+1
        · subst k; exact False.elim (hn hp)
        · omega
      exact ih k hkn hp

theorem greatest_mem (P : Nat → Prop) [DecidablePred P] (N : Nat)
    (hex : ∃ k, k≤N ∧ P k) : P (greatest P N) := by
  induction N with
  | zero =>
    obtain ⟨k,hk,hp⟩ := hex
    have he : k=0 := by omega
    subst k
    exact hp
  | succ n ih =>
    simp only [greatest]
    split
    · assumption
    · rename_i hn
      obtain ⟨k,hk,hp⟩ := hex
      have hkn : k≤n := by
        by_cases he : k=n+1
        · subst k; exact False.elim (hn hp)
        · omega
      exact ih ⟨k,hkn,hp⟩

#print axioms greatest_le
#print axioms le_greatest
#print axioms greatest_mem
end BoundedMaximum


==> anc/lean/extended-lean-companion/canonical-third/source/C4Quadratic.lean <==
import OriginalCounts

/-! The base-size quadratic is derived from literal C4-freeness. -/
namespace UnrestrictedUniform

open OriginalAugmented EvenParity BooleanMatrixGeometry FiniteRatSums

theorem cast_nsum {α : Type} (xs : List α) (f : α → Nat) :
    (nsum xs f : Rat)=sum xs (fun x => (f x : Rat)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [nsum,sum,Rat.natCast_add,ih]

theorem nsum_cauchy {α : Type} (xs : List α) (f : α → Nat) :
    (nsum xs f)^2≤xs.length*nsum xs (fun x => (f x)^2) := by
  have h := finite_cauchy xs (fun x => (f x : Rat))
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_pow,Rat.natCast_mul,cast_nsum] using h

theorem nsum_append {α : Type} (xs ys : List α) (f : α → Nat) :
    nsum (xs++ys) f=nsum xs f+nsum ys f := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum,ih,Nat.add_assoc]

theorem nsum_map {α β : Type} (xs : List α) (g : α → β) (f : β → Nat) :
    nsum (xs.map g) f=nsum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum,ih]

theorem nsum_grid {Row Col : Type} (rows : List Row) (cols : List Col) (f : Row×Col → Nat) :
    nsum (grid rows cols) f=nsum rows (fun r => nsum cols (fun c => f (r,c))) := by
  induction rows with
  | nil => rfl
  | cons r rs ih =>
    change nsum (cols.map (fun c => (r,c)) ++ grid rs cols) f = _
    rw [nsum_append,nsum_map,ih]
    rfl

theorem fixedCount_eq_total {m n : Nat} (B : Matrix m n) : fixedCount B=EvenParity.total B := by
  unfold fixedCount cells
  rw [←nsum_bit_filter,nsum_grid]
  rfl

theorem degree_square_identity (d : Nat) : d^2=d*(d-1)+d := by
  cases d with
  | zero => rfl
  | succ d => simp [Nat.pow_two,Nat.add_mul,Nat.mul_add]

theorem base_square_sum {m n : Nat} (B : Matrix m n) :
    fsum m (fun r => (degree B r)^2)=
      fsum m (fun r => degree B r*(degree B r-1))+EvenParity.total B := by
  rw [fsum_congr m _ _ (fun r => degree_square_identity (degree B r)),fsum_add]
  rfl

theorem C4_quadratic {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    (fixedCount B)^2≤m*fixedCount B+m*n*(n-1) := by
  have h := nsum_cauchy (List.finRange m) (degree B)
  change (EvenParity.total B)^2≤(List.finRange m).length*fsum m (fun r => (degree B r)^2) at h
  rw [List.length_finRange,base_square_sum] at h
  have hl := leave_double_count B hc4
  have hp : fsum m (fun r => degree B r*(degree B r-1))≤n*(n-1) := by omega
  have hm := Nat.mul_le_mul_left m hp
  rw [fixedCount_eq_total]
  rw [Nat.mul_add] at h
  have he : m*(n*(n-1))=m*n*(n-1) := by ac_rfl
  rw [he] at hm
  omega

theorem C4_square_grid_bound {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    (fixedCount B)^2≤m*n*(m+n) := by
  have h := C4_quadratic B hc4
  have hf := Nat.mul_le_mul_left m (fixedCount_le_grid B)
  have hn := Nat.mul_le_mul_left (m*n) (Nat.sub_le n 1)
  have he : m*(m*n)+m*n*n=m*n*(m+n) := by
    rw [Nat.mul_add]
    congr 1
    ac_rfl
  calc
    (fixedCount B)^2≤m*fixedCount B+m*n*(n-1) := h
    _≤m*(m*n)+m*n*n := Nat.add_le_add hf hn
    _=m*n*(m+n) := he

#print axioms nsum_cauchy
#print axioms fixedCount_eq_total
#print axioms C4_quadratic
#print axioms C4_square_grid_bound
end UnrestrictedUniform


==> anc/lean/extended-lean-companion/canonical-third/source/CanonicalAggregate.lean <==
import CanonicalSingletonMass

namespace CanonicalThird
open OriginalAugmented TerminalBases CleanHoles CleanHolesComplete StabilityCleanup
  FiniteRatSums BooleanMatrixGeometry MinimumEndpoint RationalSampling ListRatCounting PairedPivotCore

def singletonBlock {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (i j : Fin 3) (p : Cell (Fin m) (Fin n)) : Bool :=
  goodSingleton O rl cl tau i p.1 && decide (cl p.2=j)

def singletonSelectedBlock {m n : Nat} (A O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (i j : Fin 3) : Rat :=
  sum (cells (List.finRange m) (List.finRange n) A) (fun p => ratBit (singletonBlock O rl cl tau i j p))

theorem singletonBlock_properties {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (i j : Fin 3) (p : Cell (Fin m) (Fin n))
    (h : singletonBlock O rl cl tau i j p=true) :
    pairCapacity n≤p.1.val ∧ rl p.1=i ∧ cl p.2=j := by
  simp only [singletonBlock,Bool.and_eq_true,decide_eq_true_eq] at h
  have hg := goodSingleton_properties O rl cl tau i p.1 h.1
  exact ⟨hg.1,hg.2.2,h.2⟩

theorem singletonBlock_le_block {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (i j : Fin 3) (p : Cell (Fin m) (Fin n)) :
    ratBit (singletonBlock O rl cl tau i j p)≤ratBit (inBlock rl cl i j p) := by
  by_cases h : singletonBlock O rl cl tau i j p=true
  · have hh := singletonBlock_properties O rl cl tau i j p h
    have hb : inBlock rl cl i j p=true := decide_eq_true ⟨hh.2.1,hh.2.2⟩
    simp [h,hb,ratBit]
    exact Rat.le_refl
  · have hf := Bool.eq_false_iff.mpr h
    simp only [hf,ratBit,Bool.false_eq_true,ite_false]
    split <;> decide

theorem singletonBlock_opposite_sum {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (i j : Fin 3) (hij : i≠j)
    (p : Cell (Fin m) (Fin n)) :
    ratBit (singletonBlock O rl cl tau i j p)+ratBit (singletonBlock O rl cl tau j i p)≤1 := by
  have hnot : ¬(singletonBlock O rl cl tau i j p=true ∧ singletonBlock O rl cl tau j i p=true) := by
    intro h
    have hi := (singletonBlock_properties O rl cl tau i j p h.1).2.1
    have hj := (singletonBlock_properties O rl cl tau j i p h.2).2.1
    exact hij (hi.symm.trans hj)
  cases h1 : singletonBlock O rl cl tau i j p <;> cases h2 : singletonBlock O rl cl tau j i p <;>
    simp [h1,h2,ratBit] at hnot ⊢ <;> grind

theorem singletonBlock_zero_non_singleton {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (i j : Fin 3) (p : Cell (Fin m) (Fin n))
    (h : ¬pairCapacity n≤p.1.val) : singletonBlock O rl cl tau i j p=false := by
  apply Bool.eq_false_iff.mpr
  intro hb
  exact h (singletonBlock_properties O rl cl tau i j p hb).1

theorem singleton_block_product {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (i j : Fin 3) (r : Fin m) (c : Fin n) :
    ratBit (singletonBlock O rl cl tau i j (r,c))=
      ratBit (goodSingleton O rl cl tau i r)*classBit (cl c) j := by
  by_cases he : cl c=j <;> cases hg : goodSingleton O rl cl tau i r <;>
    simp [singletonBlock,he,hg,ratBit,classBit]

theorem singleton_block_area {m n : Nat} (hn : 0<n) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) (i j : Fin 3) :
    sum (grid (List.finRange m) (List.finRange n)) (fun p => ratBit (singletonBlock O rl cl tau i j p))=
      goodSingletonCount O rl cl tau i*(n : Rat)*classMass cl j := by
  rw [grid_sum]
  rw [sum_congr (List.finRange m) _ _ (fun r hr => sum_congr (List.finRange n) _ _
    (fun c hc => singleton_block_product O rl cl tau i j r c))]
  rw [sum_congr (List.finRange m) _ _ (fun r hr => sum_mul_left (List.finRange n) _ _)]
  rw [sum_mul_right,raw_class_mass hn]
  change goodSingletonCount O rl cl tau i*((n : Rat)*classMass cl j)=_
  grind

/-- The lower endpoint-block estimate charges global fixed cells and global
    occupancy edits, never a sum of fixed tau per-row errors. -/
theorem singleton_selected_block_lower {m n : Nat} (hn : 0<n)
    (B A : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat)
    (i j : Fin 3) (hij : i≠j) :
    goodSingletonCount (full B A) rl cl tau i*(n : Rat)*classMass cl j≤
      singletonSelectedBlock A (full B A) rl cl tau i j+(fixedCount B : Rat)+totalError (full B A) rl cl := by
  let O := full B A
  have hp : ∀ p∈grid (List.finRange m) (List.finRange n),
      ratBit (singletonBlock O rl cl tau i j p)≤
      indicator A p.1 p.2*ratBit (singletonBlock O rl cl tau i j p)+
        indicator B p.1 p.2+cellError O rl cl p.1 p.2 := by
    intro p hp
    by_cases hb : singletonBlock O rl cl tau i j p=true
    · have hs := singletonBlock_properties O rl cl tau i j p hb
      have htemp : templateMatrix rl cl p.1 p.2=true := by simp [templateMatrix,hs.2.1,hs.2.2,hij]
      cases hB : B p.1 p.2 <;> cases hA : A p.1 p.2 <;>
        simp [hb,ratBit,indicator,cellError,htemp,O,full,hB,hA,editBit] <;> grind
    · have hf := Bool.eq_false_iff.mpr hb
      have hB0 := (ratBit_range (B p.1 p.2)).1
      have he0 : 0≤cellError O rl cl p.1 p.2 := editBit_nonneg _ _
      simp only [hf,ratBit,Bool.false_eq_true,ite_false,Rat.mul_zero]
      change 0≤0+ratBit (B p.1 p.2)+cellError O rl cl p.1 p.2
      grind
  have h := sum_le (grid (List.finRange m) (List.finRange n)) _ _ hp
  rw [singleton_block_area hn,sum_add,sum_add,grid_error_sum,←occupied_as_ambient] at h
  have hfixed : sum (grid (List.finRange m) (List.finRange n)) (fun p => indicator B p.1 p.2)=
      (fixedCount B : Rat) := by
    rw [grid_sum]
    change PairedMatrixMoments.total (List.finRange m) (List.finRange n) (indicator B)=_
    exact (cells_card (List.finRange m) (List.finRange n) B).symm
  rw [hfixed] at h
  exact h

theorem pairClassBit_symm {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (i j : Fin 3) (p : Pair m n) : inPairClass rl cl j i p=inPairClass rl cl i j p := by
  unfold inPairClass
  exact Bool.or_comm _ _

theorem singleton_pair_charge {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Matrix m n) (ps : List (Pair m n)) (had : Admissible (canonical m n hn) A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) (htau : tau≤1/100)
    (hcounts : ∀ i, (m : Rat)≤10*goodSingletonCount (full (canonical m n hn) A) rl cl tau i)
    (hrec : ∀ p∈ps, GoodEndpointLines (full (canonical m n hn) A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p)
    (i j : Fin 3) (hij : i≠j) (p : Pair m n) (hp : p∈ps) :
    ratBit (singletonBlock (full (canonical m n hn) A) rl cl tau i j p.1)+
      ratBit (singletonBlock (full (canonical m n hn) A) rl cl tau j i p.1)+
      ratBit (singletonBlock (full (canonical m n hn) A) rl cl tau i j p.2)+
      ratBit (singletonBlock (full (canonical m n hn) A) rl cl tau j i p.2)≤
      ratBit (inPairClass rl cl i j p)+
      2*ratBit (exceptionalCell (full (canonical m n hn) A) rl cl tau p.1)+
      2*ratBit (exceptionalCell (full (canonical m n hn) A) rl cl tau p.2) := by
  let O := full (canonical m n hn) A
  have h1 := singletonBlock_opposite_sum O rl cl tau i j hij p.1
  have h2 := singletonBlock_opposite_sum O rl cl tau i j hij p.2
  have hq0 := (ratBit_range (inPairClass rl cl i j p)).1
  have he10 := (ratBit_range (exceptionalCell O rl cl tau p.1)).1
  have he20 := (ratBit_range (exceptionalCell O rl cl tau p.2)).1
  by_cases he1 : exceptionalCell O rl cl tau p.1=true
  · have heq : ratBit (exceptionalCell O rl cl tau p.1)=1 := by simp [he1,ratBit]
    change _≤ratBit (inPairClass rl cl i j p)+2*ratBit (exceptionalCell O rl cl tau p.1)+
      2*ratBit (exceptionalCell O rl cl tau p.2)
    rw [heq]
    grind
  · by_cases he2 : exceptionalCell O rl cl tau p.2=true
    · have heq : ratBit (exceptionalCell O rl cl tau p.2)=1 := by simp [he2,ratBit]
      change _≤ratBit (inPairClass rl cl i j p)+2*ratBit (exceptionalCell O rl cl tau p.1)+
        2*ratBit (exceptionalCell O rl cl tau p.2)
      rw [heq]
      grind
    · have hg1 := (exceptional_false_iff O rl cl tau p.1).mp (Bool.eq_false_iff.mpr he1)
      have hg2 := (exceptional_false_iff O rl cl tau p.2).mp (Bool.eq_false_iff.mpr he2)
      have hgood : GoodEndpointLines O rl cl tau p := ⟨hg1.1,hg2.1,hg1.2.1,hg2.2.1⟩
      have hoff : OffdiagonalEndpoints rl cl p := ⟨hg1.2.2,hg2.2.2⟩
      have hr := hrec p hp hgood hoff
      have hnot : ¬(pairCapacity n≤p.1.1.val ∧ pairCapacity n≤p.2.1.val) := by
        intro hs
        exact canonical_no_good_singleton_pair hm hn A ps had rl cl tau htau hcounts p hp hr hoff
          ⟨hg1.2.1,hg2.2.1⟩ hs.1 hs.2
      have hsone : ratBit (singletonBlock O rl cl tau i j p.1)+ratBit (singletonBlock O rl cl tau j i p.1)+
          ratBit (singletonBlock O rl cl tau i j p.2)+ratBit (singletonBlock O rl cl tau j i p.2)≤1 := by
        by_cases hs1 : pairCapacity n≤p.1.1.val
        · have hs2 : ¬pairCapacity n≤p.2.1.val := by grind
          rw [singletonBlock_zero_non_singleton O rl cl tau i j p.2 hs2,
            singletonBlock_zero_non_singleton O rl cl tau j i p.2 hs2]
          simpa only [show ratBit false=(0:Rat) from rfl,Rat.add_zero] using h1
        · rw [singletonBlock_zero_non_singleton O rl cl tau i j p.1 hs1,
            singletonBlock_zero_non_singleton O rl cl tau j i p.1 hs1]
          simpa only [show ratBit false=(0:Rat) from rfl,Rat.zero_add] using h2
      have hb11 := singletonBlock_le_block O rl cl tau i j p.1
      have hb12 := singletonBlock_le_block O rl cl tau i j p.2
      have hb21 := singletonBlock_le_block O rl cl tau j i p.1
      have hb22 := singletonBlock_le_block O rl cl tau j i p.2
      have hq1 := reciprocal_block_charge rl cl i j hij p hr
      have hq2 := reciprocal_block_charge rl cl j i (Ne.symm hij) p hr
      rw [pairClassBit_symm] at hq2
      cases hq : inPairClass rl cl i j p <;>
        simp only [hq,show ratBit false=(0:Rat) from rfl,show ratBit true=(1:Rat) from rfl] at hq1 hq2 ⊢ <;>
        grind

theorem singleton_pair_aggregate {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Matrix m n) (ps : List (Pair m n)) (had : Admissible (canonical m n hn) A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) (htau : tau≤1/100)
    (hcounts : ∀ i, (m : Rat)≤10*goodSingletonCount (full (canonical m n hn) A) rl cl tau i)
    (hrec : ∀ p∈ps, GoodEndpointLines (full (canonical m n hn) A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p)
    (i j : Fin 3) (hij : i≠j) :
    goodSingletonCount (full (canonical m n hn) A) rl cl tau i*(n : Rat)*classMass cl j+
      goodSingletonCount (full (canonical m n hn) A) rl cl tau j*(n : Rat)*classMass cl i≤
      pairClassCount rl cl ps i j+2*(fixedCount (canonical m n hn) : Rat)+
      2*totalError (full (canonical m n hn) A) rl cl+
      2*exceptionalSelectedCount A (full (canonical m n hn) A) rl cl tau := by
  let B := canonical m n hn
  let O := full B A
  have h := sum_le ps _ _ (fun p hp => singleton_pair_charge hm hn A ps had rl cl tau htau hcounts hrec i j hij p hp)
  have h1 := endpoint_sum_cover B A ps had (fun p => ratBit (singletonBlock O rl cl tau i j p))
  have h2 := endpoint_sum_cover B A ps had (fun p => ratBit (singletonBlock O rl cl tau j i p))
  have he := endpoint_sum_cover B A ps had (fun p => ratBit (exceptionalCell O rl cl tau p))
  unfold endpointSum at h1 h2 he
  simp only [sum_add,sum_mul_left] at h h1 h2 he
  change _=singletonSelectedBlock A O rl cl tau i j at h1
  change _=singletonSelectedBlock A O rl cl tau j i at h2
  change _=exceptionalSelectedCount A O rl cl tau at he
  have hl1 := singleton_selected_block_lower hn B A rl cl tau i j hij
  have hl2 := singleton_selected_block_lower hn B A rl cl tau j i (Ne.symm hij)
  change _≤pairClassCount rl cl ps i j+_+_ at h
  grind

#print axioms singleton_selected_block_lower
#print axioms singleton_pair_charge
#print axioms singleton_pair_aggregate
end CanonicalThird


==> anc/lean/extended-lean-companion/canonical-third/source/CanonicalGap.lean <==
import CanonicalStructuralBarrier

namespace CanonicalThird
open OriginalAugmented TerminalBases CleanHoles CleanHolesComplete StabilityCleanup
  FiniteRatSums BooleanMatrixGeometry MinimumEndpoint RationalSampling ListRatCounting

def gapConstant : Rat := 1000000000000000000000000
def cleanupTau : Rat := 1/100
def canonicalError (eta : Rat) : Rat := 10000000000000000*eta
def canonicalDelta {m n : Nat} (ps : List (Pair m n)) : Rat :=
  densityDeficit ps+1/(m : Rat)+1/(n : Rat)

theorem cleanupTau_positive : 0<cleanupTau := by
  have h := Rat.inv_pos.mpr (by decide : (0:Rat)<100)
  unfold cleanupTau
  grind

theorem paperEta_delta_identity {m n : Nat} (B : Matrix m n) (ps : List (Pair m n)) :
    paperEta B ps=canonicalDelta ps+fixedRatio B := rfl

theorem canonicalDelta_positive {m n : Nat} (hm : 0<m) (hn : 0<n) (ps : List (Pair m n)) :
    0<canonicalDelta ps := by
  exact StabilityComplete.delta_positive m n hm hn (densityDeficit ps) (densityDeficit_conditions ps).1

theorem canonical_eta_bound {m n : Nat} (hm : 0<m) (hn : 0<n) (hshape : n^2≤m)
    (ps : List (Pair m n)) : paperEta (canonical m n hn) ps≤3*canonicalDelta ps := by
  let B := canonical m n hn
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmn := Rat.mul_pos hmR hnR
  have hmi := Rat.inv_pos.mpr hmR
  have hni := Rat.inv_pos.mpr hnR
  have hd0 := (densityDeficit_conditions ps).1
  have hdeltaN : 1/(n : Rat)≤canonicalDelta ps := by unfold canonicalDelta; grind
  have hdin := Rat.mul_le_mul_of_nonneg_right hdeltaN (Rat.le_of_lt hnR)
  rw [Rat.div_mul_cancel (by grind : (n : Rat)≠0)] at hdin
  have hdm := Rat.mul_le_mul_of_nonneg_left hdin (Rat.le_of_lt hmR)
  have hF := Rat.natCast_le_natCast.mpr (canonical_fixed_count_bound m n hn hshape)
  rw [Rat.natCast_mul,Rat.natCast_mul] at hF
  have hfr := fixedRatio_area hm hn B
  have hf : fixedRatio B≤2*canonicalDelta ps := by
    apply Rat.le_of_mul_le_mul_right (c := (m : Rat)*(n : Rat)) ?_ hmn
    grind
  rw [paperEta_delta_identity]
  change canonicalDelta ps+fixedRatio B≤3*canonicalDelta ps
  grind

theorem canonical_output_division (eta : Rat) :
    outputConstant*eta/cleanupTau=canonicalError eta := by
  have ht : cleanupTau≠0 := by have h := cleanupTau_positive; grind
  have hcan := Rat.div_mul_cancel (a := outputConstant*eta) ht
  have h100 : cleanupTau*100=1 := Rat.div_mul_cancel (by decide)
  have hs := congrArg (fun x : Rat => x*100) hcan
  unfold outputConstant canonicalError at *
  grind

theorem canonical_small_numeric (d eta : Rat) (hd : 0≤d) (hsmall : gapConstant*d≤1)
    (heta : eta≤3*d) :
    eta≤cleanupTau/smallnessDenominator ∧ 10000*canonicalError eta≤1 ∧
    90000*(outputConstant*eta)≤1 ∧ 200*canonicalError eta≤gapConstant*d := by
  have hscale : 100000000000000000000*eta≤1 := by unfold gapConstant at hsmall; grind
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := smallnessDenominator) ?_
      (by unfold smallnessDenominator; decide)
    rw [Rat.div_mul_cancel (by unfold smallnessDenominator; decide)]
    apply Rat.le_of_mul_le_mul_right (c := (100:Rat)) ?_ (by decide)
    rw [show cleanupTau*100=(1:Rat) from Rat.div_mul_cancel (by decide)]
    unfold smallnessDenominator
    grind
  · constructor
    · unfold canonicalError
      have hid : 10000*(10000000000000000*eta)=(100000000000000000000:Rat)*eta := by grind
      rw [hid]
      exact hscale
    · constructor
      · unfold outputConstant gapConstant at *
        grind
      · unfold canonicalError gapConstant at *
        grind

theorem class_mass_close_lower (x : Rat) (h : 90000*(x-1/3)^2≤1) : 33≤100*x := by
  have hid : (300*x-100)^2=90000*(x-1/3)^2 := by grind
  have hh := StabilityClustering.square_le_one_interval (300*x-100) (by grind)
  grind

/-- The complete clean-holes theorem constructs the partition used to derive
    the actual canonical singleton-half obstruction. -/
theorem canonical_small_gap {m n : Nat} (hm : 0<m) (hn : 0<n) (hshape : n^2≤m)
    (A : Matrix m n) (ps : List (Pair m n)) (had : Admissible (canonical m n hn) A ps)
    (hsmall : gapConstant*canonicalDelta ps≤1) :
    (m : Rat)-(n : Rat)^2≤gapConstant*canonicalDelta ps*(m : Rat) := by
  let B := canonical m n hn
  let q := paperEta B ps
  let e := canonicalError q
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmn := Rat.mul_pos hmR hnR
  have hd := canonicalDelta_positive hm hn ps
  have heta := canonical_eta_bound hm hn hshape ps
  have hnum := canonical_small_numeric (canonicalDelta ps) q (Rat.le_of_lt hd) hsmall heta
  have hq0 : 0≤q := by
    have hp := eta_positive hm hn B (densityDeficit ps) (densityDeficit_conditions ps).1
    exact Rat.le_of_lt hp
  have he : 0≤e := by dsimp [e,canonicalError]; grind
  have hqle : q≤e := by dsimp [e,canonicalError]; grind
  have hCout : outputConstant*q≤e := by dsimp [e,canonicalError]; unfold outputConstant; grind
  have hdiv : outputConstant*q/cleanupTau=e := canonical_output_division q
  obtain ⟨rl,cl,hlower,hedit,hmass,hbad,hnonrec,hrec,hclasses,hholes⟩ :=
    finite_paper_eta_clean_holes hm hn B A ps had cleanupTau cleanupTau_positive
      (by unfold cleanupTau; exact Rat.le_refl) hnum.1
  have hbadR : badRowFraction (full B A) rl cl cleanupTau≤e := by
    have hh := hbad.1
    rw [hdiv] at hh
    exact hh
  have hbadC : badColFraction (full B A) rl cl cleanupTau≤e := by
    have hh := hbad.2
    rw [hdiv] at hh
    exact hh
  have hbr : countBits (fun r => !(goodRow (full B A) rl cl cleanupTau r))≤e*(m : Rat) := by
    rw [countBits_avg hm]
    change (m : Rat)*badRowFraction (full B A) rl cl cleanupTau≤e*(m : Rat)
    have hh := Rat.mul_le_mul_of_nonneg_left hbadR (Rat.le_of_lt hmR)
    grind
  have hbc : countBits (fun c => !(goodCol (full B A) rl cl cleanupTau c))≤e*(n : Rat) := by
    rw [countBits_avg hn]
    change (n : Rat)*badColFraction (full B A) rl cl cleanupTau≤e*(n : Rat)
    have hh := Rat.mul_le_mul_of_nonneg_left hbadC (Rat.le_of_lt hnR)
    grind
  have hbrsmall : 10000*countBits (fun r => !(goodRow (full B A) rl cl cleanupTau r))≤(m : Rat) := by
    have hh := Rat.mul_le_mul_of_nonneg_right hnum.2.1 (Rat.le_of_lt hmR)
    grind
  have hbcsmall : 10000*countBits (fun c => !(goodCol (full B A) rl cl cleanupTau c))≤(n : Rat) := by
    have hh := Rat.mul_le_mul_of_nonneg_right hnum.2.1 (Rat.le_of_lt hnR)
    grind
  have hrmass0 := CleanHolesComplete.massDeviation_nonneg rl
  have hcmass0 := CleanHolesComplete.massDeviation_nonneg cl
  have hcloseR : ∀ i, 33≤100*classMass rl i := by
    intro i
    have hh := square_le_massDeviation rl i
    apply class_mass_close_lower
    have hq := hnum.2.2.1
    grind
  have hcloseC : ∀ i, 33≤100*classMass cl i := by
    intro i
    have hh := square_le_massDeviation cl i
    apply class_mass_close_lower
    have hq := hnum.2.2.1
    grind
  have hcounts : ∀ i, (m : Rat)≤10*goodSingletonCount (full B A) rl cl cleanupTau i := by
    intro i
    exact good_singletons_tenth hm hn hshape A ps had rl cl cleanupTau hholes
      hbrsmall hbcsmall i (hcloseR i) (hcloseC i)
  have hrawEdit : totalError (full B A) rl cl≤e*((m : Rat)*(n : Rat)) := by
    rw [totalError_ratio hm hn]
    have hh := Rat.mul_le_mul_of_nonneg_right (Rat.le_trans hedit hCout) (Rat.le_of_lt hmn)
    grind
  have hfixed : (fixedCount B : Rat)≤e*((m : Rat)*(n : Rat)) := by
    have hf : fixedRatio B≤e := by
      have hid := paperEta_delta_identity B ps
      change q=canonicalDelta ps+fixedRatio B at hid
      grind
    have hh := Rat.mul_le_mul_of_nonneg_right hf (Rat.le_of_lt hmn)
    have harea := fixedRatio_area hm hn B
    grind
  have hgap : ∀ i j, i≠j →
      0≤classMass rl i*classMass cl j*((m : Rat)*(n : Rat))-pairClassCount rl cl ps i j ∧
      classMass rl i*classMass cl j*((m : Rat)*(n : Rat))-pairClassCount rl cl ps i j≤e*((m : Rat)*(n : Rat)) := by
    intro i j hij
    have hh := (hclasses i j hij).2
    rw [hdiv] at hh
    exact hh
  have hbarrier := canonical_structural_barrier hm hn hshape A ps had rl cl cleanupTau
    (by unfold cleanupTau; exact Rat.le_refl) hcounts hrec e he (fun i => (hlower i).2)
    hgap hfixed hrawEdit hbr hbc
  have hscaled := Rat.mul_le_mul_of_nonneg_right hnum.2.2.2 (Rat.le_of_lt hmR)
  grind

theorem canonical_gap_bound {m n : Nat} (hm : 0<m) (hn : 0<n) (hshape : n^2≤m)
    (A : Matrix m n) (ps : List (Pair m n)) (had : Admissible (canonical m n hn) A ps) :
    (m : Rat)-(n : Rat)^2≤gapConstant*canonicalDelta ps*(m : Rat) := by
  by_cases hsmall : gapConstant*canonicalDelta ps≤1
  · exact canonical_small_gap hm hn hshape A ps had hsmall
  · have hmR : (0:Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
    have hlarge : 1≤gapConstant*canonicalDelta ps := by grind
    have hh := Rat.mul_le_mul_of_nonneg_right hlarge (Rat.le_of_lt hmR)
    have hsq : (0:Rat)≤(n : Rat)^2 := Lean.Grind.OrderedRing.sq_nonneg
    grind

#print axioms canonical_eta_bound
#print axioms canonical_small_numeric
#print axioms canonical_small_gap
#print axioms canonical_gap_bound
end CanonicalThird


==> anc/lean/extended-lean-companion/canonical-third/source/CanonicalHalfScalar.lean <==
import CanonicalAggregate

namespace CanonicalThird
open StabilityCleanup

theorem mass_alignment (r p : Fin 3 → Rat) (Q : Fin 3 → Fin 3 → Rat) (e : Rat)
    (hrsum : r 0+r 1+r 2=1) (hpsum : p 0+p 1+p 2=1)
    (hsym : ∀ i j, Q i j=Q j i)
    (hgap : ∀ i j, i≠j → 0≤r i*p j-Q i j ∧ r i*p j-Q i j≤e) :
    ∀ i, r i-p i≤2*e := by
  have h01 := hgap 0 1 (by decide); have h10 := hgap 1 0 (by decide)
  have h02 := hgap 0 2 (by decide); have h20 := hgap 2 0 (by decide)
  have h12 := hgap 1 2 (by decide); have h21 := hgap 2 1 (by decide)
  have hs01 := hsym 0 1; have hs02 := hsym 0 2; have hs12 := hsym 1 2
  have hid0 : r 0-p 0=(r 0*p 1-r 1*p 0)+(r 0*p 2-r 2*p 0) := by grind
  have hid1 : r 1-p 1=(r 1*p 0-r 0*p 1)+(r 1*p 2-r 2*p 1) := by grind
  have hid2 : r 2-p 2=(r 2*p 0-r 0*p 2)+(r 2*p 1-r 1*p 2) := by grind
  intro i
  rcases fin_three_cases i with hi | hi | hi <;> subst i <;> grind

theorem weight_half_barrier (p s : Fin 3 → Rat) (h : Rat)
    (hpsum : p 0+p 1+p 2=1) (hupper : ∀ i, 2*p i≤1)
    (hpair : ∀ i j, i≠j → s i+s j≤1+h) :
    2*(p 0*s 0+p 1*s 1+p 2*s 2)≤1+h := by
  have h01 := Rat.mul_le_mul_of_nonneg_left (hpair 0 1 (by decide))
    (show 0≤1-2*p 2 by have hh := hupper 2; grind)
  have h02 := Rat.mul_le_mul_of_nonneg_left (hpair 0 2 (by decide))
    (show 0≤1-2*p 1 by have hh := hupper 1; grind)
  have h12 := Rat.mul_le_mul_of_nonneg_left (hpair 1 2 (by decide))
    (show 0≤1-2*p 0 by have hh := hupper 0; grind)
  have hidL : (1-2*p 2)*(s 0+s 1)+(1-2*p 1)*(s 0+s 2)+(1-2*p 0)*(s 1+s 2)=
      2*(p 0*s 0+p 1*s 1+p 2*s 2) := by grind
  have hidR : (1-2*p 2)*(1+h)+(1-2*p 1)*(1+h)+(1-2*p 0)*(1+h)=1+h := by grind
  grind

theorem quarter_product_lower (a b : Rat) (ha : 1/4≤a) (hb : 1/4≤b) :
    1≤16*a*b := by
  have ha4 : 1≤4*a := by
    have hh := Rat.mul_le_mul_of_nonneg_left ha (by decide : (0:Rat)≤4)
    have hq : 4*(1/4 : Rat)=1 := by grind
    rw [hq] at hh
    exact hh
  have hb4 : 1≤4*b := by
    have hh := Rat.mul_le_mul_of_nonneg_left hb (by decide : (0:Rat)≤4)
    have hq : 4*(1/4 : Rat)=1 := by grind
    rw [hq] at hh
    exact hh
  have hp := Rat.mul_le_mul_of_nonneg_right ha4 (show 0≤4*b by grind)
  grind

theorem scalar_singleton_half (r p s : Fin 3 → Rat) (Q : Fin 3 → Fin 3 → Rat) (e : Rat)
    (he : 0≤e) (hrsum : r 0+r 1+r 2=1) (hpsum : p 0+p 1+p 2=1)
    (hplower : ∀ i, 1/4≤p i)
    (hsym : ∀ i j, Q i j=Q j i)
    (hgap : ∀ i j, i≠j → 0≤r i*p j-Q i j ∧ r i*p j-Q i j≤e)
    (hpair : ∀ i j, i≠j → s i*p j+s j*p i≤Q i j+10*e) :
    2*(s 0+s 1+s 2)≤1+192*e := by
  have halign := mass_alignment r p Q e hrsum hpsum hsym hgap
  have hp0 : ∀ i, 0<p i := by intro i; have hi := hplower i; grind
  have hpupper : ∀ i, 2*p i≤1 := by
    have h0 := hplower 0; have h1 := hplower 1; have h2 := hplower 2
    intro i
    rcases fin_three_cases i with hi | hi | hi <;> subst i <;> grind
  let sigma := fun i => s i/p i
  have hsigma : ∀ i j, i≠j → sigma i+sigma j≤1+192*e := by
    intro i j hij
    have hpj0 := hp0 j
    have hpi0 := hp0 i
    have hpij0 := Rat.mul_pos hpi0 hpj0
    have hq := (hgap i j hij).1
    have hs := hpair i j hij
    have ha := halign i
    have ham := Rat.mul_le_mul_of_nonneg_right ha (Rat.le_of_lt hpj0)
    have hpj1 : p j≤1 := by have hh := hpupper j; grind
    have heap := Rat.mul_le_mul_of_nonneg_left hpj1 (show 0≤2*e by grind)
    have hraw : s i*p j+s j*p i-p i*p j≤12*e := by grind
    have hprod := quarter_product_lower (p i) (p j) (hplower i) (hplower j)
    have hscale := Rat.mul_le_mul_of_nonneg_left hprod (show 0≤12*e by grind)
    have hi := Rat.div_mul_cancel (a := s i) (b := p i) (by grind : p i≠0)
    have hj := Rat.div_mul_cancel (a := s j) (b := p j) (by grind : p j≠0)
    have hident : (sigma i+sigma j-1)*(p i*p j)=s i*p j+s j*p i-p i*p j := by
      dsimp [sigma]
      grind
    have hscaled : (sigma i+sigma j-1)*(p i*p j)≤(192*e)*(p i*p j) := by
      rw [hident]
      grind
    have hcut := Rat.le_of_mul_le_mul_right hscaled hpij0
    grind
  have hw := weight_half_barrier p sigma (192*e) hpsum hpupper hsigma
  have h0 := Rat.div_mul_cancel (a := s 0) (b := p 0) (by have hh := hp0 0; grind)
  have h1 := Rat.div_mul_cancel (a := s 1) (b := p 1) (by have hh := hp0 1; grind)
  have h2 := Rat.div_mul_cancel (a := s 2) (b := p 2) (by have hh := hp0 2; grind)
  dsimp [sigma] at hw
  grind

#print axioms mass_alignment
#print axioms weight_half_barrier
#print axioms scalar_singleton_half
end CanonicalThird


==> anc/lean/extended-lean-companion/canonical-third/source/CanonicalPairCounts.lean <==
import CanonicalSingletons
import MixingIncidence

namespace CanonicalThird
open OriginalAugmented TerminalBases CleanHoles CleanHolesComplete StabilityCleanup
  FiniteRatSums BooleanMatrixGeometry MinimumEndpoint RationalSampling ListRatCounting

def pairOutside {m n : Nat} (hn : 0<n) (cl : Fin n → Fin 3) (i : Fin 3) (r : Fin m) : Bool :=
  decide (r.val<pairCapacity n ∧ ∀ c, canonical m n hn r c=true → cl c≠i)

def pairHasBadColumn {m n : Nat} (hn : 0<n) (bad : Fin n → Bool) (r : Fin m) : Bool :=
  decide (r.val<pairCapacity n ∧ ∃ c, canonical m n hn r c=true ∧ bad c=true)

theorem card_rat_countBits (k : Nat) (P : Fin k → Bool) :
    (ElementaryMixing.card k P : Rat)=countBits P :=
  (sum_bits_filter_card (List.finRange k) P).symm

theorem fsum_bit_card (k : Nat) (P : Fin k → Bool) :
    EvenParity.fsum k (fun x => EvenParity.bit (P x))=ElementaryMixing.card k P :=
  EvenParity.nsum_bit_filter _ _

theorem nsum_filter_mask {α : Type} (xs : List α) (P : α → Bool) (f : α → Nat) :
    EvenParity.nsum (xs.filter P) f=EvenParity.nsum xs (fun x => if P x then f x else 0) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => cases hp : P x <;> simp [EvenParity.nsum,hp,ih]

theorem restrictedRow_eq_degree {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) (r : Fin m)
    (h : ∀ c, B r c=true → C c=true) :
    ElementaryMixing.restrictedRow B C r=EvenParity.degree B r := by
  unfold ElementaryMixing.restrictedRow ElementaryMixing.members
  rw [nsum_filter_mask]
  apply EvenParity.nsum_congr
  intro c hc
  have hh := h c
  cases hb : B r c <;> cases hC : C c <;> simp_all [EvenParity.bit]

/-- Restricted pair count, with the diagonal contribution counted exactly. -/
theorem restricted_pair_count {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B)
    (C : Fin n → Bool) :
    EvenParity.fsum m (fun r => ElementaryMixing.restrictedRow B C r*
      (ElementaryMixing.restrictedRow B C r-1))≤(ElementaryMixing.card n C)^2 := by
  have hpt : ∀ c d : Fin n, EvenParity.common B c d≤
      1+(if d=c then ElementaryMixing.colDegree B c else 0) := by
    intro c d
    by_cases hd : d=c
    · subst d
      rw [ElementaryMixing.common_diagonal]
      simp
    · simpa only [hd,ite_false,Nat.add_zero] using EvenParity.common_le_one B hc4 c d (Ne.symm hd)
  have hr : ∀ c∈ElementaryMixing.members n C,
      EvenParity.nsum (ElementaryMixing.members n C) (fun d => EvenParity.common B c d)≤
        ElementaryMixing.card n C+ElementaryMixing.colDegree B c := by
    intro c hc
    have h := EvenParity.nsum_le (ElementaryMixing.members n C) _ _ (fun d hd => hpt c d)
    rw [EvenParity.nsum_add,EvenParity.nsum_const,
      ElementaryMixing.selected_diagonal_sum C (ElementaryMixing.colDegree B c) c hc] at h
    simpa only [Nat.mul_one] using h
  have hsum := EvenParity.nsum_le (ElementaryMixing.members n C) _ _ hr
  rw [←ElementaryMixing.restricted_square_common,EvenParity.nsum_add,EvenParity.nsum_const,
    ←ElementaryMixing.restrictedCount_columns] at hsum
  have hid : ElementaryMixing.restrictedSquare B C=
      EvenParity.fsum m (fun r => ElementaryMixing.restrictedRow B C r*
        (ElementaryMixing.restrictedRow B C r-1))+ElementaryMixing.restrictedCount B C := by
    unfold ElementaryMixing.restrictedSquare
    rw [EvenParity.fsum_congr m _ _ (fun r => UnrestrictedUniform.degree_square_identity _),EvenParity.fsum_add]
    rfl
  rw [hid] at hsum
  change _≤ElementaryMixing.card n C*ElementaryMixing.card n C+_ at hsum
  rw [←Nat.pow_two] at hsum
  omega

theorem canonical_pair_outside_bound {m n : Nat} (hn : 0<n)
    (cl : Fin n → Fin 3) (i : Fin 3) :
    2*countBits (pairOutside (m := m) hn cl i)≤
      (ElementaryMixing.card n (fun c => decide (cl c≠i)) : Rat)^2 := by
  let B := canonical m n hn
  let C := fun c => decide (cl c≠i)
  have hp : ∀ r : Fin m, 2*EvenParity.bit (pairOutside hn cl i r)≤
      ElementaryMixing.restrictedRow B C r*(ElementaryMixing.restrictedRow B C r-1) := by
    intro r
    by_cases ho : pairOutside hn cl i r=true
    · have hh := of_decide_eq_true ho
      have hrestrict := restrictedRow_eq_degree B C r (by
        intro c hc
        exact decide_eq_true (hh.2 c hc))
      rw [pair_row_degree m n hn r hh.1] at hrestrict
      simp [ho,EvenParity.bit,hrestrict]
    · have hf := Bool.eq_false_iff.mpr ho
      simp [hf,EvenParity.bit]
  have h := EvenParity.fsum_le m _ _ hp
  rw [EvenParity.fsum_mul_left,fsum_bit_card] at h
  have hb := restricted_pair_count B (terminal_C4Free m n hn) C
  have hnat := Nat.le_trans h hb
  have hq := Rat.natCast_le_natCast.mpr hnat
  rw [Rat.natCast_mul,Rat.natCast_pow] at hq
  change 2*(ElementaryMixing.card m (pairOutside hn cl i) : Rat)≤
    (ElementaryMixing.card n C : Rat)^2 at hq
  rw [card_rat_countBits] at hq
  exact hq

theorem canonical_bad_pair_bound {m n : Nat} (hn : 0<n) (bad : Fin n → Bool) :
    countBits (pairHasBadColumn (m := m) hn bad)≤(n : Rat)*countBits bad := by
  let B := canonical m n hn
  have hp : ∀ r : Fin m, EvenParity.bit (pairHasBadColumn hn bad r)≤
      EvenParity.fsum n (fun c => EvenParity.bit (bad c)*EvenParity.rowCover B r c) := by
    intro r
    by_cases hb : pairHasBadColumn hn bad r=true
    · obtain ⟨hr,c,hBc,hbad⟩ := of_decide_eq_true hb
      have hdeg := pair_row_degree m n hn r hr
      have hBc' : B r c=true := hBc
      have hdeg' : EvenParity.degree B r=2 := hdeg
      have h := EvenParity.fsum_member_le n
        (fun c => EvenParity.bit (bad c)*EvenParity.rowCover B r c) c
      simp [EvenParity.rowCover,hBc',hdeg',EvenParity.bit,hbad,hb] at h ⊢
      exact h
    · have hf := Bool.eq_false_iff.mpr hb
      simp [hf,EvenParity.bit]
  have h := EvenParity.fsum_le m _ _ hp
  rw [EvenParity.fsum_swap] at h
  have hcol : ∀ c : Fin n,
      EvenParity.fsum m (fun r => EvenParity.bit (bad c)*EvenParity.rowCover B r c)=
        EvenParity.bit (bad c)*EvenParity.columnCover B c := by
    intro c
    exact EvenParity.fsum_mul_left m _ _
  rw [EvenParity.fsum_congr n _ _ hcol,fsum_bit_card] at h
  have hcap : ∀ c : Fin n, EvenParity.columnCover B c≤n := by
    intro c
    have hh := EvenParity.leave_cover_identity B (terminal_C4Free m n hn) c
    omega
  have hs := EvenParity.fsum_le n
    (fun c => EvenParity.bit (bad c)*EvenParity.columnCover B c)
    (fun c => EvenParity.bit (bad c)*n) (fun c => Nat.mul_le_mul_left _ (hcap c))
  rw [EvenParity.fsum_mul,fsum_bit_card] at hs
  have hnat := Nat.le_trans h hs
  have hrat := Rat.natCast_le_natCast.mpr hnat
  rw [Rat.natCast_mul] at hrat
  change (ElementaryMixing.card m (pairHasBadColumn hn bad) : Rat)≤
    (ElementaryMixing.card n bad : Rat)*(n : Rat) at hrat
  rw [card_rat_countBits,card_rat_countBits] at hrat
  grind

#print axioms restricted_pair_count
#print axioms canonical_pair_outside_bound
#print axioms canonical_bad_pair_bound
end CanonicalThird


==> anc/lean/extended-lean-companion/canonical-third/source/CanonicalSingletonMass.lean <==
import CanonicalPairCounts

namespace CanonicalThird
open OriginalAugmented TerminalBases CleanHoles CleanHolesComplete StabilityCleanup
  FiniteRatSums BooleanMatrixGeometry MinimumEndpoint RationalSampling ListRatCounting

theorem outside_class_count (n : Nat) (hn : 0<n) (cl : Fin n → Fin 3) (i : Fin 3) :
    (ElementaryMixing.card n (fun c => decide (cl c≠i)) : Rat)=
      (n : Rat)*(1-classMass cl i) := by
  rw [card_rat_countBits]
  have hp : ∀ c∈List.finRange n, ratBit (decide (cl c≠i))=1-classBit (cl c) i := by
    intro c hc
    by_cases he : cl c=i <;> simp [he,ratBit,classBit] <;> grind
  unfold countBits
  rw [sum_congr (List.finRange n) _ _ hp,sum_sub,sum_const,raw_class_mass hn]
  simp only [List.length_finRange]
  grind

/-- A good pair row either touches a bad fixed column or has both fixed
    columns outside its own column class, by the exact good diagonal holes. -/
theorem row_class_singleton_decomposition {m n : Nat} (hn : 0<n)
    (A : Matrix m n) (ps : List (Pair m n)) (had : Admissible (canonical m n hn) A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat)
    (hholes : ∀ r c, goodRow (full (canonical m n hn) A) rl cl tau r=true →
      goodCol (full (canonical m n hn) A) rl cl tau c=true → rl r=cl c →
      full (canonical m n hn) A r c=false) (i : Fin 3) (r : Fin m) :
    classBit (rl r) i≤ratBit (goodSingleton (full (canonical m n hn) A) rl cl tau i r)+
      ratBit (!(goodRow (full (canonical m n hn) A) rl cl tau r))+
      ratBit (pairHasBadColumn hn (fun c => !(goodCol (full (canonical m n hn) A) rl cl tau c)) r)+
      ratBit (pairOutside hn cl i r) := by
  let B := canonical m n hn
  let O := full B A
  let bad := fun c => !(goodCol O rl cl tau c)
  have hG0 := (ratBit_range (goodSingleton O rl cl tau i r)).1
  have hR0 := (ratBit_range (!(goodRow O rl cl tau r))).1
  have hP0 := (ratBit_range (pairHasBadColumn hn bad r)).1
  have hO0 := (ratBit_range (pairOutside hn cl i r)).1
  change classBit (rl r) i≤ratBit (goodSingleton O rl cl tau i r)+
    ratBit (!(goodRow O rl cl tau r))+ratBit (pairHasBadColumn hn bad r)+ratBit (pairOutside hn cl i r)
  by_cases hclass : rl r=i
  · simp only [classBit,hclass,ite_true]
    by_cases hgood : goodRow O rl cl tau r=true
    · by_cases hpair : r.val<pairCapacity n
      · by_cases hbad : pairHasBadColumn hn bad r=true
        · have hp1 : ratBit (pairHasBadColumn hn bad r)=1 := by simp [ratBit,hbad]
          rw [hp1]
          grind
        · have hall : ∀ c, B r c=true → goodCol O rl cl tau c=true := by
            intro c hBc
            by_cases hc : goodCol O rl cl tau c=true
            · exact hc
            · have hcf := Bool.eq_false_iff.mpr hc
              have hb : bad c=true := by simp [bad,hcf]
              have hex : pairHasBadColumn hn bad r=true := decide_eq_true ⟨hpair,c,hBc,hb⟩
              exact False.elim (hbad hex)
          have hav : ∀ c, B r c=true → cl c≠i := by
            intro c hBc he
            have hz := hholes r c hgood (hall c hBc) (by grind)
            have ho := base_preserved B A r c hBc
            change O r c=false at hz
            change O r c=true at ho
            simp [hz] at ho
          have hout : pairOutside hn cl i r=true := decide_eq_true ⟨hpair,hav⟩
          have hp1 : ratBit (pairOutside hn cl i r)=1 := by simp [ratBit,hout]
          rw [hp1]
          grind
      · have hsingle : pairCapacity n≤r.val := by omega
        have hG : goodSingleton O rl cl tau i r=true := decide_eq_true ⟨hsingle,hgood,hclass⟩
        have hg1 : ratBit (goodSingleton O rl cl tau i r)=1 := by simp [ratBit,hG]
        rw [hg1]
        grind
    · have hgf := Bool.eq_false_iff.mpr hgood
      have hb1 : ratBit (!(goodRow O rl cl tau r))=1 := by simp [ratBit,hgf]
      rw [hb1]
      grind
  · simp only [classBit,hclass,ite_false]
    grind

theorem good_singleton_raw_lower {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Matrix m n) (ps : List (Pair m n)) (had : Admissible (canonical m n hn) A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat)
    (hholes : ∀ r c, goodRow (full (canonical m n hn) A) rl cl tau r=true →
      goodCol (full (canonical m n hn) A) rl cl tau c=true → rl r=cl c →
      full (canonical m n hn) A r c=false) (i : Fin 3) :
    2*(m : Rat)*classMass rl i≤
      2*goodSingletonCount (full (canonical m n hn) A) rl cl tau i+
      2*countBits (fun r => !(goodRow (full (canonical m n hn) A) rl cl tau r))+
      2*(n : Rat)*countBits (fun c => !(goodCol (full (canonical m n hn) A) rl cl tau c))+
      ((n : Rat)*(1-classMass cl i))^2 := by
  let O := full (canonical m n hn) A
  have h := sum_le (List.finRange m) _ _
    (fun r hr => row_class_singleton_decomposition hn A ps had rl cl tau hholes i r)
  rw [sum_add,sum_add,sum_add,raw_class_mass hm] at h
  change (m : Rat)*classMass rl i≤goodSingletonCount O rl cl tau i+
    countBits (fun r => !(goodRow O rl cl tau r))+
    countBits (pairHasBadColumn hn (fun c => !(goodCol O rl cl tau c)))+
    countBits (pairOutside hn cl i) at h
  have hbad := canonical_bad_pair_bound (m := m) hn (fun c => !(goodCol O rl cl tau c))
  have hout := canonical_pair_outside_bound (m := m) hn cl i
  rw [outside_class_count n hn cl i] at hout
  grind

/-- The canonical pair-row count and global bad-line counts yield at least
    m/10 actual good singleton rows in each nearly balanced class. -/
theorem good_singletons_tenth {m n : Nat} (hm : 0<m) (hn : 0<n) (hshape : n^2≤m)
    (A : Matrix m n) (ps : List (Pair m n)) (had : Admissible (canonical m n hn) A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat)
    (hholes : ∀ r c, goodRow (full (canonical m n hn) A) rl cl tau r=true →
      goodCol (full (canonical m n hn) A) rl cl tau c=true → rl r=cl c →
      full (canonical m n hn) A r c=false)
    (hbr : 10000*countBits (fun r => !(goodRow (full (canonical m n hn) A) rl cl tau r))≤(m : Rat))
    (hbc : 10000*countBits (fun c => !(goodCol (full (canonical m n hn) A) rl cl tau c))≤(n : Rat))
    (i : Fin 3) (hrmass : 33≤100*classMass rl i) (hcmass : 33≤100*classMass cl i) :
    (m : Rat)≤10*goodSingletonCount (full (canonical m n hn) A) rl cl tau i := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  have hn2 : (n : Rat)^2≤(m : Rat) := by
    have h := Rat.natCast_le_natCast.mpr hshape
    simpa only [Rat.natCast_pow] using h
  let b : Rat := (n : Rat)*(1-classMass cl i)
  have hb0 : 0≤b := by
    have hid := outside_class_count n hn cl i
    have hzero : (0:Rat)≤(ElementaryMixing.card n (fun c => decide (cl c≠i)) : Rat) := Rat.natCast_nonneg
    grind
  have hpi := Rat.mul_le_mul_of_nonneg_right hcmass (Rat.le_of_lt hnR)
  have hb : 100*b≤67*(n : Rat) := by dsimp [b]; grind
  have hsquare := Rat.mul_nonneg (show 0≤67*(n : Rat)-100*b by grind)
    (show 0≤67*(n : Rat)+100*b by grind)
  have hb2 : 10000*b^2≤4489*(n : Rat)^2 := by grind
  have hri := Rat.mul_le_mul_of_nonneg_right hrmass (Rat.le_of_lt hmR)
  have hbcn := Rat.mul_le_mul_of_nonneg_right hbc (Rat.le_of_lt hnR)
  have hraw := good_singleton_raw_lower hm hn A ps had rl cl tau hholes i
  change 2*(m : Rat)*classMass rl i≤2*goodSingletonCount (full (canonical m n hn) A) rl cl tau i+
    2*countBits (fun r => !(goodRow (full (canonical m n hn) A) rl cl tau r))+
    2*(n : Rat)*countBits (fun c => !(goodCol (full (canonical m n hn) A) rl cl tau c))+b^2 at hraw
  grind

#print axioms row_class_singleton_decomposition
#print axioms good_singleton_raw_lower
#print axioms good_singletons_tenth
end CanonicalThird


==> anc/lean/extended-lean-companion/canonical-third/source/CanonicalSingletonTotal.lean <==
import CanonicalHalfScalar

namespace CanonicalThird
open OriginalAugmented TerminalBases CleanHoles CleanHolesComplete StabilityCleanup
  FiniteRatSums BooleanMatrixGeometry MinimumEndpoint RationalSampling ListRatCounting

theorem capacity_le_square (n : Nat) : 2*pairCapacity n≤n^2 := by
  rw [twice_capacity,Nat.pow_two]
  exact Nat.mul_le_mul_left n (Nat.sub_le n 1)

theorem capacity_le_rows (m n : Nat) (hshape : n^2≤m) : pairCapacity n≤m := by
  have h := capacity_le_square n
  omega

theorem canonical_fixed_count_bound (m n : Nat) (hn : 0<n) (hshape : n^2≤m) :
    2*fixedCount (canonical m n hn)≤3*m := by
  rw [terminal_fixedCount m n hn (capacity_le_rows m n hshape)]
  have h := capacity_le_square n
  omega

theorem singleton_count_total (m n : Nat) (hM : pairCapacity n≤m) :
    countBits (singletonRow (m := m) n)=(m : Rat)-(pairCapacity n : Rat) := by
  have hp : ∀ r : Fin m,
      (if r.val<pairCapacity n then 1 else 0)+EvenParity.bit (singletonRow n r)=1 := by
    intro r
    by_cases h : r.val<pairCapacity n
    · have hn : ¬pairCapacity n≤r.val := by omega
      simp [singletonRow,EvenParity.bit,h,hn]
    · have hn : pairCapacity n≤r.val := by omega
      simp [singletonRow,EvenParity.bit,h,hn]
  have h := EvenParity.fsum_congr m _ _ hp
  rw [EvenParity.fsum_add,fsum_prefix m (pairCapacity n) hM,fsum_bit_card,
    EvenParity.fsum_const] at h
  have hrat := congrArg (fun k : Nat => (k : Rat)) h
  dsimp only at hrat
  rw [Rat.natCast_add,Rat.natCast_mul,card_rat_countBits] at hrat
  grind

theorem singleton_good_bad_cover {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (r : Fin m) :
    ratBit (singletonRow n r)≤ratBit (goodSingleton O rl cl tau 0 r)+
      ratBit (goodSingleton O rl cl tau 1 r)+ratBit (goodSingleton O rl cl tau 2 r)+
      ratBit (!(goodRow O rl cl tau r)) := by
  have h0 := (ratBit_range (goodSingleton O rl cl tau 0 r)).1
  have h1 := (ratBit_range (goodSingleton O rl cl tau 1 r)).1
  have h2 := (ratBit_range (goodSingleton O rl cl tau 2 r)).1
  have hbad := (ratBit_range (!(goodRow O rl cl tau r))).1
  have hS := ratBit_range (singletonRow n r)
  by_cases hs : singletonRow n r=true
  · have hsval : pairCapacity n≤r.val := of_decide_eq_true hs
    by_cases hg : goodRow O rl cl tau r=true
    · rcases fin_three_cases (rl r) with hi | hi | hi <;>
        simp [goodSingleton,hsval,hg,hi,ratBit,hs] <;> grind
    · have hgf := Bool.eq_false_iff.mpr hg
      have hbeq : ratBit (!(goodRow O rl cl tau r))=1 := by simp [hgf,ratBit]
      rw [hbeq]
      grind
  · have hsf := Bool.eq_false_iff.mpr hs
    rw [hsf]
    change 0≤_
    grind

theorem singleton_total_le_good_and_bad {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) :
    countBits (singletonRow (m := m) n)≤goodSingletonCount O rl cl tau 0+
      goodSingletonCount O rl cl tau 1+goodSingletonCount O rl cl tau 2+
      countBits (fun r => !(goodRow O rl cl tau r)) := by
  have h := sum_le (List.finRange m) _ _ (fun r hr => singleton_good_bad_cover O rl cl tau r)
  rw [sum_add,sum_add,sum_add] at h
  exact h

#print axioms canonical_fixed_count_bound
#print axioms singleton_count_total
#print axioms singleton_total_le_good_and_bad
end CanonicalThird


==> anc/lean/extended-lean-companion/canonical-third/source/CanonicalSingletons.lean <==
import CleanHolesPaper
import TerminalDeficit
import OriginalFixedBase

namespace CanonicalThird
open PairedPivotCore OriginalAugmented TerminalBases
  CleanHoles CleanHolesComplete StabilityCleanup FiniteRatSums
  BooleanMatrixGeometry MinimumEndpoint RationalSampling ListRatCounting

abbrev canonical (m n : Nat) (hn : 0<n) : Matrix m n := terminalBase m n hn

def anchor (n : Nat) (hn : 0<n) : Fin n := ⟨0,hn⟩

def singletonRow {m : Nat} (n : Nat) (r : Fin m) : Bool := decide (pairCapacity n≤r.val)

def goodSingleton {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (i : Fin 3) (r : Fin m) : Bool :=
  decide (pairCapacity n≤r.val ∧ goodRow O rl cl tau r=true ∧ rl r=i)

def goodSingletonCount {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (i : Fin 3) : Rat := countBits (goodSingleton O rl cl tau i)

theorem singleton_anchor (m n : Nat) (hn : 0<n) (r : Fin m)
    (hs : pairCapacity n≤r.val) : canonical m n hn r (anchor n hn)=true := by
  exact (singleton_row_iff m n hn r (by omega) (anchor n hn)).mpr rfl

theorem singleton_selected_ne_anchor {m n : Nat} (hn : 0<n)
    (A : Matrix m n) (ps : List (Pair m n)) (had : Admissible (canonical m n hn) A ps)
    (r : Fin m) (c : Fin n) (hs : pairCapacity n≤r.val) (ha : A r c=true) : c≠anchor n hn := by
  intro he
  subst c
  have hz := had.disjoint r (anchor n hn) (singleton_anchor m n hn r hs)
  simp [hz] at ha

theorem goodSingleton_properties {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (i : Fin 3) (r : Fin m)
    (h : goodSingleton O rl cl tau i r=true) :
    pairCapacity n≤r.val ∧ goodRow O rl cl tau r=true ∧ rl r=i :=
  of_decide_eq_true h

theorem third_class (i j : Fin 3) (hij : i≠j) : ∃ k : Fin 3, k≠i ∧ k≠j := by
  have h : ∀ i j : Fin 3, i≠j → ∃ k : Fin 3, k≠i ∧ k≠j := by decide
  exact h i j hij

/-- A positive singleton class and two good columns in the other classes
    give an actual singleton witness. No goodness condition on the anchor occurs. -/
theorem singleton_witness_exists {m n : Nat} (hm : 0<m)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (tau : Rat) (htau : tau≤1/100) (i : Fin 3) (c d : Fin n)
    (hic : i≠cl c) (hid : i≠cl d)
    (hc : goodCol O rl cl tau c=true) (hd : goodCol O rl cl tau d=true)
    (hcount : (m : Rat)≤10*goodSingletonCount O rl cl tau i) :
    ∃ r : Fin m, goodSingleton O rl cl tau i r=true ∧ O r c=true ∧ O r d=true := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  have hcE := small_good_error m _ tau htau (of_decide_eq_true hc)
  have hdE := small_good_error m _ tau htau (of_decide_eq_true hd)
  apply Classical.byContradiction
  intro hnone
  have hp : ∀ r ∈ List.finRange m,
      ratBit (goodSingleton O rl cl tau i r)≤cellError O rl cl r c+cellError O rl cl r d := by
    intro r hr
    by_cases hg : goodSingleton O rl cl tau i r=true
    · have hgr := (goodSingleton_properties O rl cl tau i r hg).2.2
      have htc : templateMatrix rl cl r c=true := by simp [templateMatrix,hgr,hic]
      have htd : templateMatrix rl cl r d=true := by simp [templateMatrix,hgr,hid]
      have hnot : ¬(O r c=true ∧ O r d=true) := by
        intro hh
        exact hnone ⟨r,hg,hh.1,hh.2⟩
      cases hrc : O r c <;> cases hrd : O r d <;>
        simp [hg,ratBit,cellError,htc,htd,hrc,hrd,editBit] at hnot ⊢ <;> grind
    · have hg0 := Bool.eq_false_iff.mpr hg
      have hec : 0≤cellError O rl cl r c := editBit_nonneg _ _
      have hed : 0≤cellError O rl cl r d := editBit_nonneg _ _
      simp only [hg0,ratBit,Bool.false_eq_true,ite_false]
      grind
  have hs := sum_le (List.finRange m) _ _ hp
  rw [sum_add] at hs
  change goodSingletonCount O rl cl tau i≤colError O rl cl c+colError O rl cl d at hs
  grind

/-- Literal original C3 forbids two singleton endpoints in any reciprocal pair
    with good endpoint columns, provided every good singleton class is large. -/
theorem canonical_no_good_singleton_pair {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Matrix m n) (ps : List (Pair m n)) (had : Admissible (canonical m n hn) A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) (htau : tau≤1/100)
    (hcounts : ∀ i, (m : Rat)≤10*goodSingletonCount (full (canonical m n hn) A) rl cl tau i)
    (p : Pair m n) (hp : p∈ps)
    (hrec : Reciprocal rl cl p) (hoff : OffdiagonalEndpoints rl cl p)
    (hgc : goodCol (full (canonical m n hn) A) rl cl tau p.1.2=true ∧
      goodCol (full (canonical m n hn) A) rl cl tau p.2.2=true)
    (hs1 : pairCapacity n≤p.1.1.val) (hs2 : pairCapacity n≤p.2.1.val) : False := by
  let B := canonical m n hn
  let O := full B A
  have hij : rl p.1.1≠rl p.2.1 := by
    have h1 := hoff.1
    have h2 := hrec.2
    grind
  obtain ⟨k,hk1,hk2⟩ := third_class (rl p.1.1) (rl p.2.1) hij
  have hkC1 : k≠cl p.1.2 := by rw [←hrec.2]; exact hk2
  have hkC2 : k≠cl p.2.2 := by rw [←hrec.1]; exact hk1
  obtain ⟨r,hgr,hrc,hrd⟩ := singleton_witness_exists hm O rl cl tau htau k p.1.2 p.2.2
    hkC1 hkC2 hgc.1 hgc.2 (hcounts k)
  have hgrprops := goodSingleton_properties O rl cl tau k r hgr
  have hr1 : r≠p.1.1 := by intro he; rw [he] at hgrprops; grind
  have hr2 : r≠p.2.1 := by intro he; rw [he] at hgrprops; grind
  have hep := selected_endpoints B A ps had p hp
  have hc1 := singleton_selected_ne_anchor hn A ps had p.1.1 p.1.2 hs1 hep.1
  have hc2 := singleton_selected_ne_anchor hn A ps had p.2.1 p.2.2 hs2 hep.2
  have hro : O r (anchor n hn)=true := base_preserved B A r _ (singleton_anchor m n hn r hgrprops.1)
  have h1o : O p.1.1 (anchor n hn)=true := base_preserved B A p.1.1 _ (singleton_anchor m n hn p.1.1 hs1)
  have h2o : O p.2.1 (anchor n hn)=true := base_preserved B A p.2.1 _ (singleton_anchor m n hn p.2.1 hs2)
  exact had.c3 p hp r (anchor n hn) hr1 hr2 (Ne.symm hc1) (Ne.symm hc2)
    ⟨hro,hrc,hrd,h1o,h2o⟩

#print axioms singleton_anchor
#print axioms singleton_selected_ne_anchor
#print axioms singleton_witness_exists
#print axioms canonical_no_good_singleton_pair
end CanonicalThird


==> anc/lean/extended-lean-companion/canonical-third/source/CanonicalStructuralBarrier.lean <==
import CanonicalSingletonTotal

namespace CanonicalThird
open OriginalAugmented TerminalBases CleanHoles CleanHolesComplete StabilityCleanup
  FiniteRatSums BooleanMatrixGeometry MinimumEndpoint RationalSampling ListRatCounting

/-- The singleton-half barrier from actual global edit and bad-line counts.
    This intermediate theorem still takes the clean-hole partition as input;
    the final canonical-base theorem constructs it from the closed stability proof. -/
theorem canonical_structural_barrier {m n : Nat} (hm : 0<m) (hn : 0<n) (hshape : n^2≤m)
    (A : Matrix m n) (ps : List (Pair m n)) (had : Admissible (canonical m n hn) A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) (htau : tau≤1/100)
    (hcounts : ∀ i, (m : Rat)≤10*goodSingletonCount (full (canonical m n hn) A) rl cl tau i)
    (hrec : ∀ p∈ps, GoodEndpointLines (full (canonical m n hn) A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p)
    (e : Rat) (he : 0≤e) (hplower : ∀ i, 1/4≤classMass cl i)
    (hgap : ∀ i j, i≠j →
      0≤classMass rl i*classMass cl j*((m : Rat)*(n : Rat))-pairClassCount rl cl ps i j ∧
      classMass rl i*classMass cl j*((m : Rat)*(n : Rat))-pairClassCount rl cl ps i j≤e*((m : Rat)*(n : Rat)))
    (hfixed : (fixedCount (canonical m n hn) : Rat)≤e*((m : Rat)*(n : Rat)))
    (hedit : totalError (full (canonical m n hn) A) rl cl≤e*((m : Rat)*(n : Rat)))
    (hbr : countBits (fun r => !(goodRow (full (canonical m n hn) A) rl cl tau r))≤e*(m : Rat))
    (hbc : countBits (fun c => !(goodCol (full (canonical m n hn) A) rl cl tau c))≤e*(n : Rat)) :
    (m : Rat)-(n : Rat)^2≤200*e*(m : Rat) := by
  let B := canonical m n hn
  let O := full B A
  let r := classMass rl
  let p := classMass cl
  let Q := fun i j => pairClassCount rl cl ps i j/((m : Rat)*(n : Rat))
  let s := fun i => goodSingletonCount O rl cl tau i/(m : Rat)
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmn := Rat.mul_pos hmR hnR
  have hmne : (m : Rat)≠0 := by grind
  have hmnne : (m : Rat)*(n : Rat)≠0 := by grind
  have hrsum : r 0+r 1+r 2=1 := classMass_sum hm rl
  have hpsum : p 0+p 1+p 2=1 := classMass_sum hn cl
  have hsym : ∀ i j, Q i j=Q j i := by
    intro i j
    unfold Q
    rw [pairClassCount_symm rl cl ps i j]
  have hQcancel : ∀ i j, Q i j*((m : Rat)*(n : Rat))=pairClassCount rl cl ps i j := by
    intro i j
    exact Rat.div_mul_cancel hmnne
  have hsn : ∀ i, s i*(m : Rat)=goodSingletonCount O rl cl tau i := by
    intro i
    exact Rat.div_mul_cancel hmne
  have hnormalizedGap : ∀ i j, i≠j → 0≤r i*p j-Q i j ∧ r i*p j-Q i j≤e := by
    intro i j hij
    have hg := hgap i j hij
    have hc := hQcancel i j
    have hid : (r i*p j-Q i j)*((m : Rat)*(n : Rat))=
        classMass rl i*classMass cl j*((m : Rat)*(n : Rat))-pairClassCount rl cl ps i j := by
      dsimp [r,p]
      grind
    constructor
    · apply Rat.le_of_mul_le_mul_right (c := (m : Rat)*(n : Rat)) ?_ hmn
      rw [hid]
      grind
    · apply Rat.le_of_mul_le_mul_right (c := (m : Rat)*(n : Rat)) ?_ hmn
      rw [hid]
      exact hg.2
  have hexcRaw := exceptional_selected_bound B A rl cl tau
  have hbrn := Rat.mul_le_mul_of_nonneg_left hbr (Rat.le_of_lt hnR)
  have hbcm := Rat.mul_le_mul_of_nonneg_left hbc (Rat.le_of_lt hmR)
  have hexc : exceptionalSelectedCount A O rl cl tau≤3*e*((m : Rat)*(n : Rat)) := by
    grind
  have hnormalizedPair : ∀ i j, i≠j → s i*p j+s j*p i≤Q i j+10*e := by
    intro i j hij
    have hraw := singleton_pair_aggregate hm hn A ps had rl cl tau htau hcounts hrec i j hij
    have hi := hsn i
    have hj := hsn j
    have hq := hQcancel i j
    have hleft : (s i*p j+s j*p i)*((m : Rat)*(n : Rat))=
        goodSingletonCount O rl cl tau i*(n : Rat)*classMass cl j+
        goodSingletonCount O rl cl tau j*(n : Rat)*classMass cl i := by
      dsimp [p]
      grind
    apply Rat.le_of_mul_le_mul_right (c := (m : Rat)*(n : Rat)) ?_ hmn
    rw [hleft]
    grind
  have hhalf := scalar_singleton_half r p s Q e he hrsum hpsum hplower hsym hnormalizedGap hnormalizedPair
  have hh := Rat.mul_le_mul_of_nonneg_right hhalf (Rat.le_of_lt hmR)
  have h0 := hsn 0; have h1 := hsn 1; have h2 := hsn 2
  have hgoodTotal : 2*(goodSingletonCount O rl cl tau 0+goodSingletonCount O rl cl tau 1+
      goodSingletonCount O rl cl tau 2)≤(m : Rat)+192*e*(m : Rat) := by grind
  have hcover := singleton_total_le_good_and_bad O rl cl tau
  rw [singleton_count_total m n (capacity_le_rows m n hshape)] at hcover
  have hcap := Rat.natCast_le_natCast.mpr (capacity_le_square n)
  rw [Rat.natCast_mul,Rat.natCast_pow] at hcap
  have hem := Rat.mul_nonneg he (Rat.le_of_lt hmR)
  grind

#print axioms canonical_structural_barrier
end CanonicalThird


==> anc/lean/extended-lean-companion/canonical-third/source/CanonicalThirdEntryAudit.lean <==
import CanonicalThirdUpper

open OriginalAugmented CanonicalThird

example (m n : Nat) (hn : 0<n) (hshape : n^2≤m) :
    MaximumBase (TerminalBases.terminalBase m n hn) ∧
    (Tstar (TerminalBases.terminalBase m n hn) : Rat)≤(m : Rat)*(n : Rat)/3-
      ((1:Rat)/(2*1000000000000000000000000))*(n : Rat)*((m : Rat)-(n : Rat)^2)+4*(m : Rat) :=
  canonical_maximum_and_upper m n hn hshape

example : ∃ kappa : Rat, 0<kappa ∧ ∀ (m n : Nat) (hn : 0<n), n^2≤m →
    (Tstar (TerminalBases.terminalBase m n hn) : Rat)≤(m : Rat)*(n : Rat)/3-
      kappa*(n : Rat)*((m : Rat)-(n : Rat)^2)+4*(m : Rat) :=
  ⟨canonicalKappa,canonicalKappa_positive,fun m n hn hshape => canonical_Tstar_upper m n hn hshape⟩

#check canonical_maximum_and_upper
#check canonical_Tstar_upper
#check canonical_augmentation_upper
#check canonical_gap_bound
#check paired_signed_deficit_shift
#check canonicalKappa_positive
#print canonicalKappa
#print gapConstant
#print canonicalDelta
#print CleanHolesComplete.densityDeficit
#print CleanHolesComplete.selectedDensity
#print TerminalBases.pairCapacity
#print TerminalBases.columnPairs
#print TerminalBases.rowPair
#print TerminalBases.terminalBase
#print OriginalAugmented.MaximumBase
#print OriginalAugmented.Tstar
#print OriginalAugmented.FixedBaseValue
#print OriginalAugmented.Admissible
#print OriginalAugmented.full
#print PairedPivotCore.OriginalC3
#print PairedPivotCore.Five
#print goodSingleton
#print goodSingletonCount
#check canonical_no_good_singleton_pair
#check good_singletons_tenth
#check singleton_pair_aggregate
#check scalar_singleton_half
#check CleanHolesComplete.finite_paper_eta_clean_holes
#check OriginalAugmented.Tstar_attained
#print axioms canonical_maximum_and_upper


==> anc/lean/extended-lean-companion/canonical-third/source/CanonicalThirdUpper.lean <==
import CanonicalGap

namespace CanonicalThird
open OriginalAugmented TerminalBases CleanHoles CleanHolesComplete StabilityCleanup
  FiniteRatSums BooleanMatrixGeometry MinimumEndpoint RationalSampling ListRatCounting

def canonicalKappa : Rat := 1/(2*gapConstant)

theorem gapConstant_positive : 0<gapConstant := by unfold gapConstant; decide

theorem canonicalKappa_positive : 0<canonicalKappa := by
  have hp := Rat.mul_pos (by decide : (0:Rat)<2) gapConstant_positive
  have hi := Rat.inv_pos.mpr hp
  unfold canonicalKappa
  grind

theorem canonicalKappa_identity : 2*canonicalKappa*gapConstant=1 := by
  have hp := Rat.mul_pos (by decide : (0:Rat)<2) gapConstant_positive
  have hi : canonicalKappa*(2*gapConstant)=1 := Rat.div_mul_cancel (by grind)
  grind

/-- The positive-part deficit is bounded by a signed finite shift. This uses
    the actual paired-density theorem and allows selected density above 2/3. -/
theorem paired_signed_deficit_shift {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps) :
    canonicalDelta ps≤2/3-selectedDensity ps+4/(m : Rat)+4/(n : Rat) := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmn := Rat.mul_pos hmR hnR
  have hmne : (m : Rat)≠0 := by grind
  have hnne : (n : Rat)≠0 := by grind
  have hmi := Rat.inv_pos.mpr hmR
  have hni := Rat.inv_pos.mpr hnR
  have hc := PairedDensity.general_C3_density_transposed m n A ps had.cover
    (fun p hp => selected_C3 B A ps had p hp)
  change 6*fixedCount A≤4*m*n+4*m+9*n at hc
  rw [selected_count_eq_twice_pairs B A ps had] at hc
  have hcR := Rat.natCast_le_natCast.mpr hc
  simp only [Rat.natCast_add,Rat.natCast_mul] at hcR
  have hP : selectedDensity ps*((m : Rat)*(n : Rat))=2*(ps.length : Rat) :=
    Rat.div_mul_cancel (by grind)
  have hM1 := Rat.div_mul_cancel (a := (1:Rat)) hmne
  have hN1 := Rat.div_mul_cancel (a := (1:Rat)) hnne
  have hM4 := Rat.div_mul_cancel (a := (4:Rat)) hmne
  have hN4 := Rat.div_mul_cancel (a := (4:Rat)) hnne
  have hthird : (2/3 : Rat)*3=2 := Rat.div_mul_cancel (by decide)
  by_cases hlow : selectedDensity ps≤2/3
  · have hd : canonicalDelta ps=2/3-selectedDensity ps+1/(m : Rat)+1/(n : Rat) := by
      unfold canonicalDelta densityDeficit
      rw [if_pos hlow]
    rw [hd]
    grind
  · have hd : canonicalDelta ps=1/(m : Rat)+1/(n : Rat) := by
      unfold canonicalDelta densityDeficit
      rw [if_neg hlow,Rat.zero_add]
    rw [hd]
    have hid : ((2/3-selectedDensity ps+4/(m : Rat)+4/(n : Rat))-
        (1/(m : Rat)+1/(n : Rat)))*(6*((m : Rat)*(n : Rat)))=
        4*(m : Rat)*(n : Rat)-12*(ps.length : Rat)+18*(m : Rat)+18*(n : Rat) := by grind
    have hnonneg : 0≤((2/3-selectedDensity ps+4/(m : Rat)+4/(n : Rat))-
        (1/(m : Rat)+1/(n : Rat)))*(6*((m : Rat)*(n : Rat))) := by
      rw [hid]
      grind
    apply Rat.le_of_mul_le_mul_right (c := 6*((m : Rat)*(n : Rat))) ?_
      (Rat.mul_pos (by decide) hmn)
    grind

theorem rows_ge_columns (m n : Nat) (hn : 0<n) (hshape : n^2≤m) : n≤m := by
  have hh := Nat.mul_le_mul_left n (show 1≤n by omega)
  have hnsq : n≤n^2 := by simpa only [Nat.mul_one,Nat.pow_two] using hh
  exact Nat.le_trans hnsq hshape

/-- The canonical augmentation bound, including the exact +4m remainder for
    a possibly negative signed finite density deficit. -/
theorem canonical_augmentation_upper {m n : Nat} (hm : 0<m) (hn : 0<n) (hshape : n^2≤m)
    (A : Matrix m n) (ps : List (Pair m n)) (had : Admissible (canonical m n hn) A ps) :
    (ps.length : Rat)≤(m : Rat)*(n : Rat)/3-
      canonicalKappa*(n : Rat)*((m : Rat)-(n : Rat)^2)+4*(m : Rat) := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmn := Rat.mul_pos hmR hnR
  have hmne : (m : Rat)≠0 := by grind
  have hnne : (n : Rat)≠0 := by grind
  have hnm := Rat.natCast_le_natCast.mpr (rows_ge_columns m n hn hshape)
  have hgap := canonical_gap_bound hm hn hshape A ps had
  have hshift := paired_signed_deficit_shift hm hn (canonical m n hn) A ps had
  have hki := canonicalKappa_identity
  have hkn := Rat.mul_pos canonicalKappa_positive hnR
  have hgapScaled := Rat.mul_le_mul_of_nonneg_left hgap
    (show 0≤2*canonicalKappa*(n : Rat) by grind)
  have hid : 2*canonicalKappa*(n : Rat)*(gapConstant*canonicalDelta ps*(m : Rat))=
      canonicalDelta ps*((m : Rat)*(n : Rat)) := by grind
  rw [hid] at hgapScaled
  have hshiftScaled := Rat.mul_le_mul_of_nonneg_right hshift (Rat.le_of_lt hmn)
  have hP : selectedDensity ps*((m : Rat)*(n : Rat))=2*(ps.length : Rat) :=
    Rat.div_mul_cancel (by grind)
  have hM4 := Rat.div_mul_cancel (a := (4:Rat)) hmne
  have hN4 := Rat.div_mul_cancel (a := (4:Rat)) hnne
  have hgrid3 := Rat.div_mul_cancel (a := (m : Rat)*(n : Rat)) (b := (3:Rat)) (by decide)
  have hthird : (2/3 : Rat)*3=2 := Rat.div_mul_cancel (by decide)
  have hzeta : (2/3-selectedDensity ps+4/(m : Rat)+4/(n : Rat))*((m : Rat)*(n : Rat))=
      (2/3 : Rat)*(m : Rat)*(n : Rat)-2*(ps.length : Rat)+4*(n : Rat)+4*(m : Rat) := by grind
  rw [hzeta] at hshiftScaled
  have hdouble : 2*((m : Rat)*(n : Rat)/3)=(2/3 : Rat)*(m : Rat)*(n : Rat) := by grind
  apply Rat.le_of_mul_le_mul_left (c := (2:Rat)) ?_ (by decide)
  grind

/-- Actual Tstar of the explicit all-column-pair rows plus anchor-zero singleton
    rows. The optimizer is obtained from the proved finite attainment theorem. -/
theorem canonical_Tstar_upper (m n : Nat) (hn : 0<n) (hshape : n^2≤m) :
    (Tstar (canonical m n hn) : Rat)≤(m : Rat)*(n : Rat)/3-
      canonicalKappa*(n : Rat)*((m : Rat)-(n : Rat)^2)+4*(m : Rat) := by
  have hnm := rows_ge_columns m n hn hshape
  have hm : 0<m := by omega
  obtain ⟨A,ps,had,heq⟩ := Tstar_attained (canonical m n hn) (terminal_C4Free m n hn)
  have h := canonical_augmentation_upper hm hn hshape A ps had
  rw [heq] at h
  exact h

theorem canonical_maximum_and_upper (m n : Nat) (hn : 0<n) (hshape : n^2≤m) :
    MaximumBase (canonical m n hn) ∧
      (Tstar (canonical m n hn) : Rat)≤(m : Rat)*(n : Rat)/3-
        canonicalKappa*(n : Rat)*((m : Rat)-(n : Rat)^2)+4*(m : Rat) := by
  exact ⟨terminal_is_maximum m n hn (capacity_le_rows m n hshape),canonical_Tstar_upper m n hn hshape⟩

#print axioms canonicalKappa_positive
#print axioms paired_signed_deficit_shift
#print axioms canonical_augmentation_upper
#print axioms canonical_Tstar_upper
#print axioms canonical_maximum_and_upper
end CanonicalThird


==> anc/lean/extended-lean-companion/canonical-third/source/CleanHoleClassLower.lean <==
import CleanHolePairCounting

/-! Explicit lower counts for each reciprocal unordered class. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore

theorem block_bit_product {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (i j : Fin 3) (r : Fin m) (c : Fin n) :
    ratBit (inBlock rl cl i j (r,c)) = classBit (rl r) i*classBit (cl c) j := by
  by_cases hr : rl r = i <;> by_cases hc : cl c = j <;>
    simp [inBlock,classBit,ratBit,hr,hc] <;> grind

theorem blockArea_product {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (i j : Fin 3) :
    blockArea rl cl i j =
      sum (List.finRange m) (fun r => classBit (rl r) i)*
      sum (List.finRange n) (fun c => classBit (cl c) j) := by
  unfold blockArea
  rw [grid_sum]
  rw [sum_congr _ _ _ (by
    intro r _
    rw [sum_congr _ _ _ (fun c _ => block_bit_product rl cl i j r c),sum_mul_left])]
  rw [sum_mul_right]

theorem blockArea_quarter {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (i j : Fin 3)
    (hr : 1/4 ≤ classMass rl i) (hc : 1/4 ≤ classMass cl j) :
    (m : Rat)*(n : Rat) ≤ 16*blockArea rl cl i j := by
  have hrscale := Rat.mul_le_mul_of_nonneg_left hr (Rat.natCast_nonneg (a := m))
  have hcscale := Rat.mul_le_mul_of_nonneg_left hc (Rat.natCast_nonneg (a := n))
  have hrow : (m : Rat) ≤ 4*sum (List.finRange m) (fun r => classBit (rl r) i) := by
    rw [raw_class_mass hm]
    calc
      _ = 4*((m : Rat)*(1/4)) := by grind
      _ ≤ _ := Rat.mul_le_mul_of_nonneg_left hrscale (by decide)
  have hcol : (n : Rat) ≤ 4*sum (List.finRange n) (fun c => classBit (cl c) j) := by
    rw [raw_class_mass hn]
    calc
      _ = 4*((n : Rat)*(1/4)) := by grind
      _ ≤ _ := Rat.mul_le_mul_of_nonneg_left hcscale (by decide)
  have hm0 : 0 ≤ (m : Rat) := Rat.natCast_nonneg
  have hrow0 : 0 ≤ 4*sum (List.finRange m) (fun r => classBit (rl r) i) := by grind
  have h1 := Rat.mul_le_mul_of_nonneg_right hrow (Rat.natCast_nonneg (a := n))
  have h2 := Rat.mul_le_mul_of_nonneg_left hcol hrow0
  rw [blockArea_product]
  calc
    _ ≤ (4*sum (List.finRange m) (fun r => classBit (rl r) i))*(n : Rat) := h1
    _ ≤ (4*sum (List.finRange m) (fun r => classBit (rl r) i))*
        (4*sum (List.finRange n) (fun c => classBit (cl c) j)) := h2
    _ = _ := by grind

theorem block_cell_charge {m n : Nat} (B A : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (i j : Fin 3) (hij : i ≠ j) (r : Fin m) (c : Fin n) :
    ratBit (inBlock rl cl i j (r,c)) ≤
      indicator A r c*ratBit (inBlock rl cl i j (r,c)) +
      cellError (full B A) rl cl r c + indicator B r c := by
  by_cases hblock : inBlock rl cl i j (r,c) = true
  · have ht := of_decide_eq_true hblock
    have htype : rl r ≠ cl c := by rw [ht.1,ht.2]; exact hij
    cases ha : A r c <;> cases hb : B r c <;>
      simp [indicator,ha,hb,cellError,full,templateMatrix,htype,hblock,ratBit,editBit] <;> grind
  · have hzero : ratBit (inBlock rl cl i j (r,c)) = 0 := by
      simp [ratBit,hblock]
    rw [hzero,Rat.mul_zero]
    have he : 0 ≤ cellError (full B A) rl cl r c := editBit_nonneg _ _
    have hb : 0 ≤ indicator B r c := (ratBit_range (B r c)).1
    grind

theorem blockArea_error_bound {m n : Nat} (B A : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (i j : Fin 3) (hij : i ≠ j) :
    blockArea rl cl i j ≤ selectedBlock A rl cl i j +
      totalError (full B A) rl cl + (fixedCount B : Rat) := by
  have h := sum_le (grid (List.finRange m) (List.finRange n)) _ _
    (fun p _ => block_cell_charge B A rl cl i j hij p.1 p.2)
  rw [sum_add,sum_add,← occupied_as_ambient,grid_error_sum,indicator_sum,← cells_card] at h
  exact h

theorem fixedRatio_area {m n : Nat} (hm : 0 < m) (hn : 0 < n) (B : Matrix m n) :
    fixedRatio B*(m : Rat)*(n : Rat) = (fixedCount B : Rat) := by
  have hp : (m : Rat)*(n : Rat) ≠ 0 := by
    have hpos := Rat.mul_pos (Rat.natCast_pos.mpr hm) (Rat.natCast_pos.mpr hn)
    grind
  have hi := Rat.mul_inv_cancel ((m : Rat)*(n : Rat)) hp
  unfold fixedRatio
  rw [Rat.div_def]
  grind

theorem small_error_million (e f tau : Rat) (ht : tau ≤ 1/100)
    (h : e+f ≤ tau/10000) : 1000000*(e+f) ≤ 1 := by
  have hscale := Rat.mul_le_mul_of_nonneg_left h (by decide : (0 : Rat) ≤ 10000)
  have he : 10000*(tau/10000) = tau := by grind
  rw [he] at hscale
  grind

theorem small_bad_fraction (e f tau b : Rat) (hf : 0 ≤ f) (ht : 0 < tau)
    (hsmall : e+f ≤ tau/10000) (hb : tau*b ≤ e) : 10000*b ≤ 1 := by
  have hs := Rat.mul_le_mul_of_nonneg_left hsmall (by decide : (0 : Rat) ≤ 10000)
  have he : 10000*(tau/10000) = tau := by grind
  rw [he] at hs
  have hb' := Rat.mul_le_mul_of_nonneg_left hb (by decide : (0 : Rat) ≤ 10000)
  have hbound : tau*(10000*b) ≤ tau := by
    calc
      _ = 10000*(tau*b) := by grind
      _ ≤ 10000*e := hb'
      _ ≤ tau := by grind
  apply Rat.le_of_mul_le_mul_left (c := tau) ?_ ht
  simpa only [Rat.mul_one] using hbound

theorem countBits_avg {k : Nat} (hk : 0 < k) (P : Fin k → Bool) :
    countBits P = (k : Rat)*avg (fun x => ratBit (P x)) := by
  have hkQ : 0 < (k : Rat) := Rat.natCast_pos.mpr hk
  have hki := Rat.mul_inv_cancel (k : Rat) (by grind)
  unfold countBits avg
  grind

theorem raw_small_bounds {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (tau : Rat) (ht0 : 0 < tau) (ht : tau ≤ 1/100)
    (hsmall : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000) :
    1000000*(totalError (full B A) rl cl+(fixedCount B : Rat)) ≤ (m : Rat)*(n : Rat) ∧
    10000*((n : Rat)*countBits (fun r => !(goodRow (full B A) rl cl tau r))) ≤ (m : Rat)*(n : Rat) ∧
    10000*((m : Rat)*countBits (fun c => !(goodCol (full B A) rl cl tau c))) ≤ (m : Rat)*(n : Rat) := by
  have hp0 : 0 ≤ (m : Rat)*(n : Rat) := Rat.mul_nonneg Rat.natCast_nonneg Rat.natCast_nonneg
  have he := small_error_million _ _ tau ht hsmall
  have hf := fixedRatio_nonneg hm hn B
  have hr := small_bad_fraction _ _ tau _ hf ht0 hsmall
    (bad_rows_markov_scaled hm hn (full B A) rl cl tau)
  have hc := small_bad_fraction _ _ tau _ hf ht0 hsmall
    (bad_cols_markov_scaled hm hn (full B A) rl cl tau)
  have heP := Rat.mul_le_mul_of_nonneg_right he hp0
  have hrP := Rat.mul_le_mul_of_nonneg_right hr hp0
  have hcP := Rat.mul_le_mul_of_nonneg_right hc hp0
  constructor
  · calc
      _ = (1000000*(editRatio (full B A) (templateMatrix rl cl)+fixedRatio B))*
          ((m : Rat)*(n : Rat)) := by
        rw [totalError_ratio hm hn,← fixedRatio_area hm hn B]
        grind
      _ ≤ 1*((m : Rat)*(n : Rat)) := heP
      _ = _ := by grind
  · constructor
    · rw [countBits_avg hm]
      change 10000*((n : Rat)*((m : Rat)*badRowFraction (full B A) rl cl tau)) ≤ _
      calc
        _ = (10000*badRowFraction (full B A) rl cl tau)*((m : Rat)*(n : Rat)) := by grind
        _ ≤ 1*((m : Rat)*(n : Rat)) := hrP
        _ = _ := by grind
    · rw [countBits_avg hn]
      change 10000*((m : Rat)*((n : Rat)*badColFraction (full B A) rl cl tau)) ≤ _
      calc
        _ = (10000*badColFraction (full B A) rl cl tau)*((m : Rat)*(n : Rat)) := by grind
        _ ≤ 1*((m : Rat)*(n : Rat)) := hcP
        _ = _ := by grind

theorem reciprocal_class_lower {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht0 : 0 < tau) (ht : tau ≤ 1/100)
    (hsmall : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000)
    (i j : Fin 3) (hij : i ≠ j) :
    (m : Rat)*(n : Rat) ≤ 20*pairClassCount rl cl ps i j := by
  have hrec := admissible_good_pairs_reciprocal hm hn B A ps had rl cl rowMass colMass tau ht hsmall
  have hb := blockArea_error_bound B A rl cl i j hij
  have harea := blockArea_quarter (by omega) (by omega) rl cl i j (rowMass i) (colMass j)
  have hs := selected_block_le_class_and_exceptions B A ps had rl cl tau i j hij hrec
  have hexc := exceptional_selected_bound B A rl cl tau
  have hraw := raw_small_bounds (by omega) (by omega) B A rl cl tau ht0 ht hsmall
  have hf0 : 0 ≤ (fixedCount B : Rat) := Rat.natCast_nonneg
  have hp0 : 0 ≤ (m : Rat)*(n : Rat) := Rat.mul_nonneg Rat.natCast_nonneg Rat.natCast_nonneg
  have hcombined : (m : Rat)*(n : Rat) ≤ 16*pairClassCount rl cl ps i j +
      48*(totalError (full B A) rl cl+(fixedCount B : Rat)) +
      32*((n : Rat)*countBits (fun r => !(goodRow (full B A) rl cl tau r))) +
      32*((m : Rat)*countBits (fun c => !(goodCol (full B A) rl cl tau c))) := by grind
  grind

#print axioms blockArea_quarter
#print axioms blockArea_error_bound
#print axioms raw_small_bounds
#print axioms reciprocal_class_lower

end CleanHoles


==> anc/lean/extended-lean-companion/canonical-third/source/CleanHoleCounting.lean <==
import OriginalCounts
import CleanupLabels

/-! Full-template errors, finite flags, and constructive good-line sets. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented

universe u

def flag {α : Type u} [DecidableEq α] (x y : α) : Rat := if x = y then 1 else 0

theorem flag_nonneg {α : Type u} [DecidableEq α] (x y : α) : 0 ≤ flag x y := by
  unfold flag
  split <;> decide

theorem sum_flag_absent {α : Type u} [DecidableEq α] (xs : List α) (a : α)
    (ha : a ∉ xs) : sum xs (fun x => flag x a) = 0 := by
  rw [sum_congr xs _ (fun _ => 0) (by
    intro x hx
    have hn : x ≠ a := by intro he; exact ha (he ▸ hx)
    simp [flag, hn])]
  rw [sum_const]
  grind

theorem sum_flag_single {α : Type u} [DecidableEq α] (xs : List α) (a : α)
    (hn : xs.Nodup) (ha : a ∈ xs) : sum xs (fun x => flag x a) = 1 := by
  induction xs with
  | nil => cases ha
  | cons x xs ih =>
    obtain ⟨hx, hxs⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | ht
    · subst a
      change flag x x + sum xs (fun y => flag y x) = 1
      rw [sum_flag_absent xs x hx]
      simp [flag] <;> grind
    · have hne : x ≠ a := by intro he; exact hx (he.symm ▸ ht)
      change flag x a + sum xs (fun y => flag y a) = 1
      rw [ih hxs ht]
      simp [flag, hne] <;> grind

theorem fin_flag_sum {k : Nat} (a : Fin k) :
    sum (List.finRange k) (fun x => flag x a) = 1 :=
  sum_flag_single _ a (GridModel.finRange_nodup k) (GridModel.finRange_mem a)

def countBits {k : Nat} (P : Fin k → Bool) : Rat :=
  sum (List.finRange k) (fun x => ratBit (P x))

theorem countBits_nonneg {k : Nat} (P : Fin k → Bool) : 0 ≤ countBits P :=
  sum_nonneg _ _ (fun x _ => (ratBit_range (P x)).1)

theorem countBits_le_dim {k : Nat} (P : Fin k → Bool) : countBits P ≤ (k : Rat) := by
  have h := sum_le (List.finRange k) _ (fun _ => 1)
    (fun x _ => (ratBit_range (P x)).2)
  rw [sum_const, List.length_finRange, Rat.mul_one] at h
  exact h

theorem raw_class_mass {k : Nat} (hk : 0 < k) (label : Fin k → Fin 3) (i : Fin 3) :
    sum (List.finRange k) (fun x => classBit (label x) i) =
      (k : Rat)*classMass label i := by
  have hkq : 0 < (k : Rat) := Rat.natCast_pos.mpr hk
  have hki := Rat.mul_inv_cancel (k : Rat) (by grind)
  unfold classMass avg
  grind

def cellError {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (r : Fin m) (c : Fin n) : Rat :=
  editBit (O r c) (templateMatrix rl cl r c)

def rowError {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (r : Fin m) : Rat :=
  sum (List.finRange n) (cellError O rl cl r)

def colError {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (c : Fin n) : Rat :=
  sum (List.finRange m) (fun r => cellError O rl cl r c)

def totalError {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) : Rat :=
  sum (List.finRange m) (rowError O rl cl)

def goodRow {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (r : Fin m) : Bool :=
  decide (rowError O rl cl r ≤ tau*(n : Rat))

def goodCol {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (c : Fin n) : Bool :=
  decide (colError O rl cl c ≤ tau*(m : Rat))

def badRowFraction {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) : Rat :=
  avg (fun r => ratBit (!(goodRow O rl cl tau r)))

def badColFraction {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) : Rat :=
  avg (fun c => ratBit (!(goodCol O rl cl tau c)))

theorem rowError_nonneg {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (r : Fin m) : 0 ≤ rowError O rl cl r :=
  sum_nonneg _ _ (fun _ _ => editBit_nonneg _ _)

theorem colError_nonneg {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (c : Fin n) : 0 ≤ colError O rl cl c :=
  sum_nonneg _ _ (fun _ _ => editBit_nonneg _ _)

theorem totalError_columns {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) :
    totalError O rl cl = sum (List.finRange n) (colError O rl cl) :=
  sum_swap _ _ _

theorem totalError_ratio {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    totalError O rl cl = editRatio O (templateMatrix rl cl)*(m : Rat)*(n : Rat) := by
  have hmQ : 0 < (m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0 < (n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  unfold totalError rowError cellError editRatio avg
  rw [sum_mul_right]
  grind

theorem markov_point (x t : Rat) (hx : 0 ≤ x) :
    t*ratBit (!(decide (x ≤ t))) ≤ x := by
  by_cases h : x ≤ t
  · simp [h, ratBit]
    exact hx
  · simp [h, ratBit]
    grind

theorem bad_rows_markov_scaled {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) :
    tau*badRowFraction O rl cl tau ≤ editRatio O (templateMatrix rl cl) := by
  have hmQ : 0 < (m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0 < (n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have h := sum_le (List.finRange m) _ _ (fun r _ =>
    markov_point _ (tau*(n : Rat)) (rowError_nonneg O rl cl r))
  rw [sum_mul_left] at h
  have herr := totalError_ratio hm hn O rl cl
  have hb : (m : Rat)*badRowFraction O rl cl tau =
      sum (List.finRange m) (fun r => ratBit (!(goodRow O rl cl tau r))) := by
    unfold badRowFraction avg
    grind
  change (tau*(n : Rat))*sum (List.finRange m)
    (fun r => ratBit (!(goodRow O rl cl tau r))) ≤ totalError O rl cl at h
  rw [← hb, herr] at h
  apply Rat.le_of_mul_le_mul_right (c := (m : Rat)*(n : Rat)) ?_
    (Rat.mul_pos hmQ hnQ)
  calc
    _ = (tau*(n : Rat))*((m : Rat)*badRowFraction O rl cl tau) := by grind
    _ ≤ editRatio O (templateMatrix rl cl)*(m : Rat)*(n : Rat) := h
    _ = _ := by grind

theorem bad_cols_markov_scaled {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) :
    tau*badColFraction O rl cl tau ≤ editRatio O (templateMatrix rl cl) := by
  have hmQ : 0 < (m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0 < (n : Rat) := Rat.natCast_pos.mpr hn
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have h := sum_le (List.finRange n) _ _ (fun c _ =>
    markov_point _ (tau*(m : Rat)) (colError_nonneg O rl cl c))
  rw [sum_mul_left] at h
  have herr := totalError_ratio hm hn O rl cl
  have hb : (n : Rat)*badColFraction O rl cl tau =
      sum (List.finRange n) (fun c => ratBit (!(goodCol O rl cl tau c))) := by
    unfold badColFraction avg
    grind
  change (tau*(m : Rat))*sum (List.finRange n)
    (fun c => ratBit (!(goodCol O rl cl tau c))) ≤
      sum (List.finRange n) (colError O rl cl) at h
  rw [← hb, ← totalError_columns, herr] at h
  apply Rat.le_of_mul_le_mul_right (c := (m : Rat)*(n : Rat)) ?_
    (Rat.mul_pos hmQ hnQ)
  calc
    _ = (tau*(m : Rat))*((n : Rat)*badColFraction O rl cl tau) := by grind
    _ ≤ editRatio O (templateMatrix rl cl)*(m : Rat)*(n : Rat) := h
    _ = _ := by grind

theorem bad_line_fractions {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (tau : Rat) (ht : 0 < tau) :
    badRowFraction O rl cl tau ≤ editRatio O (templateMatrix rl cl)/tau ∧
    badColFraction O rl cl tau ≤ editRatio O (templateMatrix rl cl)/tau := by
  have hr := bad_rows_markov_scaled hm hn O rl cl tau
  have hc := bad_cols_markov_scaled hm hn O rl cl tau
  have hti := Rat.mul_inv_cancel tau (by grind)
  have he : tau*(editRatio O (templateMatrix rl cl)/tau) =
      editRatio O (templateMatrix rl cl) := by rw [Rat.div_def]; grind
  constructor
  · apply Rat.le_of_mul_le_mul_left (c := tau) ?_ ht
    rw [he]
    exact hr
  · apply Rat.le_of_mul_le_mul_left (c := tau) ?_ ht
    rw [he]
    exact hc

#print axioms fin_flag_sum
#print axioms totalError_ratio
#print axioms bad_line_fractions

end CleanHoles


==> anc/lean/extended-lean-companion/canonical-third/source/CleanHoleExact.lean <==
import CleanHoleClassLower

/-! Exact good-by-good diagonal holes, with fixed cells restored. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore

theorem other_two_classes : ∀ h : Fin 3, ∃ i j : Fin 3, i ≠ j ∧ i ≠ h ∧ j ≠ h := by decide

def missingOff {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (r : Fin m) (c : Fin n) : Bool :=
  decide (rl r ≠ cl c) && !(O r c)

theorem missingOff_le_error {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (r : Fin m) (c : Fin n) :
    ratBit (missingOff O rl cl r c) ≤ cellError O rl cl r c := by
  by_cases ht : rl r = cl c <;> cases ho : O r c <;>
    simp [missingOff,cellError,templateMatrix,editBit,ratBit,ht,ho] <;> grind

theorem four_missing_bits (a b c d : Bool)
    (h : ¬ (a = true ∧ b = true ∧ c = true ∧ d = true)) :
    1 ≤ ratBit (!a)+ratBit (!b)+ratBit (!c)+ratBit (!d) := by
  cases a <;> cases b <;> cases c <;> cases d <;> simp [ratBit] at h ⊢ <;> grind

theorem pairClass_iff {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (i j : Fin 3) (p : Pair m n) :
    inPairClass rl cl i j p = true ↔
      ((rl p.1.1 = i ∧ cl p.1.2 = j) ∧ (rl p.2.1 = j ∧ cl p.2.2 = i)) ∨
      ((rl p.1.1 = j ∧ cl p.1.2 = i) ∧ (rl p.2.1 = i ∧ cl p.2.2 = j)) := by
  simp [inPairClass,inBlock]

theorem diagonal_witness_pair_charge {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (x : Fin m) (y : Fin n)
    (hdiag : rl x = cl y) (hxy : O x y = true) (i j : Fin 3)
    (hi : i ≠ rl x) (hj : j ≠ rl x) (p : Pair m n)
    (hc3 : OriginalC3 (fun r c => O r c = true) p.1 p.2) :
    ratBit (inPairClass rl cl i j p) ≤
      (ratBit (missingOff O rl cl x p.1.2)+ratBit (missingOff O rl cl p.1.1 y)) +
      (ratBit (missingOff O rl cl x p.2.2)+ratBit (missingOff O rl cl p.2.1 y)) := by
  by_cases hclass : inPairClass rl cl i j p = true
  · have hc := (pairClass_iff rl cl i j p).mp hclass
    have ht1 : rl x ≠ cl p.1.2 := by rcases hc with h | h <;> grind
    have ht2 : rl x ≠ cl p.2.2 := by rcases hc with h | h <;> grind
    have ht3 : rl p.1.1 ≠ cl y := by rcases hc with h | h <;> grind
    have ht4 : rl p.2.1 ≠ cl y := by rcases hc with h | h <;> grind
    have hx1 : x ≠ p.1.1 := by intro he; apply ht3; rw [← he]; exact hdiag
    have hx2 : x ≠ p.2.1 := by intro he; apply ht4; rw [← he]; exact hdiag
    have hy1 : y ≠ p.1.2 := by intro he; apply ht1; rw [← he]; exact hdiag
    have hy2 : y ≠ p.2.2 := by intro he; apply ht2; rw [← he]; exact hdiag
    have hn : ¬ (O x p.1.2 = true ∧ O x p.2.2 = true ∧
        O p.1.1 y = true ∧ O p.2.1 y = true) := by
      intro h
      exact hc3 x y hx1 hx2 hy1 hy2 ⟨hxy,h.1,h.2.1,h.2.2.1,h.2.2.2⟩
    have hb := four_missing_bits _ _ _ _ hn
    have hbit : ratBit (inPairClass rl cl i j p) = 1 := by simp [ratBit,hclass]
    rw [hbit]
    simp only [missingOff]
    grind
  · have hbit : ratBit (inPairClass rl cl i j p) = 0 := by simp [ratBit,hclass]
    rw [hbit]
    exact Rat.add_nonneg
      (Rat.add_nonneg (ratBit_range _).1 (ratBit_range _).1)
      (Rat.add_nonneg (ratBit_range _).1 (ratBit_range _).1)

theorem selected_weight_le_grid {m n : Nat} (A : Matrix m n)
    (f : Cell (Fin m) (Fin n) → Rat) (hf : ∀ p, 0 ≤ f p) :
    sum (cells (List.finRange m) (List.finRange n) A) f ≤
      sum (grid (List.finRange m) (List.finRange n)) f := by
  rw [occupied_as_ambient]
  apply sum_le
  intro p _
  have h := Rat.mul_le_mul_of_nonneg_right (ratBit_range (A p.1 p.2)).2 (hf p)
  simpa only [Rat.one_mul] using h

/-- The literal simple-cell cover bounds all excluded pairs by the row and
    column error counts, without multiplying a missing adjacency by two. -/
theorem endpoint_missing_bound {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (x : Fin m) (y : Fin n) :
    endpointSum ps (fun p => ratBit (missingOff (full B A) rl cl x p.2)+
      ratBit (missingOff (full B A) rl cl p.1 y)) ≤
      (m : Rat)*rowError (full B A) rl cl x+(n : Rat)*colError (full B A) rl cl y := by
  rw [endpoint_sum_cover B A ps had]
  rw [sum_add]
  have hgrid := selected_weight_le_grid A
    (fun p => ratBit (missingOff (full B A) rl cl x p.2)+ratBit (missingOff (full B A) rl cl p.1 y))
    (fun _ => Rat.add_nonneg (ratBit_range _).1 (ratBit_range _).1)
  simp only [sum_add] at hgrid
  rw [
    grid_col_sum (m := m) (fun c => ratBit (missingOff (full B A) rl cl x c)),
    grid_row_sum (n := n) (fun r => ratBit (missingOff (full B A) rl cl r y))] at hgrid
  have hr := sum_le (List.finRange n) _ _ (fun c _ => missingOff_le_error (full B A) rl cl x c)
  have hc := sum_le (List.finRange m) _ _ (fun r _ => missingOff_le_error (full B A) rl cl r y)
  have hr' := Rat.mul_le_mul_of_nonneg_left hr (Rat.natCast_nonneg (a := m))
  have hc' := Rat.mul_le_mul_of_nonneg_left hc (Rat.natCast_nonneg (a := n))
  change _ ≤ (m : Rat)*rowError (full B A) rl cl x at hr'
  change _ ≤ (n : Rat)*colError (full B A) rl cl y at hc'
  grind

theorem occupied_diagonal_class_upper {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (x : Fin m) (y : Fin n) (hdiag : rl x = cl y) (hxy : full B A x y = true)
    (i j : Fin 3) (hi : i ≠ rl x) (hj : j ≠ rl x) :
    pairClassCount rl cl ps i j ≤
      (m : Rat)*rowError (full B A) rl cl x+(n : Rat)*colError (full B A) rl cl y := by
  have h := sum_le ps _ _ (fun p hp => diagonal_witness_pair_charge
    (full B A) rl cl x y hdiag hxy i j hi hj p (had.c3 p hp))
  have hb := endpoint_missing_bound B A ps had rl cl x y
  change pairClassCount rl cl ps i j ≤ endpointSum ps
    (fun p => ratBit (missingOff (full B A) rl cl x p.2)+ratBit (missingOff (full B A) rl cl p.1 y)) at h
  exact Rat.le_trans h hb

theorem admissible_clean_diagonal_holes {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht0 : 0 < tau) (ht : tau ≤ 1/100)
    (hsmall : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000) :
    ∀ x y, goodRow (full B A) rl cl tau x = true →
      goodCol (full B A) rl cl tau y = true → rl x = cl y → full B A x y = false := by
  intro x y hgx hgy hdiag
  apply Bool.eq_false_iff.mpr
  intro hxy
  obtain ⟨i,j,hij,hi,hj⟩ := other_two_classes (rl x)
  have hlower := reciprocal_class_lower hm hn B A ps had rl cl rowMass colMass tau ht0 ht hsmall i j hij
  have hupper := occupied_diagonal_class_upper B A ps had rl cl x y hdiag hxy i j hi hj
  have hr := small_good_error n _ tau ht (of_decide_eq_true hgx)
  have hc := small_good_error m _ tau ht (of_decide_eq_true hgy)
  have hr' := Rat.mul_le_mul_of_nonneg_left hr (Rat.natCast_nonneg (a := m))
  have hc' := Rat.mul_le_mul_of_nonneg_left hc (Rat.natCast_nonneg (a := n))
  have hq : 100*pairClassCount rl cl ps i j ≤ 2*((m : Rat)*(n : Rat)) := by
    have hu := Rat.mul_le_mul_of_nonneg_left hupper (by decide : (0 : Rat) ≤ 100)
    calc
      _ ≤ 100*((m : Rat)*rowError (full B A) rl cl x+(n : Rat)*colError (full B A) rl cl y) := hu
      _ = (m : Rat)*(100*rowError (full B A) rl cl x)+
          (n : Rat)*(100*colError (full B A) rl cl y) := by grind
      _ ≤ (m : Rat)*(n : Rat)+(n : Rat)*(m : Rat) := by grind
      _ = _ := by grind
  have hp : 0 < (m : Rat)*(n : Rat) := Rat.mul_pos
    (Rat.natCast_pos.mpr (by omega)) (Rat.natCast_pos.mpr (by omega))
  grind

#print axioms diagonal_witness_pair_charge
#print axioms endpoint_missing_bound
#print axioms occupied_diagonal_class_upper
#print axioms admissible_clean_diagonal_holes

end CleanHoles


==> anc/lean/extended-lean-companion/canonical-third/source/CleanHoleGeometry.lean <==
import CleanHoleCounting

/-! Exact three-class complements and full-occupancy witness rectangles. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore

def Reciprocal {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (p : Pair m n) : Prop := rl p.1.1 = cl p.2.2 ∧ rl p.2.1 = cl p.1.2

theorem three_class_complement_choice :
    ∀ i j k l : Fin 3, i ≠ j → k ≠ l → ¬ (i = l ∧ k = j) →
      ∃ X Y : Fin 3, X ≠ j ∧ X ≠ l ∧ Y ≠ i ∧ Y ≠ k ∧ X ≠ Y := by decide

def witnessRows {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (p : Pair m n) (X : Fin 3) (r : Fin m) : Bool :=
  decide (rl r = X ∧ r ≠ p.1.1 ∧ r ≠ p.2.1 ∧
    O r p.1.2 = true ∧ O r p.2.2 = true)

def witnessCols {m n : Nat} (O : Matrix m n) (cl : Fin n → Fin 3)
    (p : Pair m n) (Y : Fin 3) (c : Fin n) : Bool :=
  decide (cl c = Y ∧ c ≠ p.1.2 ∧ c ≠ p.2.2 ∧
    O p.1.1 c = true ∧ O p.2.1 c = true)

theorem witness_row_union_bound {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (X : Fin 3)
    (hX1 : X ≠ cl p.1.2) (hX2 : X ≠ cl p.2.2) (r : Fin m) :
    classBit (rl r) X ≤ ratBit (witnessRows O rl p X r) +
      cellError O rl cl r p.1.2 + cellError O rl cl r p.2.2 +
      flag r p.1.1 + flag r p.2.1 := by
  have hw := (ratBit_range (witnessRows O rl p X r)).1
  have he1 : 0 ≤ cellError O rl cl r p.1.2 := editBit_nonneg _ _
  have he2 : 0 ≤ cellError O rl cl r p.2.2 := editBit_nonneg _ _
  have hf1 := flag_nonneg r p.1.1
  have hf2 := flag_nonneg r p.2.1
  by_cases hx : rl r = X
  · have ht1 : templateMatrix rl cl r p.1.2 = true := by simp [templateMatrix, hx, hX1]
    have ht2 : templateMatrix rl cl r p.2.2 = true := by simp [templateMatrix, hx, hX2]
    by_cases hr1 : r = p.1.1
    · have hflag : flag r p.1.1 = 1 := by simp [flag, hr1]
      simp only [classBit, hx, ↓reduceIte]
      rw [hflag]
      grind
    · by_cases hr2 : r = p.2.1
      · have hflag : flag r p.2.1 = 1 := by simp [flag, hr2]
        simp only [classBit, hx, ↓reduceIte]
        rw [hflag]
        grind
      · cases ha : O r p.1.2 <;> cases hb : O r p.2.2 <;>
          simp [witnessRows, classBit, hx, hr1, hr2, cellError, ht1, ht2,
            ha, hb, editBit, ratBit, flag] <;> grind
  · simp only [classBit, hx, ↓reduceIte]
    grind

theorem witness_col_union_bound {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (Y : Fin 3)
    (hY1 : Y ≠ rl p.1.1) (hY2 : Y ≠ rl p.2.1) (c : Fin n) :
    classBit (cl c) Y ≤ ratBit (witnessCols O cl p Y c) +
      cellError O rl cl p.1.1 c + cellError O rl cl p.2.1 c +
      flag c p.1.2 + flag c p.2.2 := by
  have hw := (ratBit_range (witnessCols O cl p Y c)).1
  have he1 : 0 ≤ cellError O rl cl p.1.1 c := editBit_nonneg _ _
  have he2 : 0 ≤ cellError O rl cl p.2.1 c := editBit_nonneg _ _
  have hf1 := flag_nonneg c p.1.2
  have hf2 := flag_nonneg c p.2.2
  by_cases hx : cl c = Y
  · have ht1 : templateMatrix rl cl p.1.1 c = true := by
      simp [templateMatrix, hx, Ne.symm hY1]
    have ht2 : templateMatrix rl cl p.2.1 c = true := by
      simp [templateMatrix, hx, Ne.symm hY2]
    by_cases hc1 : c = p.1.2
    · have hflag : flag c p.1.2 = 1 := by simp [flag, hc1]
      simp only [classBit, hx, ↓reduceIte]
      rw [hflag]
      grind
    · by_cases hc2 : c = p.2.2
      · have hflag : flag c p.2.2 = 1 := by simp [flag, hc2]
        simp only [classBit, hx, ↓reduceIte]
        rw [hflag]
        grind
      · cases ha : O p.1.1 c <;> cases hb : O p.2.1 c <;>
          simp [witnessCols, classBit, hx, hc1, hc2, cellError, ht1, ht2,
            ha, hb, editBit, ratBit, flag] <;> grind
  · simp only [classBit, hx, ↓reduceIte]
    grind

theorem witness_rows_raw_bound {m n : Nat} (hm : 0 < m) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (X : Fin 3)
    (hX1 : X ≠ cl p.1.2) (hX2 : X ≠ cl p.2.2)
    (hmass : 1/4 ≤ classMass rl X) :
    (m : Rat) ≤ 4*countBits (witnessRows O rl p X) +
      4*colError O rl cl p.1.2 + 4*colError O rl cl p.2.2 + 8 := by
  have h := sum_le (List.finRange m) _ _
    (fun r _ => witness_row_union_bound O rl cl p X hX1 hX2 r)
  simp only [sum_add, fin_flag_sum] at h
  rw [raw_class_mass hm] at h
  change (m : Rat)*classMass rl X ≤ countBits (witnessRows O rl p X)+
    colError O rl cl p.1.2+colError O rl cl p.2.2+1+1 at h
  have hscale := Rat.mul_le_mul_of_nonneg_left hmass (Rat.natCast_nonneg (a := m))
  have hquarter : (m : Rat) ≤ 4*((m : Rat)*classMass rl X) := by
    calc
      _ = 4*((m : Rat)*(1/4)) := by grind
      _ ≤ _ := Rat.mul_le_mul_of_nonneg_left hscale (by decide)
  grind

theorem witness_cols_raw_bound {m n : Nat} (hn : 0 < n) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (Y : Fin 3)
    (hY1 : Y ≠ rl p.1.1) (hY2 : Y ≠ rl p.2.1)
    (hmass : 1/4 ≤ classMass cl Y) :
    (n : Rat) ≤ 4*countBits (witnessCols O cl p Y) +
      4*rowError O rl cl p.1.1 + 4*rowError O rl cl p.2.1 + 8 := by
  have h := sum_le (List.finRange n) _ _
    (fun c _ => witness_col_union_bound O rl cl p Y hY1 hY2 c)
  simp only [sum_add, fin_flag_sum] at h
  rw [raw_class_mass hn] at h
  change (n : Rat)*classMass cl Y ≤ countBits (witnessCols O cl p Y)+
    rowError O rl cl p.1.1+rowError O rl cl p.2.1+1+1 at h
  have hscale := Rat.mul_le_mul_of_nonneg_left hmass (Rat.natCast_nonneg (a := n))
  have hquarter : (n : Rat) ≤ 4*((n : Rat)*classMass cl Y) := by
    calc
      _ = 4*((n : Rat)*(1/4)) := by grind
      _ ≤ _ := Rat.mul_le_mul_of_nonneg_left hscale (by decide)
  grind

theorem small_good_error (d : Nat) (x tau : Rat) (ht : tau ≤ 1/100)
    (hg : x ≤ tau*(d : Rat)) : 100*x ≤ (d : Rat) := by
  have ht' : 100*tau ≤ 1 := by grind
  have h1 := Rat.mul_le_mul_of_nonneg_left hg (by decide : (0 : Rat) ≤ 100)
  have h2 := Rat.mul_le_mul_of_nonneg_right ht' (Rat.natCast_nonneg (a := d))
  calc
    _ ≤ 100*(tau*(d : Rat)) := h1
    _ = (100*tau)*(d : Rat) := by grind
    _ ≤ 1*(d : Rat) := h2
    _ = _ := by grind

theorem witness_rows_large {m n : Nat} (hm : 100 ≤ m) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (X : Fin 3)
    (hX1 : X ≠ cl p.1.2) (hX2 : X ≠ cl p.2.2) (hmass : 1/4 ≤ classMass rl X)
    (tau : Rat) (ht : tau ≤ 1/100)
    (hg1 : goodCol O rl cl tau p.1.2 = true) (hg2 : goodCol O rl cl tau p.2.2 = true) :
    (m : Rat) ≤ 5*countBits (witnessRows O rl p X) := by
  have hmQ : (100 : Rat) ≤ (m : Rat) := Rat.natCast_le_natCast.mpr hm
  have hraw := witness_rows_raw_bound (by omega) O rl cl p X hX1 hX2 hmass
  have he1 := small_good_error m _ tau ht (of_decide_eq_true hg1)
  have he2 := small_good_error m _ tau ht (of_decide_eq_true hg2)
  grind

theorem witness_cols_large {m n : Nat} (hn : 100 ≤ n) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (Y : Fin 3)
    (hY1 : Y ≠ rl p.1.1) (hY2 : Y ≠ rl p.2.1) (hmass : 1/4 ≤ classMass cl Y)
    (tau : Rat) (ht : tau ≤ 1/100)
    (hg1 : goodRow O rl cl tau p.1.1 = true) (hg2 : goodRow O rl cl tau p.2.1 = true) :
    (n : Rat) ≤ 5*countBits (witnessCols O cl p Y) := by
  have hnQ : (100 : Rat) ≤ (n : Rat) := Rat.natCast_le_natCast.mpr hn
  have hraw := witness_cols_raw_bound (by omega) O rl cl p Y hY1 hY2 hmass
  have he1 := small_good_error n _ tau ht (of_decide_eq_true hg1)
  have he2 := small_good_error n _ tau ht (of_decide_eq_true hg2)
  grind

theorem c3_forces_witness_rectangle_empty {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (X Y : Fin 3)
    (hc3 : OriginalC3 (fun r c => O r c = true) p.1 p.2)
    (r : Fin m) (c : Fin n)
    (hr : witnessRows O rl p X r = true) (hc : witnessCols O cl p Y c = true) :
    O r c = false := by
  have hr' := of_decide_eq_true hr
  have hc' := of_decide_eq_true hc
  have hnot : O r c ≠ true := by
    intro ho
    exact hc3 r c hr'.2.1 hr'.2.2.1 hc'.2.1 hc'.2.2.1
      ⟨ho, hr'.2.2.2.1, hr'.2.2.2.2, hc'.2.2.2.1, hc'.2.2.2.2⟩
  exact Bool.eq_false_iff.mpr hnot

theorem empty_rectangle_cost {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (X Y : Fin 3)
    (hXY : X ≠ Y) (hc3 : OriginalC3 (fun r c => O r c = true) p.1 p.2) :
    countBits (witnessRows O rl p X)*countBits (witnessCols O cl p Y) ≤ totalError O rl cl := by
  have hp : ∀ r : Fin m, ∀ c : Fin n,
      ratBit (witnessRows O rl p X r)*ratBit (witnessCols O cl p Y c) ≤ cellError O rl cl r c := by
    intro r c
    by_cases hr : witnessRows O rl p X r = true
    · by_cases hc : witnessCols O cl p Y c = true
      · have hzero := c3_forces_witness_rectangle_empty O rl cl p X Y hc3 r c hr hc
        have hr' := of_decide_eq_true hr
        have hc' := of_decide_eq_true hc
        have htype : rl r ≠ cl c := by rw [hr'.1, hc'.1]; exact hXY
        simp [hr, hc, ratBit, cellError, hzero, templateMatrix, htype, editBit] <;> grind
      · have hc0 := Bool.eq_false_iff.mpr hc
        simp only [ratBit, hc0, Bool.false_eq_true, ↓reduceIte, Rat.mul_zero]
        exact editBit_nonneg _ _
    · have hr0 := Bool.eq_false_iff.mpr hr
      simp only [ratBit, hr0, Bool.false_eq_true, ↓reduceIte, Rat.zero_mul]
      exact editBit_nonneg _ _
  have h := sum_le (List.finRange m) _ _ (fun r _ =>
    sum_le (List.finRange n) _ _ (fun c _ => hp r c))
  have hs : sum (List.finRange m) (fun r => sum (List.finRange n)
      (fun c => ratBit (witnessRows O rl p X r)*ratBit (witnessCols O cl p Y c))) =
      countBits (witnessRows O rl p X)*countBits (witnessCols O cl p Y) := by
    rw [sum_congr _ _ _ (fun r _ => sum_mul_left _ _ _), sum_mul_right]
    rfl
  rw [hs] at h
  exact h

#print axioms three_class_complement_choice
#print axioms witness_rows_large
#print axioms witness_cols_large
#print axioms c3_forces_witness_rectangle_empty
#print axioms empty_rectangle_cost

end CleanHoles


==> anc/lean/extended-lean-companion/canonical-third/source/CleanHolePairCounting.lean <==
import CleanHoleReciprocity

/-! Literal pairing-cover sums and charges for exceptional selected cells. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore

theorem sum_perm {α : Type} (f : α → Rat) {xs ys : List α} (h : xs.Perm ys) :
    sum xs f = sum ys f := by
  induction h with
  | nil => rfl
  | cons x h ih => change f x + sum _ f = f x + sum _ f; rw [ih]
  | swap x y xs => simp only [sum]; grind
  | trans h1 h2 ih1 ih2 => exact ih1.trans ih2

def endpointSum {α : Type} (ps : List (α × α)) (f : α → Rat) : Rat :=
  sum ps (fun p => f p.1 + f p.2)

theorem flatten_sum {α : Type} (ps : List (α × α)) (f : α → Rat) :
    sum (PairedPivotCounting.flattenPairs ps) f = endpointSum ps f := by
  induction ps with
  | nil => rfl
  | cons p ps ih =>
    change f p.1 + (f p.2 + sum _ f) = (f p.1+f p.2)+endpointSum ps f
    rw [ih]
    grind

theorem endpoint_sum_cover {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (f : Cell (Fin m) (Fin n) → Rat) :
    endpointSum ps f = sum (cells (List.finRange m) (List.finRange n) A) f := by
  rw [← flatten_sum]
  exact (sum_perm f had.cover).symm

theorem grid_row_sum {m n : Nat} (f : Fin m → Rat) :
    sum (grid (List.finRange m) (List.finRange n)) (fun p => f p.1) =
      (n : Rat)*sum (List.finRange m) f := by
  rw [grid_sum, sum_congr _ _ _ (fun r _ => sum_const _ (f r)), sum_mul_left]
  rw [List.length_finRange]

theorem grid_col_sum {m n : Nat} (f : Fin n → Rat) :
    sum (grid (List.finRange m) (List.finRange n)) (fun p => f p.2) =
      (m : Rat)*sum (List.finRange n) f := by
  rw [grid_sum]
  change sum (List.finRange m) (fun _ => sum (List.finRange n) f) = _
  rw [sum_const, List.length_finRange]

theorem grid_error_sum {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    sum (grid (List.finRange m) (List.finRange n))
      (fun p => cellError O rl cl p.1 p.2) = totalError O rl cl := by
  rw [grid_sum]
  rfl

def inBlock {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (i j : Fin 3) (p : Cell (Fin m) (Fin n)) : Bool :=
  decide (rl p.1 = i ∧ cl p.2 = j)

def inPairClass {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (i j : Fin 3) (p : Pair m n) : Bool :=
  (inBlock rl cl i j p.1 && inBlock rl cl j i p.2) ||
  (inBlock rl cl j i p.1 && inBlock rl cl i j p.2)

def pairClassCount {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (ps : List (Pair m n)) (i j : Fin 3) : Rat :=
  sum ps (fun p => ratBit (inPairClass rl cl i j p))

def blockArea {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (i j : Fin 3) : Rat :=
  sum (grid (List.finRange m) (List.finRange n)) (fun p => ratBit (inBlock rl cl i j p))

def selectedBlock {m n : Nat} (A : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (i j : Fin 3) : Rat :=
  sum (cells (List.finRange m) (List.finRange n) A) (fun p => ratBit (inBlock rl cl i j p))

def exceptionalCell {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (p : Cell (Fin m) (Fin n)) : Bool :=
  !(decide (goodRow O rl cl tau p.1 = true ∧ goodCol O rl cl tau p.2 = true ∧
    rl p.1 ≠ cl p.2))

def exceptionalSelectedCount {m n : Nat} (A O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) : Rat :=
  sum (cells (List.finRange m) (List.finRange n) A) (fun p => ratBit (exceptionalCell O rl cl tau p))

theorem exceptional_false_iff {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (p : Cell (Fin m) (Fin n)) :
    exceptionalCell O rl cl tau p = false ↔
      goodRow O rl cl tau p.1 = true ∧ goodCol O rl cl tau p.2 = true ∧ rl p.1 ≠ cl p.2 := by
  simp [exceptionalCell]

theorem reciprocal_block_charge {m n : Nat} (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (i j : Fin 3) (hij : i ≠ j) (p : Pair m n)
    (hrec : Reciprocal rl cl p) :
    ratBit (inBlock rl cl i j p.1)+ratBit (inBlock rl cl i j p.2) =
      ratBit (inPairClass rl cl i j p) := by
  have hcross1 : inBlock rl cl j i p.2 = inBlock rl cl i j p.1 := by
    simp only [inBlock]
    congr 1
    apply propext
    constructor <;> intro h <;> constructor <;> grind [Reciprocal]
  have hcross2 : inBlock rl cl j i p.1 = inBlock rl cl i j p.2 := by
    simp only [inBlock]
    congr 1
    apply propext
    constructor <;> intro h <;> constructor <;> grind [Reciprocal]
  have hnot : ¬ (inBlock rl cl i j p.1 = true ∧ inBlock rl cl i j p.2 = true) := by
    intro h
    have h1 := of_decide_eq_true h.1
    have h2 := of_decide_eq_true h.2
    obtain ⟨hr1,hr2⟩ := hrec
    grind
  unfold inPairClass
  rw [hcross1,hcross2]
  cases h1 : inBlock rl cl i j p.1 <;> cases h2 : inBlock rl cl i j p.2 <;>
    simp [h1,h2,ratBit] at hnot ⊢ <;> grind

theorem block_pair_charge {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (i j : Fin 3) (hij : i ≠ j) (p : Pair m n)
    (hrec : GoodEndpointLines O rl cl tau p → OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) :
    ratBit (inBlock rl cl i j p.1)+ratBit (inBlock rl cl i j p.2) ≤
      ratBit (inPairClass rl cl i j p)+2*ratBit (exceptionalCell O rl cl tau p.1)+
      2*ratBit (exceptionalCell O rl cl tau p.2) := by
  have hb1 := ratBit_range (inBlock rl cl i j p.1)
  have hb2 := ratBit_range (inBlock rl cl i j p.2)
  have hq := (ratBit_range (inPairClass rl cl i j p)).1
  have he1 := (ratBit_range (exceptionalCell O rl cl tau p.1)).1
  have he2 := (ratBit_range (exceptionalCell O rl cl tau p.2)).1
  by_cases h1 : exceptionalCell O rl cl tau p.1 = true
  · simp only [ratBit, h1, ↓reduceIte] at *
    grind
  · by_cases h2 : exceptionalCell O rl cl tau p.2 = true
    · simp only [ratBit, h2, ↓reduceIte] at *
      grind
    · have h1f := Bool.eq_false_iff.mpr h1
      have h2f := Bool.eq_false_iff.mpr h2
      have hg1 := (exceptional_false_iff O rl cl tau p.1).mp h1f
      have hg2 := (exceptional_false_iff O rl cl tau p.2).mp h2f
      have hr := hrec ⟨hg1.1,hg2.1,hg1.2.1,hg2.2.1⟩ ⟨hg1.2.2,hg2.2.2⟩
      rw [reciprocal_block_charge rl cl i j hij p hr]
      simp [h1f,h2f,ratBit] <;> grind

theorem selected_block_le_class_and_exceptions {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (had : Admissible B A ps) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (i j : Fin 3) (hij : i ≠ j)
    (hrec : ∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) :
    selectedBlock A rl cl i j ≤ pairClassCount rl cl ps i j +
      2*exceptionalSelectedCount A (full B A) rl cl tau := by
  have h := sum_le ps _ _ (fun p hp => block_pair_charge (full B A) rl cl tau i j hij p (hrec p hp))
  have hblocks := endpoint_sum_cover B A ps had (fun p => ratBit (inBlock rl cl i j p))
  have hexceptions := endpoint_sum_cover B A ps had
    (fun p => ratBit (exceptionalCell (full B A) rl cl tau p))
  unfold endpointSum at hblocks hexceptions
  simp only [sum_add,sum_mul_left] at h hblocks hexceptions
  change _ = selectedBlock A rl cl i j at hblocks
  change _ = exceptionalSelectedCount A (full B A) rl cl tau at hexceptions
  change _ ≤ pairClassCount rl cl ps i j + _ + _ at h
  grind

theorem exceptional_cell_charge {m n : Nat} (B A : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (r : Fin m) (c : Fin n) :
    indicator A r c * ratBit (exceptionalCell (full B A) rl cl tau (r,c)) ≤
      ratBit (!(goodRow (full B A) rl cl tau r)) +
      ratBit (!(goodCol (full B A) rl cl tau c)) + cellError (full B A) rl cl r c := by
  have herr : 0 ≤ cellError (full B A) rl cl r c := editBit_nonneg _ _
  have hexc := ratBit_range (exceptionalCell (full B A) rl cl tau (r,c))
  cases ha : A r c
  · have hi : indicator A r c = 0 := by simp [indicator,ha,ratBit]
    rw [hi,Rat.zero_mul]
    have hr := (ratBit_range (!(goodRow (full B A) rl cl tau r))).1
    have hc := (ratBit_range (!(goodCol (full B A) rl cl tau c))).1
    exact Rat.add_nonneg (Rat.add_nonneg hr hc) herr
  · have ho := selected_preserved B A r c ha
    by_cases ht : rl r = cl c
    · have hi : indicator A r c = 1 := by simp [indicator,ha,ratBit]
      have he : cellError (full B A) rl cl r c = 1 := by
        simp [cellError,ho,templateMatrix,ht,editBit,ratBit]
      rw [hi,Rat.one_mul,he]
      have hr := (ratBit_range (!(goodRow (full B A) rl cl tau r))).1
      have hc := (ratBit_range (!(goodCol (full B A) rl cl tau c))).1
      grind
    · cases hr : goodRow (full B A) rl cl tau r <;>
        cases hc : goodCol (full B A) rl cl tau c <;>
        simp [indicator,ha,ratBit,exceptionalCell,ht,hr,hc] <;> grind

theorem exceptional_selected_bound {m n : Nat} (B A : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) :
    exceptionalSelectedCount A (full B A) rl cl tau ≤
      (n : Rat)*countBits (fun r => !(goodRow (full B A) rl cl tau r)) +
      (m : Rat)*countBits (fun c => !(goodCol (full B A) rl cl tau c)) +
      totalError (full B A) rl cl := by
  have h := sum_le (grid (List.finRange m) (List.finRange n)) _ _
    (fun p _ => exceptional_cell_charge B A rl cl tau p.1 p.2)
  rw [sum_add,sum_add,
    grid_row_sum (n := n) (fun r => ratBit (!(goodRow (full B A) rl cl tau r))),
    grid_col_sum (m := m) (fun c => ratBit (!(goodCol (full B A) rl cl tau c))),
    grid_error_sum] at h
  rw [← occupied_as_ambient] at h
  exact h

#print axioms endpoint_sum_cover
#print axioms reciprocal_block_charge
#print axioms selected_block_le_class_and_exceptions
#print axioms exceptional_selected_bound

end CleanHoles


==> anc/lean/extended-lean-companion/canonical-third/source/CleanHoleReciprocity.lean <==
import CleanHoleGeometry

/-! Nonreciprocal good pairs force a macroscopic full-template error. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore

def GoodEndpointLines {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (p : Pair m n) : Prop :=
  goodRow O rl cl tau p.1.1 = true ∧ goodRow O rl cl tau p.2.1 = true ∧
  goodCol O rl cl tau p.1.2 = true ∧ goodCol O rl cl tau p.2.2 = true

def OffdiagonalEndpoints {m n : Nat} (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (p : Pair m n) : Prop :=
  rl p.1.1 ≠ cl p.1.2 ∧ rl p.2.1 ≠ cl p.2.2

theorem nonreciprocal_c3_error_lower {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht : tau ≤ 1/100) (p : Pair m n)
    (hgood : GoodEndpointLines O rl cl tau p) (hoff : OffdiagonalEndpoints rl cl p)
    (hc3 : OriginalC3 (fun r c => O r c = true) p.1 p.2) (hnr : ¬ Reciprocal rl cl p) :
    1 ≤ 25*editRatio O (templateMatrix rl cl) := by
  obtain ⟨X,Y,hX1,hX2,hY1,hY2,hXY⟩ := three_class_complement_choice
    (rl p.1.1) (cl p.1.2) (rl p.2.1) (cl p.2.2) hoff.1 hoff.2 hnr
  have hr := witness_rows_large hm O rl cl p X hX1 hX2 (rowMass X) tau ht hgood.2.2.1 hgood.2.2.2
  have hc := witness_cols_large hn O rl cl p Y hY1 hY2 (colMass Y) tau ht hgood.1 hgood.2.1
  have herr := empty_rectangle_cost O rl cl p X Y hXY hc3
  have hr0 := countBits_nonneg (witnessRows O rl p X)
  have hr5 : 0 ≤ 5*countBits (witnessRows O rl p X) := by grind
  have h1 := Rat.mul_le_mul_of_nonneg_right hr (Rat.natCast_nonneg (a := n))
  have h2 := Rat.mul_le_mul_of_nonneg_left hc hr5
  have h3 := Rat.mul_le_mul_of_nonneg_left herr (by decide : (0 : Rat) ≤ 25)
  have hprod : (m : Rat)*(n : Rat) ≤ 25*totalError O rl cl := by
    calc
      _ ≤ (5*countBits (witnessRows O rl p X))*(n : Rat) := h1
      _ ≤ (5*countBits (witnessRows O rl p X))*(5*countBits (witnessCols O cl p Y)) := h2
      _ = 25*(countBits (witnessRows O rl p X)*countBits (witnessCols O cl p Y)) := by grind
      _ ≤ _ := h3
  have hmQ : 0 < (m : Rat) := Rat.natCast_pos.mpr (by omega)
  have hnQ : 0 < (n : Rat) := Rat.natCast_pos.mpr (by omega)
  rw [totalError_ratio (by omega) (by omega)] at hprod
  apply Rat.le_of_mul_le_mul_right (c := (m : Rat)*(n : Rat)) ?_ (Rat.mul_pos hmQ hnQ)
  calc
    _ = (m : Rat)*(n : Rat) := by grind
    _ ≤ 25*(editRatio O (templateMatrix rl cl)*(m : Rat)*(n : Rat)) := hprod
    _ = _ := by grind

theorem good_c3_pair_reciprocal {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht : tau ≤ 1/100) (p : Pair m n)
    (hgood : GoodEndpointLines O rl cl tau p) (hoff : OffdiagonalEndpoints rl cl p)
    (hc3 : OriginalC3 (fun r c => O r c = true) p.1 p.2)
    (hsmall : 25*editRatio O (templateMatrix rl cl) < 1) : Reciprocal rl cl p := by
  apply Classical.byContradiction
  intro hnr
  have h := nonreciprocal_c3_error_lower hm hn O rl cl rowMass colMass tau ht p hgood hoff hc3 hnr
  grind

def fixedRatio {m n : Nat} (B : Matrix m n) : Rat :=
  (fixedCount B : Rat) / ((m : Rat)*(n : Rat))

theorem fixedRatio_nonneg {m n : Nat} (hm : 0 < m) (hn : 0 < n) (B : Matrix m n) :
    0 ≤ fixedRatio B := by
  have hp : 0 < (m : Rat)*(n : Rat) :=
    Rat.mul_pos (Rat.natCast_pos.mpr hm) (Rat.natCast_pos.mpr hn)
  exact Rat.mul_nonneg (Rat.natCast_nonneg (a := fixedCount B))
    (Rat.le_of_lt (Rat.inv_pos.mpr hp))

theorem small_full_error (e f tau : Rat) (hf : 0 ≤ f) (ht : tau ≤ 1/100)
    (h : e+f ≤ tau/10000) : 25*e < 1 := by
  have hscale := Rat.mul_le_mul_of_nonneg_left h (by decide : (0 : Rat) ≤ 10000)
  have he : 10000*(tau/10000) = tau := by grind
  rw [he] at hscale
  grind

/-- Canonical-model entry: the C3 predicate is applied to full occupancy,
    including all fixed cells. Repeated endpoint rows or columns are retained. -/
theorem admissible_good_pairs_reciprocal {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht : tau ≤ 1/100)
    (hsmall : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000) :
    ∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p := by
  intro p hp hgood hoff
  have he := small_full_error _ _ tau (fixedRatio_nonneg (by omega) (by omega) B) ht hsmall
  exact good_c3_pair_reciprocal hm hn (full B A) rl cl rowMass colMass tau ht p
    hgood hoff (had.c3 p hp) he

#print axioms nonreciprocal_c3_error_lower
#print axioms good_c3_pair_reciprocal
#print axioms fixedRatio_nonneg
#print axioms admissible_good_pairs_reciprocal

end CleanHoles


==> anc/lean/extended-lean-companion/canonical-third/source/CleanHoles.lean <==
import CleanHoleExact

/-! Combined finite entry and exact count interfaces for conditional clean holes. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore

theorem sum_bits_filter_card {α : Type} (xs : List α) (P : α → Bool) :
    sum xs (fun x => ratBit (P x)) = ((xs.filter P).length : Rat) := by
  have h := sum_filter xs P (fun _ => 1)
  rw [sum_const,sum_mul_right] at h
  grind

theorem pairClassCount_card {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (ps : List (Pair m n)) (i j : Fin 3) :
    pairClassCount rl cl ps i j = ((ps.filter (inPairClass rl cl i j)).length : Rat) :=
  sum_bits_filter_card _ _

theorem pairClassCount_symm {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (ps : List (Pair m n)) (i j : Fin 3) :
    pairClassCount rl cl ps i j = pairClassCount rl cl ps j i := by
  apply sum_congr
  intro p _
  simp only [inPairClass,Bool.or_comm]

theorem rowError_card {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (r : Fin m) :
    rowError O rl cl r =
      (((List.finRange n).filter (fun c => O r c != templateMatrix rl cl r c)).length : Rat) :=
  sum_bits_filter_card _ _

theorem colError_card {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (c : Fin n) :
    colError O rl cl c =
      (((List.finRange m).filter (fun r => O r c != templateMatrix rl cl r c)).length : Rat) :=
  sum_bits_filter_card _ _

theorem totalError_card {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) :
    totalError O rl cl =
      ((cells (List.finRange m) (List.finRange n)
        (fun r c => O r c != templateMatrix rl cl r c)).length : Rat) := by
  exact (cells_card _ _ (fun r c => O r c != templateMatrix rl cl r c)).symm

theorem class_bit_le_endpoints (a b c d : Bool) :
    ratBit ((a && d) || (c && b)) ≤ ratBit a+ratBit b := by
  cases a <;> cases b <;> cases c <;> cases d <;> simp [ratBit] <;> grind

theorem pairClassCount_le_blockArea {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (had : Admissible B A ps) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (i j : Fin 3) :
    pairClassCount rl cl ps i j ≤ blockArea rl cl i j := by
  have h := sum_le ps _ _ (fun p _ => class_bit_le_endpoints
    (inBlock rl cl i j p.1) (inBlock rl cl i j p.2)
    (inBlock rl cl j i p.1) (inBlock rl cl j i p.2))
  change pairClassCount rl cl ps i j ≤ endpointSum ps (fun p => ratBit (inBlock rl cl i j p)) at h
  rw [endpoint_sum_cover B A ps had] at h
  exact Rat.le_trans h (selected_weight_le_grid A _ (fun p => (ratBit_range _).1))

theorem reciprocal_class_error {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht : tau ≤ 1/100)
    (hsmall : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000)
    (i j : Fin 3) (hij : i ≠ j) :
    0 ≤ blockArea rl cl i j-pairClassCount rl cl ps i j ∧
    blockArea rl cl i j-pairClassCount rl cl ps i j ≤
      (fixedCount B : Rat)+3*totalError (full B A) rl cl +
      2*((n : Rat)*countBits (fun r => !(goodRow (full B A) rl cl tau r))) +
      2*((m : Rat)*countBits (fun c => !(goodCol (full B A) rl cl tau c))) := by
  have hupper := pairClassCount_le_blockArea B A ps had rl cl i j
  have hrec := admissible_good_pairs_reciprocal hm hn B A ps had rl cl rowMass colMass tau ht hsmall
  have hs := selected_block_le_class_and_exceptions B A ps had rl cl tau i j hij hrec
  have harea := blockArea_error_bound B A rl cl i j hij
  have hexc := exceptional_selected_bound B A rl cl tau
  constructor <;> grind

/-- All conclusions refer to the given full Boolean occupancy `B || A`.
    The row and column partitions are explicit inputs; this theorem does
    not assert that such partitions have been constructed from density. -/
theorem conditional_clean_holes {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht0 : 0 < tau) (ht : tau ≤ 1/100)
    (hsmall : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000) :
    (badRowFraction (full B A) rl cl tau ≤ editRatio (full B A) (templateMatrix rl cl)/tau ∧
      badColFraction (full B A) rl cl tau ≤ editRatio (full B A) (templateMatrix rl cl)/tau) ∧
    (∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) ∧
    (∀ i j, i ≠ j → (m : Rat)*(n : Rat) ≤ 20*pairClassCount rl cl ps i j) ∧
    (∀ x y, goodRow (full B A) rl cl tau x = true →
      goodCol (full B A) rl cl tau y = true → rl x = cl y → full B A x y = false) := by
  exact ⟨bad_line_fractions (by omega) (by omega) (full B A) rl cl tau ht0,
    admissible_good_pairs_reciprocal hm hn B A ps had rl cl rowMass colMass tau ht hsmall,
    reciprocal_class_lower hm hn B A ps had rl cl rowMass colMass tau ht0 ht hsmall,
    admissible_clean_diagonal_holes hm hn B A ps had rl cl rowMass colMass tau ht0 ht hsmall⟩

#print axioms pairClassCount_card
#print axioms pairClassCount_symm
#print axioms rowError_card
#print axioms colError_card
#print axioms totalError_card
#print axioms reciprocal_class_error
#print axioms conditional_clean_holes

end CleanHoles


==> anc/lean/extended-lean-companion/canonical-third/source/CleanHolesComplete.lean <==
import CleanHolesPartitions
import CleanHolesQuantitative

/-! Closed finite rational clean holes in the canonical original model.
    Partitions and every edit/count/reciprocity/hole conclusion are derived. -/
namespace CleanHolesComplete

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore CleanHoles

/-- A finite rational version of the complete structural conclusions in
    the clean-holes lemma. Only canonical admissibility, positive dimensions,
    near selected density, and explicit numeric smallness are premises. -/
theorem finite_original_C3_clean_holes {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (epsilon tau : Rat) (heps : 0 ≤ epsilon) (hdensity : 2/3-epsilon ≤ selectedDensity ps)
    (ht0 : 0 < tau) (ht : tau ≤ 1/100)
    (hsmall : eta B epsilon ≤ tau/smallnessDenominator) :
    ∃ (rl : Fin m → Fin 3) (cl : Fin n → Fin 3),
      (∀ i, 1/4 ≤ classMass rl i ∧ 1/4 ≤ classMass cl i) ∧
      editRatio (full B A) (templateMatrix rl cl) ≤ outputConstant*eta B epsilon ∧
      massDeviation rl+massDeviation cl ≤ outputConstant*eta B epsilon ∧
      (badRowFraction (full B A) rl cl tau ≤ outputConstant*eta B epsilon/tau ∧
        badColFraction (full B A) rl cl tau ≤ outputConstant*eta B epsilon/tau) ∧
      nonreciprocalCount rl cl ps ≤ (outputConstant*eta B epsilon/tau)*((m : Rat)*(n : Rat)) ∧
      (∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
        OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) ∧
      (∀ i j, i ≠ j →
        (m : Rat)*(n : Rat) ≤ 20*pairClassCount rl cl ps i j ∧
        0 ≤ classMass rl i*classMass cl j*((m : Rat)*(n : Rat))-pairClassCount rl cl ps i j ∧
        classMass rl i*classMass cl j*((m : Rat)*(n : Rat))-pairClassCount rl cl ps i j ≤
          (outputConstant*eta B epsilon/tau)*((m : Rat)*(n : Rat))) ∧
      (∀ x y, goodRow (full B A) rl cl tau x = true →
        goodCol (full B A) rl cl tau y = true → rl x = cl y → full B A x y = false) := by
  have hnum := small_eta_numeric hm hn B epsilon tau heps ht hsmall
  have hq := eta_positive hm hn B epsilon heps
  have hq0 := Rat.le_of_lt hq
  have ht1 : tau ≤ 1 := by grind
  obtain ⟨rl,cl,hrow,hcol,herror,hmass⟩ :=
    stability_partitions_for_clean_holes hm hn B A ps had epsilon tau heps hdensity ht hsmall
  have hconditional : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000 :=
    Rat.le_trans herror (small_eta_conditional (eta B epsilon) tau hq0 hsmall)
  have hcore := conditional_clean_holes hnum.1 hnum.2.1 B A ps had rl cl hrow hcol tau ht0 ht hconditional
  have hrec := hcore.2.1
  obtain ⟨hu,he,hf,hbr,hbc,hout⟩ := normalized_error_bounds hm hn B A rl cl
    (eta B epsilon) tau hq0 ht0 ht1 herror
  have hunit : unitError (eta B epsilon) tau ≤ outputConstant*eta B epsilon/tau := by
    calc
      _ ≤ 8*unitError (eta B epsilon) tau := by grind
      _ ≤ _ := hout
  have hf0 := fixedRatio_nonneg hm hn B
  have hedit : editRatio (full B A) (templateMatrix rl cl) ≤ outputConstant*eta B epsilon := by
    unfold intermediateConstant outputConstant at *
    grind
  have hmasses : massDeviation rl+massDeviation cl ≤ outputConstant*eta B epsilon := by
    unfold intermediateConstant outputConstant at *
    grind
  have hnonrec := nonreciprocal_count_normalized hm hn B A ps had rl cl (eta B epsilon) tau
    hq0 ht0 ht1 herror hrec
  refine ⟨rl,cl,(fun i => ⟨hrow i,hcol i⟩),hedit,hmasses,
    ⟨Rat.le_trans hbr hunit,Rat.le_trans hbc hunit⟩,hnonrec,hrec,?_,hcore.2.2.2⟩
  intro i j hij
  have hclasses := class_error_normalized hm hn B A ps had rl cl (eta B epsilon) tau
    hq0 ht0 ht1 herror hrec i j hij
  rw [blockArea_mass_identity hm hn] at hclasses
  exact ⟨hcore.2.2.1 i j hij,hclasses⟩

#print axioms finite_original_C3_clean_holes

end CleanHolesComplete


==> anc/lean/extended-lean-companion/canonical-third/source/CleanHolesPaper.lean <==
import CleanHolesComplete
import CleanHolesPaperParameter

/-! The paper-parameter specialization of the closed finite clean-holes theorem. -/
namespace CleanHolesComplete
open OriginalAugmented StabilityCleanup CleanHoles

theorem finite_paper_eta_clean_holes {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (tau : Rat) (ht0 : 0 < tau) (ht : tau ≤ 1/100)
    (hsmall : paperEta B ps ≤ tau/smallnessDenominator) :
    ∃ (rl : Fin m → Fin 3) (cl : Fin n → Fin 3),
      (∀ i, 1/4 ≤ classMass rl i ∧ 1/4 ≤ classMass cl i) ∧
      editRatio (full B A) (templateMatrix rl cl) ≤ outputConstant*paperEta B ps ∧
      massDeviation rl+massDeviation cl ≤ outputConstant*paperEta B ps ∧
      (badRowFraction (full B A) rl cl tau ≤ outputConstant*paperEta B ps/tau ∧
        badColFraction (full B A) rl cl tau ≤ outputConstant*paperEta B ps/tau) ∧
      nonreciprocalCount rl cl ps ≤ (outputConstant*paperEta B ps/tau)*((m : Rat)*(n : Rat)) ∧
      (∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
        OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) ∧
      (∀ i j, i ≠ j →
        (m : Rat)*(n : Rat) ≤ 20*pairClassCount rl cl ps i j ∧
        0 ≤ classMass rl i*classMass cl j*((m : Rat)*(n : Rat))-pairClassCount rl cl ps i j ∧
        classMass rl i*classMass cl j*((m : Rat)*(n : Rat))-pairClassCount rl cl ps i j ≤
          (outputConstant*paperEta B ps/tau)*((m : Rat)*(n : Rat))) ∧
      (∀ x y, goodRow (full B A) rl cl tau x = true →
        goodCol (full B A) rl cl tau y = true → rl x = cl y → full B A x y = false) := by
  have hgap := densityDeficit_conditions ps
  exact finite_original_C3_clean_holes hm hn B A ps had (densityDeficit ps) tau hgap.1 hgap.2 ht0 ht hsmall

#print axioms finite_paper_eta_clean_holes
end CleanHolesComplete


==> anc/lean/extended-lean-companion/canonical-third/source/CleanHolesPaperParameter.lean <==
import CleanHolesRestoration

/-! The paper's positive-part density deficit, without an independent
    epsilon choice or an asymptotic premise. -/
namespace CleanHolesComplete

open OriginalAugmented CleanHoles

def densityDeficit {m n : Nat} (ps : List (Pair m n)) : Rat :=
  if selectedDensity ps ≤ 2/3 then 2/3-selectedDensity ps else 0

def paperEta {m n : Nat} (B : Matrix m n) (ps : List (Pair m n)) : Rat :=
  eta B (densityDeficit ps)

theorem densityDeficit_conditions {m n : Nat} (ps : List (Pair m n)) :
    0 ≤ densityDeficit ps ∧ 2/3-densityDeficit ps ≤ selectedDensity ps := by
  unfold densityDeficit
  split <;> constructor <;> grind

theorem densityDeficit_positive_part {m n : Nat} (ps : List (Pair m n)) :
    (selectedDensity ps ≤ 2/3 → densityDeficit ps = 2/3-selectedDensity ps) ∧
    (2/3 ≤ selectedDensity ps → densityDeficit ps = 0) := by
  unfold densityDeficit
  split <;> constructor <;> intro h <;> grind

theorem paperEta_formula {m n : Nat} (B : Matrix m n) (ps : List (Pair m n)) :
    paperEta B ps = densityDeficit ps+1/(m : Rat)+1/(n : Rat)+
      (fixedCount B : Rat)/((m : Rat)*(n : Rat)) := by rfl

#print axioms densityDeficit_conditions
#print axioms densityDeficit_positive_part
#print axioms paperEta_formula

end CleanHolesComplete


==> anc/lean/extended-lean-companion/canonical-third/source/CleanHolesPartitions.lean <==
import CleanHolesRestoration

/-! Partitions, variances, full-occupancy edit, and masses from canonical
    admissibility and near selected density; no intermediate estimate assumed. -/
namespace CleanHolesComplete

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore CleanHoles

theorem canonical_selected_variances {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (epsilon : Rat) (heps : 0 ≤ epsilon) (hdensity : 2/3-epsilon ≤ selectedDensity ps) :
    StabilityCleanup.rowVariance A ≤ StabilityComplete.delta m n epsilon ∧
    StabilityCleanup.colVariance A ≤ StabilityComplete.delta m n epsilon := by
  have hd : 2/3-epsilon ≤ density A := by rw [← selectedDensity_eq_density B A ps had]; exact hdensity
  have h := StabilityVariance.both_variances_bound A hm hn ps had.cover
    (selected_C3 B A ps had) epsilon heps hd
  change StabilityCleanup.rowVariance A ≤ epsilon+(m : Rat)⁻¹+(n : Rat)⁻¹ ∧
    StabilityCleanup.colVariance A ≤ epsilon+(m : Rat)⁻¹+(n : Rat)⁻¹ at h
  unfold StabilityComplete.delta
  constructor <;> grind

theorem stability_partitions_for_clean_holes {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (epsilon tau : Rat) (heps : 0 ≤ epsilon) (hdensity : 2/3-epsilon ≤ selectedDensity ps)
    (ht : tau ≤ 1/100) (hsmall : eta B epsilon ≤ tau/smallnessDenominator) :
    ∃ (rl : Fin m → Fin 3) (cl : Fin n → Fin 3),
      (∀ i, 1/4 ≤ classMass rl i) ∧ (∀ i, 1/4 ≤ classMass cl i) ∧
      editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ intermediateConstant*eta B epsilon ∧
      massDeviation rl+massDeviation cl ≤ intermediateConstant*eta B epsilon := by
  have hnum := small_eta_numeric hm hn B epsilon tau heps ht hsmall
  have hd : 2/3-epsilon ≤ density A := by rw [← selectedDensity_eq_density B A ps had]; exact hdensity
  obtain ⟨rl,cl,hedit,hmasses⟩ := StabilityComplete.finite_C3_linear_stability hm hn A ps had.cover
    (selected_C3 B A ps had) epsilon heps hd hnum.2.2.1
  change editRatio A (templateMatrix rl cl) ≤
    StabilityComplete.stabilityConstant*StabilityComplete.delta m n epsilon at hedit
  have hrow0 := massDeviation_nonneg rl
  have hcol0 := massDeviation_nonneg cl
  have hrowSmall : massDeviation rl ≤ 1/144 := by grind
  have hcolSmall : massDeviation cl ≤ 1/144 := by grind
  have hrow := classMass_lower_of_small_deviation rl hrowSmall
  have hcol := classMass_lower_of_small_deviation cl hcolSmall
  have hrestore := restored_edit_bound hm hn B A ps had rl cl
  have hdelta := StabilityComplete.delta_positive m n hm hn epsilon heps
  have hf0 := fixedRatio_nonneg hm hn B
  refine ⟨rl,cl,hrow,hcol,?_,?_⟩
  · unfold intermediateConstant eta StabilityComplete.stabilityConstant at *
    grind
  · unfold intermediateConstant eta StabilityComplete.stabilityConstant at *
    grind

#print axioms canonical_selected_variances
#print axioms stability_partitions_for_clean_holes

end CleanHolesComplete


==> anc/lean/extended-lean-companion/canonical-third/source/CleanHolesQuantitative.lean <==
import CleanHolesRestoration

/-! Actual exceptional-pair and class-count errors in normalized finite form. -/
namespace CleanHolesComplete

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore CleanHoles

instance reciprocalDecidable {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (p : Pair m n) : Decidable (Reciprocal rl cl p) :=
  inferInstanceAs (Decidable (rl p.1.1 = cl p.2.2 ∧ rl p.2.1 = cl p.1.2))

def nonreciprocalCount {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (ps : List (Pair m n)) : Rat :=
  sum ps (fun p => ratBit (decide (¬ Reciprocal rl cl p)))

theorem nonreciprocalCount_card {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (ps : List (Pair m n)) :
    nonreciprocalCount rl cl ps = ((ps.filter (fun p => decide (¬ Reciprocal rl cl p))).length : Rat) :=
  sum_bits_filter_card _ _

theorem nonreciprocal_endpoint_charge {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) (p : Pair m n)
    (hrec : GoodEndpointLines O rl cl tau p → OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) :
    ratBit (decide (¬ Reciprocal rl cl p)) ≤
      ratBit (exceptionalCell O rl cl tau p.1)+ratBit (exceptionalCell O rl cl tau p.2) := by
  have hb := ratBit_range (decide (¬ Reciprocal rl cl p))
  have he1 := (ratBit_range (exceptionalCell O rl cl tau p.1)).1
  have he2 := (ratBit_range (exceptionalCell O rl cl tau p.2)).1
  by_cases h1 : exceptionalCell O rl cl tau p.1 = true
  · have hbit : ratBit (exceptionalCell O rl cl tau p.1) = 1 := by simp [ratBit,h1]
    rw [hbit]
    grind
  · by_cases h2 : exceptionalCell O rl cl tau p.2 = true
    · have hbit : ratBit (exceptionalCell O rl cl tau p.2) = 1 := by simp [ratBit,h2]
      rw [hbit]
      grind
    · have hg1 := (exceptional_false_iff O rl cl tau p.1).mp (Bool.eq_false_iff.mpr h1)
      have hg2 := (exceptional_false_iff O rl cl tau p.2).mp (Bool.eq_false_iff.mpr h2)
      have hr := hrec ⟨hg1.1,hg2.1,hg1.2.1,hg2.2.1⟩ ⟨hg1.2.2,hg2.2.2⟩
      have hbit : ratBit (decide (¬ Reciprocal rl cl p)) = 0 := by simp [ratBit,hr]
      rw [hbit]
      exact Rat.add_nonneg he1 he2

theorem nonreciprocal_count_raw {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat)
    (hrec : ∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) :
    nonreciprocalCount rl cl ps ≤
      (n : Rat)*countBits (fun r => !(goodRow (full B A) rl cl tau r)) +
      (m : Rat)*countBits (fun c => !(goodCol (full B A) rl cl tau c)) +
      totalError (full B A) rl cl := by
  have h := sum_le ps _ _ (fun p hp => nonreciprocal_endpoint_charge
    (full B A) rl cl tau p (hrec p hp))
  change nonreciprocalCount rl cl ps ≤ endpointSum ps
    (fun p => ratBit (exceptionalCell (full B A) rl cl tau p)) at h
  rw [endpoint_sum_cover B A ps had] at h
  exact Rat.le_trans h (exceptional_selected_bound B A rl cl tau)

def unitError (q tau : Rat) : Rat := intermediateConstant*q/tau

theorem divide_le (a b tau : Rat) (ht : 0 < tau) (h : a ≤ b) : a/tau ≤ b/tau :=
  Rat.mul_le_mul_of_nonneg_right h (Rat.le_of_lt (Rat.inv_pos.mpr ht))

theorem unitError_nonneg (q tau : Rat) (hq : 0 ≤ q) (ht : 0 < tau) : 0 ≤ unitError q tau := by
  exact Rat.mul_nonneg
    (Rat.mul_nonneg (show 0 ≤ intermediateConstant by unfold intermediateConstant; decide) hq)
    (Rat.le_of_lt (Rat.inv_pos.mpr ht))

theorem undivided_le_unitError (q tau : Rat) (hq : 0 ≤ q) (ht0 : 0 < tau) (ht : tau ≤ 1) :
    intermediateConstant*q ≤ unitError q tau := by
  have hq0 : 0 ≤ intermediateConstant*q := Rat.mul_nonneg
    (show 0 ≤ intermediateConstant by unfold intermediateConstant; decide) hq
  have h := Rat.mul_le_mul_of_nonneg_left ht hq0
  apply Rat.le_of_mul_le_mul_right (c := tau) ?_ ht0
  unfold unitError
  rw [Rat.div_mul_cancel (by grind)]
  simpa only [Rat.mul_one] using h

theorem eight_units_le_output (q tau : Rat) (hq : 0 ≤ q) (ht : 0 < tau) :
    8*unitError q tau ≤ outputConstant*q/tau := by
  have hu := unitError_nonneg q tau hq ht
  have he : 10*unitError q tau = outputConstant*q/tau := by
    unfold unitError intermediateConstant outputConstant
    rw [Rat.div_def,Rat.div_def]
    grind
  calc
    _ ≤ 10*unitError q tau := by grind
    _ = _ := he

theorem normalized_error_bounds {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (q tau : Rat) (hq : 0 ≤ q) (ht0 : 0 < tau) (ht : tau ≤ 1)
    (herror : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ intermediateConstant*q) :
    0 ≤ unitError q tau ∧
    editRatio (full B A) (templateMatrix rl cl) ≤ unitError q tau ∧
    fixedRatio B ≤ unitError q tau ∧
    badRowFraction (full B A) rl cl tau ≤ unitError q tau ∧
    badColFraction (full B A) rl cl tau ≤ unitError q tau ∧
    8*unitError q tau ≤ outputConstant*q/tau := by
  have he0 := editRatio_nonneg hm hn (full B A) (templateMatrix rl cl)
  have hf0 := fixedRatio_nonneg hm hn B
  have he : editRatio (full B A) (templateMatrix rl cl) ≤ intermediateConstant*q := by grind
  have hf : fixedRatio B ≤ intermediateConstant*q := by grind
  have hunit := undivided_le_unitError q tau hq ht0 ht
  have hbad := bad_line_fractions hm hn (full B A) rl cl tau ht0
  have hdiv := divide_le _ _ tau ht0 he
  exact ⟨unitError_nonneg q tau hq ht0,Rat.le_trans he hunit,Rat.le_trans hf hunit,
    Rat.le_trans hbad.1 hdiv,Rat.le_trans hbad.2 hdiv,eight_units_le_output q tau hq ht0⟩

theorem bad_row_area_identity {m n : Nat} (hm : 0 < m) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) :
    (n : Rat)*countBits (fun r => !(goodRow O rl cl tau r)) =
      badRowFraction O rl cl tau*((m : Rat)*(n : Rat)) := by
  rw [countBits_avg hm]
  change (n : Rat)*((m : Rat)*badRowFraction O rl cl tau) = _
  grind

theorem bad_col_area_identity {m n : Nat} (hn : 0 < n) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) :
    (m : Rat)*countBits (fun c => !(goodCol O rl cl tau c)) =
      badColFraction O rl cl tau*((m : Rat)*(n : Rat)) := by
  rw [countBits_avg hn]
  change (m : Rat)*((n : Rat)*badColFraction O rl cl tau) = _
  grind

theorem nonreciprocal_count_normalized {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (q tau : Rat)
    (hq : 0 ≤ q) (ht0 : 0 < tau) (ht : tau ≤ 1)
    (herror : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ intermediateConstant*q)
    (hrec : ∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) :
    nonreciprocalCount rl cl ps ≤ (outputConstant*q/tau)*((m : Rat)*(n : Rat)) := by
  have hraw := nonreciprocal_count_raw B A ps had rl cl tau hrec
  obtain ⟨hu,he,hf,hbr,hbc,hout⟩ := normalized_error_bounds hm hn B A rl cl q tau hq ht0 ht herror
  have hp0 : 0 ≤ (m : Rat)*(n : Rat) := Rat.mul_nonneg Rat.natCast_nonneg Rat.natCast_nonneg
  rw [bad_row_area_identity hm,bad_col_area_identity hn,totalError_ratio hm hn] at hraw
  have hcoef : badRowFraction (full B A) rl cl tau+badColFraction (full B A) rl cl tau+
      editRatio (full B A) (templateMatrix rl cl) ≤ 8*unitError q tau := by grind
  have h1 := Rat.mul_le_mul_of_nonneg_right hcoef hp0
  have h2 := Rat.mul_le_mul_of_nonneg_right hout hp0
  calc
    _ ≤ badRowFraction (full B A) rl cl tau*((m : Rat)*(n : Rat))+
        badColFraction (full B A) rl cl tau*((m : Rat)*(n : Rat))+
        editRatio (full B A) (templateMatrix rl cl)*(m : Rat)*(n : Rat) := hraw
    _ = (badRowFraction (full B A) rl cl tau+badColFraction (full B A) rl cl tau+
        editRatio (full B A) (templateMatrix rl cl))*((m : Rat)*(n : Rat)) := by grind
    _ ≤ (8*unitError q tau)*((m : Rat)*(n : Rat)) := h1
    _ ≤ _ := h2

theorem class_error_normalized {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (q tau : Rat)
    (hq : 0 ≤ q) (ht0 : 0 < tau) (ht : tau ≤ 1)
    (herror : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ intermediateConstant*q)
    (hrec : ∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p)
    (i j : Fin 3) (hij : i ≠ j) :
    0 ≤ blockArea rl cl i j-pairClassCount rl cl ps i j ∧
    blockArea rl cl i j-pairClassCount rl cl ps i j ≤
      (outputConstant*q/tau)*((m : Rat)*(n : Rat)) := by
  have hupper := pairClassCount_le_blockArea B A ps had rl cl i j
  have hs := selected_block_le_class_and_exceptions B A ps had rl cl tau i j hij hrec
  have harea := blockArea_error_bound B A rl cl i j hij
  have hexc := exceptional_selected_bound B A rl cl tau
  have hraw : blockArea rl cl i j-pairClassCount rl cl ps i j ≤
      (fixedCount B : Rat)+3*totalError (full B A) rl cl+
      2*((n : Rat)*countBits (fun r => !(goodRow (full B A) rl cl tau r)))+
      2*((m : Rat)*countBits (fun c => !(goodCol (full B A) rl cl tau c))) := by grind
  obtain ⟨hu,he,hf,hbr,hbc,hout⟩ := normalized_error_bounds hm hn B A rl cl q tau hq ht0 ht herror
  have hp0 : 0 ≤ (m : Rat)*(n : Rat) := Rat.mul_nonneg Rat.natCast_nonneg Rat.natCast_nonneg
  rw [← fixedRatio_area hm hn B,totalError_ratio hm hn,bad_row_area_identity hm,bad_col_area_identity hn] at hraw
  have hcoef : fixedRatio B+3*editRatio (full B A) (templateMatrix rl cl)+
      2*badRowFraction (full B A) rl cl tau+2*badColFraction (full B A) rl cl tau ≤
      8*unitError q tau := by grind
  have h1 := Rat.mul_le_mul_of_nonneg_right hcoef hp0
  have h2 := Rat.mul_le_mul_of_nonneg_right hout hp0
  constructor
  · grind
  · calc
      _ ≤ fixedRatio B*(m : Rat)*(n : Rat)+
          3*(editRatio (full B A) (templateMatrix rl cl)*(m : Rat)*(n : Rat))+
          2*(badRowFraction (full B A) rl cl tau*((m : Rat)*(n : Rat)))+
          2*(badColFraction (full B A) rl cl tau*((m : Rat)*(n : Rat))) := hraw
      _ = (fixedRatio B+3*editRatio (full B A) (templateMatrix rl cl)+
          2*badRowFraction (full B A) rl cl tau+2*badColFraction (full B A) rl cl tau)*
          ((m : Rat)*(n : Rat)) := by grind
      _ ≤ (8*unitError q tau)*((m : Rat)*(n : Rat)) := h1
      _ ≤ _ := h2

theorem blockArea_mass_identity {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (i j : Fin 3) :
    blockArea rl cl i j = classMass rl i*classMass cl j*((m : Rat)*(n : Rat)) := by
  rw [blockArea_product,raw_class_mass hm,raw_class_mass hn]
  grind

#print axioms nonreciprocalCount_card
#print axioms normalized_error_bounds
#print axioms nonreciprocal_count_normalized
#print axioms class_error_normalized
#print axioms blockArea_mass_identity

end CleanHolesComplete


==> anc/lean/extended-lean-companion/canonical-third/source/CleanHolesRestoration.lean <==
import StabilityComplete
import CleanHoles

/-! Canonical selected density, restoration of fixed cells, and explicit
    numeric smallness for the closed finite clean-holes theorem. -/
namespace CleanHolesComplete

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore CleanHoles

def selectedDensity {m n : Nat} (ps : List (Pair m n)) : Rat :=
  2*(ps.length : Rat)/((m : Rat)*(n : Rat))

def eta {m n : Nat} (B : Matrix m n) (epsilon : Rat) : Rat :=
  StabilityComplete.delta m n epsilon + fixedRatio B

def intermediateConstant : Rat := 10000000000000
def outputConstant : Rat := 100000000000000
def smallnessDenominator : Rat := 1000000000000000000

theorem selectedDensity_eq_density {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) : selectedDensity ps = density A := by
  rw [density_card]
  change selectedDensity ps = (fixedCount A : Rat)/((m : Rat)*(n : Rat))
  rw [selected_count_eq_twice_pairs B A ps had,Rat.natCast_mul]
  rfl

theorem restored_edit_exact {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) : editRatio (full B A) A = fixedRatio B := by
  have he : (fun r c => full B A r c != A r c) = B := by
    funext r c
    have hd := had.disjoint r c
    cases hb : B r c <;> cases ha : A r c <;> simp_all [full]
  rw [editRatio_card,he]
  rfl

theorem restored_edit_bound {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    editRatio (full B A) (templateMatrix rl cl) ≤
      editRatio A (templateMatrix rl cl)+fixedRatio B := by
  have h := editRatio_triangle hm hn (full B A) A (templateMatrix rl cl)
  rw [restored_edit_exact B A ps had] at h
  grind

theorem eta_positive {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B : Matrix m n) (epsilon : Rat) (heps : 0 ≤ epsilon) : 0 < eta B epsilon := by
  have hd := StabilityComplete.delta_positive m n hm hn epsilon heps
  have hf := fixedRatio_nonneg hm hn B
  unfold eta
  grind

theorem delta_le_eta {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B : Matrix m n) (epsilon : Rat) : StabilityComplete.delta m n epsilon ≤ eta B epsilon := by
  have hf := fixedRatio_nonneg hm hn B
  unfold eta
  grind

theorem eta_inverse_bounds {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B : Matrix m n) (epsilon : Rat) (heps : 0 ≤ epsilon) :
    1/(m : Rat) ≤ eta B epsilon ∧ 1/(n : Rat) ≤ eta B epsilon := by
  have hmI := Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hm))
  have hnI := Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hn))
  have hf := fixedRatio_nonneg hm hn B
  unfold eta StabilityComplete.delta
  constructor <;> grind

theorem small_eta_scale (q tau : Rat) (ht : tau ≤ 1/100)
    (hsmall : q ≤ tau/smallnessDenominator) : 100000000000000000000*q ≤ 1 := by
  have hs := Rat.mul_le_mul_of_nonneg_left hsmall
    (show 0 ≤ smallnessDenominator by unfold smallnessDenominator; decide)
  have he : smallnessDenominator*(tau/smallnessDenominator) = tau := by
    unfold smallnessDenominator
    grind
  rw [he] at hs
  unfold smallnessDenominator at hs
  grind

theorem dimension_large (k : Nat) (hk : 0 < k) (q : Rat)
    (hinv : 1/(k : Rat) ≤ q) (hsmall : 100*q ≤ 1) : 100 ≤ k := by
  have hkQ : 0 < (k : Rat) := Rat.natCast_pos.mpr hk
  have hcancel := Rat.div_mul_cancel (a := (1 : Rat)) (b := (k : Rat)) (by grind)
  have hinv' : 100*(1/(k : Rat)) ≤ 1 := by grind
  have h := Rat.mul_le_mul_of_nonneg_right hinv' (Rat.natCast_nonneg (a := k))
  have hrat : (100 : Rat) ≤ (k : Rat) := by
    calc
      _ = 100*((1/(k : Rat))*(k : Rat)) := by rw [hcancel]; grind
      _ = (100*(1/(k : Rat)))*(k : Rat) := by grind
      _ ≤ 1*(k : Rat) := h
      _ = _ := by grind
  exact Rat.natCast_le_natCast.mp hrat

theorem small_eta_numeric {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B : Matrix m n) (epsilon tau : Rat) (heps : 0 ≤ epsilon) (ht : tau ≤ 1/100)
    (hsmall : eta B epsilon ≤ tau/smallnessDenominator) :
    100 ≤ m ∧ 100 ≤ n ∧
    StabilityComplete.delta m n epsilon ≤ StabilityComplete.delta0 ∧
    StabilityComplete.stabilityConstant*StabilityComplete.delta m n epsilon ≤ 1/144 := by
  have hscale := small_eta_scale (eta B epsilon) tau ht hsmall
  have hinv := eta_inverse_bounds hm hn B epsilon heps
  have hdelta := delta_le_eta hm hn B epsilon
  have h100 : 100*eta B epsilon ≤ 1 := by grind
  refine ⟨dimension_large m hm _ hinv.1 h100,dimension_large n hn _ hinv.2 h100,?_,?_⟩
  · unfold StabilityComplete.delta0
    apply Rat.le_of_mul_le_mul_right (c := (10000000000000000 : Rat)) ?_ (by decide)
    rw [Rat.div_mul_cancel (by decide)]
    grind
  · unfold StabilityComplete.stabilityConstant
    apply Rat.le_of_mul_le_mul_right (c := (144 : Rat)) ?_ (by decide)
    rw [Rat.div_mul_cancel (by decide)]
    grind

theorem small_eta_conditional (q tau : Rat) (hq : 0 ≤ q)
    (hsmall : q ≤ tau/smallnessDenominator) :
    intermediateConstant*q ≤ tau/10000 := by
  have hs := Rat.mul_le_mul_of_nonneg_left hsmall
    (show 0 ≤ smallnessDenominator by unfold smallnessDenominator; decide)
  have he : smallnessDenominator*(tau/smallnessDenominator) = tau := by
    unfold smallnessDenominator
    grind
  rw [he] at hs
  unfold smallnessDenominator at hs
  unfold intermediateConstant
  apply Rat.le_of_mul_le_mul_right (c := (10000 : Rat)) ?_ (by decide)
  rw [Rat.div_mul_cancel (by decide)]
  grind

theorem massDeviation_nonneg {k : Nat} (label : Fin k → Fin 3) :
    0 ≤ massDeviation label := by
  have h0 : 0 ≤ (classMass label 0-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have h1 : 0 ≤ (classMass label 1-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have h2 : 0 ≤ (classMass label 2-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold massDeviation sumThree
  grind

#print axioms selectedDensity_eq_density
#print axioms restored_edit_exact
#print axioms restored_edit_bound
#print axioms small_eta_numeric
#print axioms small_eta_conditional

end CleanHolesComplete


==> anc/lean/extended-lean-companion/canonical-third/source/CleanupAverages.lean <==
import MinimumMatrix

/-! Finite rational averages and Boolean edit-distance inequalities. -/
namespace StabilityCleanup

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling

def avg {k : Nat} (f : Fin k → Rat) : Rat :=
  sum (List.finRange k) f * (k : Rat)⁻¹

theorem avg_congr {k : Nat} (f g : Fin k → Rat) (h : ∀ i, f i = g i) :
    avg f = avg g := by
  unfold avg
  rw [sum_congr (List.finRange k) f g (fun i _ => h i)]

theorem avg_add {k : Nat} (f g : Fin k → Rat) :
    avg (fun i => f i + g i) = avg f + avg g := by
  unfold avg
  rw [sum_add]
  grind

theorem avg_sub {k : Nat} (f g : Fin k → Rat) :
    avg (fun i => f i - g i) = avg f - avg g := by
  unfold avg
  rw [sum_sub]
  grind

theorem avg_mul_left {k : Nat} (c : Rat) (f : Fin k → Rat) :
    avg (fun i => c * f i) = c * avg f := by
  unfold avg
  rw [sum_mul_left]
  grind

theorem avg_mul_right {k : Nat} (c : Rat) (f : Fin k → Rat) :
    avg (fun i => f i * c) = avg f * c := by
  unfold avg
  rw [sum_mul_right]
  grind

theorem avg_const {k : Nat} (hk : 0 < k) (c : Rat) :
    avg (fun _ : Fin k => c) = c := by
  have hkq : 0 < (k : Rat) := Rat.natCast_pos.mpr hk
  have hki := Rat.mul_inv_cancel (k : Rat) (by grind)
  unfold avg
  rw [sum_const, List.length_finRange]
  grind

theorem avg_nonneg {k : Nat} (hk : 0 < k) (f : Fin k → Rat)
    (h : ∀ i, 0 ≤ f i) : 0 ≤ avg f := by
  have hki : 0 ≤ (k : Rat)⁻¹ :=
    Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hk))
  exact Rat.mul_nonneg
    (sum_nonneg (List.finRange k) f (fun i _ => h i)) hki

theorem avg_le {k : Nat} (hk : 0 < k) (f g : Fin k → Rat)
    (h : ∀ i, f i ≤ g i) : avg f ≤ avg g := by
  have hki : 0 ≤ (k : Rat)⁻¹ :=
    Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hk))
  exact Rat.mul_le_mul_of_nonneg_right
    (sum_le (List.finRange k) f g (fun i _ => h i)) hki

theorem avg_swap {m n : Nat} (f : Fin m → Fin n → Rat) :
    avg (fun r => avg (f r)) = avg (fun c => avg (fun r => f r c)) := by
  unfold avg
  rw [sum_mul_right, sum_mul_right, sum_swap]
  grind

theorem avg_cauchy {k : Nat} (hk : 0 < k) (f : Fin k → Rat) :
    (avg f)^2 ≤ avg (fun i => (f i)^2) := by
  have hkq : 0 < (k : Rat) := Rat.natCast_pos.mpr hk
  have hki := Rat.mul_inv_cancel (k : Rat) (by grind)
  have hkin : 0 ≤ (k : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hkq)
  have h := finite_cauchy (List.finRange k) f
  rw [List.length_finRange] at h
  have h1 := Rat.mul_le_mul_of_nonneg_right h hkin
  have h2 := Rat.mul_le_mul_of_nonneg_right h1 hkin
  unfold avg
  calc
    _ = (sum (List.finRange k) f)^2 * (k : Rat)⁻¹ * (k : Rat)⁻¹ := by grind
    _ ≤ ((k : Rat) * sum (List.finRange k) (fun i => (f i)^2)) *
        (k : Rat)⁻¹ * (k : Rat)⁻¹ := h2
    _ = _ := by grind

def editBit (a b : Bool) : Rat := ratBit (a != b)

def editRatio {m n : Nat} (A B : Fin m → Fin n → Bool) : Rat :=
  avg (fun r => avg (fun c => editBit (A r c) (B r c)))

def rowVariance {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  avg (fun r => (rowMean A r - 2/3)^2)

def colVariance {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  avg (fun c => (colMean A c - 2/3)^2)

theorem editBit_nonneg (a b : Bool) : 0 ≤ editBit a b := by
  cases a <;> cases b <;> decide

theorem editBit_square (a b : Bool) :
    (ratBit a - ratBit b)^2 = editBit a b := by
  cases a <;> cases b <;> simp [ratBit, editBit] <;> grind

theorem editBit_triangle (a b c : Bool) :
    editBit a c ≤ editBit a b + editBit b c := by
  cases a <;> cases b <;> cases c <;> simp [ratBit, editBit] <;> grind

theorem editRatio_nonneg {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A B : Fin m → Fin n → Bool) : 0 ≤ editRatio A B := by
  exact avg_nonneg hm _ (fun r => avg_nonneg hn _
    (fun c => editBit_nonneg (A r c) (B r c)))

theorem editRatio_symm {m n : Nat} (A B : Fin m → Fin n → Bool) :
    editRatio A B = editRatio B A := by
  apply avg_congr
  intro r
  apply avg_congr
  intro c
  cases A r c <;> cases B r c <;> decide

theorem editRatio_triangle {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A B C : Fin m → Fin n → Bool) :
    editRatio A C ≤ editRatio A B + editRatio B C := by
  have h := avg_le hm _ _ (fun r => avg_le hn _ _
    (fun c => editBit_triangle (A r c) (B r c) (C r c)))
  simp only [avg_add] at h
  exact h

theorem degree_difference_square {k : Nat} (hk : 0 < k)
    (a b : Fin k → Bool) :
    (avg (fun i => ratBit (a i)) - avg (fun i => ratBit (b i)))^2 ≤
      avg (fun i => editBit (a i) (b i)) := by
  have h := avg_cauchy hk (fun i => ratBit (a i) - ratBit (b i))
  rw [avg_sub] at h
  rw [avg_congr _ _ (fun i => editBit_square (a i) (b i))] at h
  exact h

theorem shifted_square_transfer (x y t : Rat) :
    (y-t)^2 ≤ 2*(x-y)^2 + 2*(x-t)^2 := by
  have h : 0 ≤ (2*x-y-t)^2 := Lean.Grind.OrderedRing.sq_nonneg
  grind

theorem rowVariance_transfer {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A B : Fin m → Fin n → Bool) :
    rowVariance B ≤ 2*editRatio A B + 2*rowVariance A := by
  have hrow : ∀ r : Fin m,
      (rowMean B r - 2/3)^2 ≤
        2*avg (fun c => editBit (A r c) (B r c)) + 2*(rowMean A r-2/3)^2 := by
    intro r
    have h := degree_difference_square hn (A r) (B r)
    change (rowMean A r - rowMean B r)^2 ≤ _ at h
    have hs := shifted_square_transfer (rowMean A r) (rowMean B r) (2/3)
    grind
  have h := avg_le hm _ _ hrow
  simp only [avg_add, avg_mul_left] at h
  exact h

theorem colVariance_transfer {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A B : Fin m → Fin n → Bool) :
    colVariance B ≤ 2*editRatio A B + 2*colVariance A := by
  have hcol : ∀ c : Fin n,
      (colMean B c - 2/3)^2 ≤
        2*avg (fun r => editBit (A r c) (B r c)) + 2*(colMean A c-2/3)^2 := by
    intro c
    have h := degree_difference_square hm (fun r => A r c) (fun r => B r c)
    change (colMean A c - colMean B c)^2 ≤ _ at h
    have hs := shifted_square_transfer (colMean A c) (colMean B c) (2/3)
    grind
  have h := avg_le hn _ _ hcol
  simp only [avg_add, avg_mul_left] at h
  rw [← avg_swap] at h
  exact h

#print axioms avg_cauchy
#print axioms editRatio_triangle
#print axioms degree_difference_square
#print axioms rowVariance_transfer
#print axioms colVariance_transfer

end StabilityCleanup


==> anc/lean/extended-lean-companion/canonical-third/source/CleanupLabels.lean <==
import CleanupAverages

/-! Exact class masses and the concrete column-label cleanup. -/
namespace StabilityCleanup

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling

def classBit (j i : Fin 3) : Rat := if j = i then 1 else 0

def classMass {k : Nat} (label : Fin k → Fin 3) (i : Fin 3) : Rat :=
  avg (fun x => classBit (label x) i)

def sumThree (f : Fin 3 → Rat) : Rat := f 0 + f 1 + f 2

theorem fin_three_cases (i : Fin 3) : i = 0 ∨ i = 1 ∨ i = 2 := by omega

theorem class_decomposition (j : Fin 3) (f : Fin 3 → Rat) :
    f j = classBit j 0*f 0 + classBit j 1*f 1 + classBit j 2*f 2 := by
  rcases fin_three_cases j with h | h | h <;> subst j <;> simp [classBit] <;> grind

theorem avg_label {k : Nat} (label : Fin k → Fin 3) (f : Fin 3 → Rat) :
    avg (fun x => f (label x)) =
      classMass label 0*f 0 + classMass label 1*f 1 + classMass label 2*f 2 := by
  rw [avg_congr _ _ (fun x => class_decomposition (label x) f)]
  rw [avg_add, avg_add, avg_mul_right, avg_mul_right, avg_mul_right]
  rfl

theorem classMass_sum {k : Nat} (hk : 0 < k) (label : Fin k → Fin 3) :
    classMass label 0 + classMass label 1 + classMass label 2 = 1 := by
  have h := avg_label label (fun _ => 1)
  rw [avg_const hk] at h
  grind

theorem classMass_nonneg {k : Nat} (hk : 0 < k)
    (label : Fin k → Fin 3) (i : Fin 3) : 0 ≤ classMass label i := by
  apply avg_nonneg hk
  intro x
  unfold classBit
  split <;> decide

def prototypeMatrix {m n : Nat} (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) : Fin m → Fin n → Bool :=
  fun r c => proto (rowLabel r) c

def templateMatrix {m n : Nat} (rowLabel : Fin m → Fin 3)
    (colLabel : Fin n → Fin 3) : Fin m → Fin n → Bool :=
  fun r c => decide (rowLabel r ≠ colLabel c)

/-- Keep the unique zero label on valid columns; use the first zero, or 2,
    on invalid columns. This is a total, executable finite construction. -/
def cleanColumnLabel {n : Nat} (proto : Fin 3 → Fin n → Bool)
    (c : Fin n) : Fin 3 :=
  if proto 0 c = false then 0 else if proto 1 c = false then 1 else 2

def validColumn {n : Nat} (proto : Fin 3 → Fin n → Bool) (c : Fin n) : Bool :=
  ((!proto 0 c) && proto 1 c && proto 2 c) ||
  (proto 0 c && (!proto 1 c) && proto 2 c) ||
  (proto 0 c && proto 1 c && (!proto 2 c))

def badColumn {n : Nat} (proto : Fin 3 → Fin n → Bool) (c : Fin n) : Rat :=
  ratBit (!(validColumn proto c))

theorem prototype_degree {m n : Nat} (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (c : Fin n) :
    colMean (prototypeMatrix rowLabel proto) c =
      classMass rowLabel 0*ratBit (proto 0 c) +
      classMass rowLabel 1*ratBit (proto 1 c) +
      classMass rowLabel 2*ratBit (proto 2 c) := by
  exact avg_label rowLabel (fun i => ratBit (proto i c))

theorem prototype_cleanup_cell {m n : Nat} (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (r : Fin m) (c : Fin n) :
    editBit (prototypeMatrix rowLabel proto r c)
      (templateMatrix rowLabel (cleanColumnLabel proto) r c) ≤ badColumn proto c := by
  rcases fin_three_cases (rowLabel r) with h | h | h <;>
    simp only [prototypeMatrix, templateMatrix, h] <;>
    cases h0 : proto 0 c <;> cases h1 : proto 1 c <;> cases h2 : proto 2 c <;>
    simp [cleanColumnLabel, badColumn, validColumn, h0, h1, h2, editBit, ratBit] <;>
    decide

theorem scalar_invalid_gap (x : Rat) (hx : x ≤ 5/12) :
    1 ≤ 16*(x-2/3)^2 := by
  have hs : 0 ≤ (x-5/12)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he : 16*(x-2/3)^2 = 1 + 16*(x-5/12)^2 + 8*(5/12-x) := by grind
  rw [he]
  grind

theorem scalar_zero_gap : 1 ≤ 16*((0 : Rat)-2/3)^2 := by
  have he : 16*((0 : Rat)-2/3)^2 = 64/9 := by grind
  rw [he]
  grind

theorem scalar_one_gap : 1 ≤ 16*((1 : Rat)-2/3)^2 := by
  have he : 16*((1 : Rat)-2/3)^2 = 16/9 := by grind
  rw [he]
  grind

theorem invalid_column_square {m n : Nat} (hm : 0 < m)
    (rowLabel : Fin m → Fin 3) (proto : Fin 3 → Fin n → Bool)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12) (c : Fin n) :
    badColumn proto c ≤ 16*(colMean (prototypeMatrix rowLabel proto) c - 2/3)^2 := by
  have hs := classMass_sum hm rowLabel
  have hu0 := scalar_invalid_gap (classMass rowLabel 0) (upper 0)
  have hu1 := scalar_invalid_gap (classMass rowLabel 1) (upper 1)
  have hu2 := scalar_invalid_gap (classMass rowLabel 2) (upper 2)
  have hp : 0 ≤ (colMean (prototypeMatrix rowLabel proto) c - 2/3)^2 :=
    Lean.Grind.OrderedRing.sq_nonneg
  rw [prototype_degree] at hp ⊢
  cases h0 : proto 0 c <;> cases h1 : proto 1 c <;> cases h2 : proto 2 c <;>
    simp [badColumn, validColumn, h0, h1, h2, ratBit,
      Rat.add_zero, Rat.zero_add, hs] at hp ⊢
  · exact scalar_zero_gap
  · exact hu2
  · exact hu1
  · exact Rat.mul_nonneg (by decide) hp
  · exact hu0
  · exact Rat.mul_nonneg (by decide) hp
  · exact Rat.mul_nonneg (by decide) hp
  · exact scalar_one_gap

theorem cleanup_edit_le_bad_fraction {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (rowLabel : Fin m → Fin 3) (proto : Fin 3 → Fin n → Bool) :
    editRatio (prototypeMatrix rowLabel proto)
        (templateMatrix rowLabel (cleanColumnLabel proto)) ≤ avg (badColumn proto) := by
  have h := avg_le hm _ _ (fun r => avg_le hn _ _
    (fun c => prototype_cleanup_cell rowLabel proto r c))
  rw [avg_const hm] at h
  exact h

theorem bad_fraction_le_variance {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (rowLabel : Fin m → Fin 3) (proto : Fin 3 → Fin n → Bool)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12) :
    avg (badColumn proto) ≤ 16*colVariance (prototypeMatrix rowLabel proto) := by
  have h := avg_le hn _ _ (fun c => invalid_column_square hm rowLabel proto upper c)
  rw [avg_mul_left] at h
  exact h

theorem template_row_mean {m n : Nat} (hn : 0 < n)
    (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (r : Fin m) :
    rowMean (templateMatrix rowLabel colLabel) r = 1 - classMass colLabel (rowLabel r) := by
  have h : ∀ c : Fin n, ratBit (decide (rowLabel r ≠ colLabel c)) =
      1 - classBit (colLabel c) (rowLabel r) := by
    intro c
    by_cases he : rowLabel r = colLabel c
    · simp [he, ratBit, classBit] <;> grind
    · have he' : colLabel c ≠ rowLabel r := by grind
      simp [he, he', ratBit, classBit] <;> grind
  change avg (fun c => ratBit (decide (rowLabel r ≠ colLabel c))) = _
  rw [avg_congr _ _ h, avg_sub, avg_const hn]
  rfl

theorem template_row_variance {m n : Nat} (hn : 0 < n)
    (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) :
    rowVariance (templateMatrix rowLabel colLabel) =
      classMass rowLabel 0*(classMass colLabel 0-1/3)^2 +
      classMass rowLabel 1*(classMass colLabel 1-1/3)^2 +
      classMass rowLabel 2*(classMass colLabel 2-1/3)^2 := by
  unfold rowVariance
  rw [avg_congr _ (fun r => (classMass colLabel (rowLabel r)-1/3)^2) (by
    intro r
    rw [template_row_mean hn]
    grind)]
  exact avg_label rowLabel (fun i => (classMass colLabel i-1/3)^2)

theorem column_mass_square_le_row_variance {m n : Nat} (hn : 0 < n)
    (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3)
    (lower : ∀ i, 1/4 ≤ classMass rowLabel i) :
    sumThree (fun i => (classMass colLabel i-1/3)^2) ≤
      4*rowVariance (templateMatrix rowLabel colLabel) := by
  have h0 := Rat.mul_le_mul_of_nonneg_right (lower 0)
    (show 0 ≤ (classMass colLabel 0-1/3)^2 from Lean.Grind.OrderedRing.sq_nonneg)
  have h1 := Rat.mul_le_mul_of_nonneg_right (lower 1)
    (show 0 ≤ (classMass colLabel 1-1/3)^2 from Lean.Grind.OrderedRing.sq_nonneg)
  have h2 := Rat.mul_le_mul_of_nonneg_right (lower 2)
    (show 0 ≤ (classMass colLabel 2-1/3)^2 from Lean.Grind.OrderedRing.sq_nonneg)
  have scale : ∀ (a x : Rat), (1/4)*x ≤ a*x → x ≤ 4*(a*x) := by
    intro a x h
    calc
      x = 4*((1/4)*x) := by grind
      _ ≤ 4*(a*x) := Rat.mul_le_mul_of_nonneg_left h (by decide)
  have h0' := scale _ _ h0
  have h1' := scale _ _ h1
  have h2' := scale _ _ h2
  rw [template_row_variance hn]
  unfold sumThree
  calc
    _ ≤ 4*(classMass rowLabel 0*(classMass colLabel 0-1/3)^2) +
        4*(classMass rowLabel 1*(classMass colLabel 1-1/3)^2) +
        4*(classMass rowLabel 2*(classMass colLabel 2-1/3)^2) := by grind
    _ = _ := by grind

#print axioms avg_label
#print axioms prototype_cleanup_cell
#print axioms invalid_column_square
#print axioms cleanup_edit_le_bad_fraction
#print axioms bad_fraction_le_variance
#print axioms template_row_variance
#print axioms column_mass_square_le_row_variance

end StabilityCleanup


==> anc/lean/extended-lean-companion/canonical-third/source/ColumnPairs.lean <==
import TerminalIdentity

/-! An explicit duplicate-free enumeration of every unordered column pair. -/
namespace TerminalBases

open GridModel

def columnPairs : (n : Nat) → List (Fin n × Fin n)
  | 0 => []
  | n+1 => (List.finRange n).map (fun d => (0,d.succ)) ++
      (columnPairs n).map (fun p => (p.1.succ,p.2.succ))

theorem map_nodup {α β : Type} (xs : List α) (f : α → β)
    (hn : xs.Nodup) (hf : ∀ a b, f a=f b → a=b) : (xs.map f).Nodup := by
  exact List.pairwise_map.mpr (hn.imp (fun h he => h (hf _ _ he)))

theorem columnPairs_lt (n : Nat) (p : Fin n × Fin n) (hp : p∈columnPairs n) : p.1.val<p.2.val := by
  induction n with
  | zero => cases hp
  | succ n ih =>
    rcases List.mem_append.mp hp with h | h
    · obtain ⟨d,_,rfl⟩ := List.mem_map.mp h
      simp
    · obtain ⟨q,hq,rfl⟩ := List.mem_map.mp h
      have h := ih q hq
      simpa using h

theorem columnPairs_nodup (n : Nat) : (columnPairs n).Nodup := by
  induction n with
  | zero => exact List.Pairwise.nil
  | succ n ih =>
    apply List.pairwise_append.mpr
    refine ⟨map_nodup _ _ (finRange_nodup n) ?_,map_nodup _ _ ih ?_,?_⟩
    · intro a b he
      exact Fin.succ_inj.mp (congrArg Prod.snd he)
    · intro a b he
      exact Prod.ext (Fin.succ_inj.mp (congrArg Prod.fst he))
        (Fin.succ_inj.mp (congrArg Prod.snd he))
    · intro a ha b hb he
      obtain ⟨d,_,hd⟩ := List.mem_map.mp ha
      obtain ⟨p,_,hp⟩ := List.mem_map.mp hb
      have hdv := congrArg (fun q : Fin (n+1)×Fin (n+1) => q.1.val) hd
      have hpv := congrArg (fun q : Fin (n+1)×Fin (n+1) => q.1.val) hp
      have hev := congrArg (fun q : Fin (n+1)×Fin (n+1) => q.1.val) he
      change 0=a.1.val at hdv
      change p.1.val+1=b.1.val at hpv
      change a.1.val=b.1.val at hev
      omega

theorem columnPairs_complete (n : Nat) (c d : Fin n) (h : c.val<d.val) : (c,d)∈columnPairs n := by
  induction n with
  | zero => exact Fin.elim0 c
  | succ n ih =>
    cases c using Fin.cases with
    | zero =>
      cases d using Fin.cases with
      | zero => simp at h
      | succ d =>
        exact List.mem_append.mpr (Or.inl (List.mem_map.mpr ⟨d,finRange_mem d,rfl⟩))
    | succ c =>
      cases d using Fin.cases with
      | zero => simp at h
      | succ d =>
        have hp : (c,d)∈columnPairs n := ih c d (by simpa using h)
        exact List.mem_append.mpr (Or.inr (List.mem_map.mpr ⟨(c,d),hp,rfl⟩))

theorem columnPairs_mem (n : Nat) (c d : Fin n) : (c,d)∈columnPairs n ↔ c.val<d.val :=
  ⟨columnPairs_lt n (c,d),columnPairs_complete n c d⟩

theorem pair_step_arithmetic (n : Nat) : n*(n-1)+2*n=(n+1)*n := by
  cases n with
  | zero => rfl
  | succ n => simp [Nat.add_mul,Nat.mul_add]; omega

theorem columnPairs_length (n : Nat) : (columnPairs n).length=pairCapacity n := by
  have hd : ∀ n, 2*(columnPairs n).length=n*(n-1) := by
    intro n
    induction n with
    | zero => rfl
    | succ n ih =>
      simp only [columnPairs,List.length_append,List.length_map,List.length_finRange,Nat.add_sub_cancel]
      have ha := pair_step_arithmetic n
      omega
  have h := hd n
  have hc := twice_capacity n
  omega

theorem get_injective {α : Type} (xs : List α) (hn : xs.Nodup)
    (i j : Fin xs.length) (he : xs.get i=xs.get j) : i=j := by
  have hp := List.pairwise_iff_getElem.mp hn
  have hg : xs[i.val]=xs[j.val] := he
  apply Fin.ext
  by_cases hij : i.val<j.val
  · exact False.elim (hp i.val j.val i.isLt j.isLt hij hg)
  · by_cases hji : j.val<i.val
    · exact False.elim (hp j.val i.val j.isLt i.isLt hji hg.symm)
    · omega

#print axioms columnPairs_lt
#print axioms columnPairs_nodup
#print axioms columnPairs_complete
#print axioms columnPairs_length
#print axioms get_injective
end TerminalBases


==> anc/lean/extended-lean-companion/canonical-third/source/FiniteCounting.lean <==
import PairedPivotCore

/-! Actual finite counting from original C3 and a simple pairing cover.
This module does not assume a degree or sampling inequality. -/

namespace PairedPivotCounting

open PairedPivotCore

universe u

def bitNat (b : Bool) : Nat := if b then 1 else 0

def count {α : Type u} (f : α → Bool) : List α → Nat
  | [] => 0
  | a :: as => bitNat (f a) + count f as

def flattenPairs {α : Type u} : List (α × α) → List α
  | [] => []
  | p :: ps => p.1 :: p.2 :: flattenPairs ps

theorem two_bits_le_one (a b : Bool)
    (h : ¬ (a = true ∧ b = true)) : bitNat a + bitNat b ≤ 1 := by
  cases a <;> cases b <;> simp_all [bitNat]

theorem count_perm {α : Type u} (f : α → Bool) {xs ys : List α}
    (h : xs.Perm ys) : count f xs = count f ys := by
  induction h with
  | nil => rfl
  | cons x h ih => exact congrArg (fun k => bitNat (f x) + k) ih
  | swap x y xs => simp only [count]; omega
  | trans h₁ h₂ ih₁ ih₂ => exact ih₁.trans ih₂

theorem flatten_length {α : Type u} (pairs : List (α × α)) :
    (flattenPairs pairs).length = 2 * pairs.length := by
  induction pairs with
  | nil => rfl
  | cons p ps ih => simp only [flattenPairs, List.length_cons]; omega

theorem paired_count_le {α : Type u} (f : α → Bool)
    (pairs : List (α × α))
    (h : ∀ p ∈ pairs, ¬ (f p.1 = true ∧ f p.2 = true)) :
    count f (flattenPairs pairs) ≤ pairs.length := by
  induction pairs with
  | nil => exact Nat.le_refl 0
  | cons p ps ih =>
    have hp := two_bits_le_one (f p.1) (f p.2) (h p (by simp))
    have ht := ih (fun q hq => h q (List.mem_cons_of_mem p hq))
    simp only [flattenPairs, count, List.length_cons]
    omega

/-- A literal finite occupied matrix and its S pairing cover. -/
structure Matrix (m n : Nat) where
  occupied : Fin m → Fin n → Prop
  cells : List (Cell (Fin m) (Fin n))
  pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))
  complete : ∀ p, occupied p.1 p.2 ↔ p ∈ cells
  simple : cells.Nodup
  cover : cells.Perm (flattenPairs pairs)
  c3 : ∀ p ∈ pairs, OriginalC3 occupied p.1 p.2

theorem c3_no_common_open {Row Col : Type u}
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b) :
    ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  intro p h
  rcases h with ⟨⟨⟨hpp, _, hpa, hap⟩, hra, hca⟩,
    ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
  exact hc p.1 p.2 hra hrb hca hcb ⟨hpp, hpa, hpb, hap, hbp⟩

theorem open_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Open A.occupied)]
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Open A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Open A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact decision_accepts_at_most_one (Open A.occupied) pivots p.1 p.2
      (c3_no_common_open A.occupied p.1 p.2 (A.c3 p hm))
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

theorem stable_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Closed A.occupied)]
    (holes : ∀ p ∈ A.pairs,
      (¬ A.occupied p.1.1 p.2.2) ∧ (¬ A.occupied p.2.1 p.1.2))
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Closed A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Closed A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact stable_closed_decision_accepts_at_most_one A.occupied pivots p.1 p.2
      (A.c3 p hm) (holes p hm).1 (holes p hm).2
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

#print axioms two_bits_le_one
#print axioms count_perm
#print axioms flatten_length
#print axioms paired_count_le
#print axioms c3_no_common_open
#print axioms open_accepted_count_le_half
#print axioms stable_accepted_count_le_half

end PairedPivotCounting


==> anc/lean/extended-lean-companion/canonical-third/source/FiniteRatSums.lean <==
import Std

/-! Elementary finite rational sums and Cauchy by a sum-of-squares identity. -/

namespace FiniteRatSums

universe u v

def sum {α : Type u} : List α → (α → Rat) → Rat
  | [], _ => 0
  | a :: as, f => f a + sum as f

theorem sum_congr {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x = g x) : sum xs f = sum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f = g x + sum xs g
    rw [hx, ht]

theorem sum_add {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x + g x) = sum xs f + sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_sub {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x - g x) = sum xs f - sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_left {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => c * f x) = c * sum xs f := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_right {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => f x * c) = sum xs f * c := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_const {α : Type u} (xs : List α) (c : Rat) :
    sum xs (fun _ => c) = (xs.length : Rat) * c := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem sum_nonneg {α : Type u} (xs : List α) (f : α → Rat)
    (h : ∀ x ∈ xs, 0 ≤ f x) : 0 ≤ sum xs f := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    exact Rat.add_nonneg (h x (by simp))
      (ih (fun y hy => h y (List.mem_cons_of_mem x hy)))

theorem sum_le {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x ≤ g x) : sum xs f ≤ sum xs g := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f ≤ g x + sum xs g
    grind

theorem sum_swap {α : Type u} {β : Type v} (xs : List α) (ys : List β)
    (f : α → β → Rat) :
    sum xs (fun x => sum ys (f x)) = sum ys (fun y => sum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [sum]; rw [sum_const]; grind
  | cons x xs ih =>
    simp only [sum]
    rw [sum_add, ih]

theorem sum_square_shift {α : Type u} (xs : List α) (f : α → Rat) (c : Rat) :
    sum xs (fun x => (f x-c)^2) =
      sum xs (fun x => (f x)^2)-2*c*sum xs f+(xs.length : Rat)*c^2 := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem lagrange_identity {α : Type u} (xs : List α) (f : α → Rat) :
    sum xs (fun y => sum xs (fun x => (f x-f y)^2)) =
      2*(xs.length : Rat)*sum xs (fun x => (f x)^2)-2*(sum xs f)^2 := by
  rw [sum_congr xs _ _ (fun y _ => sum_square_shift xs f (f y))]
  rw [sum_add, sum_sub, sum_const]
  rw [sum_mul_right, sum_mul_left, sum_mul_left]
  grind

theorem finite_cauchy {α : Type u} (xs : List α) (f : α → Rat) :
    (sum xs f)^2 ≤ (xs.length : Rat)*sum xs (fun x => (f x)^2) := by
  have h := sum_nonneg xs (fun y => sum xs (fun x => (f x-f y)^2))
    (fun y _ => sum_nonneg xs (fun x => (f x-f y)^2)
      (fun x _ => Lean.Grind.OrderedRing.sq_nonneg))
  rw [lagrange_identity] at h
  grind

#print axioms sum_congr
#print axioms sum_add
#print axioms sum_sub
#print axioms sum_mul_left
#print axioms sum_mul_right
#print axioms sum_const
#print axioms sum_nonneg
#print axioms sum_le
#print axioms sum_swap
#print axioms sum_square_shift
#print axioms lagrange_identity
#print axioms finite_cauchy

end FiniteRatSums


==> anc/lean/extended-lean-companion/canonical-third/source/GeneralBoundary.lean <==
import GridModel

/-! New general-C3 boundary bridge. The stable proof files are unchanged. -/

namespace GeneralBoundary

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments BooleanMatrixGeometry GridModel

universe u
variable {Row Col : Type u}

def flag {α : Type u} [DecidableEq α] (a b : α) : Rat := ratBit (decide (a=b))

theorem flag_self {α : Type u} [DecidableEq α] (a : α) : flag a a=1 := by
  simp [flag, ratBit]

theorem flag_ne {α : Type u} [DecidableEq α] (a b : α) (h : a≠b) : flag a b=0 := by
  simp [flag, h, ratBit]

theorem flag_nonneg {α : Type u} [DecidableEq α] (a b : α) : 0≤flag a b :=
  (ratBit_range _).1

theorem member_le_sum {α : Type u} (xs : List α) (f : α → Rat)
    (hf : ∀ x ∈ xs, 0≤f x) (a : α) (ha : a ∈ xs) : f a≤sum xs f := by
  induction xs with
  | nil => cases ha
  | cons x xs ih =>
    rcases List.mem_cons.mp ha with he | ht
    · subst a
      have hn := sum_nonneg xs f (fun y hy => hf y (List.mem_cons_of_mem x hy))
      change f x≤f x+sum xs f
      grind
    · have hi := ih (fun y hy => hf y (List.mem_cons_of_mem x hy)) ht
      have hn := hf x (by simp)
      change f a≤f x+sum xs f
      grind

theorem sum_flag_not_mem {α : Type u} [DecidableEq α]
    (xs : List α) (a : α) (f : α → Rat) (ha : a ∉ xs) :
    sum xs (fun x => f x*flag x a)=0 := by
  rw [sum_congr xs _ (fun _ => 0) (by
    intro x hx
    have hn : x≠a := by intro he; exact ha (he ▸ hx)
    rw [flag_ne x a hn, Rat.mul_zero])]
  rw [sum_const]
  grind

theorem sum_single {α : Type u} [DecidableEq α]
    (xs : List α) (a : α) (f : α → Rat) (hn : xs.Nodup) (ha : a ∈ xs) :
    sum xs (fun x => f x*flag x a)=f a := by
  induction xs with
  | nil => cases ha
  | cons x xs ih =>
    obtain ⟨hx, hxs⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | ht
    · subst a
      change f x*flag x x+sum xs (fun y => f y*flag y x)=f x
      rw [flag_self, Rat.mul_one, sum_flag_not_mem xs x f hx, Rat.add_zero]
    · have hne : x≠a := by intro he; exact hx (he.symm ▸ ht)
      change f x*flag x a+sum xs (fun y => f y*flag y a)=f a
      rw [flag_ne x a hne, Rat.mul_zero, Rat.zero_add]
      exact ih hxs ht

def openBit [DecidableEq Row] [DecidableEq Col]
    (A : Row → Col → Bool) (p q : Cell Row Col) : Bool :=
  closedBit A p q && decide (p.1≠q.1) && decide (p.2≠q.2)

theorem openBit_iff [DecidableEq Row] [DecidableEq Col]
    (A : Row → Col → Bool) (p q : Cell Row Col) :
    openBit A p q=true ↔ Open (fun r c => A r c=true) p q := by
  simp [openBit, Open, closedBit_iff, Bool.and_eq_true, and_assoc]

theorem pointwise_boundary [DecidableEq Row] [DecidableEq Col]
    (A : Row → Col → Bool) (r : Row) (js : List Col) (p : Cell Row Col) :
    majorityValue (js.map (fun j => closedBit A (r,j) p)) ≤
      majorityValue (js.map (fun j => openBit A (r,j) p))+
        flag p.1 r+sum js (fun j => flag p.2 j) := by
  have hc := ratBit_range (majority (js.map (fun j => closedBit A (r,j) p)))
  have ho := ratBit_range (majority (js.map (fun j => openBit A (r,j) p)))
  have hr := flag_nonneg p.1 r
  have hj := sum_nonneg js (fun j => flag p.2 j) (fun j _ => flag_nonneg p.2 j)
  by_cases he : p.1=r
  · have hflag : flag p.1 r=1 := by rw [he, flag_self]
    unfold majorityValue
    grind
  · by_cases hm : p.2 ∈ js
    · have hsum := member_le_sum js (fun j => flag p.2 j)
        (fun j _ => flag_nonneg p.2 j) p.2 hm
      change flag p.2 p.2≤sum js (fun j => flag p.2 j) at hsum
      rw [flag_self] at hsum
      unfold majorityValue
      grind
    · have hl : js.map (fun j => closedBit A (r,j) p)=
          js.map (fun j => openBit A (r,j) p) := by
        apply List.map_congr_left
        intro j hj
        have hn : j≠p.2 := by intro h; exact hm (h ▸ hj)
        simp [openBit, Ne.symm he, hn]
      rw [hl]
      grind

theorem row_boundary_sum [DecidableEq Row]
    (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (r : Row) (hn : rows.Nodup) (hr : r ∈ rows) :
    sum (cells rows cols A) (fun p => flag p.1 r)=rowDegree cols (indicator A) r := by
  rw [cells_sum]
  rw [sum_congr rows _ (fun s => rowDegree cols (indicator A) s*flag s r)
    (fun s _ => sum_mul_right cols (flag s r) (indicator A s))]
  exact sum_single rows r (rowDegree cols (indicator A)) hn hr

theorem col_boundary_sum_le [DecidableEq Col]
    (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (j : Col) (hn : cols.Nodup) (hj : j ∈ cols) :
    sum (cells rows cols A) (fun p => flag p.2 j)≤(rows.length : Rat) := by
  rw [cells_sum]
  rw [sum_congr rows _ (fun s => indicator A s j)
    (fun s _ => sum_single cols j (indicator A s) hn hj)]
  have h := sum_le rows (fun s => indicator A s j) (fun _ => 1)
    (fun s _ => (ratBit_range (A s j)).2)
  rw [sum_const] at h
  grind

theorem closed_open_count_comparison (m n : Nat) (A : Fin m → Fin n → Bool)
    (r : Fin m) (js : List (Fin n)) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
    sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => openBit A (r,j) p)))+
      rowDegree (List.finRange n) (indicator A) r+(js.length : Rat)*(m : Rat) := by
  have h := sum_le (cells (List.finRange m) (List.finRange n) A) _ _
    (fun p _ => pointwise_boundary A r js p)
  rw [sum_add, sum_add] at h
  rw [row_boundary_sum _ _ A r (finRange_nodup m) (finRange_mem r)] at h
  rw [sum_swap] at h
  have hb := sum_le js
    (fun j => sum (cells (List.finRange m) (List.finRange n) A) (fun p => flag p.2 j))
    (fun _ => (m : Rat)) (fun j _ => by
      have hh := col_boundary_sum_le (List.finRange m) (List.finRange n) A j
        (finRange_nodup n) (finRange_mem j)
      simpa only [List.length_finRange] using hh)
  rw [sum_const] at hb
  grind

theorem open_relation_disjoint (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) (r : Fin m) :
    ∀ ab ∈ pairs, ∀ j,
      ¬ (openBit A (r,j) ab.1=true ∧ openBit A (r,j) ab.2=true) := by
  intro ab hab j h
  exact c3_no_common_open (fun r c => A r c=true) ab.1 ab.2 (hc ab hab) (r,j)
    ⟨(openBit_iff A (r,j) ab.1).mp h.1, (openBit_iff A (r,j) ab.2).mp h.2⟩

theorem general_deterministic_count_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (js : List (Fin n)) :
    2*sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        2*rowDegree (List.finRange n) (indicator A) r+2*(js.length : Rat)*(m : Rat) := by
  have hn := majority_count_le_half (fun j p => openBit A (r,j) p=true)
    (cells (List.finRange m) (List.finRange n) A) pairs cover
    (open_relation_disjoint m n A pairs hc r) js
  have hr := Rat.natCast_le_natCast.mpr hn
  rw [Rat.natCast_mul, ← count_as_sum] at hr
  simp only [bits, Bool.decide_eq_true] at hr
  rw [cells_card] at hr
  have hb := Rat.mul_le_mul_of_nonneg_left (closed_open_count_comparison m n A r js)
    (by decide : (0 : Rat)≤2)
  unfold majorityValue at hb
  unfold majorityValue
  grind

theorem iid_le_on_length {α : Type u} (xs : List α) (w : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (k : Nat) (f g : List α → Rat)
    (h : ∀ vs, vs.length=k → f vs≤g vs) : iid xs w k f≤iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h [] rfl
  | succ k ih =>
    apply expect_le xs w _ _ hw
    intro x hx
    exact ih _ _ (fun vs hvs => h (x::vs) (by simp only [List.length_cons, hvs]))

#print axioms member_le_sum
#print axioms sum_single
#print axioms openBit_iff
#print axioms pointwise_boundary
#print axioms row_boundary_sum
#print axioms col_boundary_sum_le
#print axioms closed_open_count_comparison
#print axioms open_relation_disjoint
#print axioms general_deterministic_count_bound
#print axioms iid_le_on_length

end GeneralBoundary


==> anc/lean/extended-lean-companion/canonical-third/source/GeneralDensity.lean <==
import GeneralSampling

/-! Full general original-C3 finite bound. No ND, CD, or RD exclusion. -/

namespace GeneralDensity

open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralSampling

theorem general_second_moment (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2) ≤
      (2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+14*(m : Rat)^2 := by
  have h := sum_le (List.finRange m)
    (fun r => 3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r))
    (fun r => total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat))
    (fun r _ => general_row_bound m n A pairs cover hc r)
  rw [sum_mul_left, codegree_double_count, sum_add, sum_add,
    sum_const, sum_mul_left, sum_const] at h
  simp only [List.length_finRange] at h
  change 3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2) ≤
    (m : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
      (m : Rat)*(14*(m : Rat)) at h
  grind

theorem general_quadratic_rat (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(total (List.finRange m) (List.finRange n) (indicator A))^2 ≤
      (2*(m : Rat)+2)*(n : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
        14*(m : Rat)^2*(n : Rat) := by
  have h₁ := general_second_moment m n A pairs cover hc
  have h₂ := finite_cauchy (List.finRange n) (colDegree (List.finRange m) (indicator A))
  rw [← total_columns] at h₂
  simp only [List.length_finRange] at h₂
  have h₃ := Rat.mul_le_mul_of_nonneg_left h₁ (Rat.natCast_nonneg (a := n))
  have h₄ := Rat.mul_le_mul_of_nonneg_left h₂ (by decide : (0 : Rat)≤3)
  grind

theorem quadratic_linear_bound (x m n : Rat)
    (_hx : 0≤x) (hm : 0≤m) (hn : 0≤n)
    (hq : x^2≤(2*m+2)*n*x+42*m^2*n) :
    x≤(2*m+2)*n+21*m := by
  apply Classical.byContradiction
  intro h
  have ha : 0≤2*m+2 := by grind
  have hab := Rat.mul_nonneg ha hn
  have h₁ : 0<x-((2*m+2)*n+21*m) := by grind
  have h₂ : 0<x+21*m := by grind
  have hp := Rat.mul_pos h₁ h₂
  have hmn := Rat.mul_nonneg hm hn
  have hm2 : 0≤m^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he :
      (x-((2*m+2)*n+21*m))*(x+21*m)+42*m*n+441*m^2 =
        x^2-(2*m+2)*n*x-42*m^2*n := by grind
  have hpos : 0<(x-((2*m+2)*n+21*m))*(x+21*m)+42*m*n+441*m^2 := by grind
  rw [he] at hpos
  grind

theorem general_linear_rat (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*total (List.finRange m) (List.finRange n) (indicator A) ≤
      2*(m : Rat)*(n : Rat)+2*(n : Rat)+21*(m : Rat) := by
  have hq := general_quadratic_rat m n A pairs cover hc
  have h₃ := Rat.mul_le_mul_of_nonneg_left hq (by decide : (0 : Rat)≤3)
  have hE := total_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (ratBit_range (A r c)).1)
  have hx : 0≤3*total (List.finRange m) (List.finRange n) (indicator A) := by grind
  have hh : (3*total (List.finRange m) (List.finRange n) (indicator A))^2 ≤
      (2*(m : Rat)+2)*(n : Rat)*(3*total (List.finRange m) (List.finRange n) (indicator A))+
        42*(m : Rat)^2*(n : Rat) := by grind
  have h := quadratic_linear_bound _ (m : Rat) (n : Rat) hx
    Rat.natCast_nonneg Rat.natCast_nonneg hh
  grind

/-- All selected pair types are permitted. No C2 or opposite-hole hypothesis. -/
theorem general_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n+2*n+21*m := by
  have h := general_linear_rat m n A pairs cover hc
  rw [← cells_card] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul, Rat.natCast_add] using h

theorem general_C3_quadratic (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(cells (List.finRange m) (List.finRange n) A).length^2 ≤
      (2*m+2)*n*(cells (List.finRange m) (List.finRange n) A).length+14*m^2*n := by
  have h := general_quadratic_rat m n A pairs cover hc
  rw [← cells_card] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul, Rat.natCast_add, Rat.natCast_pow] using h

#print axioms general_second_moment
#print axioms general_quadratic_rat
#print axioms quadratic_linear_bound
#print axioms general_linear_rat
#print axioms general_C3_density
#print axioms general_C3_quadratic

end GeneralDensity


==> anc/lean/extended-lean-companion/canonical-third/source/GeneralSampling.lean <==
import GeneralBoundary

namespace GeneralSampling

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments PairedPivotAlgebra BooleanMatrixGeometry GeneralBoundary

theorem expected_with_error (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r)
    (k : Nat) (hk : k≤7) :
    2*iid (List.finRange n) (rowWeight (List.finRange n) A r) k (fun js =>
      sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        2*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat) := by
  have hn := rowWeight_normalized (List.finRange n) A r hd
  have hw := rowWeight_nonneg (List.finRange n) A r hd
  have hkr : (k : Rat)≤7 := Rat.natCast_le_natCast.mpr hk
  have hkm := Rat.mul_le_mul_of_nonneg_right hkr (Rat.natCast_nonneg (a := m))
  have h := iid_le_on_length (List.finRange n) (rowWeight (List.finRange n) A r) hw k
    (fun js => 2*sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))))
    (fun _ => total (List.finRange m) (List.finRange n) (indicator A)+
      2*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat)) (by
        intro js hlen
        have hh := general_deterministic_count_bound m n A pairs cover hc r js
        rw [hlen] at hh
        grind)
  rw [iid_mul_left, iid_const (List.finRange n) (rowWeight (List.finRange n) A r) hn] at h
  exact h

theorem sampling_with_error (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    2*rowDegree (List.finRange n) (indicator A) r*
      sum (List.finRange m) (fun s =>
        f (codegree (List.finRange n) (indicator A) r s /
          rowDegree (List.finRange n) (indicator A) r)) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        2*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat) := by
  have h5 := expected_with_error m n A pairs cover hc r hd 5 (by decide)
  have h7 := expected_with_error m n A pairs cover hc r hd 7 (by decide)
  rw [StableDensity.polynomial_row_response (List.finRange m) (List.finRange n) A r hd
    5 StableDensity.b5 f5 (by unfold StableDensity.b5; grind) bernoulli_five
      (by intro t; unfold f5 StableDensity.b5; grind)] at h5
  rw [StableDensity.polynomial_row_response (List.finRange m) (List.finRange n) A r hd
    7 StableDensity.b7 f7 (by unfold StableDensity.b7; grind) bernoulli_seven
      (by intro t; unfold f7 StableDensity.b7; grind)] at h7
  have h3 := Rat.mul_le_mul_of_nonneg_left h5 (by decide : (0 : Rat)≤3)
  have h2 := Rat.mul_le_mul_of_nonneg_left h7 (by decide : (0 : Rat)≤2)
  have hm : 5*sum (List.finRange m) (fun s =>
      f (codegree (List.finRange n) (indicator A) r s /rowDegree (List.finRange n) (indicator A) r)) =
      3*sum (List.finRange m) (fun s =>
        f5 (codegree (List.finRange n) (indicator A) r s /rowDegree (List.finRange n) (indicator A) r))+
      2*sum (List.finRange m) (fun s =>
        f7 (codegree (List.finRange n) (indicator A) r s /rowDegree (List.finRange n) (indicator A) r)) := by
    rw [← sum_mul_left, ← sum_mul_left, ← sum_mul_left, ← sum_add]
    apply sum_congr (List.finRange m)
    intro s hmem
    unfold f f5 f7
    grind
  have hlinear := congrArg (fun x => 2*rowDegree (List.finRange n) (indicator A) r*x) hm
  apply Rat.le_of_mul_le_mul_right (c := 5) ?_ (by decide)
  grind

theorem scaled_minorant (a d : Rat) (ha : 0≤a) (had : a≤d) (hd : 0<d) :
    3*a-d≤2*d*f (a/d) := by
  have hq := ratio_range a d ha had hd
  have hf := finite_majority_minorant_twice _ hq.1 hq.2
  have hm := Rat.mul_le_mul_of_nonneg_left hf (Rat.le_of_lt hd)
  have hn : d≠0 := by grind
  have he := Rat.div_mul_cancel (a := a) hn
  grind

theorem general_row_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) :
    3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat) := by
  have hA : ∀ r ∈ List.finRange m, ∀ c ∈ List.finRange n,
      0≤indicator A r c ∧ indicator A r c≤1 := by
    intro r hr c hc
    exact ratBit_range _
  have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1) r (GridModel.finRange_mem r)
  have hE := total_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1)
  by_cases hz : rowDegree (List.finRange n) (indicator A) r=0
  · have ht : ∀ s ∈ List.finRange m, codegree (List.finRange n) (indicator A) r s=0 := by
      intro s hs
      have h := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
        r s (GridModel.finRange_mem r) hs
      grind
    rw [sum_congr (List.finRange m) _ (fun _ => 0) ht, sum_const, hz]
    have hm := Rat.natCast_nonneg (a := m)
    grind
  · have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by grind
    have hp := sum_le (List.finRange m)
      (fun s => 3*codegree (List.finRange n) (indicator A) r s-rowDegree (List.finRange n) (indicator A) r)
      (fun s => 2*rowDegree (List.finRange n) (indicator A) r*
        f (codegree (List.finRange n) (indicator A) r s/rowDegree (List.finRange n) (indicator A) r)) (by
          intro s hs
          have h := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
            r s (GridModel.finRange_mem r) hs
          exact scaled_minorant _ _ h.1 h.2 hpos)
    rw [sum_sub, sum_mul_left, sum_const, sum_mul_left] at hp
    simp only [List.length_finRange] at hp
    have hsamp := sampling_with_error m n A pairs cover hc r hpos
    grind

#print axioms expected_with_error
#print axioms sampling_with_error
#print axioms scaled_minorant
#print axioms general_row_bound

end GeneralSampling


==> anc/lean/extended-lean-companion/canonical-third/source/GeneralTranspose.lean <==
import GeneralDensity

namespace GeneralTranspose

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel GeneralDensity

universe u

theorem perm_from_nodup_membership {α : Type u} [BEq α] [LawfulBEq α]
    (xs ys : List α) (hx : xs.Nodup) (hy : ys.Nodup)
    (h : ∀ a, a ∈ xs ↔ a ∈ ys) : xs.Perm ys := by
  apply List.perm_iff_count.mpr
  intro a
  rw [hx.count, hy.count]
  simp only [h a]

theorem swapped_nodup {α β : Type u} (xs : List (α × β)) (h : xs.Nodup) :
    (xs.map Prod.swap).Nodup := by
  apply List.pairwise_map.mpr
  exact h.imp (fun hn he => hn (by
    have hh := congrArg Prod.swap he
    simpa only [Prod.swap_swap] using hh))

def transpose {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) (r : Fin m) : Bool := A r c

def transposePairs {m n : Nat}
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    List (Cell (Fin n) (Fin m) × Cell (Fin n) (Fin m)) :=
  pairs.map (fun ab => (ab.1.swap,ab.2.swap))

theorem cells_transpose_perm (m n : Nat) (A : Fin m → Fin n → Bool) :
    (cells (List.finRange n) (List.finRange m) (transpose A)).Perm
      ((cells (List.finRange m) (List.finRange n) A).map Prod.swap) := by
  apply perm_from_nodup_membership
  · exact occupied_cells_nodup n m (transpose A)
  · exact swapped_nodup _ (occupied_cells_nodup m n A)
  · intro p
    constructor
    · intro hp
      have ho := (occupied_cells_mem n m (transpose A) p).mp hp
      apply List.mem_map.mpr
      exact ⟨p.swap, (occupied_cells_mem m n A p.swap).mpr ho, Prod.swap_swap p⟩
    · intro hp
      obtain ⟨q, hq, he⟩ := List.mem_map.mp hp
      cases he
      exact (occupied_cells_mem n m (transpose A) q.swap).mpr
        ((occupied_cells_mem m n A q).mp hq)

theorem flatten_transpose {m n : Nat}
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    flattenPairs (transposePairs pairs)=(flattenPairs pairs).map Prod.swap := by
  induction pairs with
  | nil => rfl
  | cons p ps ih => simp [transposePairs, flattenPairs] at ih ⊢; exact ih

theorem transpose_cover (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs)) :
    (cells (List.finRange n) (List.finRange m) (transpose A)).Perm
      (flattenPairs (transposePairs pairs)) := by
  rw [flatten_transpose]
  exact (cells_transpose_perm m n A).trans (cover.map Prod.swap)

theorem c3_transpose {m n : Nat} (A : Fin m → Fin n → Bool)
    (a b : Cell (Fin m) (Fin n))
    (h : OriginalC3 (fun r c => A r c=true) a b) :
    OriginalC3 (fun c r => transpose A c r=true) a.swap b.swap := by
  intro x y hxa hxb hya hyb hf
  obtain ⟨hxy, hxa', hxb', hay, hby⟩ := hf
  exact h y x hya hyb hxa hxb ⟨hxy, hay, hby, hxa', hxb'⟩

theorem transposed_pairs_C3 (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    ∀ ab ∈ transposePairs pairs,
      OriginalC3 (fun c r => transpose A c r=true) ab.1 ab.2 := by
  intro ab hab
  obtain ⟨p, hp, he⟩ := List.mem_map.mp hab
  cases he
  exact c3_transpose A p.1 p.2 (hc p hp)

/-- Coarse all-type bound in the transposed orientation: E<=2mn/3+2m/3+7n. -/
theorem general_C3_density_transposed (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n+2*m+21*n := by
  have h := general_C3_density n m (transpose A) (transposePairs pairs)
    (transpose_cover m n A pairs cover) (transposed_pairs_C3 m n A pairs hc)
  have hl := (cells_transpose_perm m n A).length_eq
  rw [List.length_map] at hl
  rw [hl] at h
  simp only [Nat.mul_assoc] at h ⊢
  rw [Nat.mul_comm n m] at h
  exact h

#print axioms perm_from_nodup_membership
#print axioms swapped_nodup
#print axioms cells_transpose_perm
#print axioms flatten_transpose
#print axioms transpose_cover
#print axioms c3_transpose
#print axioms transposed_pairs_C3
#print axioms general_C3_density_transposed

end GeneralTranspose


==> anc/lean/extended-lean-companion/canonical-third/source/GridModel.lean <==
import StableDensity

/-! Model checks: the final pairing-cover assumption is literal S coverage. -/

namespace GridModel

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry StableDensity

universe u v

theorem finRange_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n := by
  exact List.mem_ofFn.mpr ⟨i, rfl⟩

theorem finRange_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i=j at hv
  omega

theorem grid_mem {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (p : Cell Row Col) :
    p ∈ grid rows cols ↔ p.1 ∈ rows ∧ p.2 ∈ cols := by
  constructor
  · intro h
    obtain ⟨r, hr, hm⟩ := List.mem_flatMap.mp h
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hm
    cases he
    exact ⟨hr, hc⟩
  · rintro ⟨hr, hc⟩
    exact List.mem_flatMap.mpr ⟨p.1, hr,
      List.mem_map.mpr ⟨p.2, hc, Prod.eta p⟩⟩

theorem row_map_nodup {Row : Type u} {Col : Type v}
    (r : Row) (cols : List Col) (hc : cols.Nodup) :
    (cols.map (fun c => (r,c))).Nodup := by
  apply List.pairwise_map.mpr
  exact hc.imp (fun h he => h (congrArg Prod.snd he))

theorem grid_nodup {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (hr : rows.Nodup) (hc : cols.Nodup) :
    (grid rows cols).Nodup := by
  induction rows with
  | nil => exact List.Pairwise.nil
  | cons r rs ih =>
    obtain ⟨hn, ht⟩ := List.nodup_cons.mp hr
    change (cols.map (fun c => (r,c)) ++ grid rs cols).Nodup
    apply List.pairwise_append.mpr
    refine ⟨row_map_nodup r cols hc, ih ht, ?_⟩
    intro a ha b hb he
    obtain ⟨c, hc', hca⟩ := List.mem_map.mp ha
    have hb' := (grid_mem rs cols b).mp hb
    have hf : r=b.1 := by
      have h₁ := congrArg Prod.fst hca
      have h₂ := congrArg Prod.fst he
      exact h₁.trans h₂
    exact hn (hf ▸ hb'.1)

theorem occupied_cells_nodup (m n : Nat) (A : Fin m → Fin n → Bool) :
    (cells (List.finRange m) (List.finRange n) A).Nodup := by
  exact List.Pairwise.filter _
    (grid_nodup _ _ (finRange_nodup m) (finRange_nodup n))

theorem occupied_cells_mem (m n : Nat) (A : Fin m → Fin n → Bool)
    (p : Cell (Fin m) (Fin n)) :
    p ∈ cells (List.finRange m) (List.finRange n) A ↔ A p.1 p.2=true := by
  constructor
  · intro h
    exact (List.mem_filter.mp h).2
  · intro h
    apply List.mem_filter.mpr
    exact ⟨(grid_mem _ _ p).mpr ⟨finRange_mem p.1, finRange_mem p.2⟩, h⟩

theorem cover_has_no_reuse (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs)) :
    (flattenPairs pairs).Nodup := by
  exact cover.nodup (occupied_cells_nodup m n A)

theorem endpoints_in_flatten {α : Type u} (pairs : List (α × α)) (p : α × α)
    (hp : p ∈ pairs) : p.1 ∈ flattenPairs pairs ∧ p.2 ∈ flattenPairs pairs := by
  induction pairs with
  | nil => cases hp
  | cons q qs ih =>
    rcases List.mem_cons.mp hp with he | ht
    · cases he
      simp [flattenPairs]
    · have hh := ih ht
      exact ⟨List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.1),
        List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.2)⟩

theorem selected_endpoints_occupied (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    A p.1.1 p.1.2=true ∧ A p.2.1 p.2.2=true := by
  have hh := endpoints_in_flatten pairs p hp
  exact ⟨(occupied_cells_mem m n A p.1).mp (cover.mem_iff.mpr hh.1),
    (occupied_cells_mem m n A p.2).mp (cover.mem_iff.mpr hh.2)⟩

theorem stable_endpoints_are_ND (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs)
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    p.1.1≠p.2.1 ∧ p.1.2≠p.2.2 := by
  have ho := selected_endpoints_occupied m n A pairs cover p hp
  have hz := (hs p hp).2.1
  constructor
  · intro he
    apply hz
    simpa only [he] using ho.2
  · intro he
    apply hz
    simpa only [he] using ho.1

#print axioms finRange_mem
#print axioms finRange_nodup
#print axioms grid_mem
#print axioms grid_nodup
#print axioms occupied_cells_nodup
#print axioms occupied_cells_mem
#print axioms cover_has_no_reuse
#print axioms selected_endpoints_occupied
#print axioms stable_endpoints_are_ND

end GridModel


==> anc/lean/extended-lean-companion/canonical-third/source/ListRatCounting.lean <==
import RationalSampling

namespace ListRatCounting

open FiniteRatSums RationalSampling PairedPivotCounting

universe u v

theorem sum_append {α : Type u} (xs ys : List α) (f : α → Rat) :
    sum (xs++ys) f=sum xs f+sum ys f := by
  induction xs with
  | nil => simp only [List.nil_append, sum]; grind
  | cons x xs ih => simp only [List.cons_append, sum]; rw [ih]; grind

theorem sum_map {α : Type u} {β : Type v} (xs : List α) (g : α → β) (f : β → Rat) :
    sum (xs.map g) f=sum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.map_cons, sum]; rw [ih]

theorem sum_flatMap {α : Type u} {β : Type v} (xs : List α) (g : α → List β)
    (f : β → Rat) : sum (xs.flatMap g) f=sum xs (fun x => sum (g x) f) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.flatMap_cons, sum]; rw [sum_append, ih]

theorem sum_filter {α : Type u} (xs : List α) (p : α → Bool) (f : α → Rat) :
    sum (xs.filter p) f=sum xs (fun x => ratBit (p x)*f x) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    cases hp : p x <;> simp [hp, sum, ratBit, ih] <;> grind

theorem count_as_sum {α : Type u} (xs : List α) (f : α → Bool) :
    sum xs (fun x => ratBit (f x))=(count f xs : Rat) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hb : ratBit (f x)=(bitNat (f x) : Rat) := by cases f x <;> rfl
    simp only [sum, count]
    rw [Rat.natCast_add, hb, ih]

theorem ratBit_range (b : Bool) : 0≤ratBit b ∧ ratBit b≤1 := by
  cases b <;> constructor <;> decide

theorem inv_nonneg_of_pos (d : Rat) (hd : 0<d) : 0≤d⁻¹ := by
  have hn : d≠0 := by grind
  have he := Rat.inv_mul_cancel d hn
  apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
  grind

#print axioms sum_append
#print axioms sum_map
#print axioms sum_flatMap
#print axioms sum_filter
#print axioms count_as_sum
#print axioms ratBit_range
#print axioms inv_nonneg_of_pos

end ListRatCounting


==> anc/lean/extended-lean-companion/canonical-third/source/MajorityCounting.lean <==
import FiniteCounting

/-! Strict-majority counting for arbitrary pivot-list length. -/

namespace MajorityCounting

open PairedPivotCounting

universe u v

def ones : List Bool → Nat
  | [] => 0
  | b :: bs => bitNat b + ones bs

def majority (bs : List Bool) : Bool := decide (bs.length < 2*ones bs)

def DisjointBits : List Bool → List Bool → Prop
  | [], [] => True
  | x :: xs, y :: ys => ¬ (x = true ∧ y = true) ∧ DisjointBits xs ys
  | _, _ => False

theorem disjoint_ones_bound (xs ys : List Bool) (h : DisjointBits xs ys) :
    ones xs+ones ys ≤ xs.length := by
  induction xs generalizing ys with
  | nil =>
    cases ys with
    | nil => exact Nat.le_refl 0
    | cons y ys => exact False.elim h
  | cons x xs ih =>
    cases ys with
    | nil => exact False.elim h
    | cons y ys =>
      obtain ⟨hh, ht⟩ := h
      have h₁ := two_bits_le_one x y hh
      have h₂ := ih ys ht
      simp only [ones, List.length_cons]
      omega

theorem disjoint_majorities_impossible (xs ys : List Bool)
    (hlen : xs.length = ys.length) (h : DisjointBits xs ys) :
    ¬ (majority xs = true ∧ majority ys = true) := by
  rintro ⟨hx, hy⟩
  have h₁ : xs.length < 2*ones xs := of_decide_eq_true hx
  have h₂ : ys.length < 2*ones ys := of_decide_eq_true hy
  have h₃ := disjoint_ones_bound xs ys h
  omega

def bits {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a : C) : List Bool :=
  pivots.map (fun p => decide (R p a))

theorem bits_disjoint {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    DisjointBits (bits R pivots a) (bits R pivots b) := by
  induction pivots with
  | nil => trivial
  | cons p ps ih =>
    constructor
    · intro h
      exact hd p ⟨of_decide_eq_true h.1, of_decide_eq_true h.2⟩
    · exact ih

theorem majority_at_most_one {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (majority (bits R pivots a) = true ∧ majority (bits R pivots b) = true) := by
  apply disjoint_majorities_impossible
  · simp only [bits, List.length_map]
  · exact bits_disjoint R pivots a b hd

theorem majority_count_le_half {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)]
    (cells : List C) (pairs : List (C × C)) (cover : cells.Perm (flattenPairs pairs))
    (hd : ∀ ab ∈ pairs, ∀ p, ¬ (R p ab.1 ∧ R p ab.2))
    (pivots : List P) :
    2*count (fun a => majority (bits R pivots a)) cells ≤ cells.length := by
  let f := fun a => majority (bits R pivots a)
  have hp : ∀ ab ∈ pairs, ¬ (f ab.1 = true ∧ f ab.2 = true) := by
    intro ab hab
    exact majority_at_most_one R pivots ab.1 ab.2 (hd ab hab)
  have hc := paired_count_le f pairs hp
  have he := count_perm f cover
  have hl := cover.length_eq.trans (flatten_length pairs)
  change 2*count f cells ≤ cells.length
  omega

#print axioms disjoint_ones_bound
#print axioms disjoint_majorities_impossible
#print axioms bits_disjoint
#print axioms majority_at_most_one
#print axioms majority_count_le_half

end MajorityCounting


==> anc/lean/extended-lean-companion/canonical-third/source/MatrixCounting.lean <==
import NatListSums

namespace EvenParity

def bit (b : Bool) : Nat := if b then 1 else 0

def C4Free {m n : Nat} (A : Fin m → Fin n → Bool) : Prop :=
  ∀ r s c d, r ≠ s → c ≠ d →
    ¬ (A r c = true ∧ A r d = true ∧ A s c = true ∧ A s d = true)

def degree {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Nat :=
  fsum n (fun c => bit (A r c))

def total {m n : Nat} (A : Fin m → Fin n → Bool) : Nat :=
  fsum m (degree A)

def common {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) : Nat :=
  fsum m (fun r => bit (A r c && A r d))

def leaveDegree {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum n (fun d => if d = c then 0 else if common A c d = 0 then 1 else 0)

def rowCover {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) (c : Fin n) : Nat :=
  if A r c then degree A r - 1 else 0

def columnCover {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum m (fun r => rowCover A r c)

theorem occupied_degree_pos {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) (h : A r c = true) : 0 < degree A r := by
  have hh := fsum_member_le n (fun d => bit (A r d)) c
  simpa [degree, bit, h] using hh

theorem common_le_one {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c d : Fin n) (hne : c ≠ d) : common A c d ≤ 1 := by
  classical
  by_cases hex : ∃ r, A r c = true ∧ A r d = true
  · obtain ⟨r, hrc, hrd⟩ := hex
    have hh : ∀ s, bit (A s c && A s d) ≤ if s = r then 1 else 0 := by
      intro s
      by_cases he : s = r
      · subst s; simp [bit, hrc, hrd]
      · have hn : ¬ (A s c = true ∧ A s d = true) := by
          intro hs
          exact hc4 s r c d he hne ⟨hs.1, hs.2, hrc, hrd⟩
        cases hsc : A s c <;> cases hsd : A s d <;> simp_all [bit]
    have hb := fsum_le m _ _ hh
    simpa only [common, fsum_single] using hb
  · have hh : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hn : ¬ (A r c = true ∧ A r d = true) := fun hr => hex ⟨r, hr⟩
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hh, fsum_const]
    omega

theorem offdiagonal_count (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else 1) = n - 1 := by
  have hh : fsum n (fun d => (if d = c then 0 else 1) + (if d = c then 1 else 0)) = n := by
    rw [fsum_congr n _ (fun _ => 1)]
    · simpa using fsum_const n 1
    · intro d; split <;> simp_all
  rw [fsum_add, fsum_single] at hh
  omega

theorem row_offdiagonal {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else bit (A r c && A r d)) = rowCover A r c := by
  cases hac : A r c with
  | false =>
    simp only [hac, Bool.false_and, bit, Bool.false_eq_true, ↓reduceIte, rowCover]
    have hz : ∀ d : Fin n, (if d = c then 0 else 0) = 0 := by intro d; split <;> rfl
    rw [fsum_congr n _ (fun _ => 0) hz, fsum_const]
    simp
  | true =>
    have he : ∀ d : Fin n,
        (if d = c then 0 else bit (A r c && A r d)) +
          (if d = c then 1 else 0) = bit (A r d) := by
      intro d
      by_cases hd : d = c
      · subst d; simp [hac, bit]
      · simp [hd, hac]
    have hs := fsum_congr n _ _ he
    rw [fsum_add, fsum_single] at hs
    change _ + 1 = degree A r at hs
    simp only [hac] at hs
    simp only [rowCover, hac, ↓reduceIte]
    omega

theorem cover_double_count_column {m n : Nat} (A : Fin m → Fin n → Bool)
    (c : Fin n) :
    fsum n (fun d => if d = c then 0 else common A c d) = columnCover A c := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else common A c d) =
        fsum m (fun r => if d = c then 0 else bit (A r c && A r d)) := by
    intro d
    by_cases hd : d = c
    · simp only [hd, ↓reduceIte, fsum_const, Nat.mul_zero]
    · simp only [hd, ↓reduceIte, common]
  rw [fsum_congr n _ _ hp, fsum_swap]
  exact fsum_congr m _ _ (fun r => row_offdiagonal A r c)

theorem leave_cover_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c : Fin n) :
    leaveDegree A c + columnCover A c = n - 1 := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) +
        (if d = c then 0 else common A c d) = (if d = c then 0 else 1) := by
    intro d
    by_cases hd : d = c
    · simp [hd]
    · have ht := common_le_one A hc4 c d (Ne.symm hd)
      simp only [hd, ↓reduceIte]
      split <;> omega
  have hs := fsum_congr n _ _ hp
  rw [fsum_add, cover_double_count_column, offdiagonal_count] at hs
  exact hs

theorem row_cover_total {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    fsum n (rowCover A r) = degree A r * (degree A r - 1) := by
  have hp : ∀ c : Fin n, rowCover A r c = bit (A r c) * (degree A r - 1) := by
    intro c; cases h : A r c <;> simp [rowCover, bit, h]
  rw [fsum_congr n _ _ hp, fsum_mul]
  rfl

theorem cover_double_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    fsum n (columnCover A) = fsum m (fun r => degree A r * (degree A r - 1)) := by
  unfold columnCover
  rw [fsum_swap]
  exact fsum_congr m _ _ (row_cover_total A)

theorem leave_double_count {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) :
    fsum n (leaveDegree A) + fsum m (fun r => degree A r * (degree A r - 1)) = n * (n - 1) := by
  have hs := fsum_congr n _ _ (leave_cover_identity A hc4)
  rw [fsum_add, cover_double_count, fsum_const] at hs
  exact hs

theorem nsum_bit_filter {α : Type} (xs : List α) (f : α → Bool) :
    nsum xs (fun x => bit (f x)) = (xs.filter f).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [ih]
    cases hx : f x <;> simp [bit, hx, Nat.add_comm]

theorem flatMap_length_nsum {α β : Type} (xs : List α) (f : α → List β) :
    (xs.flatMap f).length = nsum xs (fun x => (f x).length) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum, ih]

def occupiedCells {m n : Nat} (A : Fin m → Fin n → Bool) : List (Fin m × Fin n) :=
  (List.finRange m).flatMap (fun r =>
    ((List.finRange n).filter (A r)).map (fun c => (r,c)))

theorem degree_is_actual_row_count {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    degree A r = ((List.finRange n).filter (A r)).length := nsum_bit_filter _ _

theorem total_is_actual_cell_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    total A = (occupiedCells A).length := by
  unfold occupiedCells
  rw [flatMap_length_nsum]
  apply nsum_congr
  intro r _
  simpa only [List.length_map] using degree_is_actual_row_count A r

theorem occupiedCells_mem {m n : Nat} (A : Fin m → Fin n → Bool) (p : Fin m × Fin n) :
    p ∈ occupiedCells A ↔ A p.1 p.2 = true := by
  constructor
  · intro hp
    obtain ⟨r, _, hr⟩ := List.mem_flatMap.mp hp
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hr
    cases he
    exact (List.mem_filter.mp hc).2
  · intro hp
    exact List.mem_flatMap.mpr ⟨p.1, fin_mem p.1,
      List.mem_map.mpr ⟨p.2, List.mem_filter.mpr ⟨fin_mem p.2, hp⟩, Prod.eta p⟩⟩

theorem common_zero_iff {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    common A c d = 0 ↔ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  constructor
  · intro hz r hr
    have hh := fsum_member_le m (fun s => bit (A s c && A s d)) r
    change _ ≤ common A c d at hh
    simp [hr.1, hr.2, bit, hz] at hh
  · intro h
    have hp : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hr := h r
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hp, fsum_const]
    simp

def leaveNeighbors {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : List (Fin n) :=
  (List.finRange n).filter (fun d => decide (d ≠ c ∧ common A c d = 0))

theorem leaveNeighbors_mem {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    d ∈ leaveNeighbors A c ↔ d ≠ c ∧ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  simp [leaveNeighbors, List.mem_filter, fin_mem, common_zero_iff]

theorem leaveDegree_is_actual_leave_count {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) :
    leaveDegree A c = (leaveNeighbors A c).length := by
  unfold leaveDegree leaveNeighbors
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) =
        bit (decide (d ≠ c ∧ common A c d = 0)) := by
    intro d
    by_cases hd : d = c <;> by_cases hz : common A c d = 0 <;> simp [hd, hz, bit]
  rw [fsum_congr n _ _ hp]
  exact nsum_bit_filter _ _

#print axioms common_le_one
#print axioms leave_cover_identity
#print axioms leave_double_count
#print axioms degree_is_actual_row_count
#print axioms total_is_actual_cell_count
#print axioms occupiedCells_mem
#print axioms common_zero_iff
#print axioms leaveNeighbors_mem
#print axioms leaveDegree_is_actual_leave_count

end EvenParity


==> anc/lean/extended-lean-companion/canonical-third/source/MatrixMoments.lean <==
import FiniteRatSums
import RationalMinorant

/-! Conditional analytic component. Its explicit sampling hypothesis is
discharged in StableDensity. This component alone is not a C3 theorem. -/

namespace PairedMatrixMoments

open FiniteRatSums PairedPivotAlgebra

universe u v
variable {Row : Type u} {Col : Type v}

def rowDegree (cols : List Col) (A : Row → Col → Rat) (r : Row) : Rat :=
  sum cols (A r)

def colDegree (rows : List Row) (A : Row → Col → Rat) (c : Col) : Rat :=
  sum rows (fun r => A r c)

def codegree (cols : List Col) (A : Row → Col → Rat) (r s : Row) : Rat :=
  sum cols (fun c => A r c * A s c)

def total (rows : List Row) (cols : List Col) (A : Row → Col → Rat) : Rat :=
  sum rows (rowDegree cols A)

theorem total_columns (rows : List Row) (cols : List Col) (A : Row → Col → Rat) :
    total rows cols A = sum cols (colDegree rows A) := by
  exact sum_swap rows cols A

theorem codegree_double_count (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat) :
    sum rows (fun r => sum rows (codegree cols A r)) =
      sum cols (fun c => (colDegree rows A c)^2) := by
  change (sum rows (fun r => sum rows (fun s =>
    sum cols (fun c => A r c*A s c)))) = _
  rw [sum_congr rows _ _ (fun r _ =>
    sum_swap rows cols (fun s c => A r c*A s c))]
  rw [sum_swap rows cols]
  apply sum_congr cols
  intro c hc
  rw [sum_congr rows _ _ (fun r _ =>
    sum_mul_left rows (A r c) (fun s => A s c))]
  rw [sum_mul_right]
  unfold colDegree
  grind

theorem row_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c)
    (r : Row) (hr : r ∈ rows) : 0 ≤ rowDegree cols A r := by
  exact sum_nonneg cols (A r) (hA r hr)

theorem total_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c) : 0 ≤ total rows cols A := by
  exact sum_nonneg rows (rowDegree cols A) (row_nonneg rows cols A hA)

theorem codegree_range (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r s : Row) (hr : r ∈ rows) (hs : s ∈ rows) :
    0 ≤ codegree cols A r s ∧ codegree cols A r s ≤ rowDegree cols A r := by
  constructor
  · exact sum_nonneg cols _ (fun c hc =>
      Rat.mul_nonneg (hA r hr c hc).1 (hA s hs c hc).1)
  · apply sum_le cols
    intro c hc
    have h := Rat.mul_le_mul_of_nonneg_left (hA s hs c hc).2 (hA r hr c hc).1
    grind

theorem ratio_range (a d : Rat) (ha : 0 ≤ a) (had : a ≤ d) (hd : 0 < d) :
    0 ≤ a/d ∧ a/d ≤ 1 := by
  have hn : d ≠ 0 := by grind
  have he := Rat.div_mul_cancel (a := a) hn
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind

theorem row_bound_from_sampling (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r : Row) (hr : r ∈ rows) (hd : 0 < rowDegree cols A r)
    (sampling : 2*rowDegree cols A r *
      sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
        ≤ total rows cols A) :
    3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
      ≤ total rows cols A := by
  have hp : ∀ s ∈ rows,
      3*codegree cols A r s-rowDegree cols A r ≤
        2*rowDegree cols A r*f (codegree cols A r s/rowDegree cols A r) := by
    intro s hs
    have ht := codegree_range rows cols A hA r s hr hs
    have hq := ratio_range _ _ ht.1 ht.2 hd
    have hf := finite_majority_minorant_twice _ hq.1 hq.2
    have hm := Rat.mul_le_mul_of_nonneg_left hf (Rat.le_of_lt hd)
    have hn : rowDegree cols A r ≠ 0 := by grind
    have he := Rat.div_mul_cancel (a := codegree cols A r s) hn
    grind
  have hh := sum_le rows _ _ hp
  rw [sum_sub, sum_mul_left, sum_const, sum_mul_left] at hh
  grind

/-- The sampling premise is explicit here and proved from C3 in StableDensity. -/
theorem conditional_density_from_sampling
    (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (sampling : ∀ r ∈ rows, 0 < rowDegree cols A r →
      2*rowDegree cols A r *
        sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
          ≤ total rows cols A) :
    3*total rows cols A ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  have hE := total_nonneg rows cols A (fun r hr c hc => (hA r hr c hc).1)
  have hr : ∀ r ∈ rows,
      3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
        ≤ total rows cols A := by
    intro r hmem
    have hd := row_nonneg rows cols A (fun s hs c hc => (hA s hs c hc).1) r hmem
    by_cases hz : rowDegree cols A r = 0
    · have ht : ∀ s ∈ rows, codegree cols A r s = 0 := by
        intro s hs
        have hh := codegree_range rows cols A hA r s hmem hs
        grind
      rw [sum_congr rows _ (fun _ => 0) ht, sum_const, hz]
      grind
    · have hpos : 0 < rowDegree cols A r := by grind
      exact row_bound_from_sampling rows cols A hA r hmem hpos (sampling r hmem hpos)
  have hsum := sum_le rows _ _ hr
  rw [sum_sub, sum_mul_left, sum_mul_left, sum_const] at hsum
  rw [codegree_double_count] at hsum
  change 3*sum cols (fun c => (colDegree rows A c)^2) -
    (rows.length : Rat)*total rows cols A ≤
      (rows.length : Rat)*total rows cols A at hsum
  have hmoment : 3*sum cols (fun c => (colDegree rows A c)^2) ≤
      2*(rows.length : Rat)*total rows cols A := by grind
  have hc := finite_cauchy cols (colDegree rows A)
  rw [← total_columns rows cols A] at hc
  have hcm := Rat.mul_le_mul_of_nonneg_left hc (by decide : (0 : Rat) ≤ 3)
  have hmm := Rat.mul_le_mul_of_nonneg_left hmoment
    (Rat.natCast_nonneg (a := cols.length))
  have hprod : (3*total rows cols A)*total rows cols A ≤
      (2*(rows.length : Rat)*(cols.length : Rat))*total rows cols A := by grind
  by_cases hz : total rows cols A = 0
  · rw [hz]
    have hn := Rat.mul_nonneg (Rat.natCast_nonneg (a := rows.length))
      (Rat.natCast_nonneg (a := cols.length))
    grind
  · have hpos : 0 < total rows cols A := by grind
    exact Rat.le_of_mul_le_mul_right hprod hpos

#print axioms total_columns
#print axioms codegree_double_count
#print axioms row_nonneg
#print axioms total_nonneg
#print axioms codegree_range
#print axioms ratio_range
#print axioms row_bound_from_sampling
#print axioms conditional_density_from_sampling

end PairedMatrixMoments


==> anc/lean/extended-lean-companion/canonical-third/source/MinimumAlgebra.lean <==
import Std

/-! Exact scalar inequalities used by the minimum-endpoint argument. -/

namespace MinimumEndpoint

def absRat (x : Rat) : Rat := if 0 ≤ x then x else -x

theorem min_le_first (x y : Rat) : min x y ≤ x := by
  change (if x ≤ y then x else y) ≤ x
  split <;> grind

theorem min_le_second (x y : Rat) : min x y ≤ y := by
  change (if x ≤ y then x else y) ≤ y
  split <;> grind

theorem min_abs_identity (x y : Rat) :
    2*min x y = x+y-absRat (x-y) := by
  change 2*(if x ≤ y then x else y) = x+y-(if 0 ≤ x-y then x-y else -(x-y))
  split <;> split <;> grind

theorem abs_square (x : Rat) : (absRat x)^2=x^2 := by
  unfold absRat
  split <;> grind

theorem quadratic_majorant (x : Rat) :
    6*absRat x ≤ 9*x^2+1 := by
  have h : (0:Rat) ≤ (3*absRat x-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he := abs_square x
  grind

theorem minimum_quadratic (x y : Rat) :
    6*(x+y)-9*(x-y)^2-1 ≤ 12*min x y := by
  have hm := min_abs_identity x y
  have hq := quadratic_majorant (x-y)
  grind

theorem pair_minimum_bound (x y z w ε : Rat)
    (light : x+z ≤ 1+ε ∨ y+w ≤ 1+ε) :
    min x y+min z w ≤ 1+ε := by
  have h₁ := min_le_first x y
  have h₂ := min_le_second x y
  have h₃ := min_le_first z w
  have h₄ := min_le_second z w
  rcases light with h | h <;> grind

theorem combine_minimum_bounds (μ S I ε η : Rat)
    (lower : 18*μ^2-3*S-μ≤12*I)
    (upper : 2*I≤(1+ε)*μ)
    (moment : S≤(4/3 : Rat)*μ+η) :
    18*μ^2≤(11+6*ε)*μ+3*η := by
  have hu := Rat.mul_le_mul_of_nonneg_left upper (by decide : (0:Rat)≤6)
  have hm := Rat.mul_le_mul_of_nonneg_left moment (by decide : (0:Rat)≤3)
  have heu : 6*((1+ε)*μ)=6*μ+6*ε*μ := by grind
  have hem : 3*((4/3 : Rat)*μ+η)=4*μ+3*η := by grind
  have heg : (11+6*ε)*μ+3*η=11*μ+6*ε*μ+3*η := by grind
  rw [heu] at hu
  rw [hem] at hm
  rw [heg]
  grind

#print axioms combine_minimum_bounds
#print axioms min_abs_identity
#print axioms abs_square
#print axioms quadratic_majorant
#print axioms minimum_quadratic
#print axioms pair_minimum_bound
end MinimumEndpoint


==> anc/lean/extended-lean-companion/canonical-third/source/MinimumMatrix.lean <==
import BooleanMatrixGeometry
import MinimumAlgebra

/-! Finite Boolean-matrix normalizations and the occupied/ambient identities. -/

namespace MinimumEndpoint

open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments BooleanMatrixGeometry

universe u v

def rowMean {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  rowDegree (List.finRange n) (indicator A) r * (n : Rat)⁻¹

def colMean {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Rat :=
  colDegree (List.finRange m) (indicator A) c * (m : Rat)⁻¹

def density {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  total (List.finRange m) (List.finRange n) (indicator A) * (m : Rat)⁻¹ * (n : Rat)⁻¹

def secondMoment {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => (rowMean A r)^2) * (m : Rat)⁻¹ +
  sum (List.finRange n) (fun c => (colMean A c)^2) * (n : Rat)⁻¹

def ambientMean (m n : Nat) (f : Cell (Fin m) (Fin n) → Rat) : Rat :=
  sum (grid (List.finRange m) (List.finRange n)) f * (m : Rat)⁻¹ * (n : Rat)⁻¹

def occupiedMean {m n : Nat} (A : Fin m → Fin n → Bool)
    (f : Cell (Fin m) (Fin n) → Rat) : Rat :=
  sum (cells (List.finRange m) (List.finRange n) A) f * (m : Rat)⁻¹ * (n : Rat)⁻¹

def minimumMass {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  occupiedMean A (fun p => min (rowMean A p.1) (colMean A p.2))

theorem density_card {m n : Nat} (A : Fin m → Fin n → Bool) :
    density A = ((cells (List.finRange m) (List.finRange n) A).length : Rat) /
      ((m : Rat)*(n : Rat)) := by
  rw [cells_card, Rat.div_def, Rat.inv_mul_rev]
  unfold density
  grind

theorem occupied_as_ambient {m n : Nat} (A : Fin m → Fin n → Bool)
    (f : Cell (Fin m) (Fin n) → Rat) :
    sum (cells (List.finRange m) (List.finRange n) A) f =
      sum (grid (List.finRange m) (List.finRange n))
        (fun p => indicator A p.1 p.2*f p) := by
  rw [cells_sum, grid_sum]

theorem indicator_sum {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (grid (List.finRange m) (List.finRange n)) (fun p => indicator A p.1 p.2) =
      total (List.finRange m) (List.finRange n) (indicator A) := by
  rw [grid_sum]
  rfl

theorem mean_row_sum {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange m) (rowMean A) =
      total (List.finRange m) (List.finRange n) (indicator A)*(n : Rat)⁻¹ := by
  unfold rowMean
  rw [sum_mul_right]
  rfl

theorem mean_col_sum {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange n) (colMean A) =
      total (List.finRange m) (List.finRange n) (indicator A)*(m : Rat)⁻¹ := by
  unfold colMean
  rw [sum_mul_right, ← total_columns]

theorem uniform_row_mean {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange m) (rowMean A)*(m : Rat)⁻¹ = density A := by
  rw [mean_row_sum]
  unfold density
  grind

theorem uniform_col_mean {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange n) (colMean A)*(n : Rat)⁻¹ = density A := by
  rw [mean_col_sum]
  rfl

theorem occupied_row_sum {m n : Nat} (A : Fin m → Fin n → Bool) (hn : 0<n) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p => rowMean A p.1) =
      (n : Rat)*sum (List.finRange m) (fun r => (rowMean A r)^2) := by
  have hnq : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  rw [cells_sum, ← sum_mul_left]
  apply sum_congr
  intro r hr
  change sum (List.finRange n) (fun c => indicator A r c*rowMean A r) = _
  rw [sum_mul_right]
  change rowDegree (List.finRange n) (indicator A) r * rowMean A r =
    (n : Rat)*(rowMean A r)^2
  unfold rowMean
  grind

theorem occupied_col_sum {m n : Nat} (A : Fin m → Fin n → Bool) (hm : 0<m) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p => colMean A p.2) =
      (m : Rat)*sum (List.finRange n) (fun c => (colMean A c)^2) := by
  have hmq : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  rw [cells_sum, sum_swap, ← sum_mul_left]
  apply sum_congr
  intro c hc
  change sum (List.finRange m) (fun r => indicator A r c*colMean A c) = _
  rw [sum_mul_right]
  change colDegree (List.finRange m) (indicator A) c * colMean A c =
    (m : Rat)*(colMean A c)^2
  unfold colMean
  grind

theorem occupied_linear_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n) :
    occupiedMean A (fun p => rowMean A p.1+colMean A p.2) = secondMoment A := by
  have hmq : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnq : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  unfold occupiedMean
  rw [sum_add, occupied_row_sum A hn, occupied_col_sum A hm]
  unfold secondMoment
  grind

theorem rectangular_square_identity {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (u : Row → Rat) (v : Col → Rat) :
    sum rows (fun r => sum cols (fun c => (u r-v c)^2)) =
      (cols.length : Rat)*sum rows (fun r => (u r)^2)+
      (rows.length : Rat)*sum cols (fun c => (v c)^2)-2*sum rows u*sum cols v := by
  have h : ∀ r ∈ rows, sum cols (fun c => (u r-v c)^2) =
      sum cols (fun c => (v c)^2)-2*u r*sum cols v+(cols.length : Rat)*(u r)^2 := by
    intro r hr
    rw [sum_congr cols _ (fun c => (v c-u r)^2) (by intro c hc; grind)]
    exact sum_square_shift cols v (u r)
  rw [sum_congr rows _ _ h, sum_add, sum_sub, sum_const,
    sum_mul_right, sum_mul_left, sum_mul_left]
  grind

theorem ambient_square_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n) :
    ambientMean m n (fun p => (rowMean A p.1-colMean A p.2)^2) =
      secondMoment A-2*(density A)^2 := by
  have hmq : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnq : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  unfold ambientMean
  rw [grid_sum, rectangular_square_identity]
  simp only [List.length_finRange]
  rw [mean_row_sum, mean_col_sum]
  unfold secondMoment density
  grind

#print axioms density_card
#print axioms uniform_row_mean
#print axioms uniform_col_mean
#print axioms occupied_linear_identity
#print axioms rectangular_square_identity
#print axioms ambient_square_identity
end MinimumEndpoint


==> anc/lean/extended-lean-companion/canonical-third/source/MixingData.lean <==
import C4Quadratic

/-! Actual finite row/column masks and incidence counts. -/
namespace ElementaryMixing

open OriginalAugmented EvenParity GridModel

def members (k : Nat) (P : Fin k → Bool) : List (Fin k) := (List.finRange k).filter P
def card (k : Nat) (P : Fin k → Bool) : Nat := (members k P).length

def colDegree {m n : Nat} (B : Matrix m n) (c : Fin n) : Nat := fsum m (fun r => bit (B r c))
def restrictedRow {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) (r : Fin m) : Nat :=
  nsum (members n C) (fun c => bit (B r c))
def restrictedCount {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat := fsum m (restrictedRow B C)
def restrictedSquare {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat :=
  fsum m (fun r => (restrictedRow B C r)^2)
def mixedCount {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat :=
  fsum m (fun r => restrictedRow B C r*degree B r)
def orderedLeave {m n : Nat} (B : Matrix m n) : Nat := fsum n (leaveDegree B)
def restrictedLeave {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat :=
  nsum (members n C) (leaveDegree B)
def EmptyRectangle {m n : Nat} (B : Matrix m n) (R : Fin m → Bool) (C : Fin n → Bool) : Prop :=
  ∀ r c, R r=true → C c=true → B r c=false

theorem members_mem (k : Nat) (P : Fin k → Bool) (i : Fin k) : i∈members k P ↔ P i=true := by
  simp [members,List.mem_filter,finRange_mem]

theorem members_nodup (k : Nat) (P : Fin k → Bool) : (members k P).Nodup :=
  List.Pairwise.filter P (finRange_nodup k)

theorem card_le (k : Nat) (P : Fin k → Bool) : card k P≤k := by
  have h := List.length_filter_le P (List.finRange k)
  simpa [card,members] using h

theorem nsum_mul_left {α : Type} (xs : List α) (f : α → Nat) (k : Nat) :
    nsum xs (fun x => k*f x)=k*nsum xs f := by
  rw [nsum_congr xs _ (fun x => f x*k) (fun x _ => Nat.mul_comm _ _),nsum_mul]
  exact Nat.mul_comm _ _

theorem nsum_filter_le {α : Type} (xs : List α) (P : α → Bool) (f : α → Nat) :
    nsum (xs.filter P) f≤nsum xs f := by
  induction xs with
  | nil => exact Nat.le_refl 0
  | cons x xs ih =>
    cases hp : P x <;> simp [hp,nsum] <;> omega

theorem nsum_product {α : Type} (xs : List α) (f g : α → Nat) :
    nsum xs f*nsum xs g=nsum xs (fun x => nsum xs (fun y => f x*g y)) := by
  rw [nsum_congr xs _ (fun x => f x*nsum xs g) (fun x _ => nsum_mul_left xs g (f x))]
  exact (nsum_mul xs f (nsum xs g)).symm

theorem bit_product (a b : Bool) : bit a*bit b=bit (a&&b) := by
  cases a <;> cases b <;> decide

theorem restrictedCount_columns {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    restrictedCount B C=nsum (members n C) (colDegree B) := by
  exact nsum_swap (List.finRange m) (members n C) (fun r c => bit (B r c))

theorem restrictedCount_cap {m n : Nat} (B : Matrix m n) (C : Fin n → Bool)
    (D : Nat) (hD : ∀ c, colDegree B c≤D) : restrictedCount B C≤card n C*D := by
  rw [restrictedCount_columns]
  have h := nsum_le (members n C) (colDegree B) (fun _ => D) (fun c _ => hD c)
  rw [nsum_const] at h
  exact h

theorem restrictedLeave_le {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    restrictedLeave B C≤orderedLeave B := nsum_filter_le _ C (leaveDegree B)

theorem common_diagonal {m n : Nat} (B : Matrix m n) (c : Fin n) : common B c c=colDegree B c := by
  unfold common colDegree
  apply fsum_congr
  intro r
  cases h : B r c <;> rfl

#print axioms members_nodup
#print axioms card_le
#print axioms restrictedCount_columns
#print axioms restrictedCount_cap
#print axioms restrictedLeave_le
#print axioms common_diagonal
end ElementaryMixing


==> anc/lean/extended-lean-companion/canonical-third/source/MixingIncidence.lean <==
import MixingData

/-! The restricted incidence identities and Cauchy bound use the actual masks. -/
namespace ElementaryMixing

open OriginalAugmented EvenParity

theorem column_weight_identity {m n : Nat} (B : Matrix m n) (c : Fin n) :
    fsum m (fun r => bit (B r c)*degree B r)=columnCover B c+colDegree B c := by
  have hp : ∀ r, bit (B r c)*degree B r=rowCover B r c+bit (B r c) := by
    intro r
    cases h : B r c with
    | false => simp [h,bit,rowCover]
    | true =>
      have hd := occupied_degree_pos B r c h
      simp [h,bit,rowCover]
      omega
  rw [fsum_congr m _ _ hp,fsum_add]
  rfl

theorem mixed_columns {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    mixedCount B C=nsum (members n C) (fun c => columnCover B c+colDegree B c) := by
  unfold mixedCount fsum restrictedRow
  rw [nsum_congr (List.finRange m) _
    (fun r => nsum (members n C) (fun c => bit (B r c)*degree B r))
    (fun r _ => (nsum_mul (members n C) (fun c => bit (B r c)) (degree B r)).symm)]
  rw [nsum_swap]
  exact nsum_congr _ _ _ (fun c _ => column_weight_identity B c)

theorem mixed_leave_identity {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) (C : Fin n → Bool) :
    mixedCount B C+restrictedLeave B C=restrictedCount B C+card n C*(n-1) := by
  have h := nsum_congr (members n C)
    (fun c => columnCover B c+leaveDegree B c) (fun _ => n-1)
    (fun c _ => by dsimp only; have h := leave_cover_identity B hc4 c; omega)
  rw [nsum_add,nsum_const] at h
  rw [mixed_columns,nsum_add,restrictedCount_columns]
  unfold restrictedLeave card
  omega

theorem restricted_square_common {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    restrictedSquare B C=nsum (members n C) (fun c => nsum (members n C) (fun d => common B c d)) := by
  unfold restrictedSquare fsum
  rw [nsum_congr (List.finRange m) _
    (fun r => nsum (members n C) (fun c => nsum (members n C) (fun d => bit (B r c)*bit (B r d))))
    (fun r _ => by unfold restrictedRow; rw [Nat.pow_two]; exact nsum_product _ _ _)]
  rw [nsum_swap]
  apply nsum_congr
  intro c hc
  rw [nsum_swap]
  apply nsum_congr
  intro d hd
  unfold common fsum
  exact nsum_congr _ _ _ (fun r _ => bit_product (B r c) (B r d))

theorem restricted_common_cap {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (D : Nat) (hD : ∀ c, colDegree B c≤D) (c d : Fin n) :
    common B c d≤1+(if d=c then D else 0) := by
  by_cases hd : d=c
  · subst d
    rw [common_diagonal]
    have h := hD c
    simp
    omega
  · have h := common_le_one B hc4 c d (Ne.symm hd)
    simpa [hd] using h

theorem selected_diagonal_sum {n : Nat} (C : Fin n → Bool) (D : Nat) (c : Fin n)
    (hc : c∈members n C) : nsum (members n C) (fun d => if d=c then D else 0)=D := by
  rw [nsum_congr (members n C) _ (fun d => (if d=c then 1 else 0)*D)
    (fun d _ => by split <;> simp_all)]
  rw [nsum_mul,nsum_single _ (members_nodup n C) c hc]
  simp

theorem restricted_square_cap {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (C : Fin n → Bool) (D : Nat) (hD : ∀ c, colDegree B c≤D) :
    restrictedSquare B C≤(card n C)^2+card n C*D := by
  rw [restricted_square_common]
  have hp : ∀ c∈members n C, nsum (members n C) (fun d => common B c d)≤card n C+D := by
    intro c hc
    have h := nsum_le (members n C) (fun d => common B c d)
      (fun d => 1+(if d=c then D else 0)) (fun d _ => restricted_common_cap B hc4 D hD c d)
    rw [nsum_add,nsum_const,selected_diagonal_sum C D c hc] at h
    simpa [card] using h
  have h := nsum_le (members n C) _ (fun _ => card n C+D) hp
  rw [nsum_const] at h
  simpa [card,Nat.mul_add,Nat.pow_two] using h

theorem restricted_square_small_cap {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (C : Fin n → Bool) (D : Nat) (hD : ∀ c, colDegree B c≤D) (hDn : D≤n) :
    restrictedSquare B C≤2*n^2 := by
  have h := restricted_square_cap B hc4 C D hD
  have hb := card_le n C
  have h₁ := Nat.mul_le_mul hb hb
  have h₂ := Nat.mul_le_mul hb hDn
  simp only [Nat.pow_two] at h ⊢
  omega

theorem filter_complement_length {α : Type} (xs : List α) (P : α → Bool) :
    (xs.filter P).length+(xs.filter (fun x => !P x)).length=xs.length := by
  induction xs with
  | nil => rfl
  | cons x xs ih => cases hp : P x <;> simp [hp] <;> omega

theorem complement_card (m : Nat) (R : Fin m → Bool) : card m (fun r => !R r)=m-card m R := by
  have h := filter_complement_length (List.finRange m) R
  simp only [List.length_finRange] at h
  change card m R+card m (fun r => !R r)=m at h
  omega

theorem nsum_remove_zeros {α : Type} (xs : List α) (P : α → Bool) (f : α → Nat)
    (hz : ∀ x∈xs, P x=true → f x=0) :
    nsum xs f=nsum (xs.filter (fun x => !P x)) f := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := hz x (by simp)
    have ht := ih (fun y hy => hz y (by simp [hy]))
    cases hp : P x with
    | false => simp [hp,nsum,ht]
    | true => simp [hp,nsum,hx hp,ht]

theorem empty_row_restricted_zero {m n : Nat} (B : Matrix m n)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C)
    (r : Fin m) (hr : R r=true) : restrictedRow B C r=0 := by
  unfold restrictedRow
  rw [nsum_congr (members n C) _ (fun _ => 0)]
  · exact nsum_zero _
  · intro c hc
    rw [he r c hr ((members_mem n C c).mp hc)]
    rfl

theorem empty_restricted_cauchy {m n : Nat} (B : Matrix m n)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C) :
    (restrictedCount B C)^2≤(m-card m R)*restrictedSquare B C := by
  have hz := nsum_remove_zeros (List.finRange m) R (restrictedRow B C)
    (fun r _ hr => empty_row_restricted_zero B R C he r hr)
  change restrictedCount B C=nsum (members m (fun r => !R r)) (restrictedRow B C) at hz
  have h := UnrestrictedUniform.nsum_cauchy (members m (fun r => !R r)) (restrictedRow B C)
  rw [←hz] at h
  have hs := nsum_filter_le (List.finRange m) (fun r => !R r) (fun r => (restrictedRow B C r)^2)
  change nsum (members m (fun r => !R r)) (fun r => (restrictedRow B C r)^2)≤restrictedSquare B C at hs
  have hm := Nat.mul_le_mul_left (members m (fun r => !R r)).length hs
  have hc : (members m (fun r => !R r)).length=m-card m R := complement_card m R
  rw [hc] at h hm
  exact Nat.le_trans h hm

theorem empty_restricted_cauchy_cap {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C)
    (D : Nat) (hD : ∀ c, colDegree B c≤D) :
    (restrictedCount B C)^2≤(m-card m R)*((card n C)^2+card n C*D) := by
  exact Nat.le_trans (empty_restricted_cauchy B R C he)
    (Nat.mul_le_mul_left _ (restricted_square_cap B hc4 C D hD))

#print axioms mixed_leave_identity
#print axioms restricted_square_common
#print axioms restricted_square_cap
#print axioms restricted_square_small_cap
#print axioms empty_row_restricted_zero
#print axioms empty_restricted_cauchy
#print axioms empty_restricted_cauchy_cap
end ElementaryMixing


==> anc/lean/extended-lean-companion/canonical-third/source/NatListSums.lean <==
import Std

namespace EvenParity

def nsum {α : Type} : List α → (α → Nat) → Nat
  | [], _ => 0
  | x :: xs, f => f x + nsum xs f

theorem nsum_congr {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x = g x) : nsum xs f = nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [h x (by simp), ih (fun y hy => h y (by simp [hy]))]

theorem nsum_add {α : Type} (xs : List α) (f g : α → Nat) :
    nsum xs (fun x => f x + g x) = nsum xs f + nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [nsum, ih]; omega

theorem nsum_const {α : Type} (xs : List α) (k : Nat) :
    nsum xs (fun _ => k) = xs.length * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul, Nat.add_comm]

theorem nsum_zero {α : Type} (xs : List α) : nsum xs (fun _ => 0) = 0 := by
  simpa using nsum_const xs 0

theorem nsum_mul {α : Type} (xs : List α) (f : α → Nat) (k : Nat) :
    nsum xs (fun x => f x * k) = nsum xs f * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul]

theorem nsum_le {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x ≤ g x) : nsum xs f ≤ nsum xs g := by
  induction xs with
  | nil => exact Nat.le_refl 0
  | cons x xs ih =>
    exact Nat.add_le_add (h x (by simp)) (ih (fun y hy => h y (by simp [hy])))

theorem nsum_swap {α β : Type} (xs : List α) (ys : List β) (f : α → β → Nat) :
    nsum xs (fun x => nsum ys (f x)) = nsum ys (fun y => nsum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [nsum, nsum_zero]
  | cons x xs ih =>
    simp only [nsum]
    rw [nsum_add, ih]

theorem nsum_single {α : Type} [DecidableEq α] (xs : List α)
    (hn : xs.Nodup) (a : α) (ha : a ∈ xs) :
    nsum xs (fun x => if x = a then 1 else 0) = 1 := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    obtain ⟨hx, ht⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | hm
    · subst a
      have hz : nsum xs (fun y => if y = x then 1 else 0) = 0 := by
        rw [nsum_congr xs _ (fun _ => 0)]
        · exact nsum_zero xs
        · intro y hy
          have : y ≠ x := by intro he; exact hx (he ▸ hy)
          simp [this]
      simp [nsum, hz]
    · have he : x ≠ a := by intro he; exact hx (he ▸ hm)
      simp [nsum, he, ih ht hm]

theorem nsum_member_le {α : Type} (xs : List α) (f : α → Nat)
    (a : α) (ha : a ∈ xs) : f a ≤ nsum xs f := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    rcases List.mem_cons.mp ha with he | hm
    · subst a; simp only [nsum]; omega
    · have hh := ih hm; simp only [nsum]; omega

theorem nsum_even {α : Type} (xs : List α) (f : α → Nat)
    (h : ∀ x ∈ xs, f x % 2 = 0) : nsum xs f % 2 = 0 := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (by simp [hy]))
    change (f x + nsum xs f) % 2 = 0
    omega

theorem fin_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n :=
  List.mem_ofFn.mpr ⟨i, rfl⟩

theorem fin_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i = j at hv
  omega

def fsum (n : Nat) (f : Fin n → Nat) : Nat := nsum (List.finRange n) f

theorem fsum_congr (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x = g x) :
    fsum n f = fsum n g := nsum_congr _ _ _ (fun x _ => h x)

theorem fsum_add (n : Nat) (f g : Fin n → Nat) :
    fsum n (fun x => f x + g x) = fsum n f + fsum n g := nsum_add _ _ _

theorem fsum_const (n k : Nat) : fsum n (fun _ => k) = n * k := by
  simp [fsum, nsum_const]

theorem fsum_mul (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => f x * k) = fsum n f * k := nsum_mul _ _ _

theorem fsum_mul_left (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => k * f x) = k * fsum n f := by
  rw [fsum_congr n _ (fun x => f x * k) (fun x => Nat.mul_comm _ _), fsum_mul]
  exact Nat.mul_comm _ _

theorem fsum_swap (m n : Nat) (f : Fin m → Fin n → Nat) :
    fsum m (fun r => fsum n (f r)) = fsum n (fun c => fsum m (fun r => f r c)) :=
  nsum_swap _ _ _

theorem fsum_single (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 1 else 0) = 1 :=
  nsum_single _ (fin_nodup n) c (fin_mem c)

theorem fsum_member_le (n : Nat) (f : Fin n → Nat) (c : Fin n) :
    f c ≤ fsum n f := nsum_member_le _ _ _ (fin_mem c)

theorem fsum_le (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x ≤ g x) :
    fsum n f ≤ fsum n g := nsum_le _ _ _ (fun x _ => h x)

theorem fsum_even (n : Nat) (f : Fin n → Nat) (h : ∀ x, f x % 2 = 0) :
    fsum n f % 2 = 0 := nsum_even _ _ (fun x _ => h x)

end EvenParity


==> anc/lean/extended-lean-companion/canonical-third/source/OriginalCounts.lean <==
import OriginalModel

namespace OriginalAugmented

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry

theorem grid_length {Row Col : Type} (rows : List Row) (cols : List Col) :
    (grid rows cols).length=rows.length*cols.length := by
  induction rows with
  | nil => simp [grid]
  | cons r rs ih =>
    change (cols.map (fun c => (r,c)) ++ grid rs cols).length=(rs.length+1)*cols.length
    rw [List.length_append,List.length_map,ih,Nat.add_mul]
    omega

theorem fixedCount_le_grid {m n : Nat} (B : Matrix m n) : fixedCount B≤m*n := by
  unfold fixedCount cells
  have h := List.length_filter_le (fun p => B p.1 p.2)
    (grid (List.finRange m) (List.finRange n))
  simpa only [grid_length,List.length_finRange] using h

theorem filter_disjoint_or_length {α : Type} (xs : List α) (p q : α → Bool)
    (h : ∀ x, p x=true → q x=false) :
    (xs.filter (fun x => p x || q x)).length=(xs.filter p).length+(xs.filter q).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hh := h x
    cases hp : p x <;> cases hq : q x <;> simp_all <;> omega

theorem full_count_add {m n : Nat} (B A : Matrix m n)
    (h : ∀ r c, B r c=true → A r c=false) :
    fixedCount (full B A)=fixedCount B+fixedCount A := by
  exact filter_disjoint_or_length (grid (List.finRange m) (List.finRange n))
    (fun p => B p.1 p.2) (fun p => A p.1 p.2) (fun p => h p.1 p.2)

theorem selected_count_eq_twice_pairs {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : fixedCount A=2*ps.length := by
  exact h.cover.length_eq.trans (flatten_length ps)

theorem fixed_plus_twice_pairs_eq_full {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) :
    fixedCount B+2*ps.length=fixedCount (full B A) := by
  rw [full_count_add B A h.disjoint,selected_count_eq_twice_pairs B A ps h]

theorem fixed_plus_twice_pairs_le_grid {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : fixedCount B+2*ps.length≤m*n := by
  rw [fixed_plus_twice_pairs_eq_full B A ps h]
  exact fixedCount_le_grid (full B A)

theorem objective_le_grid {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : objective B ps≤m*n := by
  have hh := fixed_plus_twice_pairs_le_grid B A ps h
  unfold objective
  omega

theorem cells_empty (m n : Nat) :
    cells (List.finRange m) (List.finRange n) (empty m n)=[] := by
  simp [cells,empty]

theorem fixedCount_empty (m n : Nat) : fixedCount (empty m n)=0 := by
  simp [fixedCount,cells_empty]

theorem objective_empty_selection {m n : Nat} (B : Matrix m n) :
    objective B []=fixedCount B := by simp [objective]

theorem admissible_empty_selection {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : Admissible B (empty m n) [] := by
  refine ⟨hc4,?_,?_,?_,?_⟩
  · intro r c _; rfl
  · rw [cells_empty]; exact List.Perm.nil
  · intro p hp; simp at hp
  · intro p hp; simp at hp

#print axioms fixedCount_le_grid
#print axioms full_count_add
#print axioms selected_count_eq_twice_pairs
#print axioms fixed_plus_twice_pairs_eq_full
#print axioms fixed_plus_twice_pairs_le_grid
#print axioms objective_le_grid
#print axioms fixedCount_empty
#print axioms admissible_empty_selection
end OriginalAugmented


==> anc/lean/extended-lean-companion/canonical-third/source/OriginalFixedBase.lean <==
import OriginalParameters

/-! Optimal selected-pair count while preserving a supplied C4-free base. -/
namespace OriginalAugmented

def FixedBaseValue {m n : Nat} (B : Matrix m n) (k : Nat) : Prop :=
  ∃ (A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps ∧ ps.length=k

noncomputable def Tstar {m n : Nat} (B : Matrix m n) : Nat := by
  classical
  exact BoundedMaximum.greatest (FixedBaseValue B) (m*n)

theorem pairs_le_grid {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : ps.length≤m*n := by
  have hh := fixed_plus_twice_pairs_le_grid B A ps h
  omega

theorem fixedBase_zero_feasible {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : FixedBaseValue B 0 :=
  ⟨empty m n,[],admissible_empty_selection B hc4,rfl⟩

theorem Tstar_le_grid {m n : Nat} (B : Matrix m n) : Tstar B≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (FixedBaseValue B) (m*n)

theorem pairs_le_Tstar {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : ps.length≤Tstar B := by
  classical
  exact BoundedMaximum.le_greatest (FixedBaseValue B) (m*n) ps.length
    (pairs_le_grid B A ps h) ⟨A,ps,h,rfl⟩

theorem Tstar_attained {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) :
    ∃ (A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps ∧ ps.length=Tstar B := by
  classical
  exact BoundedMaximum.greatest_mem (FixedBaseValue B) (m*n)
    ⟨0,Nat.zero_le _,fixedBase_zero_feasible B hc4⟩

theorem objective_le_fixedCount_add_Tstar {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) :
    objective B ps≤fixedCount B+Tstar B := by
  exact Nat.add_le_add_left (pairs_le_Tstar B A ps h) (fixedCount B)

theorem fixedCount_add_twice_Tstar_le_grid {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : fixedCount B+2*Tstar B≤m*n := by
  obtain ⟨A,ps,h,hcount⟩ := Tstar_attained B hc4
  have hh := fixed_plus_twice_pairs_le_grid B A ps h
  rwa [hcount] at hh

theorem fixedCount_add_Tstar_le_zA {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : fixedCount B+Tstar B≤zA m n := by
  obtain ⟨A,ps,h,hcount⟩ := Tstar_attained B hc4
  have hh := objective_le_zA B A ps h
  unfold objective at hh
  rwa [hcount] at hh

theorem fixedCount_add_Tstar_le_zL {m n : Nat} (B : Matrix m n)
    (hB : MaximumBase B) : fixedCount B+Tstar B≤zL m n := by
  obtain ⟨A,ps,h,hcount⟩ := Tstar_attained B hB.1
  have hh := objective_le_zL B A ps ⟨h,hB⟩
  unfold objective at hh
  rwa [hcount] at hh

theorem Tstar_le_iff {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) (k : Nat) :
    Tstar B≤k ↔ ∀ (A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps → ps.length≤k := by
  constructor
  · intro h A ps ha; exact Nat.le_trans (pairs_le_Tstar B A ps ha) h
  · intro h
    obtain ⟨A,ps,ha,hcount⟩ := Tstar_attained B hc4
    rw [←hcount]
    exact h A ps ha

theorem exists_maximumBase_zL_eq_z_add_Tstar (m n : Nat) :
    ∃ B : Matrix m n, MaximumBase B ∧ zL m n=z m n+Tstar B := by
  obtain ⟨B,A,ps,h,hobj⟩ := zL_attained m n
  have hcount := ((maximumBase_iff B).mp h.2).2
  have hup := fixedCount_add_Tstar_le_zL B h.2
  have hlo := objective_le_fixedCount_add_Tstar B A ps h.1
  rw [hcount] at hup
  rw [hobj,hcount] at hlo
  exact ⟨B,h.2,Nat.le_antisymm hlo hup⟩

theorem exists_base_zA_eq_fixedCount_add_Tstar (m n : Nat) :
    ∃ B : Matrix m n, EvenParity.C4Free B ∧ zA m n=fixedCount B+Tstar B := by
  obtain ⟨B,A,ps,h,hobj⟩ := zA_attained m n
  have hup := fixedCount_add_Tstar_le_zA B h.base_C4
  have hlo := objective_le_fixedCount_add_Tstar B A ps h
  rw [hobj] at hlo
  exact ⟨B,h.base_C4,Nat.le_antisymm hlo hup⟩

#print axioms fixedBase_zero_feasible
#print axioms pairs_le_Tstar
#print axioms Tstar_attained
#print axioms objective_le_fixedCount_add_Tstar
#print axioms fixedCount_add_twice_Tstar_le_grid
#print axioms fixedCount_add_Tstar_le_zA
#print axioms fixedCount_add_Tstar_le_zL
#print axioms Tstar_le_iff
#print axioms exists_maximumBase_zL_eq_z_add_Tstar
#print axioms exists_base_zA_eq_fixedCount_add_Tstar
end OriginalAugmented


==> anc/lean/extended-lean-companion/canonical-third/source/OriginalModel.lean <==
import GridModel
import MatrixCounting

/-! The original model, with a separate fixed base and selected-only matrix. -/
namespace OriginalAugmented

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry

abbrev Matrix (m n : Nat) := Fin m → Fin n → Bool
abbrev Pair (m n : Nat) := Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)

def full {m n : Nat} (B A : Matrix m n) : Matrix m n :=
  fun r c => B r c || A r c

def empty (m n : Nat) : Matrix m n := fun _ _ => false

def OriginalC2 {m n : Nat} (O : Matrix m n) (p : Pair m n) : Prop :=
  p.1.1 ≠ p.2.1 → p.1.2 ≠ p.2.2 →
    ¬ (O p.1.1 p.2.2 = true ∧ O p.2.1 p.1.2 = true)

structure Admissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop where
  base_C4 : EvenParity.C4Free B
  disjoint : ∀ r c, B r c = true → A r c = false
  cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps)
  c2 : ∀ p ∈ ps, OriginalC2 (full B A) p
  c3 : ∀ p ∈ ps, OriginalC3 (fun r c => full B A r c = true) p.1 p.2

def fixedCount {m n : Nat} (B : Matrix m n) : Nat :=
  (cells (List.finRange m) (List.finRange n) B).length

def objective {m n : Nat} (B : Matrix m n) (ps : List (Pair m n)) : Nat :=
  fixedCount B + ps.length

def MaximumBase {m n : Nat} (B : Matrix m n) : Prop :=
  EvenParity.C4Free B ∧ ∀ B' : Matrix m n, EvenParity.C4Free B' →
    fixedCount B' ≤ fixedCount B

def LimitedAdmissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop :=
  Admissible B A ps ∧ MaximumBase B

theorem full_iff {m n : Nat} (B A : Matrix m n) (r : Fin m) (c : Fin n) :
    full B A r c = true ↔ B r c = true ∨ A r c = true := by
  simp [full]

theorem selected_preserved {m n : Nat} (B A : Matrix m n)
    (r : Fin m) (c : Fin n) (h : A r c = true) : full B A r c = true := by
  exact (full_iff B A r c).mpr (Or.inr h)

theorem base_preserved {m n : Nat} (B A : Matrix m n)
    (r : Fin m) (c : Fin n) (h : B r c = true) : full B A r c = true := by
  exact (full_iff B A r c).mpr (Or.inl h)

theorem empty_C4 (m n : Nat) : EvenParity.C4Free (empty m n) := by
  intro r s c d _ _ h
  simp [empty] at h

theorem full_empty {m n : Nat} (A : Matrix m n) : full (empty m n) A = A := by
  funext r c
  simp [full, empty]

theorem c3_antitone {Row Col : Type} (P Q : Row → Col → Prop)
    (hPQ : ∀ r c, P r c → Q r c) (a b : Cell Row Col)
    (hQ : OriginalC3 Q a b) : OriginalC3 P a b := by
  intro x y hxa hxb hya hyb h
  exact hQ x y hxa hxb hya hyb
    ⟨hPQ x y h.1, hPQ x a.2 h.2.1, hPQ x b.2 h.2.2.1,
      hPQ a.1 y h.2.2.2.1, hPQ b.1 y h.2.2.2.2⟩

theorem selected_C3 {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
    OriginalC3 (fun r c => A r c = true) p.1 p.2 := by
  apply c3_antitone _ _ (fun r c => selected_preserved B A r c) p.1 p.2
  exact h.c3 p hp

theorem selected_S {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : (flattenPairs ps).Nodup := by
  exact GridModel.cover_has_no_reuse m n A ps h.cover

theorem selected_endpoints {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
    A p.1.1 p.1.2 = true ∧ A p.2.1 p.2.2 = true := by
  exact GridModel.selected_endpoints_occupied m n A ps h.cover p hp

#print axioms full_iff
#print axioms empty_C4
#print axioms full_empty
#print axioms c3_antitone
#print axioms selected_C3
#print axioms selected_S
#print axioms selected_endpoints

end OriginalAugmented


==> anc/lean/extended-lean-companion/canonical-third/source/OriginalParameters.lean <==
import OriginalCounts
import BoundedMaximum

/-! The actual extremal parameters of the unchanged original Boolean model. -/
namespace OriginalAugmented

def ClassicalValue (m n k : Nat) : Prop :=
  ∃ B : Matrix m n, EvenParity.C4Free B ∧ fixedCount B=k

def AugmentedValue (m n k : Nat) : Prop :=
  ∃ (B A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps ∧ objective B ps=k

def LimitedValue (m n k : Nat) : Prop :=
  ∃ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps ∧ objective B ps=k

noncomputable def z (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (ClassicalValue m n) (m*n)

noncomputable def zA (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (AugmentedValue m n) (m*n)

noncomputable def zL (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (LimitedValue m n) (m*n)

theorem classical_zero_feasible (m n : Nat) : ClassicalValue m n 0 :=
  ⟨empty m n,empty_C4 m n,fixedCount_empty m n⟩

theorem augmented_zero_feasible (m n : Nat) : AugmentedValue m n 0 := by
  refine ⟨empty m n,empty m n,[],admissible_empty_selection _ (empty_C4 m n),?_⟩
  simp [objective,fixedCount_empty]

theorem z_le_grid (m n : Nat) : z m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (ClassicalValue m n) (m*n)

theorem zA_le_grid (m n : Nat) : zA m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (AugmentedValue m n) (m*n)

theorem zL_le_grid (m n : Nat) : zL m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (LimitedValue m n) (m*n)

theorem fixedCount_le_z {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) :
    fixedCount B≤z m n := by
  classical
  exact BoundedMaximum.le_greatest (ClassicalValue m n) (m*n) (fixedCount B)
    (fixedCount_le_grid B) ⟨B,hc4,rfl⟩

theorem classical_attained (m n : Nat) : ∃ B : Matrix m n,
    MaximumBase B ∧ fixedCount B=z m n := by
  classical
  have hv : ClassicalValue m n (z m n) := BoundedMaximum.greatest_mem
    (ClassicalValue m n) (m*n) ⟨0,Nat.zero_le _,classical_zero_feasible m n⟩
  obtain ⟨B,hc4,hcount⟩ := hv
  refine ⟨B,⟨hc4,?_⟩,hcount⟩
  intro B' hB'
  rw [hcount]
  exact fixedCount_le_z B' hB'

theorem exists_maximumBase (m n : Nat) : ∃ B : Matrix m n, MaximumBase B := by
  obtain ⟨B,hB,_⟩ := classical_attained m n
  exact ⟨B,hB⟩

theorem maximumBase_iff {m n : Nat} (B : Matrix m n) :
    MaximumBase B ↔ EvenParity.C4Free B ∧ fixedCount B=z m n := by
  constructor
  · intro hB
    obtain ⟨C,hC,hcount⟩ := classical_attained m n
    refine ⟨hB.1,Nat.le_antisymm (fixedCount_le_z B hB.1) ?_⟩
    rw [←hcount]
    exact hB.2 C hC.1
  · rintro ⟨hc4,hcount⟩
    refine ⟨hc4,?_⟩
    intro C hC
    rw [hcount]
    exact fixedCount_le_z C hC

theorem limited_nonempty (m n : Nat) :
    ∃ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps := by
  obtain ⟨B,hB⟩ := exists_maximumBase m n
  exact ⟨B,empty m n,[],admissible_empty_selection B hB.1,hB⟩

theorem objective_le_zA {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : objective B ps≤zA m n := by
  classical
  exact BoundedMaximum.le_greatest (AugmentedValue m n) (m*n) (objective B ps)
    (objective_le_grid B A ps h) ⟨B,A,ps,h,rfl⟩

theorem objective_le_zL {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : LimitedAdmissible B A ps) : objective B ps≤zL m n := by
  classical
  exact BoundedMaximum.le_greatest (LimitedValue m n) (m*n) (objective B ps)
    (objective_le_grid B A ps h.1) ⟨B,A,ps,h,rfl⟩

theorem zA_attained (m n : Nat) : ∃ (B A : Matrix m n) (ps : List (Pair m n)),
    Admissible B A ps ∧ objective B ps=zA m n := by
  classical
  exact BoundedMaximum.greatest_mem (AugmentedValue m n) (m*n)
    ⟨0,Nat.zero_le _,augmented_zero_feasible m n⟩

theorem zL_attained (m n : Nat) : ∃ (B A : Matrix m n) (ps : List (Pair m n)),
    LimitedAdmissible B A ps ∧ objective B ps=zL m n := by
  classical
  obtain ⟨B,A,ps,h⟩ := limited_nonempty m n
  exact BoundedMaximum.greatest_mem (LimitedValue m n) (m*n)
    ⟨objective B ps,objective_le_grid B A ps h.1,⟨B,A,ps,h,rfl⟩⟩

theorem z_le_zL (m n : Nat) : z m n≤zL m n := by
  obtain ⟨B,hB,hcount⟩ := classical_attained m n
  have hh := objective_le_zL B (empty m n) [] ⟨admissible_empty_selection B hB.1,hB⟩
  simpa only [objective,List.length_nil,Nat.add_zero,hcount] using hh

theorem zL_le_zA (m n : Nat) : zL m n≤zA m n := by
  obtain ⟨B,A,ps,h,hcount⟩ := zL_attained m n
  rw [←hcount]
  exact objective_le_zA B A ps h.1

theorem hierarchy (m n : Nat) : z m n≤zL m n ∧ zL m n≤zA m n :=
  ⟨z_le_zL m n,zL_le_zA m n⟩

theorem z_le_iff (m n k : Nat) : z m n≤k ↔
    ∀ B : Matrix m n, EvenParity.C4Free B → fixedCount B≤k := by
  constructor
  · intro h B hB; exact Nat.le_trans (fixedCount_le_z B hB) h
  · intro h
    obtain ⟨B,hB,hcount⟩ := classical_attained m n
    rw [←hcount]
    exact h B hB.1

theorem zA_le_iff (m n k : Nat) : zA m n≤k ↔
    ∀ (B A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps → objective B ps≤k := by
  constructor
  · intro h B A ps ha; exact Nat.le_trans (objective_le_zA B A ps ha) h
  · intro h
    obtain ⟨B,A,ps,ha,hcount⟩ := zA_attained m n
    rw [←hcount]
    exact h B A ps ha

theorem zL_le_iff (m n k : Nat) : zL m n≤k ↔
    ∀ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps → objective B ps≤k := by
  constructor
  · intro h B A ps ha; exact Nat.le_trans (objective_le_zL B A ps ha) h
  · intro h
    obtain ⟨B,A,ps,ha,hcount⟩ := zL_attained m n
    rw [←hcount]
    exact h B A ps ha

theorem parameters_zero_of_grid_zero (m n : Nat) (hz : m*n=0) :
    z m n=0 ∧ zL m n=0 ∧ zA m n=0 := by
  have h₁ := z_le_grid m n
  have h₂ := zL_le_grid m n
  have h₃ := zA_le_grid m n
  omega

#print axioms classical_zero_feasible
#print axioms augmented_zero_feasible
#print axioms fixedCount_le_z
#print axioms classical_attained
#print axioms exists_maximumBase
#print axioms maximumBase_iff
#print axioms limited_nonempty
#print axioms objective_le_zA
#print axioms objective_le_zL
#print axioms zA_attained
#print axioms zL_attained
#print axioms hierarchy
#print axioms z_le_iff
#print axioms zA_le_iff
#print axioms zL_le_iff
#print axioms parameters_zero_of_grid_zero
end OriginalAugmented


==> anc/lean/extended-lean-companion/canonical-third/source/PairedCounting.lean <==
import PairedLimit

namespace PairedCounting
open PairedPivotCounting MajorityCounting FiniteRatSums RationalSampling
  ListRatCounting PairedRational PairedDecision PairedLimit

theorem bool_probability_range {P : Type} (xs : List P) (w : P → Rat)
    (hn : sum xs w=1) (hw : ∀ p ∈ xs, 0≤w p) (R : P → Bool) :
    0≤expect xs w (fun p => ratBit (R p)) ∧
      expect xs w (fun p => ratBit (R p))≤1 := by
  have h0 := expect_le xs w (fun _ => 0) (fun p => ratBit (R p)) hw
    (fun p _ => (ratBit_range (R p)).1)
  have h1 := expect_le xs w (fun p => ratBit (R p)) (fun _ => 1) hw
    (fun p _ => (ratBit_range (R p)).2)
  rw [expect_const xs w hn] at h0 h1
  exact ⟨h0,h1⟩

theorem finite_decision_bound {P C : Type} (xs : List P) (w : P → Rat)
    (hn : sum xs w=1) (hw : ∀ p ∈ xs, 0≤w p)
    (cs : List C) (pairs : List (C × C)) (cover : cs.Perm (flattenPairs pairs))
    (R : P → C → Bool)
    (hd : ∀ ab ∈ pairs, ∀ p, ¬(R p ab.1=true ∧ R p ab.2=true)) (k : Nat) :
    2*sum cs (fun c => prob (expect xs w (fun p => ratBit (R p c))) k)≤(cs.length : Rat) := by
  have hpoint : ∀ vs : List P,
      2*sum cs (fun c => decisionValue (vs.map (fun p => R p c)))≤(cs.length : Rat) := by
    intro vs
    have h := decision_count_le_half (fun p c => R p c=true) cs pairs cover hd vs
    have hr := Rat.natCast_le_natCast.mpr h
    rw [Rat.natCast_mul, ← count_as_sum] at hr
    simpa only [bits, Bool.decide_eq_true, decisionValue] using hr
  have h := iid_le xs w hw (2*k)
    (fun vs => 2*sum cs (fun c => decisionValue (vs.map (fun p => R p c))))
    (fun _ => (cs.length : Rat)) hpoint
  rw [iid_mul_left, iid_const xs w hn, iid_sum] at h
  rw [sum_congr cs _ _ (fun c _ => iid_response xs w hn (fun p => R p c) k)] at h
  exact h

theorem rational_decision_bound {P C : Type} (xs : List P) (w : P → Rat)
    (hn : sum xs w=1) (hw : ∀ p ∈ xs, 0≤w p)
    (cs : List C) (pairs : List (C × C)) (cover : cs.Perm (flattenPairs pairs))
    (R : P → C → Bool)
    (hd : ∀ ab ∈ pairs, ∀ p, ¬(R p ab.1=true ∧ R p ab.2=true)) :
    2*sum cs (fun c => B (expect xs w (fun p => ratBit (R p c))))≤(cs.length : Rat) := by
  have h := sum_limit cs (fun c => expect xs w (fun p => ratBit (R p c)))
    (fun c _ => bool_probability_range xs w hn hw (fun p => R p c))
    ((cs.length : Rat)/2) (by
      intro k
      have hh := finite_decision_bound xs w hn hw cs pairs cover R hd k
      have he := Rat.div_mul_cancel (a := (cs.length : Rat)) (by decide : (2:Rat)≠0)
      grind)
  have he := Rat.div_mul_cancel (a := (cs.length : Rat)) (by decide : (2:Rat)≠0)
  grind

#print axioms bool_probability_range
#print axioms finite_decision_bound
#print axioms rational_decision_bound
end PairedCounting


==> anc/lean/extended-lean-companion/canonical-third/source/PairedDecision.lean <==
import PairedRational

namespace PairedDecision
open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums
  RationalSampling ListRatCounting PairedRational

def decision : List Bool → Bool
  | [] => false
  | [_] => false
  | a::b::rest => step (a,b) (decision rest)
def decisionValue (vs : List Bool) : Rat := ratBit (decision vs)

theorem decision_disjoint (xs ys : List Bool) (h : DisjointBits xs ys) :
    ¬(decision xs=true ∧ decision ys=true) := by
  cases xs with
  | nil => simp [decision]
  | cons a xs =>
    cases xs with
    | nil => simp [decision]
    | cons b rest =>
      cases ys with
      | nil => cases h
      | cons c ys =>
        cases ys with
        | nil => cases h.2
        | cons d tail =>
          have ih := decision_disjoint rest tail h.2.2
          have ha := h.1
          have hb := h.2.1
          cases a <;> cases b <;> cases c <;> cases d <;>
            simp_all [decision, step]
termination_by xs.length

theorem decision_count_le_half {P C : Type} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (cs : List C) (pairs : List (C × C))
    (cover : cs.Perm (flattenPairs pairs))
    (hd : ∀ ab ∈ pairs, ∀ p, ¬(R p ab.1 ∧ R p ab.2)) (pivots : List P) :
    2*count (fun a => decision (bits R pivots a)) cs≤cs.length := by
  let f := fun a => decision (bits R pivots a)
  have hp : ∀ ab ∈ pairs, ¬(f ab.1=true ∧ f ab.2=true) := by
    intro ab hab
    exact decision_disjoint _ _ (bits_disjoint R pivots ab.1 ab.2 (hd ab hab))
  have h := paired_count_le f pairs hp
  have he := count_perm f cover
  have hl := cover.length_eq.trans (flatten_length pairs)
  change 2*count f cs≤cs.length
  omega

theorem boolIid_congr (t : Rat) (k : Nat) (f g : List Bool → Rat)
    (h : ∀ vs, f vs=g vs) : boolIid t k f=boolIid t k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    change t*boolIid t k _+(1-t)*boolIid t k _=_
    rw [ih _ _ (fun vs => h (true::vs)), ih _ _ (fun vs => h (false::vs))]
    rfl

theorem boolIid_const (t : Rat) (k : Nat) (c : Rat) :
    boolIid t k (fun _ => c)=c := by
  induction k with
  | zero => rfl
  | succ k ih =>
    change t*boolIid t k (fun _ => c)+(1-t)*boolIid t k (fun _ => c)=c
    rw [ih]
    grind

def prob (t : Rat) : Nat → Rat
  | 0 => 0
  | k+1 => t^2+rho t*prob t k

theorem value_tt (vs : List Bool) : decisionValue (true::true::vs)=1 := rfl
theorem value_ff (vs : List Bool) : decisionValue (false::false::vs)=0 := rfl
theorem value_tf (vs : List Bool) : decisionValue (true::false::vs)=decisionValue vs := rfl
theorem value_ft (vs : List Bool) : decisionValue (false::true::vs)=decisionValue vs := rfl

theorem bool_response (t : Rat) (k : Nat) : boolIid t (2*k) decisionValue=prob t k := by
  induction k with
  | zero => rfl
  | succ k ih =>
    rw [show 2*(k+1)=2*k+1+1 by omega]
    change t*(t*boolIid t (2*k) (fun vs => decisionValue (true::true::vs))+
      (1-t)*boolIid t (2*k) (fun vs => decisionValue (true::false::vs)))+
      (1-t)*(t*boolIid t (2*k) (fun vs => decisionValue (false::true::vs))+
      (1-t)*boolIid t (2*k) (fun vs => decisionValue (false::false::vs)))=prob t (k+1)
    simp only [value_tt,value_tf,value_ft,value_ff,boolIid_const,ih]
    change t*(t*1+(1-t)*prob t k)+(1-t)*(t*prob t k+(1-t)*0)=t^2+rho t*prob t k
    unfold rho
    grind

theorem iid_response {α : Type} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (k : Nat) :
    iid xs w (2*k) (fun vs => decisionValue (vs.map h))=
      prob (expect xs w (fun x => ratBit (h x))) k := by
  rw [iid_boolean_pushforward xs w hn h, bool_response]

#print axioms decision_disjoint
#print axioms decision_count_le_half
#print axioms boolIid_congr
#print axioms boolIid_const
#print axioms bool_response
#print axioms iid_response
end PairedDecision


==> anc/lean/extended-lean-companion/canonical-third/source/PairedDensity.lean <==
import PairedRow
import GeneralTranspose

namespace PairedDensity
open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry PairedRow GeneralTranspose

theorem second_moment (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2)≤
      (2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
        3*(m : Rat)*((m : Rat)-1) := by
  have h := sum_le (List.finRange m)
    (fun r => 3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r))
    (fun r => total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+3*((m : Rat)-1))
    (fun r _ => PairedRow.general_row_bound m n A pairs cover hc r)
  rw [sum_mul_left, codegree_double_count, sum_add, sum_add,
    sum_const, sum_mul_left, sum_const] at h
  simp only [List.length_finRange] at h
  change 3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2)≤
    (m : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
      (m : Rat)*(3*((m : Rat)-1)) at h
  grind

theorem quadratic (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(total (List.finRange m) (List.finRange n) (indicator A))^2≤
      (2*(m : Rat)+2)*(n : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
        3*(m : Rat)*((m : Rat)-1)*(n : Rat) := by
  have h1 := second_moment m n A pairs cover hc
  have h2 := finite_cauchy (List.finRange n) (colDegree (List.finRange m) (indicator A))
  rw [← total_columns] at h2
  simp only [List.length_finRange] at h2
  have h3 := Rat.mul_le_mul_of_nonneg_left h1 (Rat.natCast_nonneg (a := n))
  have h4 := Rat.mul_le_mul_of_nonneg_left h2 (by decide : (0:Rat)≤3)
  grind

theorem quadratic_to_linear (x m n : Rat) (hm : 0≤m) (hn : 0≤n)
    (hq : x^2≤(4*m+4)*n*x+36*m*(m-1)*n) :
    x≤(4*m+4)*n+9*m := by
  apply Classical.byContradiction
  intro h
  have ha : 0≤4*m+4 := by grind
  have han := Rat.mul_nonneg ha hn
  have hp1 : 0<x-((4*m+4)*n+9*m) := by grind
  have hp2 : 0<x+9*m := by grind
  have hp := Rat.mul_pos hp1 hp2
  have hmn := Rat.mul_nonneg hm hn
  have hm2 : (0:Rat)≤m^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he : (x-((4*m+4)*n+9*m))*(x+9*m)+72*m*n+81*m^2=
      x^2-(4*m+4)*n*x-36*m*(m-1)*n := by grind
  have hpos : 0<(x-((4*m+4)*n+9*m))*(x+9*m)+72*m*n+81*m^2 := by grind
  rw [he] at hpos
  grind

theorem density_rat (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    6*total (List.finRange m) (List.finRange n) (indicator A)≤
      4*(m : Rat)*(n : Rat)+4*(n : Rat)+9*(m : Rat) := by
  have hq := quadratic m n A pairs cover hc
  have h12 := Rat.mul_le_mul_of_nonneg_left hq (by decide : (0:Rat)≤12)
  have hscaled : (6*total (List.finRange m) (List.finRange n) (indicator A))^2≤
      (4*(m : Rat)+4)*(n : Rat)*(6*total (List.finRange m) (List.finRange n) (indicator A))+
        36*(m : Rat)*((m : Rat)-1)*(n : Rat) := by grind
  have h := quadratic_to_linear _ (m : Rat) (n : Rat)
    Rat.natCast_nonneg Rat.natCast_nonneg hscaled
  grind

theorem general_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    6*(cells (List.finRange m) (List.finRange n) A).length≤4*m*n+4*n+9*m := by
  have h := density_rat m n A pairs cover hc
  rw [← cells_card] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul,Rat.natCast_add] using h

/-- Preferred rational-rule bound from literal C3 and full pairing coverage. -/
theorem general_C3_density_transposed (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    6*(cells (List.finRange m) (List.finRange n) A).length≤4*m*n+4*m+9*n := by
  have h := general_C3_density n m (transpose A) (transposePairs pairs)
    (transpose_cover m n A pairs cover) (transposed_pairs_C3 m n A pairs hc)
  have hl := (cells_transpose_perm m n A).length_eq
  rw [List.length_map] at hl
  rw [hl] at h
  simp only [Nat.mul_assoc] at h ⊢
  rw [Nat.mul_comm n m] at h
  exact h

#print axioms second_moment
#print axioms quadratic
#print axioms quadratic_to_linear
#print axioms density_rat
#print axioms general_C3_density
#print axioms general_C3_density_transposed
end PairedDensity


==> anc/lean/extended-lean-companion/canonical-third/source/PairedLimit.lean <==
import PairedDecision

namespace PairedLimit
open FiniteRatSums RationalSampling ListRatCounting PairedRational PairedDecision

theorem rational_nat_above (q : Rat) : ∃ n : Nat, q<(n : Rat) := by
  refine ⟨(q.floor+1).toNat, ?_⟩
  have h := Rat.lt_floor_add_one q
  have hi := Rat.intCast_le_intCast.mpr (Int.self_le_toNat (q.floor+1))
  simp only [Rat.intCast_natCast] at hi
  grind

theorem archimedean_le (a b c : Rat)
    (h : ∀ k : Nat, ((k : Rat)+1)*(a-b)≤c) : a≤b := by
  apply Classical.byContradiction
  intro hab
  have hp : 0<a-b := by grind
  obtain ⟨k,hk⟩ := rational_nat_above (c/(a-b))
  have hm := Rat.mul_lt_mul_of_pos_right hk hp
  have he := Rat.div_mul_cancel (a := c) (show a-b≠0 by grind)
  have hh := h k
  grind

theorem probability_error (t : Rat) (h0 : 0≤t) (h1 : t≤1) (k : Nat) :
    0≤B t-prob t k ∧ ((k : Rat)+1)*(B t-prob t k)≤1 := by
  induction k with
  | zero =>
    have h := B_range t
    change 0≤B t-0 ∧ ((0:Rat)+1)*(B t-0)≤1
    grind
  | succ k ih =>
    have hr := rho_range t h0 h1
    have hf := fixed_point t
    have he : B t-prob t (k+1)=rho t*(B t-prob t k) := by
      change B t-(t^2+rho t*prob t k)=rho t*(B t-prob t k)
      grind
    have hn := Rat.natCast_nonneg (a := k)
    have hr2 : 2*rho t≤1 := by
      have h := Rat.mul_le_mul_of_nonneg_left hr.2 (by decide : (0:Rat)≤2)
      grind
    have hc := Rat.mul_le_mul_of_nonneg_left hr2 (show 0≤(k : Rat)+2 by grind)
    have hcoef : ((k : Rat)+2)*rho t≤(k : Rat)+1 := by grind
    have hh := Rat.mul_le_mul_of_nonneg_right hcoef ih.1
    have hp := Rat.mul_nonneg hr.1 ih.1
    constructor
    · rw [he]; exact hp
    · rw [he]
      simp only [Rat.natCast_add]
      change ((k : Rat)+1+1)*(rho t*(B t-prob t k))≤1
      grind

theorem sum_limit {α : Type} (xs : List α) (q : α → Rat)
    (hq : ∀ x ∈ xs, 0≤q x ∧ q x≤1) (K : Rat)
    (h : ∀ k, sum xs (fun x => prob (q x) k)≤K) :
    sum xs (fun x => B (q x))≤K := by
  apply archimedean_le _ _ (xs.length : Rat)
  intro k
  have he := sum_le xs
    (fun x => ((k : Rat)+1)*(B (q x)-prob (q x) k)) (fun _ => 1)
    (fun x hx => (probability_error (q x) (hq x hx).1 (hq x hx).2 k).2)
  rw [sum_mul_left, sum_sub, sum_const] at he
  have hm := Rat.mul_le_mul_of_nonneg_left (h k)
    (show 0≤(k : Rat)+1 by have := Rat.natCast_nonneg (a := k); grind)
  grind

#print axioms rational_nat_above
#print axioms archimedean_le
#print axioms probability_error
#print axioms sum_limit
end PairedLimit


==> anc/lean/extended-lean-companion/canonical-third/source/PairedOpenGeometry.lean <==
import PairedCounting

namespace PairedOpenGeometry
open PairedPivotCore FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralBoundary GridModel PairedRational

theorem B_zero : B 0=0 := by
  have h := B_mul_den 0
  unfold den at h
  grind

theorem open_probability (m n : Nat) (A : Fin m → Fin n → Bool)
    (r s : Fin m) (c : Fin n) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    expect (List.finRange n) (rowWeight (List.finRange n) A r)
      (fun j => ratBit (openBit A (r,j) (s,c)))=
    if s=r then 0 else indicator A r c*indicator A s c*
      ((codegree (List.finRange n) (indicator A) r s-1)/
        rowDegree (List.finRange n) (indicator A) r) := by
  have hnorm := rowWeight_normalized (List.finRange n) A r hd
  by_cases hsr : s=r
  · subst s
    rw [if_pos rfl]
    rw [expect_congr _ _ _ (fun _ => 0) (by intro j hj; simp [openBit, ratBit])]
    exact expect_const _ _ hnorm 0
  · rw [if_neg hsr]
    have hbit : ∀ j : Fin n,
        ratBit (openBit A (r,j) (s,c))=
        ratBit (closedBit A (r,j) (s,c))*(1-flag j c) := by
      intro j
      by_cases hj : j=c
      · subst j; simp [openBit, flag, ratBit] <;> grind
      · simp [openBit, Ne.symm hsr, hj, flag, ratBit] <;> grind
    have hdiag := sum_single (List.finRange n) c
      (fun j => rowWeight (List.finRange n) A r j*ratBit (closedBit A (r,j) (s,c)))
      (finRange_nodup n) (finRange_mem c)
    have hexp :
        expect (List.finRange n) (rowWeight (List.finRange n) A r)
          (fun j => ratBit (openBit A (r,j) (s,c)))=
        expect (List.finRange n) (rowWeight (List.finRange n) A r)
          (fun j => ratBit (closedBit A (r,j) (s,c)))-
        rowWeight (List.finRange n) A r c*ratBit (closedBit A (r,c) (s,c)) := by
      unfold expect
      rw [sum_congr (List.finRange n) _
        (fun j => rowWeight (List.finRange n) A r j*ratBit (closedBit A (r,j) (s,c))-
          (rowWeight (List.finRange n) A r j*ratBit (closedBit A (r,j) (s,c)))*flag j c)
        (by intro j hj; dsimp only; rw [hbit j]; grind)]
      rw [sum_sub, hdiag]
    rw [row_cell_probability] at hexp
    cases hrc : A r c <;> cases hsc : A s c <;>
      simp [rowWeight, closedBit, indicator, ratBit, hrc, hsc] at hexp ⊢ <;> grind

theorem sum_open_response (m n : Nat) (A : Fin m → Fin n → Bool)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      B (expect (List.finRange n) (rowWeight (List.finRange n) A r)
        (fun j => ratBit (openBit A (r,j) p))))=
    sum (List.finRange m) (fun s => if s=r then 0 else
      codegree (List.finRange n) (indicator A) r s*
        B ((codegree (List.finRange n) (indicator A) r s-1)/
          rowDegree (List.finRange n) (indicator A) r)) := by
  rw [cells_sum]
  apply sum_congr (List.finRange m)
  intro s hs
  by_cases hsr : s=r
  · subst s
    rw [if_pos rfl]
    rw [sum_congr (List.finRange n) _ (fun _ => 0) (by
      intro c hc
      rw [open_probability m n A r r c hd, if_pos rfl, B_zero, Rat.mul_zero])]
    rw [sum_const]; grind
  · rw [if_neg hsr]
    have hp : ∀ c : Fin n,
        indicator A s c*B (expect (List.finRange n) (rowWeight (List.finRange n) A r)
          (fun j => ratBit (openBit A (r,j) (s,c))))=
        (indicator A r c*indicator A s c)*
          B ((codegree (List.finRange n) (indicator A) r s-1)/
            rowDegree (List.finRange n) (indicator A) r) := by
      intro c
      rw [open_probability m n A r s c hd, if_neg hsr]
      unfold indicator
      rw [two_bit_mask (A r c) (A s c) B B_zero]
      cases hrc : A r c <;> cases hsc : A s c <;> simp [ratBit]
    rw [sum_congr (List.finRange n) _ _ (fun c _ => hp c), sum_mul_right]
    rfl

theorem codegree_self (m n : Nat) (A : Fin m → Fin n → Bool) (r : Fin m) :
    codegree (List.finRange n) (indicator A) r r=rowDegree (List.finRange n) (indicator A) r := by
  unfold codegree rowDegree
  apply sum_congr
  intro c hc
  cases h : A r c <;> simp [indicator,ratBit,h]

theorem codegree_integral (m n : Nat) (A : Fin m → Fin n → Bool) (r s : Fin m) :
    ∃ k : Nat, codegree (List.finRange n) (indicator A) r s=(k : Rat) := by
  refine ⟨((List.finRange n).filter (fun c => A r c && A s c)).length, ?_⟩
  have h := sum_const ((List.finRange n).filter (fun c => A r c && A s c)) (1 : Rat)
  rw [sum_filter] at h
  have he : codegree (List.finRange n) (indicator A) r s=
      sum (List.finRange n) (fun c => ratBit (A r c && A s c)*1) := by
    unfold codegree
    apply sum_congr
    intro c hc
    cases hr : A r c <;> cases hs : A s c <;> simp [indicator,ratBit,hr,hs]
  rw [he,h]
  grind

#print axioms B_zero
#print axioms open_probability
#print axioms sum_open_response
#print axioms codegree_self
#print axioms codegree_integral
end PairedOpenGeometry


==> anc/lean/extended-lean-companion/canonical-third/source/PairedPivotCore.lean <==
import Std

/-!
Logical core only: rectangle-neighborhood/C3 equivalence, stable endpoint
exclusions, and the finite accept-first-equal-pair intersection rule.
This file does not formalize probability, limits, Cauchy, or the density bound.
The decision rule uses 2L bits and rejects when all L pairs are mixed.
-/

namespace PairedPivotCore

universe u v

abbrev Cell (Row : Type u) (Col : Type v) := Row × Col

variable {Row : Type u} {Col : Type v}

def Closed (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied q.1 q.2 ∧
  occupied p.1 q.2 ∧ occupied q.1 p.2

def Open (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  Closed occupied p q ∧ p.1 ≠ q.1 ∧ p.2 ≠ q.2

def Outside (a b p : Cell Row Col) : Prop :=
  p.1 ≠ a.1 ∧ p.1 ≠ b.1 ∧ p.2 ≠ a.2 ∧ p.2 ≠ b.2

def Five (occupied : Row → Col → Prop) (a b p : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied p.1 a.2 ∧ occupied p.1 b.2 ∧
  occupied a.1 p.2 ∧ occupied b.1 p.2

def OriginalC3 (occupied : Row → Col → Prop) (a b : Cell Row Col) : Prop :=
  ∀ x y, x ≠ a.1 → x ≠ b.1 → y ≠ a.2 → y ≠ b.2 →
    ¬ Five occupied a b (x, y)

theorem closed_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Closed occupied p q → Closed occupied q p := by
  rintro ⟨hp, hq, hpq, hqp⟩
  exact ⟨hq, hp, hqp, hpq⟩

theorem open_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Open occupied p q → Open occupied q p := by
  rintro ⟨hc, hr, hh⟩
  exact ⟨closed_symmetric occupied p q hc, Ne.symm hr, Ne.symm hh⟩

/- No distinct-row or distinct-column assumptions on a,b occur here. -/
theorem common_open_iff_witness (occupied : Row → Col → Prop)
    (a b p : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    (Open occupied p a ∧ Open occupied p b) ↔
      (Outside a b p ∧ Five occupied a b p) := by
  constructor
  · rintro ⟨⟨⟨hp, _, hpa, hap⟩, hra, hca⟩,
      ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
    exact ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
  · rintro ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
    exact ⟨⟨⟨hp, ha, hpa, hap⟩, hra, hca⟩,
      ⟨⟨hp, hb, hpb, hbp⟩, hrb, hcb⟩⟩

theorem c3_iff_disjoint_open (occupied : Row → Col → Prop)
    (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    OriginalC3 occupied a b ↔
      ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  constructor
  · intro hc p h
    obtain ⟨⟨hra, hrb, hca, hcb⟩, hf⟩ :=
      (common_open_iff_witness occupied a b p ha hb).mp h
    exact hc p.1 p.2 hra hrb hca hcb hf
  · intro hd x y hra hrb hca hcb hf
    exact hd (x, y)
      ((common_open_iff_witness occupied a b (x, y) ha hb).mpr
        ⟨⟨hra, hrb, hca, hcb⟩, hf⟩)

theorem opposite_holes_exclude_closed_intersection
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ∀ p, ¬ (Closed occupied p a ∧ Closed occupied p b) := by
  intro p h
  obtain ⟨⟨hp, _, hpa, hap⟩, ⟨_, _, hpb, hbp⟩⟩ := h
  have hra : p.1 ≠ a.1 := by
    intro he
    apply hab
    simpa only [he] using hpb
  have hrb : p.1 ≠ b.1 := by
    intro he
    apply hba
    simpa only [he] using hpa
  have hca : p.2 ≠ a.2 := by
    intro he
    apply hba
    simpa only [he] using hbp
  have hcb : p.2 ≠ b.2 := by
    intro he
    apply hab
    simpa only [he] using hap
  exact hc p.1 p.2 hra hrb hca hcb ⟨hp, hpa, hpb, hap, hbp⟩

abbrev BitPair := Bool × Bool

def step (p : BitPair) (rest : Bool) : Bool :=
  if p.1 == p.2 then p.1 else rest

def accepts : List BitPair → Bool
  | [] => false
  | p :: ps => step p (accepts ps)

def Intersects : List BitPair → List BitPair → Prop
  | p :: ps, q :: qs =>
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ Intersects ps qs
  | _, _ => False

/- A finite truth table checked by kernel reduction, not native evaluation. -/
theorem accepted_head_step :
    ∀ (p q : BitPair) (x y : Bool),
      step p x = true → step q y = true →
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ (x = true ∧ y = true) := by
  intro p q x y
  rcases p with ⟨a, b⟩
  rcases q with ⟨c, d⟩
  cases a <;> cases b <;> cases c <;> cases d <;>
    cases x <;> cases y <;> decide

theorem accepted_lists_intersect (xs ys : List BitPair)
    (hlen : xs.length = ys.length)
    (hx : accepts xs = true) (hy : accepts ys = true) :
    Intersects xs ys := by
  induction xs generalizing ys with
  | nil => cases hx
  | cons p ps ih =>
    cases ys with
    | nil => cases hy
    | cons q qs =>
      have ht := accepted_head_step p q (accepts ps) (accepts qs) hx hy
      rcases ht with hh | hh | hh
      · exact Or.inl hh
      · exact Or.inr (Or.inl hh)
      · exact Or.inr (Or.inr (ih qs (Nat.succ.inj hlen) hh.1 hh.2))

def AllMixed : List BitPair → Prop
  | [] => True
  | p :: ps => p.1 ≠ p.2 ∧ AllMixed ps

theorem mixed_step : ∀ (p : BitPair) (x : Bool),
    p.1 ≠ p.2 → step p x = x := by
  intro p x
  rcases p with ⟨a, b⟩
  cases a <;> cases b <;> cases x <;> decide

theorem all_mixed_rejected (xs : List BitPair) (h : AllMixed xs) :
    accepts xs = false := by
  induction xs with
  | nil => rfl
  | cons p ps ih =>
    obtain ⟨hp, hps⟩ := h
    exact (mixed_step p (accepts ps) hp).trans (ih hps)

section RelationApplication

variable {α : Type u} (R : α → α → Prop) [DecidableRel R]

def membershipList (pivots : List (α × α)) (a : α) : List BitPair :=
  pivots.map (fun p => (decide (R p.1 a), decide (R p.2 a)))

theorem membership_length (pivots : List (α × α)) (a : α) :
    (membershipList R pivots a).length = pivots.length := by
  induction pivots with
  | nil => rfl
  | cons p ps ih => exact congrArg Nat.succ ih

theorem membership_intersection_witness
    (pivots : List (α × α)) (a b : α)
    (h : Intersects (membershipList R pivots a) (membershipList R pivots b)) :
    ∃ p, R p a ∧ R p b := by
  induction pivots with
  | nil => exact False.elim h
  | cons p ps ih =>
    rcases h with hh | hh | hh
    · exact ⟨p.1, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ⟨p.2, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ih hh

theorem decision_accepts_at_most_one
    (pivots : List (α × α)) (a b : α)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (accepts (membershipList R pivots a) = true ∧
       accepts (membershipList R pivots b) = true) := by
  rintro ⟨ha, hb⟩
  have hi := accepted_lists_intersect
    (membershipList R pivots a) (membershipList R pivots b)
    ((membership_length R pivots a).trans (membership_length R pivots b).symm)
    ha hb
  obtain ⟨p, hp⟩ := membership_intersection_witness R pivots a b hi
  exact hd p hp

end RelationApplication

theorem open_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Open occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2)
    (hc : OriginalC3 occupied a b) :
    ¬ (accepts (membershipList (Open occupied) pivots a) = true ∧
       accepts (membershipList (Open occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Open occupied) pivots a b
    ((c3_iff_disjoint_open occupied a b ha hb).mp hc)

theorem stable_closed_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Closed occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ¬ (accepts (membershipList (Closed occupied) pivots a) = true ∧
       accepts (membershipList (Closed occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Closed occupied) pivots a b
    (opposite_holes_exclude_closed_intersection occupied a b hc hab hba)

#print axioms closed_symmetric
#print axioms open_symmetric
#print axioms common_open_iff_witness
#print axioms c3_iff_disjoint_open
#print axioms opposite_holes_exclude_closed_intersection
#print axioms accepted_head_step
#print axioms accepted_lists_intersect
#print axioms mixed_step
#print axioms all_mixed_rejected
#print axioms membership_length
#print axioms membership_intersection_witness
#print axioms decision_accepts_at_most_one
#print axioms open_decision_accepts_at_most_one
#print axioms stable_closed_decision_accepts_at_most_one

end PairedPivotCore


==> anc/lean/extended-lean-companion/canonical-third/source/PairedRational.lean <==
import GeneralBoundary

namespace PairedRational
open FiniteRatSums RationalSampling ListRatCounting

def den (t : Rat) : Rat := t^2+(1-t)^2
def B (t : Rat) : Rat := t^2/den t
def rho (t : Rat) : Rat := 2*t*(1-t)

theorem den_pos (t : Rat) : 0<den t := by
  have h : (0:Rat)≤(2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold den
  grind

theorem B_mul_den (t : Rat) : B t*den t=t^2 := by
  exact Rat.div_mul_cancel (by have := den_pos t; grind)

theorem B_range (t : Rat) : 0≤B t ∧ B t≤1 := by
  have hp := den_pos t
  have he := B_mul_den t
  have hs : (0:Rat)≤t^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hu : (0:Rat)≤(1-t)^2 := Lean.Grind.OrderedRing.sq_nonneg
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := den t) ?_ hp
    grind
  · apply Rat.le_of_mul_le_mul_right (c := den t) ?_ hp
    unfold den at *
    grind

theorem rho_range (t : Rat) (h0 : 0≤t) (h1 : t≤1) : 0≤rho t ∧ rho t≤1/2 := by
  have hm := Rat.mul_nonneg h0 (show 0≤1-t by grind)
  have hs : (0:Rat)≤(2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold rho
  grind

theorem fixed_point (t : Rat) : B t=t^2+rho t*B t := by
  have he := B_mul_den t
  unfold den rho at *
  grind

theorem rational_minorant (t : Rat) (_h0 : 0≤t) (h1 : t≤1) :
    3*t-1≤2*t*B t := by
  have hp := den_pos t
  have he := congrArg (fun x : Rat => 2*t*x) (B_mul_den t)
  have hn := Rat.mul_nonneg (show 0≤1-t by grind)
    (show (0:Rat)≤(2*t-1)^2 from Lean.Grind.OrderedRing.sq_nonneg)
  apply Rat.le_of_mul_le_mul_right (c := den t) ?_ hp
  unfold den at *
  grind

theorem shifted_minorant (d t : Rat) (hd : 0<d) (ht : 1≤t) (htd : t≤d) :
    3*t-d-3≤2*t*B ((t-1)/d) := by
  have hn : d≠0 := by grind
  have he := Rat.div_mul_cancel (a := t-1) hn
  have hq0 : 0≤(t-1)/d := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  have hq1 : (t-1)/d≤1 := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  have hm := Rat.mul_le_mul_of_nonneg_left (rational_minorant _ hq0 hq1) (Rat.le_of_lt hd)
  have hb := (B_range ((t-1)/d)).1
  have hl : d*(3*((t-1)/d)-1)=3*t-3-d := by grind
  have heB := congrArg (fun x : Rat => 2*x*B ((t-1)/d)) he
  have hr : d*(2*((t-1)/d)*B ((t-1)/d))=2*(t-1)*B ((t-1)/d) := by grind
  rw [hl, hr] at hm
  grind

#print axioms den_pos
#print axioms B_mul_den
#print axioms B_range
#print axioms rho_range
#print axioms fixed_point
#print axioms rational_minorant
#print axioms shifted_minorant
end PairedRational


==> anc/lean/extended-lean-companion/canonical-third/source/PairedRow.lean <==
import PairedOpenGeometry

namespace PairedRow
open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralBoundary GridModel PairedRational
  PairedCounting PairedOpenGeometry

theorem open_rational_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    2*sum (List.finRange m) (fun s => if s=r then 0 else
      codegree (List.finRange n) (indicator A) r s*
        B ((codegree (List.finRange n) (indicator A) r s-1)/
          rowDegree (List.finRange n) (indicator A) r))≤
      total (List.finRange m) (List.finRange n) (indicator A) := by
  have h := rational_decision_bound (List.finRange n) (rowWeight (List.finRange n) A r)
    (rowWeight_normalized _ A r hd) (rowWeight_nonneg _ A r hd)
    (cells (List.finRange m) (List.finRange n) A) pairs cover
    (fun j p => openBit A (r,j) p) (open_relation_disjoint m n A pairs hc r)
  rw [sum_open_response m n A r hd, cells_card] at h
  exact h

theorem general_row_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) :
    3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r)≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+3*((m : Rat)-1) := by
  have hA : ∀ r ∈ List.finRange m, ∀ c ∈ List.finRange n,
      0≤indicator A r c ∧ indicator A r c≤1 := by
    intro r hr c hc; exact ratBit_range _
  have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1) r (finRange_mem r)
  have hE := total_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1)
  have hm : (1:Rat)≤(m : Rat) := by
    have hmN : (1:Nat)≤m := by
      have h := r.isLt
      omega
    exact Rat.natCast_le_natCast.mpr hmN
  by_cases hz : rowDegree (List.finRange n) (indicator A) r=0
  · have ht : ∀ s ∈ List.finRange m, codegree (List.finRange n) (indicator A) r s=0 := by
      intro s hs
      have h := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
        r s (finRange_mem r) hs
      grind
    rw [sum_congr (List.finRange m) _ (fun _ => 0) ht, sum_const, hz]
    grind
  · have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by grind
    let d := rowDegree (List.finRange n) (indicator A) r
    let phi := fun s => if s=r then (0:Rat) else codegree (List.finRange n) (indicator A) r s*
      B ((codegree (List.finRange n) (indicator A) r s-1)/d)
    have hp : ∀ s ∈ List.finRange m,
        3*codegree (List.finRange n) (indicator A) r s-d-3≤2*phi s+(2*d-3)*flag s r := by
      intro s hs
      by_cases hsr : s=r
      · subst s
        rw [codegree_self]
        simp only [phi, if_pos rfl, flag_self]
        dsimp [d]
        grind
      · rw [flag_ne s r hsr]
        have ht := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
          r s (finRange_mem r) hs
        by_cases hzero : codegree (List.finRange n) (indicator A) r s=0
        · simp only [phi, if_neg hsr, hzero, Rat.zero_mul]
          dsimp [d]
          grind
        · obtain ⟨k,hk⟩ := codegree_integral m n A r s
          have hkpos : 1≤k := by
            apply Classical.byContradiction
            intro h
            have hk0 : k=0 := by omega
            rw [hk0] at hk
            exact hzero hk
          have hge : (1:Rat)≤codegree (List.finRange n) (indicator A) r s := by
            rw [hk]
            exact Rat.natCast_le_natCast.mpr hkpos
          have h := shifted_minorant _ _ hpos hge ht.2
          simpa only [phi, if_neg hsr, d, Rat.mul_zero, Rat.add_zero, Rat.mul_assoc] using h
    have hsum := sum_le (List.finRange m) _ _ hp
    have hflag : sum (List.finRange m) (fun s => flag s r)=1 := by
      have h := sum_single (List.finRange m) r (fun _ => (1:Rat))
        (finRange_nodup m) (finRange_mem r)
      simpa only [Rat.one_mul] using h
    rw [sum_sub, sum_sub, sum_mul_left, sum_const, sum_const,
      sum_add, sum_mul_left, sum_mul_left, hflag] at hsum
    simp only [List.length_finRange] at hsum
    have hb := open_rational_bound m n A pairs cover hc r hpos
    change 2*sum (List.finRange m) phi≤_ at hb
    dsimp [d] at hsum
    grind

#print axioms open_rational_bound
#print axioms general_row_bound
end PairedRow


==> anc/lean/extended-lean-companion/canonical-third/source/RationalMinorant.lean <==
import Std

/-! Exact rational algebra of the finite five/seven majority certificate.
This module does not assume or formalize a sampling interpretation. -/

namespace PairedPivotAlgebra

def f5 (t : Rat) : Rat := 10*t^4 - 15*t^5 + 6*t^6
def f7 (t : Rat) : Rat := 35*t^5 - 84*t^6 + 70*t^7 - 20*t^8
def f (t : Rat) : Rat := 6*t^4 + 5*t^5 - 30*t^6 + 28*t^7 - 8*t^8

def bernsteinP (t : Rat) : Rat :=
  (1-t)^5 + 7*t*(1-t)^4 + 20*t^2*(1-t)^3 +
    26*t^3*(1-t)^2 + 9*t^4*(1-t) + t^5

theorem mixture_identity (t : Rat) : f t = (3/5 : Rat)*f5 t+(2/5 : Rat)*f7 t := by
  unfold f f5 f7
  grind

theorem factor_identity (t : Rat) :
    2*f t-3*t+1=(1-t)*(2*t-1)^2*bernsteinP t := by
  unfold f bernsteinP
  grind

theorem rat_pow_nonneg (a : Rat) (ha : 0 ≤ a) (k : Nat) : 0 ≤ a^k := by
  induction k with
  | zero => change (0 : Rat) ≤ 1; decide
  | succ k ih =>
    rw [Rat.pow_succ]
    exact Rat.mul_nonneg ih ha

theorem monomial_nonneg (c a b : Rat) (i j : Nat)
    (hc : 0 ≤ c) (ha : 0 ≤ a) (hb : 0 ≤ b) :
    0 ≤ c*a^i*b^j := by
  exact Rat.mul_nonneg (Rat.mul_nonneg hc (rat_pow_nonneg a ha i))
    (rat_pow_nonneg b hb j)

theorem bernstein_nonneg (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    0 ≤ bernsteinP t := by
  have hb : 0 ≤ 1-t := by grind
  have h₀ := rat_pow_nonneg (1-t) hb 5
  have h₁ := monomial_nonneg 7 t (1-t) 1 4 (by decide) h0 hb
  have h₂ := monomial_nonneg 20 t (1-t) 2 3 (by decide) h0 hb
  have h₃ := monomial_nonneg 26 t (1-t) 3 2 (by decide) h0 hb
  have h₄ := monomial_nonneg 9 t (1-t) 4 1 (by decide) h0 hb
  have h₅ := rat_pow_nonneg t h0 5
  unfold bernsteinP
  grind

theorem finite_majority_minorant (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    (3*t-1)/2 ≤ f t := by
  have hb : 0 ≤ 1-t := by grind
  have hs : (0 : Rat) ≤ (2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hp := bernstein_nonneg t h0 h1
  have hn := Rat.mul_nonneg (Rat.mul_nonneg hb hs) hp
  have hi := factor_identity t
  rw [← hi] at hn
  apply Rat.le_of_mul_le_mul_right (c := 2) ?_ (by decide)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)]
  grind

theorem finite_majority_minorant_twice (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    3*t-1 ≤ 2*f t := by
  have h := Rat.mul_le_mul_of_nonneg_right (finite_majority_minorant t h0 h1)
    (by decide : (0 : Rat) ≤ 2)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)] at h
  grind

#print axioms mixture_identity
#print axioms factor_identity
#print axioms rat_pow_nonneg
#print axioms monomial_nonneg
#print axioms bernstein_nonneg
#print axioms finite_majority_minorant
#print axioms finite_majority_minorant_twice

end PairedPivotAlgebra


==> anc/lean/extended-lean-companion/canonical-third/source/RationalSampling.lean <==
import FiniteRatSums
import MajorityCounting
import RationalMinorant

/-! Finite weighted iid sampling; no measure theory or limits. -/

namespace RationalSampling

open FiniteRatSums MajorityCounting PairedPivotAlgebra

universe u v

def ratBit (b : Bool) : Rat := if b then 1 else 0

def expect {α : Type u} (xs : List α) (w f : α → Rat) : Rat :=
  sum xs (fun x => w x*f x)

theorem expect_congr {α : Type u} (xs : List α) (w f g : α → Rat)
    (h : ∀ x ∈ xs, f x=g x) : expect xs w f=expect xs w g := by
  apply sum_congr xs
  intro x hx
  rw [h x hx]

theorem expect_add {α : Type u} (xs : List α) (w f g : α → Rat) :
    expect xs w (fun x => f x+g x)=expect xs w f+expect xs w g := by
  unfold expect
  rw [sum_congr xs _ (fun x => w x*f x+w x*g x) (by intro x hx; grind)]
  exact sum_add xs _ _

theorem expect_mul_left {α : Type u} (xs : List α) (w f : α → Rat) (c : Rat) :
    expect xs w (fun x => c*f x)=c*expect xs w f := by
  unfold expect
  rw [sum_congr xs _ (fun x => c*(w x*f x)) (by intro x hx; grind)]
  exact sum_mul_left xs c _

theorem expect_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (c : Rat) : expect xs w (fun _ => c)=c := by
  unfold expect
  rw [sum_mul_right, hn]
  grind

theorem expect_le {α : Type u} (xs : List α) (w f g : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (h : ∀ x ∈ xs, f x≤g x) :
    expect xs w f≤expect xs w g := by
  exact sum_le xs _ _ (fun x hx => Rat.mul_le_mul_of_nonneg_left (h x hx) (hw x hx))

theorem expect_if {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (a b : Rat) :
    expect xs w (fun x => if h x then a else b)=
      expect xs w (fun x => ratBit (h x))*a+
        (1-expect xs w (fun x => ratBit (h x)))*b := by
  unfold expect
  rw [sum_congr xs _ (fun x =>
      a*(w x*ratBit (h x))+b*(w x-w x*ratBit (h x)))
    (by intro x hx; cases hh : h x <;> simp only [hh, ratBit] <;> grind)]
  rw [sum_add, sum_mul_left, sum_mul_left, sum_sub, hn]
  grind

theorem expect_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (f : α → β → Rat) :
    expect xs w (fun x => sum ys (f x))=
      sum ys (fun y => expect xs w (fun x => f x y)) := by
  unfold expect
  rw [sum_congr xs _ _ (fun x _ => (sum_mul_left ys (w x) (f x)).symm)]
  exact sum_swap xs ys _

def iid {α : Type u} (xs : List α) (w : α → Rat) : Nat → (List α → Rat) → Rat
  | 0, f => f []
  | k+1, f => expect xs w (fun x => iid xs w k (fun rest => f (x::rest)))

def boolIid (t : Rat) : Nat → (List Bool → Rat) → Rat
  | 0, f => f []
  | k+1, f => t*boolIid t k (fun rest => f (true::rest))+
      (1-t)*boolIid t k (fun rest => f (false::rest))

theorem iid_congr {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) (h : ∀ vs, f vs=g vs) : iid xs w k f=iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_congr xs w
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_add {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) :
    iid xs w k (fun vs => f vs+g vs)=iid xs w k f+iid xs w k g := by
  induction k generalizing f g with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = expect xs w _+expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)) (fun vs => g (x::vs)))]
    exact expect_add xs w _ _

theorem iid_mul_left {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f : List α → Rat) (c : Rat) :
    iid xs w k (fun vs => c*f vs)=c*iid xs w k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = c*expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)))]
    exact expect_mul_left xs w _ c

theorem iid_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (k : Nat) (c : Rat) : iid xs w k (fun _ => c)=c := by
  induction k with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=c
    rw [expect_congr xs w _ (fun _ => c) (fun _ _ => ih)]
    exact expect_const xs w hn c

theorem iid_le {α : Type u} (xs : List α) (w : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (k : Nat) (f g : List α → Rat)
    (h : ∀ vs, f vs≤g vs) : iid xs w k f≤iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_le xs w _ _ hw
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (k : Nat)
    (f : List α → β → Rat) :
    iid xs w k (fun vs => sum ys (f vs))=
      sum ys (fun y => iid xs w k (fun vs => f vs y)) := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=sum ys _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs y => f (x::vs) y))]
    exact expect_sum xs ys w _

theorem iid_boolean_pushforward {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (k : Nat) (f : List Bool → Rat) :
    iid xs w k (fun vs => f (vs.map h))=
      boolIid (expect xs w (fun x => ratBit (h x))) k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    let t := expect xs w (fun x => ratBit (h x))
    change expect xs w _ = t*boolIid t k (fun vs => f (true::vs))+
      (1-t)*boolIid t k (fun vs => f (false::vs))
    simp only [List.map_cons]
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (h x::vs)))]
    rw [expect_congr xs w _ (fun x => if h x then
        boolIid t k (fun vs => f (true::vs)) else boolIid t k (fun vs => f (false::vs)))
      (by intro x hx; cases hh : h x <;> simp [hh, t])]
    exact expect_if xs w hn h _ _

def majorityValue (vs : List Bool) : Rat := ratBit (majority vs)

theorem bernoulli_five (t : Rat) :
    boolIid t 5 majorityValue=10*t^3-15*t^4+6*t^5 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem bernoulli_seven (t : Rat) :
    boolIid t 7 majorityValue=35*t^4-84*t^5+70*t^6-20*t^7 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem five_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 5 (fun vs => majorityValue (vs.map h))=
      10*(expect xs w (fun x => ratBit (h x)))^3-
      15*(expect xs w (fun x => ratBit (h x)))^4+
      6*(expect xs w (fun x => ratBit (h x)))^5 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_five]

theorem seven_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 7 (fun vs => majorityValue (vs.map h))=
      35*(expect xs w (fun x => ratBit (h x)))^4-
      84*(expect xs w (fun x => ratBit (h x)))^5+
      70*(expect xs w (fun x => ratBit (h x)))^6-
      20*(expect xs w (fun x => ratBit (h x)))^7 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_seven]

#print axioms expect_if
#print axioms iid_const
#print axioms iid_le
#print axioms iid_sum
#print axioms iid_boolean_pushforward
#print axioms bernoulli_five
#print axioms bernoulli_seven
#print axioms five_sampling_formula
#print axioms seven_sampling_formula

end RationalSampling


==> anc/lean/extended-lean-companion/canonical-third/source/StabilityClassMass.lean <==
import StabilityTypical

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack GridModel
  RationalSampling

def nearRow {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Bool :=
  decide (20*hamming A r s≤(n : Rat))

def nearCount {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  countWhere (nearRow A r)

def overlapRowTotal {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  sum (List.finRange m) (fun s => codegree (List.finRange n) (indicator A) r s/(n : Rat))

theorem typical_ratio_by_near {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hr : 90000*(rowMass A r-2/3)^2≤1)
    (hs : 90000*(rowMass A s-2/3)^2≤1)
    (hroot : 90000*rootError A r s≤1) :
    -1≤300*(codegreeRatio A r s-(if nearRow A r s then 1 else 1/2)) ∧
      300*(codegreeRatio A r s-(if nearRow A r s then 1 else 1/2))≤1 := by
  have hur := degree_typical_interval (rowMass A r) hr
  have hus := degree_typical_interval (rowMass A s) hs
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hu := row_mass_mul_width hn A r
  have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by
    have hup : 0<rowMass A r := by grind
    have hp := Rat.mul_pos hup hnR
    grind
  have hdist := normalized_hamming_identity hn A r s hpos
  have hwidth : rowDistance A r s*(n : Rat)=hamming A r s := Rat.div_mul_cancel (by grind)
  obtain hhalf | hone := root_typical_alternative (codegreeRatio A r s) hroot
  · have hp := Rat.mul_nonneg (show 0≤rowMass A r by grind)
      (show 0≤151-300*codegreeRatio A r s by grind)
    have hsep : 1<10*rowDistance A r s := by grind
    have hsepn := Rat.mul_lt_mul_of_pos_right hsep hnR
    have hnnear : ¬20*hamming A r s≤(n : Rat) := by grind
    simp only [nearRow,decide_eq_true_eq,if_neg hnnear]
    grind
  · have hp := Rat.mul_nonneg (show 0≤rowMass A r by grind)
      (show 0≤300*codegreeRatio A r s-299 by grind)
    have hclose : 20*rowDistance A r s≤1 := by grind
    have hnclose := Rat.mul_le_mul_of_nonneg_right hclose (Rat.le_of_lt hnR)
    have hnear : 20*hamming A r s≤(n : Rat) := by grind
    simp only [nearRow,decide_eq_true_eq,if_pos hnear]
    grind

theorem near_codegree_sum_approx {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m)
    (hr : 90000*(rowMass A r-2/3)^2≤1) :
    let bad := countWhere (fun s => decide (1<90000*(rowMass A s-2/3)^2 ∨
      1<90000*rootError A r s));
    -((m : Rat)+300*bad)≤
      300*(overlapRowTotal A r-rowMass A r*((m : Rat)+nearCount A r)/2) ∧
    300*(overlapRowTotal A r-rowMass A r*((m : Rat)+nearCount A r)/2)≤
      (m : Rat)+300*bad := by
  intro bad
  let target := fun s => rowMass A r*(if nearRow A r s then 1 else 1/2)
  let value := fun s => codegree (List.finRange n) (indicator A) r s/(n : Rat)
  let err := fun s => 300*(value s-target s)
  let weight := fun s => 1+300*(if decide (1<90000*(rowMass A s-2/3)^2 ∨
    1<90000*rootError A r s) then (1:Rat) else 0)
  have hur := degree_typical_interval (rowMass A r) hr
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hu := row_mass_mul_width hn A r
  have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by
    have hp := Rat.mul_pos (show 0<rowMass A r by grind) hnR
    grind
  have u0 := (row_mass_range hn A r).1
  have u1 := (row_mass_range hn A r).2
  have he : ∀ s ∈ List.finRange m, -weight s≤err s ∧ err s≤weight s := by
    intro s hs
    have ht := actual_codegree_range A r s
    have hv := ratio_range _ _ ht.1
      (show codegree (List.finRange n) (indicator A) r s≤(n : Rat) from
        Rat.le_trans ht.2 (row_degree_upper A r)) hnR
    have htarg : 0≤target s ∧ target s≤1 := by
      dsimp [target]
      split
      · grind
      · have hid : rowMass A r*(1/2 : Rat)=rowMass A r/2 := by grind
        rw [hid]
        have hcan := Rat.div_mul_cancel (a := rowMass A r) (b := (2:Rat)) (by decide)
        constructor <;> grind
    by_cases hb : 1<90000*(rowMass A s-2/3)^2 ∨ 1<90000*rootError A r s
    · dsimp [err,weight,value]
      simp only [decide_eq_true_eq,if_pos hb]
      grind
    · have hg := typical_ratio_by_near hn A r s hr (by grind) (by grind)
      have hlow := Rat.mul_le_mul_of_nonneg_left hg.1 u0
      have hhigh := Rat.mul_le_mul_of_nonneg_left hg.2 u0
      have hi := normalized_codegree_identity hn A r s hpos
      dsimp [err,weight,value,target]
      simp only [decide_eq_true_eq,if_neg hb]
      grind
  have hlo := sum_le (List.finRange m) (fun s => -weight s) err (fun s hs => (he s hs).1)
  have hhi := sum_le (List.finRange m) err weight (fun s hs => (he s hs).2)
  have htarget : sum (List.finRange m) target=rowMass A r*((m : Rat)+nearCount A r)/2 := by
    have hi : ∀ s ∈ List.finRange m,
        target s=rowMass A r*(1+(if nearRow A r s then (1:Rat) else 0))/2 := by
      intro s hs
      dsimp [target]
      split <;> grind
    rw [sum_congr (List.finRange m) _ _ hi]
    have hij : ∀ s ∈ List.finRange m,
        rowMass A r*(1+(if nearRow A r s then (1:Rat) else 0))/2=
          (rowMass A r/2)*(1+(if nearRow A r s then (1:Rat) else 0)) := by
      intro s hs
      grind
    rw [sum_congr (List.finRange m) _ _ hij,sum_mul_left,sum_add,sum_const]
    simp only [List.length_finRange]
    change (rowMass A r/2)*((m : Rat)*1+nearCount A r)=_
    grind
  have herr : sum (List.finRange m) err=
      300*(overlapRowTotal A r-rowMass A r*((m : Rat)+nearCount A r)/2) := by
    unfold err
    rw [sum_mul_left,sum_sub,htarget]
    rfl
  have hweight : sum (List.finRange m) weight=(m : Rat)+300*bad := by
    unfold weight
    rw [sum_add,sum_const,sum_mul_left]
    simp only [List.length_finRange]
    change (m : Rat)*1+300*bad=_
    grind
  have hneg : sum (List.finRange m) (fun s => -weight s)= -sum (List.finRange m) weight := by
    have hi : ∀ s ∈ List.finRange m, -weight s=(-1)*weight s := by intro s hs; grind
    rw [sum_congr (List.finRange m) _ _ hi,sum_mul_left]
    grind
  rw [hneg,hweight,herr] at hlo
  rw [hweight,herr] at hhi
  exact ⟨hlo,hhi⟩

theorem column_variance_codegree_approx {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) (delta : Rat)
    (hcol : colVarianceSum A≤delta*(n : Rat)) :
    -((m : Rat)+1000000*delta*(m : Rat))≤
      1000*(overlapRowTotal A r-(2/3 : Rat)*rowMass A r*(m : Rat)) ∧
    1000*(overlapRowTotal A r-(2/3 : Rat)*rowMass A r*(m : Rat))≤
      (m : Rat)+1000000*delta*(m : Rat) := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hmne : (m : Rat)≠0 := by grind
  have hnne : (n : Rat)≠0 := by grind
  let deviation := fun c => indicator A r c*(colMass A c-2/3)
  let weight := fun c => 1+1000000*(colMass A c-2/3)^2
  have hp : ∀ c ∈ List.finRange n,
      -weight c≤1000*deviation c ∧ 1000*deviation c≤weight c := by
    intro c hc
    have h0 : (0:Rat)≤(colMass A c-2/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
    have h1 : (0:Rat)≤(1000*(colMass A c-2/3)-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
    have h2 : (0:Rat)≤(1000*(colMass A c-2/3)+1)^2 := Lean.Grind.OrderedRing.sq_nonneg
    dsimp [weight,deviation]
    cases ha : A r c <;> simp [indicator,ha,ratBit] <;> grind
  have hlo := sum_le (List.finRange n) (fun c => -weight c)
    (fun c => 1000*deviation c) (fun c hc => (hp c hc).1)
  have hhi := sum_le (List.finRange n) (fun c => 1000*deviation c)
    weight (fun c hc => (hp c hc).2)
  have hw : sum (List.finRange n) weight=(n : Rat)+1000000*colVarianceSum A := by
    unfold weight
    rw [sum_add,sum_const,sum_mul_left]
    simp only [List.length_finRange]
    change (n : Rat)*1+1000000*colVarianceSum A=_
    grind
  have hwneg : sum (List.finRange n) (fun c => -weight c)= -sum (List.finRange n) weight := by
    have hi : ∀ c ∈ List.finRange n, -weight c=(-1)*weight c := by intro c hc; grind
    rw [sum_congr (List.finRange n) _ _ hi,sum_mul_left]
    grind
  rw [hwneg,hw,sum_mul_left] at hlo
  rw [hw,sum_mul_left] at hhi
  have hcolmul : ∀ c ∈ List.finRange n,
      colMass A c*(m : Rat)=colDegree (List.finRange m) (indicator A) c := by
    intro c hc
    exact Rat.div_mul_cancel hmne
  have hover : overlapRowTotal A r*(n : Rat)=
      sum (List.finRange n) (fun c => indicator A r c*colDegree (List.finRange m) (indicator A) c) := by
    unfold overlapRowTotal
    rw [←sum_mul_right]
    rw [sum_congr (List.finRange m) _ (codegree (List.finRange n) (indicator A) r)
      (fun s hs => Rat.div_mul_cancel hnne)]
    unfold codegree
    rw [sum_swap]
    exact sum_congr (List.finRange n) _ _ (fun c hc =>
      sum_mul_left (List.finRange m) (indicator A r c) (fun s => indicator A s c))
  have hdev : sum (List.finRange n) deviation*(m : Rat)=
      overlapRowTotal A r*(n : Rat)-(2/3 : Rat)*rowMass A r*(m : Rat)*(n : Rat) := by
    unfold deviation
    have hexp : ∀ c ∈ List.finRange n,
        indicator A r c*(colMass A c-2/3)=
          indicator A r c*colMass A c-(2/3 : Rat)*indicator A r c := by
      intro c hc
      grind
    rw [sum_congr (List.finRange n) _ _ hexp,sum_sub,sum_mul_left]
    have hprod : sum (List.finRange n) (fun c => indicator A r c*colMass A c)*(m : Rat)=
        sum (List.finRange n) (fun c => indicator A r c*colDegree (List.finRange m) (indicator A) c) := by
      rw [←sum_mul_right]
      exact sum_congr (List.finRange n) _ _ (by
        intro c hc
        have hh := hcolmul c hc
        grind)
    have hrow := row_mass_mul_width hn A r
    change rowMass A r*(n : Rat)=sum (List.finRange n) (indicator A r) at hrow
    grind
  have hlom := Rat.mul_le_mul_of_nonneg_right hlo (Rat.le_of_lt hmR)
  have hhim := Rat.mul_le_mul_of_nonneg_right hhi (Rat.le_of_lt hmR)
  have hcolM := Rat.mul_le_mul_of_nonneg_right hcol (Rat.le_of_lt hmR)
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
    grind
  · apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
    grind

theorem good_representative_typical {m n : Nat}
    (A : Fin m → Fin n → Bool) (r : Fin m) (delta : Rat)
    (hsmall : 100000000000000*delta≤1) (hgood : GoodRepresentative A delta r) :
    90000*(rowMass A r-2/3)^2≤1 := by
  have h := hgood.1
  grind

theorem typical_representative_degree {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m)
    (hr : 90000*(rowMass A r-2/3)^2≤1) :
    3*(n : Rat)≤5*rowDegree (List.finRange n) (indicator A) r := by
  have hi := degree_typical_interval (rowMass A r) hr
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hu := row_mass_mul_width hn A r
  have h := Rat.mul_le_mul_of_nonneg_right (show (3:Rat)≤5*rowMass A r by grind)
    (Rat.le_of_lt hnR)
  grind

/-- Both actual variances and the representative's slack force its near class
    into a fixed interval strictly inside [1/4,5/12]. -/
theorem representative_near_class_mass {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) (delta : Rat)
    (hdelta : 0≤delta) (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hcol : colVarianceSum A≤delta*(n : Rat))
    (hgood : GoodRepresentative A delta r) :
    3*(m : Rat)≤10*nearCount A r ∧ 30*nearCount A r≤11*(m : Rat) := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have htyp := good_representative_typical A r delta hsmall hgood
  have hdeg := typical_representative_degree hn A r htyp
  have hi := degree_typical_interval (rowMass A r) htyp
  have hdhalf : (n : Rat)≤2*rowDegree (List.finRange n) (indicator A) r := by grind
  have ha := near_codegree_sum_approx hn A r htyp
  have hc := column_variance_codegree_approx hm hn A r delta hcol
  let bad := countWhere (fun s => decide (1<90000*(rowMass A s-2/3)^2 ∨
    1<90000*rootError A r s))
  have hb0 := atypical_count_bound hn A r hdhalf (90000:Rat) (by decide)
  have hb : bad≤2000000000*delta*(m : Rat) := by
    have hv := Rat.mul_le_mul_of_nonneg_left hvar (by decide : (0:Rat)≤90000)
    have hs := Rat.mul_le_mul_of_nonneg_left hgood.2 (by decide : (0:Rat)≤180000)
    have hdm := Rat.mul_nonneg hdelta (Rat.le_of_lt hmR)
    change bad≤90000*rowVarianceSum A+2*90000*rowSlackSum A r at hb0
    grind
  change -((m : Rat)+300*bad)≤
      300*(overlapRowTotal A r-rowMass A r*((m : Rat)+nearCount A r)/2) ∧
    300*(overlapRowTotal A r-rowMass A r*((m : Rat)+nearCount A r)/2)≤
      (m : Rat)+300*bad at ha
  have haid : 300*(overlapRowTotal A r-rowMass A r*((m : Rat)+nearCount A r)/2)=
      300*overlapRowTotal A r-150*rowMass A r*((m : Rat)+nearCount A r) := by grind
  have hcid : 1000*(overlapRowTotal A r-(2/3 : Rat)*rowMass A r*(m : Rat))=
      1000*overlapRowTotal A r-(2000/3 : Rat)*rowMass A r*(m : Rat) := by grind
  rw [haid] at ha
  rw [hcid] at hc
  have hc3lo := Rat.mul_le_mul_of_nonneg_left hc.1 (by decide : (0:Rat)≤3)
  have hc3hi := Rat.mul_le_mul_of_nonneg_left hc.2 (by decide : (0:Rat)≤3)
  have hcid3 : 3*(1000*overlapRowTotal A r-(2000/3 : Rat)*rowMass A r*(m : Rat))=
      3000*overlapRowTotal A r-2000*rowMass A r*(m : Rat) := by grind
  rw [hcid3] at hc3lo hc3hi
  have hsM := Rat.mul_le_mul_of_nonneg_right hsmall (Rat.le_of_lt hmR)
  have hdifflo : 500*rowMass A r*(m : Rat)-1500*rowMass A r*nearCount A r≤14*(m : Rat) := by
    grind
  have hdiffhi : 1500*rowMass A r*nearCount A r-500*rowMass A r*(m : Rat)≤14*(m : Rat) := by
    grind
  have hu : 0<rowMass A r := by grind
  have huM := Rat.mul_le_mul_of_nonneg_right hi.1 (Rat.le_of_lt hmR)
  constructor
  · apply Classical.byContradiction
    intro hnlo
    have hp := Rat.mul_pos hu (show 0<3*(m : Rat)-10*nearCount A r by grind)
    grind
  · apply Classical.byContradiction
    intro hnhi
    have hp := Rat.mul_pos hu (show 0<30*nearCount A r-11*(m : Rat) by grind)
    grind

#print axioms representative_near_class_mass
#print axioms column_variance_codegree_approx
#print axioms typical_ratio_by_near
#print axioms near_codegree_sum_approx
end StabilityClustering


==> anc/lean/extended-lean-companion/canonical-third/source/StabilityCleanup.lean <==
import CleanupLabels

/-!
The finite column-cleanup implication for three prototype rows.

The row labels, three prototypes, mass bounds, edit bound, and the two
degree-variance bounds are explicit hypotheses. The output column labels
are computed by `cleanColumnLabel`. No C3 assumption or prototype-existence
claim is made here.
-/
namespace StabilityCleanup

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling PairedPivotCounting

theorem classMass_count {k : Nat} (label : Fin k → Fin 3) (i : Fin 3) :
    classMass label i =
      (count (fun x => decide (label x = i)) (List.finRange k) : Rat) / (k : Rat) := by
  have h : ∀ x : Fin k, classBit (label x) i = ratBit (decide (label x = i)) := by
    intro x
    by_cases he : label x = i <;> simp [classBit, ratBit, he]
  unfold classMass avg
  rw [sum_congr _ _ _ (fun x _ => h x), count_as_sum]
  rfl

theorem editRatio_density {m n : Nat} (A B : Fin m → Fin n → Bool) :
    editRatio A B = density (fun r c => A r c != B r c) := by
  unfold editRatio avg density total rowDegree indicator editBit
  rw [sum_mul_right]
  grind

theorem editRatio_card {m n : Nat} (A B : Fin m → Fin n → Bool) :
    editRatio A B =
      ((cells (List.finRange m) (List.finRange n)
        (fun r c => A r c != B r c)).length : Rat) / ((m : Rat)*(n : Rat)) := by
  rw [editRatio_density, density_card]

theorem rowVariance_nonneg {m n : Nat} (hm : 0 < m)
    (A : Fin m → Fin n → Bool) : 0 ≤ rowVariance A := by
  exact avg_nonneg hm _ (fun _ => Lean.Grind.OrderedRing.sq_nonneg)

theorem colVariance_nonneg {m n : Nat} (hn : 0 < n)
    (A : Fin m → Fin n → Bool) : 0 ≤ colVariance A := by
  exact avg_nonneg hn _ (fun _ => Lean.Grind.OrderedRing.sq_nonneg)

/-- The actual computed cleanup has error at most `33*e + 32*delta`. -/
theorem cleanup_edit_bound {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A : Fin m → Fin n → Bool) (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (e delta : Rat)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12)
    (hedit : editRatio A (prototypeMatrix rowLabel proto) ≤ e)
    (hcol : colVariance A ≤ delta) :
    editRatio A (templateMatrix rowLabel (cleanColumnLabel proto)) ≤
      33*e + 32*delta := by
  have htransfer := colVariance_transfer hm hn A (prototypeMatrix rowLabel proto)
  have hbad := bad_fraction_le_variance hm hn rowLabel proto upper
  have hclean := cleanup_edit_le_bad_fraction hm hn rowLabel proto
  have htri := editRatio_triangle hm hn A (prototypeMatrix rowLabel proto)
    (templateMatrix rowLabel (cleanColumnLabel proto))
  grind

/-- Conditional finite cleanup, including a quantitative column-mass bound.
    Both dimensions are positive. All mass and distance quantities are the
    normalized counts of the supplied finite Boolean matrices and labels. -/
theorem cleanup_with_mass_bound {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A : Fin m → Fin n → Bool) (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (e delta : Rat)
    (lower : ∀ i, 1/4 ≤ classMass rowLabel i)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12)
    (hedit : editRatio A (prototypeMatrix rowLabel proto) ≤ e)
    (hrow : rowVariance A ≤ delta) (hcol : colVariance A ≤ delta) :
    editRatio A (templateMatrix rowLabel (cleanColumnLabel proto)) ≤ 33*(e+delta) ∧
    sumThree (fun i => (classMass (cleanColumnLabel proto) i-1/3)^2) ≤
      264*(e+delta) := by
  have he0 : 0 ≤ e := Rat.le_trans (editRatio_nonneg hm hn A _) hedit
  have hd0 : 0 ≤ delta := Rat.le_trans (rowVariance_nonneg hm A) hrow
  have hb := cleanup_edit_bound hm hn A rowLabel proto e delta upper hedit hcol
  have htransfer := rowVariance_transfer hm hn A
    (templateMatrix rowLabel (cleanColumnLabel proto))
  have hmass := column_mass_square_le_row_variance hn rowLabel (cleanColumnLabel proto) lower
  constructor <;> grind

/-- Existential form of the same theorem, with the template specified
    literally by inequality of the given row labels and output column labels. -/
theorem exists_template_cleanup {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A : Fin m → Fin n → Bool) (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (e delta : Rat)
    (lower : ∀ i, 1/4 ≤ classMass rowLabel i)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12)
    (hedit : editRatio A (prototypeMatrix rowLabel proto) ≤ e)
    (hrow : rowVariance A ≤ delta) (hcol : colVariance A ≤ delta) :
    ∃ colLabel : Fin n → Fin 3,
      editRatio A (fun r c => decide (rowLabel r ≠ colLabel c)) ≤ 33*(e+delta) ∧
      sumThree (fun i => (classMass colLabel i-1/3)^2) ≤ 264*(e+delta) := by
  exact ⟨cleanColumnLabel proto,
    cleanup_with_mass_bound hm hn A rowLabel proto e delta lower upper hedit hrow hcol⟩

#print axioms classMass_count
#print axioms editRatio_card
#print axioms cleanup_edit_bound
#print axioms cleanup_with_mass_bound
#print axioms exists_template_cleanup

end StabilityCleanup


==> anc/lean/extended-lean-companion/canonical-third/source/StabilityClusteringBridge.lean <==
import StabilityRowClustering
import StabilityCleanup

/-! Literal bridges from row clustering's finite counts to the cleanup API. -/
namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry RationalSampling
  StabilitySlack GridModel

theorem row_mass_eq_mean {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    rowMass A r=MinimumEndpoint.rowMean A r := rfl

theorem col_mass_eq_mean {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) :
    colMass A c=MinimumEndpoint.colMean A c := rfl

theorem label_mass_eq_classMass {m : Nat} (label : Fin m → Fin 3) (i : Fin 3) :
    labelMass label i=StabilityCleanup.classMass label i := by
  unfold labelMass countWhere StabilityCleanup.classMass StabilityCleanup.avg
    StabilityCleanup.classBit
  simp only [decide_eq_true_eq]
  rfl

theorem row_variance_sum_eq {m n : Nat} (A : Fin m → Fin n → Bool) :
    rowVarianceSum A/(m : Rat)=StabilityCleanup.rowVariance A := rfl

theorem col_variance_sum_eq {m n : Nat} (A : Fin m → Fin n → Bool) :
    colVarianceSum A/(n : Rat)=StabilityCleanup.colVariance A := rfl

theorem copy_edit_eq_editRatio {m n : Nat} (A : Fin m → Fin n → Bool)
    (rep : Fin 3 → Fin m) (label : Fin m → Fin 3) :
    copyEdit A rep label=StabilityCleanup.editRatio A
      (StabilityCleanup.prototypeMatrix label (fun i c => A (rep i) c)) := by
  unfold copyEdit StabilityCleanup.editRatio StabilityCleanup.avg
  apply congrArg (fun q : Rat => q*(m : Rat)⁻¹)
  apply sum_congr
  intro r hr
  unfold rowDistance hamming
  apply congrArg (fun q : Rat => q*(n : Rat)⁻¹)
  apply sum_congr
  intro c hc
  unfold StabilityCleanup.editBit StabilityCleanup.prototypeMatrix
  cases h1 : A r c <;> cases h2 : A (rep (label r)) c <;>
    simp [h2,ratBit]

theorem sum_le_of_div_le (x b delta : Rat) (hb : 0<b) (h : x/b≤delta) :
    x≤delta*b := by
  have hcan := Rat.div_mul_cancel (a := x) (b := b) (by grind : b≠0)
  have hm := Rat.mul_le_mul_of_nonneg_right h (Rat.le_of_lt hb)
  grind

/-- The row-clustering theorem with the cleanup package's exact normalized
    variances, class masses and literal matrix edit ratio. -/
theorem finite_row_clustering_cleanup_API {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (delta : Rat) (hdelta : 0<delta)
    (hsmall : 100000000000000*delta≤1)
    (hrow : StabilityCleanup.rowVariance A≤delta)
    (hcol : StabilityCleanup.colVariance A≤delta)
    (hslack : globalSymmetric A≤46*delta*(m : Rat)^2) :
    ∃ (rep : Fin 3 → Fin m) (label : Fin m → Fin 3),
      (∀ i : Fin 3, 1/4≤StabilityCleanup.classMass label i ∧
        StabilityCleanup.classMass label i≤5/12) ∧
      StabilityCleanup.editRatio A
        (StabilityCleanup.prototypeMatrix label (fun i c => A (rep i) c))≤10000000000*delta := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  rw [←row_variance_sum_eq] at hrow
  rw [←col_variance_sum_eq] at hcol
  have hrowsum := sum_le_of_div_le _ _ _ hmR hrow
  have hcolsum := sum_le_of_div_le _ _ _ hnR hcol
  obtain ⟨rep,label,hmass,hedit⟩ := finite_row_clustering hm hn A delta hdelta hsmall hrowsum hcolsum hslack
  refine ⟨rep,label,?_,?_⟩
  · intro i
    have hi := hmass i
    rw [label_mass_eq_classMass] at hi
    exact hi
  · rw [copy_edit_eq_editRatio] at hedit
    exact hedit

#print axioms copy_edit_eq_editRatio
#print axioms finite_row_clustering_cleanup_API
end StabilityClustering


==> anc/lean/extended-lean-companion/canonical-third/source/StabilityComplete.lean <==
import StabilityClusteringBridge
import StabilityVariance
import StabilityFinalMasses

/-!
Finite linear stability from literal original C3 and full occupied-cell pairing.
All variance, scalar slack, representative, clustering and cleanup estimates are
derived internally. The explicit constants are deliberately non-optimal.
-/
namespace StabilityComplete
open PairedPivotCore PairedPivotCounting FiniteRatSums PairedMatrixMoments
  BooleanMatrixGeometry MinimumEndpoint StabilityClustering StabilityCleanup StabilitySlack

def delta (m n : Nat) (epsilon : Rat) : Rat :=
  epsilon+1/(m : Rat)+1/(n : Rat)

def delta0 : Rat := 1/10000000000000000

def stabilityConstant : Rat := 5280000000528

theorem delta_positive (m n : Nat) (hm : 0<m) (hn : 0<n)
    (epsilon : Rat) (hepsilon : 0≤epsilon) : 0<delta m n epsilon := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hmi : 0<(m : Rat)⁻¹ := Rat.inv_pos.mpr hmR
  have hni : 0<(n : Rat)⁻¹ := Rat.inv_pos.mpr hnR
  unfold delta
  grind

theorem small_delta_numeric (d : Rat) (hsmall : d≤delta0) :
    100000000000000*d≤1 ∧ 264*(10000000000*d+d)≤1/144 := by
  have hscale := Rat.mul_le_mul_of_nonneg_right hsmall
    (by decide : (0:Rat)≤10000000000000000)
  have hdelta0 : delta0*10000000000000000=1 := Rat.div_mul_cancel (by decide)
  rw [hdelta0] at hscale
  constructor
  · grind
  · apply Rat.le_of_mul_le_mul_right (c := (144:Rat)) ?_ (by decide)
    rw [Rat.div_mul_cancel (by decide)]
    grind

theorem variance_API_bridge {m n : Nat} (A : Fin m → Fin n → Bool) :
    StabilityVariance.rowVariance A=StabilityCleanup.rowVariance A ∧
      StabilityVariance.columnVariance A=StabilityCleanup.colVariance A := ⟨rfl,rfl⟩

/-- Full finite rational linear stability. The assumptions are only positive
    dimensions, literal OriginalC3 for every pair, a partition of all occupied
    cells into those pairs, near density, and the displayed explicit smallness
    condition. No variance, slack, prototype or partition premise remains. -/
theorem finite_C3_linear_stability {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (epsilon : Rat) (hepsilon : 0≤epsilon)
    (hdensity : 2/3-epsilon≤density A)
    (hsmall : delta m n epsilon≤delta0) :
    ∃ (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3),
      editRatio A (fun r c => decide (rowLabel r≠colLabel c))≤
        stabilityConstant*delta m n epsilon ∧
      massDeviation rowLabel+massDeviation colLabel≤
        stabilityConstant*delta m n epsilon := by
  have hd := delta_positive m n hm hn epsilon hepsilon
  have hnum := small_delta_numeric (delta m n epsilon) hsmall
  have hv := StabilityVariance.both_variances_bound A hm hn pairs cover hc epsilon hepsilon hdensity
  rw [(variance_API_bridge A).1,(variance_API_bridge A).2] at hv
  have hvar : StabilityCleanup.rowVariance A≤delta m n epsilon ∧
      StabilityCleanup.colVariance A≤delta m n epsilon := by
    unfold delta
    grind
  have hdensity' : 2/3-epsilon≤
      total (List.finRange m) (List.finRange n) (indicator A)/((m : Rat)*(n : Rat)) := by
    have h := hdensity
    rw [density_card,cells_card] at h
    exact h
  have hs := global_symmetric_near_density m n hm hn A pairs cover hc epsilon hepsilon hdensity'
  change globalSymmetric A≤46*delta m n epsilon*(m : Rat)^2 at hs
  obtain ⟨rep,rowLabel,hmass,hedit⟩ := finite_row_clustering_cleanup_API hm hn A
    (delta m n epsilon) hd hnum.1 hvar.1 hvar.2 hs
  obtain ⟨colLabel,hclean,hmasses⟩ := exists_template_cleanup_both_masses hm hn A rowLabel
    (fun i c => A (rep i) c) (10000000000*delta m n epsilon) (delta m n epsilon)
    (fun i => (hmass i).1) (fun i => (hmass i).2) hedit hvar.1 hvar.2 hnum.2
  refine ⟨rowLabel,colLabel,?_,?_⟩
  · unfold stabilityConstant
    grind
  · unfold stabilityConstant
    grind

#print axioms delta_positive
#print axioms small_delta_numeric
#print axioms variance_API_bridge
#print axioms finite_C3_linear_stability
end StabilityComplete


==> anc/lean/extended-lean-companion/canonical-third/source/StabilityFinalMasses.lean <==
import StabilityCleanup

/-! Both part-mass bounds for the explicit finite prototype cleanup. -/
namespace StabilityCleanup

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling

def massDeviation {k : Nat} (label : Fin k → Fin 3) : Rat :=
  sumThree (fun i => (classMass label i-1/3)^2)

theorem square_le_massDeviation {k : Nat} (label : Fin k → Fin 3) (i : Fin 3) :
    (classMass label i-1/3)^2 ≤ massDeviation label := by
  have h0 : 0 ≤ (classMass label 0-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have h1 : 0 ≤ (classMass label 1-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have h2 : 0 ≤ (classMass label 2-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold massDeviation sumThree
  rcases fin_three_cases i with hi | hi | hi <;> subst i <;> grind

theorem lower_from_small_square (x : Rat) (h : (x-1/3)^2 ≤ 1/144) :
    1/4 ≤ x := by
  apply Classical.byContradiction
  intro hnot
  have hleft : 0 < 1/4-x := by grind
  have hright : 0 < 5/12-x := by grind
  have hp := Rat.mul_pos hleft hright
  have he : (1/4-x)*(5/12-x) = (x-1/3)^2 - 1/144 := by grind
  rw [he] at hp
  grind

theorem classMass_lower_of_small_deviation {k : Nat} (label : Fin k → Fin 3)
    (h : massDeviation label ≤ 1/144) (i : Fin 3) :
    1/4 ≤ classMass label i := by
  exact lower_from_small_square _ (Rat.le_trans (square_le_massDeviation label i) h)

/-- The transpose identity is proved for the actual Boolean template,
    using symmetry of inequality of its finite labels. -/
theorem template_transposed_variance {m n : Nat}
    (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) :
    rowVariance (templateMatrix colLabel rowLabel) =
      colVariance (templateMatrix rowLabel colLabel) := by
  unfold rowVariance colVariance
  apply avg_congr
  intro c
  have h : rowMean (templateMatrix colLabel rowLabel) c =
      colMean (templateMatrix rowLabel colLabel) c := by
    change avg (fun r => ratBit (decide (colLabel c ≠ rowLabel r))) =
      avg (fun r => ratBit (decide (rowLabel r ≠ colLabel c)))
    apply avg_congr
    intro r
    grind
  rw [h]

theorem row_mass_square_le_col_variance {m n : Nat} (hm : 0 < m)
    (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3)
    (lower : ∀ i, 1/4 ≤ classMass colLabel i) :
    massDeviation rowLabel ≤ 4*colVariance (templateMatrix rowLabel colLabel) := by
  have h := column_mass_square_le_row_variance hm colLabel rowLabel lower
  rw [template_transposed_variance] at h
  exact h

/-- Both partition-mass bounds, conditional on the original three prototypes
    and a small explicit total error. The output remains the computed cleanup. -/
theorem cleanup_both_mass_bounds {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A : Fin m → Fin n → Bool) (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (e delta : Rat)
    (lower : ∀ i, 1/4 ≤ classMass rowLabel i)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12)
    (hedit : editRatio A (prototypeMatrix rowLabel proto) ≤ e)
    (hrow : rowVariance A ≤ delta) (hcol : colVariance A ≤ delta)
    (small : 264*(e+delta) ≤ 1/144) :
    editRatio A (templateMatrix rowLabel (cleanColumnLabel proto)) ≤ 33*(e+delta) ∧
    massDeviation rowLabel ≤ 264*(e+delta) ∧
    massDeviation (cleanColumnLabel proto) ≤ 264*(e+delta) ∧
    massDeviation rowLabel + massDeviation (cleanColumnLabel proto) ≤ 528*(e+delta) := by
  have hcleanup := cleanup_with_mass_bound hm hn A rowLabel proto e delta lower upper hedit hrow hcol
  have hcolMass : massDeviation (cleanColumnLabel proto) ≤ 264*(e+delta) := hcleanup.2
  have hcolSmall : massDeviation (cleanColumnLabel proto) ≤ 1/144 := Rat.le_trans hcolMass small
  have hcolLower := classMass_lower_of_small_deviation (cleanColumnLabel proto) hcolSmall
  have hrowMass := row_mass_square_le_col_variance hm rowLabel (cleanColumnLabel proto) hcolLower
  have htransfer := colVariance_transfer hm hn A
    (templateMatrix rowLabel (cleanColumnLabel proto))
  have hsharp := cleanup_edit_bound hm hn A rowLabel proto e delta upper hedit hcol
  have hrowBound : massDeviation rowLabel ≤ 264*(e+delta) := by grind
  exact ⟨hcleanup.1, hrowBound, hcolMass, by grind⟩

/-- The finite edit-and-total-mass conclusion in existential form. -/
theorem exists_template_cleanup_both_masses {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A : Fin m → Fin n → Bool) (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (e delta : Rat)
    (lower : ∀ i, 1/4 ≤ classMass rowLabel i)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12)
    (hedit : editRatio A (prototypeMatrix rowLabel proto) ≤ e)
    (hrow : rowVariance A ≤ delta) (hcol : colVariance A ≤ delta)
    (small : 264*(e+delta) ≤ 1/144) :
    ∃ colLabel : Fin n → Fin 3,
      editRatio A (fun r c => decide (rowLabel r ≠ colLabel c)) ≤ 33*(e+delta) ∧
      massDeviation rowLabel + massDeviation colLabel ≤ 528*(e+delta) := by
  have h := cleanup_both_mass_bounds hm hn A rowLabel proto e delta lower upper hedit hrow hcol small
  exact ⟨cleanColumnLabel proto, h.1, h.2.2.2⟩

#print axioms classMass_lower_of_small_deviation
#print axioms template_transposed_variance
#print axioms row_mass_square_le_col_variance
#print axioms cleanup_both_mass_bounds
#print axioms exists_template_cleanup_both_masses

end StabilityCleanup


==> anc/lean/extended-lean-companion/canonical-third/source/StabilityHamming.lean <==
import StabilitySymmetricSlack
import StabilitySlackCoercivity

/-! Exact finite Boolean row geometry and the linear near-class edit bound. -/
namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack
  RationalSampling ListRatCounting PairedOpenGeometry GridModel

def hamming {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  sum (List.finRange n) (fun c => if A r c=A s c then 0 else 1)

def rowMass {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  rowDegree (List.finRange n) (indicator A) r/(n : Rat)

def colMass {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Rat :=
  colDegree (List.finRange m) (indicator A) c/(m : Rat)

def rowDistance {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  hamming A r s/(n : Rat)

theorem hamming_nonneg {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    0≤hamming A r s := by
  apply sum_nonneg
  intro c hc
  split <;> decide

theorem hamming_le_width {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    hamming A r s≤(n : Rat) := by
  have h := sum_le (List.finRange n) (fun c => if A r c=A s c then (0:Rat) else 1)
    (fun _ => 1) (by intro c hc; dsimp; split <;> decide)
  rw [sum_const] at h
  simp only [List.length_finRange] at h
  change hamming A r s≤(n : Rat)*1 at h
  grind

theorem hamming_symm {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    hamming A r s=hamming A s r := by
  apply sum_congr
  intro c hc
  simp only [eq_comm]

theorem hamming_self {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    hamming A r r=0 := by
  unfold hamming
  simp only [ite_true]
  rw [sum_const]
  grind

theorem hamming_triangle {m n : Nat} (A : Fin m → Fin n → Bool) (r s t : Fin m) :
    hamming A r t≤hamming A r s+hamming A s t := by
  have h := sum_le (List.finRange n)
    (fun c => if A r c=A t c then (0:Rat) else 1)
    (fun c => (if A r c=A s c then (0:Rat) else 1)+
      (if A s c=A t c then (0:Rat) else 1)) (by
      intro c hc
      dsimp
      split <;> split <;> split <;> grind)
  rw [sum_add] at h
  exact h

theorem hamming_degree_identity {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    hamming A r s=rowDegree (List.finRange n) (indicator A) r+
      rowDegree (List.finRange n) (indicator A) s-
      2*codegree (List.finRange n) (indicator A) r s := by
  have h : ∀ c ∈ List.finRange n,
      (if A r c=A s c then (0:Rat) else 1)=indicator A r c+indicator A s c-
        2*(indicator A r c*indicator A s c) := by
    intro c hc
    cases hr : A r c <;> cases hs : A s c <;>
      simp [indicator, hr, hs, ratBit] <;> grind
  unfold hamming rowDegree codegree
  rw [sum_congr (List.finRange n) _ _ h, sum_sub, sum_add, sum_mul_left]

theorem degree_diff_le_hamming {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    rowDegree (List.finRange n) (indicator A) r-
      rowDegree (List.finRange n) (indicator A) s≤hamming A r s := by
  have h := sum_le (List.finRange n)
    (fun c => indicator A r c-indicator A s c)
    (fun c => if A r c=A s c then (0:Rat) else 1) (by
      intro c hc
      cases hr : A r c <;> cases hs : A s c <;>
        simp [indicator, hr, hs, ratBit] <;> grind)
  rw [sum_sub] at h
  exact h

theorem row_degree_nonneg {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    0≤rowDegree (List.finRange n) (indicator A) r := by
  apply sum_nonneg
  intro c hc
  exact (ratBit_range _).1

theorem row_degree_upper {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    rowDegree (List.finRange n) (indicator A) r≤(n : Rat) := by
  have h := sum_le (List.finRange n) (indicator A r) (fun _ => 1)
    (fun c hc => (ratBit_range _).2)
  rw [sum_const] at h
  simp only [List.length_finRange] at h
  change rowDegree (List.finRange n) (indicator A) r≤(n : Rat)*1 at h
  grind

theorem actual_codegree_range {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    0≤codegree (List.finRange n) (indicator A) r s ∧
      codegree (List.finRange n) (indicator A) r s≤
        rowDegree (List.finRange n) (indicator A) r := by
  exact codegree_range (List.finRange m) (List.finRange n) (indicator A)
    (by intro x hx c hc; exact ratBit_range _) r s (finRange_mem r) (finRange_mem s)

theorem unshifted_nonneg (d t : Rat) (hd : 0≤d) (ht : 0≤t) (htd : t≤d) :
    0≤unshifted d t := by
  by_cases hz : d=0
  · simp only [unshifted, if_pos hz]
    decide
  · have hp : 0<d := by grind
    have hq := ratio_range t d ht htd hp
    have hg := g_nonneg (t/d) hq.1 hq.2
    rw [unshifted, if_neg hz]
    exact Rat.mul_nonneg hd hg

theorem directed_slack_nonneg {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m) : 0≤directedSlack A r s := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have h := actual_codegree_range A r s
  have hu := unshifted_nonneg _ _ (row_degree_nonneg A r) h.1 h.2
  unfold directedSlack
  have he := Rat.div_mul_cancel (a := unshifted
    (rowDegree (List.finRange n) (indicator A) r)
    (codegree (List.finRange n) (indicator A) r s)) (by grind : (n : Rat)≠0)
  apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
  grind

theorem symmetric_slack_nonneg {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m) : 0≤symmetricSlack A r s := by
  have hr := directed_slack_nonneg hn A r s
  have hs := directed_slack_nonneg hn A s r
  unfold symmetricSlack
  grind

theorem symmetric_slack_symm {m n : Nat}
    (A : Fin m → Fin n → Bool) (r s : Fin m) :
    symmetricSlack A r s=symmetricSlack A s r := by
  unfold symmetricSlack
  exact Rat.add_comm _ _

/-- Both near-one scalar contributions add to the actual Hamming distance. -/
theorem near_hamming_le_four_slack {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hd : 3*(n : Rat)≤5*rowDegree (List.finRange n) (indicator A) r)
    (hnear : 20*hamming A r s≤(n : Rat)) :
    rowDistance A r s≤4*symmetricSlack A r s := by
  let d := rowDegree (List.finRange n) (indicator A) r
  let e := rowDegree (List.finRange n) (indicator A) s
  let t := codegree (List.finRange n) (indicator A) r s
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have hdn : (0:Rat)<d := by dsimp [d]; grind
  have hh := hamming_degree_identity A r s
  have hdiff := degree_diff_le_hamming A r s
  have hen : (0:Rat)<e := by dsimp [d,e] at *; grind
  have hr := actual_codegree_range A r s
  have hs := actual_codegree_range A s r
  rw [codegree_symmetry m n A s r] at hs
  have ht0 : (0:Rat)≤t := hr.1
  have htd : t≤d := hr.2
  have hte : t≤e := hs.2
  have hqd := ratio_range t d ht0 htd hdn
  have hqe := ratio_range t e ht0 hte hen
  have htdid := Rat.div_mul_cancel (a := t) (b := d) (by grind : d≠0)
  have hteid := Rat.div_mul_cancel (a := t) (b := e) (by grind : e≠0)
  have hqd3 : (3/4 : Rat)≤t/d := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hdn
    have hid : (3/4 : Rat)*d=3*d/4 := by grind
    rw [hid, htdid]
    apply Rat.le_of_mul_le_mul_right (c := (4:Rat)) ?_ (by decide)
    rw [Rat.div_mul_cancel (by decide)]
    dsimp [d,e,t] at *
    grind
  have hqe3 : (3/4 : Rat)≤t/e := by
    apply Rat.le_of_mul_le_mul_right (c := e) ?_ hen
    have hid : (3/4 : Rat)*e=3*e/4 := by grind
    rw [hid, hteid]
    apply Rat.le_of_mul_le_mul_right (c := (4:Rat)) ?_ (by decide)
    rw [Rat.div_mul_cancel (by decide)]
    dsimp [d,e,t] at *
    grind
  have hgd := g_one_root_linear (t/d) hqd3 hqd.2
  have hge := g_one_root_linear (t/e) hqe3 hqe.2
  have hmd := Rat.mul_le_mul_of_nonneg_left hgd (Rat.le_of_lt hdn)
  have hme := Rat.mul_le_mul_of_nonneg_left hge (Rat.le_of_lt hen)
  have hmd4 := Rat.mul_le_mul_of_nonneg_left hmd (by decide : (0:Rat)≤4)
  have hme4 := Rat.mul_le_mul_of_nonneg_left hme (by decide : (0:Rat)≤4)
  have hxd : 4*(d*((1-t/d)/4))=d-t := by
    have h := Rat.div_mul_cancel (a := 1-t/d) (b := (4:Rat)) (by decide)
    grind
  have hxe : 4*(e*((1-t/e)/4))=e-t := by
    have h := Rat.div_mul_cancel (a := 1-t/e) (b := (4:Rat)) (by decide)
    grind
  rw [hxd] at hmd4
  rw [hxe] at hme4
  have hraw : hamming A r s≤4*(d*g (t/d)+e*g (t/e)) := by
    dsimp [d,e,t] at *
    grind
  have hformula : symmetricSlack A r s*(n : Rat)=d*g (t/d)+e*g (t/e) := by
    unfold symmetricSlack directedSlack
    rw [codegree_symmetry m n A s r]
    change (unshifted d t/(n : Rat)+unshifted e t/(n : Rat))*(n : Rat)=_
    rw [unshifted, if_neg (by grind : d≠0), unshifted, if_neg (by grind : e≠0)]
    have h1 := Rat.div_mul_cancel (a := d*g (t/d)) hnne
    have h2 := Rat.div_mul_cancel (a := e*g (t/e)) hnne
    grind
  have hdist : rowDistance A r s*(n : Rat)=hamming A r s := Rat.div_mul_cancel hnne
  apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
  grind

#print axioms hamming_triangle
#print axioms hamming_degree_identity
#print axioms near_hamming_le_four_slack
end StabilityClustering


==> anc/lean/extended-lean-companion/canonical-third/source/StabilityRepresentative.lean <==
import StabilityHamming

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack GridModel

def countWhere {k : Nat} (P : Fin k → Bool) : Rat :=
  sum (List.finRange k) (fun i => if P i then 1 else 0)

def rowSlackSum {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  sum (List.finRange m) (symmetricSlack A r)

def rowVarianceSum {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => (rowMass A r-2/3)^2)

def colVarianceSum {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange n) (fun c => (colMass A c-2/3)^2)

def representativeScore {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  (m : Rat)*(rowMass A r-2/3)^2+rowSlackSum A r

def GoodRepresentative {m n : Nat} (A : Fin m → Fin n → Bool) (delta : Rat)
    (r : Fin m) : Prop :=
  (rowMass A r-2/3)^2≤10000*delta ∧ rowSlackSum A r≤10000*delta*(m : Rat)

theorem row_slack_nonneg {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) : 0≤rowSlackSum A r := by
  exact sum_nonneg (List.finRange m) _ (fun s hs => symmetric_slack_nonneg hn A r s)

theorem score_nonneg {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) : 0≤representativeScore A r := by
  have hs := row_slack_nonneg hn A r
  have hq : (0:Rat)≤(rowMass A r-2/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hp := Rat.mul_nonneg (Rat.natCast_nonneg (a := m)) hq
  unfold representativeScore
  grind

theorem sum_representative_score {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange m) (representativeScore A)=
      (m : Rat)*rowVarianceSum A+globalSymmetric A := by
  unfold representativeScore rowVarianceSum globalSymmetric rowSlackSum
  rw [sum_add, sum_mul_left]

theorem score_implies_good {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (delta : Rat) (r : Fin m)
    (hscore : representativeScore A r≤10000*delta*(m : Rat)) :
    GoodRepresentative A delta r := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hs := row_slack_nonneg hn A r
  have hq : (0:Rat)≤(rowMass A r-2/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hp := Rat.mul_nonneg (Rat.le_of_lt hmR) hq
  unfold GoodRepresentative representativeScore at *
  constructor
  · apply Rat.le_of_mul_le_mul_left (c := (m : Rat)) ?_ hmR
    grind
  · grind

/-- Finite Markov selection: a genuine row survives any forbidden set of
    at most 90 percent of the rows, and has both required representative bounds. -/
theorem representative_outside {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (delta : Rat) (hdelta : 0<delta)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hslack : globalSymmetric A≤46*delta*(m : Rat)^2)
    (forbidden : Fin m → Bool) (hforbidden : 10*countWhere forbidden≤9*(m : Rat)) :
    ∃ r : Fin m, forbidden r=false ∧ GoodRepresentative A delta r := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hp := Rat.mul_pos hdelta hmR
  have hm2 := Rat.mul_pos hmR hmR
  have hdm2 := Rat.mul_pos hdelta hm2
  have hsum : sum (List.finRange m) (representativeScore A)≤47*delta*(m : Rat)^2 := by
    rw [sum_representative_score]
    have h := Rat.mul_le_mul_of_nonneg_left hvar (Rat.le_of_lt hmR)
    grind
  apply Classical.byContradiction
  intro hnone
  have hrow : ∀ r ∈ List.finRange m,
      10000*delta*(m : Rat)≤representativeScore A r+
        10000*delta*(m : Rat)*(if forbidden r then (1:Rat) else 0) := by
    intro r hr
    by_cases hf : forbidden r=true
    · rw [if_pos hf]
      have h := score_nonneg hn A r
      grind
    · have hf0 : forbidden r=false := Bool.eq_false_iff.mpr hf
      rw [if_neg hf]
      have hnot : ¬representativeScore A r≤10000*delta*(m : Rat) := by
        intro hscore
        exact hnone ⟨r,hf0,score_implies_good hm hn A delta r hscore⟩
      grind
  have h := sum_le (List.finRange m) _ _ hrow
  rw [sum_const, sum_add, sum_mul_left] at h
  simp only [List.length_finRange] at h
  change (m : Rat)*(10000*delta*(m : Rat))≤
    sum (List.finRange m) (representativeScore A)+
    (10000*delta*(m : Rat))*countWhere forbidden at h
  have hf := Rat.mul_le_mul_of_nonneg_left hforbidden
    (show 0≤1000*delta*(m : Rat) by grind)
  grind

theorem representative_exists {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (delta : Rat) (hdelta : 0<delta)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hslack : globalSymmetric A≤46*delta*(m : Rat)^2) :
    ∃ r : Fin m, GoodRepresentative A delta r := by
  have hzero : countWhere (fun _ : Fin m => false)=0 := by
    unfold countWhere
    simp only [Bool.false_eq_true, ite_false]
    rw [sum_const]
    grind
  have hm0 : (0:Rat)≤(m : Rat) := Rat.natCast_nonneg
  have h := representative_outside hm hn A delta hdelta hvar hslack
    (fun _ => false) (by rw [hzero]; grind)
  obtain ⟨r,hr,hgood⟩ := h
  exact ⟨r,hgood⟩

/-- Summing the proved pointwise near estimate gives the paper's linear cost. -/
theorem near_class_total_edit {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m)
    (hd : 3*(n : Rat)≤5*rowDegree (List.finRange n) (indicator A) r) :
    sum (List.finRange m) (fun s => if 20*hamming A r s≤(n : Rat)
      then rowDistance A r s else 0)≤4*rowSlackSum A r := by
  have h := sum_le (List.finRange m)
    (fun s => if 20*hamming A r s≤(n : Rat) then rowDistance A r s else 0)
    (fun s => 4*symmetricSlack A r s) (by
      intro s hs
      dsimp
      split
      · exact near_hamming_le_four_slack hn A r s hd ‹_›
      · have h0 := symmetric_slack_nonneg hn A r s
        grind)
  rw [sum_mul_left] at h
  exact h

#print axioms representative_outside
#print axioms representative_exists
#print axioms near_class_total_edit
end StabilityClustering


==> anc/lean/extended-lean-companion/canonical-third/source/StabilityRootControl.lean <==
import StabilityRepresentative

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack GridModel

def codegreeRatio {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  codegree (List.finRange n) (indicator A) r s/
    rowDegree (List.finRange n) (indicator A) r

def rootError {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  min ((codegreeRatio A r s-1/2)^2) ((1-codegreeRatio A r s)^2)

theorem row_mass_mul_width {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) :
    rowMass A r*(n : Rat)=rowDegree (List.finRange n) (indicator A) r := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  exact Rat.div_mul_cancel (by grind)

theorem row_mass_range {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) : 0≤rowMass A r ∧ rowMass A r≤1 := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  exact ratio_range _ _ (row_degree_nonneg A r) (row_degree_upper A r) hnR

theorem positive_degree_of_half {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m)
    (hd : (n : Rat)≤2*rowDegree (List.finRange n) (indicator A) r) :
    0<rowDegree (List.finRange n) (indicator A) r := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  grind

theorem actual_ratio_range {m n : Nat}
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    0≤codegreeRatio A r s ∧ codegreeRatio A r s≤1 := by
  have ht := actual_codegree_range A r s
  exact ratio_range _ _ ht.1 ht.2 hd

theorem root_error_nonneg {m n : Nat}
    (A : Fin m → Fin n → Bool) (r s : Fin m) : 0≤rootError A r s := by
  have h1 : (0:Rat)≤(codegreeRatio A r s-1/2)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have h2 : (0:Rat)≤(1-codegreeRatio A r s)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold rootError
  change 0≤if (codegreeRatio A r s-1/2)^2≤(1-codegreeRatio A r s)^2
    then (codegreeRatio A r s-1/2)^2 else (1-codegreeRatio A r s)^2
  split <;> assumption

/-- The scalar two-root error is controlled by the actual symmetric slack. -/
theorem root_error_le_two_slack {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hd : (n : Rat)≤2*rowDegree (List.finRange n) (indicator A) r) :
    rootError A r s≤2*symmetricSlack A r s := by
  let d := rowDegree (List.finRange n) (indicator A) r
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hp := positive_degree_of_half hn A r hd
  have hq := actual_ratio_range A r s hp
  have hg := g_nonneg (codegreeRatio A r s) hq.1 hq.2
  have hroot := g_two_root_square (codegreeRatio A r s) hq.1 hq.2
  have hcost : directedSlack A r s*(n : Rat)=d*g (codegreeRatio A r s) := by
    unfold directedSlack unshifted
    rw [if_neg (by grind : rowDegree (List.finRange n) (indicator A) r≠0)]
    exact Rat.div_mul_cancel (by grind)
  have hother := directed_slack_nonneg hn A s r
  have hsum : directedSlack A r s≤symmetricSlack A r s := by
    unfold symmetricSlack
    grind
  have hraw := Rat.mul_le_mul_of_nonneg_right hd hg
  have hboth := Rat.mul_le_mul_of_nonneg_right hsum (Rat.le_of_lt hnR)
  have hgS : g (codegreeRatio A r s)≤2*symmetricSlack A r s := by
    apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
    dsimp [d] at hcost
    grind
  change rootError A r s≤g (codegreeRatio A r s) at hroot
  grind

/-- Fixed-threshold Markov bound; all sets and weights are actual matrix quantities. -/
theorem atypical_count_bound {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m)
    (hd : (n : Rat)≤2*rowDegree (List.finRange n) (indicator A) r)
    (K : Rat) (hK : 0≤K) :
    countWhere (fun s => decide (1<K*(rowMass A s-2/3)^2 ∨ 1<K*rootError A r s))≤
      K*rowVarianceSum A+2*K*rowSlackSum A r := by
  have hpoint : ∀ s ∈ List.finRange m,
      (if decide (1<K*(rowMass A s-2/3)^2 ∨ 1<K*rootError A r s) then (1:Rat) else 0)≤
      K*(rowMass A s-2/3)^2+2*K*symmetricSlack A r s := by
    intro s hs
    have hv : (0:Rat)≤(rowMass A s-2/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
    have hvr := Rat.mul_nonneg hK hv
    have hs0 := symmetric_slack_nonneg hn A r s
    have hsp := Rat.mul_nonneg hK hs0
    have he := root_error_le_two_slack hn A r s hd
    have hep := Rat.mul_le_mul_of_nonneg_left he hK
    simp only [decide_eq_true_eq]
    split <;> grind
  have h := sum_le (List.finRange m) _ _ hpoint
  rw [sum_add, sum_mul_left, sum_mul_left] at h
  exact h

#print axioms root_error_le_two_slack
#print axioms atypical_count_bound
end StabilityClustering


==> anc/lean/extended-lean-companion/canonical-third/source/StabilityRowClustering.lean <==
import StabilityThreeRepresentatives

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack GridModel

def outsideThree {m n : Nat} (A : Fin m → Fin n → Bool) (r s t x : Fin m) : Bool :=
  !(nearRow A r x || nearRow A s x || nearRow A t x)

def prototypeRow {m : Nat} (r s t : Fin m) (i : Fin 3) : Fin m :=
  if i=0 then r else if i=1 then s else t

def prototypeLabel {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) (x : Fin m) : Fin 3 :=
  if nearRow A r x then 0 else if nearRow A s x then 1 else 2

def labelMass {m : Nat} (label : Fin m → Fin 3) (i : Fin 3) : Rat :=
  countWhere (fun x => decide (label x=i))/(m : Rat)

def copyEdit {m n : Nat} (A : Fin m → Fin n → Bool)
    (rep : Fin 3 → Fin m) (label : Fin m → Fin 3) : Rat :=
  sum (List.finRange m) (fun x => rowDistance A x (rep (label x)))/(m : Rat)

theorem outside_three_count {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s t : Fin m) (delta : Rat)
    (hdelta : 0≤delta) (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hr : GoodRepresentative A delta r) (hs : GoodRepresentative A delta s)
    (ht : GoodRepresentative A delta t)
    (hrs : 50*zeroOverlap A r s≤1) (hrt : 50*zeroOverlap A r t≤1)
    (hst : 50*zeroOverlap A s t≤1) :
    countWhere (outsideThree A r s t)≤6000000000*delta*(m : Rat) := by
  have hrtp := good_representative_typical A r delta hsmall hr
  have hstp := good_representative_typical A s delta hsmall hs
  have http := good_representative_typical A t delta hsmall ht
  have hdr := typical_representative_degree hn A r hrtp
  have hds := typical_representative_degree hn A s hstp
  have hdt := typical_representative_degree hn A t http
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hp : ∀ x ∈ List.finRange m,
      (if outsideThree A r s t x then (1:Rat) else 0)≤
      90000*(rowMass A x-2/3)^2+
        180000*(symmetricSlack A r x+symmetricSlack A s x+symmetricSlack A t x) := by
    intro x hx
    have hv : (0:Rat)≤(rowMass A x-2/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
    have sr0 := symmetric_slack_nonneg hn A r x
    have ss0 := symmetric_slack_nonneg hn A s x
    have st0 := symmetric_slack_nonneg hn A t x
    have rr := root_error_le_two_slack hn A r x (by grind)
    have rs := root_error_le_two_slack hn A s x (by grind)
    have rt := root_error_le_two_slack hn A t x (by grind)
    split
    · rename_i hout
      have hfail : 1<90000*(rowMass A x-2/3)^2 ∨
          1<90000*rootError A r x ∨ 1<90000*rootError A s x ∨
          1<90000*rootError A t x := by
        apply Classical.byContradiction
        intro hnot
        have hcover := three_prototypes_cover_typical hn A r s t x hrtp hstp http
          (by grind) hrs hrt hst (by grind) (by grind) (by grind)
        have hnearr : nearRow A r x=false := by
          cases he : nearRow A r x <;> simp_all [outsideThree]
        have hnears : nearRow A s x=false := by
          cases he : nearRow A s x <;> simp_all [outsideThree]
        have hneart : nearRow A t x=false := by
          cases he : nearRow A t x <;> simp_all [outsideThree]
        simp only [nearRow,decide_eq_false_iff_not] at hnearr hnears hneart
        grind
      grind
    · grind
  have h := sum_le (List.finRange m) _ _ hp
  rw [sum_add,sum_mul_left,sum_mul_left,sum_add,sum_add] at h
  change countWhere (outsideThree A r s t)≤90000*rowVarianceSum A+
    180000*(rowSlackSum A r+rowSlackSum A s+rowSlackSum A t) at h
  have hv := Rat.mul_le_mul_of_nonneg_left hvar (by decide : (0:Rat)≤90000)
  have hsum : rowSlackSum A r+rowSlackSum A s+rowSlackSum A t≤30000*delta*(m : Rat) := by
    have h1 := hr.2; have h2 := hs.2; have h3 := ht.2; grind
  have hsum' := Rat.mul_le_mul_of_nonneg_left hsum (by decide : (0:Rat)≤180000)
  have hdm := Rat.mul_nonneg hdelta (Rat.natCast_nonneg (a := m))
  grind

theorem row_distance_symm {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    rowDistance A r s=rowDistance A s r := by
  unfold rowDistance
  rw [hamming_symm A r s]

theorem row_distance_range {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m) : 0≤rowDistance A r s ∧ rowDistance A r s≤1 := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  exact ratio_range _ _ (hamming_nonneg A r s) (hamming_le_width A r s) hnR

theorem prototype_copy_edit_bound {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s t : Fin m) (delta : Rat)
    (hdelta : 0≤delta) (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hr : GoodRepresentative A delta r) (hs : GoodRepresentative A delta s)
    (ht : GoodRepresentative A delta t)
    (hrs : 50*zeroOverlap A r s≤1) (hrt : 50*zeroOverlap A r t≤1)
    (hst : 50*zeroOverlap A s t≤1) :
    copyEdit A (prototypeRow r s t) (prototypeLabel A r s)≤10000000000*delta := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hdr := typical_representative_degree hn A r
    (good_representative_typical A r delta hsmall hr)
  have hds := typical_representative_degree hn A s
    (good_representative_typical A s delta hsmall hs)
  have hdt := typical_representative_degree hn A t
    (good_representative_typical A t delta hsmall ht)
  have hout := outside_three_count hn A r s t delta hdelta hsmall hvar hr hs ht hrs hrt hst
  have hp : ∀ x ∈ List.finRange m,
      rowDistance A x (prototypeRow r s t (prototypeLabel A r s x))≤
      (if nearRow A r x then rowDistance A r x else 0)+
      (if nearRow A s x then rowDistance A s x else 0)+
      (if nearRow A t x then rowDistance A t x else 0)+
      (if outsideThree A r s t x then (1:Rat) else 0) := by
    intro x hx
    have hxr := (row_distance_range hn A r x).1
    have hxs := (row_distance_range hn A s x).1
    have hxt := (row_distance_range hn A t x).1
    have hxt1 := (row_distance_range hn A t x).2
    rw [row_distance_symm A x]
    cases hrx : nearRow A r x <;> cases hsx : nearRow A s x <;> cases htx : nearRow A t x <;>
      simp [prototypeLabel,prototypeRow,outsideThree,hrx,hsx,htx] <;> grind
  have h := sum_le (List.finRange m) _ _ hp
  rw [sum_add,sum_add,sum_add] at h
  have hnearR := near_class_total_edit hn A r hdr
  have hnearS := near_class_total_edit hn A s hds
  have hnearT := near_class_total_edit hn A t hdt
  simp only [nearRow,decide_eq_true_eq] at h
  have hsumslack : rowSlackSum A r+rowSlackSum A s+rowSlackSum A t≤30000*delta*(m : Rat) := by
    have h1 := hr.2; have h2 := hs.2; have h3 := ht.2; grind
  have htotal : sum (List.finRange m)
      (fun x => rowDistance A x (prototypeRow r s t (prototypeLabel A r s x)))≤
      10000000000*delta*(m : Rat) := by
    change sum (List.finRange m)
      (fun x => rowDistance A x (prototypeRow r s t (prototypeLabel A r s x)))≤
      _+_+_+countWhere (outsideThree A r s t) at h
    have hdm := Rat.mul_nonneg hdelta (Rat.le_of_lt hmR)
    grind
  have he : copyEdit A (prototypeRow r s t) (prototypeLabel A r s)*(m : Rat)=
      sum (List.finRange m)
        (fun x => rowDistance A x (prototypeRow r s t (prototypeLabel A r s x))) :=
    Rat.div_mul_cancel (by grind)
  apply Rat.le_of_mul_le_mul_right (c := (m : Rat)) ?_ hmR
  grind

theorem prototype_label_counts {m n : Nat}
    (A : Fin m → Fin n → Bool) (r s t : Fin m)
    (hrs : (n : Rat)<10*hamming A r s)
    (hrt : (n : Rat)<10*hamming A r t)
    (hst : (n : Rat)<10*hamming A s t) :
    countWhere (fun x => decide (prototypeLabel A r s x=0))=nearCount A r ∧
    countWhere (fun x => decide (prototypeLabel A r s x=1))=nearCount A s ∧
    countWhere (fun x => decide (prototypeLabel A r s x=2))=
      nearCount A t+countWhere (outsideThree A r s t) := by
  have hzero : ∀ x ∈ List.finRange m,
      (if decide (prototypeLabel A r s x=0) then (1:Rat) else 0)=
      (if nearRow A r x then (1:Rat) else 0) := by
    intro x hx
    cases hrx : nearRow A r x <;> cases hsx : nearRow A s x <;>
      simp [prototypeLabel,hrx,hsx]
  have hone : ∀ x ∈ List.finRange m,
      (if decide (prototypeLabel A r s x=1) then (1:Rat) else 0)=
      (if nearRow A s x then (1:Rat) else 0) := by
    intro x hx
    have hdis := separated_near_classes_disjoint A r s hrs x
    cases hrx : nearRow A r x <;> cases hsx : nearRow A s x <;>
      simp_all [prototypeLabel]
  have htwo : ∀ x ∈ List.finRange m,
      (if decide (prototypeLabel A r s x=2) then (1:Rat) else 0)=
      (if nearRow A t x then (1:Rat) else 0)+
      (if outsideThree A r s t x then (1:Rat) else 0) := by
    intro x hx
    have hdrs := separated_near_classes_disjoint A r s hrs x
    have hdrt := separated_near_classes_disjoint A r t hrt x
    have hdst := separated_near_classes_disjoint A s t hst x
    cases hrx : nearRow A r x <;> cases hsx : nearRow A s x <;> cases htx : nearRow A t x <;>
      simp_all [prototypeLabel,outsideThree] <;> grind
  constructor
  · exact sum_congr (List.finRange m) _ _ hzero
  constructor
  · exact sum_congr (List.finRange m) _ _ hone
  · have h := sum_congr (List.finRange m) _ _ htwo
    rw [sum_add] at h
    exact h

theorem quotient_quarter_interval (a b : Rat) (hb : 0<b)
    (hlo : b≤4*a) (hhi : 12*a≤5*b) : 1/4≤a/b ∧ a/b≤5/12 := by
  have hcan := Rat.div_mul_cancel (a := a) (b := b) (by grind : b≠0)
  have hquarter : (1/4 : Rat)*4=1 := Rat.div_mul_cancel (by decide)
  have hupper : (5/12 : Rat)*12=5 := Rat.div_mul_cancel (by decide)
  have hlid : (1/4 : Rat)*b*4=b := by
    calc
      (1/4 : Rat)*b*4=((1/4 : Rat)*4)*b := by grind
      _=b := by rw [hquarter,Rat.one_mul]
  have huid : (5/12 : Rat)*b*12=5*b := by
    calc
      (5/12 : Rat)*b*12=((5/12 : Rat)*12)*b := by grind
      _=5*b := by rw [hupper]
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := b) ?_ hb
    rw [hcan]
    apply Rat.le_of_mul_le_mul_right (c := (4:Rat)) ?_ (by decide)
    rw [hlid]
    grind
  · apply Rat.le_of_mul_le_mul_right (c := b) ?_ hb
    rw [hcan]
    apply Rat.le_of_mul_le_mul_right (c := (12:Rat)) ?_ (by decide)
    rw [huid]
    grind

theorem prototype_label_mass_bounds {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s t : Fin m) (delta : Rat)
    (hdelta : 0≤delta) (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hcol : colVarianceSum A≤delta*(n : Rat))
    (hr : GoodRepresentative A delta r) (hs : GoodRepresentative A delta s)
    (ht : GoodRepresentative A delta t)
    (hrs : 50*zeroOverlap A r s≤1 ∧ (n : Rat)<10*hamming A r s)
    (hrt : 50*zeroOverlap A r t≤1 ∧ (n : Rat)<10*hamming A r t)
    (hst : 50*zeroOverlap A s t≤1 ∧ (n : Rat)<10*hamming A s t) :
    ∀ i : Fin 3, 1/4≤labelMass (prototypeLabel A r s) i ∧
      labelMass (prototypeLabel A r s) i≤5/12 := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hcounts := prototype_label_counts A r s t hrs.2 hrt.2 hst.2
  have mr := representative_near_class_mass hm hn A r delta hdelta hsmall hvar hcol hr
  have ms := representative_near_class_mass hm hn A s delta hdelta hsmall hvar hcol hs
  have mt := representative_near_class_mass hm hn A t delta hdelta hsmall hvar hcol ht
  have hout := outside_three_count hn A r s t delta hdelta hsmall hvar hr hs ht hrs.1 hrt.1 hst.1
  have hout0 : 0≤countWhere (outsideThree A r s t) := by
    apply sum_nonneg
    intro x hx
    split <;> decide
  have hsM := Rat.mul_le_mul_of_nonneg_right hsmall (Rat.le_of_lt hmR)
  intro i
  have hi : i=0 ∨ i=1 ∨ i=2 := by omega
  obtain hi | hi | hi := hi
  · subst i
    unfold labelMass
    rw [hcounts.1]
    exact quotient_quarter_interval _ _ hmR (by grind) (by grind)
  · subst i
    unfold labelMass
    rw [hcounts.2.1]
    exact quotient_quarter_interval _ _ hmR (by grind) (by grind)
  · subst i
    unfold labelMass
    rw [hcounts.2.2]
    exact quotient_quarter_interval _ _ hmR (by grind) (by grind)

/-- Explicit finite row-clustering theorem. The three actual prototype rows and
    their row labels are constructed from the two variance bounds and the actual
    symmetric-slack sum. No existence of prototypes or cluster partition is assumed. -/
theorem finite_row_clustering {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (delta : Rat) (hdelta : 0<delta)
    (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hcol : colVarianceSum A≤delta*(n : Rat))
    (hslack : globalSymmetric A≤46*delta*(m : Rat)^2) :
    ∃ (rep : Fin 3 → Fin m) (label : Fin m → Fin 3),
      (∀ i : Fin 3, 1/4≤labelMass label i ∧ labelMass label i≤5/12) ∧
      copyEdit A rep label≤10000000000*delta := by
  obtain ⟨r,s,t,hr,hs,ht,hrs,hrt,hst⟩ :=
    three_good_representatives hm hn A delta hdelta hsmall hvar hcol hslack
  exact ⟨prototypeRow r s t,prototypeLabel A r s,
    prototype_label_mass_bounds hm hn A r s t delta (Rat.le_of_lt hdelta)
      hsmall hvar hcol hr hs ht hrs hrt hst,
    prototype_copy_edit_bound hm hn A r s t delta (Rat.le_of_lt hdelta)
      hsmall hvar hr hs ht hrs.1 hrt.1 hst.1⟩

#print axioms finite_row_clustering
#print axioms prototype_label_mass_bounds
#print axioms outside_three_count
#print axioms prototype_copy_edit_bound
end StabilityClustering


==> anc/lean/extended-lean-companion/canonical-third/source/StabilitySlack.lean <==
import PairedDensity

/-! Rational, finite retained slack from literal C3 and full pairing coverage.
Zero-degree rows contribute zero; the shifted sum excludes its diagonal. -/
namespace StabilitySlack
open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralBoundary GridModel PairedRational
  PairedCounting PairedOpenGeometry PairedRow

def g (q : Rat) : Rat := 2*q*B q-3*q+1

def shifted (d t : Rat) : Rat :=
  if d=0 then 0 else d*g (max 0 (t-1)/d)

def rowShifted {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  sum (List.finRange m) (fun s => if s=r then 0 else
    shifted (rowDegree (List.finRange n) (indicator A) r)
      (codegree (List.finRange n) (indicator A) r s))

def globalShifted {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (rowShifted A)

theorem g_zero : g 0=1 := by unfold g; grind

theorem g_one : g 1=0 := by
  have h := B_mul_den 1
  unfold den at h
  unfold g
  grind

theorem g_nonneg (q : Rat) (h0 : 0≤q) (h1 : q≤1) : 0≤g q := by
  have h := rational_minorant q h0 h1
  unfold g
  grind

/-- The scalar minorant keeps, rather than discards, the nonnegative slack. -/
theorem retained_shifted_minorant (d t : Rat) (hd : 0<d) (ht : 1≤t) :
    3*t-d-3+shifted d t≤2*t*B ((t-1)/d) := by
  have hn : d≠0 := by grind
  have he := Rat.div_mul_cancel (a := t-1) hn
  have hm : max 0 (t-1)=t-1 := by
    change (if (0:Rat)≤t-1 then t-1 else 0)=t-1
    exact if_pos (by grind)
  rw [shifted, if_neg hn, hm]
  have hb := (B_range ((t-1)/d)).1
  have heB := congrArg (fun x : Rat => 2*x*B ((t-1)/d)) he
  unfold g
  grind

/-- The zero-codegree branch of the same retained inequality. -/
theorem retained_shifted_zero (d : Rat) (hd : 0<d) :
    3*0-d-3+shifted d 0≤2*0*B ((0-1)/d) := by
  have hn : d≠0 := by grind
  have hm : max (0:Rat) (0-1)=0 := by
    change (if (0:Rat)≤0-1 then 0-1 else 0)=0
    exact if_neg (by grind)
  rw [shifted, if_neg hn, hm]
  have hz : (0:Rat)/d=0 := by
    have he := Rat.div_mul_cancel (a := 0) hn
    grind
  rw [hz, g_zero]
  grind

/-- The row inequality from C3; its retained sum includes zero codegrees. -/
theorem retained_row_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) :
    3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r)+rowShifted A r≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+3*((m : Rat)-1) := by
  have hA : ∀ r ∈ List.finRange m, ∀ c ∈ List.finRange n,
      0≤indicator A r c ∧ indicator A r c≤1 := by
    intro r hr c hc; exact ratBit_range _
  have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1) r (finRange_mem r)
  by_cases hz : rowDegree (List.finRange n) (indicator A) r=0
  · have hs : rowShifted A r=0 := by
      unfold rowShifted
      rw [sum_congr (List.finRange m) _ (fun _ => 0)]
      · rw [sum_const]; grind
      · intro s hs
        simp only [hz, shifted]
        split <;> rfl
    rw [hs, Rat.add_zero]
    exact general_row_bound m n A pairs cover hc r
  · have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by grind
    let d := rowDegree (List.finRange n) (indicator A) r
    let phi := fun s => if s=r then (0:Rat) else codegree (List.finRange n) (indicator A) r s*
      B ((codegree (List.finRange n) (indicator A) r s-1)/d)
    let psi := fun s => if s=r then (0:Rat) else
      shifted d (codegree (List.finRange n) (indicator A) r s)
    have hp : ∀ s ∈ List.finRange m,
        3*codegree (List.finRange n) (indicator A) r s-d-3+psi s≤
          2*phi s+(2*d-3)*flag s r := by
      intro s hs
      by_cases hsr : s=r
      · subst s
        rw [codegree_self]
        simp only [phi, psi, if_pos rfl, flag_self]
        dsimp [d]
        grind
      · rw [flag_ne s r hsr]
        by_cases hzero : codegree (List.finRange n) (indicator A) r s=0
        · have h := retained_shifted_zero d hpos
          simpa only [phi, psi, if_neg hsr, hzero, Rat.mul_zero, Rat.zero_mul, Rat.add_zero,
            Rat.mul_assoc] using h
        · obtain ⟨k,hk⟩ := codegree_integral m n A r s
          have hkpos : 1≤k := by
            apply Classical.byContradiction
            intro h
            have hk0 : k=0 := by omega
            rw [hk0] at hk
            exact hzero hk
          have hge : (1:Rat)≤codegree (List.finRange n) (indicator A) r s := by
            rw [hk]
            exact Rat.natCast_le_natCast.mpr hkpos
          have h := retained_shifted_minorant d _ hpos hge
          simpa only [phi, psi, if_neg hsr, Rat.mul_zero, Rat.add_zero,
            Rat.mul_assoc] using h
    have hsum := sum_le (List.finRange m) _ _ hp
    have hflag : sum (List.finRange m) (fun s => flag s r)=1 := by
      have h := sum_single (List.finRange m) r (fun _ => (1:Rat))
        (finRange_nodup m) (finRange_mem r)
      simpa only [Rat.one_mul] using h
    rw [sum_add, sum_sub, sum_sub, sum_mul_left, sum_const, sum_const,
      sum_add, sum_mul_left, sum_mul_left, hflag] at hsum
    simp only [List.length_finRange] at hsum
    have hb := open_rational_bound m n A pairs cover hc r hpos
    change 2*sum (List.finRange m) phi≤_ at hb
    have hpsi : sum (List.finRange m) psi=rowShifted A r := rfl
    rw [hpsi] at hsum
    dsimp [d] at hsum
    grind

/-- Exact global retained-slack inequality, before the near-density assumption. -/
theorem retained_global_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    globalShifted A≤
      (2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)-
        3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2)+
        3*(m : Rat)*((m : Rat)-1) := by
  have h := sum_le (List.finRange m)
    (fun r => 3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r)+rowShifted A r)
    (fun r => total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+3*((m : Rat)-1))
    (fun r _ => retained_row_bound m n A pairs cover hc r)
  rw [sum_add, sum_mul_left, codegree_double_count, sum_add, sum_add,
    sum_const, sum_mul_left, sum_const] at h
  simp only [List.length_finRange] at h
  change 3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2)+
    globalShifted A≤(m : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
      (m : Rat)*(3*((m : Rat)-1)) at h
  grind

/-- The quadratic density defect is bounded without a smallness assumption. -/
theorem quadratic_defect_bound (alpha epsilon : Rat)
    (hden : 2/3-epsilon≤alpha) : 2*alpha-3*alpha^2≤2*epsilon := by
  have hs : (0:Rat)≤(2/3-alpha)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he : 2*alpha-3*alpha^2=2*(2/3-alpha)-3*(2/3-alpha)^2 := by grind
  rw [he]
  grind

/-- Rational bookkeeping for the exact retained bound and finite Cauchy. -/
theorem near_density_numeric (G E C m n alpha epsilon : Rat)
    (hm : 0<m) (hn : 0<n) (hepsilon : 0≤epsilon)
    (hE : E=alpha*m*n) (ha : alpha≤1) (hden : 2/3-epsilon≤alpha)
    (hC : E^2≤n*C)
    (hG : G≤(2*m+2)*E-3*C+3*m*(m-1)) :
    G≤3*(epsilon+1/m+1/n)*m^2*n := by
  have hm0 : 0≤m := Rat.le_of_lt hm
  have hn0 : 0≤n := Rat.le_of_lt hn
  have hm2 : (0:Rat)≤m^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hmn := Rat.mul_nonneg hm0 hn0
  have hm2n := Rat.mul_nonneg hm2 hn0
  have hsmall := quadratic_defect_bound alpha epsilon hden
  have hsmallM := Rat.mul_le_mul_of_nonneg_right hsmall hm2n
  have haM := Rat.mul_le_mul_of_nonneg_right ha hmn
  have hcm : alpha^2*m^2*n≤C := by
    apply Rat.le_of_mul_le_mul_right (c := n) ?_ hn
    have heq : alpha^2*m^2*n*n=(alpha*m*n)^2 := by grind
    rw [heq, ← hE]
    simpa only [Rat.mul_comm] using hC
  have hep := Rat.mul_nonneg hepsilon hm2n
  have hinvm := Rat.div_mul_cancel (a := (1:Rat)) (b := m) (by grind : m≠0)
  have hinvn := Rat.div_mul_cancel (a := (1:Rat)) (b := n) (by grind : n≠0)
  have hinvmM := congrArg (fun x : Rat => x*m*n) hinvm
  have hinvnM := congrArg (fun x : Rat => x*m^2) hinvn
  have hform : (2*m+2)*E-3*C+3*m*(m-1)=
      (2*alpha-3*alpha^2)*m^2*n+2*alpha*m*n+3*m^2-3*m-
        3*(C-alpha^2*m^2*n) := by rw [hE]; grind
  rw [hform] at hG
  have hpre : G≤(2*alpha-3*alpha^2)*m^2*n+2*alpha*m*n+3*m^2-3*m := by grind
  have hstep : G≤2*epsilon*m^2*n+2*m*n+3*m^2 := by grind
  have hrhs : 3*(epsilon+1/m+1/n)*m^2*n=3*epsilon*m^2*n+3*m*n+3*m^2 := by grind
  rw [hrhs]
  grind

/-- The manuscript's clamped global slack bound from literal C3. -/
theorem global_shifted_near_density (m n : Nat) (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (epsilon : Rat) (hepsilon : 0≤epsilon)
    (hdensity : 2/3-epsilon≤
      total (List.finRange m) (List.finRange n) (indicator A)/((m : Rat)*(n : Rat))) :
    globalShifted A≤3*(epsilon+1/(m : Rat)+1/(n : Rat))*(m : Rat)^2*(n : Rat) := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hmn := Rat.mul_pos hmR hnR
  let E := total (List.finRange m) (List.finRange n) (indicator A)
  let alpha := E/((m : Rat)*(n : Rat))
  have hE : E=alpha*(m : Rat)*(n : Rat) := by
    have h := Rat.div_mul_cancel (a := E) (by grind : (m : Rat)*(n : Rat)≠0)
    dsimp [alpha]
    grind
  have hrow : ∀ r ∈ List.finRange m,
      rowDegree (List.finRange n) (indicator A) r≤(n : Rat) := by
    intro r hr
    have h := sum_le (List.finRange n) (indicator A r) (fun _ => (1:Rat))
      (fun c hc => (ratBit_range (A r c)).2)
    rw [sum_const] at h
    simp only [List.length_finRange] at h
    change rowDegree (List.finRange n) (indicator A) r≤_ at h
    grind
  have htotal := sum_le (List.finRange m)
    (rowDegree (List.finRange n) (indicator A)) (fun _ => (n : Rat)) hrow
  rw [sum_const] at htotal
  simp only [List.length_finRange] at htotal
  change E≤(m : Rat)*(n : Rat) at htotal
  have ha : alpha≤1 := by
    apply Rat.le_of_mul_le_mul_right (c := (m : Rat)*(n : Rat)) ?_ hmn
    grind
  have hC := finite_cauchy (List.finRange n) (colDegree (List.finRange m) (indicator A))
  rw [← total_columns] at hC
  simp only [List.length_finRange] at hC
  exact near_density_numeric (globalShifted A) E
    (sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2))
    (m : Rat) (n : Rat) alpha epsilon hmR hnR hepsilon hE ha hdensity hC
    (retained_global_bound m n A pairs cover hc)

#print axioms retained_shifted_minorant
#print axioms retained_shifted_zero
#print axioms retained_row_bound
#print axioms retained_global_bound
#print axioms quadratic_defect_bound
#print axioms near_density_numeric
#print axioms global_shifted_near_density
end StabilitySlack


==> anc/lean/extended-lean-companion/canonical-third/source/StabilitySlackCoercivity.lean <==
import StabilitySlackContinuity

namespace StabilitySlack
open PairedRational

/-- Exact factorization of the scalar gap; its only zeros in [0,1] are 1/2,1. -/
theorem g_mul_den (u : Rat) : g u*den u=(1-u)*(2*u-1)^2 := by
  have h := congrArg (fun x : Rat => 2*u*x) (B_mul_den u)
  unfold g den at *
  grind

theorem den_le_one (u : Rat) (h0 : 0≤u) (h1 : u≤1) : den u≤1 := by
  have h := Rat.mul_nonneg h0 (show 0≤1-u by grind)
  unfold den
  grind

/-- Square-distance control on the half-root side of the split. -/
theorem g_half_root_coercivity (u : Rat) (h0 : 0≤u) (h3 : u≤3/4) :
    (u-1/2)^2≤g u := by
  have hd := den_pos u
  have hdu := den_le_one u h0 (by grind)
  have hf : 0≤4*(1-u)-den u := by grind
  have hs : (0:Rat)≤(u-1/2)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hprod := Rat.mul_nonneg hf hs
  have hg := g_mul_den u
  have hidentity : (g u-(u-1/2)^2)*den u=
      (4*(1-u)-den u)*(u-1/2)^2 := by grind
  apply Rat.le_of_mul_le_mul_right (c := den u) ?_ hd
  grind

/-- Linear distance control near the root at one. -/
theorem g_one_root_linear (u : Rat) (h3 : 3/4≤u) (h1 : u≤1) :
    (1-u)/4≤g u := by
  have hd := den_pos u
  have hdu := den_le_one u (by grind) h1
  have hp := Rat.mul_nonneg (show 0≤4*u-3 by grind) (show 0≤4*u-1 by grind)
  have hepoly : 4*(2*u-1)^2-1=(4*u-3)*(4*u-1) := by grind
  rw [← hepoly] at hp
  have hf : 0≤4*(2*u-1)^2-den u := by grind
  have hprod := Rat.mul_nonneg (show 0≤1-u by grind) hf
  have hg := g_mul_den u
  have hidentity : (4*g u-(1-u))*den u=(1-u)*(4*(2*u-1)^2-den u) := by grind
  have hh : 1-u≤4*g u := by
    apply Rat.le_of_mul_le_mul_right (c := den u) ?_ hd
    grind
  have hdiv : ((1-u)/4)*4=1-u := Rat.div_mul_cancel (by decide)
  grind

/-- The high-root square estimate follows from its stronger linear bound. -/
theorem g_one_root_square (u : Rat) (h3 : 3/4≤u) (h1 : u≤1) :
    (1-u)^2≤g u := by
  have hl := g_one_root_linear u h3 h1
  have hp := Rat.mul_nonneg (show 0≤1-u by grind) (show 0≤u-3/4 by grind)
  have he : (1-u)*(u-3/4)=(1-u)/4-(1-u)^2 := by grind
  rw [he] at hp
  grind

/-- Squared distance to the two roots, expressed as the minimum of squares. -/
theorem g_two_root_square (u : Rat) (h0 : 0≤u) (h1 : u≤1) :
    min ((u-1/2)^2) ((1-u)^2)≤g u := by
  by_cases h3 : u≤3/4
  · have h := g_half_root_coercivity u h0 h3
    change (if (u-1/2)^2≤(1-u)^2 then (u-1/2)^2 else (1-u)^2)≤g u
    split <;> grind
  · have h := g_one_root_square u (by grind) h1
    change (if (u-1/2)^2≤(1-u)^2 then (u-1/2)^2 else (1-u)^2)≤g u
    split <;> grind

#print axioms g_mul_den
#print axioms den_le_one
#print axioms g_half_root_coercivity
#print axioms g_one_root_linear
#print axioms g_one_root_square
#print axioms g_two_root_square
end StabilitySlack


==> anc/lean/extended-lean-companion/canonical-third/source/StabilitySlackContinuity.lean <==
import StabilitySlack

namespace StabilitySlack
open FiniteRatSums RationalSampling ListRatCounting PairedMatrixMoments
  BooleanMatrixGeometry PairedRational PairedCounting PairedOpenGeometry

theorem den_half (q : Rat) : 1/2≤den q := by
  have hs : (0:Rat)≤(2*q-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he : 2*den q-1=(2*q-1)^2 := by unfold den; grind
  rw [← he] at hs
  grind

theorem B_difference_identity (u v : Rat) :
    (B v-B u)*(den u*den v)=(v-u)*(u+v-2*u*v) := by
  have hu := congrArg (fun x : Rat => x*den v) (B_mul_den u)
  have hv := congrArg (fun x : Rat => x*den u) (B_mul_den v)
  unfold den at *
  grind

/-- A derivative-free rational Lipschitz bound for the response function. -/
theorem B_increment (u v : Rat) (hu0 : 0≤u) (huv : u≤v) (hv1 : v≤1) :
    0≤B v-B u ∧ B v-B u≤4*(v-u) := by
  have hv0 : 0≤v := by grind
  have hu1 : u≤1 := by grind
  have hdu := den_half u
  have hdv := den_half v
  have hdprod := Rat.mul_le_mul_of_nonneg_left hdv (show 0≤den u by grind)
  have hdhalf := Rat.mul_le_mul_of_nonneg_right hdu (show (0:Rat)≤1/2 by grind)
  have hehalf : (1/2:Rat)*(1/2)=1/4 := by grind
  rw [hehalf] at hdhalf
  have hden : 1/4≤den u*den v := Rat.le_trans hdhalf hdprod
  have hpos : 0<den u*den v := by grind
  have hp1 := Rat.mul_nonneg hu0 (show 0≤1-v by grind)
  have hp2 := Rat.mul_nonneg hv0 (show 0≤1-u by grind)
  have hn0 : 0≤u+v-2*u*v := by grind
  have hp3 := Rat.mul_nonneg hu0 hv0
  have hp4 := Rat.mul_nonneg (show 0≤1-u by grind) (show 0≤1-v by grind)
  have hn1 : u+v-2*u*v≤1 := by grind
  have hdiff : 0≤v-u := by grind
  have hnprod := Rat.mul_nonneg hdiff hn0
  have he := B_difference_identity u v
  have hnonneg : 0≤B v-B u := by
    apply Rat.le_of_mul_le_mul_right (c := den u*den v) ?_ hpos
    grind
  constructor
  · exact hnonneg
  · have hleft := Rat.mul_le_mul_of_nonneg_left hden hnonneg
    have hright := Rat.mul_le_mul_of_nonneg_left hn1 hdiff
    rw [he] at hleft
    have hcombine := Rat.le_trans hleft hright
    have hscaled := Rat.mul_le_mul_of_nonneg_left hcombine (by decide : (0:Rat)≤4)
    have hescale : 4*((B v-B u)*(1/4))=B v-B u := by grind
    rw [hescale] at hscaled
    simpa only [Rat.mul_one] using hscaled

/-- Both signed increments give a rational Lipschitz constant 13 on [0,1]. -/
theorem g_increment (u v : Rat) (hu0 : 0≤u) (huv : u≤v) (hv1 : v≤1) :
    -13*(v-u)≤g v-g u ∧ g v-g u≤13*(v-u) := by
  have hB := B_increment u v hu0 huv hv1
  have huB := B_range u
  have hv0 : 0≤v := by grind
  have hdiff : 0≤v-u := by grind
  have hbterm0 := Rat.mul_nonneg hv0 hB.1
  have hbterm1 := Rat.mul_le_mul_of_nonneg_right hv1 hB.1
  have huterm0 := Rat.mul_nonneg huB.1 hdiff
  have huterm1 := Rat.mul_le_mul_of_nonneg_right huB.2 hdiff
  have he : g v-g u=2*v*(B v-B u)+(2*B u-3)*(v-u) := by unfold g; grind
  rw [he]
  constructor <;> grind

/-- Pointwise cost of removing the unit shift, without an integrality premise. -/
theorem unshift_cost (d t : Rat) (hd : 0<d) (ht0 : 0≤t) (htd : t≤d) :
    d*g (t/d)≤shifted d t+20 := by
  have hdne : d≠0 := by grind
  have hq := ratio_range t d ht0 htd hd
  let p := max 0 (t-1)
  have hp0 : 0≤p := by
    change 0≤(if (0:Rat)≤t-1 then t-1 else 0)
    split <;> grind
  have hpt : p≤t := by
    change (if (0:Rat)≤t-1 then t-1 else 0)≤t
    split <;> grind
  have hgap : t-p≤1 := by
    change t-(if (0:Rat)≤t-1 then t-1 else 0)≤1
    split <;> grind
  have hpq := ratio_range p d hp0 (show p≤d by grind) hd
  have hept := Rat.div_mul_cancel (a := p) hdne
  have hett := Rat.div_mul_cancel (a := t) hdne
  have hpqt : p/d≤t/d := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  have hi := (g_increment (p/d) (t/d) hpq.1 hpqt hq.2).2
  have him := Rat.mul_le_mul_of_nonneg_left hi (Rat.le_of_lt hd)
  have hecost : d*(13*(t/d-p/d))=13*(t-p) := by grind
  have heleft : d*(g (t/d)-g (p/d))=d*g (t/d)-d*g (p/d) := by grind
  rw [hecost, heleft] at him
  rw [shifted, if_neg hdne]
  change d*g (t/d)≤d*g (p/d)+20
  grind

#print axioms den_half
#print axioms B_difference_identity
#print axioms B_increment
#print axioms g_increment
#print axioms unshift_cost
end StabilitySlack


==> anc/lean/extended-lean-companion/canonical-third/source/StabilitySymmetricSlack.lean <==
import StabilitySlackContinuity

namespace StabilitySlack
open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralBoundary GridModel PairedRational
  PairedCounting PairedOpenGeometry

def unshifted (d t : Rat) : Rat := if d=0 then 0 else d*g (t/d)

def rowUnshifted {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  sum (List.finRange m) (fun s =>
    unshifted (rowDegree (List.finRange n) (indicator A) r)
      (codegree (List.finRange n) (indicator A) r s))

def globalUnshifted {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (rowUnshifted A)

def directedSlack {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  unshifted (rowDegree (List.finRange n) (indicator A) r)
    (codegree (List.finRange n) (indicator A) r s)/(n : Rat)

def symmetricSlack {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  directedSlack A r s+directedSlack A s r

def globalSymmetric {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => sum (List.finRange m) (symmetricSlack A r))

theorem unshifted_self (d : Rat) : unshifted d d=0 := by
  by_cases hd : d=0
  · simp only [unshifted, if_pos hd]
  · have he := Rat.div_mul_cancel (a := d) hd
    have hratio : d/d=1 := by grind
    rw [unshifted, if_neg hd, hratio, g_one]
    grind

theorem unshifted_cost (d t : Rat) (hd : 0≤d) (ht0 : 0≤t) (htd : t≤d) :
    unshifted d t≤shifted d t+20 := by
  by_cases hz : d=0
  · simp only [unshifted, shifted, if_pos hz]
    grind
  · rw [unshifted, if_neg hz]
    exact unshift_cost d t (by grind) ht0 htd

/-- The diagonal is zero; every off-diagonal shift costs at most 20. -/
theorem row_unshift_bound (m n : Nat) (A : Fin m → Fin n → Bool) (r : Fin m) :
    rowUnshifted A r≤rowShifted A r+20*(m : Rat) := by
  have hA : ∀ r ∈ List.finRange m, ∀ c ∈ List.finRange n,
      0≤indicator A r c ∧ indicator A r c≤1 := by
    intro r hr c hc; exact ratBit_range _
  have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1) r (finRange_mem r)
  have hp : ∀ s ∈ List.finRange m,
      unshifted (rowDegree (List.finRange n) (indicator A) r)
        (codegree (List.finRange n) (indicator A) r s)≤
      (if s=r then 0 else shifted (rowDegree (List.finRange n) (indicator A) r)
        (codegree (List.finRange n) (indicator A) r s))+20 := by
    intro s hs
    by_cases hsr : s=r
    · subst s
      rw [if_pos rfl, codegree_self, unshifted_self]
      grind
    · rw [if_neg hsr]
      have ht := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
        r s (finRange_mem r) hs
      exact unshifted_cost _ _ hd ht.1 ht.2
  have h := sum_le (List.finRange m) _ _ hp
  rw [sum_add, sum_const] at h
  simp only [List.length_finRange] at h
  change rowUnshifted A r≤rowShifted A r+(m : Rat)*20 at h
  grind

theorem global_unshift_bound (m n : Nat) (A : Fin m → Fin n → Bool) :
    globalUnshifted A≤globalShifted A+20*(m : Rat)^2 := by
  have h := sum_le (List.finRange m) (rowUnshifted A)
    (fun r => rowShifted A r+20*(m : Rat))
    (fun r hr => row_unshift_bound m n A r)
  rw [sum_add, sum_const] at h
  simp only [List.length_finRange] at h
  change globalUnshifted A≤globalShifted A+(m : Rat)*(20*(m : Rat)) at h
  grind

theorem codegree_symmetry (m n : Nat) (A : Fin m → Fin n → Bool) (r s : Fin m) :
    codegree (List.finRange n) (indicator A) r s=
      codegree (List.finRange n) (indicator A) s r := by
  apply sum_congr
  intro c hc
  exact Rat.mul_comm _ _

/-- This is exactly the manuscript's two directed degree-weighted terms. -/
theorem symmetric_slack_formula (m n : Nat) (A : Fin m → Fin n → Bool) (r s : Fin m) :
    symmetricSlack A r s=
      (if rowDegree (List.finRange n) (indicator A) r=0 then 0 else
        rowDegree (List.finRange n) (indicator A) r/(n : Rat)*
          g (codegree (List.finRange n) (indicator A) r s/
            rowDegree (List.finRange n) (indicator A) r))+
      (if rowDegree (List.finRange n) (indicator A) s=0 then 0 else
        rowDegree (List.finRange n) (indicator A) s/(n : Rat)*
          g (codegree (List.finRange n) (indicator A) r s/
            rowDegree (List.finRange n) (indicator A) s)) := by
  unfold symmetricSlack directedSlack unshifted
  rw [codegree_symmetry m n A s r]
  split <;> split <;> grind

theorem global_symmetric_identity (m n : Nat) (hn : 0<n) (A : Fin m → Fin n → Bool) :
    globalSymmetric A*(n : Rat)=2*globalUnshifted A := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have hrow : ∀ r ∈ List.finRange m,
      sum (List.finRange m) (directedSlack A r)*(n : Rat)=rowUnshifted A r := by
    intro r hr
    rw [← sum_mul_right]
    apply sum_congr
    intro s hs
    exact Rat.div_mul_cancel hnne
  have hglob : sum (List.finRange m) (fun r =>
      sum (List.finRange m) (directedSlack A r))*(n : Rat)=globalUnshifted A := by
    rw [← sum_mul_right]
    exact sum_congr (List.finRange m) _ _ hrow
  have hswap := sum_swap (List.finRange m) (List.finRange m) (directedSlack A)
  have he : globalSymmetric A=
      2*sum (List.finRange m) (fun r => sum (List.finRange m) (directedSlack A r)) := by
    unfold globalSymmetric symmetricSlack
    rw [sum_congr (List.finRange m) _ _ (fun r hr =>
      sum_add (List.finRange m) (directedSlack A r) (fun s => directedSlack A s r))]
    rw [sum_add]
    grind
  rw [he]
  grind

/-- The manuscript's symmetric slack estimate, from literal C3 and full cover. -/
theorem global_symmetric_near_density (m n : Nat) (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (epsilon : Rat) (hepsilon : 0≤epsilon)
    (hdensity : 2/3-epsilon≤
      total (List.finRange m) (List.finRange n) (indicator A)/((m : Rat)*(n : Rat))) :
    globalSymmetric A≤46*(epsilon+1/(m : Rat)+1/(n : Rat))*(m : Rat)^2 := by
  have hG := global_shifted_near_density m n hm hn A pairs cover hc epsilon hepsilon hdensity
  have hU := global_unshift_bound m n A
  have hS := global_symmetric_identity m n hn A
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hmi := inv_nonneg_of_pos (m : Rat) hmR
  have hni := Rat.div_mul_cancel (a := (1:Rat)) (b := (n : Rat)) (by grind : (n : Rat)≠0)
  have hdelta : 1/(n : Rat)≤epsilon+1/(m : Rat)+1/(n : Rat) := by grind
  have hdeltaN := Rat.mul_le_mul_of_nonneg_right hdelta (Rat.le_of_lt hnR)
  rw [hni] at hdeltaN
  have hm2 : (0:Rat)≤(m : Rat)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hdeltaM := Rat.mul_le_mul_of_nonneg_left hdeltaN hm2
  apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
  rw [hS]
  grind

#print axioms unshifted_self
#print axioms unshifted_cost
#print axioms row_unshift_bound
#print axioms global_unshift_bound
#print axioms codegree_symmetry
#print axioms symmetric_slack_formula
#print axioms global_symmetric_identity
#print axioms global_symmetric_near_density
end StabilitySlack


==> anc/lean/extended-lean-companion/canonical-third/source/StabilityThreeRepresentatives.lean <==
import StabilityClassMass

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack GridModel

def rootBad {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Bool :=
  decide (1<90000*rootError A r s)

def prototypeForbidden {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Bool :=
  nearRow A r s || rootBad A r s

theorem count_or_le {k : Nat} (P Q : Fin k → Bool) :
    countWhere (fun i => P i || Q i)≤countWhere P+countWhere Q := by
  have h := sum_le (List.finRange k)
    (fun i => if P i || Q i then (1:Rat) else 0)
    (fun i => (if P i then (1:Rat) else 0)+(if Q i then (1:Rat) else 0)) (by
      intro i hi
      cases hp : P i <;> cases hq : Q i <;> simp [hp,hq] <;> grind)
  rw [sum_add] at h
  exact h

theorem root_bad_count_bound {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m)
    (hd : (n : Rat)≤2*rowDegree (List.finRange n) (indicator A) r) :
    countWhere (rootBad A r)≤180000*rowSlackSum A r := by
  have h := sum_le (List.finRange m)
    (fun s => if rootBad A r s then (1:Rat) else 0)
    (fun s => 180000*symmetricSlack A r s) (by
      intro s hs
      have hh := root_error_le_two_slack hn A r s hd
      have hs0 := symmetric_slack_nonneg hn A r s
      dsimp [rootBad]
      simp only [decide_eq_true_eq]
      split <;> grind)
  rw [sum_mul_left] at h
  exact h

theorem prototype_forbidden_bound {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) (delta : Rat)
    (hdelta : 0≤delta) (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hcol : colVarianceSum A≤delta*(n : Rat))
    (hgood : GoodRepresentative A delta r) :
    5*countWhere (prototypeForbidden A r)≤2*(m : Rat) := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hm0 : (0:Rat)≤(m : Rat) := Rat.natCast_nonneg
  have htyp := good_representative_typical A r delta hsmall hgood
  have hd := typical_representative_degree hn A r htyp
  have hb := root_bad_count_bound hn A r (by grind)
  have hmasses := representative_near_class_mass hm hn A r delta hdelta hsmall hvar hcol hgood
  have hor := count_or_le (nearRow A r) (rootBad A r)
  change countWhere (prototypeForbidden A r)≤nearCount A r+countWhere (rootBad A r) at hor
  have hsmallM := Rat.mul_le_mul_of_nonneg_right hsmall hm0
  have hslack := Rat.mul_le_mul_of_nonneg_left hgood.2 (by decide : (0:Rat)≤180000)
  grind

theorem nonforbidden_pair {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m) (delta : Rat)
    (hsmall : 100000000000000*delta≤1)
    (hr : GoodRepresentative A delta r) (hs : GoodRepresentative A delta s)
    (hf : prototypeForbidden A r s=false) :
    50*zeroOverlap A r s≤1 ∧ (n : Rat)<10*hamming A r s := by
  have hne : ¬20*hamming A r s≤(n : Rat) := by
    intro h
    have he : nearRow A r s=true := by simp only [nearRow,decide_eq_true_eq]; exact h
    simp [prototypeForbidden,he] at hf
  have hroot : 90000*rootError A r s≤1 := by
    have hnot : ¬1<90000*rootError A r s := by
      intro h
      have he : rootBad A r s=true := by simp only [rootBad,decide_eq_true_eq]; exact h
      simp [prototypeForbidden,he] at hf
    grind
  have ht := typical_pair_dichotomy hn A r s
    (good_representative_typical A r delta hsmall hr)
    (good_representative_typical A s delta hsmall hs) hroot
  exact ht.resolve_left hne

/-- The three prototypes are constructed from the variance and slack bounds;
    their existence, separation and zero-set intersection bounds are conclusions. -/
theorem three_good_representatives {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (delta : Rat) (hdelta : 0<delta)
    (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hcol : colVarianceSum A≤delta*(n : Rat))
    (hslack : globalSymmetric A≤46*delta*(m : Rat)^2) :
    ∃ r s t : Fin m,
      GoodRepresentative A delta r ∧ GoodRepresentative A delta s ∧
      GoodRepresentative A delta t ∧
      (50*zeroOverlap A r s≤1 ∧ (n : Rat)<10*hamming A r s) ∧
      (50*zeroOverlap A r t≤1 ∧ (n : Rat)<10*hamming A r t) ∧
      (50*zeroOverlap A s t≤1 ∧ (n : Rat)<10*hamming A s t) := by
  have hm0 : (0:Rat)≤(m : Rat) := Rat.natCast_nonneg
  obtain ⟨r,hr⟩ := representative_exists hm hn A delta hdelta hvar hslack
  have hfr := prototype_forbidden_bound hm hn A r delta (Rat.le_of_lt hdelta)
    hsmall hvar hcol hr
  obtain ⟨s,hsf,hs⟩ := representative_outside hm hn A delta hdelta hvar hslack
    (prototypeForbidden A r) (by grind)
  have hrs := nonforbidden_pair hn A r s delta hsmall hr hs hsf
  have hfs := prototype_forbidden_bound hm hn A s delta (Rat.le_of_lt hdelta)
    hsmall hvar hcol hs
  have hfu := count_or_le (prototypeForbidden A r) (prototypeForbidden A s)
  obtain ⟨t,htf,ht⟩ := representative_outside hm hn A delta hdelta hvar hslack
    (fun x => prototypeForbidden A r x || prototypeForbidden A s x) (by grind)
  have htr : prototypeForbidden A r t=false := by
    cases hx : prototypeForbidden A r t <;> simp_all
  have hts : prototypeForbidden A s t=false := by
    cases hx : prototypeForbidden A s t <;> simp_all
  exact ⟨r,s,t,hr,hs,ht,hrs,
    nonforbidden_pair hn A r t delta hsmall hr ht htr,
    nonforbidden_pair hn A s t delta hsmall hs ht hts⟩

theorem separated_near_classes_disjoint {m n : Nat}
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hsep : (n : Rat)<10*hamming A r s) (x : Fin m) :
    ¬(nearRow A r x=true ∧ nearRow A s x=true) := by
  intro hx
  have hr : 20*hamming A r x≤(n : Rat) := by
    simpa only [nearRow,decide_eq_true_eq] using hx.1
  have hs : 20*hamming A s x≤(n : Rat) := by
    simpa only [nearRow,decide_eq_true_eq] using hx.2
  have htri := hamming_triangle A r x s
  rw [hamming_symm A x s] at htri
  grind

#print axioms three_good_representatives
#print axioms separated_near_classes_disjoint
end StabilityClustering


==> anc/lean/extended-lean-companion/canonical-third/source/StabilityTypical.lean <==
import StabilityZeroGeometry

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack GridModel

theorem square_le_one_interval (x : Rat) (h : x^2≤1) : -1≤x ∧ x≤1 := by
  constructor
  · apply Classical.byContradiction
    intro hn
    have hp := Rat.mul_pos (show 0< -1-x by grind) (show 0<1-x by grind)
    grind
  · apply Classical.byContradiction
    intro hn
    have hp := Rat.mul_pos (show 0<x-1 by grind) (show 0<x+1 by grind)
    grind

theorem degree_typical_interval (u : Rat) (h : 90000*(u-2/3)^2≤1) :
    199≤300*u ∧ 300*u≤201 := by
  have hidentity : (300*u-200)^2=90000*(u-2/3)^2 := by grind
  have hi := square_le_one_interval (300*u-200) (by grind)
  grind

theorem root_typical_alternative (q : Rat)
    (h : (90000:Rat)*min ((q-1/2)^2) ((1-q)^2)≤1) :
    (149≤300*q ∧ 300*q≤151) ∨ (299≤300*q ∧ 300*q≤301) := by
  have hhalf : (300*q-150)^2=90000*(q-1/2)^2 := by grind
  have hone : (300*q-300)^2=90000*(1-q)^2 := by grind
  change (90000:Rat)*(if (q-1/2)^2≤(1-q)^2 then (q-1/2)^2 else (1-q)^2)≤1 at h
  split at h
  · have hi := square_le_one_interval (300*q-150) (by grind)
    exact Or.inl (by grind)
  · have hi := square_le_one_interval (300*q-300) (by grind)
    exact Or.inr (by grind)

/-- A typical row pair either has Hamming distance at most n/20, or its zero
    sets meet in at most n/50 and its Hamming distance exceeds n/10. -/
theorem typical_pair_dichotomy {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hr : 90000*(rowMass A r-2/3)^2≤1)
    (hs : 90000*(rowMass A s-2/3)^2≤1)
    (hroot : 90000*rootError A r s≤1) :
    20*hamming A r s≤(n : Rat) ∨
      (50*zeroOverlap A r s≤1 ∧ (n : Rat)<10*hamming A r s) := by
  have hur := degree_typical_interval (rowMass A r) hr
  have hus := degree_typical_interval (rowMass A s) hs
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hu := row_mass_mul_width hn A r
  have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by
    have hurpos : 0<rowMass A r := by grind
    have hp := Rat.mul_pos hurpos hnR
    grind
  have hq := actual_ratio_range A r s hpos
  have hdist := normalized_hamming_identity hn A r s hpos
  have hzero := zero_overlap_identity hn A r s
  rw [normalized_codegree_identity hn A r s hpos] at hzero
  have hwidth : rowDistance A r s*(n : Rat)=hamming A r s :=
    Rat.div_mul_cancel (by grind)
  have hroot' : (90000:Rat)*min ((codegreeRatio A r s-1/2)^2)
      ((1-codegreeRatio A r s)^2)≤1 := hroot
  obtain hhalf | hone := root_typical_alternative (codegreeRatio A r s) hroot'
  · have hp := Rat.mul_nonneg (show 0≤rowMass A r by grind)
      (show 0≤151-300*codegreeRatio A r s by grind)
    have hz : 50*zeroOverlap A r s≤1 := by grind
    have hsep : 1<10*rowDistance A r s := by grind
    have hsepn := Rat.mul_lt_mul_of_pos_right hsep hnR
    exact Or.inr ⟨hz,by grind⟩
  · have hp := Rat.mul_nonneg (show 0≤rowMass A r by grind)
      (show 0≤300*codegreeRatio A r s-299 by grind)
    have hclose : 20*rowDistance A r s≤1 := by grind
    have hnclose := Rat.mul_le_mul_of_nonneg_right hclose (Rat.le_of_lt hnR)
    exact Or.inl (by grind)

/-- Three typical prototypes with small pairwise zero intersections exclude
    every typical outsider, using only literal Boolean zero-set counting. -/
theorem three_prototypes_cover_typical {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s t x : Fin m)
    (hr : 90000*(rowMass A r-2/3)^2≤1)
    (hs : 90000*(rowMass A s-2/3)^2≤1)
    (ht : 90000*(rowMass A t-2/3)^2≤1)
    (hx : 90000*(rowMass A x-2/3)^2≤1)
    (hrs : 50*zeroOverlap A r s≤1)
    (hrt : 50*zeroOverlap A r t≤1)
    (hst : 50*zeroOverlap A s t≤1)
    (hrx : 90000*rootError A r x≤1)
    (hsx : 90000*rootError A s x≤1)
    (htx : 90000*rootError A t x≤1) :
    20*hamming A r x≤(n : Rat) ∨
      20*hamming A s x≤(n : Rat) ∨ 20*hamming A t x≤(n : Rat) := by
  have dr := degree_typical_interval (rowMass A r) hr
  have ds := degree_typical_interval (rowMass A s) hs
  have dt := degree_typical_interval (rowMass A t) ht
  have dx := degree_typical_interval (rowMass A x) hx
  have hu := three_zero_union_bound hn A r s t
  rw [zero_mass_identity hn A r,zero_mass_identity hn A s,zero_mass_identity hn A t] at hu
  have hcover := zero_set_against_three hn A r s t x
  rw [zero_mass_identity hn A x] at hcover
  obtain nr | fr := typical_pair_dichotomy hn A r x hr hx hrx
  · exact Or.inl nr
  obtain ns | fs := typical_pair_dichotomy hn A s x hs hx hsx
  · exact Or.inr (Or.inl ns)
  obtain nt | ft := typical_pair_dichotomy hn A t x ht hx htx
  · exact Or.inr (Or.inr nt)
  have hxr := fr.1
  have hxs := fs.1
  have hxt := ft.1
  grind

#print axioms typical_pair_dichotomy
#print axioms three_prototypes_cover_typical
end StabilityClustering


==> anc/lean/extended-lean-companion/canonical-third/source/StabilityVariance.lean <==
import PairedDensity
import MinimumMatrix

/-! Exact rational degree variance from literal C3 and the sharp finite moment. -/
namespace StabilityVariance

open PairedPivotCore PairedPivotCounting FiniteRatSums PairedMatrixMoments
  BooleanMatrixGeometry MinimumEndpoint GeneralTranspose ListRatCounting

def columnSecond {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange n) (fun c => (colMean A c)^2) * (n : Rat)⁻¹

def columnVariance {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange n) (fun c => (colMean A c - 2/3)^2) * (n : Rat)⁻¹

def rowVariance {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => (rowMean A r - 2/3)^2) * (m : Rat)⁻¹

theorem density_le_one {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n) : density A ≤ 1 := by
  have hmQ : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have hmin : 0≤(m : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hmQ)
  have hnin : 0≤(n : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hnQ)
  have hr : ∀ r : Fin m, rowDegree (List.finRange n) (indicator A) r ≤ (n : Rat) := by
    intro r
    have h := sum_le (List.finRange n) (indicator A r) (fun _ => 1)
      (fun c _ => (ratBit_range (A r c)).2)
    simpa only [sum_const, List.length_finRange, Rat.mul_one] using h
  have h := sum_le (List.finRange m) (rowDegree (List.finRange n) (indicator A))
    (fun _ => (n : Rat)) (fun r _ => hr r)
  rw [sum_const] at h
  simp only [List.length_finRange] at h
  have h1 := Rat.mul_le_mul_of_nonneg_right h hmin
  have h2 := Rat.mul_le_mul_of_nonneg_right h1 hnin
  have hp : (m : Rat)*(n : Rat)*(m : Rat)⁻¹*(n : Rat)⁻¹=1 := by
    calc
      _ = ((m : Rat)*(m : Rat)⁻¹)*((n : Rat)*(n : Rat)⁻¹) := by grind
      _ = 1 := by rw [hmi, hni]; exact Rat.mul_one 1
  rw [hp] at h2
  unfold density total
  exact h2

theorem column_variance_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hn : 0<n) :
    columnVariance A = columnSecond A - (4/3 : Rat)*density A + 4/9 := by
  have hnQ : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have hs := sum_square_shift (List.finRange n) (colMean A) (2/3)
  simp only [List.length_finRange] at hs
  have hu := uniform_col_mean A
  unfold columnVariance columnSecond
  grind

theorem normalized_column_moment {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (hc : ∀ p ∈ ps, OriginalC3 (fun r c => A r c=true) p.1 p.2) :
    3*columnSecond A ≤
      (2+2*(m : Rat)⁻¹)*density A + 3*(1-(m : Rat)⁻¹)*(n : Rat)⁻¹ := by
  have hmQ : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have hmin : 0≤(m : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hmQ)
  have hnin : 0≤(n : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hnQ)
  have h := PairedDensity.second_moment m n A ps cover hc
  have h1 := Rat.mul_le_mul_of_nonneg_right h hmin
  have h2 := Rat.mul_le_mul_of_nonneg_right h1 hmin
  have h3 := Rat.mul_le_mul_of_nonneg_right h2 hnin
  have he : columnSecond A =
      sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2) *
        (m : Rat)⁻¹ * (m : Rat)⁻¹ * (n : Rat)⁻¹ := by
    unfold columnSecond colMean
    have hs : sum (List.finRange n)
        (fun c => (colDegree (List.finRange m) (indicator A) c*(m : Rat)⁻¹)^2) =
        sum (List.finRange n)
          (fun c => (colDegree (List.finRange m) (indicator A) c)^2) *
            ((m : Rat)⁻¹)^2 := by
      rw [← sum_mul_right]
      apply sum_congr
      intro c _
      grind
    rw [hs]
    grind
  calc
    3*columnSecond A =
        (3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2))*
          (m : Rat)⁻¹*(m : Rat)⁻¹*(n : Rat)⁻¹ := by rw [he]; grind
    _ ≤ ((2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
          3*(m : Rat)*((m : Rat)-1))*(m : Rat)⁻¹*(m : Rat)⁻¹*(n : Rat)⁻¹ := h3
    _ = (2+2*(m : Rat)⁻¹)*density A + 3*(1-(m : Rat)⁻¹)*(n : Rat)⁻¹ := by
      unfold density
      grind

theorem column_variance_bound {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (hc : ∀ p ∈ ps, OriginalC3 (fun r c => A r c=true) p.1 p.2)
    (ε : Rat) (hε : 0≤ε) (hd : 2/3-ε≤density A) :
    columnVariance A ≤ (2/3 : Rat)*ε + (2/3 : Rat)*(m : Rat)⁻¹ + (n : Rat)⁻¹ ∧
    columnVariance A ≤ ε + (m : Rat)⁻¹ + (n : Rat)⁻¹ := by
  have hmQ : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmin : 0≤(m : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hmQ)
  have hnin : 0≤(n : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hnQ)
  have hi := column_variance_identity A hn
  have hmom := normalized_column_moment A hm hn ps cover hc
  have hd1 := density_le_one A hm hn
  have hp := Rat.mul_nonneg hmin hnin
  have hu := Rat.mul_le_mul_of_nonneg_left hd1 hmin
  have hvi : 9*columnVariance A = 9*columnSecond A-12*density A+4 := by
    rw [hi]
    grind
  have hmom' : 3*columnSecond A ≤ 2*density A+
      2*((m : Rat)⁻¹*density A)+3*(n : Rat)⁻¹-
      3*((m : Rat)⁻¹*(n : Rat)⁻¹) := by
    calc
      _ ≤ (2+2*(m : Rat)⁻¹)*density A+3*(1-(m : Rat)⁻¹)*(n : Rat)⁻¹ := hmom
      _ = _ := by grind
  have hmom3 := Rat.mul_le_mul_of_nonneg_left hmom' (by decide : (0 : Rat)≤3)
  have hv : 3*columnVariance A ≤ 2*ε+2*(m : Rat)⁻¹+3*(n : Rat)⁻¹ := by grind
  constructor
  · apply Rat.le_of_mul_le_mul_left (c := 3) ?_ (by decide : (0 : Rat)<3)
    calc
      _ ≤ 2*ε+2*(m : Rat)⁻¹+3*(n : Rat)⁻¹ := hv
      _ = _ := by grind
  · apply Rat.le_of_mul_le_mul_left (c := 3) ?_ (by decide : (0 : Rat)<3)
    calc
      _ ≤ 2*ε+2*(m : Rat)⁻¹+3*(n : Rat)⁻¹ := hv
      _ ≤ _ := by grind

theorem density_transpose {m n : Nat} (A : Fin m → Fin n → Bool) :
    density (transpose A) = density A := by
  have h := (cells_transpose_perm m n A).length_eq
  rw [List.length_map] at h
  rw [density_card, density_card, h, Rat.mul_comm (n : Rat) (m : Rat)]

theorem columnVariance_transpose {m n : Nat} (A : Fin m → Fin n → Bool) :
    columnVariance (transpose A) = rowVariance A := by
  rfl

theorem both_variances_bound {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (hc : ∀ p ∈ ps, OriginalC3 (fun r c => A r c=true) p.1 p.2)
    (ε : Rat) (hε : 0≤ε) (hd : 2/3-ε≤density A) :
    rowVariance A ≤ ε+(m : Rat)⁻¹+(n : Rat)⁻¹ ∧
    columnVariance A ≤ ε+(m : Rat)⁻¹+(n : Rat)⁻¹ := by
  have hcol := (column_variance_bound A hm hn ps cover hc ε hε hd).2
  have hdT : 2/3-ε≤density (transpose A) := by rw [density_transpose]; exact hd
  have hrow := (column_variance_bound (transpose A) hn hm (transposePairs ps)
    (transpose_cover m n A ps cover) (transposed_pairs_C3 m n A ps hc) ε hε hdT).2
  rw [columnVariance_transpose] at hrow
  constructor <;> grind

#print axioms density_le_one
#print axioms column_variance_identity
#print axioms normalized_column_moment
#print axioms column_variance_bound
#print axioms density_transpose
#print axioms columnVariance_transpose
#print axioms both_variances_bound

end StabilityVariance


==> anc/lean/extended-lean-companion/canonical-third/source/StabilityZeroGeometry.lean <==
import StabilityRootControl

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack
  GridModel RationalSampling

def zeroMass {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  sum (List.finRange n) (fun c => if A r c then 0 else 1)/(n : Rat)

def zeroOverlap {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  sum (List.finRange n) (fun c => if A r c=false ∧ A s c=false then 1 else 0)/(n : Rat)

def outsideZeroUnion {m n : Nat} (A : Fin m → Fin n → Bool) (r s t : Fin m) : Rat :=
  sum (List.finRange n) (fun c => if A r c=true ∧ A s c=true ∧ A t c=true
    then 1 else 0)/(n : Rat)

theorem zero_mass_identity {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) : zeroMass A r=1-rowMass A r := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have hnum : sum (List.finRange n) (fun c => if A r c then (0:Rat) else 1)=
      (n : Rat)-rowDegree (List.finRange n) (indicator A) r := by
    have h := sum_congr (List.finRange n)
      (fun c => if A r c then (0:Rat) else 1)
      (fun c => 1-indicator A r c) (by
        intro c hc
        cases hh : A r c <;> simp [indicator, hh, ratBit] <;> grind)
    rw [sum_sub, sum_const] at h
    simp only [List.length_finRange] at h
    change _=(n : Rat)*1-rowDegree (List.finRange n) (indicator A) r at h
    grind
  have hz : zeroMass A r*(n : Rat)=
      sum (List.finRange n) (fun c => if A r c then (0:Rat) else 1) :=
    Rat.div_mul_cancel hnne
  have hu := row_mass_mul_width hn A r
  have hcancel := Rat.mul_inv_cancel (n : Rat) hnne
  grind

theorem zero_overlap_identity {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m) :
    zeroOverlap A r s=1-rowMass A r-rowMass A s+
      codegree (List.finRange n) (indicator A) r s/(n : Rat) := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have hnum : sum (List.finRange n)
      (fun c => if A r c=false ∧ A s c=false then (1:Rat) else 0)=
      (n : Rat)-rowDegree (List.finRange n) (indicator A) r-
        rowDegree (List.finRange n) (indicator A) s+
        codegree (List.finRange n) (indicator A) r s := by
    have h := sum_congr (List.finRange n)
      (fun c => if A r c=false ∧ A s c=false then (1:Rat) else 0)
      (fun c => 1-indicator A r c-indicator A s c+indicator A r c*indicator A s c) (by
        intro c hc
        cases hr : A r c <;> cases hs : A s c <;>
          simp [indicator, hr, hs, ratBit] <;> grind)
    rw [sum_add, sum_sub, sum_sub, sum_const] at h
    simp only [List.length_finRange] at h
    change _=(n : Rat)*1-rowDegree (List.finRange n) (indicator A) r-
      rowDegree (List.finRange n) (indicator A) s+codegree (List.finRange n) (indicator A) r s at h
    grind
  have hz : zeroOverlap A r s*(n : Rat)=
      sum (List.finRange n) (fun c => if A r c=false ∧ A s c=false then (1:Rat) else 0) :=
    Rat.div_mul_cancel hnne
  have hu := row_mass_mul_width hn A r
  have hv := row_mass_mul_width hn A s
  have ht := Rat.div_mul_cancel (a := codegree (List.finRange n) (indicator A) r s) hnne
  have hcancel := Rat.mul_inv_cancel (n : Rat) hnne
  grind

theorem normalized_codegree_identity {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    codegree (List.finRange n) (indicator A) r s/(n : Rat)=
      rowMass A r*codegreeRatio A r s := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have hu := row_mass_mul_width hn A r
  have ht := Rat.div_mul_cancel (a := codegree (List.finRange n) (indicator A) r s) hnne
  have hq : codegreeRatio A r s*rowDegree (List.finRange n) (indicator A) r=
      codegree (List.finRange n) (indicator A) r s := Rat.div_mul_cancel (by grind)
  have hcancel := Rat.mul_inv_cancel (n : Rat) hnne
  grind

theorem normalized_hamming_identity {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    rowDistance A r s=rowMass A r+rowMass A s-2*rowMass A r*codegreeRatio A r s := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have hu := row_mass_mul_width hn A r
  have hv := row_mass_mul_width hn A s
  have hh := hamming_degree_identity A r s
  have hx : rowDistance A r s*(n : Rat)=hamming A r s := Rat.div_mul_cancel hnne
  have hq : codegreeRatio A r s*rowDegree (List.finRange n) (indicator A) r=
      codegree (List.finRange n) (indicator A) r s := Rat.div_mul_cancel (by grind)
  have hcancel := Rat.mul_inv_cancel (n : Rat) hnne
  grind

theorem three_zero_union_bound {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s t : Fin m) :
    outsideZeroUnion A r s t≤1-zeroMass A r-zeroMass A s-zeroMass A t+
      zeroOverlap A r s+zeroOverlap A r t+zeroOverlap A s t := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have h := sum_le (List.finRange n)
    (fun c => if A r c=true ∧ A s c=true ∧ A t c=true then (1:Rat) else 0)
    (fun c => 1-(if A r c then (0:Rat) else 1)-
      (if A s c then (0:Rat) else 1)-(if A t c then (0:Rat) else 1)+
      (if A r c=false ∧ A s c=false then (1:Rat) else 0)+
      (if A r c=false ∧ A t c=false then (1:Rat) else 0)+
      (if A s c=false ∧ A t c=false then (1:Rat) else 0)) (by
      intro c hc
      cases hr : A r c <;> cases hs : A s c <;> cases ht : A t c <;>
        simp [hr,hs,ht] <;> grind)
  rw [sum_add, sum_add, sum_add, sum_sub, sum_sub, sum_sub, sum_const] at h
  simp only [List.length_finRange] at h
  have ho : outsideZeroUnion A r s t*(n : Rat)=
      sum (List.finRange n) (fun c => if A r c=true ∧ A s c=true ∧ A t c=true
        then (1:Rat) else 0) := Rat.div_mul_cancel hnne
  have hzr : zeroMass A r*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A r c then (0:Rat) else 1)) hnne
  have hzs : zeroMass A s*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A s c then (0:Rat) else 1)) hnne
  have hzt : zeroMass A t*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A t c then (0:Rat) else 1)) hnne
  have hrs : zeroOverlap A r s*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A r c=false ∧ A s c=false then (1:Rat) else 0)) hnne
  have hrt : zeroOverlap A r t*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A r c=false ∧ A t c=false then (1:Rat) else 0)) hnne
  have hst : zeroOverlap A s t*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A s c=false ∧ A t c=false then (1:Rat) else 0)) hnne
  apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
  grind

theorem zero_set_against_three {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s t x : Fin m) :
    zeroMass A x≤outsideZeroUnion A r s t+
      zeroOverlap A r x+zeroOverlap A s x+zeroOverlap A t x := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have h := sum_le (List.finRange n)
    (fun c => if A x c then (0:Rat) else 1)
    (fun c => (if A r c=true ∧ A s c=true ∧ A t c=true then (1:Rat) else 0)+
      (if A r c=false ∧ A x c=false then (1:Rat) else 0)+
      (if A s c=false ∧ A x c=false then (1:Rat) else 0)+
      (if A t c=false ∧ A x c=false then (1:Rat) else 0)) (by
      intro c hc
      cases hr : A r c <;> cases hs : A s c <;> cases ht : A t c <;> cases hx : A x c <;>
        simp [hr,hs,ht,hx] <;> grind)
  rw [sum_add, sum_add, sum_add] at h
  have hx : zeroMass A x*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A x c then (0:Rat) else 1)) hnne
  have ho : outsideZeroUnion A r s t*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A r c=true ∧ A s c=true ∧ A t c=true then (1:Rat) else 0)) hnne
  have hrx : zeroOverlap A r x*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A r c=false ∧ A x c=false then (1:Rat) else 0)) hnne
  have hsx : zeroOverlap A s x*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A s c=false ∧ A x c=false then (1:Rat) else 0)) hnne
  have htx : zeroOverlap A t x*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A t c=false ∧ A x c=false then (1:Rat) else 0)) hnne
  apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
  grind

#print axioms zero_overlap_identity
#print axioms three_zero_union_bound
#print axioms zero_set_against_three
end StabilityClustering


==> anc/lean/extended-lean-companion/canonical-third/source/StableDensity.lean <==
import BooleanMatrixGeometry

/-! End-to-end stable C3 density theorem, using finite five/seven sampling.
No row inequality or sampling identity is an assumption of the final theorem. -/

namespace StableDensity

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums
  RationalSampling ListRatCounting PairedMatrixMoments PairedPivotAlgebra BooleanMatrixGeometry

universe u v
variable {Row : Type u} {Col : Type v}

def StablePairs (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) : Prop :=
  ∀ ab ∈ pairs,
    OriginalC3 (fun r c => A r c=true) ab.1 ab.2 ∧
      (¬ A ab.1.1 ab.2.2=true) ∧ (¬ A ab.2.1 ab.1.2=true)

theorem stable_relation_disjoint (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) (hs : StablePairs A pairs) (r : Row) :
    ∀ ab ∈ pairs, ∀ j,
      ¬ (closedBit A (r,j) ab.1=true ∧ closedBit A (r,j) ab.2=true) := by
  intro ab hab j h
  have hp := hs ab hab
  exact opposite_holes_exclude_closed_intersection
    (fun r c => A r c=true) ab.1 ab.2 hp.1 hp.2.1 hp.2.2 (r,j)
    ⟨(closedBit_iff A (r,j) ab.1).mp h.1, (closedBit_iff A (r,j) ab.2).mp h.2⟩

theorem deterministic_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (js : List Col) :
    2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
        ((cells rows cols A).length : Rat) := by
  have hn := majority_count_le_half (fun j p => closedBit A (r,j) p=true)
    (cells rows cols A) pairs cover (stable_relation_disjoint A pairs hs r) js
  have hr := Rat.natCast_le_natCast.mpr hn
  rw [Rat.natCast_mul] at hr
  rw [← count_as_sum] at hr
  simpa only [bits, Bool.decide_eq_true, majorityValue] using hr

theorem expected_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat) :
    2*iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) ≤
          total rows cols (indicator A) := by
  have hn := rowWeight_normalized cols A r hd
  have hw := rowWeight_nonneg cols A r hd
  have h := iid_le cols (rowWeight cols A r) hw k
    (fun js => 2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))))
    (fun _ => ((cells rows cols A).length : Rat))
    (deterministic_count_bound rows cols A pairs cover hs r)
  rw [iid_mul_left, iid_const cols (rowWeight cols A r) hn] at h
  rw [cells_card] at h
  exact h

theorem row_response (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat)
    (B : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [iid_sum]
  rw [sum_congr (cells rows cols A) _ _ (fun p _ =>
    (iid_boolean_pushforward cols (rowWeight cols A r)
      (rowWeight_normalized cols A r hd) (fun j => closedBit A (r,j) p) k majorityValue).trans
      (hb _))]
  exact sum_cell_response rows cols A r B h0

theorem polynomial_row_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (hd : 0<rowDegree cols (indicator A) r)
    (k : Nat) (B F : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) (hf : ∀ t, F t=t*B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      rowDegree cols (indicator A) r*
        sum rows (fun s => F (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [row_response rows cols A r hd k B h0 hb, ← sum_mul_left]
  apply sum_congr rows
  intro s hmem
  rw [hf]
  have hn : rowDegree cols (indicator A) r≠0 := by grind
  have he := Rat.div_mul_cancel (a := codegree cols (indicator A) r s) hn
  grind

def b5 (t : Rat) : Rat := 10*t^3-15*t^4+6*t^5
def b7 (t : Rat) : Rat := 35*t^4-84*t^5+70*t^6-20*t^7

theorem stable_sampling_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) :
    2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
        ≤ total rows cols (indicator A) := by
  have h5 := expected_count_bound rows cols A pairs cover hs r hd 5
  have h7 := expected_count_bound rows cols A pairs cover hs r hd 7
  rw [polynomial_row_response rows cols A r hd 5 b5 f5
    (by unfold b5; grind) bernoulli_five (by intro t; unfold f5 b5; grind)] at h5
  rw [polynomial_row_response rows cols A r hd 7 b7 f7
    (by unfold b7; grind) bernoulli_seven (by intro t; unfold f7 b7; grind)] at h7
  have h3 := Rat.mul_le_mul_of_nonneg_left h5 (by decide : (0 : Rat)≤3)
  have h2 := Rat.mul_le_mul_of_nonneg_left h7 (by decide : (0 : Rat)≤2)
  have hm : 5*sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) =
      3*sum rows (fun s => f5 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))+
      2*sum rows (fun s => f7 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
    rw [← sum_mul_left, ← sum_mul_left, ← sum_mul_left, ← sum_add]
    apply sum_congr rows
    intro s hmem
    unfold f f5 f7
    grind
  have hlinear := congrArg (fun x => 2*rowDegree cols (indicator A) r*x) hm
  have hh : (2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)))*5
        ≤ total rows cols (indicator A)*5 := by grind
  exact Rat.le_of_mul_le_mul_right hh (by decide : (0 : Rat)<5)

theorem stable_density_lists (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs) :
    3*total rows cols (indicator A) ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  apply conditional_density_from_sampling rows cols (indicator A)
  · intro r hr c hc
    exact ratBit_range (A r c)
  · intro r hr hd
    exact stable_sampling_bound rows cols A pairs cover hs r hd

/-- Full finite stable C3 upper bound. Only the explicit pairing cover and
the original C3/opposite-hole conditions are assumed. -/
theorem stable_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n := by
  have h := stable_density_lists (List.finRange m) (List.finRange n) A pairs cover hs
  rw [← cells_card] at h
  simp only [List.length_finRange] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul] using h

#print axioms stable_relation_disjoint
#print axioms deterministic_count_bound
#print axioms expected_count_bound
#print axioms row_response
#print axioms polynomial_row_response
#print axioms stable_sampling_bound
#print axioms stable_density_lists
#print axioms stable_C3_density

end StableDensity


==> anc/lean/extended-lean-companion/canonical-third/source/TerminalClassification.lean <==
import TerminalConstruction

/-! Actual classical value and complete terminal maximum-base classification. -/
namespace TerminalBases

open OriginalAugmented EvenParity GridModel

def degreeCount {m n : Nat} (B : Matrix m n) (d : Nat) : Nat :=
  ((List.finRange m).filter (fun r => decide (degree B r=d))).length

theorem degreeCount_eq_sum {m n : Nat} (B : Matrix m n) (d : Nat) :
    degreeCount B d=fsum m (fun r => bit (decide (degree B r=d))) := by
  exact (nsum_bit_filter (List.finRange m) (fun r => decide (degree B r=d))).symm

theorem equality_degree_count {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) :
    degreeCount B 2=pairCapacity n ∧ degreeCount B 1=m-pairCapacity n := by
  have hd := equality_row_degrees B hc4 heq
  have hrow : ∀ r, degree B r=1+bit (decide (degree B r=2)) := by
    intro r
    rcases hd r with h | h <;> simp [h,bit]
  have hs := fsum_congr m _ _ hrow
  rw [fsum_add,fsum_const,←degreeCount_eq_sum] at hs
  change EvenParity.total B=m*1+degreeCount B 2 at hs
  rw [←UnrestrictedUniform.fixedCount_eq_total] at hs
  have hbits : ∀ r, bit (decide (degree B r=1))+bit (decide (degree B r=2))=1 := by
    intro r
    rcases hd r with h | h <;> simp [h,bit]
  have hb := fsum_congr m _ _ hbits
  rw [fsum_add,fsum_const,←degreeCount_eq_sum,←degreeCount_eq_sum] at hb
  omega

theorem list_length_two {α : Type} (xs : List α) (h : xs.length=2) :
    ∃ a b, xs=[a,b] := by
  cases xs with
  | nil => simp at h
  | cons a xs =>
    cases xs with
    | nil => simp at h
    | cons b xs =>
      have hz : xs.length=0 := by simp only [List.length_cons] at h; omega
      have he : xs=[] := List.length_eq_zero_iff.mp hz
      subst xs
      exact ⟨a,b,rfl⟩

theorem singleton_support {m n : Nat} (B : Matrix m n) (r : Fin m) (hd : degree B r=1) :
    ∃ c : Fin n, ∀ d : Fin n, B r d=true ↔ d=c := by
  rw [degree_is_actual_row_count] at hd
  obtain ⟨c,hc⟩ := List.length_eq_one_iff.mp hd
  refine ⟨c,?_⟩
  intro d
  have hm : d∈(List.finRange n).filter (B r) ↔ B r d=true := by
    simp [List.mem_filter,finRange_mem]
  rw [hc] at hm
  simpa using hm.symm

theorem pair_support {m n : Nat} (B : Matrix m n) (r : Fin m) (hd : degree B r=2) :
    ∃ c d : Fin n, c≠d ∧ ∀ e : Fin n, B r e=true ↔ e=c ∨ e=d := by
  rw [degree_is_actual_row_count] at hd
  obtain ⟨c,d,hcd⟩ := list_length_two _ hd
  have hn := List.Pairwise.filter (B r) (finRange_nodup n)
  rw [hcd] at hn
  refine ⟨c,d,?_,?_⟩
  · simpa using hn
  · intro e
    have hm : e∈(List.finRange n).filter (B r) ↔ B r e=true := by
      simp [List.mem_filter,finRange_mem]
    rw [hcd] at hm
    simpa using hm.symm

def RowSupportClassification {m n : Nat} (B : Matrix m n) : Prop :=
  ∀ r : Fin m,
    (∃ c : Fin n, ∀ d : Fin n, B r d=true ↔ d=c) ∨
    (∃ c d : Fin n, c≠d ∧ ∀ e : Fin n, B r e=true ↔ e=c ∨ e=d)

structure Classification {m n : Nat} (B : Matrix m n) : Prop where
  row_degrees : ∀ r : Fin m, degree B r=1 ∨ degree B r=2
  row_supports : RowSupportClassification B
  pair_rows : degreeCount B 2=pairCapacity n
  singleton_rows : degreeCount B 1=m-pairCapacity n
  every_column_pair : ∀ c d : Fin n, c≠d →
    ∃ r : Fin m, B r c=true ∧ B r d=true ∧
      ∀ s : Fin m, B s c=true → B s d=true → s=r

theorem equality_classification {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) : Classification B := by
  have hd := equality_row_degrees B hc4 heq
  have hcount := equality_degree_count B hc4 heq
  refine ⟨hd,?_,hcount.1,hcount.2,equality_pair_unique B hc4 heq⟩
  intro r
  rcases hd r with h | h
  · exact Or.inl (singleton_support B r h)
  · exact Or.inr (pair_support B r h)

theorem z_terminal_positive (m n : Nat) (hn : 0<n) (hm : pairCapacity n≤m) :
    z m n=m+pairCapacity n := by
  have hl := fixedCount_le_z (terminalBase m n hn) (terminal_C4Free m n hn)
  rw [terminal_fixedCount m n hn hm] at hl
  obtain ⟨B,hB,hcount⟩ := classical_attained m n
  have hu := classical_terminal_upper B hB.1
  rw [hcount] at hu
  exact Nat.le_antisymm hu hl

theorem z_terminal (m n : Nat) (hn : 2≤n) (hm : pairCapacity n≤m) :
    z m n=m+pairCapacity n := z_terminal_positive m n (by omega) hm

theorem every_maximum_base {m n : Nat} (hn : 2≤n) (hm : pairCapacity n≤m)
    (B : Matrix m n) (hB : MaximumBase B) :
    fixedCount B=m+pairCapacity n ∧ Classification B := by
  have he := ((maximumBase_iff B).mp hB).2
  rw [z_terminal m n hn hm] at he
  exact ⟨he,equality_classification B hB.1 he⟩

/-- The constructed actual base attains the actual classical maximum. -/
theorem terminal_is_maximum (m n : Nat) (hn : 0<n) (hm : pairCapacity n≤m) :
    MaximumBase (terminalBase m n hn) := by
  apply (maximumBase_iff _).mpr
  exact ⟨terminal_C4Free m n hn,
    (terminal_fixedCount m n hn hm).trans (z_terminal_positive m n hn hm).symm⟩

#print axioms equality_degree_count
#print axioms singleton_support
#print axioms pair_support
#print axioms equality_classification
#print axioms z_terminal_positive
#print axioms z_terminal
#print axioms every_maximum_base
#print axioms terminal_is_maximum
end TerminalBases


==> anc/lean/extended-lean-companion/canonical-third/source/TerminalConstruction.lean <==
import ColumnPairs

/-! The actual all-pair-rows plus singleton-rows Boolean matrix. -/
namespace TerminalBases

open OriginalAugmented EvenParity GridModel

def rowPair (n r : Nat) (hr : r<pairCapacity n) : Fin n × Fin n :=
  (columnPairs n).get ⟨r,by rw [columnPairs_length]; exact hr⟩

theorem rowPair_lt (n r : Nat) (hr : r<pairCapacity n) :
    (rowPair n r hr).1.val<(rowPair n r hr).2.val := by
  exact columnPairs_lt n _ (List.get_mem _ _)

theorem rowPair_injective (n r s : Nat) (hr : r<pairCapacity n) (hs : s<pairCapacity n)
    (he : rowPair n r hr=rowPair n s hs) : r=s := by
  have h := get_injective (columnPairs n) (columnPairs_nodup n) _ _ he
  exact congrArg Fin.val h

def terminalBase (m n : Nat) (hn : 0<n) : Matrix m n := fun r c =>
  if hr : r.val<pairCapacity n then
    decide (c=(rowPair n r.val hr).1 ∨ c=(rowPair n r.val hr).2)
  else decide (c=⟨0,hn⟩)

theorem pair_row_iff (m n : Nat) (hn : 0<n) (r : Fin m) (hr : r.val<pairCapacity n) (c : Fin n) :
    terminalBase m n hn r c=true ↔ c=(rowPair n r.val hr).1 ∨ c=(rowPair n r.val hr).2 := by
  simp [terminalBase,hr]

theorem singleton_row_iff (m n : Nat) (hn : 0<n) (r : Fin m) (hr : ¬r.val<pairCapacity n) (c : Fin n) :
    terminalBase m n hn r c=true ↔ c=⟨0,hn⟩ := by
  simp [terminalBase,hr]

theorem pair_of_two_distinct {n : Nat} (p : Fin n×Fin n) (c d : Fin n) (hcd : c≠d)
    (hc : c=p.1 ∨ c=p.2) (hd : d=p.1 ∨ d=p.2) : p=(c,d) ∨ p=(d,c) := by
  rcases hc with hc | hc <;> rcases hd with hd | hd
  · exact False.elim (hcd (hc.trans hd.symm))
  · exact Or.inl (Prod.ext hc.symm hd.symm)
  · exact Or.inr (Prod.ext hd.symm hc.symm)
  · exact False.elim (hcd (hc.trans hd.symm))

theorem sorted_pairs_equal {n : Nat} (p q : Fin n×Fin n) (c d : Fin n)
    (hp : p.1.val<p.2.val) (hq : q.1.val<q.2.val) (hcd : c≠d)
    (hpc : c=p.1 ∨ c=p.2) (hpd : d=p.1 ∨ d=p.2)
    (hqc : c=q.1 ∨ c=q.2) (hqd : d=q.1 ∨ d=q.2) : p=q := by
  have hp' := pair_of_two_distinct p c d hcd hpc hpd
  have hq' := pair_of_two_distinct q c d hcd hqc hqd
  rcases hp' with rfl | rfl <;> rcases hq' with rfl | rfl
  · rfl
  · simp only at hp hq; omega
  · simp only at hp hq; omega
  · rfl

theorem terminal_C4Free (m n : Nat) (hn : 0<n) : C4Free (terminalBase m n hn) := by
  intro r s c d hrs hcd h
  by_cases hr : r.val<pairCapacity n
  · by_cases hs : s.val<pairCapacity n
    · have hpc := (pair_row_iff m n hn r hr c).mp h.1
      have hpd := (pair_row_iff m n hn r hr d).mp h.2.1
      have hqc := (pair_row_iff m n hn s hs c).mp h.2.2.1
      have hqd := (pair_row_iff m n hn s hs d).mp h.2.2.2
      have he := sorted_pairs_equal _ _ c d (rowPair_lt n r.val hr) (rowPair_lt n s.val hs)
        hcd hpc hpd hqc hqd
      have hv := rowPair_injective n r.val s.val hr hs he
      exact hrs (Fin.ext hv)
    · have hc := (singleton_row_iff m n hn s hs c).mp h.2.2.1
      have hd := (singleton_row_iff m n hn s hs d).mp h.2.2.2
      exact hcd (hc.trans hd.symm)
  · have hc := (singleton_row_iff m n hn r hr c).mp h.1
    have hd := (singleton_row_iff m n hn r hr d).mp h.2.1
    exact hcd (hc.trans hd.symm)

theorem pair_row_degree (m n : Nat) (hn : 0<n) (r : Fin m) (hr : r.val<pairCapacity n) :
    degree (terminalBase m n hn) r=2 := by
  have hlt := rowPair_lt n r.val hr
  have hne : (rowPair n r.val hr).1≠(rowPair n r.val hr).2 := by
    intro he
    have hv := congrArg Fin.val he
    omega
  have hb : ∀ c : Fin n, bit (terminalBase m n hn r c)=
      (if c=(rowPair n r.val hr).1 then 1 else 0)+(if c=(rowPair n r.val hr).2 then 1 else 0) := by
    intro c
    by_cases hc : c=(rowPair n r.val hr).1 <;>
      by_cases hd : c=(rowPair n r.val hr).2 <;> simp_all [terminalBase,bit]
  unfold degree
  rw [fsum_congr n _ _ hb,fsum_add,fsum_single,fsum_single]

theorem singleton_row_degree (m n : Nat) (hn : 0<n) (r : Fin m) (hr : ¬r.val<pairCapacity n) :
    degree (terminalBase m n hn) r=1 := by
  have hb : ∀ c : Fin n, bit (terminalBase m n hn r c)=(if c=⟨0,hn⟩ then 1 else 0) := by
    intro c
    simp [terminalBase,hr,bit]
  unfold degree
  rw [fsum_congr n _ _ hb,fsum_single]

theorem terminal_row_degree (m n : Nat) (hn : 0<n) (r : Fin m) :
    degree (terminalBase m n hn) r=1+(if r.val<pairCapacity n then 1 else 0) := by
  by_cases hr : r.val<pairCapacity n
  · rw [pair_row_degree m n hn r hr]
    simp [hr]
  · rw [singleton_row_degree m n hn r hr]
    simp [hr]

theorem fsum_prefix (m K : Nat) (h : K≤m) :
    fsum m (fun r => if r.val<K then 1 else 0)=K := by
  induction m generalizing K with
  | zero =>
    have hz : K=0 := by omega
    subst K
    rfl
  | succ m ih =>
    cases K with
    | zero => simp [fsum,nsum_zero]
    | succ K =>
      have hK : K≤m := by omega
      have hi : nsum (List.finRange m) (fun r => if r.val<K then 1 else 0)=K := ih K hK
      unfold fsum
      rw [List.finRange_succ]
      simp only [nsum,UnrestrictedUniform.nsum_map,Fin.val_zero,Fin.val_succ,
        Nat.zero_lt_succ,ite_true,Nat.add_lt_add_iff_right]
      rw [hi]
      omega

theorem terminal_fixedCount (m n : Nat) (hn : 0<n) (hm : pairCapacity n≤m) :
    fixedCount (terminalBase m n hn)=m+pairCapacity n := by
  rw [UnrestrictedUniform.fixedCount_eq_total]
  unfold EvenParity.total
  rw [fsum_congr m _ _ (terminal_row_degree m n hn),fsum_add,fsum_const,fsum_prefix m _ hm]
  omega

#print axioms rowPair_injective
#print axioms terminal_C4Free
#print axioms pair_row_degree
#print axioms singleton_row_degree
#print axioms fsum_prefix
#print axioms terminal_fixedCount
end TerminalBases


==> anc/lean/extended-lean-companion/canonical-third/source/TerminalDeficit.lean <==
import TerminalClassification

/-! Quantitative consequences of the exact identity for arbitrary deficits. -/
namespace TerminalBases

open OriginalAugmented EvenParity

def badRows {m n : Nat} (B : Matrix m n) : Nat :=
  ((List.finRange m).filter (fun r => decide (degree B r≠1 ∧ degree B r≠2))).length

theorem row_penalty_even (d : Nat) : rowPenalty d%2=0 := by
  have h := row_penalty_identity d
  have he := ordered_pairs_even d
  omega

theorem bad_row_charge (d : Nat) : 2*bit (decide (d≠1 ∧ d≠2))≤rowPenalty d := by
  by_cases h1 : d=1
  · subst d; decide
  · by_cases h2 : d=2
    · subst d; decide
    · have hp : rowPenalty d≠0 := by
        intro hz
        rcases (row_penalty_zero_iff d).mp hz with h | h
        · exact h1 h
        · exact h2 h
      have he := row_penalty_even d
      have hlow : 2≤rowPenalty d := by omega
      simpa [h1,h2,bit] using hlow

theorem twice_badRows_le_penalty {m n : Nat} (B : Matrix m n) : 2*badRows B≤penaltySum B := by
  have h := fsum_le m _ _ (fun r => bad_row_charge (degree B r))
  rw [fsum_mul_left] at h
  change 2*nsum (List.finRange m) (fun r => bit (decide (degree B r≠1 ∧ degree B r≠2)))≤penaltySum B at h
  rw [nsum_bit_filter] at h
  exact h

theorem badRows_le_deficit {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    badRows B≤m+pairCapacity n-fixedCount B := by
  have h := twice_badRows_le_penalty B
  have hd := deficit_identity B hc4
  omega

theorem leave_le_twice_deficit {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    leaveSum B≤2*(m+pairCapacity n-fixedCount B) := by
  have h := deficit_identity B hc4
  omega

/-- Exact defect identity and exceptional-row budget relative to actual z. -/
theorem actual_deficit_budget {m n : Nat} (hn : 2≤n) (hm : pairCapacity n≤m)
    (B : Matrix m n) (hc4 : C4Free B) :
    penaltySum B+leaveSum B=2*(z m n-fixedCount B) ∧
    badRows B≤z m n-fixedCount B ∧ leaveSum B≤2*(z m n-fixedCount B) := by
  rw [z_terminal m n hn hm]
  exact ⟨deficit_identity B hc4,badRows_le_deficit B hc4,leave_le_twice_deficit B hc4⟩

/-- Actual terminal value and the classification of every maximum base. -/
theorem terminal_value_and_classification (m n : Nat) (hn : 2≤n) (hm : pairCapacity n≤m) :
    z m n=m+pairCapacity n ∧ ∀ B : Matrix m n, MaximumBase B → Classification B := by
  exact ⟨z_terminal m n hn hm,fun B hB => (every_maximum_base hn hm B hB).2⟩

#print axioms terminal_value_and_classification
#print axioms row_penalty_even
#print axioms bad_row_charge
#print axioms twice_badRows_le_penalty
#print axioms badRows_le_deficit
#print axioms leave_le_twice_deficit
#print axioms actual_deficit_budget
end TerminalBases


==> anc/lean/extended-lean-companion/canonical-third/source/TerminalIdentity.lean <==
import OriginalParameters
import C4Quadratic

/-! Exact nonnegative row-penalty and leave identity, including empty rows. -/
namespace TerminalBases

open OriginalAugmented EvenParity

def pairCapacity (n : Nat) : Nat := n*(n-1)/2

theorem ordered_pairs_even (n : Nat) : n*(n-1)%2=0 := by
  by_cases hz : n=0
  · simp [hz]
  · have he : n%2=0 ∨ (n-1)%2=0 := by omega
    rw [Nat.mul_mod]
    rcases he with he | he <;> simp [he]

theorem twice_capacity (n : Nat) : 2*pairCapacity n=n*(n-1) := by
  have h := ordered_pairs_even n
  unfold pairCapacity
  omega

def rowPenalty (d : Nat) : Nat := d*(d-1)+2-2*d

def penaltySum {m n : Nat} (B : Matrix m n) : Nat := fsum m (fun r => rowPenalty (degree B r))
def leaveSum {m n : Nat} (B : Matrix m n) : Nat := fsum n (leaveDegree B)

theorem degree_charge (d : Nat) : 2*d≤d*(d-1)+2 := by
  by_cases h : d<3
  · have he : d=0 ∨ d=1 ∨ d=2 := by omega
    rcases he with rfl | rfl | rfl <;> decide
  · have hp : 2≤d-1 := by omega
    have hm := Nat.mul_le_mul_left d hp
    omega

theorem row_penalty_identity (d : Nat) : 2*d+rowPenalty d=d*(d-1)+2 := by
  have h := degree_charge d
  unfold rowPenalty
  omega

theorem row_penalty_zero_iff (d : Nat) : rowPenalty d=0 ↔ d=1 ∨ d=2 := by
  by_cases h : d<3
  · have he : d=0 ∨ d=1 ∨ d=2 := by omega
    rcases he with rfl | rfl | rfl <;> decide
  · have hp : 2≤d-1 := by omega
    have hm := Nat.mul_le_mul_left d hp
    unfold rowPenalty
    omega

theorem zero_row_penalty : rowPenalty 0=2 := rfl

theorem exact_penalty_leave {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    2*fixedCount B+penaltySum B+leaveSum B=2*(m+pairCapacity n) := by
  have hs := fsum_congr m _ _ (fun r => row_penalty_identity (degree B r))
  rw [fsum_add,fsum_mul_left,fsum_add,fsum_const] at hs
  change 2*EvenParity.total B+penaltySum B=
    fsum m (fun r => degree B r*(degree B r-1))+m*2 at hs
  have hl := leave_double_count B hc4
  have hm := twice_capacity n
  rw [UnrestrictedUniform.fixedCount_eq_total]
  unfold leaveSum
  omega

theorem classical_terminal_upper {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    fixedCount B≤m+pairCapacity n := by
  have h := exact_penalty_leave B hc4
  omega

theorem deficit_identity {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    penaltySum B+leaveSum B=2*(m+pairCapacity n-fixedCount B) := by
  have h := exact_penalty_leave B hc4
  have hu := classical_terminal_upper B hc4
  omega

theorem equality_sums_zero {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) : penaltySum B=0 ∧ leaveSum B=0 := by
  have h := exact_penalty_leave B hc4
  omega

theorem equality_row_degrees {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) (r : Fin m) : degree B r=1 ∨ degree B r=2 := by
  have hz := (equality_sums_zero B hc4 heq).1
  have hm := fsum_member_le m (fun s => rowPenalty (degree B s)) r
  change rowPenalty (degree B r)≤penaltySum B at hm
  exact (row_penalty_zero_iff (degree B r)).mp (by omega)

theorem equality_leave_zero {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) (c : Fin n) : leaveDegree B c=0 := by
  have hz := (equality_sums_zero B hc4 heq).2
  have hm := fsum_member_le n (leaveDegree B) c
  change leaveDegree B c≤leaveSum B at hm
  omega

theorem equality_common_one {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) (c d : Fin n) (hcd : c≠d) : common B c d=1 := by
  have hle := common_le_one B hc4 c d hcd
  by_cases hz : common B c d=0
  · have hl := equality_leave_zero B hc4 heq c
    have hm := fsum_member_le n
      (fun e => if e=c then 0 else if common B c e=0 then 1 else 0) d
    change (if d=c then 0 else if common B c d=0 then 1 else 0)≤leaveDegree B c at hm
    simp [Ne.symm hcd,hz,hl] at hm
  · omega

theorem equality_pair_unique {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) (c d : Fin n) (hcd : c≠d) :
    ∃ r : Fin m, B r c=true ∧ B r d=true ∧
      ∀ s : Fin m, B s c=true → B s d=true → s=r := by
  have hone := equality_common_one B hc4 heq c d hcd
  have hex : ∃ r : Fin m, B r c=true ∧ B r d=true := by
    apply Classical.byContradiction
    intro hn
    have hz : common B c d=0 := (common_zero_iff B c d).mpr (fun r hr => hn ⟨r,hr⟩)
    omega
  obtain ⟨r,hrc,hrd⟩ := hex
  refine ⟨r,hrc,hrd,?_⟩
  intro s hsc hsd
  by_cases hsr : s=r
  · exact hsr
  · exact False.elim (hc4 s r c d hsr hcd ⟨hsc,hsd,hrc,hrd⟩)

#print axioms twice_capacity
#print axioms row_penalty_zero_iff
#print axioms zero_row_penalty
#print axioms exact_penalty_leave
#print axioms classical_terminal_upper
#print axioms deficit_identity
#print axioms equality_row_degrees
#print axioms equality_common_one
#print axioms equality_pair_unique
end TerminalBases


==> anc/lean/extended-lean-companion/check.py <==
"""Replay each selected frozen proof package and verify the outer payload."""
import argparse
from concurrent.futures import ThreadPoolExecutor,as_completed
import hashlib
import json
import os
from pathlib import Path,PurePosixPath
import subprocess
import sys

def need(condition,message):
    if not condition:raise RuntimeError(message)
def sha(path):return hashlib.sha256(path.read_bytes()).hexdigest()
def inventory(root):
    need(not any(p.is_symlink() for p in root.rglob('*')),'Symlink in payload')
    return {p.relative_to(root).as_posix():sha(p) for p in root.rglob('*') if p.is_file()}
def main():
    need(sys.flags.optimize==0,'Run without Python optimization')
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--lean',required=True)
    parser.add_argument('--mathlib',type=Path)
    parser.add_argument('--out',required=True,type=Path,help='New receipt directory outside the payload')
    parser.add_argument('--jobs',type=int,choices=(1,2),default=1)
    parser.add_argument('--group',action='append',help='Check only the named group; repeat to select several')
    a=parser.parse_args();root=Path(__file__).resolve().parent
    manifest=json.loads((root/'manifest.json').read_text());before=inventory(root)
    need(set(before)==set(manifest['files'])|{'manifest.json'},'Unexpected or missing payload')
    need(all(before[name]==digest for name,digest in manifest['files'].items()),'Outer payload hash mismatch')
    for group in manifest['groups']:
        inner=root/group['directory'];m=json.loads((inner/'manifest.json').read_text())
        need(sha(inner/'manifest.json')==group['manifest_sha256'],'Changed inner manifest')
        need(inventory(inner)=={**m['files'],'manifest.json':group['manifest_sha256']},'Changed inner payload')
    names=[g['directory'] for g in manifest['groups']]
    selected=names if a.group is None else a.group
    need(len(selected)==len(set(selected)) and set(selected)<=set(names),'Unknown or repeated group')
    lean=Path(a.lean).resolve();need(lean.is_file(),'Lean executable missing')
    compiler=sha(lean)
    out=a.out.resolve();need(not out.exists() and not out.is_relative_to(root),'Choose a new external receipt directory')
    out.mkdir(parents=True)
    groups=[g for g in manifest['groups'] if g['directory'] in selected]
    need(not any(g['mathlib_required'] for g in groups) or a.mathlib is not None,'Pinned Mathlib is required')
    def run(group):
        name=group['directory'];inner=root/name;receipt=out/(name+'.json')
        command=[sys.executable,'-B',str(inner/'check.py'),'--lean',str(lean),'--out',str(receipt)]
        if group['mathlib_required']:command+=['--mathlib',str(a.mathlib.resolve())]
        with (out/(name+'.stdout')).open('w') as stdout,(out/(name+'.stderr')).open('w') as stderr:
            result=subprocess.run(command,cwd=inner,env=dict(os.environ,PYTHONDONTWRITEBYTECODE='1'),
                stdout=stdout,stderr=stderr,timeout=900*(group['lean_sources']+3))
        need(result.returncode==0,'Proof replay failed: '+name)
        report=json.loads(receipt.read_text())
        need(report.get('manifest_sha256')==group['manifest_sha256'],'Wrong receipt manifest: '+name)
        need(report.get('payload_unchanged') is True,'Payload immutability missing: '+name)
        need(report.get('fresh_source_and_import_directories') is True or
             report.get('fresh_local_sources_and_imports') is True,'Fresh proof replay missing: '+name)
        need(report.get('status','PASS')=='PASS','Proof checker reported failure: '+name)
        print('PASS '+name,flush=True)
        return {'directory':name,'manifest_sha256':group['manifest_sha256'],
                'receipt_sha256':sha(receipt),'lean_sources':group['lean_sources'],
                'fresh_source_and_import_directories':True,'payload_unchanged':True}
    reports=[]
    with ThreadPoolExecutor(max_workers=a.jobs) as executor:
        futures=[executor.submit(run,g) for g in groups]
        for future in as_completed(futures):reports.append(future.result())
    need(inventory(root)==before and sha(lean)==compiler,'Payload or compiler changed during replay')
    report={'status':'PASS','outer_manifest_sha256':sha(root/'manifest.json'),
        'compiler_sha256':compiler,'all_groups_checked':set(selected)==set(names),
        'group_count':len(reports),'lean_source_invocations':sum(g['lean_sources'] for g in groups),
        'payload_unchanged':True,'groups':sorted(reports,key=lambda r:r['directory'])}
    (out/'RESULT.json').write_text(json.dumps(report,indent=2)+'\n')
    print(json.dumps(report,indent=2))
if __name__=='__main__':main()


==> anc/lean/extended-lean-companion/manifest.json <==
{
  "format": 1,
  "archive_root": "extended-lean-companion",
  "groups": [
    {
      "directory": "separation",
      "manifest_sha256": "7581df4cc4f8bf53139b9f49aae3d663ced76b208ef1785fb1faff62a44c9106",
      "mathlib_required": true,
      "lean_sources": 119
    },
    {
      "directory": "universal-third",
      "manifest_sha256": "85e1e13bdfcf26b76ae5dda704e46398bdd8cfd5447f9a3fe06ccc35c4d750a4",
      "mathlib_required": false,
      "lean_sources": 50
    },
    {
      "directory": "canonical-third",
      "manifest_sha256": "1ca12e95b4d3245688bd4a71d179543e2bd4b9c2986c7cca9d525207fe039e19",
      "mathlib_required": false,
      "lean_sources": 81
    },
    {
      "directory": "subcritical-core",
      "manifest_sha256": "40c0f5b908d6c922b5c127bd643ba2eacdd4064925beafc7f91dbb3ca9883465",
      "mathlib_required": false,
      "lean_sources": 68
    },
    {
      "directory": "subquadratic-quarter",
      "manifest_sha256": "6dbe81a750f2e30b43e93b53c8c7b63911116a45ea531c3c483d23c8bc23511e",
      "mathlib_required": true,
      "lean_sources": 60
    },
    {
      "directory": "projective-plane",
      "manifest_sha256": "2cc58a3e75236da42965d272330fe9c4124676e3b7e5326b9e0774f1300e5025",
      "mathlib_required": true,
      "lean_sources": 25
    },
    {
      "directory": "sharp-second-order",
      "manifest_sha256": "255fd631d777ec1d8042d1bb831a926a537290f807a01a118724d0c98b99ab06",
      "mathlib_required": true,
      "lean_sources": 117
    }
  ],
  "files": {
    "COVERAGE.md": "b65258195a1cc199fce70387827896147e60c995446ab0c44c6e1578f39d5f6a",
    "README.md": "efeb46fb1f993291943cab42cbc195172f062d84ec52543026ee80df72eaf1f7",
    "canonical-third/ENTRY_TYPES.txt": "d21ea756fd88a2e3815882c77a6405760c9c0c053b4c5ca231f799999816fb71",
    "canonical-third/README.md": "3e248ef994be73ab858cff4d10e4b43007a87fce9193c00027e56d44d67d495b",
    "canonical-third/check.py": "eab0a04a3d3baac458cf88902ee817a2e25d356634bc49dee244aba3a2d091fe",
    "canonical-third/lean-toolchain": "42779d67b81608af8a12aa4328d2ab47ca201925b3b2bd68369587b5340bb434",
    "canonical-third/manifest.json": "1ca12e95b4d3245688bd4a71d179543e2bd4b9c2986c7cca9d525207fe039e19",
    "canonical-third/source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "canonical-third/source/BoundedMaximum.lean": "837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394",
    "canonical-third/source/C4Quadratic.lean": "23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0",
    "canonical-third/source/CanonicalAggregate.lean": "7fa3605e7987926a51758b82f2c7e8d23f01ec24d241a7539fa7128ac0842430",
    "canonical-third/source/CanonicalGap.lean": "828510e1d9fe25d8c741c64380b02c5601c19a7b76c2c08871670abbe371612b",
    "canonical-third/source/CanonicalHalfScalar.lean": "b89f5cdfa8af0f3aea54e363007c7a49f7f8f040f76b76f695bc9bbbf2553f78",
    "canonical-third/source/CanonicalPairCounts.lean": "9c3e3d496b336adbc09e52d1c0a474ad41fab39f100c1cc55a6ab63aacd49695",
    "canonical-third/source/CanonicalSingletonMass.lean": "02b84954975c544421a8638df75d5d67d4c8d5ce202aee9cbb05ac2ebbfeb5e0",
    "canonical-third/source/CanonicalSingletonTotal.lean": "3bb3b251397bdccdf1bd8ed64cded47233692fb9983b1e10830f0583cb261eff",
    "canonical-third/source/CanonicalSingletons.lean": "9c2b9c5646b07632756282ef14504ec63650bea30ff003b67798ae6e0b5035ad",
    "canonical-third/source/CanonicalStructuralBarrier.lean": "3c571f01f4cb12311bc47fb6208a66ecffab759819447d8bb665d3d5479760cc",
    "canonical-third/source/CanonicalThirdEntryAudit.lean": "1f3a8afe0fbf040243fda5a678066a09036dcf2e9029485706ef2ed4af923dfe",
    "canonical-third/source/CanonicalThirdUpper.lean": "9b32f1070602ad9c83a874c021308cefb6217ab8742441f97c89d43c72d7293f",
    "canonical-third/source/CleanHoleClassLower.lean": "0d8f04d6d2e8680765c0c01097002c1002ffe6702a49fbb1906fa635429ff3c6",
    "canonical-third/source/CleanHoleCounting.lean": "08d51803ef859cb473d2cadb7f5c04c4f12f530568c815e214df984f8307a824",
    "canonical-third/source/CleanHoleExact.lean": "da65be8f00591500adc15bf86af0b7c2fb9fcd2293c132e70d0915faa3965f6d",
    "canonical-third/source/CleanHoleGeometry.lean": "34291db3543f2a185e3d0dc2240c8871a37cddfc50b796ccc45a5e81ebfdd32c",
    "canonical-third/source/CleanHolePairCounting.lean": "4999a2f134b28192237a6efb88ce30b9d6513eda4b958d8a566989221bccd760",
    "canonical-third/source/CleanHoleReciprocity.lean": "7f45b95259317b252baec6d4a0215f9f98bce069e2f06d9abe9f2fe06e2687a1",
    "canonical-third/source/CleanHoles.lean": "61574d8e4408151bff95a121b8d37210770a3d4c9a4688deb07e77446cc451ba",
    "canonical-third/source/CleanHolesComplete.lean": "dca096de06c0dbad8c79f8cf1d150a62aa1ef8cc4faf8e93e4e6fcb23970298a",
    "canonical-third/source/CleanHolesPaper.lean": "30247bf9e7a7c8cdbcac91040d7dfa2cccfb6ff6adbb8a47e8c90c255c623cfe",
    "canonical-third/source/CleanHolesPaperParameter.lean": "94d961c58b8095e8d527d00155f4fba7ff4fa6f9646932280fcbdef6e474979c",
    "canonical-third/source/CleanHolesPartitions.lean": "4abf316134cbcca4acd8420a24fae34c62e0d0cd774c16117bff34586bfc47fd",
    "canonical-third/source/CleanHolesQuantitative.lean": "b14220a5fd38d851a3744980759a289e8f62cc2cb22ac60ea6f517bdafa044db",
    "canonical-third/source/CleanHolesRestoration.lean": "0fc93b1476fe21b34a04a829e23822e8f6a737ddce6adfda263cd21a2828162f",
    "canonical-third/source/CleanupAverages.lean": "2d521b6dc1db12b26bbaa483a45d5292cef039f0c8436034c27ca2f5ca2dca90",
    "canonical-third/source/CleanupLabels.lean": "cb93e5292b3b336d2fc0d2bf84f0da7a3798116b689ced9f1b9df5077208acad",
    "canonical-third/source/ColumnPairs.lean": "95915273ae4b49d10997af87e2a4d35fae956a0a26346514eacb1539e2128773",
    "canonical-third/source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "canonical-third/source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "canonical-third/source/GeneralBoundary.lean": "60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13",
    "canonical-third/source/GeneralDensity.lean": "17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2",
    "canonical-third/source/GeneralSampling.lean": "526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774",
    "canonical-third/source/GeneralTranspose.lean": "c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625",
    "canonical-third/source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "canonical-third/source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "canonical-third/source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "canonical-third/source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "canonical-third/source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "canonical-third/source/MinimumAlgebra.lean": "a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b",
    "canonical-third/source/MinimumMatrix.lean": "e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766",
    "canonical-third/source/MixingData.lean": "b13b6a4e5e8677bee20aff0de6564e43b36d9febe30cfc96a27fdfaf11309a5a",
    "canonical-third/source/MixingIncidence.lean": "9558b6e5212785e035353c97a5176e809802ca51089fbeb598d6799bd1f7ddea",
    "canonical-third/source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "canonical-third/source/OriginalCounts.lean": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5",
    "canonical-third/source/OriginalFixedBase.lean": "b8184750df944527563d5dc44e26ce0db4ce8bd0a5e9f63876c4b621b7e86fb8",
    "canonical-third/source/OriginalModel.lean": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
    "canonical-third/source/OriginalParameters.lean": "f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59",
    "canonical-third/source/PairedCounting.lean": "a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b",
    "canonical-third/source/PairedDecision.lean": "35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940",
    "canonical-third/source/PairedDensity.lean": "aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9",
    "canonical-third/source/PairedLimit.lean": "39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987",
    "canonical-third/source/PairedOpenGeometry.lean": "ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604",
    "canonical-third/source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "canonical-third/source/PairedRational.lean": "beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d",
    "canonical-third/source/PairedRow.lean": "106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19",
    "canonical-third/source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "canonical-third/source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "canonical-third/source/StabilityClassMass.lean": "8e3497f323487da590058c1b4465e3adfcb08b32d0e4dd47b9708d50ff8cb20b",
    "canonical-third/source/StabilityCleanup.lean": "95e9b7cc8078a055c456343e103ff50e2961dd719cd83346531a337f60bcd525",
    "canonical-third/source/StabilityClusteringBridge.lean": "db9eb2cd7dde2df8ecc82b8aed4351981959b4cd7b0e8355b5df9d394b3d590c",
    "canonical-third/source/StabilityComplete.lean": "1132de38808371259d72aa47cf8fa6838dfe8d8cbdd9956d0d2e8e56b5544beb",
    "canonical-third/source/StabilityFinalMasses.lean": "f0d047752a506896e261c5d2e654280995f23acdde7e9278ddbd62f1b1aeb25c",
    "canonical-third/source/StabilityHamming.lean": "8397aa418c2571de9b898e3daec0186377cf175e36b15f32b854b489ce8f3cbe",
    "canonical-third/source/StabilityRepresentative.lean": "ede6c08454a372f41d3775c73cd3db446c338114b4962b95d068abcd31fa0185",
    "canonical-third/source/StabilityRootControl.lean": "3c555f76fcc678149294eefffbf0aeaeabfc39e10b94a7a6eeb4c8609bf36b46",
    "canonical-third/source/StabilityRowClustering.lean": "f3259a97c2e6f6dfddb785e550129d6c1a9e3cd2989a123e2e009fe622662bca",
    "canonical-third/source/StabilitySlack.lean": "22bc1f459543f188289bd4655eea3d7c69fb5b24723c3c58857d6098a493a645",
    "canonical-third/source/StabilitySlackCoercivity.lean": "8dc4d14ae90edb85bcdc64f80bdf5e1bcfb1ae1c15da3ab2bc4224c7dddf13dd",
    "canonical-third/source/StabilitySlackContinuity.lean": "4309b1431ef45cc53af5f1727e0288447773ba954028856c9d5da3849821ab6f",
    "canonical-third/source/StabilitySymmetricSlack.lean": "a22accb7b3d6ebd59bc3267ecde34c59ccf1f616bf984a0142c25cc550249c8f",
    "canonical-third/source/StabilityThreeRepresentatives.lean": "2c31cac2ac1c2fb3aa8553e5d4fb5dd8a1d6d9f531810d094d2b1ddd8438207e",
    "canonical-third/source/StabilityTypical.lean": "4889b3ed06cbb8727439d14a5f6869acfc5433b95558be671c6fd32e2b926509",
    "canonical-third/source/StabilityVariance.lean": "b34eddb872f9ce1bba4605dcf679e0bfaa86e91cc899cf3ac1b4f6d592ff8da0",
    "canonical-third/source/StabilityZeroGeometry.lean": "36a03b0ab4f1ad24a4291f0960f7ee023476844b87544e79d7367819d33be442",
    "canonical-third/source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
    "canonical-third/source/TerminalClassification.lean": "bdd9b9fbaec238a24cb9e2b9880bbece536e0ab45eee064fb8bd637febfa1d28",
    "canonical-third/source/TerminalConstruction.lean": "ecea63b21fa583ff117b4cea4d0bceb7b2ae2d104a3d8ec76cc2892a7f8b736d",
    "canonical-third/source/TerminalDeficit.lean": "f3157da34aad78cd0ccea3d5c155a50343beef7bfd85aa3804c17b8be383ad19",
    "canonical-third/source/TerminalIdentity.lean": "dfe5bfe43a0b943a049fc30277d449935b43d1c12c1b71c60f4c651ceb8171f6",
    "check.py": "3bf0eafdecd560fb8bcc62de078332bd7a087a8d3f4d6150a4457b52701c4312",
    "projective-plane/README.md": "34863a9e3896c50871a1a94c25d28ffc55ce8073c9c492001a3a8ca7b53f3b0b",
    "projective-plane/check.py": "722f95d21b4cb1097cd3a14644650bc4dd7e2e5aefc6f0a610861c6d6013e37f",
    "projective-plane/manifest.json": "2cc58a3e75236da42965d272330fe9c4124676e3b7e5326b9e0774f1300e5025",
    "projective-plane/source/AffineBase.lean": "aac6ce7a0c35974c80e5dac1dce45d1f84907d3b1bea74a23d98dcdba8002a9d",
    "projective-plane/source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "projective-plane/source/BoundedMaximum.lean": "837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394",
    "projective-plane/source/C4Quadratic.lean": "23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0",
    "projective-plane/source/FinalPackageAudit.lean": "67b8a79c77a5cb593b378da05ac62b007a905c2233700efde4b527a10434167b",
    "projective-plane/source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "projective-plane/source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "projective-plane/source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "projective-plane/source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "projective-plane/source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "projective-plane/source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "projective-plane/source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "projective-plane/source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "projective-plane/source/OriginalCounts.lean": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5",
    "projective-plane/source/OriginalModel.lean": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
    "projective-plane/source/OriginalParameters.lean": "f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59",
    "projective-plane/source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "projective-plane/source/ProjectiveCoordinates.lean": "a00a81f4b68c9b4239aaf01455b8665bf9d98039a9a65e9ce9415f8be6d4b0f5",
    "projective-plane/source/ProjectiveExtremal.lean": "7798357bc76824be2319a00c698f7ce983f50e407943007904f196ae59d42b9b",
    "projective-plane/source/ProjectiveFibers.lean": "1e98bb7cbd4f0efc92263c66a902edf3f4524184d704558c22f84e079ad9bd99",
    "projective-plane/source/ProjectiveIncidence.lean": "0ea64977e3c9819d9407ee5d1e6ce0cbd8b66b89f0fa569c793afb3c6504cdcd",
    "projective-plane/source/ProjectiveMatrix.lean": "fc1dc38a7f0f36689dec26b53d3d308dffbe24ebabf13ba73f9eb6feef7f1a34",
    "projective-plane/source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "projective-plane/source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "projective-plane/source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
    "separation/DEPENDENCIES.json": "6872650d3c7c73b8c475478ea8264a0a7c3d0e4699d4ddef7cf8d6c977ab9032",
    "separation/ENTRY_TYPES.txt": "c6a81ec6d2a58c7cb593ed353647a265f0738f7a9421587d98740d7c2920bfe3",
    "separation/LICENSE-PNTAnd": "c71d239df91726fc519c6eb72d318ec65820627232b2f796219e87dcf35d0ab4",
    "separation/PNT-compatibility.patch": "c77a0e66ed47019e4fd718808d030392cd19261c6a4dbb8461679301abbdc1e1",
    "separation/README.md": "615d2a0f063f42eb3d055d5592e79f085343af5181d2261cc147b0a25344a488",
    "separation/SOURCE_PROVENANCE.json": "11f0301709b1db2f27b206ef39975880896bea90c676fbf6c9cae0214bef162c",
    "separation/certificate.json": "012f5b37db5a3bfdaecc12b163e636c4e158400aa0d1f4cce110fa4168e77ac8",
    "separation/check.py": "f2ce460fca3f4ce109822c0a1438f96864a2515fe4f8b53912f40f0d19bd5266",
    "separation/generate.py": "465ead4f5c9ee850cfd13022b0dbe3d6e59e9eefcc4138382067a3d65aa97e79",
    "separation/inputs/joint_bound_source_snapshot.txt": "2a228c2a7cc1ead22d9952e7842da058724abfccd23cbf86278d544c68f1e441",
    "separation/inputs/verify_joint_bound.py": "3eee3d946ddabb8da0eee00fd52e891979a256b474066a9c473c74b46fadf329",
    "separation/manifest.json": "7581df4cc4f8bf53139b9f49aae3d663ced76b208ef1785fb1faff62a44c9106",
    "separation/source/AffineBase.lean": "aac6ce7a0c35974c80e5dac1dce45d1f84907d3b1bea74a23d98dcdba8002a9d",
    "separation/source/AsymptoticMixing.lean": "445b4be3470096aafe781269a835bbe11fd8a5de8c4df6e84854f126486fd9a3",
    "separation/source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "separation/source/BoundedMaximum.lean": "837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394",
    "separation/source/C4Quadratic.lean": "23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0",
    "separation/source/ClassicalAsymptotic.lean": "181e8ff395c26b1d4e699cdef753f42a78db78ec2eee798e5d4cfe17dc3a9095",
    "separation/source/ClassicalLimit.lean": "28fa4c0640538e0cf80c5f1b88e842643d88b7292d6f821156aafdbe0c7f7caa",
    "separation/source/ClassicalReal.lean": "52f73157da76ba6af30a02ef2eda0c85b406bccde5f65154e412cf6fb3353137",
    "separation/source/ColumnPruning.lean": "6346d6130ee03f7bf42b790facb92e425611b6062dd60af875a92f8fb63aa1c5",
    "separation/source/CurrentC3Moments.lean": "05f50676d4c260f4b728457e16dde59e5b4a8dd2230cd72c34a643ca78dd40d8",
    "separation/source/CurrentCertificateTransfer.lean": "cdbd282b2693d34571f8172b20d986aad3242f599c1bcbbd3174cf885bfc6d60",
    "separation/source/CurrentPolynomialMatrix.lean": "96b60b02f7db717f2f1507aa7a9326b6d9a57f35850a9f4fb104f05995d11e7f",
    "separation/source/CurrentPolynomialPairing.lean": "18c4b43bdebbb5a44f32563b6c0eacff6f3ee9686d78fd4f7c805edd31b2b666",
    "separation/source/CurrentPolynomialPotential.lean": "e37e04746c336c87a518d29eee749739fb10eb94c02bd90c67395c34ba7bcc39",
    "separation/source/CurrentPolynomialTheorem.lean": "eb334b65f0a1c794931926db296cb592851fb1389d3dcc84c3c1f03c00d2cf33",
    "separation/source/CurrentSeparationEntryAudit.lean": "cc6c6769137e699219c0eb5e67d8fa6be979accdc4fced2db111a4bb5219ec50",
    "separation/source/DefectGeometry.lean": "a90bd33f0988750b814f949f55cf0a1f0d68e088eec3fa53a15de494ac0a2c98",
    "separation/source/EmptyAreaGeometry.lean": "ee39e046ca07d7144a6a8dc3e5522f3bf8673354ceda12f862f330dd230ca42e",
    "separation/source/EmptyRectangleGeometry.lean": "28ec433ee4e5abfc45ab624cc5a5b5725598eb3e7b176262594faf3ad2b5395f",
    "separation/source/EventualCertificate.lean": "2da70187c84696817f0dff5e22a9a67158a9ef705b222394f66e3a38f1678ae6",
    "separation/source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "separation/source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "separation/source/GeneralBoundary.lean": "60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13",
    "separation/source/GeneralDensity.lean": "17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2",
    "separation/source/GeneralSampling.lean": "526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774",
    "separation/source/GeneralTranspose.lean": "c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625",
    "separation/source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "separation/source/LightAverages.lean": "c415637e5a6ab97832b7d5dd68683759fe35a8d525be5871e4483630e6472620",
    "separation/source/LightRanges.lean": "d5b285a24d3dbc743786c04ad3f4bdcc98ef1fc2ee5ab9fdeaa9fde7eedf5251",
    "separation/source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "separation/source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "separation/source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "separation/source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "separation/source/MinimumAlgebra.lean": "a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b",
    "separation/source/MinimumMatrix.lean": "e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766",
    "separation/source/MixingBound.lean": "8c073b07d259a612bceaa93460de6af207f69c76e8f5e0531a3e7a17c0fc0690",
    "separation/source/MixingCauchy.lean": "d3253e9b68313f91140b05e06691eaf7b13173d26bee8c9ae35418676817dfeb",
    "separation/source/MixingData.lean": "b13b6a4e5e8677bee20aff0de6564e43b36d9febe30cfc96a27fdfaf11309a5a",
    "separation/source/MixingIncidence.lean": "9558b6e5212785e035353c97a5176e809802ca51089fbeb598d6799bd1f7ddea",
    "separation/source/MixingMoments.lean": "839118525306cbad276d9e18374e7f496af1093a177a4e2584e9e7c710fa38fb",
    "separation/source/MixingScalar.lean": "e17b8fc8069c60c2704459323f476e79314f5ed1666fae2f200706611fd569c7",
    "separation/source/MixingVariance.lean": "fd58c51730c55a95bc3e7ce66d5c1cd5a82cdbb39df48fb413aff99ca249c45f",
    "separation/source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "separation/source/OriginalCounts.lean": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5",
    "separation/source/OriginalFixedBase.lean": "b8184750df944527563d5dc44e26ce0db4ce8bd0a5e9f63876c4b621b7e86fb8",
    "separation/source/OriginalMixingGeometry.lean": "9668979a8f1ebc844468d7537b72551d1c8fa11c93c7b1c82e1ddb19eba4ea1b",
    "separation/source/OriginalModel.lean": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
    "separation/source/OriginalParameters.lean": "f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59",
    "separation/source/PairedCounting.lean": "a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b",
    "separation/source/PairedDecision.lean": "35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940",
    "separation/source/PairedDensity.lean": "aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9",
    "separation/source/PairedLimit.lean": "39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987",
    "separation/source/PairedOpenGeometry.lean": "ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604",
    "separation/source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "separation/source/PairedRational.lean": "beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d",
    "separation/source/PairedRow.lean": "106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19",
    "separation/source/PolynomialBernstein.lean": "933c2c8f1b8820741f9629c135b5db0069381fede9a74403be0f9e39b462a4f1",
    "separation/source/PolynomialBoxes.lean": "c864e6d375abcc7670e29623063c85f7fcb68022de722012aeb6aa13858887b7",
    "separation/source/PolynomialData.lean": "acb5932ffefb678ea70149b046f72ecc74891acaf7e3a06abe35ab05dcb024fe",
    "separation/source/PolynomialLeavesG0.lean": "784b17a0bbd756fc25646885ecc6cef553951bfedb9f2ffd89a56022a44c92e5",
    "separation/source/PolynomialLeavesG1.lean": "bbf54e944b947544c974d5837a21138e60b2c1a65405d7b0754400a625625c81",
    "separation/source/PolynomialLeavesG2.lean": "327509f1678b962d3e97048eb8452b643d3310d8c1494ec5c4842306f42567f5",
    "separation/source/PolynomialLeavesG3.lean": "c5c1bfa07fcf2fbecee158e20e78dc3ebea29ebc02dc1bfd32b36e5238ad5369",
    "separation/source/PolynomialLeavesP0.lean": "3fd2a6d2b8ddbeaaa7216660bde34452a11ec697a16ac2e232ebd7f0799d7631",
    "separation/source/PolynomialLeavesP1.lean": "e07021344efc5a61c4b71234645d2b9ae78e0e65812442efe080a86b7327f5e5",
    "separation/source/PolynomialLeavesP2.lean": "addba01ebea6aaaac7dd43f86f0f5cf8dc87c8836f96a12b42a0d70979793b84",
    "separation/source/PolynomialSegment00.lean": "9d7ad230fd3f5ea166a92ae749092516b09b42d84275605366898a6415c1f15d",
    "separation/source/PolynomialSegment01.lean": "639d24b501b0e8669422e9b89906d0029a809374d0b2f268846d3cf9a7503ebe",
    "separation/source/PolynomialSegment02.lean": "814bba91db5ab4dc137aa2c542b579cf5685666ceca8f7fc31bfc0914b25017f",
    "separation/source/PolynomialSegment03.lean": "fa62b3d7f06c57693c85b6024802b282c8cddf97e657be427703148a97917c2e",
    "separation/source/PolynomialSegment04.lean": "a255175782a828ef1a1db8600648ad9cefc0635f451a61d99d03418804c6eb21",
    "separation/source/PolynomialSegment05.lean": "994aa54093fec5bdf121818131adc7038154a1b9181c6e120c5c75bfb06e07a3",
    "separation/source/PolynomialSegment06.lean": "684c086ab4bcdf2b8ef2b224c728fa9e2169535b9468165d6417723c83aa28b0",
    "separation/source/PolynomialSegment07.lean": "5d3db48457b3f72ab6bb67243f97e1d32966f58282e28a7ac10fe2441a7dd13f",
    "separation/source/PolynomialSegment08.lean": "0b9720013930ddb75b1b82679dc827a2f2cae8cd2f2a0adc4486f39778844273",
    "separation/source/PolynomialSegment09.lean": "b5c80e49e704e1d83249bf57db8c2faa242c71ee9b0ab68c59fa1ef0f16230b0",
    "separation/source/PolynomialSegment10.lean": "64622b713a846c13656a7c69cdfea05f24899a4ecda85606155c36b4488efd00",
    "separation/source/PolynomialSegment11.lean": "8bcaad14833a9f5e03bef47e4de90052ef0042e3e4cf937c857faeb17a0e126b",
    "separation/source/PolynomialSegment12.lean": "a4f5a4c9ab13a1960abda4608b29b56f2dcd308033cca437475b2d04618a840f",
    "separation/source/PolynomialSegment13.lean": "746ee56f300c3c94a9823a5f6f8f7c022c1afd38bd930687c0536d6699965e51",
    "separation/source/PolynomialSegment14.lean": "77f4f936e9daca4d0d5c0e939473b651e9b144b1ae61fac95eb5625e263dc57e",
    "separation/source/PolynomialSegment15.lean": "ae7c00ca5bb961f684968e7330de55ffe4fae2966ebf3e0bd8e50e649cfec910",
    "separation/source/PolynomialSegment16.lean": "ff1037f03a0c517545239427bc12f0d84407d17a6a34739f7aeba14188097fc1",
    "separation/source/PolynomialSegment17.lean": "4726121562a1694f8d209d99d9cc1b646576f94f3456dbc021677cbe88778bdd",
    "separation/source/PolynomialSegment18.lean": "6f4f95a4796bf77cd9a4e206c7114a6c6b9c36ed9b710c5348be3228a385a01c",
    "separation/source/PolynomialSegment19.lean": "99e8a2068520001ee30d21e2f6cf0dcc079365d7fec0ab0258f828b45603cc5c",
    "separation/source/PolynomialSegment20.lean": "a5be0a87cbfc706c6291bde7b5007d6a401f4ed10dbb300d38716250449f1715",
    "separation/source/PolynomialSegment21.lean": "c0296881715b2c2bdeb7c6a0747d243f64ed55956ddeb133a099c2a7214a82b8",
    "separation/source/PolynomialSegment22.lean": "a40aa1d977b80209f6300bee54d03a1bb1e6215e8e80390ef0bcb19fb70d2f54",
    "separation/source/PolynomialSegment23.lean": "ea64a2b9e44cf72a1ee9cb3c6e24cfd95c0b29df7bb403b1557ca915c608d3ad",
    "separation/source/PolynomialSegment24.lean": "e4e683a8d74f5e82a7ecb26509611399183ae392d5a306501e955751333971e2",
    "separation/source/PolynomialSegment25.lean": "2ae8ceea17527baeaa61a9cbd7481a14f7a2e8cf33e609fec4be248f337ef3cc",
    "separation/source/PolynomialSegment26.lean": "485fb2169f4e86c4f722ff8d983ae34209c4c856a41b3ca3cb2fd5b4c61b1d4b",
    "separation/source/PolynomialSegment27.lean": "68d8ad0660fa4c7166aaf97035b0c5054f20fc868c4e01f033756dbfa331ce33",
    "separation/source/PolynomialSegment28.lean": "df75ad368b3761eb3ce3ccc99fc7c0d5ba80884d0bb380b1f4d3a50304c42b0c",
    "separation/source/PolynomialSegment29.lean": "6329816099ca73b98f288b013c855e42bc053fb4650d7693fb8bb21804fd5a28",
    "separation/source/PolynomialUnitSquare.lean": "614d1c677c89848621f5aeb14da173473513c6f9f96c41eefb65cc660a2ac7d6",
    "separation/source/PrimeAffine.lean": "0b01895e04b8039a9c77bfd73a7ed59295f044bc699ff1c8d8a15db45a1c021f",
    "separation/source/PrimeBelow.lean": "3ec3ec9bebc7951b6cd9d61633e0cb9bf225308d24063bdaf7f2f6d50664e654",
    "separation/source/PrimeNumberTheoremAnd/BrunTitchmarsh.lean": "63c649344ac09dc107bc6a0f5beda1d955b6d63320aaa488edcdd09f2bce77cf",
    "separation/source/PrimeNumberTheoremAnd/Consequences.lean": "045e9847e9e25f63aee3708b2b56b0c477f45fd92a80a7fef0a1a0d806b8eb93",
    "separation/source/PrimeNumberTheoremAnd/Fourier.lean": "8f86ed00ec8db00ca0f63e8ba99c86e0ae6f9fbd959a5d28cb7134e61e24a109",
    "separation/source/PrimeNumberTheoremAnd/Mathlib/Analysis/Asymptotics/Asymptotics.lean": "a5c78b78ef025f621cba873779bb55f567e834168b6d611bc41f89f2126347e3",
    "separation/source/PrimeNumberTheoremAnd/Mathlib/Analysis/SpecialFunctions/Log/Basic.lean": "4e00c5e4c460c804acfb2143317fb096637a2cfd6b41535fdb57fd883e3dd67e",
    "separation/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/ArithmeticFunction.lean": "030522971531c7d9d7f683cf180d21f220d967398aea2ab7d569768af61a3a6a",
    "separation/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/AuxResults.lean": "1aec11e855a3ac7af17564f744ec681879d206d5d859b048e8f4732c76cca97b",
    "separation/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Basic.lean": "53c613e44cb70f75faa91c5b215178aa2965b412cfe673e1412792c06c3946aa",
    "separation/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Selberg.lean": "617771061bf92097e72574b7784453e0607d1a5b59192dc92f5692e24709d6da",
    "separation/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/SelbergBounds.lean": "4f33c5beb5ca2623b9320e3d7c17c2264e6d496169e604463da1a8cc9afbfa82",
    "separation/source/PrimeNumberTheoremAnd/SmoothExistence.lean": "7f9ce5971b77d15b11f339e51cdeeceef51cc82a4271b73e4c1ed4b1c9e97b9a",
    "separation/source/PrimeNumberTheoremAnd/Sobolev.lean": "a26e9b3cbcbafaf9983e357b750dacf7105980f579ca810cd41ddf11fd66783a",
    "separation/source/PrimeNumberTheoremAnd/Wiener.lean": "132a6f092f87774cad2134e877b5817cea0fba72d33e7964c07107227c387e56",
    "separation/source/PruningLimits.lean": "ca9c34155247315762f0f24038b852343beafdd225d7868f14e89c25cea59594",
    "separation/source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "separation/source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "separation/source/SeparationLimit.lean": "6f4293b27f3ec99a60e44d59fad98324cad3a5c3f799c77c4d849ce345b8b7db",
    "separation/source/StabilityVariance.lean": "b34eddb872f9ce1bba4605dcf679e0bfaa86e91cc899cf3ac1b4f6d592ff8da0",
    "separation/source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
    "separation/source/SubbaseGeometry.lean": "42635a27108d0d415e769e97a2a788c9e04fe929fd6bd096adbbe537524df0d6",
    "sharp-second-order/LICENSE-PNTAnd": "c71d239df91726fc519c6eb72d318ec65820627232b2f796219e87dcf35d0ab4",
    "sharp-second-order/PNT-compatibility.patch": "c77a0e66ed47019e4fd718808d030392cd19261c6a4dbb8461679301abbdc1e1",
    "sharp-second-order/README.md": "e576e142a877d9e1f94d57169966b45ceb764295d8f08b842a14fa77f0e7110b",
    "sharp-second-order/check.py": "722f95d21b4cb1097cd3a14644650bc4dd7e2e5aefc6f0a610861c6d6013e37f",
    "sharp-second-order/manifest.json": "255fd631d777ec1d8042d1bb831a926a537290f807a01a118724d0c98b99ab06",
    "sharp-second-order/source/AffineBase.lean": "aac6ce7a0c35974c80e5dac1dce45d1f84907d3b1bea74a23d98dcdba8002a9d",
    "sharp-second-order/source/BadFixedCells.lean": "91cc59d6a9247d4235f65d629d03e52f6ad97a75bde5216768e1834bc18679d2",
    "sharp-second-order/source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "sharp-second-order/source/BoundedMaximum.lean": "837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394",
    "sharp-second-order/source/C4ClassCapacity.lean": "a674e769cc2ec2714820d77cbd8ade14868bd57e25abd53bfc64049746f73875",
    "sharp-second-order/source/C4Quadratic.lean": "23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0",
    "sharp-second-order/source/ClassicalReal.lean": "52f73157da76ba6af30a02ef2eda0c85b406bccde5f65154e412cf6fb3353137",
    "sharp-second-order/source/CleanHoleClassLower.lean": "0d8f04d6d2e8680765c0c01097002c1002ffe6702a49fbb1906fa635429ff3c6",
    "sharp-second-order/source/CleanHoleCounting.lean": "08d51803ef859cb473d2cadb7f5c04c4f12f530568c815e214df984f8307a824",
    "sharp-second-order/source/CleanHoleExact.lean": "da65be8f00591500adc15bf86af0b7c2fb9fcd2293c132e70d0915faa3965f6d",
    "sharp-second-order/source/CleanHoleGeometry.lean": "34291db3543f2a185e3d0dc2240c8871a37cddfc50b796ccc45a5e81ebfdd32c",
    "sharp-second-order/source/CleanHolePairCounting.lean": "4999a2f134b28192237a6efb88ce30b9d6513eda4b958d8a566989221bccd760",
    "sharp-second-order/source/CleanHoleReciprocity.lean": "7f45b95259317b252baec6d4a0215f9f98bce069e2f06d9abe9f2fe06e2687a1",
    "sharp-second-order/source/CleanHoles.lean": "61574d8e4408151bff95a121b8d37210770a3d4c9a4688deb07e77446cc451ba",
    "sharp-second-order/source/CleanHolesComplete.lean": "dca096de06c0dbad8c79f8cf1d150a62aa1ef8cc4faf8e93e4e6fcb23970298a",
    "sharp-second-order/source/CleanHolesPartitions.lean": "4abf316134cbcca4acd8420a24fae34c62e0d0cd774c16117bff34586bfc47fd",
    "sharp-second-order/source/CleanHolesQuantitative.lean": "b14220a5fd38d851a3744980759a289e8f62cc2cb22ac60ea6f517bdafa044db",
    "sharp-second-order/source/CleanHolesRestoration.lean": "0fc93b1476fe21b34a04a829e23822e8f6a737ddce6adfda263cd21a2828162f",
    "sharp-second-order/source/CleanupAverages.lean": "2d521b6dc1db12b26bbaa483a45d5292cef039f0c8436034c27ca2f5ca2dca90",
    "sharp-second-order/source/CleanupLabels.lean": "cb93e5292b3b336d2fc0d2bf84f0da7a3798116b689ced9f1b9df5077208acad",
    "sharp-second-order/source/EmbeddedGraph.lean": "600f4c7f21c131645a36fc28de43ad7d5007ca051b46890a39c90e721d33f101",
    "sharp-second-order/source/ExtremizerBounds.lean": "9f8e015d56cfcff1e9735e6b4d15f0ae948b0fcbeca6745c56905bc18b056fcb",
    "sharp-second-order/source/ExtremizerFinite.lean": "fb996b68a4255b7f43948e6dc601bc2badf0d1501ab43903a615177056ea57de",
    "sharp-second-order/source/ExtremizerLimits.lean": "434e5136d04365286d0ed533c859a77002ea14034d7a4448a3a6b4e338e6a69a",
    "sharp-second-order/source/FinalPackageAudit.lean": "8e956611dbbe0d967f06e307038ad993915968f4f9bf4349c65bf30ef3edb278",
    "sharp-second-order/source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "sharp-second-order/source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "sharp-second-order/source/FixedAcceptanceSum.lean": "b2e28187d6334f6e2e786e0ffb94359e06a561989e2604a31caebff9e8247735",
    "sharp-second-order/source/FrameCover.lean": "e13716d5980be55b2baa348c073cf5ec43112b629aadcc57411ba67a05430942",
    "sharp-second-order/source/FrameData.lean": "dbc67144c41809f49beddf776451858d99cd2b01a730cc70ae9c05acbf80043d",
    "sharp-second-order/source/FrameGeometry.lean": "b51648d3a1f369e412cfb03d903fd847ca251bad24edd00af08ee3fa9b58547f",
    "sharp-second-order/source/GeneralBoundary.lean": "60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13",
    "sharp-second-order/source/GeneralDensity.lean": "17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2",
    "sharp-second-order/source/GeneralSampling.lean": "526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774",
    "sharp-second-order/source/GeneralTranspose.lean": "c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625",
    "sharp-second-order/source/GoodFixedAcceptance.lean": "b6e01fd38703881ca9f44ab2f18e8d6ce4eda0f31a18f5912db59a3904e3c254",
    "sharp-second-order/source/GoodRowAcceptance.lean": "c5b86bb3104104203ee01608a389385776b15f4c26a56ae2c1701b905e57dcbf",
    "sharp-second-order/source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "sharp-second-order/source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "sharp-second-order/source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "sharp-second-order/source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "sharp-second-order/source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "sharp-second-order/source/MinimumAlgebra.lean": "a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b",
    "sharp-second-order/source/MinimumMatrix.lean": "e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766",
    "sharp-second-order/source/MixingData.lean": "b13b6a4e5e8677bee20aff0de6564e43b36d9febe30cfc96a27fdfaf11309a5a",
    "sharp-second-order/source/MixingIncidence.lean": "9558b6e5212785e035353c97a5176e809802ca51089fbeb598d6799bd1f7ddea",
    "sharp-second-order/source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "sharp-second-order/source/OriginalCounts.lean": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5",
    "sharp-second-order/source/OriginalModel.lean": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
    "sharp-second-order/source/OriginalParameters.lean": "f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59",
    "sharp-second-order/source/PairedCounting.lean": "a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b",
    "sharp-second-order/source/PairedDecision.lean": "35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940",
    "sharp-second-order/source/PairedDensity.lean": "aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9",
    "sharp-second-order/source/PairedLimit.lean": "39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987",
    "sharp-second-order/source/PairedOpenGeometry.lean": "ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604",
    "sharp-second-order/source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "sharp-second-order/source/PairedRational.lean": "beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d",
    "sharp-second-order/source/PairedRow.lean": "106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19",
    "sharp-second-order/source/PartialPairing.lean": "4f2292576553f1ee9608ca30e63017eadbf06309534b97ef7186b3c82213f27a",
    "sharp-second-order/source/PartialSecondMoment.lean": "5ef9107d68b2f87af2d419df57acb543882755175bf9c10b57ab532750892d6d",
    "sharp-second-order/source/PrimeAffine.lean": "0b01895e04b8039a9c77bfd73a7ed59295f044bc699ff1c8d8a15db45a1c021f",
    "sharp-second-order/source/PrimeBelow.lean": "3ec3ec9bebc7951b6cd9d61633e0cb9bf225308d24063bdaf7f2f6d50664e654",
    "sharp-second-order/source/PrimeNumberTheoremAnd/BrunTitchmarsh.lean": "63c649344ac09dc107bc6a0f5beda1d955b6d63320aaa488edcdd09f2bce77cf",
    "sharp-second-order/source/PrimeNumberTheoremAnd/Consequences.lean": "045e9847e9e25f63aee3708b2b56b0c477f45fd92a80a7fef0a1a0d806b8eb93",
    "sharp-second-order/source/PrimeNumberTheoremAnd/Fourier.lean": "8f86ed00ec8db00ca0f63e8ba99c86e0ae6f9fbd959a5d28cb7134e61e24a109",
    "sharp-second-order/source/PrimeNumberTheoremAnd/Mathlib/Analysis/Asymptotics/Asymptotics.lean": "a5c78b78ef025f621cba873779bb55f567e834168b6d611bc41f89f2126347e3",
    "sharp-second-order/source/PrimeNumberTheoremAnd/Mathlib/Analysis/SpecialFunctions/Log/Basic.lean": "4e00c5e4c460c804acfb2143317fb096637a2cfd6b41535fdb57fd883e3dd67e",
    "sharp-second-order/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/ArithmeticFunction.lean": "030522971531c7d9d7f683cf180d21f220d967398aea2ab7d569768af61a3a6a",
    "sharp-second-order/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/AuxResults.lean": "1aec11e855a3ac7af17564f744ec681879d206d5d859b048e8f4732c76cca97b",
    "sharp-second-order/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Basic.lean": "53c613e44cb70f75faa91c5b215178aa2965b412cfe673e1412792c06c3946aa",
    "sharp-second-order/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Selberg.lean": "617771061bf92097e72574b7784453e0607d1a5b59192dc92f5692e24709d6da",
    "sharp-second-order/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/SelbergBounds.lean": "4f33c5beb5ca2623b9320e3d7c17c2264e6d496169e604463da1a8cc9afbfa82",
    "sharp-second-order/source/PrimeNumberTheoremAnd/SmoothExistence.lean": "7f9ce5971b77d15b11f339e51cdeeceef51cc82a4271b73e4c1ed4b1c9e97b9a",
    "sharp-second-order/source/PrimeNumberTheoremAnd/Sobolev.lean": "a26e9b3cbcbafaf9983e357b750dacf7105980f579ca810cd41ddf11fd66783a",
    "sharp-second-order/source/PrimeNumberTheoremAnd/Wiener.lean": "132a6f092f87774cad2134e877b5817cea0fba72d33e7964c07107227c387e56",
    "sharp-second-order/source/PrimeSkew.lean": "c1247d089924fd19a2ad53ba15020df8e6fcaaf88551dc65f0ba8bd842834693",
    "sharp-second-order/source/PrimeTemplateLower.lean": "4827c3367dae96ff463c28bb41d48ed293bed7e369d347795558d6079ee8f022",
    "sharp-second-order/source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "sharp-second-order/source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "sharp-second-order/source/RectangularCounts.lean": "5b3c9d74d45696590a80f2f4023231a6cfd13b2ff5b53d9f2e205e25e6eace14",
    "sharp-second-order/source/SecondOrderAsymptotic.lean": "8990a2c905aa9f81783c3a90315527c100e68aab03b6b852fe0415100e25360e",
    "sharp-second-order/source/SecondOrderHoles.lean": "0870dbc94a5e431d6fa9086ef5da6ce07dcbb9054b6247266949fa5a0f172382",
    "sharp-second-order/source/SecondOrderLowerLimit.lean": "452e0429cc232211a1d2f90c281948cf22db0217cc08db0e65de69c0adf37c64",
    "sharp-second-order/source/SecondOrderReal.lean": "c923195648e7376eb9c523dfd3cd43c58c8274872f47087de27262cdd74d243c",
    "sharp-second-order/source/StabilityClassMass.lean": "8e3497f323487da590058c1b4465e3adfcb08b32d0e4dd47b9708d50ff8cb20b",
    "sharp-second-order/source/StabilityCleanup.lean": "95e9b7cc8078a055c456343e103ff50e2961dd719cd83346531a337f60bcd525",
    "sharp-second-order/source/StabilityClusteringBridge.lean": "db9eb2cd7dde2df8ecc82b8aed4351981959b4cd7b0e8355b5df9d394b3d590c",
    "sharp-second-order/source/StabilityComplete.lean": "1132de38808371259d72aa47cf8fa6838dfe8d8cbdd9956d0d2e8e56b5544beb",
    "sharp-second-order/source/StabilityFinalMasses.lean": "f0d047752a506896e261c5d2e654280995f23acdde7e9278ddbd62f1b1aeb25c",
    "sharp-second-order/source/StabilityHamming.lean": "8397aa418c2571de9b898e3daec0186377cf175e36b15f32b854b489ce8f3cbe",
    "sharp-second-order/source/StabilityRepresentative.lean": "ede6c08454a372f41d3775c73cd3db446c338114b4962b95d068abcd31fa0185",
    "sharp-second-order/source/StabilityRootControl.lean": "3c555f76fcc678149294eefffbf0aeaeabfc39e10b94a7a6eeb4c8609bf36b46",
    "sharp-second-order/source/StabilityRowClustering.lean": "f3259a97c2e6f6dfddb785e550129d6c1a9e3cd2989a123e2e009fe622662bca",
    "sharp-second-order/source/StabilitySlack.lean": "22bc1f459543f188289bd4655eea3d7c69fb5b24723c3c58857d6098a493a645",
    "sharp-second-order/source/StabilitySlackCoercivity.lean": "8dc4d14ae90edb85bcdc64f80bdf5e1bcfb1ae1c15da3ab2bc4224c7dddf13dd",
    "sharp-second-order/source/StabilitySlackContinuity.lean": "4309b1431ef45cc53af5f1727e0288447773ba954028856c9d5da3849821ab6f",
    "sharp-second-order/source/StabilitySymmetricSlack.lean": "a22accb7b3d6ebd59bc3267ecde34c59ccf1f616bf984a0142c25cc550249c8f",
    "sharp-second-order/source/StabilityThreeRepresentatives.lean": "2c31cac2ac1c2fb3aa8553e5d4fb5dd8a1d6d9f531810d094d2b1ddd8438207e",
    "sharp-second-order/source/StabilityTypical.lean": "4889b3ed06cbb8727439d14a5f6869acfc5433b95558be671c6fd32e2b926509",
    "sharp-second-order/source/StabilityVariance.lean": "b34eddb872f9ce1bba4605dcf679e0bfaa86e91cc899cf3ac1b4f6d592ff8da0",
    "sharp-second-order/source/StabilityZeroGeometry.lean": "36a03b0ab4f1ad24a4291f0960f7ee023476844b87544e79d7367819d33be442",
    "sharp-second-order/source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
    "sharp-second-order/source/TemplateBalanced.lean": "3a099d1477a21678620bb3b9c7f30884abdbdc41b36770e1c1329fc9bb35f7ad",
    "sharp-second-order/source/TemplateCounts.lean": "7ad0fec330dda609a23a9b8ebdf3d047c1d562ed5a2d093bb769f193bd42bf94",
    "sharp-second-order/source/TemplateData.lean": "1cfb7d6445daf1d214aee91920d3a4e43a7cf6529dc2c32e111abb48c329f92a",
    "sharp-second-order/source/TemplateGeometry.lean": "88b026d243e3a8e8030f11b2ef970fc1ccf033280df46514d5bde4d31008832b",
    "sharp-second-order/source/TemplateModThree.lean": "4704352533ad496171e3888ed822655e6e5ba4e78a68249bea1fb8e1a3346557",
    "sharp-second-order/source/ThreeTypeCounts.lean": "5bf91f32f1bae59781d787f413af08eead93240e0474357f8f27798b14e49129",
    "sharp-second-order/source/TripartiteCounts.lean": "d9c61709de2cf47fddcd6a6d8f13b609c0e44eb0c25a8f4b4b7d6e5558c33946",
    "sharp-second-order/source/TripartiteField.lean": "0613817f1e82ab0595c91687e935496e63c6ac9c920cd6b1ee4395dc1ee78785",
    "sharp-second-order/source/TripartiteGraph.lean": "d85eb3059f096f9a8c6130ab99b87a1fe90ecad8ee759a71d7d088932f2647ce",
    "sharp-second-order/source/UpperFinite.lean": "e70cb97c19beeb9d6f3319ea78c6ad4fbfd79830c98abf92d75fcfe5d8adc791",
    "sharp-second-order/source/UpperFixedBudget.lean": "6cc851b06b0dafd85e6a9a6cf61775cb08b2db8ceabdd38588176f79e23ffa1d",
    "sharp-second-order/source/UpperIngredients.lean": "41ecd66313a6c8d3b85c912d911629d785a539db3f46b2226ac6647c21bcab69",
    "sharp-second-order/source/UpperLimit.lean": "e07999ddcf4fef3f16594277f9ce8e297d10986e9e23b9bb4c43cd3cd98decf5",
    "sharp-second-order/source/UpperRealBridge.lean": "904df29c9ebf1bac9a2af6d92e14fe70bda8e8a014fbebeb0c849673883bf7e4",
    "sharp-second-order/source/UpperScalars.lean": "74c8b463d93c70536eb53b4e19f7b36dda43ef6895f656c2c9bfa4ba04c878a7",
    "subcritical-core/ENTRY_TYPES.txt": "48a6214f1d0ecd8dbfe558dbab29a76f1c25c14f3c88a259596250b66ab01757",
    "subcritical-core/README.md": "e6ef2f619bfb9b75079ee7262996843523cb16fcee06290632252552d650a1e2",
    "subcritical-core/check.py": "175f1558c43b53dfefe50d39b2ba1637855341f2b7afc1d594e39b5a92f36302",
    "subcritical-core/lean-toolchain": "42779d67b81608af8a12aa4328d2ab47ca201925b3b2bd68369587b5340bb434",
    "subcritical-core/manifest.json": "40c0f5b908d6c922b5c127bd643ba2eacdd4064925beafc7f91dbb3ca9883465",
    "subcritical-core/source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "subcritical-core/source/C4Quadratic.lean": "23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0",
    "subcritical-core/source/CleanHoleClassLower.lean": "0d8f04d6d2e8680765c0c01097002c1002ffe6702a49fbb1906fa635429ff3c6",
    "subcritical-core/source/CleanHoleCounting.lean": "08d51803ef859cb473d2cadb7f5c04c4f12f530568c815e214df984f8307a824",
    "subcritical-core/source/CleanHoleExact.lean": "da65be8f00591500adc15bf86af0b7c2fb9fcd2293c132e70d0915faa3965f6d",
    "subcritical-core/source/CleanHoleGeometry.lean": "34291db3543f2a185e3d0dc2240c8871a37cddfc50b796ccc45a5e81ebfdd32c",
    "subcritical-core/source/CleanHolePairCounting.lean": "4999a2f134b28192237a6efb88ce30b9d6513eda4b958d8a566989221bccd760",
    "subcritical-core/source/CleanHoleReciprocity.lean": "7f45b95259317b252baec6d4a0215f9f98bce069e2f06d9abe9f2fe06e2687a1",
    "subcritical-core/source/CleanHoles.lean": "61574d8e4408151bff95a121b8d37210770a3d4c9a4688deb07e77446cc451ba",
    "subcritical-core/source/CleanHolesComplete.lean": "dca096de06c0dbad8c79f8cf1d150a62aa1ef8cc4faf8e93e4e6fcb23970298a",
    "subcritical-core/source/CleanHolesPaper.lean": "30247bf9e7a7c8cdbcac91040d7dfa2cccfb6ff6adbb8a47e8c90c255c623cfe",
    "subcritical-core/source/CleanHolesPaperParameter.lean": "94d961c58b8095e8d527d00155f4fba7ff4fa6f9646932280fcbdef6e474979c",
    "subcritical-core/source/CleanHolesPartitions.lean": "4abf316134cbcca4acd8420a24fae34c62e0d0cd774c16117bff34586bfc47fd",
    "subcritical-core/source/CleanHolesQuantitative.lean": "b14220a5fd38d851a3744980759a289e8f62cc2cb22ac60ea6f517bdafa044db",
    "subcritical-core/source/CleanHolesRestoration.lean": "0fc93b1476fe21b34a04a829e23822e8f6a737ddce6adfda263cd21a2828162f",
    "subcritical-core/source/CleanupAverages.lean": "2d521b6dc1db12b26bbaa483a45d5292cef039f0c8436034c27ca2f5ca2dca90",
    "subcritical-core/source/CleanupLabels.lean": "cb93e5292b3b336d2fc0d2bf84f0da7a3798116b689ced9f1b9df5077208acad",
    "subcritical-core/source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "subcritical-core/source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "subcritical-core/source/GeneralBoundary.lean": "60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13",
    "subcritical-core/source/GeneralDensity.lean": "17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2",
    "subcritical-core/source/GeneralSampling.lean": "526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774",
    "subcritical-core/source/GeneralTranspose.lean": "c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625",
    "subcritical-core/source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "subcritical-core/source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "subcritical-core/source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "subcritical-core/source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "subcritical-core/source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "subcritical-core/source/MinimumAlgebra.lean": "a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b",
    "subcritical-core/source/MinimumMatrix.lean": "e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766",
    "subcritical-core/source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "subcritical-core/source/OriginalCounts.lean": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5",
    "subcritical-core/source/OriginalModel.lean": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
    "subcritical-core/source/PairedCounting.lean": "a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b",
    "subcritical-core/source/PairedDecision.lean": "35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940",
    "subcritical-core/source/PairedDensity.lean": "aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9",
    "subcritical-core/source/PairedLimit.lean": "39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987",
    "subcritical-core/source/PairedOpenGeometry.lean": "ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604",
    "subcritical-core/source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "subcritical-core/source/PairedRational.lean": "beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d",
    "subcritical-core/source/PairedRow.lean": "106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19",
    "subcritical-core/source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "subcritical-core/source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "subcritical-core/source/StabilityClassMass.lean": "8e3497f323487da590058c1b4465e3adfcb08b32d0e4dd47b9708d50ff8cb20b",
    "subcritical-core/source/StabilityCleanup.lean": "95e9b7cc8078a055c456343e103ff50e2961dd719cd83346531a337f60bcd525",
    "subcritical-core/source/StabilityClusteringBridge.lean": "db9eb2cd7dde2df8ecc82b8aed4351981959b4cd7b0e8355b5df9d394b3d590c",
    "subcritical-core/source/StabilityComplete.lean": "1132de38808371259d72aa47cf8fa6838dfe8d8cbdd9956d0d2e8e56b5544beb",
    "subcritical-core/source/StabilityFinalMasses.lean": "f0d047752a506896e261c5d2e654280995f23acdde7e9278ddbd62f1b1aeb25c",
    "subcritical-core/source/StabilityHamming.lean": "8397aa418c2571de9b898e3daec0186377cf175e36b15f32b854b489ce8f3cbe",
    "subcritical-core/source/StabilityRepresentative.lean": "ede6c08454a372f41d3775c73cd3db446c338114b4962b95d068abcd31fa0185",
    "subcritical-core/source/StabilityRootControl.lean": "3c555f76fcc678149294eefffbf0aeaeabfc39e10b94a7a6eeb4c8609bf36b46",
    "subcritical-core/source/StabilityRowClustering.lean": "f3259a97c2e6f6dfddb785e550129d6c1a9e3cd2989a123e2e009fe622662bca",
    "subcritical-core/source/StabilitySlack.lean": "22bc1f459543f188289bd4655eea3d7c69fb5b24723c3c58857d6098a493a645",
    "subcritical-core/source/StabilitySlackCoercivity.lean": "8dc4d14ae90edb85bcdc64f80bdf5e1bcfb1ae1c15da3ab2bc4224c7dddf13dd",
    "subcritical-core/source/StabilitySlackContinuity.lean": "4309b1431ef45cc53af5f1727e0288447773ba954028856c9d5da3849821ab6f",
    "subcritical-core/source/StabilitySymmetricSlack.lean": "a22accb7b3d6ebd59bc3267ecde34c59ccf1f616bf984a0142c25cc550249c8f",
    "subcritical-core/source/StabilityThreeRepresentatives.lean": "2c31cac2ac1c2fb3aa8553e5d4fb5dd8a1d6d9f531810d094d2b1ddd8438207e",
    "subcritical-core/source/StabilityTypical.lean": "4889b3ed06cbb8727439d14a5f6869acfc5433b95558be671c6fd32e2b926509",
    "subcritical-core/source/StabilityVariance.lean": "b34eddb872f9ce1bba4605dcf679e0bfaa86e91cc899cf3ac1b4f6d592ff8da0",
    "subcritical-core/source/StabilityZeroGeometry.lean": "36a03b0ab4f1ad24a4291f0960f7ee023476844b87544e79d7367819d33be442",
    "subcritical-core/source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
    "subcritical-core/source/SubcriticalCapacity.lean": "98bdc95da3b4aa362e1b323c92c960ca077b56c1da3c3146d41c2431a224f466",
    "subcritical-core/source/SubcriticalCore.lean": "ba3d9bc95e7ef34a1e47fb4df5259502fb11826177947c9f41dd46ad1c891e3d",
    "subcritical-core/source/SubcriticalDiscard.lean": "6f1f5779acd0884120ce32cb13b4e1f06f21b3863c1af4d8bf38613c22bb11b7",
    "subcritical-core/source/SubcriticalFinite.lean": "9ff799ab28e831ab93e76a1f9de0cac4ba0df45770215e15386553113bf0ebed",
    "subcritical-core/source/SubcriticalFiniteEntryAudit.lean": "2143c81ba08130b7f1815585929e6951249b9eadf9ccd15ddc19870395dc5e38",
    "subcritical-core/source/SubcriticalProfile.lean": "59b0fc15e277b400add72b479dda4b2728e8df03c0e86be869e7ac1cc76cec81",
    "subcritical-core/source/SubcriticalRowBounds.lean": "efb7e7447a8d4dff0c983f9f1522b0f9a3025b7dcf7f3e081a79e11e8b8d4239",
    "subquadratic-quarter/LICENSE-PNTAnd": "c71d239df91726fc519c6eb72d318ec65820627232b2f796219e87dcf35d0ab4",
    "subquadratic-quarter/PNT-compatibility.patch": "c77a0e66ed47019e4fd718808d030392cd19261c6a4dbb8461679301abbdc1e1",
    "subquadratic-quarter/README.md": "9fbf1037a33c1fa3bf41c3b4656ab2819d9b190bf49c2f2b9eeb0114828c489e",
    "subquadratic-quarter/check.py": "722f95d21b4cb1097cd3a14644650bc4dd7e2e5aefc6f0a610861c6d6013e37f",
    "subquadratic-quarter/manifest.json": "6dbe81a750f2e30b43e93b53c8c7b63911116a45ea531c3c483d23c8bc23511e",
    "subquadratic-quarter/source/AffineBase.lean": "aac6ce7a0c35974c80e5dac1dce45d1f84907d3b1bea74a23d98dcdba8002a9d",
    "subquadratic-quarter/source/BareCounting.lean": "7be15f1b84faec3b751527071b9824345d74d98a4e9d264cb49c8b590de5d28c",
    "subquadratic-quarter/source/BareData.lean": "e1f5bed191a89511f451289d2cd8acf77aae97a429662fa8a9bafc72390aa1cb",
    "subquadratic-quarter/source/BareFamily.lean": "530e64575f6aabf1bcd5f7240e3b0112641e2759e724c40df8dbaf842cd2ac4a",
    "subquadratic-quarter/source/BareGeometry.lean": "baf6bbce288da64ef22fa9c806fe137cf397e17583b64aa22fcb901db14ea86c",
    "subquadratic-quarter/source/BareNatSums.lean": "7315e8595fc8a1080a8f468692f77152d3abaeeb49f5fd8b05ddcde26715b934",
    "subquadratic-quarter/source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "subquadratic-quarter/source/BoundedMaximum.lean": "837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394",
    "subquadratic-quarter/source/C4Quadratic.lean": "23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0",
    "subquadratic-quarter/source/ClassicalAsymptotic.lean": "181e8ff395c26b1d4e699cdef753f42a78db78ec2eee798e5d4cfe17dc3a9095",
    "subquadratic-quarter/source/ClassicalLimit.lean": "28fa4c0640538e0cf80c5f1b88e842643d88b7292d6f821156aafdbe0c7f7caa",
    "subquadratic-quarter/source/ClassicalReal.lean": "52f73157da76ba6af30a02ef2eda0c85b406bccde5f65154e412cf6fb3353137",
    "subquadratic-quarter/source/FinalPackageAudit.lean": "73a4cbda7650a830b2c91df252a1c39ad29b423f6a8e6472926617dd965663e9",
    "subquadratic-quarter/source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "subquadratic-quarter/source/FinitePairings.lean": "3c8de1e522806849464f017670008c30dafe04ef38d58edb8f254ea49bdd577e",
    "subquadratic-quarter/source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "subquadratic-quarter/source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "subquadratic-quarter/source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "subquadratic-quarter/source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "subquadratic-quarter/source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "subquadratic-quarter/source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "subquadratic-quarter/source/MixingBound.lean": "8c073b07d259a612bceaa93460de6af207f69c76e8f5e0531a3e7a17c0fc0690",
    "subquadratic-quarter/source/MixingCauchy.lean": "d3253e9b68313f91140b05e06691eaf7b13173d26bee8c9ae35418676817dfeb",
    "subquadratic-quarter/source/MixingData.lean": "b13b6a4e5e8677bee20aff0de6564e43b36d9febe30cfc96a27fdfaf11309a5a",
    "subquadratic-quarter/source/MixingIncidence.lean": "9558b6e5212785e035353c97a5176e809802ca51089fbeb598d6799bd1f7ddea",
    "subquadratic-quarter/source/MixingMoments.lean": "839118525306cbad276d9e18374e7f496af1093a177a4e2584e9e7c710fa38fb",
    "subquadratic-quarter/source/MixingScalar.lean": "e17b8fc8069c60c2704459323f476e79314f5ed1666fae2f200706611fd569c7",
    "subquadratic-quarter/source/MixingVariance.lean": "fd58c51730c55a95bc3e7ce66d5c1cd5a82cdbb39df48fb413aff99ca249c45f",
    "subquadratic-quarter/source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "subquadratic-quarter/source/OriginalCounts.lean": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5",
    "subquadratic-quarter/source/OriginalFixedBase.lean": "b8184750df944527563d5dc44e26ce0db4ce8bd0a5e9f63876c4b621b7e86fb8",
    "subquadratic-quarter/source/OriginalModel.lean": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
    "subquadratic-quarter/source/OriginalParameters.lean": "f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59",
    "subquadratic-quarter/source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "subquadratic-quarter/source/PrimeAffine.lean": "0b01895e04b8039a9c77bfd73a7ed59295f044bc699ff1c8d8a15db45a1c021f",
    "subquadratic-quarter/source/PrimeBelow.lean": "3ec3ec9bebc7951b6cd9d61633e0cb9bf225308d24063bdaf7f2f6d50664e654",
    "subquadratic-quarter/source/PrimeNumberTheoremAnd/BrunTitchmarsh.lean": "63c649344ac09dc107bc6a0f5beda1d955b6d63320aaa488edcdd09f2bce77cf",
    "subquadratic-quarter/source/PrimeNumberTheoremAnd/Consequences.lean": "045e9847e9e25f63aee3708b2b56b0c477f45fd92a80a7fef0a1a0d806b8eb93",
    "subquadratic-quarter/source/PrimeNumberTheoremAnd/Fourier.lean": "8f86ed00ec8db00ca0f63e8ba99c86e0ae6f9fbd959a5d28cb7134e61e24a109",
    "subquadratic-quarter/source/PrimeNumberTheoremAnd/Mathlib/Analysis/Asymptotics/Asymptotics.lean": "a5c78b78ef025f621cba873779bb55f567e834168b6d611bc41f89f2126347e3",
    "subquadratic-quarter/source/PrimeNumberTheoremAnd/Mathlib/Analysis/SpecialFunctions/Log/Basic.lean": "4e00c5e4c460c804acfb2143317fb096637a2cfd6b41535fdb57fd883e3dd67e",
    "subquadratic-quarter/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/ArithmeticFunction.lean": "030522971531c7d9d7f683cf180d21f220d967398aea2ab7d569768af61a3a6a",
    "subquadratic-quarter/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/AuxResults.lean": "1aec11e855a3ac7af17564f744ec681879d206d5d859b048e8f4732c76cca97b",
    "subquadratic-quarter/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Basic.lean": "53c613e44cb70f75faa91c5b215178aa2965b412cfe673e1412792c06c3946aa",
    "subquadratic-quarter/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Selberg.lean": "617771061bf92097e72574b7784453e0607d1a5b59192dc92f5692e24709d6da",
    "subquadratic-quarter/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/SelbergBounds.lean": "4f33c5beb5ca2623b9320e3d7c17c2264e6d496169e604463da1a8cc9afbfa82",
    "subquadratic-quarter/source/PrimeNumberTheoremAnd/SmoothExistence.lean": "7f9ce5971b77d15b11f339e51cdeeceef51cc82a4271b73e4c1ed4b1c9e97b9a",
    "subquadratic-quarter/source/PrimeNumberTheoremAnd/Sobolev.lean": "a26e9b3cbcbafaf9983e357b750dacf7105980f579ca810cd41ddf11fd66783a",
    "subquadratic-quarter/source/PrimeNumberTheoremAnd/Wiener.lean": "132a6f092f87774cad2134e877b5817cea0fba72d33e7964c07107227c387e56",
    "subquadratic-quarter/source/QuarterBareAssembly.lean": "b4e972287d1921a02a70f7c201477c90bbb95eaf2b77b44e224414c6c3e1681a",
    "subquadratic-quarter/source/QuarterColumnMatching.lean": "7600cd7783dad3c9955f2a108c7b6f8d31fc2e2c55aea6851c11b46f41cbfe13",
    "subquadratic-quarter/source/QuarterFiniteCounts.lean": "bef9f4d86d7b3b4bed896d93be53f6ff948e5ca81ad9af18cb4e7fb3626aceb3",
    "subquadratic-quarter/source/QuarterLimits.lean": "90548fbdf16b4829e3d18dfe8d6b81e399b906967dbd32b138df1289567eed1b",
    "subquadratic-quarter/source/QuarterLoss.lean": "d3c1f8c66b90736ab57bd9340e2b317759731293753c2f638977a4ac69c143a6",
    "subquadratic-quarter/source/QuarterRealStats.lean": "76d4ab7f370faa51e33768362893afced7bc3b33c6f9a5db4271d7077bb120c2",
    "subquadratic-quarter/source/QuarterRowMatching.lean": "5b6339f7cb5047cc5c05d3defda82d1aed8c8e65ed0a8fd0cfd085df9f371afa",
    "subquadratic-quarter/source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "subquadratic-quarter/source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "subquadratic-quarter/source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
    "subquadratic-quarter/source/UniversalQuarter.lean": "07341c4268aadd6090d1428e678e4aa5626c7c30aed9ac41084c755e964a85ca",
    "universal-third/DEPENDENCY_AUDIT.md": "e312e3f527b17339685a4fcf9f969ce851430c7a240671fc539a4763c0028691",
    "universal-third/ENTRY_TYPES.txt": "dbae9908ae5a15df9880cfcc013d5bac60bd4271f1da3f3dda934525c19b9b50",
    "universal-third/README.md": "22b71d71361b1e85a08a5906e7460a55b02d37a87c002fc52a225060f5a65ee5",
    "universal-third/check.py": "93d9bbe0fb39c8da17ba0143c518b7b074eca017d24b3c3e988d31c061f04c34",
    "universal-third/manifest.json": "85e1e13bdfcf26b76ae5dda704e46398bdd8cfd5447f9a3fe06ccc35c4d750a4",
    "universal-third/source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "universal-third/source/BoundedMaximum.lean": "837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394",
    "universal-third/source/BuildTyping.lean": "0c5b97ea7076e410031faf98511630da028c5137cf7dac79767e5d1417997a7b",
    "universal-third/source/C4Quadratic.lean": "23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0",
    "universal-third/source/CategoryFacts.lean": "034d70d4766bac8073e7136127e1a9594be432c353616513056e34271e296d16",
    "universal-third/source/ColoredRowCounts.lean": "d0f38020b719d4c3b95ce520ca165cfa5f0908b44e33e23043d9f718cfc5086d",
    "universal-third/source/ColumnEmbedding.lean": "32f8846cb1b4ab2be7ce4d276941bcc2ea8d6ee3ed0349e13912a2a03fbbff03",
    "universal-third/source/ColumnPairs.lean": "95915273ae4b49d10997af87e2a4d35fae956a0a26346514eacb1539e2128773",
    "universal-third/source/CyclicColoring.lean": "7c527c444f62b5d62b3f6f174c3c5a098d8eb6586be4089b00d4dd2257a9ccfe",
    "universal-third/source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "universal-third/source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "universal-third/source/FrameC4Count.lean": "1fc3d23ddeef4632bc49b9f26711a01b9d15435c5faac15d2296c89c6ae01172",
    "universal-third/source/FrameCounting.lean": "3c1123ca73ef73f309a1d12ba26e51172b991c7e40c0e4fa4a5ae1c610abbd60",
    "universal-third/source/FrameCover.lean": "e13716d5980be55b2baa348c073cf5ec43112b629aadcc57411ba67a05430942",
    "universal-third/source/FrameCyclic.lean": "ffdeb81ab3994f88b345c1c0651f695503dd611dafe0cfd8bb6abbf2d03c1666",
    "universal-third/source/FrameData.lean": "dbc67144c41809f49beddf776451858d99cd2b01a730cc70ae9c05acbf80043d",
    "universal-third/source/FrameFiniteBound.lean": "940a075839f1d446d0b21d5726d71722e4de85be14c6d47625d39c4f31fa908a",
    "universal-third/source/FrameGeometry.lean": "b51648d3a1f369e412cfb03d903fd847ca251bad24edd00af08ee3fa9b58547f",
    "universal-third/source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "universal-third/source/HeavyColumns.lean": "224bf2049164c00d90b7cf9a0f44ab9c467ae0c25bc01d6881be6e1fc6c11d5a",
    "universal-third/source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "universal-third/source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "universal-third/source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "universal-third/source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "universal-third/source/MaximumColumns.lean": "a4601069c1ad79f371665a2035f26fbed10800fa5a00c28c3dab789b086cdf5e",
    "universal-third/source/MixingData.lean": "b13b6a4e5e8677bee20aff0de6564e43b36d9febe30cfc96a27fdfaf11309a5a",
    "universal-third/source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "universal-third/source/OriginalCounts.lean": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5",
    "universal-third/source/OriginalFixedBase.lean": "b8184750df944527563d5dc44e26ce0db4ce8bd0a5e9f63876c4b621b7e86fb8",
    "universal-third/source/OriginalModel.lean": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
    "universal-third/source/OriginalParameters.lean": "f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59",
    "universal-third/source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "universal-third/source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "universal-third/source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "universal-third/source/ReciprocalGeometry.lean": "d74b28d86b882b03fd014d58492eb15b7f1052173c31f6ea802383916e452f55",
    "universal-third/source/RowPartitions.lean": "3fcac318fbf2e0e06c9a3287dd67ecca5d21926cd8feae850b7fb9af4a787b44",
    "universal-third/source/SafeFrameCapacity.lean": "5d45db11cda6997d285081e9af47c299cb28006498246b6b922af76df16225f3",
    "universal-third/source/SafeFrameCount.lean": "5bb10953a1a854a7ab212c934283bf89c9e76b84363a9475cd40916060c1f138",
    "universal-third/source/SafeFrameData.lean": "a45b57c96f39f005b1ea7b908ad08319f5bbbc9f87056a31bc3fba6f4a013d1a",
    "universal-third/source/SafePoolMatching.lean": "0d11754cef61a293e029a404f5790566c0e1cc1742ddc32c894f266b5a02ab01",
    "universal-third/source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
    "universal-third/source/TerminalClassification.lean": "bdd9b9fbaec238a24cb9e2b9880bbece536e0ab45eee064fb8bd637febfa1d28",
    "universal-third/source/TerminalConstruction.lean": "ecea63b21fa583ff117b4cea4d0bceb7b2ae2d104a3d8ec76cc2892a7f8b736d",
    "universal-third/source/TerminalDeficit.lean": "f3157da34aad78cd0ccea3d5c155a50343beef7bfd85aa3804c17b8be383ad19",
    "universal-third/source/TerminalIdentity.lean": "dfe5bfe43a0b943a049fc30277d449935b43d1c12c1b71c60f4c651ceb8171f6",
    "universal-third/source/ThreeTypeCounts.lean": "5bf91f32f1bae59781d787f413af08eead93240e0474357f8f27798b14e49129",
    "universal-third/source/ThreeTypeLists.lean": "aa303bd7e18d35b6f202738761fa44d4c6442069f5f11f4c329c71c387f73510",
    "universal-third/source/UniversalThirdEntryAudit.lean": "15b6a6503325ebe6b76b77faeb027f5cec5b19e8b74310ece3bd4cbddc8f7409",
    "universal-third/source/UniversalThirdLower.lean": "7977cc4de3f729680fef23ec64e17fa5675e9de4cd7a151df81b990ac29f9a5a",
    "universal-third/source/WindowArithmetic.lean": "5c045acc9e591f95559465a1615b226e075f2247bb81dcc964eb2f1fd57ff665"
  },
  "local_lean_source_invocations": 520,
  "unique_lean_source_contents": 251
}


==> anc/lean/extended-lean-companion/projective-plane/README.md <==
# projective-plane

Constructs actual finite projective-plane incidence matrices over prime fields, proves C4-freeness and their exact cell counts, and derives the actual classical extremal value at every prime-plane order. In particular z(1893,1893)=83292 for every maximizing base. This is the classical input to the finite example; it does not by itself prove the augmented finite separation.

The named formal statements are checked; correspondence to the manuscript is reviewed separately. This package does not claim to formalize the entire paper.

Replay with Lean4.24.0 and Python3.9 or later:

    python3 -B check.py --lean /path/to/lean --out ../new-receipt.json

Also provide --mathlib /path/to/mathlib4-v4.24.0. The exact pinned commit and its official compiled release cache are required; the entire library is not rebuilt.

Only the standard logical axioms propext, Classical.choice and Quot.sound are allowed for the named targets. Build objects, raw logs and runtime paths are excluded. Private preparation only; no public location or license for the new research code has been selected.


==> anc/lean/extended-lean-companion/projective-plane/check.py <==
"""Fresh local-source replay with exact target and axiom checks."""
import argparse,hashlib,json,os,re,subprocess,sys,tempfile
from pathlib import Path
ALLOWED={'propext','Classical.choice','Quot.sound'}
AX=re.compile(r"'([^']+)' (does not depend on any axioms|depends on axioms: \[([^\]]*)\])",re.S)
def need(ok,msg):
 if not ok: raise RuntimeError(msg)
def sha(p): return hashlib.sha256(p.read_bytes()).hexdigest()
def files(root):
 need(not any(p.is_symlink() for p in root.rglob('*')),'Symlink in payload')
 return {p.relative_to(root).as_posix():sha(p) for p in root.rglob('*') if p.is_file()}
def main():
 need(sys.flags.optimize==0,'Assertions must remain enabled')
 ap=argparse.ArgumentParser();ap.add_argument('--lean',required=True);ap.add_argument('--mathlib',type=Path);ap.add_argument('--out',required=True,type=Path)
 a=ap.parse_args();r=Path(__file__).resolve().parent;m=json.loads((r/'manifest.json').read_text())
 before=files(r);need(set(before)==set(m['files'])|{'manifest.json'},'Unexpected payload files')
 need(all(before[k]==v for k,v in m['files'].items()),'Payload hash mismatch')
 out=a.out.resolve();need(not out.exists() and not out.is_relative_to(r),'Receipt must be new and outside payload')
 lean=Path(a.lean).resolve();v=subprocess.run([str(lean),'--version'],capture_output=True,text=True,timeout=900)
 need(v.returncode==0 and not v.stderr and re.search(r'version 4\.24\.0(?:[, )]|$)',v.stdout),'Lean4.24.0 required')
 compiler=sha(lean);paths=[]
 if m['mathlib_required']:
  need(a.mathlib is not None,'A pinned Mathlib4.24 path is required')
  ml=a.mathlib.resolve();g=subprocess.run(['git','rev-parse','HEAD'],cwd=ml,capture_output=True,text=True,timeout=30)
  need(g.returncode==0 and g.stdout.strip()==m['mathlib_commit'],'Mathlib commit mismatch')
  paths=[ml/'.lake/build/lib/lean']+[p/'.lake/build/lib/lean' for p in (ml/'.lake/packages').iterdir() if p.is_dir()]
 logs=out.with_suffix('');need(not logs.exists(),'Log directory must be new');logs.mkdir(parents=True)
 records=[];expected_targets=set(m['targets']);entry_output=None
 with tempfile.TemporaryDirectory(prefix='lean-proof-',dir=logs) as temp:
  work=Path(temp);src=work/'source';obj=work/'imports';obj.mkdir();src.mkdir()
  for item in m['modules']:
   dst=src/item['path'];dst.parent.mkdir(parents=True,exist_ok=True);dst.write_bytes((r/'source'/item['path']).read_bytes())
  env=dict(os.environ,LEAN_PATH=':'.join(map(str,[obj,*paths])))
  built={'Std'}
  for item in m['modules']:
   name=item['module'];p=src/item['path'];o=obj/(name.replace('.','/')+'.olean');o.parent.mkdir(parents=True,exist_ok=True)
   imports=[]
   for line in p.read_text().splitlines():
    if line.startswith('import '):imports.extend(line.split()[1:])
   need(imports==item['imports'],'Import metadata mismatch')
   for dep in imports:
    if dep not in built:
     need(m['mathlib_required'] and any((q/(dep.replace('.','/')+'.olean')).is_file() for q in paths),'Unbuilt import '+dep)
   run=subprocess.run([str(lean),'-o',str(o),str(p)],cwd=src,env=env,capture_output=True,text=True,timeout=900)
   text=run.stdout+run.stderr;(logs/(name.replace('.','_')+'.txt')).write_text(text)
   need(run.returncode==0 and 'error:' not in text,'Compilation failed: '+name)
   if not item['upstream_pnt']:need('warning:' not in text and 'sorryAx' not in text,'Diagnostic in local proof: '+name)
   axes=[]
   for match in AX.finditer(run.stdout):
    aset=set() if match[3] is None else {x.strip() for x in match[3].split(',')}
    if not item['upstream_pnt'] or match[1] in expected_targets:need(aset<=ALLOWED,'Unexpected axiom: '+match[1])
    axes.append({'name':match[1],'axioms':sorted(aset)})
   if name==m['entry_module']:
    need({x['name'] for x in axes}==expected_targets,'Final target coverage mismatch')
    need(len(axes)==len(expected_targets),'Repeated final target audit')
    entry_output=run.stdout
   built.add(name);records.append({'module':name,'source_sha256':sha(p),'exit_code':run.returncode,'axioms':axes})
   print('PASS '+name,file=sys.stderr,flush=True)
 need(files(r)==before and sha(lean)==compiler,'Payload or compiler changed')
 need(entry_output is not None,'Final target audit missing')
 (logs/'ENTRY_TYPES.txt').write_text(entry_output)
 result={'status':'PASS','manifest_sha256':sha(r/'manifest.json'),'compiler_sha256':compiler,'lean_version':v.stdout.strip(),
  'fresh_source_and_import_directories':True,'payload_unchanged':True,'modules':records,'target_count':len(expected_targets),
  'entry_output_sha256':hashlib.sha256(entry_output.encode()).hexdigest(),'mathlib_required':m['mathlib_required'],
  'mathlib_scope':'pinned release cache; not independently rebuilt' if m['mathlib_required'] else None}
 out.parent.mkdir(parents=True,exist_ok=True);data=json.dumps(result,indent=2)+'\n';out.write_text(data);print(data,end='')
if __name__=='__main__':main()


==> anc/lean/extended-lean-companion/projective-plane/manifest.json <==
{
  "format": 1,
  "name": "projective-plane",
  "modules": [
    {
      "module": "ProjectiveCoordinates",
      "path": "ProjectiveCoordinates.lean",
      "imports": [
        "Mathlib.Algebra.Field.ZMod",
        "Mathlib.Data.Fintype.EquivFin",
        "Mathlib.Tactic.LinearCombination"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ProjectiveIncidence",
      "path": "ProjectiveIncidence.lean",
      "imports": [
        "ProjectiveCoordinates"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ProjectiveFibers",
      "path": "ProjectiveFibers.lean",
      "imports": [
        "ProjectiveIncidence",
        "Mathlib.Tactic.FieldSimp"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FiniteRatSums",
      "path": "FiniteRatSums.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PairedPivotCore",
      "path": "PairedPivotCore.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FiniteCounting",
      "path": "FiniteCounting.lean",
      "imports": [
        "PairedPivotCore"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MajorityCounting",
      "path": "MajorityCounting.lean",
      "imports": [
        "FiniteCounting"
      ],
      "upstream_pnt": false
    },
    {
      "module": "RationalMinorant",
      "path": "RationalMinorant.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "RationalSampling",
      "path": "RationalSampling.lean",
      "imports": [
        "FiniteRatSums",
        "MajorityCounting",
        "RationalMinorant"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ListRatCounting",
      "path": "ListRatCounting.lean",
      "imports": [
        "RationalSampling"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MatrixMoments",
      "path": "MatrixMoments.lean",
      "imports": [
        "FiniteRatSums",
        "RationalMinorant"
      ],
      "upstream_pnt": false
    },
    {
      "module": "BooleanMatrixGeometry",
      "path": "BooleanMatrixGeometry.lean",
      "imports": [
        "ListRatCounting",
        "MatrixMoments"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StableDensity",
      "path": "StableDensity.lean",
      "imports": [
        "BooleanMatrixGeometry"
      ],
      "upstream_pnt": false
    },
    {
      "module": "GridModel",
      "path": "GridModel.lean",
      "imports": [
        "StableDensity"
      ],
      "upstream_pnt": false
    },
    {
      "module": "NatListSums",
      "path": "NatListSums.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MatrixCounting",
      "path": "MatrixCounting.lean",
      "imports": [
        "NatListSums"
      ],
      "upstream_pnt": false
    },
    {
      "module": "OriginalModel",
      "path": "OriginalModel.lean",
      "imports": [
        "GridModel",
        "MatrixCounting"
      ],
      "upstream_pnt": false
    },
    {
      "module": "OriginalCounts",
      "path": "OriginalCounts.lean",
      "imports": [
        "OriginalModel"
      ],
      "upstream_pnt": false
    },
    {
      "module": "BoundedMaximum",
      "path": "BoundedMaximum.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "OriginalParameters",
      "path": "OriginalParameters.lean",
      "imports": [
        "OriginalCounts",
        "BoundedMaximum"
      ],
      "upstream_pnt": false
    },
    {
      "module": "AffineBase",
      "path": "AffineBase.lean",
      "imports": [
        "OriginalParameters",
        "Mathlib.Algebra.Field.ZMod",
        "Mathlib.Data.Fintype.EquivFin",
        "Mathlib.Tactic.LinearCombination"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ProjectiveMatrix",
      "path": "ProjectiveMatrix.lean",
      "imports": [
        "ProjectiveFibers",
        "AffineBase"
      ],
      "upstream_pnt": false
    },
    {
      "module": "C4Quadratic",
      "path": "C4Quadratic.lean",
      "imports": [
        "OriginalCounts"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ProjectiveExtremal",
      "path": "ProjectiveExtremal.lean",
      "imports": [
        "ProjectiveMatrix",
        "C4Quadratic",
        "Mathlib.Data.Real.Basic",
        "Mathlib.Tactic.Linarith"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FinalPackageAudit",
      "path": "FinalPackageAudit.lean",
      "imports": [
        "ProjectiveExtremal"
      ],
      "upstream_pnt": false
    }
  ],
  "entry_module": "FinalPackageAudit",
  "targets": [
    "ProjectivePlane.exists_prime_plane",
    "ProjectivePlane.prime_classical_value",
    "ProjectivePlane.value_1893",
    "ProjectivePlane.maximum_1893_count"
  ],
  "mathlib_required": true,
  "mathlib_commit": "f897ebcf72cd16f89ab4577d0c826cd14afaafc7",
  "files": {
    "README.md": "34863a9e3896c50871a1a94c25d28ffc55ce8073c9c492001a3a8ca7b53f3b0b",
    "check.py": "722f95d21b4cb1097cd3a14644650bc4dd7e2e5aefc6f0a610861c6d6013e37f",
    "source/AffineBase.lean": "aac6ce7a0c35974c80e5dac1dce45d1f84907d3b1bea74a23d98dcdba8002a9d",
    "source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "source/BoundedMaximum.lean": "837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394",
    "source/C4Quadratic.lean": "23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0",
    "source/FinalPackageAudit.lean": "67b8a79c77a5cb593b378da05ac62b007a905c2233700efde4b527a10434167b",
    "source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "source/OriginalCounts.lean": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5",
    "source/OriginalModel.lean": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
    "source/OriginalParameters.lean": "f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59",
    "source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "source/ProjectiveCoordinates.lean": "a00a81f4b68c9b4239aaf01455b8665bf9d98039a9a65e9ce9415f8be6d4b0f5",
    "source/ProjectiveExtremal.lean": "7798357bc76824be2319a00c698f7ce983f50e407943007904f196ae59d42b9b",
    "source/ProjectiveFibers.lean": "1e98bb7cbd4f0efc92263c66a902edf3f4524184d704558c22f84e079ad9bd99",
    "source/ProjectiveIncidence.lean": "0ea64977e3c9819d9407ee5d1e6ce0cbd8b66b89f0fa569c793afb3c6504cdcd",
    "source/ProjectiveMatrix.lean": "fc1dc38a7f0f36689dec26b53d3d308dffbe24ebabf13ba73f9eb6feef7f1a34",
    "source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136"
  }
}


==> anc/lean/extended-lean-companion/projective-plane/source/AffineBase.lean <==
import OriginalParameters
import Mathlib.Algebra.Field.ZMod
import Mathlib.Data.Fintype.EquivFin
import Mathlib.Tactic.LinearCombination

namespace ClassicalAffine
open OriginalAugmented BooleanMatrixGeometry

/-- The canonical list count equals the cardinality of the occupied finite set. -/
theorem fixedCount_eq_card {m n : ℕ} (B : Matrix m n) :
    fixedCount B = (Finset.univ.filter (fun t : Fin m × Fin n => B t.1 t.2 = true)).card := by
  classical
  rw [fixedCount, ← List.toFinset_card_of_nodup (GridModel.occupied_cells_nodup m n B)]
  congr 1
  ext t
  simp only [List.mem_toFinset, Finset.mem_filter, Finset.mem_univ, true_and]
  exact GridModel.occupied_cells_mem m n B t

section Field
variable {F : Type} [Field F] [Fintype F] [DecidableEq F]
variable {m n k : ℕ}

omit [Fintype F] in
/-- Two affine lines containing two points coincide, unless the points coincide. -/
theorem four_incidence (u v l t : F × F)
    (h₁ : u.2 = l.1*u.1+l.2) (h₂ : u.2 = t.1*u.1+t.2)
    (h₃ : v.2 = l.1*v.1+l.2) (h₄ : v.2 = t.1*v.1+t.2) :
    u=v ∨ l=t := by
  by_cases hx : u.1=v.1
  · left
    exact Prod.ext hx (by rw [h₁,h₃,hx])
  · right
    have hz : (l.1-t.1)*(u.1-v.1)=0 := by
      linear_combination -h₁+h₂+h₃-h₄
    have ha : l.1=t.1 := sub_eq_zero.mp ((mul_eq_zero.mp hz).resolve_right (sub_ne_zero.mpr hx))
    exact Prod.ext ha (by rw [ha] at h₁; linear_combination h₂-h₁)

/-- A represented line and its x-coordinate determine its occupied cell. -/
def cellMap (er : (F × F) ↪ Fin m) (ec : Fin k ↪ Fin n)
    (line : Fin k ↪ (F × F)) (t : Fin k × F) : Fin m × Fin n :=
  (er (t.2,(line t.1).1*t.2+(line t.1).2), ec t.1)

noncomputable def base (er : (F × F) ↪ Fin m) (ec : Fin k ↪ Fin n)
    (line : Fin k ↪ (F × F)) : Matrix m n := by
  classical
  exact fun r c => decide (∃ t, cellMap er ec line t = (r,c))

omit [DecidableEq F] in
theorem base_iff (er : (F × F) ↪ Fin m) (ec : Fin k ↪ Fin n)
    (line : Fin k ↪ (F × F)) (r : Fin m) (c : Fin n) :
    base er ec line r c = true ↔ ∃ t, cellMap er ec line t = (r,c) := by
  classical
  simp [base]

omit [Fintype F] [DecidableEq F] in
theorem cellMap_injective (er : (F × F) ↪ Fin m) (ec : Fin k ↪ Fin n)
    (line : Fin k ↪ (F × F)) : Function.Injective (cellMap er ec line) := by
  intro a b h
  have hc := ec.injective (congrArg Prod.snd h)
  have hr := er.injective (congrArg Prod.fst h)
  exact Prod.ext hc (congrArg Prod.fst hr)

theorem base_C4 (er : (F × F) ↪ Fin m) (ec : Fin k ↪ Fin n)
    (line : Fin k ↪ (F × F)) : EvenParity.C4Free (base er ec line) := by
  intro r s c d hrs hcd h
  obtain ⟨a,ha⟩ := (base_iff er ec line r c).mp h.1
  obtain ⟨b,hb⟩ := (base_iff er ec line r d).mp h.2.1
  obtain ⟨e,he⟩ := (base_iff er ec line s c).mp h.2.2.1
  obtain ⟨f,hf⟩ := (base_iff er ec line s d).mp h.2.2.2
  have hae : a.1=e.1 := ec.injective ((congrArg Prod.snd ha).trans (congrArg Prod.snd he).symm)
  have hbf : b.1=f.1 := ec.injective ((congrArg Prod.snd hb).trans (congrArg Prod.snd hf).symm)
  have hab := er.injective ((congrArg Prod.fst ha).trans (congrArg Prod.fst hb).symm)
  have hef := er.injective ((congrArg Prod.fst he).trans (congrArg Prod.fst hf).symm)
  change (a.2,(line a.1).1*a.2+(line a.1).2) = (b.2,(line b.1).1*b.2+(line b.1).2) at hab
  change (e.2,(line e.1).1*e.2+(line e.1).2) = (f.2,(line f.1).1*f.2+(line f.1).2) at hef
  have hx := congrArg Prod.fst hab
  change a.2=b.2 at hx
  have hy := congrArg Prod.snd hab
  have hx' := congrArg Prod.fst hef
  change e.2=f.2 at hx'
  have hy' := congrArg Prod.snd hef
  have hh := four_incidence (a.2,(line a.1).1*a.2+(line a.1).2)
    (e.2,(line e.1).1*e.2+(line e.1).2) (line a.1) (line b.1) rfl
    (by simpa only [hx] using hy) (by rw [hae]) (by simpa only [hx',←hbf] using hy')
  rcases hh with hrow | hline
  · apply hrs
    exact (congrArg Prod.fst ha).symm.trans ((congrArg er hrow).trans (congrArg Prod.fst he))
  · apply hcd
    have hc := line.injective hline
    exact (congrArg Prod.snd ha).symm.trans ((congrArg ec hc).trans (congrArg Prod.snd hb))

omit [DecidableEq F] in
theorem base_count (er : (F × F) ↪ Fin m) (ec : Fin k ↪ Fin n)
    (line : Fin k ↪ (F × F)) : fixedCount (base er ec line)=k*Fintype.card F := by
  classical
  rw [fixedCount_eq_card]
  have he : Finset.univ.filter (fun t : Fin m × Fin n => base er ec line t.1 t.2 = true) =
      Finset.univ.image (cellMap er ec line) := by
    ext t
    simp only [Finset.mem_filter, Finset.mem_univ, true_and, base_iff,
      Finset.mem_image, Prod.mk.eta]
  rw [he,Finset.card_image_of_injective _ (cellMap_injective er ec line)]
  simp
end Field
end ClassicalAffine


==> anc/lean/extended-lean-companion/projective-plane/source/BooleanMatrixGeometry.lean <==
import ListRatCounting
import MatrixMoments

namespace BooleanMatrixGeometry

open PairedPivotCore FiniteRatSums RationalSampling ListRatCounting PairedMatrixMoments

universe u v
variable {Row : Type u} {Col : Type v}

def indicator (A : Row → Col → Bool) (r : Row) (c : Col) : Rat := ratBit (A r c)

def grid (rows : List Row) (cols : List Col) : List (Cell Row Col) :=
  rows.flatMap (fun r => cols.map (fun c => (r,c)))

def cells (rows : List Row) (cols : List Col) (A : Row → Col → Bool) : List (Cell Row Col) :=
  (grid rows cols).filter (fun p => A p.1 p.2)

def closedBit (A : Row → Col → Bool) (p q : Cell Row Col) : Bool :=
  A p.1 p.2 && A q.1 q.2 && A p.1 q.2 && A q.1 p.2

theorem closedBit_iff (A : Row → Col → Bool) (p q : Cell Row Col) :
    closedBit A p q=true ↔ Closed (fun r c => A r c=true) p q := by
  simp [closedBit, Closed, Bool.and_eq_true, and_assoc]

theorem grid_sum (rows : List Row) (cols : List Col) (g : Cell Row Col → Rat) :
    sum (grid rows cols) g=sum rows (fun r => sum cols (fun c => g (r,c))) := by
  unfold grid
  rw [sum_flatMap]
  exact sum_congr rows _ _ (fun r _ => sum_map cols (fun c => (r,c)) g)

theorem cells_sum (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (g : Cell Row Col → Rat) :
    sum (cells rows cols A) g=
      sum rows (fun r => sum cols (fun c => indicator A r c*g (r,c))) := by
  unfold cells
  rw [sum_filter, grid_sum]
  rfl

theorem cells_card (rows : List Row) (cols : List Col) (A : Row → Col → Bool) :
    ((cells rows cols A).length : Rat)=total rows cols (indicator A) := by
  have h := cells_sum rows cols A (fun _ => 1)
  rw [sum_const] at h
  have hi : sum rows (fun r => sum cols (fun c => indicator A r c*1))=
      total rows cols (indicator A) := by
    apply sum_congr rows
    intro r hr
    exact sum_congr cols _ _ (fun c _ => Rat.mul_one _)
  rw [hi] at h
  grind

def rowWeight (cols : List Col) (A : Row → Col → Bool) (r : Row) (c : Col) : Rat :=
  indicator A r c*(rowDegree cols (indicator A) r)⁻¹

theorem rowWeight_normalized (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : sum cols (rowWeight cols A r)=1 := by
  unfold rowWeight
  rw [sum_mul_right]
  change rowDegree cols (indicator A) r*(rowDegree cols (indicator A) r)⁻¹=1
  exact Rat.mul_inv_cancel _ (by grind)

theorem rowWeight_nonneg (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : ∀ c ∈ cols, 0≤rowWeight cols A r c := by
  intro c hc
  exact Rat.mul_nonneg (ratBit_range (A r c)).1 (inv_nonneg_of_pos _ hd)

theorem four_bit_identity (a b x y : Bool) (z : Rat) :
    ratBit x*z*ratBit (x && b && a && y)=
      ratBit a*ratBit b*(ratBit x*ratBit y)*z := by
  cases a <;> cases b <;> cases x <;> cases y <;> simp [ratBit] <;> grind

theorem row_cell_probability (cols : List Col) (A : Row → Col → Bool)
    (r s : Row) (c : Col) :
    expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) (s,c)))=
      indicator A r c*indicator A s c*
        (codegree cols (indicator A) r s/rowDegree cols (indicator A) r) := by
  unfold expect
  rw [sum_congr cols (fun j => rowWeight cols A r j*ratBit (closedBit A (r,j) (s,c))) (fun j =>
      (indicator A r c*indicator A s c)*(indicator A r j*indicator A s j)*
        (rowDegree cols (indicator A) r)⁻¹)
    (fun j _ => four_bit_identity (A r c) (A s c) (A r j) (A s j) _)]
  rw [sum_mul_right, sum_mul_left]
  unfold codegree
  rw [Rat.div_def]
  grind

theorem two_bit_mask (a b : Bool) (B : Rat → Rat) (hB : B 0=0) (t : Rat) :
    B (ratBit a*ratBit b*t)=ratBit a*ratBit b*B t := by
  cases a <;> cases b <;> simp [ratBit, hB] <;> grind

theorem occupied_mask_identity (a b : Bool) (t : Rat) :
    ratBit b*(ratBit a*ratBit b*t)=(ratBit a*ratBit b)*t := by
  cases a <;> cases b <;> simp [ratBit] <;> grind

theorem sum_cell_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (B : Rat → Rat) (hB : B 0=0) :
    sum (cells rows cols A) (fun p =>
      B (expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) p))))=
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [sum_congr (cells rows cols A) _ (fun p =>
      indicator A r p.2*indicator A p.1 p.2*
        B (codegree cols (indicator A) r p.1/rowDegree cols (indicator A) r))
    (by
      intro p hp
      rw [row_cell_probability]
      exact two_bit_mask (A r p.2) (A p.1 p.2) B hB _)]
  rw [cells_sum]
  apply sum_congr rows
  intro s hs
  rw [sum_congr cols (fun c => indicator A s c*(indicator A r c*indicator A s c*
      B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))) (fun c =>
      (indicator A r c*indicator A s c)*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
    (fun c _ => occupied_mask_identity (A r c) (A s c) _)]
  exact sum_mul_right cols _ _

#print axioms closedBit_iff
#print axioms grid_sum
#print axioms cells_sum
#print axioms cells_card
#print axioms rowWeight_normalized
#print axioms rowWeight_nonneg
#print axioms four_bit_identity
#print axioms row_cell_probability
#print axioms two_bit_mask
#print axioms sum_cell_response

end BooleanMatrixGeometry


==> anc/lean/extended-lean-companion/projective-plane/source/BoundedMaximum.lean <==
import Std

/-! Bounded maximization of a Nat-valued feasible predicate.
No witness of a maximum is assumed; nonempty feasibility suffices. -/
namespace BoundedMaximum

def greatest (P : Nat → Prop) [DecidablePred P] : Nat → Nat
  | 0 => 0
  | n+1 => if P (n+1) then n+1 else greatest P n

theorem greatest_le (P : Nat → Prop) [DecidablePred P] (N : Nat) : greatest P N≤N := by
  induction N with
  | zero => exact Nat.le_refl 0
  | succ n ih =>
    simp only [greatest]
    split
    · exact Nat.le_refl (n+1)
    · omega

theorem le_greatest (P : Nat → Prop) [DecidablePred P]
    (N k : Nat) (hk : k≤N) (hp : P k) : k≤greatest P N := by
  induction N generalizing k with
  | zero => simp only [greatest]; omega
  | succ n ih =>
    simp only [greatest]
    split
    · exact hk
    · rename_i hn
      have hkn : k≤n := by
        by_cases he : k=n+1
        · subst k; exact False.elim (hn hp)
        · omega
      exact ih k hkn hp

theorem greatest_mem (P : Nat → Prop) [DecidablePred P] (N : Nat)
    (hex : ∃ k, k≤N ∧ P k) : P (greatest P N) := by
  induction N with
  | zero =>
    obtain ⟨k,hk,hp⟩ := hex
    have he : k=0 := by omega
    subst k
    exact hp
  | succ n ih =>
    simp only [greatest]
    split
    · assumption
    · rename_i hn
      obtain ⟨k,hk,hp⟩ := hex
      have hkn : k≤n := by
        by_cases he : k=n+1
        · subst k; exact False.elim (hn hp)
        · omega
      exact ih ⟨k,hkn,hp⟩

#print axioms greatest_le
#print axioms le_greatest
#print axioms greatest_mem
end BoundedMaximum


==> anc/lean/extended-lean-companion/projective-plane/source/C4Quadratic.lean <==
import OriginalCounts

/-! The base-size quadratic is derived from literal C4-freeness. -/
namespace UnrestrictedUniform

open OriginalAugmented EvenParity BooleanMatrixGeometry FiniteRatSums

theorem cast_nsum {α : Type} (xs : List α) (f : α → Nat) :
    (nsum xs f : Rat)=sum xs (fun x => (f x : Rat)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [nsum,sum,Rat.natCast_add,ih]

theorem nsum_cauchy {α : Type} (xs : List α) (f : α → Nat) :
    (nsum xs f)^2≤xs.length*nsum xs (fun x => (f x)^2) := by
  have h := finite_cauchy xs (fun x => (f x : Rat))
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_pow,Rat.natCast_mul,cast_nsum] using h

theorem nsum_append {α : Type} (xs ys : List α) (f : α → Nat) :
    nsum (xs++ys) f=nsum xs f+nsum ys f := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum,ih,Nat.add_assoc]

theorem nsum_map {α β : Type} (xs : List α) (g : α → β) (f : β → Nat) :
    nsum (xs.map g) f=nsum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum,ih]

theorem nsum_grid {Row Col : Type} (rows : List Row) (cols : List Col) (f : Row×Col → Nat) :
    nsum (grid rows cols) f=nsum rows (fun r => nsum cols (fun c => f (r,c))) := by
  induction rows with
  | nil => rfl
  | cons r rs ih =>
    change nsum (cols.map (fun c => (r,c)) ++ grid rs cols) f = _
    rw [nsum_append,nsum_map,ih]
    rfl

theorem fixedCount_eq_total {m n : Nat} (B : Matrix m n) : fixedCount B=EvenParity.total B := by
  unfold fixedCount cells
  rw [←nsum_bit_filter,nsum_grid]
  rfl

theorem degree_square_identity (d : Nat) : d^2=d*(d-1)+d := by
  cases d with
  | zero => rfl
  | succ d => simp [Nat.pow_two,Nat.add_mul,Nat.mul_add]

theorem base_square_sum {m n : Nat} (B : Matrix m n) :
    fsum m (fun r => (degree B r)^2)=
      fsum m (fun r => degree B r*(degree B r-1))+EvenParity.total B := by
  rw [fsum_congr m _ _ (fun r => degree_square_identity (degree B r)),fsum_add]
  rfl

theorem C4_quadratic {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    (fixedCount B)^2≤m*fixedCount B+m*n*(n-1) := by
  have h := nsum_cauchy (List.finRange m) (degree B)
  change (EvenParity.total B)^2≤(List.finRange m).length*fsum m (fun r => (degree B r)^2) at h
  rw [List.length_finRange,base_square_sum] at h
  have hl := leave_double_count B hc4
  have hp : fsum m (fun r => degree B r*(degree B r-1))≤n*(n-1) := by omega
  have hm := Nat.mul_le_mul_left m hp
  rw [fixedCount_eq_total]
  rw [Nat.mul_add] at h
  have he : m*(n*(n-1))=m*n*(n-1) := by ac_rfl
  rw [he] at hm
  omega

theorem C4_square_grid_bound {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    (fixedCount B)^2≤m*n*(m+n) := by
  have h := C4_quadratic B hc4
  have hf := Nat.mul_le_mul_left m (fixedCount_le_grid B)
  have hn := Nat.mul_le_mul_left (m*n) (Nat.sub_le n 1)
  have he : m*(m*n)+m*n*n=m*n*(m+n) := by
    rw [Nat.mul_add]
    congr 1
    ac_rfl
  calc
    (fixedCount B)^2≤m*fixedCount B+m*n*(n-1) := h
    _≤m*(m*n)+m*n*n := Nat.add_le_add hf hn
    _=m*n*(m+n) := he

#print axioms nsum_cauchy
#print axioms fixedCount_eq_total
#print axioms C4_quadratic
#print axioms C4_square_grid_bound
end UnrestrictedUniform


==> anc/lean/extended-lean-companion/projective-plane/source/FinalPackageAudit.lean <==
import ProjectiveExtremal

#check ProjectivePlane.exists_prime_plane
#print axioms ProjectivePlane.exists_prime_plane
#check ProjectivePlane.prime_classical_value
#print axioms ProjectivePlane.prime_classical_value
#check ProjectivePlane.value_1893
#print axioms ProjectivePlane.value_1893
#check ProjectivePlane.maximum_1893_count
#print axioms ProjectivePlane.maximum_1893_count
#print OriginalAugmented.MaximumBase
#print OriginalAugmented.z


==> anc/lean/extended-lean-companion/projective-plane/source/FiniteCounting.lean <==
import PairedPivotCore

/-! Actual finite counting from original C3 and a simple pairing cover.
This module does not assume a degree or sampling inequality. -/

namespace PairedPivotCounting

open PairedPivotCore

universe u

def bitNat (b : Bool) : Nat := if b then 1 else 0

def count {α : Type u} (f : α → Bool) : List α → Nat
  | [] => 0
  | a :: as => bitNat (f a) + count f as

def flattenPairs {α : Type u} : List (α × α) → List α
  | [] => []
  | p :: ps => p.1 :: p.2 :: flattenPairs ps

theorem two_bits_le_one (a b : Bool)
    (h : ¬ (a = true ∧ b = true)) : bitNat a + bitNat b ≤ 1 := by
  cases a <;> cases b <;> simp_all [bitNat]

theorem count_perm {α : Type u} (f : α → Bool) {xs ys : List α}
    (h : xs.Perm ys) : count f xs = count f ys := by
  induction h with
  | nil => rfl
  | cons x h ih => exact congrArg (fun k => bitNat (f x) + k) ih
  | swap x y xs => simp only [count]; omega
  | trans h₁ h₂ ih₁ ih₂ => exact ih₁.trans ih₂

theorem flatten_length {α : Type u} (pairs : List (α × α)) :
    (flattenPairs pairs).length = 2 * pairs.length := by
  induction pairs with
  | nil => rfl
  | cons p ps ih => simp only [flattenPairs, List.length_cons]; omega

theorem paired_count_le {α : Type u} (f : α → Bool)
    (pairs : List (α × α))
    (h : ∀ p ∈ pairs, ¬ (f p.1 = true ∧ f p.2 = true)) :
    count f (flattenPairs pairs) ≤ pairs.length := by
  induction pairs with
  | nil => exact Nat.le_refl 0
  | cons p ps ih =>
    have hp := two_bits_le_one (f p.1) (f p.2) (h p (by simp))
    have ht := ih (fun q hq => h q (List.mem_cons_of_mem p hq))
    simp only [flattenPairs, count, List.length_cons]
    omega

/-- A literal finite occupied matrix and its S pairing cover. -/
structure Matrix (m n : Nat) where
  occupied : Fin m → Fin n → Prop
  cells : List (Cell (Fin m) (Fin n))
  pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))
  complete : ∀ p, occupied p.1 p.2 ↔ p ∈ cells
  simple : cells.Nodup
  cover : cells.Perm (flattenPairs pairs)
  c3 : ∀ p ∈ pairs, OriginalC3 occupied p.1 p.2

theorem c3_no_common_open {Row Col : Type u}
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b) :
    ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  intro p h
  rcases h with ⟨⟨⟨hpp, _, hpa, hap⟩, hra, hca⟩,
    ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
  exact hc p.1 p.2 hra hrb hca hcb ⟨hpp, hpa, hpb, hap, hbp⟩

theorem open_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Open A.occupied)]
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Open A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Open A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact decision_accepts_at_most_one (Open A.occupied) pivots p.1 p.2
      (c3_no_common_open A.occupied p.1 p.2 (A.c3 p hm))
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

theorem stable_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Closed A.occupied)]
    (holes : ∀ p ∈ A.pairs,
      (¬ A.occupied p.1.1 p.2.2) ∧ (¬ A.occupied p.2.1 p.1.2))
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Closed A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Closed A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact stable_closed_decision_accepts_at_most_one A.occupied pivots p.1 p.2
      (A.c3 p hm) (holes p hm).1 (holes p hm).2
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

#print axioms two_bits_le_one
#print axioms count_perm
#print axioms flatten_length
#print axioms paired_count_le
#print axioms c3_no_common_open
#print axioms open_accepted_count_le_half
#print axioms stable_accepted_count_le_half

end PairedPivotCounting


==> anc/lean/extended-lean-companion/projective-plane/source/FiniteRatSums.lean <==
import Std

/-! Elementary finite rational sums and Cauchy by a sum-of-squares identity. -/

namespace FiniteRatSums

universe u v

def sum {α : Type u} : List α → (α → Rat) → Rat
  | [], _ => 0
  | a :: as, f => f a + sum as f

theorem sum_congr {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x = g x) : sum xs f = sum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f = g x + sum xs g
    rw [hx, ht]

theorem sum_add {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x + g x) = sum xs f + sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_sub {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x - g x) = sum xs f - sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_left {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => c * f x) = c * sum xs f := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_right {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => f x * c) = sum xs f * c := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_const {α : Type u} (xs : List α) (c : Rat) :
    sum xs (fun _ => c) = (xs.length : Rat) * c := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem sum_nonneg {α : Type u} (xs : List α) (f : α → Rat)
    (h : ∀ x ∈ xs, 0 ≤ f x) : 0 ≤ sum xs f := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    exact Rat.add_nonneg (h x (by simp))
      (ih (fun y hy => h y (List.mem_cons_of_mem x hy)))

theorem sum_le {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x ≤ g x) : sum xs f ≤ sum xs g := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f ≤ g x + sum xs g
    grind

theorem sum_swap {α : Type u} {β : Type v} (xs : List α) (ys : List β)
    (f : α → β → Rat) :
    sum xs (fun x => sum ys (f x)) = sum ys (fun y => sum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [sum]; rw [sum_const]; grind
  | cons x xs ih =>
    simp only [sum]
    rw [sum_add, ih]

theorem sum_square_shift {α : Type u} (xs : List α) (f : α → Rat) (c : Rat) :
    sum xs (fun x => (f x-c)^2) =
      sum xs (fun x => (f x)^2)-2*c*sum xs f+(xs.length : Rat)*c^2 := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem lagrange_identity {α : Type u} (xs : List α) (f : α → Rat) :
    sum xs (fun y => sum xs (fun x => (f x-f y)^2)) =
      2*(xs.length : Rat)*sum xs (fun x => (f x)^2)-2*(sum xs f)^2 := by
  rw [sum_congr xs _ _ (fun y _ => sum_square_shift xs f (f y))]
  rw [sum_add, sum_sub, sum_const]
  rw [sum_mul_right, sum_mul_left, sum_mul_left]
  grind

theorem finite_cauchy {α : Type u} (xs : List α) (f : α → Rat) :
    (sum xs f)^2 ≤ (xs.length : Rat)*sum xs (fun x => (f x)^2) := by
  have h := sum_nonneg xs (fun y => sum xs (fun x => (f x-f y)^2))
    (fun y _ => sum_nonneg xs (fun x => (f x-f y)^2)
      (fun x _ => Lean.Grind.OrderedRing.sq_nonneg))
  rw [lagrange_identity] at h
  grind

#print axioms sum_congr
#print axioms sum_add
#print axioms sum_sub
#print axioms sum_mul_left
#print axioms sum_mul_right
#print axioms sum_const
#print axioms sum_nonneg
#print axioms sum_le
#print axioms sum_swap
#print axioms sum_square_shift
#print axioms lagrange_identity
#print axioms finite_cauchy

end FiniteRatSums


==> anc/lean/extended-lean-companion/projective-plane/source/GridModel.lean <==
import StableDensity

/-! Model checks: the final pairing-cover assumption is literal S coverage. -/

namespace GridModel

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry StableDensity

universe u v

theorem finRange_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n := by
  exact List.mem_ofFn.mpr ⟨i, rfl⟩

theorem finRange_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i=j at hv
  omega

theorem grid_mem {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (p : Cell Row Col) :
    p ∈ grid rows cols ↔ p.1 ∈ rows ∧ p.2 ∈ cols := by
  constructor
  · intro h
    obtain ⟨r, hr, hm⟩ := List.mem_flatMap.mp h
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hm
    cases he
    exact ⟨hr, hc⟩
  · rintro ⟨hr, hc⟩
    exact List.mem_flatMap.mpr ⟨p.1, hr,
      List.mem_map.mpr ⟨p.2, hc, Prod.eta p⟩⟩

theorem row_map_nodup {Row : Type u} {Col : Type v}
    (r : Row) (cols : List Col) (hc : cols.Nodup) :
    (cols.map (fun c => (r,c))).Nodup := by
  apply List.pairwise_map.mpr
  exact hc.imp (fun h he => h (congrArg Prod.snd he))

theorem grid_nodup {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (hr : rows.Nodup) (hc : cols.Nodup) :
    (grid rows cols).Nodup := by
  induction rows with
  | nil => exact List.Pairwise.nil
  | cons r rs ih =>
    obtain ⟨hn, ht⟩ := List.nodup_cons.mp hr
    change (cols.map (fun c => (r,c)) ++ grid rs cols).Nodup
    apply List.pairwise_append.mpr
    refine ⟨row_map_nodup r cols hc, ih ht, ?_⟩
    intro a ha b hb he
    obtain ⟨c, hc', hca⟩ := List.mem_map.mp ha
    have hb' := (grid_mem rs cols b).mp hb
    have hf : r=b.1 := by
      have h₁ := congrArg Prod.fst hca
      have h₂ := congrArg Prod.fst he
      exact h₁.trans h₂
    exact hn (hf ▸ hb'.1)

theorem occupied_cells_nodup (m n : Nat) (A : Fin m → Fin n → Bool) :
    (cells (List.finRange m) (List.finRange n) A).Nodup := by
  exact List.Pairwise.filter _
    (grid_nodup _ _ (finRange_nodup m) (finRange_nodup n))

theorem occupied_cells_mem (m n : Nat) (A : Fin m → Fin n → Bool)
    (p : Cell (Fin m) (Fin n)) :
    p ∈ cells (List.finRange m) (List.finRange n) A ↔ A p.1 p.2=true := by
  constructor
  · intro h
    exact (List.mem_filter.mp h).2
  · intro h
    apply List.mem_filter.mpr
    exact ⟨(grid_mem _ _ p).mpr ⟨finRange_mem p.1, finRange_mem p.2⟩, h⟩

theorem cover_has_no_reuse (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs)) :
    (flattenPairs pairs).Nodup := by
  exact cover.nodup (occupied_cells_nodup m n A)

theorem endpoints_in_flatten {α : Type u} (pairs : List (α × α)) (p : α × α)
    (hp : p ∈ pairs) : p.1 ∈ flattenPairs pairs ∧ p.2 ∈ flattenPairs pairs := by
  induction pairs with
  | nil => cases hp
  | cons q qs ih =>
    rcases List.mem_cons.mp hp with he | ht
    · cases he
      simp [flattenPairs]
    · have hh := ih ht
      exact ⟨List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.1),
        List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.2)⟩

theorem selected_endpoints_occupied (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    A p.1.1 p.1.2=true ∧ A p.2.1 p.2.2=true := by
  have hh := endpoints_in_flatten pairs p hp
  exact ⟨(occupied_cells_mem m n A p.1).mp (cover.mem_iff.mpr hh.1),
    (occupied_cells_mem m n A p.2).mp (cover.mem_iff.mpr hh.2)⟩

theorem stable_endpoints_are_ND (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs)
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    p.1.1≠p.2.1 ∧ p.1.2≠p.2.2 := by
  have ho := selected_endpoints_occupied m n A pairs cover p hp
  have hz := (hs p hp).2.1
  constructor
  · intro he
    apply hz
    simpa only [he] using ho.2
  · intro he
    apply hz
    simpa only [he] using ho.1

#print axioms finRange_mem
#print axioms finRange_nodup
#print axioms grid_mem
#print axioms grid_nodup
#print axioms occupied_cells_nodup
#print axioms occupied_cells_mem
#print axioms cover_has_no_reuse
#print axioms selected_endpoints_occupied
#print axioms stable_endpoints_are_ND

end GridModel


==> anc/lean/extended-lean-companion/projective-plane/source/ListRatCounting.lean <==
import RationalSampling

namespace ListRatCounting

open FiniteRatSums RationalSampling PairedPivotCounting

universe u v

theorem sum_append {α : Type u} (xs ys : List α) (f : α → Rat) :
    sum (xs++ys) f=sum xs f+sum ys f := by
  induction xs with
  | nil => simp only [List.nil_append, sum]; grind
  | cons x xs ih => simp only [List.cons_append, sum]; rw [ih]; grind

theorem sum_map {α : Type u} {β : Type v} (xs : List α) (g : α → β) (f : β → Rat) :
    sum (xs.map g) f=sum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.map_cons, sum]; rw [ih]

theorem sum_flatMap {α : Type u} {β : Type v} (xs : List α) (g : α → List β)
    (f : β → Rat) : sum (xs.flatMap g) f=sum xs (fun x => sum (g x) f) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.flatMap_cons, sum]; rw [sum_append, ih]

theorem sum_filter {α : Type u} (xs : List α) (p : α → Bool) (f : α → Rat) :
    sum (xs.filter p) f=sum xs (fun x => ratBit (p x)*f x) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    cases hp : p x <;> simp [hp, sum, ratBit, ih] <;> grind

theorem count_as_sum {α : Type u} (xs : List α) (f : α → Bool) :
    sum xs (fun x => ratBit (f x))=(count f xs : Rat) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hb : ratBit (f x)=(bitNat (f x) : Rat) := by cases f x <;> rfl
    simp only [sum, count]
    rw [Rat.natCast_add, hb, ih]

theorem ratBit_range (b : Bool) : 0≤ratBit b ∧ ratBit b≤1 := by
  cases b <;> constructor <;> decide

theorem inv_nonneg_of_pos (d : Rat) (hd : 0<d) : 0≤d⁻¹ := by
  have hn : d≠0 := by grind
  have he := Rat.inv_mul_cancel d hn
  apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
  grind

#print axioms sum_append
#print axioms sum_map
#print axioms sum_flatMap
#print axioms sum_filter
#print axioms count_as_sum
#print axioms ratBit_range
#print axioms inv_nonneg_of_pos

end ListRatCounting


==> anc/lean/extended-lean-companion/projective-plane/source/MajorityCounting.lean <==
import FiniteCounting

/-! Strict-majority counting for arbitrary pivot-list length. -/

namespace MajorityCounting

open PairedPivotCounting

universe u v

def ones : List Bool → Nat
  | [] => 0
  | b :: bs => bitNat b + ones bs

def majority (bs : List Bool) : Bool := decide (bs.length < 2*ones bs)

def DisjointBits : List Bool → List Bool → Prop
  | [], [] => True
  | x :: xs, y :: ys => ¬ (x = true ∧ y = true) ∧ DisjointBits xs ys
  | _, _ => False

theorem disjoint_ones_bound (xs ys : List Bool) (h : DisjointBits xs ys) :
    ones xs+ones ys ≤ xs.length := by
  induction xs generalizing ys with
  | nil =>
    cases ys with
    | nil => exact Nat.le_refl 0
    | cons y ys => exact False.elim h
  | cons x xs ih =>
    cases ys with
    | nil => exact False.elim h
    | cons y ys =>
      obtain ⟨hh, ht⟩ := h
      have h₁ := two_bits_le_one x y hh
      have h₂ := ih ys ht
      simp only [ones, List.length_cons]
      omega

theorem disjoint_majorities_impossible (xs ys : List Bool)
    (hlen : xs.length = ys.length) (h : DisjointBits xs ys) :
    ¬ (majority xs = true ∧ majority ys = true) := by
  rintro ⟨hx, hy⟩
  have h₁ : xs.length < 2*ones xs := of_decide_eq_true hx
  have h₂ : ys.length < 2*ones ys := of_decide_eq_true hy
  have h₃ := disjoint_ones_bound xs ys h
  omega

def bits {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a : C) : List Bool :=
  pivots.map (fun p => decide (R p a))

theorem bits_disjoint {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    DisjointBits (bits R pivots a) (bits R pivots b) := by
  induction pivots with
  | nil => trivial
  | cons p ps ih =>
    constructor
    · intro h
      exact hd p ⟨of_decide_eq_true h.1, of_decide_eq_true h.2⟩
    · exact ih

theorem majority_at_most_one {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (majority (bits R pivots a) = true ∧ majority (bits R pivots b) = true) := by
  apply disjoint_majorities_impossible
  · simp only [bits, List.length_map]
  · exact bits_disjoint R pivots a b hd

theorem majority_count_le_half {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)]
    (cells : List C) (pairs : List (C × C)) (cover : cells.Perm (flattenPairs pairs))
    (hd : ∀ ab ∈ pairs, ∀ p, ¬ (R p ab.1 ∧ R p ab.2))
    (pivots : List P) :
    2*count (fun a => majority (bits R pivots a)) cells ≤ cells.length := by
  let f := fun a => majority (bits R pivots a)
  have hp : ∀ ab ∈ pairs, ¬ (f ab.1 = true ∧ f ab.2 = true) := by
    intro ab hab
    exact majority_at_most_one R pivots ab.1 ab.2 (hd ab hab)
  have hc := paired_count_le f pairs hp
  have he := count_perm f cover
  have hl := cover.length_eq.trans (flatten_length pairs)
  change 2*count f cells ≤ cells.length
  omega

#print axioms disjoint_ones_bound
#print axioms disjoint_majorities_impossible
#print axioms bits_disjoint
#print axioms majority_at_most_one
#print axioms majority_count_le_half

end MajorityCounting


==> anc/lean/extended-lean-companion/projective-plane/source/MatrixCounting.lean <==
import NatListSums

namespace EvenParity

def bit (b : Bool) : Nat := if b then 1 else 0

def C4Free {m n : Nat} (A : Fin m → Fin n → Bool) : Prop :=
  ∀ r s c d, r ≠ s → c ≠ d →
    ¬ (A r c = true ∧ A r d = true ∧ A s c = true ∧ A s d = true)

def degree {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Nat :=
  fsum n (fun c => bit (A r c))

def total {m n : Nat} (A : Fin m → Fin n → Bool) : Nat :=
  fsum m (degree A)

def common {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) : Nat :=
  fsum m (fun r => bit (A r c && A r d))

def leaveDegree {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum n (fun d => if d = c then 0 else if common A c d = 0 then 1 else 0)

def rowCover {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) (c : Fin n) : Nat :=
  if A r c then degree A r - 1 else 0

def columnCover {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum m (fun r => rowCover A r c)

theorem occupied_degree_pos {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) (h : A r c = true) : 0 < degree A r := by
  have hh := fsum_member_le n (fun d => bit (A r d)) c
  simpa [degree, bit, h] using hh

theorem common_le_one {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c d : Fin n) (hne : c ≠ d) : common A c d ≤ 1 := by
  classical
  by_cases hex : ∃ r, A r c = true ∧ A r d = true
  · obtain ⟨r, hrc, hrd⟩ := hex
    have hh : ∀ s, bit (A s c && A s d) ≤ if s = r then 1 else 0 := by
      intro s
      by_cases he : s = r
      · subst s; simp [bit, hrc, hrd]
      · have hn : ¬ (A s c = true ∧ A s d = true) := by
          intro hs
          exact hc4 s r c d he hne ⟨hs.1, hs.2, hrc, hrd⟩
        cases hsc : A s c <;> cases hsd : A s d <;> simp_all [bit]
    have hb := fsum_le m _ _ hh
    simpa only [common, fsum_single] using hb
  · have hh : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hn : ¬ (A r c = true ∧ A r d = true) := fun hr => hex ⟨r, hr⟩
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hh, fsum_const]
    omega

theorem offdiagonal_count (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else 1) = n - 1 := by
  have hh : fsum n (fun d => (if d = c then 0 else 1) + (if d = c then 1 else 0)) = n := by
    rw [fsum_congr n _ (fun _ => 1)]
    · simpa using fsum_const n 1
    · intro d; split <;> simp_all
  rw [fsum_add, fsum_single] at hh
  omega

theorem row_offdiagonal {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else bit (A r c && A r d)) = rowCover A r c := by
  cases hac : A r c with
  | false =>
    simp only [hac, Bool.false_and, bit, Bool.false_eq_true, ↓reduceIte, rowCover]
    have hz : ∀ d : Fin n, (if d = c then 0 else 0) = 0 := by intro d; split <;> rfl
    rw [fsum_congr n _ (fun _ => 0) hz, fsum_const]
    simp
  | true =>
    have he : ∀ d : Fin n,
        (if d = c then 0 else bit (A r c && A r d)) +
          (if d = c then 1 else 0) = bit (A r d) := by
      intro d
      by_cases hd : d = c
      · subst d; simp [hac, bit]
      · simp [hd, hac]
    have hs := fsum_congr n _ _ he
    rw [fsum_add, fsum_single] at hs
    change _ + 1 = degree A r at hs
    simp only [hac] at hs
    simp only [rowCover, hac, ↓reduceIte]
    omega

theorem cover_double_count_column {m n : Nat} (A : Fin m → Fin n → Bool)
    (c : Fin n) :
    fsum n (fun d => if d = c then 0 else common A c d) = columnCover A c := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else common A c d) =
        fsum m (fun r => if d = c then 0 else bit (A r c && A r d)) := by
    intro d
    by_cases hd : d = c
    · simp only [hd, ↓reduceIte, fsum_const, Nat.mul_zero]
    · simp only [hd, ↓reduceIte, common]
  rw [fsum_congr n _ _ hp, fsum_swap]
  exact fsum_congr m _ _ (fun r => row_offdiagonal A r c)

theorem leave_cover_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c : Fin n) :
    leaveDegree A c + columnCover A c = n - 1 := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) +
        (if d = c then 0 else common A c d) = (if d = c then 0 else 1) := by
    intro d
    by_cases hd : d = c
    · simp [hd]
    · have ht := common_le_one A hc4 c d (Ne.symm hd)
      simp only [hd, ↓reduceIte]
      split <;> omega
  have hs := fsum_congr n _ _ hp
  rw [fsum_add, cover_double_count_column, offdiagonal_count] at hs
  exact hs

theorem row_cover_total {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    fsum n (rowCover A r) = degree A r * (degree A r - 1) := by
  have hp : ∀ c : Fin n, rowCover A r c = bit (A r c) * (degree A r - 1) := by
    intro c; cases h : A r c <;> simp [rowCover, bit, h]
  rw [fsum_congr n _ _ hp, fsum_mul]
  rfl

theorem cover_double_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    fsum n (columnCover A) = fsum m (fun r => degree A r * (degree A r - 1)) := by
  unfold columnCover
  rw [fsum_swap]
  exact fsum_congr m _ _ (row_cover_total A)

theorem leave_double_count {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) :
    fsum n (leaveDegree A) + fsum m (fun r => degree A r * (degree A r - 1)) = n * (n - 1) := by
  have hs := fsum_congr n _ _ (leave_cover_identity A hc4)
  rw [fsum_add, cover_double_count, fsum_const] at hs
  exact hs

theorem nsum_bit_filter {α : Type} (xs : List α) (f : α → Bool) :
    nsum xs (fun x => bit (f x)) = (xs.filter f).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [ih]
    cases hx : f x <;> simp [bit, hx, Nat.add_comm]

theorem flatMap_length_nsum {α β : Type} (xs : List α) (f : α → List β) :
    (xs.flatMap f).length = nsum xs (fun x => (f x).length) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum, ih]

def occupiedCells {m n : Nat} (A : Fin m → Fin n → Bool) : List (Fin m × Fin n) :=
  (List.finRange m).flatMap (fun r =>
    ((List.finRange n).filter (A r)).map (fun c => (r,c)))

theorem degree_is_actual_row_count {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    degree A r = ((List.finRange n).filter (A r)).length := nsum_bit_filter _ _

theorem total_is_actual_cell_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    total A = (occupiedCells A).length := by
  unfold occupiedCells
  rw [flatMap_length_nsum]
  apply nsum_congr
  intro r _
  simpa only [List.length_map] using degree_is_actual_row_count A r

theorem occupiedCells_mem {m n : Nat} (A : Fin m → Fin n → Bool) (p : Fin m × Fin n) :
    p ∈ occupiedCells A ↔ A p.1 p.2 = true := by
  constructor
  · intro hp
    obtain ⟨r, _, hr⟩ := List.mem_flatMap.mp hp
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hr
    cases he
    exact (List.mem_filter.mp hc).2
  · intro hp
    exact List.mem_flatMap.mpr ⟨p.1, fin_mem p.1,
      List.mem_map.mpr ⟨p.2, List.mem_filter.mpr ⟨fin_mem p.2, hp⟩, Prod.eta p⟩⟩

theorem common_zero_iff {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    common A c d = 0 ↔ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  constructor
  · intro hz r hr
    have hh := fsum_member_le m (fun s => bit (A s c && A s d)) r
    change _ ≤ common A c d at hh
    simp [hr.1, hr.2, bit, hz] at hh
  · intro h
    have hp : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hr := h r
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hp, fsum_const]
    simp

def leaveNeighbors {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : List (Fin n) :=
  (List.finRange n).filter (fun d => decide (d ≠ c ∧ common A c d = 0))

theorem leaveNeighbors_mem {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    d ∈ leaveNeighbors A c ↔ d ≠ c ∧ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  simp [leaveNeighbors, List.mem_filter, fin_mem, common_zero_iff]

theorem leaveDegree_is_actual_leave_count {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) :
    leaveDegree A c = (leaveNeighbors A c).length := by
  unfold leaveDegree leaveNeighbors
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) =
        bit (decide (d ≠ c ∧ common A c d = 0)) := by
    intro d
    by_cases hd : d = c <;> by_cases hz : common A c d = 0 <;> simp [hd, hz, bit]
  rw [fsum_congr n _ _ hp]
  exact nsum_bit_filter _ _

#print axioms common_le_one
#print axioms leave_cover_identity
#print axioms leave_double_count
#print axioms degree_is_actual_row_count
#print axioms total_is_actual_cell_count
#print axioms occupiedCells_mem
#print axioms common_zero_iff
#print axioms leaveNeighbors_mem
#print axioms leaveDegree_is_actual_leave_count

end EvenParity


==> anc/lean/extended-lean-companion/projective-plane/source/MatrixMoments.lean <==
import FiniteRatSums
import RationalMinorant

/-! Conditional analytic component. Its explicit sampling hypothesis is
discharged in StableDensity. This component alone is not a C3 theorem. -/

namespace PairedMatrixMoments

open FiniteRatSums PairedPivotAlgebra

universe u v
variable {Row : Type u} {Col : Type v}

def rowDegree (cols : List Col) (A : Row → Col → Rat) (r : Row) : Rat :=
  sum cols (A r)

def colDegree (rows : List Row) (A : Row → Col → Rat) (c : Col) : Rat :=
  sum rows (fun r => A r c)

def codegree (cols : List Col) (A : Row → Col → Rat) (r s : Row) : Rat :=
  sum cols (fun c => A r c * A s c)

def total (rows : List Row) (cols : List Col) (A : Row → Col → Rat) : Rat :=
  sum rows (rowDegree cols A)

theorem total_columns (rows : List Row) (cols : List Col) (A : Row → Col → Rat) :
    total rows cols A = sum cols (colDegree rows A) := by
  exact sum_swap rows cols A

theorem codegree_double_count (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat) :
    sum rows (fun r => sum rows (codegree cols A r)) =
      sum cols (fun c => (colDegree rows A c)^2) := by
  change (sum rows (fun r => sum rows (fun s =>
    sum cols (fun c => A r c*A s c)))) = _
  rw [sum_congr rows _ _ (fun r _ =>
    sum_swap rows cols (fun s c => A r c*A s c))]
  rw [sum_swap rows cols]
  apply sum_congr cols
  intro c hc
  rw [sum_congr rows _ _ (fun r _ =>
    sum_mul_left rows (A r c) (fun s => A s c))]
  rw [sum_mul_right]
  unfold colDegree
  grind

theorem row_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c)
    (r : Row) (hr : r ∈ rows) : 0 ≤ rowDegree cols A r := by
  exact sum_nonneg cols (A r) (hA r hr)

theorem total_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c) : 0 ≤ total rows cols A := by
  exact sum_nonneg rows (rowDegree cols A) (row_nonneg rows cols A hA)

theorem codegree_range (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r s : Row) (hr : r ∈ rows) (hs : s ∈ rows) :
    0 ≤ codegree cols A r s ∧ codegree cols A r s ≤ rowDegree cols A r := by
  constructor
  · exact sum_nonneg cols _ (fun c hc =>
      Rat.mul_nonneg (hA r hr c hc).1 (hA s hs c hc).1)
  · apply sum_le cols
    intro c hc
    have h := Rat.mul_le_mul_of_nonneg_left (hA s hs c hc).2 (hA r hr c hc).1
    grind

theorem ratio_range (a d : Rat) (ha : 0 ≤ a) (had : a ≤ d) (hd : 0 < d) :
    0 ≤ a/d ∧ a/d ≤ 1 := by
  have hn : d ≠ 0 := by grind
  have he := Rat.div_mul_cancel (a := a) hn
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind

theorem row_bound_from_sampling (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r : Row) (hr : r ∈ rows) (hd : 0 < rowDegree cols A r)
    (sampling : 2*rowDegree cols A r *
      sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
        ≤ total rows cols A) :
    3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
      ≤ total rows cols A := by
  have hp : ∀ s ∈ rows,
      3*codegree cols A r s-rowDegree cols A r ≤
        2*rowDegree cols A r*f (codegree cols A r s/rowDegree cols A r) := by
    intro s hs
    have ht := codegree_range rows cols A hA r s hr hs
    have hq := ratio_range _ _ ht.1 ht.2 hd
    have hf := finite_majority_minorant_twice _ hq.1 hq.2
    have hm := Rat.mul_le_mul_of_nonneg_left hf (Rat.le_of_lt hd)
    have hn : rowDegree cols A r ≠ 0 := by grind
    have he := Rat.div_mul_cancel (a := codegree cols A r s) hn
    grind
  have hh := sum_le rows _ _ hp
  rw [sum_sub, sum_mul_left, sum_const, sum_mul_left] at hh
  grind

/-- The sampling premise is explicit here and proved from C3 in StableDensity. -/
theorem conditional_density_from_sampling
    (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (sampling : ∀ r ∈ rows, 0 < rowDegree cols A r →
      2*rowDegree cols A r *
        sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
          ≤ total rows cols A) :
    3*total rows cols A ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  have hE := total_nonneg rows cols A (fun r hr c hc => (hA r hr c hc).1)
  have hr : ∀ r ∈ rows,
      3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
        ≤ total rows cols A := by
    intro r hmem
    have hd := row_nonneg rows cols A (fun s hs c hc => (hA s hs c hc).1) r hmem
    by_cases hz : rowDegree cols A r = 0
    · have ht : ∀ s ∈ rows, codegree cols A r s = 0 := by
        intro s hs
        have hh := codegree_range rows cols A hA r s hmem hs
        grind
      rw [sum_congr rows _ (fun _ => 0) ht, sum_const, hz]
      grind
    · have hpos : 0 < rowDegree cols A r := by grind
      exact row_bound_from_sampling rows cols A hA r hmem hpos (sampling r hmem hpos)
  have hsum := sum_le rows _ _ hr
  rw [sum_sub, sum_mul_left, sum_mul_left, sum_const] at hsum
  rw [codegree_double_count] at hsum
  change 3*sum cols (fun c => (colDegree rows A c)^2) -
    (rows.length : Rat)*total rows cols A ≤
      (rows.length : Rat)*total rows cols A at hsum
  have hmoment : 3*sum cols (fun c => (colDegree rows A c)^2) ≤
      2*(rows.length : Rat)*total rows cols A := by grind
  have hc := finite_cauchy cols (colDegree rows A)
  rw [← total_columns rows cols A] at hc
  have hcm := Rat.mul_le_mul_of_nonneg_left hc (by decide : (0 : Rat) ≤ 3)
  have hmm := Rat.mul_le_mul_of_nonneg_left hmoment
    (Rat.natCast_nonneg (a := cols.length))
  have hprod : (3*total rows cols A)*total rows cols A ≤
      (2*(rows.length : Rat)*(cols.length : Rat))*total rows cols A := by grind
  by_cases hz : total rows cols A = 0
  · rw [hz]
    have hn := Rat.mul_nonneg (Rat.natCast_nonneg (a := rows.length))
      (Rat.natCast_nonneg (a := cols.length))
    grind
  · have hpos : 0 < total rows cols A := by grind
    exact Rat.le_of_mul_le_mul_right hprod hpos

#print axioms total_columns
#print axioms codegree_double_count
#print axioms row_nonneg
#print axioms total_nonneg
#print axioms codegree_range
#print axioms ratio_range
#print axioms row_bound_from_sampling
#print axioms conditional_density_from_sampling

end PairedMatrixMoments


==> anc/lean/extended-lean-companion/projective-plane/source/NatListSums.lean <==
import Std

namespace EvenParity

def nsum {α : Type} : List α → (α → Nat) → Nat
  | [], _ => 0
  | x :: xs, f => f x + nsum xs f

theorem nsum_congr {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x = g x) : nsum xs f = nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [h x (by simp), ih (fun y hy => h y (by simp [hy]))]

theorem nsum_add {α : Type} (xs : List α) (f g : α → Nat) :
    nsum xs (fun x => f x + g x) = nsum xs f + nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [nsum, ih]; omega

theorem nsum_const {α : Type} (xs : List α) (k : Nat) :
    nsum xs (fun _ => k) = xs.length * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul, Nat.add_comm]

theorem nsum_zero {α : Type} (xs : List α) : nsum xs (fun _ => 0) = 0 := by
  simpa using nsum_const xs 0

theorem nsum_mul {α : Type} (xs : List α) (f : α → Nat) (k : Nat) :
    nsum xs (fun x => f x * k) = nsum xs f * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul]

theorem nsum_le {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x ≤ g x) : nsum xs f ≤ nsum xs g := by
  induction xs with
  | nil => exact Nat.le_refl 0
  | cons x xs ih =>
    exact Nat.add_le_add (h x (by simp)) (ih (fun y hy => h y (by simp [hy])))

theorem nsum_swap {α β : Type} (xs : List α) (ys : List β) (f : α → β → Nat) :
    nsum xs (fun x => nsum ys (f x)) = nsum ys (fun y => nsum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [nsum, nsum_zero]
  | cons x xs ih =>
    simp only [nsum]
    rw [nsum_add, ih]

theorem nsum_single {α : Type} [DecidableEq α] (xs : List α)
    (hn : xs.Nodup) (a : α) (ha : a ∈ xs) :
    nsum xs (fun x => if x = a then 1 else 0) = 1 := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    obtain ⟨hx, ht⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | hm
    · subst a
      have hz : nsum xs (fun y => if y = x then 1 else 0) = 0 := by
        rw [nsum_congr xs _ (fun _ => 0)]
        · exact nsum_zero xs
        · intro y hy
          have : y ≠ x := by intro he; exact hx (he ▸ hy)
          simp [this]
      simp [nsum, hz]
    · have he : x ≠ a := by intro he; exact hx (he ▸ hm)
      simp [nsum, he, ih ht hm]

theorem nsum_member_le {α : Type} (xs : List α) (f : α → Nat)
    (a : α) (ha : a ∈ xs) : f a ≤ nsum xs f := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    rcases List.mem_cons.mp ha with he | hm
    · subst a; simp only [nsum]; omega
    · have hh := ih hm; simp only [nsum]; omega

theorem nsum_even {α : Type} (xs : List α) (f : α → Nat)
    (h : ∀ x ∈ xs, f x % 2 = 0) : nsum xs f % 2 = 0 := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (by simp [hy]))
    change (f x + nsum xs f) % 2 = 0
    omega

theorem fin_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n :=
  List.mem_ofFn.mpr ⟨i, rfl⟩

theorem fin_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i = j at hv
  omega

def fsum (n : Nat) (f : Fin n → Nat) : Nat := nsum (List.finRange n) f

theorem fsum_congr (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x = g x) :
    fsum n f = fsum n g := nsum_congr _ _ _ (fun x _ => h x)

theorem fsum_add (n : Nat) (f g : Fin n → Nat) :
    fsum n (fun x => f x + g x) = fsum n f + fsum n g := nsum_add _ _ _

theorem fsum_const (n k : Nat) : fsum n (fun _ => k) = n * k := by
  simp [fsum, nsum_const]

theorem fsum_mul (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => f x * k) = fsum n f * k := nsum_mul _ _ _

theorem fsum_mul_left (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => k * f x) = k * fsum n f := by
  rw [fsum_congr n _ (fun x => f x * k) (fun x => Nat.mul_comm _ _), fsum_mul]
  exact Nat.mul_comm _ _

theorem fsum_swap (m n : Nat) (f : Fin m → Fin n → Nat) :
    fsum m (fun r => fsum n (f r)) = fsum n (fun c => fsum m (fun r => f r c)) :=
  nsum_swap _ _ _

theorem fsum_single (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 1 else 0) = 1 :=
  nsum_single _ (fin_nodup n) c (fin_mem c)

theorem fsum_member_le (n : Nat) (f : Fin n → Nat) (c : Fin n) :
    f c ≤ fsum n f := nsum_member_le _ _ _ (fin_mem c)

theorem fsum_le (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x ≤ g x) :
    fsum n f ≤ fsum n g := nsum_le _ _ _ (fun x _ => h x)

theorem fsum_even (n : Nat) (f : Fin n → Nat) (h : ∀ x, f x % 2 = 0) :
    fsum n f % 2 = 0 := nsum_even _ _ (fun x _ => h x)

end EvenParity


==> anc/lean/extended-lean-companion/projective-plane/source/OriginalCounts.lean <==
import OriginalModel

namespace OriginalAugmented

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry

theorem grid_length {Row Col : Type} (rows : List Row) (cols : List Col) :
    (grid rows cols).length=rows.length*cols.length := by
  induction rows with
  | nil => simp [grid]
  | cons r rs ih =>
    change (cols.map (fun c => (r,c)) ++ grid rs cols).length=(rs.length+1)*cols.length
    rw [List.length_append,List.length_map,ih,Nat.add_mul]
    omega

theorem fixedCount_le_grid {m n : Nat} (B : Matrix m n) : fixedCount B≤m*n := by
  unfold fixedCount cells
  have h := List.length_filter_le (fun p => B p.1 p.2)
    (grid (List.finRange m) (List.finRange n))
  simpa only [grid_length,List.length_finRange] using h

theorem filter_disjoint_or_length {α : Type} (xs : List α) (p q : α → Bool)
    (h : ∀ x, p x=true → q x=false) :
    (xs.filter (fun x => p x || q x)).length=(xs.filter p).length+(xs.filter q).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hh := h x
    cases hp : p x <;> cases hq : q x <;> simp_all <;> omega

theorem full_count_add {m n : Nat} (B A : Matrix m n)
    (h : ∀ r c, B r c=true → A r c=false) :
    fixedCount (full B A)=fixedCount B+fixedCount A := by
  exact filter_disjoint_or_length (grid (List.finRange m) (List.finRange n))
    (fun p => B p.1 p.2) (fun p => A p.1 p.2) (fun p => h p.1 p.2)

theorem selected_count_eq_twice_pairs {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : fixedCount A=2*ps.length := by
  exact h.cover.length_eq.trans (flatten_length ps)

theorem fixed_plus_twice_pairs_eq_full {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) :
    fixedCount B+2*ps.length=fixedCount (full B A) := by
  rw [full_count_add B A h.disjoint,selected_count_eq_twice_pairs B A ps h]

theorem fixed_plus_twice_pairs_le_grid {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : fixedCount B+2*ps.length≤m*n := by
  rw [fixed_plus_twice_pairs_eq_full B A ps h]
  exact fixedCount_le_grid (full B A)

theorem objective_le_grid {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : objective B ps≤m*n := by
  have hh := fixed_plus_twice_pairs_le_grid B A ps h
  unfold objective
  omega

theorem cells_empty (m n : Nat) :
    cells (List.finRange m) (List.finRange n) (empty m n)=[] := by
  simp [cells,empty]

theorem fixedCount_empty (m n : Nat) : fixedCount (empty m n)=0 := by
  simp [fixedCount,cells_empty]

theorem objective_empty_selection {m n : Nat} (B : Matrix m n) :
    objective B []=fixedCount B := by simp [objective]

theorem admissible_empty_selection {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : Admissible B (empty m n) [] := by
  refine ⟨hc4,?_,?_,?_,?_⟩
  · intro r c _; rfl
  · rw [cells_empty]; exact List.Perm.nil
  · intro p hp; simp at hp
  · intro p hp; simp at hp

#print axioms fixedCount_le_grid
#print axioms full_count_add
#print axioms selected_count_eq_twice_pairs
#print axioms fixed_plus_twice_pairs_eq_full
#print axioms fixed_plus_twice_pairs_le_grid
#print axioms objective_le_grid
#print axioms fixedCount_empty
#print axioms admissible_empty_selection
end OriginalAugmented


==> anc/lean/extended-lean-companion/projective-plane/source/OriginalModel.lean <==
import GridModel
import MatrixCounting

/-! The original model, with a separate fixed base and selected-only matrix. -/
namespace OriginalAugmented

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry

abbrev Matrix (m n : Nat) := Fin m → Fin n → Bool
abbrev Pair (m n : Nat) := Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)

def full {m n : Nat} (B A : Matrix m n) : Matrix m n :=
  fun r c => B r c || A r c

def empty (m n : Nat) : Matrix m n := fun _ _ => false

def OriginalC2 {m n : Nat} (O : Matrix m n) (p : Pair m n) : Prop :=
  p.1.1 ≠ p.2.1 → p.1.2 ≠ p.2.2 →
    ¬ (O p.1.1 p.2.2 = true ∧ O p.2.1 p.1.2 = true)

structure Admissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop where
  base_C4 : EvenParity.C4Free B
  disjoint : ∀ r c, B r c = true → A r c = false
  cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps)
  c2 : ∀ p ∈ ps, OriginalC2 (full B A) p
  c3 : ∀ p ∈ ps, OriginalC3 (fun r c => full B A r c = true) p.1 p.2

def fixedCount {m n : Nat} (B : Matrix m n) : Nat :=
  (cells (List.finRange m) (List.finRange n) B).length

def objective {m n : Nat} (B : Matrix m n) (ps : List (Pair m n)) : Nat :=
  fixedCount B + ps.length

def MaximumBase {m n : Nat} (B : Matrix m n) : Prop :=
  EvenParity.C4Free B ∧ ∀ B' : Matrix m n, EvenParity.C4Free B' →
    fixedCount B' ≤ fixedCount B

def LimitedAdmissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop :=
  Admissible B A ps ∧ MaximumBase B

theorem full_iff {m n : Nat} (B A : Matrix m n) (r : Fin m) (c : Fin n) :
    full B A r c = true ↔ B r c = true ∨ A r c = true := by
  simp [full]

theorem selected_preserved {m n : Nat} (B A : Matrix m n)
    (r : Fin m) (c : Fin n) (h : A r c = true) : full B A r c = true := by
  exact (full_iff B A r c).mpr (Or.inr h)

theorem base_preserved {m n : Nat} (B A : Matrix m n)
    (r : Fin m) (c : Fin n) (h : B r c = true) : full B A r c = true := by
  exact (full_iff B A r c).mpr (Or.inl h)

theorem empty_C4 (m n : Nat) : EvenParity.C4Free (empty m n) := by
  intro r s c d _ _ h
  simp [empty] at h

theorem full_empty {m n : Nat} (A : Matrix m n) : full (empty m n) A = A := by
  funext r c
  simp [full, empty]

theorem c3_antitone {Row Col : Type} (P Q : Row → Col → Prop)
    (hPQ : ∀ r c, P r c → Q r c) (a b : Cell Row Col)
    (hQ : OriginalC3 Q a b) : OriginalC3 P a b := by
  intro x y hxa hxb hya hyb h
  exact hQ x y hxa hxb hya hyb
    ⟨hPQ x y h.1, hPQ x a.2 h.2.1, hPQ x b.2 h.2.2.1,
      hPQ a.1 y h.2.2.2.1, hPQ b.1 y h.2.2.2.2⟩

theorem selected_C3 {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
    OriginalC3 (fun r c => A r c = true) p.1 p.2 := by
  apply c3_antitone _ _ (fun r c => selected_preserved B A r c) p.1 p.2
  exact h.c3 p hp

theorem selected_S {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : (flattenPairs ps).Nodup := by
  exact GridModel.cover_has_no_reuse m n A ps h.cover

theorem selected_endpoints {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
    A p.1.1 p.1.2 = true ∧ A p.2.1 p.2.2 = true := by
  exact GridModel.selected_endpoints_occupied m n A ps h.cover p hp

#print axioms full_iff
#print axioms empty_C4
#print axioms full_empty
#print axioms c3_antitone
#print axioms selected_C3
#print axioms selected_S
#print axioms selected_endpoints

end OriginalAugmented


==> anc/lean/extended-lean-companion/projective-plane/source/OriginalParameters.lean <==
import OriginalCounts
import BoundedMaximum

/-! The actual extremal parameters of the unchanged original Boolean model. -/
namespace OriginalAugmented

def ClassicalValue (m n k : Nat) : Prop :=
  ∃ B : Matrix m n, EvenParity.C4Free B ∧ fixedCount B=k

def AugmentedValue (m n k : Nat) : Prop :=
  ∃ (B A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps ∧ objective B ps=k

def LimitedValue (m n k : Nat) : Prop :=
  ∃ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps ∧ objective B ps=k

noncomputable def z (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (ClassicalValue m n) (m*n)

noncomputable def zA (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (AugmentedValue m n) (m*n)

noncomputable def zL (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (LimitedValue m n) (m*n)

theorem classical_zero_feasible (m n : Nat) : ClassicalValue m n 0 :=
  ⟨empty m n,empty_C4 m n,fixedCount_empty m n⟩

theorem augmented_zero_feasible (m n : Nat) : AugmentedValue m n 0 := by
  refine ⟨empty m n,empty m n,[],admissible_empty_selection _ (empty_C4 m n),?_⟩
  simp [objective,fixedCount_empty]

theorem z_le_grid (m n : Nat) : z m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (ClassicalValue m n) (m*n)

theorem zA_le_grid (m n : Nat) : zA m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (AugmentedValue m n) (m*n)

theorem zL_le_grid (m n : Nat) : zL m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (LimitedValue m n) (m*n)

theorem fixedCount_le_z {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) :
    fixedCount B≤z m n := by
  classical
  exact BoundedMaximum.le_greatest (ClassicalValue m n) (m*n) (fixedCount B)
    (fixedCount_le_grid B) ⟨B,hc4,rfl⟩

theorem classical_attained (m n : Nat) : ∃ B : Matrix m n,
    MaximumBase B ∧ fixedCount B=z m n := by
  classical
  have hv : ClassicalValue m n (z m n) := BoundedMaximum.greatest_mem
    (ClassicalValue m n) (m*n) ⟨0,Nat.zero_le _,classical_zero_feasible m n⟩
  obtain ⟨B,hc4,hcount⟩ := hv
  refine ⟨B,⟨hc4,?_⟩,hcount⟩
  intro B' hB'
  rw [hcount]
  exact fixedCount_le_z B' hB'

theorem exists_maximumBase (m n : Nat) : ∃ B : Matrix m n, MaximumBase B := by
  obtain ⟨B,hB,_⟩ := classical_attained m n
  exact ⟨B,hB⟩

theorem maximumBase_iff {m n : Nat} (B : Matrix m n) :
    MaximumBase B ↔ EvenParity.C4Free B ∧ fixedCount B=z m n := by
  constructor
  · intro hB
    obtain ⟨C,hC,hcount⟩ := classical_attained m n
    refine ⟨hB.1,Nat.le_antisymm (fixedCount_le_z B hB.1) ?_⟩
    rw [←hcount]
    exact hB.2 C hC.1
  · rintro ⟨hc4,hcount⟩
    refine ⟨hc4,?_⟩
    intro C hC
    rw [hcount]
    exact fixedCount_le_z C hC

theorem limited_nonempty (m n : Nat) :
    ∃ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps := by
  obtain ⟨B,hB⟩ := exists_maximumBase m n
  exact ⟨B,empty m n,[],admissible_empty_selection B hB.1,hB⟩

theorem objective_le_zA {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : objective B ps≤zA m n := by
  classical
  exact BoundedMaximum.le_greatest (AugmentedValue m n) (m*n) (objective B ps)
    (objective_le_grid B A ps h) ⟨B,A,ps,h,rfl⟩

theorem objective_le_zL {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : LimitedAdmissible B A ps) : objective B ps≤zL m n := by
  classical
  exact BoundedMaximum.le_greatest (LimitedValue m n) (m*n) (objective B ps)
    (objective_le_grid B A ps h.1) ⟨B,A,ps,h,rfl⟩

theorem zA_attained (m n : Nat) : ∃ (B A : Matrix m n) (ps : List (Pair m n)),
    Admissible B A ps ∧ objective B ps=zA m n := by
  classical
  exact BoundedMaximum.greatest_mem (AugmentedValue m n) (m*n)
    ⟨0,Nat.zero_le _,augmented_zero_feasible m n⟩

theorem zL_attained (m n : Nat) : ∃ (B A : Matrix m n) (ps : List (Pair m n)),
    LimitedAdmissible B A ps ∧ objective B ps=zL m n := by
  classical
  obtain ⟨B,A,ps,h⟩ := limited_nonempty m n
  exact BoundedMaximum.greatest_mem (LimitedValue m n) (m*n)
    ⟨objective B ps,objective_le_grid B A ps h.1,⟨B,A,ps,h,rfl⟩⟩

theorem z_le_zL (m n : Nat) : z m n≤zL m n := by
  obtain ⟨B,hB,hcount⟩ := classical_attained m n
  have hh := objective_le_zL B (empty m n) [] ⟨admissible_empty_selection B hB.1,hB⟩
  simpa only [objective,List.length_nil,Nat.add_zero,hcount] using hh

theorem zL_le_zA (m n : Nat) : zL m n≤zA m n := by
  obtain ⟨B,A,ps,h,hcount⟩ := zL_attained m n
  rw [←hcount]
  exact objective_le_zA B A ps h.1

theorem hierarchy (m n : Nat) : z m n≤zL m n ∧ zL m n≤zA m n :=
  ⟨z_le_zL m n,zL_le_zA m n⟩

theorem z_le_iff (m n k : Nat) : z m n≤k ↔
    ∀ B : Matrix m n, EvenParity.C4Free B → fixedCount B≤k := by
  constructor
  · intro h B hB; exact Nat.le_trans (fixedCount_le_z B hB) h
  · intro h
    obtain ⟨B,hB,hcount⟩ := classical_attained m n
    rw [←hcount]
    exact h B hB.1

theorem zA_le_iff (m n k : Nat) : zA m n≤k ↔
    ∀ (B A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps → objective B ps≤k := by
  constructor
  · intro h B A ps ha; exact Nat.le_trans (objective_le_zA B A ps ha) h
  · intro h
    obtain ⟨B,A,ps,ha,hcount⟩ := zA_attained m n
    rw [←hcount]
    exact h B A ps ha

theorem zL_le_iff (m n k : Nat) : zL m n≤k ↔
    ∀ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps → objective B ps≤k := by
  constructor
  · intro h B A ps ha; exact Nat.le_trans (objective_le_zL B A ps ha) h
  · intro h
    obtain ⟨B,A,ps,ha,hcount⟩ := zL_attained m n
    rw [←hcount]
    exact h B A ps ha

theorem parameters_zero_of_grid_zero (m n : Nat) (hz : m*n=0) :
    z m n=0 ∧ zL m n=0 ∧ zA m n=0 := by
  have h₁ := z_le_grid m n
  have h₂ := zL_le_grid m n
  have h₃ := zA_le_grid m n
  omega

#print axioms classical_zero_feasible
#print axioms augmented_zero_feasible
#print axioms fixedCount_le_z
#print axioms classical_attained
#print axioms exists_maximumBase
#print axioms maximumBase_iff
#print axioms limited_nonempty
#print axioms objective_le_zA
#print axioms objective_le_zL
#print axioms zA_attained
#print axioms zL_attained
#print axioms hierarchy
#print axioms z_le_iff
#print axioms zA_le_iff
#print axioms zL_le_iff
#print axioms parameters_zero_of_grid_zero
end OriginalAugmented


==> anc/lean/extended-lean-companion/projective-plane/source/PairedPivotCore.lean <==
import Std

/-!
Logical core only: rectangle-neighborhood/C3 equivalence, stable endpoint
exclusions, and the finite accept-first-equal-pair intersection rule.
This file does not formalize probability, limits, Cauchy, or the density bound.
The decision rule uses 2L bits and rejects when all L pairs are mixed.
-/

namespace PairedPivotCore

universe u v

abbrev Cell (Row : Type u) (Col : Type v) := Row × Col

variable {Row : Type u} {Col : Type v}

def Closed (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied q.1 q.2 ∧
  occupied p.1 q.2 ∧ occupied q.1 p.2

def Open (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  Closed occupied p q ∧ p.1 ≠ q.1 ∧ p.2 ≠ q.2

def Outside (a b p : Cell Row Col) : Prop :=
  p.1 ≠ a.1 ∧ p.1 ≠ b.1 ∧ p.2 ≠ a.2 ∧ p.2 ≠ b.2

def Five (occupied : Row → Col → Prop) (a b p : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied p.1 a.2 ∧ occupied p.1 b.2 ∧
  occupied a.1 p.2 ∧ occupied b.1 p.2

def OriginalC3 (occupied : Row → Col → Prop) (a b : Cell Row Col) : Prop :=
  ∀ x y, x ≠ a.1 → x ≠ b.1 → y ≠ a.2 → y ≠ b.2 →
    ¬ Five occupied a b (x, y)

theorem closed_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Closed occupied p q → Closed occupied q p := by
  rintro ⟨hp, hq, hpq, hqp⟩
  exact ⟨hq, hp, hqp, hpq⟩

theorem open_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Open occupied p q → Open occupied q p := by
  rintro ⟨hc, hr, hh⟩
  exact ⟨closed_symmetric occupied p q hc, Ne.symm hr, Ne.symm hh⟩

/- No distinct-row or distinct-column assumptions on a,b occur here. -/
theorem common_open_iff_witness (occupied : Row → Col → Prop)
    (a b p : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    (Open occupied p a ∧ Open occupied p b) ↔
      (Outside a b p ∧ Five occupied a b p) := by
  constructor
  · rintro ⟨⟨⟨hp, _, hpa, hap⟩, hra, hca⟩,
      ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
    exact ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
  · rintro ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
    exact ⟨⟨⟨hp, ha, hpa, hap⟩, hra, hca⟩,
      ⟨⟨hp, hb, hpb, hbp⟩, hrb, hcb⟩⟩

theorem c3_iff_disjoint_open (occupied : Row → Col → Prop)
    (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    OriginalC3 occupied a b ↔
      ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  constructor
  · intro hc p h
    obtain ⟨⟨hra, hrb, hca, hcb⟩, hf⟩ :=
      (common_open_iff_witness occupied a b p ha hb).mp h
    exact hc p.1 p.2 hra hrb hca hcb hf
  · intro hd x y hra hrb hca hcb hf
    exact hd (x, y)
      ((common_open_iff_witness occupied a b (x, y) ha hb).mpr
        ⟨⟨hra, hrb, hca, hcb⟩, hf⟩)

theorem opposite_holes_exclude_closed_intersection
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ∀ p, ¬ (Closed occupied p a ∧ Closed occupied p b) := by
  intro p h
  obtain ⟨⟨hp, _, hpa, hap⟩, ⟨_, _, hpb, hbp⟩⟩ := h
  have hra : p.1 ≠ a.1 := by
    intro he
    apply hab
    simpa only [he] using hpb
  have hrb : p.1 ≠ b.1 := by
    intro he
    apply hba
    simpa only [he] using hpa
  have hca : p.2 ≠ a.2 := by
    intro he
    apply hba
    simpa only [he] using hbp
  have hcb : p.2 ≠ b.2 := by
    intro he
    apply hab
    simpa only [he] using hap
  exact hc p.1 p.2 hra hrb hca hcb ⟨hp, hpa, hpb, hap, hbp⟩

abbrev BitPair := Bool × Bool

def step (p : BitPair) (rest : Bool) : Bool :=
  if p.1 == p.2 then p.1 else rest

def accepts : List BitPair → Bool
  | [] => false
  | p :: ps => step p (accepts ps)

def Intersects : List BitPair → List BitPair → Prop
  | p :: ps, q :: qs =>
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ Intersects ps qs
  | _, _ => False

/- A finite truth table checked by kernel reduction, not native evaluation. -/
theorem accepted_head_step :
    ∀ (p q : BitPair) (x y : Bool),
      step p x = true → step q y = true →
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ (x = true ∧ y = true) := by
  intro p q x y
  rcases p with ⟨a, b⟩
  rcases q with ⟨c, d⟩
  cases a <;> cases b <;> cases c <;> cases d <;>
    cases x <;> cases y <;> decide

theorem accepted_lists_intersect (xs ys : List BitPair)
    (hlen : xs.length = ys.length)
    (hx : accepts xs = true) (hy : accepts ys = true) :
    Intersects xs ys := by
  induction xs generalizing ys with
  | nil => cases hx
  | cons p ps ih =>
    cases ys with
    | nil => cases hy
    | cons q qs =>
      have ht := accepted_head_step p q (accepts ps) (accepts qs) hx hy
      rcases ht with hh | hh | hh
      · exact Or.inl hh
      · exact Or.inr (Or.inl hh)
      · exact Or.inr (Or.inr (ih qs (Nat.succ.inj hlen) hh.1 hh.2))

def AllMixed : List BitPair → Prop
  | [] => True
  | p :: ps => p.1 ≠ p.2 ∧ AllMixed ps

theorem mixed_step : ∀ (p : BitPair) (x : Bool),
    p.1 ≠ p.2 → step p x = x := by
  intro p x
  rcases p with ⟨a, b⟩
  cases a <;> cases b <;> cases x <;> decide

theorem all_mixed_rejected (xs : List BitPair) (h : AllMixed xs) :
    accepts xs = false := by
  induction xs with
  | nil => rfl
  | cons p ps ih =>
    obtain ⟨hp, hps⟩ := h
    exact (mixed_step p (accepts ps) hp).trans (ih hps)

section RelationApplication

variable {α : Type u} (R : α → α → Prop) [DecidableRel R]

def membershipList (pivots : List (α × α)) (a : α) : List BitPair :=
  pivots.map (fun p => (decide (R p.1 a), decide (R p.2 a)))

theorem membership_length (pivots : List (α × α)) (a : α) :
    (membershipList R pivots a).length = pivots.length := by
  induction pivots with
  | nil => rfl
  | cons p ps ih => exact congrArg Nat.succ ih

theorem membership_intersection_witness
    (pivots : List (α × α)) (a b : α)
    (h : Intersects (membershipList R pivots a) (membershipList R pivots b)) :
    ∃ p, R p a ∧ R p b := by
  induction pivots with
  | nil => exact False.elim h
  | cons p ps ih =>
    rcases h with hh | hh | hh
    · exact ⟨p.1, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ⟨p.2, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ih hh

theorem decision_accepts_at_most_one
    (pivots : List (α × α)) (a b : α)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (accepts (membershipList R pivots a) = true ∧
       accepts (membershipList R pivots b) = true) := by
  rintro ⟨ha, hb⟩
  have hi := accepted_lists_intersect
    (membershipList R pivots a) (membershipList R pivots b)
    ((membership_length R pivots a).trans (membership_length R pivots b).symm)
    ha hb
  obtain ⟨p, hp⟩ := membership_intersection_witness R pivots a b hi
  exact hd p hp

end RelationApplication

theorem open_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Open occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2)
    (hc : OriginalC3 occupied a b) :
    ¬ (accepts (membershipList (Open occupied) pivots a) = true ∧
       accepts (membershipList (Open occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Open occupied) pivots a b
    ((c3_iff_disjoint_open occupied a b ha hb).mp hc)

theorem stable_closed_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Closed occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ¬ (accepts (membershipList (Closed occupied) pivots a) = true ∧
       accepts (membershipList (Closed occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Closed occupied) pivots a b
    (opposite_holes_exclude_closed_intersection occupied a b hc hab hba)

#print axioms closed_symmetric
#print axioms open_symmetric
#print axioms common_open_iff_witness
#print axioms c3_iff_disjoint_open
#print axioms opposite_holes_exclude_closed_intersection
#print axioms accepted_head_step
#print axioms accepted_lists_intersect
#print axioms mixed_step
#print axioms all_mixed_rejected
#print axioms membership_length
#print axioms membership_intersection_witness
#print axioms decision_accepts_at_most_one
#print axioms open_decision_accepts_at_most_one
#print axioms stable_closed_decision_accepts_at_most_one

end PairedPivotCore


==> anc/lean/extended-lean-companion/projective-plane/source/ProjectiveCoordinates.lean <==
import Mathlib.Algebra.Field.ZMod
import Mathlib.Data.Fintype.EquivFin
import Mathlib.Tactic.LinearCombination

namespace ProjectivePlane

abbrev Point (F : Type*) := (F × F) ⊕ (F ⊕ Unit)

variable {F : Type*} [Field F]

def c0 : Point F → F
  | .inl _ => 1
  | .inr _ => 0

def c1 : Point F → F
  | .inl p => p.1
  | .inr (.inl _) => 1
  | .inr (.inr _) => 0

def c2 : Point F → F
  | .inl p => p.2
  | .inr (.inl x) => x
  | .inr (.inr _) => 1

def dot (u v : Point F) : F := c0 u*c0 v+c1 u*c1 v+c2 u*c2 v

theorem dot_comm (u v : Point F) : dot u v = dot v u := by
  unfold dot
  ring

theorem dot_affine (x y : F) (l : Point F) :
    dot (.inl (x,y)) l=c0 l+x*c1 l+y*c2 l := by
  change 1*c0 l+x*c1 l+y*c2 l=c0 l+x*c1 l+y*c2 l
  rw [one_mul]

theorem dot_infinity (x : F) (l : Point F) :
    dot (.inr (.inl x)) l=c1 l+x*c2 l := by
  change 0*c0 l+1*c1 l+x*c2 l=c1 l+x*c2 l
  rw [zero_mul,zero_add,one_mul]

theorem dot_last (l : Point F) (z : Unit) : dot (.inr (.inr z)) l=c2 l := by
  change 0*c0 l+0*c1 l+1*c2 l=c2 l
  rw [zero_mul,zero_mul,zero_add,zero_add,one_mul]

theorem not_all_zero (u : Point F) : ¬(c0 u=0 ∧ c1 u=0 ∧ c2 u=0) := by
  rcases u with u | (u | u) <;> simp [c0,c1,c2]

theorem same_of_scaled (u v : Point F) (a b : F) (ha : a≠0) (hb : b≠0)
    (h0 : a*c0 u=b*c0 v) (h1 : a*c1 u=b*c1 v) (h2 : a*c2 u=b*c2 v) :
    u=v := by
  rcases u with u | (u | u) <;> rcases v with v | (v | v) <;>
    simp_all [c0,c1,c2,Prod.ext_iff]

theorem last_coordinate_nonzero (u : Point F) (d x y : F) (hd : d≠0)
    (h0 : d*c0 u=x*c2 u) (h1 : d*c1 u=y*c2 u) : c2 u≠0 := by
  intro hz
  have h0' : c0 u=0 := by simpa [hz,hd] using h0
  have h1' : c1 u=0 := by simpa [hz,hd] using h1
  exact not_all_zero u ⟨h0',h1',hz⟩

theorem same_from_last (u v : Point F) (d x y : F) (hd : d≠0)
    (hu0 : d*c0 u=x*c2 u) (hu1 : d*c1 u=y*c2 u)
    (hv0 : d*c0 v=x*c2 v) (hv1 : d*c1 v=y*c2 v) : u=v := by
  have hu := last_coordinate_nonzero u d x y hd hu0 hu1
  have hv := last_coordinate_nonzero v d x y hd hv0 hv1
  apply same_of_scaled u v (c2 v) (c2 u) hv hu
  · apply mul_left_cancel₀ hd
    linear_combination (c2 v)*hu0-(c2 u)*hv0
  · apply mul_left_cancel₀ hd
    linear_combination (c2 v)*hu1-(c2 u)*hv1
  · ring

theorem middle_coordinate_nonzero (u : Point F) (x : F)
    (h0 : c0 u=x*c1 u) (h2 : c2 u=0) : c1 u≠0 := by
  intro hz
  have h0' : c0 u=0 := by simpa [hz] using h0
  exact not_all_zero u ⟨h0',hz,h2⟩

theorem same_from_middle (u v : Point F) (x : F)
    (hu0 : c0 u=x*c1 u) (hu2 : c2 u=0)
    (hv0 : c0 v=x*c1 v) (hv2 : c2 v=0) : u=v := by
  have hu := middle_coordinate_nonzero u x hu0 hu2
  have hv := middle_coordinate_nonzero v x hv0 hv2
  apply same_of_scaled u v (c1 v) (c1 u) hv hu
  · rw [hu0,hv0]; ring
  · ring
  · simp [hu2,hv2]

theorem first_only (u : Point F) (h1 : c1 u=0) (h2 : c2 u=0) :
    u=Sum.inl (0,0) := by
  rcases u with u | (u | u) <;> simp_all [c1,c2,Prod.ext_iff]

#print axioms same_of_scaled
#print axioms same_from_last
#print axioms same_from_middle
end ProjectivePlane


==> anc/lean/extended-lean-companion/projective-plane/source/ProjectiveExtremal.lean <==
import ProjectiveMatrix
import C4Quadratic
import Mathlib.Data.Real.Basic
import Mathlib.Tactic.Linarith

namespace ProjectivePlane

open OriginalAugmented

theorem quadratic_upper (a b N c : Real) (hN : 0<N) (hb : N≤b)
    (ha : a^2≤N*a+c) (hroot : b^2=N*b+c) : a≤b := by
  by_contra hn
  have hab : b<a := lt_of_not_ge hn
  have hpos : 0<(a-b)*(a+b-N) := mul_pos (by linarith) (by linarith)
  nlinarith

theorem plane_upper (q : Nat) (B : Matrix (q^2+q+1) (q^2+q+1))
    (hB : EvenParity.C4Free B) : fixedCount B≤(q^2+q+1)*(q+1) := by
  let N := q^2+q+1
  have hn : 1≤N := by dsimp [N]; omega
  have hpred : N-1=q^2+q := by omega
  have hq := UnrestrictedUniform.C4_quadratic B hB
  change fixedCount B^2≤N*fixedCount B+N*N*(N-1) at hq
  have hqR : (fixedCount B : Real)^2≤(N : Real)*(fixedCount B)+
      (N : Real)*(N : Real)*((N-1 : Nat) : Real) := by exact_mod_cast hq
  have hroot : ((N : Real)*((q : Real)+1))^2=
      (N : Real)*((N : Real)*((q : Real)+1))+(N : Real)*(N : Real)*((N-1 : Nat) : Real) := by
    rw [hpred]
    dsimp [N]
    push_cast
    ring
  have hNR : (0 : Real)<N := by exact_mod_cast (show 0<N by omega)
  have hb : (N : Real)≤(N : Real)*((q : Real)+1) := by
    have hq0 : (0 : Real)≤q := Nat.cast_nonneg _
    nlinarith
  have hu := quadratic_upper (fixedCount B : Real) ((N : Real)*((q : Real)+1))
    (N : Real) ((N : Real)*(N : Real)*((N-1 : Nat) : Real)) hNR hb hqR hroot
  exact_mod_cast hu

theorem prime_classical_value (p : Nat) (hp : p.Prime) :
    z (p^2+p+1) (p^2+p+1)=(p^2+p+1)*(p+1) := by
  obtain ⟨B,hB,hcount⟩ := exists_prime_plane p hp
  have hl := fixedCount_le_z B hB
  rw [hcount] at hl
  obtain ⟨C,hC,hCcount⟩ := classical_attained (p^2+p+1) (p^2+p+1)
  have hu := plane_upper p C hC.1
  rw [hCcount] at hu
  omega

theorem value_1893 : z 1893 1893=83292 := by
  have h := prime_classical_value 43 (by decide +kernel)
  exact h

theorem maximum_1893_count (B : Matrix 1893 1893) (hB : MaximumBase B) :
    fixedCount B=83292 := by
  rw [((maximumBase_iff B).mp hB).2,value_1893]

#print axioms plane_upper
#print axioms prime_classical_value
#print axioms value_1893
#print axioms maximum_1893_count
end ProjectivePlane


==> anc/lean/extended-lean-companion/projective-plane/source/ProjectiveFibers.lean <==
import ProjectiveIncidence
import Mathlib.Tactic.FieldSimp

namespace ProjectivePlane

variable {F : Type*} [Field F]

noncomputable def fiber (l : Point F) (t : F ⊕ Unit) : Point F := by
  classical
  exact if c2 l≠0 then
    match t with
    | .inl x => .inl (x,-(c0 l+c1 l*x)/c2 l)
    | .inr _ => .inr (.inl (-c1 l/c2 l))
  else if c1 l≠0 then
    match t with
    | .inl y => .inl (-c0 l/c1 l,y)
    | .inr _ => .inr (.inr ())
  else
    match t with
    | .inl x => .inr (.inl x)
    | .inr _ => .inr (.inr ())

theorem fiber_incident (l : Point F) (t : F ⊕ Unit) : dot (fiber l t) l=0 := by
  classical
  by_cases h2 : c2 l=0
  · by_cases h1 : c1 l=0
    · rcases t with t | ⟨⟩ <;> simp [fiber,h2,h1,dot_infinity,dot_last]
    · rcases t with t | ⟨⟩
      · simp only [fiber,h2,ne_eq,not_true_eq_false,if_false,h1,not_false_eq_true,if_true,dot_affine]
        field_simp
        ring
      · simp [fiber,h2,h1,dot_last]
  · rcases t with t | ⟨⟩
    · simp only [fiber,h2,ne_eq,not_false_eq_true,if_true,dot_affine]
      field_simp
      ring
    · simp only [fiber,h2,ne_eq,not_false_eq_true,if_true,dot_infinity]
      field_simp
      ring

theorem fiber_injective (l : Point F) : Function.Injective (fiber l) := by
  classical
  intro a b hab
  by_cases h2 : c2 l=0
  · by_cases h1 : c1 l=0
    · rcases a with a | ⟨⟩ <;> rcases b with b | ⟨⟩ <;> simp_all [fiber]
    · rcases a with a | ⟨⟩ <;> rcases b with b | ⟨⟩ <;> simp_all [fiber]
  · rcases a with a | ⟨⟩ <;> rcases b with b | ⟨⟩ <;> simp_all [fiber]

theorem fiber_surjective (l u : Point F) (hu : dot u l=0) :
    ∃ t : F ⊕ Unit, fiber l t=u := by
  classical
  by_cases h2 : c2 l=0
  · by_cases h1 : c1 l=0
    · have h0 : c0 l≠0 := by
        intro hzero
        exact not_all_zero l ⟨hzero,h1,h2⟩
      rcases u with ⟨x,y⟩ | (x | ⟨⟩)
      · have hz : c0 l=0 := by simpa [dot_affine,h1,h2] using hu
        exact False.elim (h0 hz)
      · exact ⟨.inl x,by simp [fiber,h2,h1]⟩
      · exact ⟨.inr (),by simp [fiber,h2,h1]⟩
    · rcases u with ⟨x,y⟩ | (x | ⟨⟩)
      · refine ⟨.inl y,?_⟩
        have hx : -c0 l/c1 l=x := by
          apply (div_eq_iff h1).mpr
          simp only [dot_affine,h2,mul_zero,add_zero] at hu
          linear_combination -hu
        simp [fiber,h2,h1,hx]
      · have hz : c1 l=0 := by simpa [dot_infinity,h2] using hu
        exact False.elim (h1 hz)
      · exact ⟨.inr (),by simp [fiber,h2,h1]⟩
  · rcases u with ⟨x,y⟩ | (x | ⟨⟩)
    · refine ⟨.inl x,?_⟩
      have hy : -(c0 l+c1 l*x)/c2 l=y := by
        apply (div_eq_iff h2).mpr
        rw [dot_affine] at hu
        linear_combination -hu
      simp only [fiber,h2,ne_eq,not_false_eq_true,if_true]
      exact congrArg Sum.inl (Prod.ext rfl hy)
    · refine ⟨.inr (),?_⟩
      have hx : -c1 l/c2 l=x := by
        apply (div_eq_iff h2).mpr
        rw [dot_infinity] at hu
        linear_combination -hu
      simp [fiber,h2,hx]
    · have hz : c2 l=0 := by simpa only [dot_last] using hu
      exact False.elim (h2 hz)

noncomputable def incidenceEquiv (l : Point F) : (F ⊕ Unit) ≃ {u : Point F // dot u l=0} :=
  Equiv.ofBijective (fun t => ⟨fiber l t,fiber_incident l t⟩)
    ⟨fun _ _ h => fiber_injective l (congrArg Subtype.val h),
     fun ⟨u,hu⟩ => by
       obtain ⟨t,ht⟩ := fiber_surjective l u hu
       exact ⟨t,Subtype.ext ht⟩⟩

omit [Field F] in
theorem card_points [Fintype F] :
    Fintype.card (Point F)=(Fintype.card F)^2+Fintype.card F+1 := by
  simp [Point,pow_two,Nat.add_assoc]

theorem card_incident [Fintype F] [DecidableEq F] (l : Point F) :
    Fintype.card {u : Point F // dot u l=0}=Fintype.card F+1 := by
  classical
  simpa using (Fintype.card_congr (incidenceEquiv l)).symm

#print axioms fiber_incident
#print axioms fiber_injective
#print axioms fiber_surjective
#print axioms card_incident
end ProjectivePlane


==> anc/lean/extended-lean-companion/projective-plane/source/ProjectiveIncidence.lean <==
import ProjectiveCoordinates

namespace ProjectivePlane

variable {F : Type*} [Field F]

theorem affine_affine (x y z w : F) (l t : Point F)
    (h1 : dot (.inl (x,y)) l=0) (h2 : dot (.inl (x,y)) t=0)
    (h3 : dot (.inl (z,w)) l=0) (h4 : dot (.inl (z,w)) t=0) :
    (x,y)=(z,w) ∨ l=t := by
  simp only [dot_affine] at h1 h2 h3 h4
  by_cases hx : x=z
  · subst z
    by_cases hy : y=w
    · exact Or.inl (Prod.ext rfl hy)
    · right
      have hl2 : c2 l=0 := by
        have he : (y-w)*c2 l=0 := by linear_combination h1-h3
        exact (mul_eq_zero.mp he).resolve_left (sub_ne_zero.mpr hy)
      have ht2 : c2 t=0 := by
        have he : (y-w)*c2 t=0 := by linear_combination h2-h4
        exact (mul_eq_zero.mp he).resolve_left (sub_ne_zero.mpr hy)
      apply same_from_middle l t (-x)
      · linear_combination h1-y*hl2
      · exact hl2
      · linear_combination h2-y*ht2
      · exact ht2
  · right
    apply same_from_last l t (x-z) (z*y-x*w) (w-y) (sub_ne_zero.mpr hx)
    · linear_combination x*h3-z*h1
    · linear_combination h1-h3
    · linear_combination x*h4-z*h2
    · linear_combination h2-h4

theorem affine_infinity (x y z : F) (l t : Point F)
    (h1 : dot (.inl (x,y)) l=0) (h2 : dot (.inl (x,y)) t=0)
    (h3 : dot (.inr (.inl z)) l=0) (h4 : dot (.inr (.inl z)) t=0) : l=t := by
  simp only [dot_affine,dot_infinity] at h1 h2 h3 h4
  apply same_from_last l t 1 (x*z-y) (-z) one_ne_zero
  · linear_combination h1-x*h3
  · linear_combination h3
  · linear_combination h2-x*h4
  · linear_combination h4

theorem affine_last (x y : F) (l t : Point F)
    (h1 : dot (.inl (x,y)) l=0) (h2 : dot (.inl (x,y)) t=0)
    (h3 : dot (.inr (.inr ())) l=0) (h4 : dot (.inr (.inr ())) t=0) : l=t := by
  simp only [dot_affine,dot_last] at h1 h2 h3 h4
  apply same_from_middle l t (-x)
  · linear_combination h1-y*h3
  · linear_combination h3
  · linear_combination h2-y*h4
  · linear_combination h4

theorem infinity_infinity (x y : F) (l t : Point F)
    (h1 : dot (.inr (.inl x)) l=0) (h2 : dot (.inr (.inl x)) t=0)
    (h3 : dot (.inr (.inl y)) l=0) (h4 : dot (.inr (.inl y)) t=0) : x=y ∨ l=t := by
  by_cases hxy : x=y
  · exact Or.inl hxy
  · right
    simp only [dot_infinity] at h1 h2 h3 h4
    have hl2 : c2 l=0 := by
      have he : (x-y)*c2 l=0 := by linear_combination h1-h3
      exact (mul_eq_zero.mp he).resolve_left (sub_ne_zero.mpr hxy)
    have ht2 : c2 t=0 := by
      have he : (x-y)*c2 t=0 := by linear_combination h2-h4
      exact (mul_eq_zero.mp he).resolve_left (sub_ne_zero.mpr hxy)
    have hl1 : c1 l=0 := by linear_combination h1-x*hl2
    have ht1 : c1 t=0 := by linear_combination h2-x*ht2
    exact (first_only l hl1 hl2).trans (first_only t ht1 ht2).symm

theorem infinity_last (x : F) (l t : Point F)
    (h1 : dot (.inr (.inl x)) l=0) (h2 : dot (.inr (.inl x)) t=0)
    (h3 : dot (.inr (.inr ())) l=0) (h4 : dot (.inr (.inr ())) t=0) : l=t := by
  simp only [dot_infinity,dot_last] at h1 h2 h3 h4
  have hl2 : c2 l=0 := by linear_combination h3
  have ht2 : c2 t=0 := by linear_combination h4
  have hl1 : c1 l=0 := by linear_combination h1-x*hl2
  have ht1 : c1 t=0 := by linear_combination h2-x*ht2
  exact (first_only l hl1 hl2).trans (first_only t ht1 ht2).symm

theorem four_incidence (u v l t : Point F)
    (h1 : dot u l=0) (h2 : dot u t=0)
    (h3 : dot v l=0) (h4 : dot v t=0) : u=v ∨ l=t := by
  rcases u with ⟨x,y⟩ | (x | x)
  · rcases v with ⟨z,w⟩ | (z | z)
    · rcases affine_affine x y z w l t h1 h2 h3 h4 with he | he
      · exact Or.inl (congrArg Sum.inl he)
      · exact Or.inr he
    · exact Or.inr (affine_infinity x y z l t h1 h2 h3 h4)
    · cases z
      exact Or.inr (affine_last x y l t h1 h2 h3 h4)
  · rcases v with ⟨z,w⟩ | (z | z)
    · exact Or.inr (affine_infinity z w x l t h3 h4 h1 h2)
    · rcases infinity_infinity x z l t h1 h2 h3 h4 with he | he
      · exact Or.inl (congrArg (fun a => Sum.inr (Sum.inl a)) he)
      · exact Or.inr he
    · cases z
      exact Or.inr (infinity_last x l t h1 h2 h3 h4)
  · cases x
    rcases v with ⟨z,w⟩ | (z | z)
    · exact Or.inr (affine_last z w l t h3 h4 h1 h2)
    · exact Or.inr (infinity_last z l t h3 h4 h1 h2)
    · cases z
      exact Or.inl rfl

#print axioms four_incidence
end ProjectivePlane


==> anc/lean/extended-lean-companion/projective-plane/source/ProjectiveMatrix.lean <==
import ProjectiveFibers
import AffineBase

namespace ProjectivePlane

open OriginalAugmented

def size (F : Type*) [Fintype F] : Nat :=
  (Fintype.card F)^2+Fintype.card F+1

noncomputable def pointEquiv (F : Type*) [Fintype F] : Point F ≃ Fin (size F) :=
  Fintype.equivFinOfCardEq (card_points (F := F))

noncomputable def incidenceMatrix (F : Type*) [Field F] [Fintype F] [DecidableEq F] :
    Matrix (size F) (size F) := fun r c =>
  decide (dot ((pointEquiv F).symm r) ((pointEquiv F).symm c)=0)

variable {F : Type*} [Field F] [Fintype F] [DecidableEq F]

theorem incidence_iff (r c : Fin (size F)) :
    incidenceMatrix F r c=true ↔ dot ((pointEquiv F).symm r) ((pointEquiv F).symm c)=0 := by
  simp [incidenceMatrix]

theorem incidence_C4 : EvenParity.C4Free (incidenceMatrix F) := by
  intro r s c d hrs hcd h
  have hp := four_incidence ((pointEquiv F).symm r) ((pointEquiv F).symm s)
    ((pointEquiv F).symm c) ((pointEquiv F).symm d)
    ((incidence_iff _ _).mp h.1) ((incidence_iff _ _).mp h.2.1)
    ((incidence_iff _ _).mp h.2.2.1) ((incidence_iff _ _).mp h.2.2.2)
  rcases hp with hp | hp
  · exact hrs ((pointEquiv F).symm.injective hp)
  · exact hcd ((pointEquiv F).symm.injective hp)

theorem incidence_symmetric (r c : Fin (size F)) : incidenceMatrix F r c=incidenceMatrix F c r := by
  simp only [incidenceMatrix,dot_comm]

noncomputable def columnEquiv (c : Fin (size F)) :
    {r : Fin (size F) // incidenceMatrix F r c=true} ≃
      {u : Point F // dot u ((pointEquiv F).symm c)=0} where
  toFun r := ⟨(pointEquiv F).symm r.val,(incidence_iff _ _).mp r.property⟩
  invFun u := ⟨pointEquiv F u.val,by
    apply (incidence_iff _ _).mpr
    simpa only [Equiv.symm_apply_apply] using u.property⟩
  left_inv r := Subtype.ext ((pointEquiv F).apply_symm_apply r.val)
  right_inv u := Subtype.ext ((pointEquiv F).symm_apply_apply u.val)

theorem column_card (c : Fin (size F)) :
    Fintype.card {r : Fin (size F) // incidenceMatrix F r c=true}=Fintype.card F+1 := by
  rw [Fintype.card_congr (columnEquiv c)]
  exact card_incident _

noncomputable def cellEquiv :
    {t : Fin (size F) × Fin (size F) // incidenceMatrix F t.1 t.2=true} ≃
      (c : Fin (size F)) × {r : Fin (size F) // incidenceMatrix F r c=true} where
  toFun t := ⟨t.val.2,⟨t.val.1,t.property⟩⟩
  invFun t := ⟨(t.2.val,t.1),t.2.property⟩
  left_inv := by rintro ⟨⟨r,c⟩,h⟩; rfl
  right_inv := by rintro ⟨c,⟨r,h⟩⟩; rfl

theorem incidence_count :
    fixedCount (incidenceMatrix F)=size F*(Fintype.card F+1) := by
  classical
  rw [ClassicalAffine.fixedCount_eq_card,←Fintype.card_subtype]
  rw [Fintype.card_congr (cellEquiv (F := F)),Fintype.card_sigma]
  simp [column_card]

theorem exists_plane : ∃ B : Matrix (size F) (size F),
    EvenParity.C4Free B ∧ fixedCount B=size F*(Fintype.card F+1) :=
  ⟨incidenceMatrix F,incidence_C4,incidence_count⟩

theorem exists_prime_plane (p : Nat) (hp : p.Prime) :
    ∃ B : Matrix (p^2+p+1) (p^2+p+1),
      EvenParity.C4Free B ∧ fixedCount B=(p^2+p+1)*(p+1) := by
  letI : Fact p.Prime := ⟨hp⟩
  have h := exists_plane (F := ZMod p)
  have hs : size (ZMod p)=p^2+p+1 := by simp [size]
  rw [hs] at h
  simpa using h

#print axioms incidence_C4
#print axioms column_card
#print axioms incidence_count
#print axioms exists_prime_plane
end ProjectivePlane


==> anc/lean/extended-lean-companion/projective-plane/source/RationalMinorant.lean <==
import Std

/-! Exact rational algebra of the finite five/seven majority certificate.
This module does not assume or formalize a sampling interpretation. -/

namespace PairedPivotAlgebra

def f5 (t : Rat) : Rat := 10*t^4 - 15*t^5 + 6*t^6
def f7 (t : Rat) : Rat := 35*t^5 - 84*t^6 + 70*t^7 - 20*t^8
def f (t : Rat) : Rat := 6*t^4 + 5*t^5 - 30*t^6 + 28*t^7 - 8*t^8

def bernsteinP (t : Rat) : Rat :=
  (1-t)^5 + 7*t*(1-t)^4 + 20*t^2*(1-t)^3 +
    26*t^3*(1-t)^2 + 9*t^4*(1-t) + t^5

theorem mixture_identity (t : Rat) : f t = (3/5 : Rat)*f5 t+(2/5 : Rat)*f7 t := by
  unfold f f5 f7
  grind

theorem factor_identity (t : Rat) :
    2*f t-3*t+1=(1-t)*(2*t-1)^2*bernsteinP t := by
  unfold f bernsteinP
  grind

theorem rat_pow_nonneg (a : Rat) (ha : 0 ≤ a) (k : Nat) : 0 ≤ a^k := by
  induction k with
  | zero => change (0 : Rat) ≤ 1; decide
  | succ k ih =>
    rw [Rat.pow_succ]
    exact Rat.mul_nonneg ih ha

theorem monomial_nonneg (c a b : Rat) (i j : Nat)
    (hc : 0 ≤ c) (ha : 0 ≤ a) (hb : 0 ≤ b) :
    0 ≤ c*a^i*b^j := by
  exact Rat.mul_nonneg (Rat.mul_nonneg hc (rat_pow_nonneg a ha i))
    (rat_pow_nonneg b hb j)

theorem bernstein_nonneg (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    0 ≤ bernsteinP t := by
  have hb : 0 ≤ 1-t := by grind
  have h₀ := rat_pow_nonneg (1-t) hb 5
  have h₁ := monomial_nonneg 7 t (1-t) 1 4 (by decide) h0 hb
  have h₂ := monomial_nonneg 20 t (1-t) 2 3 (by decide) h0 hb
  have h₃ := monomial_nonneg 26 t (1-t) 3 2 (by decide) h0 hb
  have h₄ := monomial_nonneg 9 t (1-t) 4 1 (by decide) h0 hb
  have h₅ := rat_pow_nonneg t h0 5
  unfold bernsteinP
  grind

theorem finite_majority_minorant (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    (3*t-1)/2 ≤ f t := by
  have hb : 0 ≤ 1-t := by grind
  have hs : (0 : Rat) ≤ (2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hp := bernstein_nonneg t h0 h1
  have hn := Rat.mul_nonneg (Rat.mul_nonneg hb hs) hp
  have hi := factor_identity t
  rw [← hi] at hn
  apply Rat.le_of_mul_le_mul_right (c := 2) ?_ (by decide)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)]
  grind

theorem finite_majority_minorant_twice (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    3*t-1 ≤ 2*f t := by
  have h := Rat.mul_le_mul_of_nonneg_right (finite_majority_minorant t h0 h1)
    (by decide : (0 : Rat) ≤ 2)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)] at h
  grind

#print axioms mixture_identity
#print axioms factor_identity
#print axioms rat_pow_nonneg
#print axioms monomial_nonneg
#print axioms bernstein_nonneg
#print axioms finite_majority_minorant
#print axioms finite_majority_minorant_twice

end PairedPivotAlgebra


==> anc/lean/extended-lean-companion/projective-plane/source/RationalSampling.lean <==
import FiniteRatSums
import MajorityCounting
import RationalMinorant

/-! Finite weighted iid sampling; no measure theory or limits. -/

namespace RationalSampling

open FiniteRatSums MajorityCounting PairedPivotAlgebra

universe u v

def ratBit (b : Bool) : Rat := if b then 1 else 0

def expect {α : Type u} (xs : List α) (w f : α → Rat) : Rat :=
  sum xs (fun x => w x*f x)

theorem expect_congr {α : Type u} (xs : List α) (w f g : α → Rat)
    (h : ∀ x ∈ xs, f x=g x) : expect xs w f=expect xs w g := by
  apply sum_congr xs
  intro x hx
  rw [h x hx]

theorem expect_add {α : Type u} (xs : List α) (w f g : α → Rat) :
    expect xs w (fun x => f x+g x)=expect xs w f+expect xs w g := by
  unfold expect
  rw [sum_congr xs _ (fun x => w x*f x+w x*g x) (by intro x hx; grind)]
  exact sum_add xs _ _

theorem expect_mul_left {α : Type u} (xs : List α) (w f : α → Rat) (c : Rat) :
    expect xs w (fun x => c*f x)=c*expect xs w f := by
  unfold expect
  rw [sum_congr xs _ (fun x => c*(w x*f x)) (by intro x hx; grind)]
  exact sum_mul_left xs c _

theorem expect_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (c : Rat) : expect xs w (fun _ => c)=c := by
  unfold expect
  rw [sum_mul_right, hn]
  grind

theorem expect_le {α : Type u} (xs : List α) (w f g : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (h : ∀ x ∈ xs, f x≤g x) :
    expect xs w f≤expect xs w g := by
  exact sum_le xs _ _ (fun x hx => Rat.mul_le_mul_of_nonneg_left (h x hx) (hw x hx))

theorem expect_if {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (a b : Rat) :
    expect xs w (fun x => if h x then a else b)=
      expect xs w (fun x => ratBit (h x))*a+
        (1-expect xs w (fun x => ratBit (h x)))*b := by
  unfold expect
  rw [sum_congr xs _ (fun x =>
      a*(w x*ratBit (h x))+b*(w x-w x*ratBit (h x)))
    (by intro x hx; cases hh : h x <;> simp only [hh, ratBit] <;> grind)]
  rw [sum_add, sum_mul_left, sum_mul_left, sum_sub, hn]
  grind

theorem expect_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (f : α → β → Rat) :
    expect xs w (fun x => sum ys (f x))=
      sum ys (fun y => expect xs w (fun x => f x y)) := by
  unfold expect
  rw [sum_congr xs _ _ (fun x _ => (sum_mul_left ys (w x) (f x)).symm)]
  exact sum_swap xs ys _

def iid {α : Type u} (xs : List α) (w : α → Rat) : Nat → (List α → Rat) → Rat
  | 0, f => f []
  | k+1, f => expect xs w (fun x => iid xs w k (fun rest => f (x::rest)))

def boolIid (t : Rat) : Nat → (List Bool → Rat) → Rat
  | 0, f => f []
  | k+1, f => t*boolIid t k (fun rest => f (true::rest))+
      (1-t)*boolIid t k (fun rest => f (false::rest))

theorem iid_congr {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) (h : ∀ vs, f vs=g vs) : iid xs w k f=iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_congr xs w
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_add {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) :
    iid xs w k (fun vs => f vs+g vs)=iid xs w k f+iid xs w k g := by
  induction k generalizing f g with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = expect xs w _+expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)) (fun vs => g (x::vs)))]
    exact expect_add xs w _ _

theorem iid_mul_left {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f : List α → Rat) (c : Rat) :
    iid xs w k (fun vs => c*f vs)=c*iid xs w k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = c*expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)))]
    exact expect_mul_left xs w _ c

theorem iid_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (k : Nat) (c : Rat) : iid xs w k (fun _ => c)=c := by
  induction k with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=c
    rw [expect_congr xs w _ (fun _ => c) (fun _ _ => ih)]
    exact expect_const xs w hn c

theorem iid_le {α : Type u} (xs : List α) (w : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (k : Nat) (f g : List α → Rat)
    (h : ∀ vs, f vs≤g vs) : iid xs w k f≤iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_le xs w _ _ hw
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (k : Nat)
    (f : List α → β → Rat) :
    iid xs w k (fun vs => sum ys (f vs))=
      sum ys (fun y => iid xs w k (fun vs => f vs y)) := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=sum ys _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs y => f (x::vs) y))]
    exact expect_sum xs ys w _

theorem iid_boolean_pushforward {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (k : Nat) (f : List Bool → Rat) :
    iid xs w k (fun vs => f (vs.map h))=
      boolIid (expect xs w (fun x => ratBit (h x))) k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    let t := expect xs w (fun x => ratBit (h x))
    change expect xs w _ = t*boolIid t k (fun vs => f (true::vs))+
      (1-t)*boolIid t k (fun vs => f (false::vs))
    simp only [List.map_cons]
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (h x::vs)))]
    rw [expect_congr xs w _ (fun x => if h x then
        boolIid t k (fun vs => f (true::vs)) else boolIid t k (fun vs => f (false::vs)))
      (by intro x hx; cases hh : h x <;> simp [hh, t])]
    exact expect_if xs w hn h _ _

def majorityValue (vs : List Bool) : Rat := ratBit (majority vs)

theorem bernoulli_five (t : Rat) :
    boolIid t 5 majorityValue=10*t^3-15*t^4+6*t^5 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem bernoulli_seven (t : Rat) :
    boolIid t 7 majorityValue=35*t^4-84*t^5+70*t^6-20*t^7 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem five_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 5 (fun vs => majorityValue (vs.map h))=
      10*(expect xs w (fun x => ratBit (h x)))^3-
      15*(expect xs w (fun x => ratBit (h x)))^4+
      6*(expect xs w (fun x => ratBit (h x)))^5 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_five]

theorem seven_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 7 (fun vs => majorityValue (vs.map h))=
      35*(expect xs w (fun x => ratBit (h x)))^4-
      84*(expect xs w (fun x => ratBit (h x)))^5+
      70*(expect xs w (fun x => ratBit (h x)))^6-
      20*(expect xs w (fun x => ratBit (h x)))^7 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_seven]

#print axioms expect_if
#print axioms iid_const
#print axioms iid_le
#print axioms iid_sum
#print axioms iid_boolean_pushforward
#print axioms bernoulli_five
#print axioms bernoulli_seven
#print axioms five_sampling_formula
#print axioms seven_sampling_formula

end RationalSampling


==> anc/lean/extended-lean-companion/projective-plane/source/StableDensity.lean <==
import BooleanMatrixGeometry

/-! End-to-end stable C3 density theorem, using finite five/seven sampling.
No row inequality or sampling identity is an assumption of the final theorem. -/

namespace StableDensity

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums
  RationalSampling ListRatCounting PairedMatrixMoments PairedPivotAlgebra BooleanMatrixGeometry

universe u v
variable {Row : Type u} {Col : Type v}

def StablePairs (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) : Prop :=
  ∀ ab ∈ pairs,
    OriginalC3 (fun r c => A r c=true) ab.1 ab.2 ∧
      (¬ A ab.1.1 ab.2.2=true) ∧ (¬ A ab.2.1 ab.1.2=true)

theorem stable_relation_disjoint (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) (hs : StablePairs A pairs) (r : Row) :
    ∀ ab ∈ pairs, ∀ j,
      ¬ (closedBit A (r,j) ab.1=true ∧ closedBit A (r,j) ab.2=true) := by
  intro ab hab j h
  have hp := hs ab hab
  exact opposite_holes_exclude_closed_intersection
    (fun r c => A r c=true) ab.1 ab.2 hp.1 hp.2.1 hp.2.2 (r,j)
    ⟨(closedBit_iff A (r,j) ab.1).mp h.1, (closedBit_iff A (r,j) ab.2).mp h.2⟩

theorem deterministic_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (js : List Col) :
    2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
        ((cells rows cols A).length : Rat) := by
  have hn := majority_count_le_half (fun j p => closedBit A (r,j) p=true)
    (cells rows cols A) pairs cover (stable_relation_disjoint A pairs hs r) js
  have hr := Rat.natCast_le_natCast.mpr hn
  rw [Rat.natCast_mul] at hr
  rw [← count_as_sum] at hr
  simpa only [bits, Bool.decide_eq_true, majorityValue] using hr

theorem expected_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat) :
    2*iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) ≤
          total rows cols (indicator A) := by
  have hn := rowWeight_normalized cols A r hd
  have hw := rowWeight_nonneg cols A r hd
  have h := iid_le cols (rowWeight cols A r) hw k
    (fun js => 2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))))
    (fun _ => ((cells rows cols A).length : Rat))
    (deterministic_count_bound rows cols A pairs cover hs r)
  rw [iid_mul_left, iid_const cols (rowWeight cols A r) hn] at h
  rw [cells_card] at h
  exact h

theorem row_response (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat)
    (B : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [iid_sum]
  rw [sum_congr (cells rows cols A) _ _ (fun p _ =>
    (iid_boolean_pushforward cols (rowWeight cols A r)
      (rowWeight_normalized cols A r hd) (fun j => closedBit A (r,j) p) k majorityValue).trans
      (hb _))]
  exact sum_cell_response rows cols A r B h0

theorem polynomial_row_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (hd : 0<rowDegree cols (indicator A) r)
    (k : Nat) (B F : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) (hf : ∀ t, F t=t*B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      rowDegree cols (indicator A) r*
        sum rows (fun s => F (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [row_response rows cols A r hd k B h0 hb, ← sum_mul_left]
  apply sum_congr rows
  intro s hmem
  rw [hf]
  have hn : rowDegree cols (indicator A) r≠0 := by grind
  have he := Rat.div_mul_cancel (a := codegree cols (indicator A) r s) hn
  grind

def b5 (t : Rat) : Rat := 10*t^3-15*t^4+6*t^5
def b7 (t : Rat) : Rat := 35*t^4-84*t^5+70*t^6-20*t^7

theorem stable_sampling_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) :
    2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
        ≤ total rows cols (indicator A) := by
  have h5 := expected_count_bound rows cols A pairs cover hs r hd 5
  have h7 := expected_count_bound rows cols A pairs cover hs r hd 7
  rw [polynomial_row_response rows cols A r hd 5 b5 f5
    (by unfold b5; grind) bernoulli_five (by intro t; unfold f5 b5; grind)] at h5
  rw [polynomial_row_response rows cols A r hd 7 b7 f7
    (by unfold b7; grind) bernoulli_seven (by intro t; unfold f7 b7; grind)] at h7
  have h3 := Rat.mul_le_mul_of_nonneg_left h5 (by decide : (0 : Rat)≤3)
  have h2 := Rat.mul_le_mul_of_nonneg_left h7 (by decide : (0 : Rat)≤2)
  have hm : 5*sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) =
      3*sum rows (fun s => f5 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))+
      2*sum rows (fun s => f7 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
    rw [← sum_mul_left, ← sum_mul_left, ← sum_mul_left, ← sum_add]
    apply sum_congr rows
    intro s hmem
    unfold f f5 f7
    grind
  have hlinear := congrArg (fun x => 2*rowDegree cols (indicator A) r*x) hm
  have hh : (2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)))*5
        ≤ total rows cols (indicator A)*5 := by grind
  exact Rat.le_of_mul_le_mul_right hh (by decide : (0 : Rat)<5)

theorem stable_density_lists (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs) :
    3*total rows cols (indicator A) ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  apply conditional_density_from_sampling rows cols (indicator A)
  · intro r hr c hc
    exact ratBit_range (A r c)
  · intro r hr hd
    exact stable_sampling_bound rows cols A pairs cover hs r hd

/-- Full finite stable C3 upper bound. Only the explicit pairing cover and
the original C3/opposite-hole conditions are assumed. -/
theorem stable_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n := by
  have h := stable_density_lists (List.finRange m) (List.finRange n) A pairs cover hs
  rw [← cells_card] at h
  simp only [List.length_finRange] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul] using h

#print axioms stable_relation_disjoint
#print axioms deterministic_count_bound
#print axioms expected_count_bound
#print axioms row_response
#print axioms polynomial_row_response
#print axioms stable_sampling_bound
#print axioms stable_density_lists
#print axioms stable_C3_density

end StableDensity


==> anc/lean/extended-lean-companion/separation/DEPENDENCIES.json <==
{
  "current_polynomial_manifest_sha256": "e7a5a5b73a8b9e9ef6bae375e4d762f3253945dbd0353fb0c180ac9306eedfaf",
  "generic_light_matrix_manifest_sha256": "452a7dd7b83b2a696285c86d387514cf0f280365107be0c830cf6f4f13c23dce",
  "copied_modules": {
    "BooleanMatrixGeometry.lean": {
      "sha256": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
      "origin": "generic-light-matrix-support"
    },
    "FiniteCounting.lean": {
      "sha256": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
      "origin": "generic-light-matrix-support"
    },
    "FiniteRatSums.lean": {
      "sha256": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
      "origin": "generic-light-matrix-support"
    },
    "LightAverages.lean": {
      "sha256": "c415637e5a6ab97832b7d5dd68683759fe35a8d525be5871e4483630e6472620",
      "origin": "generic-light-matrix-support"
    },
    "LightRanges.lean": {
      "sha256": "d5b285a24d3dbc743786c04ad3f4bdcc98ef1fc2ee5ab9fdeaa9fde7eedf5251",
      "origin": "generic-light-matrix-support"
    },
    "ListRatCounting.lean": {
      "sha256": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
      "origin": "generic-light-matrix-support"
    },
    "MajorityCounting.lean": {
      "sha256": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
      "origin": "generic-light-matrix-support"
    },
    "MatrixMoments.lean": {
      "sha256": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
      "origin": "generic-light-matrix-support"
    },
    "MinimumAlgebra.lean": {
      "sha256": "a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b",
      "origin": "generic-light-matrix-support"
    },
    "MinimumMatrix.lean": {
      "sha256": "e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766",
      "origin": "generic-light-matrix-support"
    },
    "PairedPivotCore.lean": {
      "sha256": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
      "origin": "generic-light-matrix-support"
    },
    "PolynomialBernstein.lean": {
      "sha256": "933c2c8f1b8820741f9629c135b5db0069381fede9a74403be0f9e39b462a4f1",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialBoxes.lean": {
      "sha256": "c864e6d375abcc7670e29623063c85f7fcb68022de722012aeb6aa13858887b7",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialData.lean": {
      "sha256": "acb5932ffefb678ea70149b046f72ecc74891acaf7e3a06abe35ab05dcb024fe",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialLeavesG0.lean": {
      "sha256": "784b17a0bbd756fc25646885ecc6cef553951bfedb9f2ffd89a56022a44c92e5",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialLeavesG1.lean": {
      "sha256": "bbf54e944b947544c974d5837a21138e60b2c1a65405d7b0754400a625625c81",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialLeavesG2.lean": {
      "sha256": "327509f1678b962d3e97048eb8452b643d3310d8c1494ec5c4842306f42567f5",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialLeavesG3.lean": {
      "sha256": "c5c1bfa07fcf2fbecee158e20e78dc3ebea29ebc02dc1bfd32b36e5238ad5369",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialLeavesP0.lean": {
      "sha256": "3fd2a6d2b8ddbeaaa7216660bde34452a11ec697a16ac2e232ebd7f0799d7631",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialLeavesP1.lean": {
      "sha256": "e07021344efc5a61c4b71234645d2b9ae78e0e65812442efe080a86b7327f5e5",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialLeavesP2.lean": {
      "sha256": "addba01ebea6aaaac7dd43f86f0f5cf8dc87c8836f96a12b42a0d70979793b84",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment00.lean": {
      "sha256": "9d7ad230fd3f5ea166a92ae749092516b09b42d84275605366898a6415c1f15d",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment01.lean": {
      "sha256": "639d24b501b0e8669422e9b89906d0029a809374d0b2f268846d3cf9a7503ebe",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment02.lean": {
      "sha256": "814bba91db5ab4dc137aa2c542b579cf5685666ceca8f7fc31bfc0914b25017f",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment03.lean": {
      "sha256": "fa62b3d7f06c57693c85b6024802b282c8cddf97e657be427703148a97917c2e",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment04.lean": {
      "sha256": "a255175782a828ef1a1db8600648ad9cefc0635f451a61d99d03418804c6eb21",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment05.lean": {
      "sha256": "994aa54093fec5bdf121818131adc7038154a1b9181c6e120c5c75bfb06e07a3",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment06.lean": {
      "sha256": "684c086ab4bcdf2b8ef2b224c728fa9e2169535b9468165d6417723c83aa28b0",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment07.lean": {
      "sha256": "5d3db48457b3f72ab6bb67243f97e1d32966f58282e28a7ac10fe2441a7dd13f",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment08.lean": {
      "sha256": "0b9720013930ddb75b1b82679dc827a2f2cae8cd2f2a0adc4486f39778844273",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment09.lean": {
      "sha256": "b5c80e49e704e1d83249bf57db8c2faa242c71ee9b0ab68c59fa1ef0f16230b0",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment10.lean": {
      "sha256": "64622b713a846c13656a7c69cdfea05f24899a4ecda85606155c36b4488efd00",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment11.lean": {
      "sha256": "8bcaad14833a9f5e03bef47e4de90052ef0042e3e4cf937c857faeb17a0e126b",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment12.lean": {
      "sha256": "a4f5a4c9ab13a1960abda4608b29b56f2dcd308033cca437475b2d04618a840f",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment13.lean": {
      "sha256": "746ee56f300c3c94a9823a5f6f8f7c022c1afd38bd930687c0536d6699965e51",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment14.lean": {
      "sha256": "77f4f936e9daca4d0d5c0e939473b651e9b144b1ae61fac95eb5625e263dc57e",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment15.lean": {
      "sha256": "ae7c00ca5bb961f684968e7330de55ffe4fae2966ebf3e0bd8e50e649cfec910",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment16.lean": {
      "sha256": "ff1037f03a0c517545239427bc12f0d84407d17a6a34739f7aeba14188097fc1",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment17.lean": {
      "sha256": "4726121562a1694f8d209d99d9cc1b646576f94f3456dbc021677cbe88778bdd",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment18.lean": {
      "sha256": "6f4f95a4796bf77cd9a4e206c7114a6c6b9c36ed9b710c5348be3228a385a01c",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment19.lean": {
      "sha256": "99e8a2068520001ee30d21e2f6cf0dcc079365d7fec0ab0258f828b45603cc5c",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment20.lean": {
      "sha256": "a5be0a87cbfc706c6291bde7b5007d6a401f4ed10dbb300d38716250449f1715",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment21.lean": {
      "sha256": "c0296881715b2c2bdeb7c6a0747d243f64ed55956ddeb133a099c2a7214a82b8",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment22.lean": {
      "sha256": "a40aa1d977b80209f6300bee54d03a1bb1e6215e8e80390ef0bcb19fb70d2f54",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment23.lean": {
      "sha256": "ea64a2b9e44cf72a1ee9cb3c6e24cfd95c0b29df7bb403b1557ca915c608d3ad",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment24.lean": {
      "sha256": "e4e683a8d74f5e82a7ecb26509611399183ae392d5a306501e955751333971e2",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment25.lean": {
      "sha256": "2ae8ceea17527baeaa61a9cbd7481a14f7a2e8cf33e609fec4be248f337ef3cc",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment26.lean": {
      "sha256": "485fb2169f4e86c4f722ff8d983ae34209c4c856a41b3ca3cb2fd5b4c61b1d4b",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment27.lean": {
      "sha256": "68d8ad0660fa4c7166aaf97035b0c5054f20fc868c4e01f033756dbfa331ce33",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment28.lean": {
      "sha256": "df75ad368b3761eb3ce3ccc99fc7c0d5ba80884d0bb380b1f4d3a50304c42b0c",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment29.lean": {
      "sha256": "6329816099ca73b98f288b013c855e42bc053fb4650d7693fb8bb21804fd5a28",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialUnitSquare.lean": {
      "sha256": "614d1c677c89848621f5aeb14da173473513c6f9f96c41eefb65cc660a2ac7d6",
      "origin": "current-polynomial-certificate"
    },
    "RationalMinorant.lean": {
      "sha256": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
      "origin": "generic-light-matrix-support"
    },
    "RationalSampling.lean": {
      "sha256": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
      "origin": "generic-light-matrix-support"
    }
  },
  "new_modules": [
    "CurrentPolynomialMatrix",
    "CurrentPolynomialPairing",
    "CurrentPolynomialPotential",
    "CurrentPolynomialTheorem"
  ],
  "input_tex_sha256": "2a228c2a7cc1ead22d9952e7842da058724abfccd23cbf86278d544c68f1e441",
  "input_checker_sha256": "3eee3d946ddabb8da0eee00fd52e891979a256b474066a9c473c74b46fadf329",
  "generator_sha256": "465ead4f5c9ee850cfd13022b0dbe3d6e59e9eefcc4138382067a3d65aa97e79"
}


==> anc/lean/extended-lean-companion/separation/ENTRY_TYPES.txt <==
CurrentC3Moments.sharp_C3_moment {m n : ℕ} (A : Fin m → Fin n → Bool) (hm : 0 < m) (hn : 0 < n)
  (ps : List (PairedPivotCore.Cell (Fin m) (Fin n) × PairedPivotCore.Cell (Fin m) (Fin n)))
  (cover :
    (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) A).Perm (PairedPivotCounting.flattenPairs ps))
  (hc : ∀ p ∈ ps, PairedPivotCore.OriginalC3 (fun r c => A r c = true) p.1 p.2) :
  CurrentPolynomialMatrix.moments A ≤ 4 / 3 * MinimumEndpoint.density A + 5 / 3 * ((↑m)⁻¹ + (↑n)⁻¹)
'CurrentC3Moments.sharp_C3_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
CurrentC3Moments.C3_moment {m n : ℕ} (A : Fin m → Fin n → Bool) (hm : 0 < m) (hn : 0 < n)
  (ps : List (PairedPivotCore.Cell (Fin m) (Fin n) × PairedPivotCore.Cell (Fin m) (Fin n)))
  (cover :
    (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) A).Perm (PairedPivotCounting.flattenPairs ps))
  (hc : ∀ p ∈ ps, PairedPivotCore.OriginalC3 (fun r c => A r c = true) p.1 p.2) :
  CurrentPolynomialMatrix.moments A ≤ 4 / 3 * MinimumEndpoint.density A + CurrentC3Moments.eta m n
'CurrentC3Moments.C3_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
CurrentC3Moments.eta_range (m n : ℕ) (hm : 1000 ≤ m) (hn : 1000 ≤ n) :
  0 ≤ CurrentC3Moments.eta m n ∧ CurrentC3Moments.eta m n < 1 / 100
'CurrentC3Moments.eta_range' depends on axioms: [propext, Classical.choice, Quot.sound]
CurrentCertificateTransfer.selected_count_from_base_mixing {m n : ℕ} (hm : 1000 ≤ m) (hn : 1000 ≤ n)
  (B A : OriginalAugmented.Matrix m n) (ps : List (OriginalAugmented.Pair m n))
  (had : OriginalAugmented.Admissible B A ps) (xi : ℚ) (hxi : 0 ≤ xi) (hrect : MixingLightTransfer.NoLargeEmpty B xi) :
  ↑(OriginalAugmented.fixedCount A) < 3 / 5 * (1 + MixingLightTransfer.lightError m n xi) * ↑m * ↑n
'CurrentCertificateTransfer.selected_count_from_base_mixing' depends on axioms: [propext, Classical.choice, Quot.sound]
CurrentCertificateTransfer.objective_from_base_mixing {m n : ℕ} (hm : 1000 ≤ m) (hn : 1000 ≤ n)
  (B A : OriginalAugmented.Matrix m n) (ps : List (OriginalAugmented.Pair m n))
  (had : OriginalAugmented.Admissible B A ps) (xi : ℚ) (hxi : 0 ≤ xi) (hrect : MixingLightTransfer.NoLargeEmpty B xi) :
  ↑(OriginalAugmented.objective B ps) ≤
    ↑(OriginalAugmented.fixedCount B) + 3 / 10 * (1 + MixingLightTransfer.lightError m n xi) * ↑m * ↑n
'CurrentCertificateTransfer.objective_from_base_mixing' depends on axioms: [propext, Classical.choice, Quot.sound]
CurrentCertificateTransfer.objective_from_column_masked_defect {m n : ℕ} (hm : 1000 ≤ m) (hn : 1000 ≤ n)
  (B A : OriginalAugmented.Matrix m n) (ps : List (OriginalAugmented.Pair m n))
  (had : OriginalAugmented.Admissible B A ps) (keep : Fin n → Bool) (D : ℕ)
  (hD : ∀ (c : Fin n), ElementaryMixing.colDegree (MixingLightTransfer.maskColumns B keep) c ≤ D) (w xi : ℚ)
  (hw : 0 ≤ w) (hxi : 0 ≤ xi)
  (hdefect : ElementaryMixing.defect (MixingLightTransfer.maskColumns B keep) ≤ w ^ 2 * ↑n ^ 2)
  (hsmall : MixingLightTransfer.defectMixingError (MixingLightTransfer.maskColumns B keep) D w ≤ xi ^ 2) :
  ↑(OriginalAugmented.objective B ps) ≤
    ↑(OriginalAugmented.fixedCount B) + 3 / 10 * (1 + MixingLightTransfer.lightError m n xi) * ↑m * ↑n
'CurrentCertificateTransfer.objective_from_column_masked_defect' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
CurrentPolynomialMatrix.current_polynomial_finite_three_fifths {m n : ℕ} (A : Fin m → Fin n → Bool) (hm : 0 < m)
  (hn : 0 < n) (ps : List (PairedPivotCore.Cell (Fin m) (Fin n) × PairedPivotCore.Cell (Fin m) (Fin n)))
  (cover :
    (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) A).Perm (PairedPivotCounting.flattenPairs ps))
  (ε η : ℚ) (hε : 0 ≤ ε) (hη0 : 0 ≤ η) (hη1 : η < 1 / 100)
  (light :
    ∀ p ∈ ps,
      MinimumEndpoint.rowMean A p.1.1 + MinimumEndpoint.rowMean A p.2.1 ≤ 1 + ε ∨
        MinimumEndpoint.colMean A p.1.2 + MinimumEndpoint.colMean A p.2.2 ≤ 1 + ε)
  (hmoment : CurrentPolynomialMatrix.moments A ≤ 4 / 3 * MinimumEndpoint.density A + η) :
  ↑(BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) A).length < 3 / 5 * (1 + ε) * ↑m * ↑n
'CurrentPolynomialMatrix.current_polynomial_finite_three_fifths' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
CurrentPolynomial.current_certificate (x y : ℚ) (hx0 : 0 ≤ x) (hx1 : x ≤ 1) (hy0 : 0 ≤ y) (hy1 : y ≤ 1) :
  0 ≤ CurrentPolynomial.G x y ∧ 0 ≤ CurrentPolynomial.P x y
'CurrentPolynomial.current_certificate' depends on axioms: [propext, Classical.choice, Quot.sound]
MixingLightTransfer.original_mate_light {m n : ℕ} (hm : 0 < m) (hn : 0 < n) (B A : OriginalAugmented.Matrix m n)
  (ps : List (OriginalAugmented.Pair m n)) (had : OriginalAugmented.Admissible B A ps) (xi : ℚ)
  (hrect : MixingLightTransfer.NoLargeEmpty B xi) (p : OriginalAugmented.Pair m n) :
  p ∈ ps →
    MinimumEndpoint.rowMean A p.1.1 + MinimumEndpoint.rowMean A p.2.1 ≤ 1 + MixingLightTransfer.lightError m n xi ∨
      MinimumEndpoint.colMean A p.1.2 + MinimumEndpoint.colMean A p.2.2 ≤ 1 + MixingLightTransfer.lightError m n xi
'MixingLightTransfer.original_mate_light' depends on axioms: [propext, Classical.choice, Quot.sound]
SeparationAsymptotic.pruning_limits (m n : ℕ → ℕ) (hn : Tendsto n atTop atTop) (hnm : ∀ᶠ (i : ℕ) in atTop, n i ≤ m i)
  (hsmall : Tendsto (fun i => ↑(m i) / ↑(n i) ^ 2) atTop (nhds 0)) (B : (i : ℕ) → OriginalAugmented.Matrix (m i) (n i))
  (hB : ∀ (i : ℕ), OriginalAugmented.MaximumBase (B i)) (K : ℕ) (hK : 0 < K) :
  Tendsto (fun i => ↑(OriginalAugmented.fixedCount (B i)) / ↑(n i) ^ 2) atTop (nhds 0) ∧
    Tendsto
        (fun i =>
          ↑(OriginalAugmented.fixedCount (MixingLightTransfer.maskColumns (B i) (SeparationAsymptotic.keep (B i) K))) /
            (↑(n i) * √↑(m i)))
        atTop (nhds 1) ∧
      Tendsto
          (fun i =>
            ↑(OriginalAugmented.fixedCount
                  (MixingLightTransfer.maskColumns (B i) (SeparationAsymptotic.keep (B i) K))) /
              ↑(n i) ^ 2)
          atTop (nhds 0) ∧
        Tendsto
          (fun i =>
            ↑(ElementaryMixing.defect (MixingLightTransfer.maskColumns (B i) (SeparationAsymptotic.keep (B i) K))) /
              ↑(n i) ^ 2)
          atTop (nhds 0)
'SeparationAsymptotic.pruning_limits' depends on axioms: [propext, Classical.choice, Quot.sound]
SeparationAsymptotic.eventual_certificate (m n : ℕ → ℕ) (hn : Tendsto n atTop atTop)
  (hnm : ∀ᶠ (i : ℕ) in atTop, n i ≤ m i) (hsmall : Tendsto (fun i => ↑(m i) / ↑(n i) ^ 2) atTop (nhds 0))
  (B : (i : ℕ) → OriginalAugmented.Matrix (m i) (n i)) (hB : ∀ (i : ℕ), OriginalAugmented.MaximumBase (B i)) (xi : ℚ)
  (hxi : 0 < xi) :
  ∀ᶠ (i : ℕ) in atTop,
    ∃ C D w,
      (∀ (c : Fin (n i)), ElementaryMixing.colDegree (MixingLightTransfer.maskColumns (B i) C) c ≤ D) ∧
        0 ≤ w ∧
          ElementaryMixing.defect (MixingLightTransfer.maskColumns (B i) C) ≤ w ^ 2 * ↑(n i) ^ 2 ∧
            MixingLightTransfer.defectMixingError (MixingLightTransfer.maskColumns (B i) C) D w ≤ xi ^ 2
'SeparationAsymptotic.eventual_certificate' depends on axioms: [propext, Classical.choice, Quot.sound]
SeparationAsymptotic.classical_density_zero (m n : ℕ → ℕ) (hn : Tendsto n atTop atTop)
  (hnm : ∀ᶠ (i : ℕ) in atTop, n i ≤ m i) (hsmall : Tendsto (fun i => ↑(m i) / ↑(n i) ^ 2) atTop (nhds 0)) :
  Tendsto (fun i => ↑(OriginalAugmented.z (m i) (n i)) / (↑(m i) * ↑(n i))) atTop (nhds 0)
'SeparationAsymptotic.classical_density_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
SeparationAsymptotic.no_large_empty_eventually (m n : ℕ → ℕ) (hn : Tendsto n atTop atTop)
  (hnm : ∀ᶠ (i : ℕ) in atTop, n i ≤ m i) (hsmall : Tendsto (fun i => ↑(m i) / ↑(n i) ^ 2) atTop (nhds 0))
  (B : (i : ℕ) → OriginalAugmented.Matrix (m i) (n i)) (hB : ∀ (i : ℕ), OriginalAugmented.MaximumBase (B i)) (xi : ℚ)
  (hxi : 0 < xi) : ∀ᶠ (i : ℕ) in atTop, MixingLightTransfer.NoLargeEmpty (B i) xi
'SeparationAsymptotic.no_large_empty_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
SeparationAsymptotic.zL_subquadratic_upper (m n : ℕ → ℕ) (hn : Tendsto n atTop atTop)
  (hnm : ∀ᶠ (i : ℕ) in atTop, n i ≤ m i) (hsmall : Tendsto (fun i => ↑(m i) / ↑(n i) ^ 2) atTop (nhds 0)) (ε : ℝ)
  (hε : 0 < ε) : ∀ᶠ (i : ℕ) in atTop, ↑(OriginalAugmented.zL (m i) (n i)) / (↑(m i) * ↑(n i)) ≤ 3 / 10 + ε
'SeparationAsymptotic.zL_subquadratic_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
ClassicalAffine.classical_asymptotic (m n : ℕ → ℕ) (hn : Tendsto n atTop atTop) (hnm : ∀ᶠ (i : ℕ) in atTop, n i ≤ m i)
  (hsmall : Tendsto (fun i => ↑(m i) / ↑(n i) ^ 2) atTop (nhds 0)) :
  Tendsto (fun i => ↑(OriginalAugmented.z (m i) (n i)) / (↑(n i) * √↑(m i))) atTop (nhds 1)
'ClassicalAffine.classical_asymptotic' depends on axioms: [propext, Classical.choice, Quot.sound]
ExternalPrimeInterpolation.prime_below {ε : ℝ} (hε : 0 < ε) :
  ∀ᶠ (X : ℝ) in atTop, ∃ p, Nat.Prime p ∧ (1 - ε) * X ≤ ↑p ∧ ↑p ≤ X
'ExternalPrimeInterpolation.prime_below' depends on axioms: [propext, Classical.choice, Quot.sound]
OriginalAugmented.zL_attained (m n : ℕ) :
  ∃ B A ps, OriginalAugmented.LimitedAdmissible B A ps ∧ OriginalAugmented.objective B ps = OriginalAugmented.zL m n
'OriginalAugmented.zL_attained' depends on axioms: [propext, Classical.choice, Quot.sound]
structure OriginalAugmented.Admissible {m n : ℕ} (B A : OriginalAugmented.Matrix m n)
  (ps : List (OriginalAugmented.Pair m n)) : Prop
number of parameters: 5
fields:
  OriginalAugmented.Admissible.base_C4 : EvenParity.C4Free B
  OriginalAugmented.Admissible.disjoint : ∀ (r : Fin m) (c : Fin n), B r c = true → A r c = false
  OriginalAugmented.Admissible.cover : (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) A).Perm
      (PairedPivotCounting.flattenPairs ps)
  OriginalAugmented.Admissible.c2 : ∀ p ∈ ps, OriginalAugmented.OriginalC2 (OriginalAugmented.full B A) p
  OriginalAugmented.Admissible.c3 : ∀ p ∈ ps,
      PairedPivotCore.OriginalC3 (fun r c => OriginalAugmented.full B A r c = true) p.1 p.2
constructor:
  OriginalAugmented.Admissible.mk {m n : ℕ} {B A : OriginalAugmented.Matrix m n}
    {ps : List (OriginalAugmented.Pair m n)} (base_C4 : EvenParity.C4Free B)
    (disjoint : ∀ (r : Fin m) (c : Fin n), B r c = true → A r c = false)
    (cover :
      (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) A).Perm (PairedPivotCounting.flattenPairs ps))
    (c2 : ∀ p ∈ ps, OriginalAugmented.OriginalC2 (OriginalAugmented.full B A) p)
    (c3 : ∀ p ∈ ps, PairedPivotCore.OriginalC3 (fun r c => OriginalAugmented.full B A r c = true) p.1 p.2) :
    OriginalAugmented.Admissible B A ps
def OriginalAugmented.zL : ℕ → ℕ → ℕ :=
fun m n => BoundedMaximum.greatest (OriginalAugmented.LimitedValue m n) (m * n)
def OriginalAugmented.objective : {m n : ℕ} → OriginalAugmented.Matrix m n → List (OriginalAugmented.Pair m n) → ℕ :=
fun {m n} B ps => OriginalAugmented.fixedCount B + ps.length
def PairedPivotCore.OriginalC3.{u, v} : {Row : Type u} →
  {Col : Type v} → (Row → Col → Prop) → PairedPivotCore.Cell Row Col → PairedPivotCore.Cell Row Col → Prop :=
fun {Row} {Col} occupied a b =>
  ∀ (x : Row) (y : Col), x ≠ a.1 → x ≠ b.1 → y ≠ a.2 → y ≠ b.2 → ¬PairedPivotCore.Five occupied a b (x, y)
def CurrentC3Moments.eta : ℕ → ℕ → ℚ :=
fun m n => 2 * ((↑m)⁻¹ + (↑n)⁻¹)
def CurrentPolynomialMatrix.moments : {m n : ℕ} → (Fin m → Fin n → Bool) → ℚ :=
fun {m n} A =>
  (LightMatrix.lineAvg m fun r => MinimumEndpoint.rowMean A r ^ 2) +
    LightMatrix.lineAvg n fun c => MinimumEndpoint.colMean A c ^ 2
def MinimumEndpoint.rowMean : {m n : ℕ} → (Fin m → Fin n → Bool) → Fin m → ℚ :=
fun {m n} A r => PairedMatrixMoments.rowDegree (List.finRange n) (BooleanMatrixGeometry.indicator A) r * (↑n)⁻¹
def MinimumEndpoint.colMean : {m n : ℕ} → (Fin m → Fin n → Bool) → Fin n → ℚ :=
fun {m n} A c => PairedMatrixMoments.colDegree (List.finRange m) (BooleanMatrixGeometry.indicator A) c * (↑m)⁻¹
def MinimumEndpoint.density : {m n : ℕ} → (Fin m → Fin n → Bool) → ℚ :=
fun {m n} A =>
  PairedMatrixMoments.total (List.finRange m) (List.finRange n) (BooleanMatrixGeometry.indicator A) * (↑m)⁻¹ * (↑n)⁻¹
def MixingLightTransfer.maskColumns : {m n : ℕ} →
  OriginalAugmented.Matrix m n → (Fin n → Bool) → OriginalAugmented.Matrix m n :=
fun {m n} B keep r c => B r c && keep c
def MixingLightTransfer.defectMixingError : {m n : ℕ} → OriginalAugmented.Matrix m n → ℕ → ℚ → ℚ :=
fun {m n} C D w => ↑(OriginalAugmented.fixedCount C) / ↑n ^ 2 + 2 * ↑D / ↑n + 2 / ↑n + 2 * w ^ 2 + 4 * w
def CurrentPolynomial.A : ℕ → ℚ :=
fun x =>
  match x with
  | 0 => 10000 / 100
  | 1 => -6978 / 100
  | 2 => 9672 / 100
  | 3 => -7973 / 100
  | 4 => 4652 / 100
  | 5 => -1386 / 100
  | 6 => -701 / 100
  | 7 => -843 / 100
  | x => 0
def CurrentPolynomial.B : ℕ → ℚ :=
fun x =>
  match x with
  | 0 => -69 / 100
  | 1 => -7346 / 100
  | 2 => 7198 / 100
  | 3 => -9370 / 100
  | 4 => 6685 / 100
  | 5 => -4103 / 100
  | 6 => -2529 / 100
  | 7 => -2204 / 100
  | x => 0
def CurrentPolynomial.HC : ℕ → ℚ :=
fun x =>
  match x with
  | 0 => -3669 / 100
  | 1 => -430 / 100
  | 2 => 0
  | 3 => 0
  | 4 => 430 / 100
  | 5 => 3669 / 100
  | x => 0
def CurrentPolynomial.G : ℚ → ℚ → ℚ :=
fun x y =>
  -81 / 100 + x ^ 2 + y ^ 2 - x * CurrentPolynomial.a x - y * CurrentPolynomial.a y +
      (y - 3 / 5) * CurrentPolynomial.b x +
    (x - 3 / 5) * CurrentPolynomial.b y
def CurrentPolynomial.P : ℚ → ℚ → ℚ :=
fun x y => CurrentPolynomial.G x y + CurrentPolynomial.a x + CurrentPolynomial.a y + CurrentPolynomial.h x


==> anc/lean/extended-lean-companion/separation/LICENSE-PNTAnd <==
                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/lean/extended-lean-companion/separation/PNT-compatibility.patch <==
--- PrimeNumberTheoremAnd/BrunTitchmarsh.lean
+++ PrimeNumberTheoremAnd/BrunTitchmarsh.lean
@@ -157,7 +157,7 @@
     obtain ⟨C₂, hC₂_le, hC₂⟩ := floor_approx x hx
     rw [hC₁, hC₂]
     refine ⟨C₁ + C₂/d, ?_, by ring⟩
-    have : |C₁ + C₂/d| ≤ |C₁| + |C₂/d| := abs_add C₁ (C₂ / ↑d)
+    have : |C₁ + C₂/d| ≤ |C₁| + |C₂/d| := abs_add_le C₁ (C₂ / ↑d)
     have : |C₂/d| ≤ |C₂| := by
       rw [abs_div]
       refine div_le_self (abs_nonneg C₂) ?_
@@ -182,7 +182,7 @@
   obtain ⟨C₃, hC₃_le, hC₃⟩ := ceil_approx (x) (by linarith)
   rw [hC₁, hC₂, Nat.cast_sub, hC₃]
   · ring_nf
-    have : |(↑d)⁻¹ - (↑d)⁻¹ * C₃ + (C₁ - C₂)| ≤ |(↑d)⁻¹ - (↑d)⁻¹*C₃| + |C₁ - C₂| := abs_add _ _
+    have : |(↑d)⁻¹ - (↑d)⁻¹ * C₃ + (C₁ - C₂)| ≤ |(↑d)⁻¹ - (↑d)⁻¹*C₃| + |C₁ - C₂| := abs_add_le _ _
     have : |(↑d)⁻¹ - (↑d)⁻¹*C₃| ≤ |(↑d)⁻¹| + |(↑d)⁻¹*C₃| := abs_sub _ _
     have : |C₁ - C₂| ≤ |C₁| + |C₂| := abs_sub _ _
     have : |(d:ℝ)⁻¹| ≤ 1 := by
@@ -464,7 +464,7 @@
   simp only [div_eq_zero_iff, Nat.cast_eq_zero, Real.log_eq_zero, Nat.cast_eq_one, or_self_left,
     Finset.card_eq_zero, forall_eq_or_imp, Finset.range_zero, Finset.filter_empty, Finset.range_one,
     true_and]
-  refine ⟨rfl, fun a ha ↦ ?_⟩
+  refine ⟨by simpa using (show ¬IsPrimePow (0 : ℕ) from fun h ↦ (Nat.lt_irrefl 0) h.pos), fun a ha ↦ ?_⟩
   exfalso
   linarith [show 0 ≤ (a : ℝ) by positivity]
 

--- PrimeNumberTheoremAnd/Consequences.lean
+++ PrimeNumberTheoremAnd/Consequences.lean
@@ -2332,13 +2332,7 @@
     apply Filter.Tendsto.pos_mul_atTop (C := (1 + ε) * (1 - d) - (1 + d))
     · simp only [d, sub_pos]
       field_simp
-      rw [div_lt_div_iff_of_pos_right (by positivity)]
-      ring_nf
-      rw [add_assoc]
-      rw [add_lt_add_iff_left]
-      apply lt_of_sub_pos
-      ring_nf
-      positivity
+      nlinarith [sq_nonneg ε]
     · conv =>
         arg 1
         intro x


==> anc/lean/extended-lean-companion/separation/README.md <==
# Subquadratic zL upper bound using the printed polynomial

This isolated Lean 4.24 / Mathlib 4.24 package proves the same closed actual-zL asymptotic upper bound as `separation-asymptotic`, now using the paper's actual polynomial matrix certificate. It imports no MF module, no older LightMatrixTheorem, and no 115,200-coefficient moment-free numerical argument.

The final entry `SeparationAsymptotic.zL_subquadratic_upper` has only:

- n tends to infinity;
- eventually n <= m;
- m/n² tends to zero;
- a requested real epsilon > 0.

It concludes that eventually actual zL(m,n)/(mn) <= 3/10+epsilon. There is no supplied base, optimizer, numerical certificate, moment estimate, pair-lightness, or extra dimension assumption in this final theorem.

## Finite current-certificate step

`CurrentC3Moments` derives from the sharp `PairedDensity.second_moment` theorem and its transpose, on the actual selected matrix,

```
S <= 4*mu/3 + (5/3)*(1/m+1/n) <= 4*mu/3+eta,
eta = 2*(1/m+1/n).
```

It proves 0 <= eta < 1/100 whenever m,n >= 1000. Thus the moment hypothesis of `CurrentPolynomialMatrix.current_polynomial_finite_three_fifths` is proved from literal C3 and full selected-cell coverage; it is not assumed.

The finite masked-defect theorem honestly retains the numerical degree-cap, defect, w/xi, and error hypotheses. It derives empty rectangles, original mate-lightness, the C3 moment estimate, and the printed polynomial step internally. It preserves the original B,A,pairs, full occupancy, grid, and objective. Only the final asymptotic theorem supplies these numerical hypotheses automatically via the already proved classical/PNT/pruning argument.

`SeparationLimit.lean` preserves the original final theorem statement and limiting algebra. Its changes are the current-certificate finite call and the eventual dimension cutoff from 1 to 1000, which follows from the existing growth hypotheses.

## Minimal source split and provenance

Four small geometric modules separate unchanged declarations/proof bodies from formerly entangled moment-free numerical imports: `OriginalMixingGeometry`, `EmptyAreaGeometry`, `SubbaseGeometry`, and `DefectGeometry`. `PruningLimits` only redirects its import to that pure geometry. `SOURCE_PROVENANCE.json` records origins, exact hashes, and each change. All frozen parent packages remain unchanged.

The actual polynomial sources, certificate data, generator and inputs are unchanged copies of the frozen current-polynomial package. The checker regenerates all 38 generated interval/leaf/coverage sources and the certificate and compares them byte for byte. Kernel checking, rather than generation, proves positivity and coverage. The TeX input is an earlier textual snapshot with identical mathematical data; the later wording explicitly naming the closed unit square changes no coefficient or proof statement.

## Verification boundary

The Mathlib source commit is v4.24.0 `f897ebcf72cd16f89ab4577d0c826cd14afaafc7`; its pinned release cache and package dependencies are used, not rebuilt or independently audited as a whole. All local sources are freshly compiled into isolated source/import directories. The PNT input commit is `08e4c6824a47c9377be33440d1a0e69098fe3fba` with the copied historical compatibility patch and Apache 2.0 license for that upstream material.

The two unchanged external files `PrimeNumberTheoremAnd/Wiener.lean` and `Consequences.lean` contain unrelated unfinished declarations. Their warnings remain visible. The checker permits that known source exception only at its exact frozen hashes and independently checks every advertised target's exact axiom set. Targets may depend only on `propext`, `Classical.choice`, and `Quot.sound`, never `sorryAx` or native evaluation. The new finite proof and geometric splits have no admissions. This is theorem-specific verification, not a claim that the entire external repository is complete.

```
/usr/bin/python3 -B check.py --lean /path/to/lean-4.24.0 --mathlib /path/to/pinned-mathlib4 --out /new-receipt.json
```

Every compiler invocation allows 900 seconds for the observed macOS startup fault. Source/import hashes, target axioms, exact entry output, and compiler identity checks remain strict. Development objects, logs, and runtime receipts are not proof inputs or source payload. No global toolchain/security setting, paper, public archive, or license choice for the research code is changed here.


==> anc/lean/extended-lean-companion/separation/SOURCE_PROVENANCE.json <==
{
  "input_manifests": {
    "separation-asymptotic": "77f1b393d2ea9d4ba2540578428d3dcd974897b023b7534abbac3c9ce3ae7dc6",
    "polynomial-matrix-current": "2f8ddb29298621e3ee42aeae4e10bbaf6bea69b84ba9941a5b82727009a365df",
    "stability-variance": "9f7e51372174d2f7d63f77ff8280d33cb8db2bbc20e80769e322d442ce0611c4"
  },
  "same_final_theorem_signature": true,
  "sources": {
    "OriginalMixingGeometry.lean": {
      "origin": "separation-asymptotic/source/OriginalMixingLight.lean",
      "origin_sha256": "d6547543eb1582eaff9b01501b313622e2d3b90e441906046aaeee7322d76007",
      "kind": "minimal-split",
      "change": "Keep lightError, its nonnegativity, normalized intersection bound and original_mate_light verbatim; remove the MF import and all numerical conclusions.",
      "new_sha256": "9668979a8f1ebc844468d7537b72551d1c8fa11c93c7b1c82e1ddb19eba4ea1b"
    },
    "EmptyAreaGeometry.lean": {
      "origin": "separation-asymptotic/source/AreaLightBridge.lean",
      "origin_sha256": "a99f85dd7b2f1676bdf536ef6d11f18742e6d009d3fc690a3dbeb33eec284f4f",
      "kind": "minimal-split",
      "change": "Keep the actual empty-area definition and area-to-side geometric proof verbatim; remove numerical transfer imports/conclusions.",
      "new_sha256": "ee39e046ca07d7144a6a8dc3e5522f3bf8673354ceda12f862f330dd230ca42e"
    },
    "SubbaseGeometry.lean": {
      "origin": "separation-asymptotic/source/SubbaseGeometry.lean",
      "origin_sha256": "82c94ce54a6e9496adcca44cb242b5a1502bd4ddd6c8c57f3432622dbf9632bc",
      "kind": "minimal-split",
      "change": "Import-only redirection to the geometric split; every declaration and proof body is unchanged.",
      "new_sha256": "42635a27108d0d415e769e97a2a788c9e04fe929fd6bd096adbbe537524df0d6"
    },
    "DefectGeometry.lean": {
      "origin": "separation-asymptotic/source/DefectMixingTransfer.lean",
      "origin_sha256": "f2f81cc870bf536d1270a360c47b51d7b23440dc52d5825da4de5540a7477af1",
      "kind": "minimal-split",
      "change": "Keep defectMixingError and its actual empty-area bound verbatim; remove the old MF numerical wrappers.",
      "new_sha256": "a90bd33f0988750b814f949f55cf0a1f0d68e088eec3fa53a15de494ac0a2c98"
    },
    "CurrentPolynomialTheorem.lean": {
      "origin": "polynomial-matrix-current/package/source/CurrentPolynomialTheorem.lean",
      "origin_sha256": "eb334b65f0a1c794931926db296cb592851fb1389d3dcc84c3c1f03c00d2cf33",
      "kind": "unchanged",
      "new_sha256": "eb334b65f0a1c794931926db296cb592851fb1389d3dcc84c3c1f03c00d2cf33"
    },
    "CurrentPolynomialMatrix.lean": {
      "origin": "polynomial-matrix-current/package/source/CurrentPolynomialMatrix.lean",
      "origin_sha256": "96b60b02f7db717f2f1507aa7a9326b6d9a57f35850a9f4fb104f05995d11e7f",
      "kind": "unchanged",
      "new_sha256": "96b60b02f7db717f2f1507aa7a9326b6d9a57f35850a9f4fb104f05995d11e7f"
    },
    "PolynomialUnitSquare.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialUnitSquare.lean",
      "origin_sha256": "614d1c677c89848621f5aeb14da173473513c6f9f96c41eefb65cc660a2ac7d6",
      "kind": "unchanged",
      "new_sha256": "614d1c677c89848621f5aeb14da173473513c6f9f96c41eefb65cc660a2ac7d6"
    },
    "PolynomialLeavesG0.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialLeavesG0.lean",
      "origin_sha256": "784b17a0bbd756fc25646885ecc6cef553951bfedb9f2ffd89a56022a44c92e5",
      "kind": "unchanged",
      "new_sha256": "784b17a0bbd756fc25646885ecc6cef553951bfedb9f2ffd89a56022a44c92e5"
    },
    "PolynomialSegment01.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialSegment01.lean",
      "origin_sha256": "639d24b501b0e8669422e9b89906d0029a809374d0b2f268846d3cf9a7503ebe",
      "kind": "unchanged",
      "new_sha256": "639d24b501b0e8669422e9b89906d0029a809374d0b2f268846d3cf9a7503ebe"
    },
    "PolynomialBoxes.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialBoxes.lean",
      "origin_sha256": "c864e6d375abcc7670e29623063c85f7fcb68022de722012aeb6aa13858887b7",
      "kind": "unchanged",
      "new_sha256": "c864e6d375abcc7670e29623063c85f7fcb68022de722012aeb6aa13858887b7"
    },
    "PolynomialData.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialData.lean",
      "origin_sha256": "acb5932ffefb678ea70149b046f72ecc74891acaf7e3a06abe35ab05dcb024fe",
      "kind": "unchanged",
      "new_sha256": "acb5932ffefb678ea70149b046f72ecc74891acaf7e3a06abe35ab05dcb024fe"
    },
    "PolynomialBernstein.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialBernstein.lean",
      "origin_sha256": "933c2c8f1b8820741f9629c135b5db0069381fede9a74403be0f9e39b462a4f1",
      "kind": "unchanged",
      "new_sha256": "933c2c8f1b8820741f9629c135b5db0069381fede9a74403be0f9e39b462a4f1"
    },
    "PolynomialSegment02.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialSegment02.lean",
      "origin_sha256": "814bba91db5ab4dc137aa2c542b579cf5685666ceca8f7fc31bfc0914b25017f",
      "kind": "unchanged",
      "new_sha256": "814bba91db5ab4dc137aa2c542b579cf5685666ceca8f7fc31bfc0914b25017f"
    },
    "PolynomialSegment08.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialSegment08.lean",
      "origin_sha256": "0b9720013930ddb75b1b82679dc827a2f2cae8cd2f2a0adc4486f39778844273",
      "kind": "unchanged",
      "new_sha256": "0b9720013930ddb75b1b82679dc827a2f2cae8cd2f2a0adc4486f39778844273"
    },
    "PolynomialSegment09.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialSegment09.lean",
      "origin_sha256": "b5c80e49e704e1d83249bf57db8c2faa242c71ee9b0ab68c59fa1ef0f16230b0",
      "kind": "unchanged",
      "new_sha256": "b5c80e49e704e1d83249bf57db8c2faa242c71ee9b0ab68c59fa1ef0f16230b0"
    },
    "PolynomialSegment10.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialSegment10.lean",
      "origin_sha256": "64622b713a846c13656a7c69cdfea05f24899a4ecda85606155c36b4488efd00",
      "kind": "unchanged",
      "new_sha256": "64622b713a846c13656a7c69cdfea05f24899a4ecda85606155c36b4488efd00"
    },
    "PolynomialSegment11.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialSegment11.lean",
      "origin_sha256": "8bcaad14833a9f5e03bef47e4de90052ef0042e3e4cf937c857faeb17a0e126b",
      "kind": "unchanged",
      "new_sha256": "8bcaad14833a9f5e03bef47e4de90052ef0042e3e4cf937c857faeb17a0e126b"
    },
    "PolynomialSegment13.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialSegment13.lean",
      "origin_sha256": "746ee56f300c3c94a9823a5f6f8f7c022c1afd38bd930687c0536d6699965e51",
      "kind": "unchanged",
      "new_sha256": "746ee56f300c3c94a9823a5f6f8f7c022c1afd38bd930687c0536d6699965e51"
    },
    "PolynomialSegment16.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialSegment16.lean",
      "origin_sha256": "ff1037f03a0c517545239427bc12f0d84407d17a6a34739f7aeba14188097fc1",
      "kind": "unchanged",
      "new_sha256": "ff1037f03a0c517545239427bc12f0d84407d17a6a34739f7aeba14188097fc1"
    },
    "PolynomialSegment17.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialSegment17.lean",
      "origin_sha256": "4726121562a1694f8d209d99d9cc1b646576f94f3456dbc021677cbe88778bdd",
      "kind": "unchanged",
      "new_sha256": "4726121562a1694f8d209d99d9cc1b646576f94f3456dbc021677cbe88778bdd"
    },
    "PolynomialSegment21.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialSegment21.lean",
      "origin_sha256": "c0296881715b2c2bdeb7c6a0747d243f64ed55956ddeb133a099c2a7214a82b8",
      "kind": "unchanged",
      "new_sha256": "c0296881715b2c2bdeb7c6a0747d243f64ed55956ddeb133a099c2a7214a82b8"
    },
    "PolynomialSegment25.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialSegment25.lean",
      "origin_sha256": "2ae8ceea17527baeaa61a9cbd7481a14f7a2e8cf33e609fec4be248f337ef3cc",
      "kind": "unchanged",
      "new_sha256": "2ae8ceea17527baeaa61a9cbd7481a14f7a2e8cf33e609fec4be248f337ef3cc"
    },
    "PolynomialLeavesG1.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialLeavesG1.lean",
      "origin_sha256": "bbf54e944b947544c974d5837a21138e60b2c1a65405d7b0754400a625625c81",
      "kind": "unchanged",
      "new_sha256": "bbf54e944b947544c974d5837a21138e60b2c1a65405d7b0754400a625625c81"
    },
    "PolynomialSegment15.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialSegment15.lean",
      "origin_sha256": "ae7c00ca5bb961f684968e7330de55ffe4fae2966ebf3e0bd8e50e649cfec910",
      "kind": "unchanged",
      "new_sha256": "ae7c00ca5bb961f684968e7330de55ffe4fae2966ebf3e0bd8e50e649cfec910"
    },
    "PolynomialSegment19.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialSegment19.lean",
      "origin_sha256": "99e8a2068520001ee30d21e2f6cf0dcc079365d7fec0ab0258f828b45603cc5c",
      "kind": "unchanged",
      "new_sha256": "99e8a2068520001ee30d21e2f6cf0dcc079365d7fec0ab0258f828b45603cc5c"
    },
    "PolynomialLeavesG2.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialLeavesG2.lean",
      "origin_sha256": "327509f1678b962d3e97048eb8452b643d3310d8c1494ec5c4842306f42567f5",
      "kind": "unchanged",
      "new_sha256": "327509f1678b962d3e97048eb8452b643d3310d8c1494ec5c4842306f42567f5"
    },
    "PolynomialSegment20.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialSegment20.lean",
      "origin_sha256": "a5be0a87cbfc706c6291bde7b5007d6a401f4ed10dbb300d38716250449f1715",
      "kind": "unchanged",
      "new_sha256": "a5be0a87cbfc706c6291bde7b5007d6a401f4ed10dbb300d38716250449f1715"
    },
    "PolynomialSegment22.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialSegment22.lean",
      "origin_sha256": "a40aa1d977b80209f6300bee54d03a1bb1e6215e8e80390ef0bcb19fb70d2f54",
      "kind": "unchanged",
      "new_sha256": "a40aa1d977b80209f6300bee54d03a1bb1e6215e8e80390ef0bcb19fb70d2f54"
    },
    "PolynomialSegment23.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialSegment23.lean",
      "origin_sha256": "ea64a2b9e44cf72a1ee9cb3c6e24cfd95c0b29df7bb403b1557ca915c608d3ad",
      "kind": "unchanged",
      "new_sha256": "ea64a2b9e44cf72a1ee9cb3c6e24cfd95c0b29df7bb403b1557ca915c608d3ad"
    },
    "PolynomialSegment24.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialSegment24.lean",
      "origin_sha256": "e4e683a8d74f5e82a7ecb26509611399183ae392d5a306501e955751333971e2",
      "kind": "unchanged",
      "new_sha256": "e4e683a8d74f5e82a7ecb26509611399183ae392d5a306501e955751333971e2"
    },
    "PolynomialSegment26.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialSegment26.lean",
      "origin_sha256": "485fb2169f4e86c4f722ff8d983ae34209c4c856a41b3ca3cb2fd5b4c61b1d4b",
      "kind": "unchanged",
      "new_sha256": "485fb2169f4e86c4f722ff8d983ae34209c4c856a41b3ca3cb2fd5b4c61b1d4b"
    },
    "PolynomialSegment28.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialSegment28.lean",
      "origin_sha256": "df75ad368b3761eb3ce3ccc99fc7c0d5ba80884d0bb380b1f4d3a50304c42b0c",
      "kind": "unchanged",
      "new_sha256": "df75ad368b3761eb3ce3ccc99fc7c0d5ba80884d0bb380b1f4d3a50304c42b0c"
    },
    "PolynomialLeavesG3.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialLeavesG3.lean",
      "origin_sha256": "c5c1bfa07fcf2fbecee158e20e78dc3ebea29ebc02dc1bfd32b36e5238ad5369",
      "kind": "unchanged",
      "new_sha256": "c5c1bfa07fcf2fbecee158e20e78dc3ebea29ebc02dc1bfd32b36e5238ad5369"
    },
    "PolynomialSegment27.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialSegment27.lean",
      "origin_sha256": "68d8ad0660fa4c7166aaf97035b0c5054f20fc868c4e01f033756dbfa331ce33",
      "kind": "unchanged",
      "new_sha256": "68d8ad0660fa4c7166aaf97035b0c5054f20fc868c4e01f033756dbfa331ce33"
    },
    "PolynomialSegment29.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialSegment29.lean",
      "origin_sha256": "6329816099ca73b98f288b013c855e42bc053fb4650d7693fb8bb21804fd5a28",
      "kind": "unchanged",
      "new_sha256": "6329816099ca73b98f288b013c855e42bc053fb4650d7693fb8bb21804fd5a28"
    },
    "PolynomialLeavesP0.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialLeavesP0.lean",
      "origin_sha256": "3fd2a6d2b8ddbeaaa7216660bde34452a11ec697a16ac2e232ebd7f0799d7631",
      "kind": "unchanged",
      "new_sha256": "3fd2a6d2b8ddbeaaa7216660bde34452a11ec697a16ac2e232ebd7f0799d7631"
    },
    "PolynomialSegment00.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialSegment00.lean",
      "origin_sha256": "9d7ad230fd3f5ea166a92ae749092516b09b42d84275605366898a6415c1f15d",
      "kind": "unchanged",
      "new_sha256": "9d7ad230fd3f5ea166a92ae749092516b09b42d84275605366898a6415c1f15d"
    },
    "PolynomialSegment03.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialSegment03.lean",
      "origin_sha256": "fa62b3d7f06c57693c85b6024802b282c8cddf97e657be427703148a97917c2e",
      "kind": "unchanged",
      "new_sha256": "fa62b3d7f06c57693c85b6024802b282c8cddf97e657be427703148a97917c2e"
    },
    "PolynomialSegment04.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialSegment04.lean",
      "origin_sha256": "a255175782a828ef1a1db8600648ad9cefc0635f451a61d99d03418804c6eb21",
      "kind": "unchanged",
      "new_sha256": "a255175782a828ef1a1db8600648ad9cefc0635f451a61d99d03418804c6eb21"
    },
    "PolynomialSegment05.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialSegment05.lean",
      "origin_sha256": "994aa54093fec5bdf121818131adc7038154a1b9181c6e120c5c75bfb06e07a3",
      "kind": "unchanged",
      "new_sha256": "994aa54093fec5bdf121818131adc7038154a1b9181c6e120c5c75bfb06e07a3"
    },
    "PolynomialSegment06.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialSegment06.lean",
      "origin_sha256": "684c086ab4bcdf2b8ef2b224c728fa9e2169535b9468165d6417723c83aa28b0",
      "kind": "unchanged",
      "new_sha256": "684c086ab4bcdf2b8ef2b224c728fa9e2169535b9468165d6417723c83aa28b0"
    },
    "PolynomialLeavesP1.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialLeavesP1.lean",
      "origin_sha256": "e07021344efc5a61c4b71234645d2b9ae78e0e65812442efe080a86b7327f5e5",
      "kind": "unchanged",
      "new_sha256": "e07021344efc5a61c4b71234645d2b9ae78e0e65812442efe080a86b7327f5e5"
    },
    "PolynomialSegment07.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialSegment07.lean",
      "origin_sha256": "5d3db48457b3f72ab6bb67243f97e1d32966f58282e28a7ac10fe2441a7dd13f",
      "kind": "unchanged",
      "new_sha256": "5d3db48457b3f72ab6bb67243f97e1d32966f58282e28a7ac10fe2441a7dd13f"
    },
    "PolynomialSegment12.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialSegment12.lean",
      "origin_sha256": "a4f5a4c9ab13a1960abda4608b29b56f2dcd308033cca437475b2d04618a840f",
      "kind": "unchanged",
      "new_sha256": "a4f5a4c9ab13a1960abda4608b29b56f2dcd308033cca437475b2d04618a840f"
    },
    "PolynomialSegment14.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialSegment14.lean",
      "origin_sha256": "77f4f936e9daca4d0d5c0e939473b651e9b144b1ae61fac95eb5625e263dc57e",
      "kind": "unchanged",
      "new_sha256": "77f4f936e9daca4d0d5c0e939473b651e9b144b1ae61fac95eb5625e263dc57e"
    },
    "PolynomialLeavesP2.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialLeavesP2.lean",
      "origin_sha256": "addba01ebea6aaaac7dd43f86f0f5cf8dc87c8836f96a12b42a0d70979793b84",
      "kind": "unchanged",
      "new_sha256": "addba01ebea6aaaac7dd43f86f0f5cf8dc87c8836f96a12b42a0d70979793b84"
    },
    "PolynomialSegment18.lean": {
      "origin": "polynomial-matrix-current/package/source/PolynomialSegment18.lean",
      "origin_sha256": "6f4f95a4796bf77cd9a4e206c7114a6c6b9c36ed9b710c5348be3228a385a01c",
      "kind": "unchanged",
      "new_sha256": "6f4f95a4796bf77cd9a4e206c7114a6c6b9c36ed9b710c5348be3228a385a01c"
    },
    "CurrentPolynomialPairing.lean": {
      "origin": "polynomial-matrix-current/package/source/CurrentPolynomialPairing.lean",
      "origin_sha256": "18c4b43bdebbb5a44f32563b6c0eacff6f3ee9686d78fd4f7c805edd31b2b666",
      "kind": "unchanged",
      "new_sha256": "18c4b43bdebbb5a44f32563b6c0eacff6f3ee9686d78fd4f7c805edd31b2b666"
    },
    "LightRanges.lean": {
      "origin": "polynomial-matrix-current/package/source/LightRanges.lean",
      "origin_sha256": "d5b285a24d3dbc743786c04ad3f4bdcc98ef1fc2ee5ab9fdeaa9fde7eedf5251",
      "kind": "unchanged",
      "new_sha256": "d5b285a24d3dbc743786c04ad3f4bdcc98ef1fc2ee5ab9fdeaa9fde7eedf5251"
    },
    "LightAverages.lean": {
      "origin": "polynomial-matrix-current/package/source/LightAverages.lean",
      "origin_sha256": "c415637e5a6ab97832b7d5dd68683759fe35a8d525be5871e4483630e6472620",
      "kind": "unchanged",
      "new_sha256": "c415637e5a6ab97832b7d5dd68683759fe35a8d525be5871e4483630e6472620"
    },
    "MinimumMatrix.lean": {
      "origin": "polynomial-matrix-current/package/source/MinimumMatrix.lean",
      "origin_sha256": "e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766",
      "kind": "unchanged",
      "new_sha256": "e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766"
    },
    "BooleanMatrixGeometry.lean": {
      "origin": "polynomial-matrix-current/package/source/BooleanMatrixGeometry.lean",
      "origin_sha256": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
      "kind": "unchanged",
      "new_sha256": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457"
    },
    "ListRatCounting.lean": {
      "origin": "polynomial-matrix-current/package/source/ListRatCounting.lean",
      "origin_sha256": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
      "kind": "unchanged",
      "new_sha256": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef"
    },
    "RationalSampling.lean": {
      "origin": "polynomial-matrix-current/package/source/RationalSampling.lean",
      "origin_sha256": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
      "kind": "unchanged",
      "new_sha256": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744"
    },
    "FiniteRatSums.lean": {
      "origin": "polynomial-matrix-current/package/source/FiniteRatSums.lean",
      "origin_sha256": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
      "kind": "unchanged",
      "new_sha256": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2"
    },
    "MajorityCounting.lean": {
      "origin": "polynomial-matrix-current/package/source/MajorityCounting.lean",
      "origin_sha256": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
      "kind": "unchanged",
      "new_sha256": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164"
    },
    "FiniteCounting.lean": {
      "origin": "polynomial-matrix-current/package/source/FiniteCounting.lean",
      "origin_sha256": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
      "kind": "unchanged",
      "new_sha256": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408"
    },
    "PairedPivotCore.lean": {
      "origin": "polynomial-matrix-current/package/source/PairedPivotCore.lean",
      "origin_sha256": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
      "kind": "unchanged",
      "new_sha256": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87"
    },
    "RationalMinorant.lean": {
      "origin": "polynomial-matrix-current/package/source/RationalMinorant.lean",
      "origin_sha256": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
      "kind": "unchanged",
      "new_sha256": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3"
    },
    "MatrixMoments.lean": {
      "origin": "polynomial-matrix-current/package/source/MatrixMoments.lean",
      "origin_sha256": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
      "kind": "unchanged",
      "new_sha256": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8"
    },
    "MinimumAlgebra.lean": {
      "origin": "polynomial-matrix-current/package/source/MinimumAlgebra.lean",
      "origin_sha256": "a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b",
      "kind": "unchanged",
      "new_sha256": "a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b"
    },
    "CurrentPolynomialPotential.lean": {
      "origin": "polynomial-matrix-current/package/source/CurrentPolynomialPotential.lean",
      "origin_sha256": "e37e04746c336c87a518d29eee749739fb10eb94c02bd90c67395c34ba7bcc39",
      "kind": "unchanged",
      "new_sha256": "e37e04746c336c87a518d29eee749739fb10eb94c02bd90c67395c34ba7bcc39"
    },
    "StabilityVariance.lean": {
      "origin": "stability-variance/package/source/StabilityVariance.lean",
      "origin_sha256": "b34eddb872f9ce1bba4605dcf679e0bfaa86e91cc899cf3ac1b4f6d592ff8da0",
      "kind": "unchanged",
      "new_sha256": "b34eddb872f9ce1bba4605dcf679e0bfaa86e91cc899cf3ac1b4f6d592ff8da0"
    },
    "PairedDensity.lean": {
      "origin": "stability-variance/package/source/PairedDensity.lean",
      "origin_sha256": "aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9",
      "kind": "unchanged",
      "new_sha256": "aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9"
    },
    "PairedRow.lean": {
      "origin": "stability-variance/package/source/PairedRow.lean",
      "origin_sha256": "106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19",
      "kind": "unchanged",
      "new_sha256": "106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19"
    },
    "PairedOpenGeometry.lean": {
      "origin": "stability-variance/package/source/PairedOpenGeometry.lean",
      "origin_sha256": "ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604",
      "kind": "unchanged",
      "new_sha256": "ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604"
    },
    "PairedCounting.lean": {
      "origin": "stability-variance/package/source/PairedCounting.lean",
      "origin_sha256": "a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b",
      "kind": "unchanged",
      "new_sha256": "a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b"
    },
    "PairedLimit.lean": {
      "origin": "stability-variance/package/source/PairedLimit.lean",
      "origin_sha256": "39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987",
      "kind": "unchanged",
      "new_sha256": "39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987"
    },
    "PairedDecision.lean": {
      "origin": "stability-variance/package/source/PairedDecision.lean",
      "origin_sha256": "35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940",
      "kind": "unchanged",
      "new_sha256": "35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940"
    },
    "PairedRational.lean": {
      "origin": "stability-variance/package/source/PairedRational.lean",
      "origin_sha256": "beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d",
      "kind": "unchanged",
      "new_sha256": "beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d"
    },
    "GeneralBoundary.lean": {
      "origin": "stability-variance/package/source/GeneralBoundary.lean",
      "origin_sha256": "60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13",
      "kind": "unchanged",
      "new_sha256": "60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13"
    },
    "GridModel.lean": {
      "origin": "stability-variance/package/source/GridModel.lean",
      "origin_sha256": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
      "kind": "unchanged",
      "new_sha256": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b"
    },
    "StableDensity.lean": {
      "origin": "stability-variance/package/source/StableDensity.lean",
      "origin_sha256": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
      "kind": "unchanged",
      "new_sha256": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136"
    },
    "GeneralTranspose.lean": {
      "origin": "stability-variance/package/source/GeneralTranspose.lean",
      "origin_sha256": "c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625",
      "kind": "unchanged",
      "new_sha256": "c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625"
    },
    "GeneralDensity.lean": {
      "origin": "stability-variance/package/source/GeneralDensity.lean",
      "origin_sha256": "17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2",
      "kind": "unchanged",
      "new_sha256": "17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2"
    },
    "GeneralSampling.lean": {
      "origin": "stability-variance/package/source/GeneralSampling.lean",
      "origin_sha256": "526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774",
      "kind": "unchanged",
      "new_sha256": "526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774"
    },
    "EmptyRectangleGeometry.lean": {
      "origin": "separation-asymptotic/source/EmptyRectangleGeometry.lean",
      "origin_sha256": "28ec433ee4e5abfc45ab624cc5a5b5725598eb3e7b176262594faf3ad2b5395f",
      "kind": "unchanged",
      "new_sha256": "28ec433ee4e5abfc45ab624cc5a5b5725598eb3e7b176262594faf3ad2b5395f"
    },
    "OriginalCounts.lean": {
      "origin": "separation-asymptotic/source/OriginalCounts.lean",
      "origin_sha256": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5",
      "kind": "unchanged",
      "new_sha256": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5"
    },
    "OriginalModel.lean": {
      "origin": "separation-asymptotic/source/OriginalModel.lean",
      "origin_sha256": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
      "kind": "unchanged",
      "new_sha256": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc"
    },
    "MatrixCounting.lean": {
      "origin": "separation-asymptotic/source/MatrixCounting.lean",
      "origin_sha256": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
      "kind": "unchanged",
      "new_sha256": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982"
    },
    "NatListSums.lean": {
      "origin": "separation-asymptotic/source/NatListSums.lean",
      "origin_sha256": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
      "kind": "unchanged",
      "new_sha256": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1"
    },
    "MixingBound.lean": {
      "origin": "separation-asymptotic/source/MixingBound.lean",
      "origin_sha256": "8c073b07d259a612bceaa93460de6af207f69c76e8f5e0531a3e7a17c0fc0690",
      "kind": "unchanged",
      "new_sha256": "8c073b07d259a612bceaa93460de6af207f69c76e8f5e0531a3e7a17c0fc0690"
    },
    "MixingMoments.lean": {
      "origin": "separation-asymptotic/source/MixingMoments.lean",
      "origin_sha256": "839118525306cbad276d9e18374e7f496af1093a177a4e2584e9e7c710fa38fb",
      "kind": "unchanged",
      "new_sha256": "839118525306cbad276d9e18374e7f496af1093a177a4e2584e9e7c710fa38fb"
    },
    "MixingIncidence.lean": {
      "origin": "separation-asymptotic/source/MixingIncidence.lean",
      "origin_sha256": "9558b6e5212785e035353c97a5176e809802ca51089fbeb598d6799bd1f7ddea",
      "kind": "unchanged",
      "new_sha256": "9558b6e5212785e035353c97a5176e809802ca51089fbeb598d6799bd1f7ddea"
    },
    "MixingData.lean": {
      "origin": "separation-asymptotic/source/MixingData.lean",
      "origin_sha256": "b13b6a4e5e8677bee20aff0de6564e43b36d9febe30cfc96a27fdfaf11309a5a",
      "kind": "unchanged",
      "new_sha256": "b13b6a4e5e8677bee20aff0de6564e43b36d9febe30cfc96a27fdfaf11309a5a"
    },
    "C4Quadratic.lean": {
      "origin": "separation-asymptotic/source/C4Quadratic.lean",
      "origin_sha256": "23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0",
      "kind": "unchanged",
      "new_sha256": "23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0"
    },
    "MixingVariance.lean": {
      "origin": "separation-asymptotic/source/MixingVariance.lean",
      "origin_sha256": "fd58c51730c55a95bc3e7ce66d5c1cd5a82cdbb39df48fb413aff99ca249c45f",
      "kind": "unchanged",
      "new_sha256": "fd58c51730c55a95bc3e7ce66d5c1cd5a82cdbb39df48fb413aff99ca249c45f"
    },
    "MixingCauchy.lean": {
      "origin": "separation-asymptotic/source/MixingCauchy.lean",
      "origin_sha256": "d3253e9b68313f91140b05e06691eaf7b13173d26bee8c9ae35418676817dfeb",
      "kind": "unchanged",
      "new_sha256": "d3253e9b68313f91140b05e06691eaf7b13173d26bee8c9ae35418676817dfeb"
    },
    "MixingScalar.lean": {
      "origin": "separation-asymptotic/source/MixingScalar.lean",
      "origin_sha256": "e17b8fc8069c60c2704459323f476e79314f5ed1666fae2f200706611fd569c7",
      "kind": "unchanged",
      "new_sha256": "e17b8fc8069c60c2704459323f476e79314f5ed1666fae2f200706611fd569c7"
    },
    "OriginalFixedBase.lean": {
      "origin": "separation-asymptotic/source/OriginalFixedBase.lean",
      "origin_sha256": "b8184750df944527563d5dc44e26ce0db4ce8bd0a5e9f63876c4b621b7e86fb8",
      "kind": "unchanged",
      "new_sha256": "b8184750df944527563d5dc44e26ce0db4ce8bd0a5e9f63876c4b621b7e86fb8"
    },
    "OriginalParameters.lean": {
      "origin": "separation-asymptotic/source/OriginalParameters.lean",
      "origin_sha256": "f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59",
      "kind": "unchanged",
      "new_sha256": "f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59"
    },
    "BoundedMaximum.lean": {
      "origin": "separation-asymptotic/source/BoundedMaximum.lean",
      "origin_sha256": "837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394",
      "kind": "unchanged",
      "new_sha256": "837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394"
    },
    "PruningLimits.lean": {
      "kind": "import-only-split",
      "origin": "separation-asymptotic/source/PruningLimits.lean",
      "origin_sha256": "a996137b3a8dd9e0350fd66815f562c6e748f0119847638cfaf42fef11552235",
      "new_sha256": "ca9c34155247315762f0f24038b852343beafdd225d7868f14e89c25cea59594",
      "change": "Only DefectMixingTransfer import redirected to the pure DefectGeometry split; proof bodies unchanged."
    },
    "SeparationLimit.lean": {
      "kind": "current-certificate-alternative",
      "origin": "separation-asymptotic/source/SeparationLimit.lean",
      "origin_sha256": "4fad2fcf33004b2c2f5f1882beec8a943ad9f96d8e644ae9dfd6817908af440d",
      "new_sha256": "6f4293b27f3ec99a60e44d59fad98324cad3a5c3f799c77c4d849ce345b8b7db",
      "change": "Add current-certificate finite transfer import; strengthen eventual dimension cutoffs1\u21921000; invoke current transfer. Final theorem statement and all limiting algebra are unchanged."
    },
    "EventualCertificate.lean": {
      "kind": "unchanged",
      "origin": "separation-asymptotic/source/EventualCertificate.lean",
      "origin_sha256": "2da70187c84696817f0dff5e22a9a67158a9ef705b222394f66e3a38f1678ae6",
      "new_sha256": "2da70187c84696817f0dff5e22a9a67158a9ef705b222394f66e3a38f1678ae6"
    },
    "ColumnPruning.lean": {
      "kind": "unchanged",
      "origin": "separation-asymptotic/source/ColumnPruning.lean",
      "origin_sha256": "6346d6130ee03f7bf42b790facb92e425611b6062dd60af875a92f8fb63aa1c5",
      "new_sha256": "6346d6130ee03f7bf42b790facb92e425611b6062dd60af875a92f8fb63aa1c5"
    },
    "ClassicalReal.lean": {
      "kind": "unchanged",
      "origin": "separation-asymptotic/source/ClassicalReal.lean",
      "origin_sha256": "52f73157da76ba6af30a02ef2eda0c85b406bccde5f65154e412cf6fb3353137",
      "new_sha256": "52f73157da76ba6af30a02ef2eda0c85b406bccde5f65154e412cf6fb3353137"
    },
    "PrimeAffine.lean": {
      "kind": "unchanged",
      "origin": "separation-asymptotic/source/PrimeAffine.lean",
      "origin_sha256": "0b01895e04b8039a9c77bfd73a7ed59295f044bc699ff1c8d8a15db45a1c021f",
      "new_sha256": "0b01895e04b8039a9c77bfd73a7ed59295f044bc699ff1c8d8a15db45a1c021f"
    },
    "AffineBase.lean": {
      "kind": "unchanged",
      "origin": "separation-asymptotic/source/AffineBase.lean",
      "origin_sha256": "aac6ce7a0c35974c80e5dac1dce45d1f84907d3b1bea74a23d98dcdba8002a9d",
      "new_sha256": "aac6ce7a0c35974c80e5dac1dce45d1f84907d3b1bea74a23d98dcdba8002a9d"
    },
    "ClassicalLimit.lean": {
      "kind": "unchanged",
      "origin": "separation-asymptotic/source/ClassicalLimit.lean",
      "origin_sha256": "28fa4c0640538e0cf80c5f1b88e842643d88b7292d6f821156aafdbe0c7f7caa",
      "new_sha256": "28fa4c0640538e0cf80c5f1b88e842643d88b7292d6f821156aafdbe0c7f7caa"
    },
    "ClassicalAsymptotic.lean": {
      "kind": "unchanged",
      "origin": "separation-asymptotic/source/ClassicalAsymptotic.lean",
      "origin_sha256": "181e8ff395c26b1d4e699cdef753f42a78db78ec2eee798e5d4cfe17dc3a9095",
      "new_sha256": "181e8ff395c26b1d4e699cdef753f42a78db78ec2eee798e5d4cfe17dc3a9095"
    },
    "PrimeBelow.lean": {
      "kind": "unchanged",
      "origin": "separation-asymptotic/source/PrimeBelow.lean",
      "origin_sha256": "3ec3ec9bebc7951b6cd9d61633e0cb9bf225308d24063bdaf7f2f6d50664e654",
      "new_sha256": "3ec3ec9bebc7951b6cd9d61633e0cb9bf225308d24063bdaf7f2f6d50664e654"
    },
    "PrimeNumberTheoremAnd/Consequences.lean": {
      "kind": "unchanged",
      "origin": "separation-asymptotic/source/PrimeNumberTheoremAnd/Consequences.lean",
      "origin_sha256": "045e9847e9e25f63aee3708b2b56b0c477f45fd92a80a7fef0a1a0d806b8eb93",
      "new_sha256": "045e9847e9e25f63aee3708b2b56b0c477f45fd92a80a7fef0a1a0d806b8eb93"
    },
    "PrimeNumberTheoremAnd/Mathlib/NumberTheory/ArithmeticFunction.lean": {
      "kind": "unchanged",
      "origin": "separation-asymptotic/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/ArithmeticFunction.lean",
      "origin_sha256": "030522971531c7d9d7f683cf180d21f220d967398aea2ab7d569768af61a3a6a",
      "new_sha256": "030522971531c7d9d7f683cf180d21f220d967398aea2ab7d569768af61a3a6a"
    },
    "PrimeNumberTheoremAnd/Mathlib/Analysis/SpecialFunctions/Log/Basic.lean": {
      "kind": "unchanged",
      "origin": "separation-asymptotic/source/PrimeNumberTheoremAnd/Mathlib/Analysis/SpecialFunctions/Log/Basic.lean",
      "origin_sha256": "4e00c5e4c460c804acfb2143317fb096637a2cfd6b41535fdb57fd883e3dd67e",
      "new_sha256": "4e00c5e4c460c804acfb2143317fb096637a2cfd6b41535fdb57fd883e3dd67e"
    },
    "PrimeNumberTheoremAnd/Wiener.lean": {
      "kind": "unchanged",
      "origin": "separation-asymptotic/source/PrimeNumberTheoremAnd/Wiener.lean",
      "origin_sha256": "132a6f092f87774cad2134e877b5817cea0fba72d33e7964c07107227c387e56",
      "new_sha256": "132a6f092f87774cad2134e877b5817cea0fba72d33e7964c07107227c387e56"
    },
    "PrimeNumberTheoremAnd/Fourier.lean": {
      "kind": "unchanged",
      "origin": "separation-asymptotic/source/PrimeNumberTheoremAnd/Fourier.lean",
      "origin_sha256": "8f86ed00ec8db00ca0f63e8ba99c86e0ae6f9fbd959a5d28cb7134e61e24a109",
      "new_sha256": "8f86ed00ec8db00ca0f63e8ba99c86e0ae6f9fbd959a5d28cb7134e61e24a109"
    },
    "PrimeNumberTheoremAnd/Sobolev.lean": {
      "kind": "unchanged",
      "origin": "separation-asymptotic/source/PrimeNumberTheoremAnd/Sobolev.lean",
      "origin_sha256": "a26e9b3cbcbafaf9983e357b750dacf7105980f579ca810cd41ddf11fd66783a",
      "new_sha256": "a26e9b3cbcbafaf9983e357b750dacf7105980f579ca810cd41ddf11fd66783a"
    },
    "PrimeNumberTheoremAnd/BrunTitchmarsh.lean": {
      "kind": "unchanged",
      "origin": "separation-asymptotic/source/PrimeNumberTheoremAnd/BrunTitchmarsh.lean",
      "origin_sha256": "63c649344ac09dc107bc6a0f5beda1d955b6d63320aaa488edcdd09f2bce77cf",
      "new_sha256": "63c649344ac09dc107bc6a0f5beda1d955b6d63320aaa488edcdd09f2bce77cf"
    },
    "PrimeNumberTheoremAnd/Mathlib/Analysis/Asymptotics/Asymptotics.lean": {
      "kind": "unchanged",
      "origin": "separation-asymptotic/source/PrimeNumberTheoremAnd/Mathlib/Analysis/Asymptotics/Asymptotics.lean",
      "origin_sha256": "a5c78b78ef025f621cba873779bb55f567e834168b6d611bc41f89f2126347e3",
      "new_sha256": "a5c78b78ef025f621cba873779bb55f567e834168b6d611bc41f89f2126347e3"
    },
    "PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Selberg.lean": {
      "kind": "unchanged",
      "origin": "separation-asymptotic/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Selberg.lean",
      "origin_sha256": "617771061bf92097e72574b7784453e0607d1a5b59192dc92f5692e24709d6da",
      "new_sha256": "617771061bf92097e72574b7784453e0607d1a5b59192dc92f5692e24709d6da"
    },
    "PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Basic.lean": {
      "kind": "unchanged",
      "origin": "separation-asymptotic/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Basic.lean",
      "origin_sha256": "53c613e44cb70f75faa91c5b215178aa2965b412cfe673e1412792c06c3946aa",
      "new_sha256": "53c613e44cb70f75faa91c5b215178aa2965b412cfe673e1412792c06c3946aa"
    },
    "PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/AuxResults.lean": {
      "kind": "unchanged",
      "origin": "separation-asymptotic/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/AuxResults.lean",
      "origin_sha256": "1aec11e855a3ac7af17564f744ec681879d206d5d859b048e8f4732c76cca97b",
      "new_sha256": "1aec11e855a3ac7af17564f744ec681879d206d5d859b048e8f4732c76cca97b"
    },
    "PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/SelbergBounds.lean": {
      "kind": "unchanged",
      "origin": "separation-asymptotic/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/SelbergBounds.lean",
      "origin_sha256": "4f33c5beb5ca2623b9320e3d7c17c2264e6d496169e604463da1a8cc9afbfa82",
      "new_sha256": "4f33c5beb5ca2623b9320e3d7c17c2264e6d496169e604463da1a8cc9afbfa82"
    },
    "PrimeNumberTheoremAnd/SmoothExistence.lean": {
      "kind": "unchanged",
      "origin": "separation-asymptotic/source/PrimeNumberTheoremAnd/SmoothExistence.lean",
      "origin_sha256": "7f9ce5971b77d15b11f339e51cdeeceef51cc82a4271b73e4c1ed4b1c9e97b9a",
      "new_sha256": "7f9ce5971b77d15b11f339e51cdeeceef51cc82a4271b73e4c1ed4b1c9e97b9a"
    },
    "AsymptoticMixing.lean": {
      "kind": "unchanged",
      "origin": "separation-asymptotic/source/AsymptoticMixing.lean",
      "origin_sha256": "445b4be3470096aafe781269a835bbe11fd8a5de8c4df6e84854f126486fd9a3",
      "new_sha256": "445b4be3470096aafe781269a835bbe11fd8a5de8c4df6e84854f126486fd9a3"
    },
    "CurrentCertificateTransfer.lean": {
      "kind": "new-proof-or-entry",
      "new_sha256": "cdbd282b2693d34571f8172b20d986aad3242f599c1bcbbd3174cf885bfc6d60"
    },
    "CurrentC3Moments.lean": {
      "kind": "new-proof-or-entry",
      "new_sha256": "05f50676d4c260f4b728457e16dde59e5b4a8dd2230cd72c34a643ca78dd40d8"
    },
    "CurrentSeparationEntryAudit.lean": {
      "kind": "new-proof-or-entry",
      "new_sha256": "cc6c6769137e699219c0eb5e67d8fa6be979accdc4fced2db111a4bb5219ec50"
    }
  }
}


==> anc/lean/extended-lean-companion/separation/certificate.json <==
{
  "A": [
    10000,
    -6978,
    9672,
    -7973,
    4652,
    -1386,
    -701,
    -843
  ],
  "B": [
    -69,
    -7346,
    7198,
    -9370,
    6685,
    -4103,
    -2529,
    -2204
  ],
  "H": [
    -3669,
    -430,
    0,
    0,
    430,
    3669
  ],
  "lambda": "-81/100",
  "mean": "3/5",
  "intervals": [
    [
      "0",
      "1/8"
    ],
    [
      "0",
      "1/4"
    ],
    [
      "0",
      "1/2"
    ],
    [
      "1/8",
      "3/16"
    ],
    [
      "1/8",
      "1/4"
    ],
    [
      "3/16",
      "7/32"
    ],
    [
      "3/16",
      "1/4"
    ],
    [
      "7/32",
      "1/4"
    ],
    [
      "1/4",
      "5/16"
    ],
    [
      "1/4",
      "3/8"
    ],
    [
      "1/4",
      "1/2"
    ],
    [
      "5/16",
      "3/8"
    ],
    [
      "3/8",
      "7/16"
    ],
    [
      "3/8",
      "1/2"
    ],
    [
      "7/16",
      "1/2"
    ],
    [
      "1/2",
      "9/16"
    ],
    [
      "1/2",
      "5/8"
    ],
    [
      "1/2",
      "3/4"
    ],
    [
      "1/2",
      "1"
    ],
    [
      "9/16",
      "5/8"
    ],
    [
      "5/8",
      "11/16"
    ],
    [
      "5/8",
      "3/4"
    ],
    [
      "11/16",
      "3/4"
    ],
    [
      "3/4",
      "13/16"
    ],
    [
      "3/4",
      "7/8"
    ],
    [
      "3/4",
      "1"
    ],
    [
      "13/16",
      "7/8"
    ],
    [
      "7/8",
      "15/16"
    ],
    [
      "7/8",
      "1"
    ],
    [
      "15/16",
      "1"
    ]
  ],
  "trees": {
    "G": {
      "axis": 0,
      "cut": "1/2",
      "left": {
        "axis": 1,
        "cut": "1/2",
        "left": {
          "axis": 0,
          "cut": "1/4",
          "left": {
            "leaf": 0
          },
          "right": {
            "axis": 1,
            "cut": "1/4",
            "left": {
              "leaf": 1
            },
            "right": {
              "axis": 0,
              "cut": "3/8",
              "left": {
                "leaf": 2
              },
              "right": {
                "axis": 1,
                "cut": "3/8",
                "left": {
                  "leaf": 3
                },
                "right": {
                  "leaf": 4
                }
              }
            }
          }
        },
        "right": {
          "axis": 0,
          "cut": "1/4",
          "left": {
            "axis": 1,
            "cut": "3/4",
            "left": {
              "leaf": 5
            },
            "right": {
              "leaf": 6
            }
          },
          "right": {
            "axis": 1,
            "cut": "3/4",
            "left": {
              "axis": 0,
              "cut": "3/8",
              "left": {
                "axis": 1,
                "cut": "5/8",
                "left": {
                  "axis": 0,
                  "cut": "5/16",
                  "left": {
                    "leaf": 7
                  },
                  "right": {
                    "leaf": 8
                  }
                },
                "right": {
                  "leaf": 9
                }
              },
              "right": {
                "leaf": 10
              }
            },
            "right": {
              "leaf": 11
            }
          }
        }
      },
      "right": {
        "axis": 1,
        "cut": "1/2",
        "left": {
          "axis": 0,
          "cut": "3/4",
          "left": {
            "axis": 1,
            "cut": "1/4",
            "left": {
              "leaf": 12
            },
            "right": {
              "axis": 0,
              "cut": "5/8",
              "left": {
                "axis": 1,
                "cut": "3/8",
                "left": {
                  "axis": 0,
                  "cut": "9/16",
                  "left": {
                    "leaf": 13
                  },
                  "right": {
                    "leaf": 14
                  }
                },
                "right": {
                  "leaf": 15
                }
              },
              "right": {
                "leaf": 16
              }
            }
          },
          "right": {
            "axis": 1,
            "cut": "1/4",
            "left": {
              "leaf": 17
            },
            "right": {
              "leaf": 18
            }
          }
        },
        "right": {
          "axis": 0,
          "cut": "3/4",
          "left": {
            "axis": 1,
            "cut": "3/4",
            "left": {
              "axis": 0,
              "cut": "5/8",
              "left": {
                "leaf": 19
              },
              "right": {
                "axis": 1,
                "cut": "5/8",
                "left": {
                  "leaf": 20
                },
                "right": {
                  "axis": 0,
                  "cut": "11/16",
                  "left": {
                    "leaf": 21
                  },
                  "right": {
                    "axis": 1,
                    "cut": "11/16",
                    "left": {
                      "leaf": 22
                    },
                    "right": {
                      "leaf": 23
                    }
                  }
                }
              }
            },
            "right": {
              "leaf": 24
            }
          },
          "right": {
            "axis": 1,
            "cut": "3/4",
            "left": {
              "leaf": 25
            },
            "right": {
              "axis": 0,
              "cut": "7/8",
              "left": {
                "axis": 1,
                "cut": "7/8",
                "left": {
                  "axis": 0,
                  "cut": "13/16",
                  "left": {
                    "axis": 1,
                    "cut": "13/16",
                    "left": {
                      "leaf": 26
                    },
                    "right": {
                      "leaf": 27
                    }
                  },
                  "right": {
                    "leaf": 28
                  }
                },
                "right": {
                  "leaf": 29
                }
              },
              "right": {
                "axis": 1,
                "cut": "7/8",
                "left": {
                  "leaf": 30
                },
                "right": {
                  "axis": 0,
                  "cut": "15/16",
                  "left": {
                    "axis": 1,
                    "cut": "15/16",
                    "left": {
                      "leaf": 31
                    },
                    "right": {
                      "leaf": 32
                    }
                  },
                  "right": {
                    "axis": 1,
                    "cut": "15/16",
                    "left": {
                      "leaf": 33
                    },
                    "right": {
                      "leaf": 34
                    }
                  }
                }
              }
            }
          }
        }
      }
    },
    "P": {
      "axis": 0,
      "cut": "1/2",
      "left": {
        "axis": 1,
        "cut": "1/2",
        "left": {
          "axis": 0,
          "cut": "1/4",
          "left": {
            "leaf": 0
          },
          "right": {
            "leaf": 1
          }
        },
        "right": {
          "axis": 0,
          "cut": "1/4",
          "left": {
            "axis": 1,
            "cut": "3/4",
            "left": {
              "axis": 0,
              "cut": "1/8",
              "left": {
                "leaf": 2
              },
              "right": {
                "axis": 1,
                "cut": "5/8",
                "left": {
                  "leaf": 3
                },
                "right": {
                  "leaf": 4
                }
              }
            },
            "right": {
              "axis": 0,
              "cut": "1/8",
              "left": {
                "leaf": 5
              },
              "right": {
                "axis": 1,
                "cut": "7/8",
                "left": {
                  "leaf": 6
                },
                "right": {
                  "axis": 0,
                  "cut": "3/16",
                  "left": {
                    "leaf": 7
                  },
                  "right": {
                    "axis": 1,
                    "cut": "15/16",
                    "left": {
                      "leaf": 8
                    },
                    "right": {
                      "axis": 0,
                      "cut": "7/32",
                      "left": {
                        "leaf": 9
                      },
                      "right": {
                        "leaf": 10
                      }
                    }
                  }
                }
              }
            }
          },
          "right": {
            "axis": 1,
            "cut": "3/4",
            "left": {
              "axis": 0,
              "cut": "3/8",
              "left": {
                "axis": 1,
                "cut": "5/8",
                "left": {
                  "leaf": 11
                },
                "right": {
                  "axis": 0,
                  "cut": "5/16",
                  "left": {
                    "axis": 1,
                    "cut": "11/16",
                    "left": {
                      "leaf": 12
                    },
                    "right": {
                      "leaf": 13
                    }
                  },
                  "right": {
                    "leaf": 14
                  }
                }
              },
              "right": {
                "axis": 1,
                "cut": "5/8",
                "left": {
                  "leaf": 15
                },
                "right": {
                  "axis": 0,
                  "cut": "7/16",
                  "left": {
                    "leaf": 16
                  },
                  "right": {
                    "leaf": 17
                  }
                }
              }
            },
            "right": {
              "axis": 0,
              "cut": "3/8",
              "left": {
                "leaf": 18
              },
              "right": {
                "axis": 1,
                "cut": "7/8",
                "left": {
                  "leaf": 19
                },
                "right": {
                  "leaf": 20
                }
              }
            }
          }
        }
      },
      "right": {
        "axis": 1,
        "cut": "1/2",
        "left": {
          "leaf": 21
        },
        "right": {
          "axis": 0,
          "cut": "3/4",
          "left": {
            "axis": 1,
            "cut": "3/4",
            "left": {
              "leaf": 22
            },
            "right": {
              "axis": 0,
              "cut": "5/8",
              "left": {
                "axis": 1,
                "cut": "7/8",
                "left": {
                  "leaf": 23
                },
                "right": {
                  "leaf": 24
                }
              },
              "right": {
                "axis": 1,
                "cut": "7/8",
                "left": {
                  "leaf": 25
                },
                "right": {
                  "leaf": 26
                }
              }
            }
          },
          "right": {
            "leaf": 27
          }
        }
      }
    }
  },
  "leaves": {
    "G": [
      {
        "box": [
          "0",
          "1/4",
          "0",
          "1/2"
        ],
        "coefficients": [
          [
            "9/500",
            "12827/1000",
            "655623/56000",
            "1278789/224000",
            "361859/112000",
            "539999/179200",
            "2804283/896000",
            "1650571/512000",
            "94709/25600"
          ],
          [
            "2569/400",
            "2206937/128000",
            "5523309/358400",
            "62271129/7168000",
            "9529333/1792000",
            "118982019/28672000",
            "18986613/5734400",
            "1998317/819200",
            "1967463/1024000"
          ],
          [
            "418651/44800",
            "67427821/3584000",
            "6060883/358400",
            "4525529/448000",
            "2902847/448000",
            "71686647/14336000",
            "11026781/2867200",
            "7591859/2867200",
            "6362733/3584000"
          ],
          [
            "17770041/1792000",
            "526150909/28672000",
            "34185899/2048000",
            "289975587/28672000",
            "46988461/7168000",
            "14568969/2867200",
            "16084863/4096000",
            "4872121/1792000",
            "2591949/1433600"
          ],
          [
            "661417/71680",
            "60078481/3584000",
            "277481/17920",
            "33229857/3584000",
            "10595843/1792000",
            "32825141/7168000",
            "5105061/1433600",
            "710567/286720",
            "745781/448000"
          ],
          [
            "230706683/28672000",
            "6755429451/458752000",
            "454470837/32768000",
            "3699892929/458752000",
            "567480519/114688000",
            "1742148007/458752000",
            "96910887/32768000",
            "937022493/458752000",
            "78482489/57344000"
          ],
          [
            "391054053/57344000",
            "11598930619/917504000",
            "5600086419/458752000",
            "1249818141/183500800",
            "902627071/229376000",
            "2722394791/917504000",
            "1057360329/458752000",
            "1428754813/917504000",
            "117261077/114688000"
          ],
          [
            "377329003/65536000",
            "2806578523/262144000",
            "9795717027/917504000",
            "10406965263/1835008000",
            "692697947/229376000",
            "813858093/367001600",
            "1574620437/917504000",
            "293337397/262144000",
            "1852017/2621440"
          ],
          [
            "161558771/32768000",
            "294410083/32768000",
            "2142172357/229376000",
            "43163677/9175040",
            "517658341/229376000",
            "366879669/229376000",
            "284052037/229376000",
            "25262851/32768000",
            "15076467/32768000"
          ]
        ]
      },
      {
        "box": [
          "1/4",
          "1/2",
          "0",
          "1/4"
        ],
        "coefficients": [
          [
            "161558771/32768000",
            "227984427/32768000",
            "1848706229/229376000",
            "1852391517/229376000",
            "1691340869/229376000",
            "1456346203/229376000",
            "302581109/57344000",
            "17619777/4096000",
            "56998579/16384000"
          ],
          [
            "268906081/65536000",
            "2979607129/524288000",
            "12217113299/1835008000",
            "24605371421/3670016000",
            "5597368837/917504000",
            "19068287127/3670016000",
            "389243093/91750400",
            "885621599/262144000",
            "870361/327680"
          ],
          [
            "402627879/114688000",
            "68014269/14680064",
            "1003730333/183500800",
            "10160030779/1835008000",
            "65811463/13107200",
            "7753438857/1835008000",
            "1551028629/458752000",
            "4690521/1792000",
            "113853703/57344000"
          ],
          [
            "369558429/114688000",
            "711075287/183500800",
            "16741803/3670016",
            "4254190777/917504000",
            "192526881/45875200",
            "401183437/114688000",
            "5047165581/1835008000",
            "7616463583/3670016000",
            "348951117/229376000"
          ],
          [
            "22694681/7168000",
            "766424569/229376000",
            "63409231/16384000",
            "904965787/229376000",
            "204912481/57344000",
            "339921539/114688000",
            "151078211/65536000",
            "1569501553/917504000",
            "281399021/229376000"
          ],
          [
            "92372627/28672000",
            "668693463/229376000",
            "376417179/114688000",
            "769172601/229376000",
            "174626077/57344000",
            "2312833163/917504000",
            "714545491/367001600",
            "5243377581/3670016000",
            "46377273/45875200"
          ],
          [
            "23792193/7168000",
            "289904219/114688000",
            "156503427/57344000",
            "320340893/114688000",
            "10426593/4096000",
            "964664329/458752000",
            "59103189/36700160",
            "2138094083/1835008000",
            "37163361/45875200"
          ],
          [
            "3544751/1024000",
            "17861437/8192000",
            "63410227/28672000",
            "32448229/14336000",
            "29696671/14336000",
            "312976481/183500800",
            "2366843429/1835008000",
            "478539097/524288000",
            "20169659/32768000"
          ],
          [
            "94709/25600",
            "1967463/1024000",
            "6362733/3584000",
            "2591949/1433600",
            "745781/448000",
            "78482489/57344000",
            "117261077/114688000",
            "1852017/2621440",
            "15076467/32768000"
          ]
        ]
      },
      {
        "box": [
          "1/4",
          "3/8",
          "1/4",
          "1/2"
        ],
        "coefficients": [
          [
            "56998579/16384000",
            "870361/327680",
            "113853703/57344000",
            "348951117/229376000",
            "281399021/229376000",
            "46377273/45875200",
            "37163361/45875200",
            "20169659/32768000",
            "15076467/32768000"
          ],
          [
            "100516629/32768000",
            "1203244801/524288000",
            "191464437/114688000",
            "9133190033/7340032000",
            "1807286699/1835008000",
            "5887167939/7340032000",
            "2321509237/3670016000",
            "97920907/209715200",
            "44158377/131072000"
          ],
          [
            "1235950159/458752000",
            "7227474551/3670016000",
            "2543854989/1835008000",
            "915281907/917504000",
            "353556299/458752000",
            "70912703/114688000",
            "219087807/458752000",
            "4849669/14336000",
            "4240613/18350080"
          ],
          [
            "4340933759/1835008000",
            "49491428331/29360128000",
            "2395666653/2097152000",
            "23113476277/29360128000",
            "4331034611/7340032000",
            "13661476531/29360128000",
            "735095339/2097152000",
            "1378562317/5872025600",
            "541663061/3670016000"
          ],
          [
            "7644683267/3670016000",
            "10608344027/7340032000",
            "53846137/57344000",
            "4513021761/7340032000",
            "1632093637/3670016000",
            "2531824067/7340032000",
            "465060303/1835008000",
            "1163833973/7340032000",
            "65134571/734003200"
          ],
          [
            "6763392183/3670016000",
            "146216353039/117440512000",
            "6488427017/8388608000",
            "56130801053/117440512000",
            "9762981239/29360128000",
            "29993426139/117440512000",
            "1550701291/8388608000",
            "509814209/4697620480",
            "788779419/14680064000"
          ],
          [
            "1503866321/917504000",
            "31683924779/29360128000",
            "1880110223/2936012800",
            "87254877/234881024",
            "1826242603/7340032000",
            "5647384719/29360128000",
            "2067061497/14680064000",
            "2379731413/29360128000",
            "144291927/3670016000"
          ],
          [
            "6142890543/4194304000",
            "63142693529/67108864000",
            "125240939367/234881024000",
            "135914670509/469762048000",
            "22047391619/117440512000",
            "70600665963/469762048000",
            "27265284709/234881024000",
            "4781105231/67108864000",
            "13725279/335544320"
          ],
          [
            "11012336231/8388608000",
            "1727851157/2097152000",
            "26181338823/58720256000",
            "6621563649/29360128000",
            "8430735037/58720256000",
            "907973327/7340032000",
            "6187891251/58720256000",
            "310433681/4194304000",
            "89968067/1677721600"
          ]
        ]
      },
      {
        "box": [
          "3/8",
          "1/2",
          "1/4",
          "3/8"
        ],
        "coefficients": [
          [
            "11012336231/8388608000",
            "17923740859/16777216000",
            "12501709827/14680064000",
            "78503248643/117440512000",
            "30568560023/58720256000",
            "47665477413/117440512000",
            "375368629/1174405120",
            "2147700119/8388608000",
            "878046747/4194304000"
          ],
          [
            "608680711/524288000",
            "125350911527/134217728000",
            "344488596689/469762048000",
            "530711825379/939524096000",
            "101087896417/234881024000",
            "308053138289/939524096000",
            "23757429007/93952409600",
            "13399408177/67108864000",
            "1364486869/8388608000"
          ],
          [
            "15147747151/14680064000",
            "192957480789/234881024000",
            "14945311257/23488102400",
            "113171499159/234881024000",
            "603956051/1677721600",
            "63178119359/234881024000",
            "24013067459/117440512000",
            "15121272093/93952409600",
            "156068919/1174405120"
          ],
          [
            "843056407/917504000",
            "8509490799/11744051200",
            "16269542007/29360128000",
            "2425372773/5872025600",
            "2225785203/7340032000",
            "10480748493/46976204800",
            "9893736331/58720256000",
            "125920558149/939524096000",
            "13424551323/117440512000"
          ],
          [
            "374266379/458752000",
            "4676107843/7340032000",
            "252104239/524288000",
            "5175706371/14680064000",
            "116639111/458752000",
            "10830506069/58720256000",
            "58368311/419430400",
            "26589436997/234881024000",
            "5946649843/58720256000"
          ],
          [
            "164804361/229376000",
            "8142696927/14680064000",
            "756248891/1835008000",
            "17386805003/58720256000",
            "3063848833/14680064000",
            "34917295347/234881024000",
            "6585820839/58720256000",
            "88452743667/939524096000",
            "10503639329/117440512000"
          ],
          [
            "5737273/9175040",
            "3492587769/7340032000",
            "158870487/458752000",
            "7102565601/29360128000",
            "172830531/1048576000",
            "13377690969/117440512000",
            "2511980309/29360128000",
            "35170358313/469762048000",
            "2253614583/29360128000"
          ],
          [
            "17623063/32768000",
            "842871551/2097152000",
            "261204733/917504000",
            "11226116073/58720256000",
            "1815179683/14680064000",
            "19055590577/234881024000",
            "3534066829/58720256000",
            "7526161031/134217728000",
            "1070707697/16777216000"
          ],
          [
            "15076467/32768000",
            "44158377/131072000",
            "4240613/18350080",
            "541663061/3670016000",
            "65134571/734003200",
            "788779419/14680064000",
            "144291927/3670016000",
            "13725279/335544320",
            "89968067/1677721600"
          ]
        ]
      },
      {
        "box": [
          "3/8",
          "1/2",
          "3/8",
          "1/2"
        ],
        "coefficients": [
          [
            "878046747/4194304000",
            "1364486869/8388608000",
            "156068919/1174405120",
            "13424551323/117440512000",
            "5946649843/58720256000",
            "10503639329/117440512000",
            "2253614583/29360128000",
            "1070707697/16777216000",
            "89968067/1677721600"
          ],
          [
            "1364486869/8388608000",
            "8432381727/67108864000",
            "9849754947/93952409600",
            "88872263019/939524096000",
            "20983761747/234881024000",
            "79605485597/939524096000",
            "36945308343/469762048000",
            "9605162121/134217728000",
            "111309739/1677721600"
          ],
          [
            "156068919/1174405120",
            "9849754947/93952409600",
            "5417137297/58720256000",
            "21050797759/234881024000",
            "153392169/1677721600",
            "21919654321/234881024000",
            "10935396251/117440512000",
            "21412771131/234881024000",
            "331031557/3670016000"
          ],
          [
            "13424551323/117440512000",
            "88872263019/939524096000",
            "21050797759/234881024000",
            "110385381/1174405120",
            "1500940731/14680064000",
            "6460600763/58720256000",
            "3378607041/29360128000",
            "6907973433/58720256000",
            "441555011/3670016000"
          ],
          [
            "5946649843/58720256000",
            "20983761747/234881024000",
            "153392169/1677721600",
            "1500940731/14680064000",
            "106784127/917504000",
            "950516509/7340032000",
            "73009233/524288000",
            "1070064759/7340032000",
            "6951937/45875200"
          ],
          [
            "10503639329/117440512000",
            "79605485597/939524096000",
            "21919654321/234881024000",
            "6460600763/58720256000",
            "950516509/7340032000",
            "270449153/1835008000",
            "11838433/73400320",
            "628383611/3670016000",
            "41173189/229376000"
          ],
          [
            "2253614583/29360128000",
            "36945308343/469762048000",
            "10935396251/117440512000",
            "3378607041/29360128000",
            "73009233/524288000",
            "11838433/73400320",
            "40991289/229376000",
            "35125773/183500800",
            "2890103/14336000"
          ],
          [
            "1070707697/16777216000",
            "9605162121/134217728000",
            "21412771131/234881024000",
            "6907973433/58720256000",
            "1070064759/7340032000",
            "628383611/3670016000",
            "35125773/183500800",
            "3377859/16384000",
            "222721/1024000"
          ],
          [
            "89968067/1677721600",
            "111309739/1677721600",
            "331031557/3670016000",
            "441555011/3670016000",
            "6951937/45875200",
            "41173189/229376000",
            "2890103/14336000",
            "222721/1024000",
            "14663/64000"
          ]
        ]
      },
      {
        "box": [
          "0",
          "1/4",
          "1/2",
          "3/4"
        ],
        "coefficients": [
          [
            "94709/25600",
            "4031969/1024000",
            "6122649/1433600",
            "136196309/28672000",
            "7846831/1433600",
            "752490531/114688000",
            "926999307/114688000",
            "653111399/65536000",
            "394039371/32768000"
          ],
          [
            "1967463/1024000",
            "13617971/8192000",
            "171087171/114688000",
            "334408029/229376000",
            "379819217/229376000",
            "2021976021/917504000",
            "5820824673/1835008000",
            "2355844283/524288000",
            "49074293/8192000"
          ],
          [
            "6362733/3584000",
            "38393501/28672000",
            "56436523/57344000",
            "86792697/114688000",
            "12271703/16384000",
            "493967753/458752000",
            "1662012169/917504000",
            "5304703193/1835008000",
            "950817419/229376000"
          ],
          [
            "2591949/1433600",
            "19390751/14336000",
            "22284249/22937600",
            "162552867/229376000",
            "29968807/45875200",
            "843179103/917504000",
            "2895915907/1835008000",
            "9445533959/3670016000",
            "429336021/114688000"
          ],
          [
            "745781/448000",
            "18033313/14336000",
            "3761817/4096000",
            "39447271/57344000",
            "37424713/57344000",
            "211966179/229376000",
            "103252091/65536000",
            "2344224439/917504000",
            "850524809/229376000"
          ],
          [
            "78482489/57344000",
            "946557243/917504000",
            "346339167/458752000",
            "530308517/917504000",
            "33492189/57344000",
            "25301991/28672000",
            "113573361/73400320",
            "1858467873/734003200",
            "423122849/114688000"
          ],
          [
            "117261077/114688000",
            "277102207/367001600",
            "496247331/917504000",
            "765525953/1835008000",
            "30430109/65536000",
            "1448588403/1835008000",
            "336600213/229376000",
            "70447061/28672000",
            "207499479/57344000"
          ],
          [
            "1852017/2621440",
            "262267703/524288000",
            "24967773/73400320",
            "959057667/3670016000",
            "62596231/183500800",
            "2512015857/3670016000",
            "1254480111/917504000",
            "616896751/262144000",
            "57515683/16384000"
          ],
          [
            "15076467/32768000",
            "399331/1310720",
            "43207429/229376000",
            "33045261/229376000",
            "56472109/229376000",
            "137048461/229376000",
            "73098247/57344000",
            "4601599/2048000",
            "55532899/16384000"
          ]
        ]
      },
      {
        "box": [
          "0",
          "1/4",
          "3/4",
          "1"
        ],
        "coefficients": [
          [
            "394039371/32768000",
            "184609217/13107200",
            "467942677/28672000",
            "13295427/716800",
            "18341969/896000",
            "4862923/224000",
            "1229451/56000",
            "342073/16000",
            "2696/125"
          ],
          [
            "49074293/8192000",
            "3925665221/524288000",
            "16809571239/1835008000",
            "9938334583/917504000",
            "175112781/14336000",
            "742071821/57344000",
            "91073239/7168000",
            "149423/12800",
            "18219/1600"
          ],
          [
            "950817419/229376000",
            "9908375511/1835008000",
            "6265684487/917504000",
            "3791037879/458752000",
            "9652999/1024000",
            "285558353/28672000",
            "17138281/1792000",
            "12034527/1433600",
            "17813/2240"
          ],
          [
            "429336021/114688000",
            "3606394277/734003200",
            "11482353333/1835008000",
            "1397094417/183500800",
            "62466197/7168000",
            "4127131/448000",
            "252720807/28672000",
            "439591027/57344000",
            "6474483/896000"
          ],
          [
            "850524809/229376000",
            "4459974033/917504000",
            "405502033/65536000",
            "1727852887/229376000",
            "30964789/3584000",
            "131465179/14336000",
            "4524791/512000",
            "2230029/286720",
            "2655077/358400"
          ],
          [
            "423122849/114688000",
            "17787522971/3670016000",
            "11334517631/1835008000",
            "1727795651/229376000",
            "397579169/45875200",
            "8487916287/917504000",
            "4130987909/458752000",
            "7390372901/917504000",
            "111487819/14336000"
          ],
          [
            "207499479/57344000",
            "68526209/14336000",
            "56091437/9175040",
            "13724745597/1835008000",
            "566240323/65536000",
            "17026018943/1835008000",
            "66929913/7340032",
            "15190261141/1835008000",
            "28998773/3584000"
          ],
          [
            "57515683/16384000",
            "244721021/52428800",
            "5501438589/917504000",
            "1080998263/146800640",
            "7838087961/917504000",
            "33861244397/3670016000",
            "16779954043/1835008000",
            "4406645129/524288000",
            "544011303/65536000"
          ],
          [
            "55532899/16384000",
            "37126503/8192000",
            "67035949/11468800",
            "1652445099/229376000",
            "1924754693/229376000",
            "2089588141/229376000",
            "417249361/45875200",
            "276783291/32768000",
            "275748851/32768000"
          ]
        ]
      },
      {
        "box": [
          "1/4",
          "5/16",
          "1/2",
          "5/8"
        ],
        "coefficients": [
          [
            "15076467/32768000",
            "12529871/32768000",
            "72127137/229376000",
            "59731449/229376000",
            "104120587/458752000",
            "8184429/36700160",
            "3795614863/14680064000",
            "359833121/1048576000",
            "4062885671/8388608000"
          ],
          [
            "20892849/52428800",
            "1372108257/4194304000",
            "3891930887/14680064000",
            "1271172909/5872025600",
            "2757648063/14680064000",
            "22083142117/117440512000",
            "106632626869/469762048000",
            "84352482497/268435456000",
            "15343649251/33554432000"
          ],
          [
            "313097251/917504000",
            "8100919231/29360128000",
            "3222075263/14680064000",
            "5165336597/29360128000",
            "34817501/229376000",
            "1829730307/11744051200",
            "46469432053/234881024000",
            "270020511911/939524096000",
            "50732726579/117440512000"
          ],
          [
            "8483898833/29360128000",
            "107725598667/469762048000",
            "5977494373/33554432000",
            "65452415873/469762048000",
            "14016202071/117440512000",
            "59584503011/469762048000",
            "11517904711/67108864000",
            "494501935561/1879048192000",
            "96057062091/234881024000"
          ],
          [
            "14215363227/58720256000",
            "1102760501/5872025600",
            "1662204981/11744051200",
            "196580571/1835008000",
            "5341121159/58720256000",
            "186428919/1835008000",
            "3494911307/23488102400",
            "113667550887/469762048000",
            "4564114897/11744051200"
          ],
          [
            "18875322259/93952409600",
            "1139722652679/7516192768000",
            "59030245561/536870912000",
            "23936145533/300647710720",
            "125759697939/1879048192000",
            "604116816803/7516192768000",
            "69605394451/536870912000",
            "1684585952541/7516192768000",
            "348870950073/939524096000"
          ],
          [
            "77749651481/469762048000",
            "181801750167/1503238553600",
            "62772010607/751619276800",
            "427885207481/7516192768000",
            "89068389063/1879048192000",
            "476067793919/7516192768000",
            "85961397037/751619276800",
            "1577113166317/7516192768000",
            "67127781849/187904819200"
          ],
          [
            "145856442363/1073741824000",
            "65740383733/687194767360",
            "747945504951/12025908428800",
            "4696392178641/120259084288000",
            "973498493983/30064771072000",
            "6073498272039/120259084288000",
            "1238457372181/12025908428800",
            "3420874028571/17179869184000",
            "29759491691/85899345920"
          ],
          [
            "47971912091/429496729600",
            "40601329191/536870912000",
            "688824027223/15032385536000",
            "38841565297/1503238553600",
            "326726951037/15032385536000",
            "39231381001/939524096000",
            "1434066151843/15032385536000",
            "206081530413/1073741824000",
            "727732185519/2147483648000"
          ]
        ]
      },
      {
        "box": [
          "5/16",
          "3/8",
          "1/2",
          "5/8"
        ],
        "coefficients": [
          [
            "47971912091/429496729600",
            "40601329191/536870912000",
            "688824027223/15032385536000",
            "38841565297/1503238553600",
            "326726951037/15032385536000",
            "39231381001/939524096000",
            "1434066151843/15032385536000",
            "206081530413/1073741824000",
            "727732185519/2147483648000"
          ],
          [
            "23500779523/268435456000",
            "954975474899/17179869184000",
            "1770864693029/60129542144000",
            "1518258268879/120259084288000",
            "66681862033/6012954214400",
            "3969735264217/120259084288000",
            "5280242353839/60129542144000",
            "634746988929/3435973836800",
            "711477078763/2147483648000"
          ],
          [
            "259023941951/3758096384000",
            "1226165588849/30064771072000",
            "271008796277/15032385536000",
            "122473875043/30064771072000",
            "36228964343/7516192768000",
            "170477934353/6012954214400",
            "1263205687207/15032385536000",
            "5443465871527/30064771072000",
            "153596236211/469762048000"
          ],
          [
            "52258411963/939524096000",
            "933013427067/30064771072000",
            "24457720093/2147483648000",
            "1104337841/30064771072000",
            "4202973591/1503238553600",
            "831898506983/30064771072000",
            "180297890263/2147483648000",
            "1087256078793/6012954214400",
            "1224367481079/3758096384000"
          ],
          [
            "44439839021/939524096000",
            "97762836061/3758096384000",
            "17347087363/1879048192000",
            "875379119/3758096384000",
            "2234136299/469762048000",
            "115462797953/3758096384000",
            "164171124933/1879048192000",
            "690802095867/3758096384000",
            "307798619839/939524096000"
          ],
          [
            "2554472999/58720256000",
            "190078504961/7516192768000",
            "5980949879/536870912000",
            "32062153987/7516192768000",
            "19398079457/1879048192000",
            "11170779661/300647710720",
            "50428386589/536870912000",
            "1426087415923/7516192768000",
            "312033773557/939524096000"
          ],
          [
            "10261400827/234881024000",
            "53246935867/1879048192000",
            "15606575951/939524096000",
            "21891466241/1879048192000",
            "1788109061/93952409600",
            "87410402983/1879048192000",
            "96969563041/939524096000",
            "74471738723/375809638400",
            "4975456069/14680064000"
          ],
          [
            "79297231/1677721600",
            "9283291313/268435456000",
            "23568472583/939524096000",
            "8209306433/375809638400",
            "14260148351/469762048000",
            "109552915747/1879048192000",
            "107781777003/939524096000",
            "28001097171/134217728000",
            "5831287553/16777216000"
          ],
          [
            "89968067/1677721600",
            "728653643/16777216000",
            "528212697/14680064000",
            "805156327/23488102400",
            "2568447967/58720256000",
            "8451698697/117440512000",
            "58686561/458752000",
            "1850556341/8388608000",
            "1499694307/4194304000"
          ]
        ]
      },
      {
        "box": [
          "1/4",
          "3/8",
          "5/8",
          "3/4"
        ],
        "coefficients": [
          [
            "4062885671/8388608000",
            "2623553187/4194304000",
            "1510644973/1835008000",
            "3982088161/3670016000",
            "5198000819/3670016000",
            "133513011/73400320",
            "8402447/3670016",
            "92345691/32768000",
            "55532899/16384000"
          ],
          [
            "7217877909/16777216000",
            "15438440707/26843545600",
            "91023525451/117440512000",
            "243696134117/234881024000",
            "10041674847/7340032000",
            "103856659477/58720256000",
            "2051713173/917504000",
            "2895445489/1048576000",
            "54541507/16384000"
          ],
          [
            "11250054049/29360128000",
            "249222845017/469762048000",
            "42946568187/58720256000",
            "116645196149/117440512000",
            "69295523/52428800",
            "50469685593/29360128000",
            "8008803431/3670016000",
            "19836424621/7340032000",
            "1497912909/458752000"
          ],
          [
            "40771764293/117440512000",
            "93118994671/187904819200",
            "81728524541/117440512000",
            "224485504947/234881024000",
            "18801527839/14680064000",
            "49128473251/29360128000",
            "62562127661/29360128000",
            "155307360149/58720256000",
            "2937121597/917504000"
          ],
          [
            "19094524163/58720256000",
            "111165215361/234881024000",
            "2817761713/4194304000",
            "54508781857/58720256000",
            "916397303/734003200",
            "12000873617/7340032000",
            "2186822191/1048576000",
            "38049907527/14680064000",
            "11526058667/3670016000"
          ],
          [
            "37312627563/117440512000",
            "87256603157/187904819200",
            "38749451373/58720256000",
            "107088384391/117440512000",
            "71997080881/58720256000",
            "377073096663/234881024000",
            "240485383809/117440512000",
            "597865523761/234881024000",
            "22645524381/7340032000"
          ],
          [
            "948249583/2936012800",
            "219465378243/469762048000",
            "38681548799/58720256000",
            "106306246913/117440512000",
            "2542789619/2097152000",
            "92987502093/58720256000",
            "59211747349/29360128000",
            "29415099249/11744051200",
            "5568625837/1835008000"
          ],
          [
            "2831898939/8388608000",
            "32113736581/67108864000",
            "312526000471/469762048000",
            "850646383217/939524096000",
            "56602977933/46976204800",
            "1472200880851/939524096000",
            "934890903393/469762048000",
            "331183811159/134217728000",
            "1565958971/524288000"
          ],
          [
            "1499694307/4194304000",
            "4148220887/8388608000",
            "9919795863/14680064000",
            "106728918479/117440512000",
            "14090734591/11744051200",
            "182278996257/117440512000",
            "57679336963/29360128000",
            "40779238273/16777216000",
            "24650475831/8388608000"
          ]
        ]
      },
      {
        "box": [
          "3/8",
          "1/2",
          "1/2",
          "3/4"
        ],
        "coefficients": [
          [
            "89968067/1677721600",
            "69703327/2097152000",
            "279826899/11744051200",
            "1450880621/29360128000",
            "2027532113/11744051200",
            "1788910677/3670016000",
            "63078690699/58720256000",
            "8064381221/4194304000",
            "24650475831/8388608000"
          ],
          [
            "111309739/1677721600",
            "3752006559/67108864000",
            "2486496657/46976204800",
            "37735143931/469762048000",
            "4680299319/23488102400",
            "236087654301/469762048000",
            "251584777911/234881024000",
            "127319136201/67108864000",
            "12122804063/4194304000"
          ],
          [
            "331031557/3670016000",
            "10366258341/117440512000",
            "5301023317/58720256000",
            "13862092463/117440512000",
            "6788981421/29360128000",
            "61257149753/117440512000",
            "62858035711/58720256000",
            "219933188067/117440512000",
            "41714932761/14680064000"
          ],
          [
            "441555011/3670016000",
            "3689346831/29360128000",
            "275610597/2097152000",
            "4648050109/29360128000",
            "1941725997/7340032000",
            "15876276699/29360128000",
            "448242623/419430400",
            "10839076401/5872025600",
            "5118429849/1835008000"
          ],
          [
            "6951937/45875200",
            "598400121/3670016000",
            "62926461/367001600",
            "720696107/3670016000",
            "54045489/183500800",
            "2038522197/3670016000",
            "1947645057/1835008000",
            "6651537309/3670016000",
            "1252065329/458752000"
          ],
          [
            "41173189/229376000",
            "14390917/73400320",
            "27000803/131072000",
            "418047803/1835008000",
            "36330127/114688000",
            "515003789/917504000",
            "547408639/524288000",
            "12975905821/7340032000",
            "1218923057/458752000"
          ],
          [
            "2890103/14336000",
            "101821023/458752000",
            "53253393/229376000",
            "22904159/91750400",
            "75267933/229376000",
            "101848701/183500800",
            "1859647031/1835008000",
            "6270629067/3670016000",
            "58924401/22937600"
          ],
          [
            "222721/1024000",
            "393489/1638400",
            "57154089/229376000",
            "119646367/458752000",
            "150187263/458752000",
            "981987843/1835008000",
            "3551324943/3670016000",
            "1712130573/1048576000",
            "161395181/65536000"
          ],
          [
            "14663/64000",
            "129191/512000",
            "925973/3584000",
            "7523723/28672000",
            "4519967/14336000",
            "57591277/114688000",
            "26006567/28672000",
            "100951981/65536000",
            "76615387/32768000"
          ]
        ]
      },
      {
        "box": [
          "1/4",
          "1/2",
          "3/4",
          "1"
        ],
        "coefficients": [
          [
            "55532899/16384000",
            "37126503/8192000",
            "67035949/11468800",
            "1652445099/229376000",
            "1924754693/229376000",
            "2089588141/229376000",
            "417249361/45875200",
            "276783291/32768000",
            "275748851/32768000"
          ],
          [
            "10710023/3276800",
            "1152491087/262144000",
            "5224313251/917504000",
            "25853286593/3670016000",
            "7559949583/917504000",
            "6601115223/734003200",
            "16599994837/1835008000",
            "4450420183/524288000",
            "558984101/65536000"
          ],
          [
            "179740503/57344000",
            "15551517/3670016",
            "157965407/28672000",
            "2510615123/367001600",
            "526506269/65536000",
            "16170350661/1835008000",
            "8186279919/917504000",
            "15496686519/1835008000",
            "980365529/114688000"
          ],
          [
            "345395871/114688000",
            "2992892633/734003200",
            "9746695353/1835008000",
            "606642763/91750400",
            "1786924599/229376000",
            "7873227863/917504000",
            "4007816217/458752000",
            "7640319997/917504000",
            "972592329/114688000"
          ],
          [
            "672852601/229376000",
            "3628106731/917504000",
            "67405523/13107200",
            "183616613/28672000",
            "433534567/57344000",
            "1916588581/229376000",
            "28010317/3276800",
            "1880757607/229376000",
            "30086393/3584000"
          ],
          [
            "411097/143360",
            "14090660823/3670016000",
            "9134387307/1835008000",
            "5685004287/917504000",
            "420098563/57344000",
            "372592531/45875200",
            "957339437/114688000",
            "1847627961/229376000",
            "237639567/28672000"
          ],
          [
            "126750243/45875200",
            "6757019849/1835008000",
            "4374199521/917504000",
            "2724694181/458752000",
            "28833147/4096000",
            "179657087/22937600",
            "463774461/57344000",
            "900094373/114688000",
            "58175703/7168000"
          ],
          [
            "42389897/16384000",
            "1808438683/524288000",
            "8214372361/1835008000",
            "5135320969/917504000",
            "9551233/1433600",
            "213543761/28672000",
            "221572469/28672000",
            "61739443/8192000",
            "8022211/1024000"
          ],
          [
            "76615387/32768000",
            "205509567/65536000",
            "469977819/114688000",
            "295902783/57344000",
            "11081417/1792000",
            "49849927/7168000",
            "25992427/3584000",
            "1454517/204800",
            "190017/25600"
          ]
        ]
      },
      {
        "box": [
          "1/2",
          "3/4",
          "0",
          "1/4"
        ],
        "coefficients": [
          [
            "94709/25600",
            "1967463/1024000",
            "6362733/3584000",
            "2591949/1433600",
            "745781/448000",
            "78482489/57344000",
            "117261077/114688000",
            "1852017/2621440",
            "15076467/32768000"
          ],
          [
            "4031969/1024000",
            "13617971/8192000",
            "38393501/28672000",
            "19390751/14336000",
            "18033313/14336000",
            "946557243/917504000",
            "277102207/367001600",
            "262267703/524288000",
            "399331/1310720"
          ],
          [
            "6122649/1433600",
            "171087171/114688000",
            "56436523/57344000",
            "22284249/22937600",
            "3761817/4096000",
            "346339167/458752000",
            "496247331/917504000",
            "24967773/73400320",
            "43207429/229376000"
          ],
          [
            "136196309/28672000",
            "334408029/229376000",
            "86792697/114688000",
            "162552867/229376000",
            "39447271/57344000",
            "530308517/917504000",
            "765525953/1835008000",
            "959057667/3670016000",
            "33045261/229376000"
          ],
          [
            "7846831/1433600",
            "379819217/229376000",
            "12271703/16384000",
            "29968807/45875200",
            "37424713/57344000",
            "33492189/57344000",
            "30430109/65536000",
            "62596231/183500800",
            "56472109/229376000"
          ],
          [
            "752490531/114688000",
            "2021976021/917504000",
            "493967753/458752000",
            "843179103/917504000",
            "211966179/229376000",
            "25301991/28672000",
            "1448588403/1835008000",
            "2512015857/3670016000",
            "137048461/229376000"
          ],
          [
            "926999307/114688000",
            "5820824673/1835008000",
            "1662012169/917504000",
            "2895915907/1835008000",
            "103252091/65536000",
            "113573361/73400320",
            "336600213/229376000",
            "1254480111/917504000",
            "73098247/57344000"
          ],
          [
            "653111399/65536000",
            "2355844283/524288000",
            "5304703193/1835008000",
            "9445533959/3670016000",
            "2344224439/917504000",
            "1858467873/734003200",
            "70447061/28672000",
            "616896751/262144000",
            "4601599/2048000"
          ],
          [
            "394039371/32768000",
            "49074293/8192000",
            "950817419/229376000",
            "429336021/114688000",
            "850524809/229376000",
            "423122849/114688000",
            "207499479/57344000",
            "57515683/16384000",
            "55532899/16384000"
          ]
        ]
      },
      {
        "box": [
          "1/2",
          "9/16",
          "1/4",
          "3/8"
        ],
        "coefficients": [
          [
            "15076467/32768000",
            "44158377/131072000",
            "4240613/18350080",
            "541663061/3670016000",
            "65134571/734003200",
            "788779419/14680064000",
            "144291927/3670016000",
            "13725279/335544320",
            "89968067/1677721600"
          ],
          [
            "13803169/32768000",
            "255346109/838860800",
            "374887217/1835008000",
            "2954742171/23488102400",
            "2092894577/29360128000",
            "3761164307/93952409600",
            "3391945667/117440512000",
            "8944173769/268435456000",
            "1628334313/33554432000"
          ],
          [
            "1765403/4587520",
            "4024053603/14680064000",
            "329394213/1835008000",
            "6211978887/58720256000",
            "813193029/14680064000",
            "6501518703/234881024000",
            "1149399283/58720256000",
            "25029746031/939524096000",
            "5181154317/117440512000"
          ],
          [
            "32238771/91750400",
            "1809755739/7340032000",
            "329669737/2097152000",
            "10338171049/117440512000",
            "1218903743/29360128000",
            "8033226381/469762048000",
            "198004743/16777216000",
            "39950090877/1879048192000",
            "9575594389/234881024000"
          ],
          [
            "2360241137/7340032000",
            "26116617601/117440512000",
            "8104292617/58720256000",
            "8589130191/117440512000",
            "888093281/29360128000",
            "260620699/29360128000",
            "359919169/58720256000",
            "8326220611/469762048000",
            "143152927/3670016000"
          ],
          [
            "8696483051/29360128000",
            "380298339873/1879048192000",
            "16474089399/134217728000",
            "116270600403/1879048192000",
            "10494458529/469762048000",
            "7020840273/1879048192000",
            "17529013/5368709120",
            "15709547793/939524096000",
            "2319557073/58720256000"
          ],
          [
            "259548982927/939524096000",
            "2818775536989/15032385536000",
            "843998244069/7516192768000",
            "828990535479/15032385536000",
            "70145350057/3758096384000",
            "38105681489/15032385536000",
            "6080342131/1503238553600",
            "286616946363/15032385536000",
            "80897441211/1879048192000"
          ],
          [
            "14107327981/53687091200",
            "3071477619013/17179869184000",
            "6474273534979/60129542144000",
            "6486276371241/120259084288000",
            "607206529427/30064771072000",
            "748821091951/120259084288000",
            "565513841737/60129542144000",
            "441175818019/17179869184000",
            "108570717133/2147483648000"
          ],
          [
            "551566032983/2147483648000",
            "47589283933/268435456000",
            "1652877198927/15032385536000",
            "445681396259/7516192768000",
            "420456679997/15032385536000",
            "59494614477/3758096384000",
            "305879681579/15032385536000",
            "40315302343/1073741824000",
            "135261617631/2147483648000"
          ]
        ]
      },
      {
        "box": [
          "9/16",
          "5/8",
          "1/4",
          "3/8"
        ],
        "coefficients": [
          [
            "551566032983/2147483648000",
            "47589283933/268435456000",
            "1652877198927/15032385536000",
            "445681396259/7516192768000",
            "420456679997/15032385536000",
            "59494614477/3758096384000",
            "305879681579/15032385536000",
            "40315302343/1073741824000",
            "135261617631/2147483648000"
          ],
          [
            "269419473363/1073741824000",
            "3019950724411/17179869184000",
            "6748744056437/60129542144000",
            "7775528309047/120259084288000",
            "1074620190561/30064771072000",
            "3058834234577/120259084288000",
            "376304722179/12025908428800",
            "848913856957/17179869184000",
            "161952518129/2147483648000"
          ],
          [
            "949106327909/3758096384000",
            "5457206942871/30064771072000",
            "1825231748867/15032385536000",
            "2302607039861/30064771072000",
            "373997530681/7516192768000",
            "1231217934291/30064771072000",
            "718808305889/15032385536000",
            "2000317029009/30064771072000",
            "87157796477/939524096000"
          ],
          [
            "493897358721/1879048192000",
            "1175900282119/6012954214400",
            "297582557517/2147483648000",
            "578106477173/6012954214400",
            "534039995927/7516192768000",
            "76245071367/1202590842880",
            "152319316983/2147483648000",
            "2702633373413/30064771072000",
            "435995228901/3758096384000"
          ],
          [
            "265845356249/939524096000",
            "823267815099/3758096384000",
            "61941935669/375809638400",
            "467640571369/3758096384000",
            "1182873743/11744051200",
            "352752833719/3758096384000",
            "191091962359/1879048192000",
            "90606423753/751619276800",
            "27470884411/187904819200"
          ],
          [
            "147534628781/469762048000",
            "1903014226297/7516192768000",
            "108082665511/536870912000",
            "1222148553867/7516192768000",
            "262864570781/1879048192000",
            "1003100049997/7516192768000",
            "606536585/4294967296",
            "1199491589179/7516192768000",
            "173237784463/939524096000"
          ],
          [
            "83923968701/234881024000",
            "561963060637/1879048192000",
            "9364865169/37580963840",
            "397912692647/1879048192000",
            "17820623363/93952409600",
            "344401155897/1879048192000",
            "179069760227/939524096000",
            "15641045173/75161927680",
            "680192361/2936012800"
          ],
          [
            "6941550639/16777216000",
            "96036866281/268435456000",
            "58155949867/187904819200",
            "512927369677/1879048192000",
            "23593814919/93952409600",
            "459220045727/1879048192000",
            "235694421597/939524096000",
            "7170367591/26843545600",
            "969988991/3355443200"
          ],
          [
            "4062885671/8388608000",
            "7217877909/16777216000",
            "11250054049/29360128000",
            "40771764293/117440512000",
            "19094524163/58720256000",
            "37312627563/117440512000",
            "948249583/2936012800",
            "2831898939/8388608000",
            "1499694307/4194304000"
          ]
        ]
      },
      {
        "box": [
          "1/2",
          "5/8",
          "3/8",
          "1/2"
        ],
        "coefficients": [
          [
            "89968067/1677721600",
            "111309739/1677721600",
            "331031557/3670016000",
            "441555011/3670016000",
            "6951937/45875200",
            "41173189/229376000",
            "2890103/14336000",
            "222721/1024000",
            "14663/64000"
          ],
          [
            "728653643/16777216000",
            "8204396119/134217728000",
            "4191853633/46976204800",
            "7221786919/58720256000",
            "1154555081/7340032000",
            "689158437/3670016000",
            "194304319/917504000",
            "3749213/16384000",
            "49299/204800"
          ],
          [
            "528212697/14680064000",
            "27139946329/469762048000",
            "2096378657/23488102400",
            "3692420527/29360128000",
            "85079279/524288000",
            "356735651/1835008000",
            "6291127/28672000",
            "217220513/917504000",
            "142231/573440"
          ],
          [
            "805156327/23488102400",
            "2222889083/37580963840",
            "21840004303/234881024000",
            "7706043941/58720256000",
            "247992263/1468006400",
            "370098227/1835008000",
            "415993759/1835008000",
            "892880669/3670016000",
            "58020187/229376000"
          ],
          [
            "2568447967/58720256000",
            "16561227253/234881024000",
            "885154547/8388608000",
            "2118756937/14680064000",
            "10438513/57344000",
            "1572504477/7340032000",
            "4992649/20971520",
            "1855108487/7340032000",
            "59544669/229376000"
          ],
          [
            "8451698697/117440512000",
            "93287852981/939524096000",
            "31506404417/234881024000",
            "5054873611/29360128000",
            "3061354229/14680064000",
            "561010333/2348810240",
            "7638330607/29360128000",
            "3189313867/11744051200",
            "1006620253/3670016000"
          ],
          [
            "58686561/458752000",
            "72503338389/469762048000",
            "275324407/1468006400",
            "52455744031/234881024000",
            "2154982749/8388608000",
            "66668707873/234881024000",
            "35368429547/117440512000",
            "72304774923/234881024000",
            "44764873/146800640"
          ],
          [
            "1850556341/8388608000",
            "16412255013/67108864000",
            "128993008297/469762048000",
            "288036713693/939524096000",
            "78871626453/234881024000",
            "336192894171/939524096000",
            "34726598141/93952409600",
            "49663014543/134217728000",
            "3019588617/8388608000"
          ],
          [
            "1499694307/4194304000",
            "3166878289/8388608000",
            "147841891/367001600",
            "50439775373/117440512000",
            "26589976183/58720256000",
            "55011569439/117440512000",
            "3472836317/7340032000",
            "7813545527/16777216000",
            "749901843/1677721600"
          ]
        ]
      },
      {
        "box": [
          "5/8",
          "3/4",
          "1/4",
          "1/2"
        ],
        "coefficients": [
          [
            "4062885671/8388608000",
            "1577496119/4194304000",
            "17390341363/58720256000",
            "4055249097/14680064000",
            "19506370517/58720256000",
            "12245941443/29360128000",
            "27987689271/58720256000",
            "508004539/1048576000",
            "749901843/1677721600"
          ],
          [
            "2623553187/4194304000",
            "35215352543/67108864000",
            "105019243761/234881024000",
            "198904070507/469762048000",
            "55392964061/117440512000",
            "256868095101/469762048000",
            "139728153283/234881024000",
            "7903655077/13421772800",
            "4479429813/8388608000"
          ],
          [
            "1510644973/1835008000",
            "8536577263/11744051200",
            "19039930491/29360128000",
            "36285217137/58720256000",
            "9621601219/14680064000",
            "8428913531/11744051200",
            "4411542957/5872025600",
            "42767385373/58720256000",
            "4792965743/7340032000"
          ],
          [
            "3982088161/3670016000",
            "23253862593/23488102400",
            "7615381251/8388608000",
            "101861247199/117440512000",
            "26159983133/29360128000",
            "22017880949/23488102400",
            "319904801/335544320",
            "106922479091/117440512000",
            "11914210841/14680064000"
          ],
          [
            "5198000819/3670016000",
            "1210918507/917504000",
            "903479513/734003200",
            "54023001/45875200",
            "4347341599/3670016000",
            "2224353179/1835008000",
            "4432265133/3670016000",
            "1047665809/917504000",
            "3731000347/3670016000"
          ],
          [
            "133513011/73400320",
            "50451455077/29360128000",
            "3397901987/2097152000",
            "45556332923/29360128000",
            "2259789409/1468006400",
            "45381358557/29360128000",
            "3183934453/2097152000",
            "41896604591/29360128000",
            "4671287343/3670016000"
          ],
          [
            "8402447/3670016",
            "500703649/229376000",
            "1902562489/917504000",
            "7295155641/3670016000",
            "358621993/183500800",
            "7110389619/3670016000",
            "3459091857/1835008000",
            "6483088097/3670016000",
            "90689007/57344000"
          ],
          [
            "92345691/32768000",
            "1417914433/524288000",
            "2369832447/917504000",
            "18193540451/7340032000",
            "4446124481/1835008000",
            "17481588777/7340032000",
            "8453009311/3670016000",
            "2260991429/1048576000",
            "50836551/26214400"
          ],
          [
            "55532899/16384000",
            "10710023/3276800",
            "179740503/57344000",
            "345395871/114688000",
            "672852601/229376000",
            "411097/143360",
            "126750243/45875200",
            "42389897/16384000",
            "76615387/32768000"
          ]
        ]
      },
      {
        "box": [
          "3/4",
          "1",
          "0",
          "1/4"
        ],
        "coefficients": [
          [
            "394039371/32768000",
            "49074293/8192000",
            "950817419/229376000",
            "429336021/114688000",
            "850524809/229376000",
            "423122849/114688000",
            "207499479/57344000",
            "57515683/16384000",
            "55532899/16384000"
          ],
          [
            "184609217/13107200",
            "3925665221/524288000",
            "9908375511/1835008000",
            "3606394277/734003200",
            "4459974033/917504000",
            "17787522971/3670016000",
            "68526209/14336000",
            "244721021/52428800",
            "37126503/8192000"
          ],
          [
            "467942677/28672000",
            "16809571239/1835008000",
            "6265684487/917504000",
            "11482353333/1835008000",
            "405502033/65536000",
            "11334517631/1835008000",
            "56091437/9175040",
            "5501438589/917504000",
            "67035949/11468800"
          ],
          [
            "13295427/716800",
            "9938334583/917504000",
            "3791037879/458752000",
            "1397094417/183500800",
            "1727852887/229376000",
            "1727795651/229376000",
            "13724745597/1835008000",
            "1080998263/146800640",
            "1652445099/229376000"
          ],
          [
            "18341969/896000",
            "175112781/14336000",
            "9652999/1024000",
            "62466197/7168000",
            "30964789/3584000",
            "397579169/45875200",
            "566240323/65536000",
            "7838087961/917504000",
            "1924754693/229376000"
          ],
          [
            "4862923/224000",
            "742071821/57344000",
            "285558353/28672000",
            "4127131/448000",
            "131465179/14336000",
            "8487916287/917504000",
            "17026018943/1835008000",
            "33861244397/3670016000",
            "2089588141/229376000"
          ],
          [
            "1229451/56000",
            "91073239/7168000",
            "17138281/1792000",
            "252720807/28672000",
            "4524791/512000",
            "4130987909/458752000",
            "66929913/7340032",
            "16779954043/1835008000",
            "417249361/45875200"
          ],
          [
            "342073/16000",
            "149423/12800",
            "12034527/1433600",
            "439591027/57344000",
            "2230029/286720",
            "7390372901/917504000",
            "15190261141/1835008000",
            "4406645129/524288000",
            "276783291/32768000"
          ],
          [
            "2696/125",
            "18219/1600",
            "17813/2240",
            "6474483/896000",
            "2655077/358400",
            "111487819/14336000",
            "28998773/3584000",
            "544011303/65536000",
            "275748851/32768000"
          ]
        ]
      },
      {
        "box": [
          "3/4",
          "1",
          "1/4",
          "1/2"
        ],
        "coefficients": [
          [
            "55532899/16384000",
            "10710023/3276800",
            "179740503/57344000",
            "345395871/114688000",
            "672852601/229376000",
            "411097/143360",
            "126750243/45875200",
            "42389897/16384000",
            "76615387/32768000"
          ],
          [
            "37126503/8192000",
            "1152491087/262144000",
            "15551517/3670016",
            "2992892633/734003200",
            "3628106731/917504000",
            "14090660823/3670016000",
            "6757019849/1835008000",
            "1808438683/524288000",
            "205509567/65536000"
          ],
          [
            "67035949/11468800",
            "5224313251/917504000",
            "157965407/28672000",
            "9746695353/1835008000",
            "67405523/13107200",
            "9134387307/1835008000",
            "4374199521/917504000",
            "8214372361/1835008000",
            "469977819/114688000"
          ],
          [
            "1652445099/229376000",
            "25853286593/3670016000",
            "2510615123/367001600",
            "606642763/91750400",
            "183616613/28672000",
            "5685004287/917504000",
            "2724694181/458752000",
            "5135320969/917504000",
            "295902783/57344000"
          ],
          [
            "1924754693/229376000",
            "7559949583/917504000",
            "526506269/65536000",
            "1786924599/229376000",
            "433534567/57344000",
            "420098563/57344000",
            "28833147/4096000",
            "9551233/1433600",
            "11081417/1792000"
          ],
          [
            "2089588141/229376000",
            "6601115223/734003200",
            "16170350661/1835008000",
            "7873227863/917504000",
            "1916588581/229376000",
            "372592531/45875200",
            "179657087/22937600",
            "213543761/28672000",
            "49849927/7168000"
          ],
          [
            "417249361/45875200",
            "16599994837/1835008000",
            "8186279919/917504000",
            "4007816217/458752000",
            "28010317/3276800",
            "957339437/114688000",
            "463774461/57344000",
            "221572469/28672000",
            "25992427/3584000"
          ],
          [
            "276783291/32768000",
            "4450420183/524288000",
            "15496686519/1835008000",
            "7640319997/917504000",
            "1880757607/229376000",
            "1847627961/229376000",
            "900094373/114688000",
            "61739443/8192000",
            "1454517/204800"
          ],
          [
            "275748851/32768000",
            "558984101/65536000",
            "980365529/114688000",
            "972592329/114688000",
            "30086393/3584000",
            "237639567/28672000",
            "58175703/7168000",
            "8022211/1024000",
            "190017/25600"
          ]
        ]
      },
      {
        "box": [
          "1/2",
          "5/8",
          "1/2",
          "3/4"
        ],
        "coefficients": [
          [
            "14663/64000",
            "129191/512000",
            "925973/3584000",
            "7523723/28672000",
            "4519967/14336000",
            "57591277/114688000",
            "26006567/28672000",
            "100951981/65536000",
            "76615387/32768000"
          ],
          [
            "49299/204800",
            "2166667/8192000",
            "12274091/45875200",
            "121112769/458752000",
            "1112725/3670016",
            "860933021/1835008000",
            "3106356209/3670016000",
            "1518332819/1048576000",
            "145066367/65536000"
          ],
          [
            "142231/573440",
            "124133887/458752000",
            "493489/1835008",
            "117453599/458752000",
            "12834259/45875200",
            "388188683/917504000",
            "1414678297/1835008000",
            "4914044789/3670016000",
            "59367789/28672000"
          ],
          [
            "58020187/229376000",
            "499603819/1835008000",
            "34581749/131072000",
            "439571837/1835008000",
            "28189771/114688000",
            "334371911/917504000",
            "356961313/524288000",
            "8905649827/7340032000",
            "875733203/458752000"
          ],
          [
            "59544669/229376000",
            "8024285/29360128",
            "469317857/1835008000",
            "799038651/3670016000",
            "187282261/917504000",
            "1085289301/3670016000",
            "1061257429/1835008000",
            "3937362433/3670016000",
            "793719497/458752000"
          ],
          [
            "1006620253/3670016000",
            "8212316737/29360128000",
            "525040331/2097152000",
            "1150294231/5872025600",
            "1172695651/7340032000",
            "1301464817/5872025600",
            "981021269/2097152000",
            "27060390331/29360128000",
            "564445731/367001600"
          ],
          [
            "44764873/146800640",
            "35130920277/117440512000",
            "119808617/469762048",
            "21280966079/117440512000",
            "702350937/5872025600",
            "17476676009/117440512000",
            "20877850639/58720256000",
            "89943773043/117440512000",
            "19645472313/14680064000"
          ],
          [
            "3019588617/8388608000",
            "4561422453/13421772800",
            "65279007491/234881024000",
            "85324328973/469762048000",
            "10743522693/117440512000",
            "39897008923/469762048000",
            "58523977937/234881024000",
            "41126481807/67108864000",
            "4773852229/4194304000"
          ],
          [
            "749901843/1677721600",
            "1717491059/4194304000",
            "3836186111/11744051200",
            "3006929643/14680064000",
            "39013985/469762048",
            "1106132231/29360128000",
            "9180103999/58720256000",
            "246562837/524288000",
            "7931595671/8388608000"
          ]
        ]
      },
      {
        "box": [
          "5/8",
          "3/4",
          "1/2",
          "5/8"
        ],
        "coefficients": [
          [
            "749901843/1677721600",
            "7184491333/16777216000",
            "11689655589/29360128000",
            "8397584961/23488102400",
            "18156204347/58720256000",
            "30322089687/117440512000",
            "6206164499/29360128000",
            "1481417281/8388608000",
            "677446267/4194304000"
          ],
          [
            "4479429813/8388608000",
            "67988040127/134217728000",
            "219330341537/469762048000",
            "390545623371/939524096000",
            "83521022197/234881024000",
            "273844885357/939524096000",
            "108083297517/469762048000",
            "12024253817/67108864000",
            "1228367787/8388608000"
          ],
          [
            "4792965743/7340032000",
            "72263792459/117440512000",
            "33151162707/58720256000",
            "58863873473/117440512000",
            "1794415049/4194304000",
            "8198750991/23488102400",
            "31891229499/117440512000",
            "95355602383/469762048000",
            "4434818041/29360128000"
          ],
          [
            "11914210841/14680064000",
            "179018581093/234881024000",
            "82063746589/117440512000",
            "146043331151/234881024000",
            "31329646801/58720256000",
            "20603960641/46976204800",
            "80670154773/234881024000",
            "240233921481/939524096000",
            "21495718889/117440512000"
          ],
          [
            "3731000347/3670016000",
            "1400467561/1468006400",
            "45954603/52428800",
            "5757695459/7340032000",
            "2495286319/3670016000",
            "8328846417/14680064000",
            "760202501/1677721600",
            "80970712561/234881024000",
            "2934846883/11744051200"
          ],
          [
            "4671287343/3670016000",
            "70214291641/58720256000",
            "32382035873/29360128000",
            "58396031163/58720256000",
            "512293543/587202560",
            "21755880857/29360128000",
            "142434719369/234881024000",
            "89468422207/187904819200",
            "42029714847/117440512000"
          ],
          [
            "90689007/57344000",
            "10929201247/7340032000",
            "5064130791/3670016000",
            "9205122321/7340032000",
            "23352851/20971520",
            "28252684227/29360128000",
            "94701756467/117440512000",
            "61374507541/93952409600",
            "1873927331/3670016000"
          ],
          [
            "50836551/26214400",
            "3839394691/2097152000",
            "12513121781/7340032000",
            "916695243/587202560",
            "10287118409/7340032000",
            "72216048811/58720256000",
            "247107551547/234881024000",
            "117508117471/134217728000",
            "11876601063/16777216000"
          ],
          [
            "76615387/32768000",
            "145066367/65536000",
            "59367789/28672000",
            "875733203/458752000",
            "793719497/458752000",
            "564445731/367001600",
            "19645472313/14680064000",
            "4773852229/4194304000",
            "7931595671/8388608000"
          ]
        ]
      },
      {
        "box": [
          "5/8",
          "11/16",
          "5/8",
          "3/4"
        ],
        "coefficients": [
          [
            "677446267/4194304000",
            "1228367787/8388608000",
            "4434818041/29360128000",
            "21495718889/117440512000",
            "2934846883/11744051200",
            "42029714847/117440512000",
            "1873927331/3670016000",
            "11876601063/16777216000",
            "7931595671/8388608000"
          ],
          [
            "2583260321/16777216000",
            "17456573071/134217728000",
            "23503132717/187904819200",
            "55132666371/375809638400",
            "95120100419/469762048000",
            "561371045293/1879048192000",
            "412715557399/939524096000",
            "167530308041/268435456000",
            "2849416511/3355443200"
          ],
          [
            "17775516419/117440512000",
            "222162001851/1879048192000",
            "97022550801/939524096000",
            "214484425107/1879048192000",
            "74438256857/469762048000",
            "3647302721/15032385536",
            "13926721699/37580963840",
            "1019448104079/1879048192000",
            "177268829289/234881024000"
          ],
          [
            "145273477911/939524096000",
            "841070715011/7516192768000",
            "9295696329/107374182400",
            "129761151809/1503238553600",
            "223201686261/1879048192000",
            "1431643118867/7516192768000",
            "163993517583/536870912000",
            "3488801679953/7516192768000",
            "62296225113/93952409600"
          ],
          [
            "154762034459/939524096000",
            "16840223887/150323855360",
            "142724735801/1879048192000",
            "241259886517/3758096384000",
            "39663214223/469762048000",
            "538404508123/3758096384000",
            "460203095839/1879048192000",
            "1465656633121/3758096384000",
            "540432486913/939524096000"
          ],
          [
            "686076210093/3758096384000",
            "3593395234101/30064771072000",
            "155355920263/2147483648000",
            "1464519229087/30064771072000",
            "423561573047/7516192768000",
            "613095855429/6012954214400",
            "81563421081/429496729600",
            "9650874574419/30064771072000",
            "924841253837/1879048192000"
          ],
          [
            "392631461487/1879048192000",
            "4065535241339/30064771072000",
            "230267997063/3006477107200",
            "244957953533/6012954214400",
            "266349425319/7516192768000",
            "2028593742023/30064771072000",
            "2125010548089/15032385536000",
            "7760408187677/30064771072000",
            "311862826773/751619276800"
          ],
          [
            "525277109369/2147483648000",
            "2746394521061/17179869184000",
            "5378249879623/60129542144000",
            "4936163629721/120259084288000",
            "135152486101/6012954214400",
            "4884616983983/120259084288000",
            "6020562949469/60129542144000",
            "3474201873107/17179869184000",
            "369703938443/1073741824000"
          ],
          [
            "622873807359/2147483648000",
            "208305656361/1073741824000",
            "1676208937987/15032385536000",
            "94454699089/1879048192000",
            "54524546921/3006477107200",
            "165992057673/7516192768000",
            "1005965252631/15032385536000",
            "82711110561/536870912000",
            "603754748311/2147483648000"
          ]
        ]
      },
      {
        "box": [
          "11/16",
          "3/4",
          "5/8",
          "11/16"
        ],
        "coefficients": [
          [
            "622873807359/2147483648000",
            "1039485120081/4294967296000",
            "1483610495951/7516192768000",
            "4723304656337/30064771072000",
            "1836103758819/15032385536000",
            "2809692230759/30064771072000",
            "540631942763/7516192768000",
            "125326902249/2147483648000",
            "57347992907/1073741824000"
          ],
          [
            "720470505349/2147483648000",
            "9683150525283/34359738368000",
            "27820150575741/120259084288000",
            "44499008007791/240518168576000",
            "8648165460841/60129542144000",
            "26150961576797/240518168576000",
            "9695074814893/120259084288000",
            "1035998222837/17179869184000",
            "104065069379/2147483648000"
          ],
          [
            "183554976113/469762048000",
            "2489815697197/7516192768000",
            "41306730499/150323855360",
            "835340965871/3758096384000",
            "93800105539/536870912000",
            "800092743209/6012954214400",
            "2952992774623/30064771072000",
            "8539871489183/120259084288000",
            "391799112673/7516192768000"
          ],
          [
            "428728833507/939524096000",
            "1175266048437/3006477107200",
            "2467641245963/7516192768000",
            "202550217323/751619276800",
            "1619119285419/7516192768000",
            "10046048196979/60129542144000",
            "1507681008317/12025908428800",
            "21919546733337/240518168576000",
            "1956505228889/30064771072000"
          ],
          [
            "31276517029/58720256000",
            "433283535717/939524096000",
            "52657874769/134217728000",
            "1229179357073/3758096384000",
            "100110733603/375809638400",
            "3175429956683/15032385536000",
            "349089486911/2147483648000",
            "7286648956381/60129542144000",
            "1320392395799/15032385536000"
          ],
          [
            "29118885017/46976204800",
            "2037868526177/3758096384000",
            "1755354010381/3758096384000",
            "5942368476563/15032385536000",
            "2464580732543/7516192768000",
            "15985970372201/60129542144000",
            "12633598666127/60129542144000",
            "7768653756083/48103633715200",
            "726194819927/6012954214400"
          ],
          [
            "84320107217/117440512000",
            "1191632168383/1879048192000",
            "207669146371/375809638400",
            "3564302653777/7516192768000",
            "214766050199/536870912000",
            "398086486859/1202590842880",
            "8061337635613/30064771072000",
            "25521698307013/120259084288000",
            "616504417639/3758096384000"
          ],
          [
            "5547958481/6710886400",
            "395483628921/536870912000",
            "2437598738391/3758096384000",
            "8472499688993/15032385536000",
            "3627386580773/7516192768000",
            "24448334635811/60129542144000",
            "20234921258597/60129542144000",
            "1877892977639/6871947673600",
            "186919838111/858993459200"
          ],
          [
            "7931595671/8388608000",
            "2849416511/3355443200",
            "177268829289/234881024000",
            "62296225113/93952409600",
            "540432486913/939524096000",
            "924841253837/1879048192000",
            "311862826773/751619276800",
            "369703938443/1073741824000",
            "603754748311/2147483648000"
          ]
        ]
      },
      {
        "box": [
          "11/16",
          "3/4",
          "11/16",
          "3/4"
        ],
        "coefficients": [
          [
            "57347992907/1073741824000",
            "104065069379/2147483648000",
            "391799112673/7516192768000",
            "1956505228889/30064771072000",
            "1320392395799/15032385536000",
            "726194819927/6012954214400",
            "616504417639/3758096384000",
            "186919838111/858993459200",
            "603754748311/2147483648000"
          ],
          [
            "104065069379/2147483648000",
            "629042887227/17179869184000",
            "3997700116353/120259084288000",
            "9384536928887/240518168576000",
            "3276490210011/60129542144000",
            "3850463362749/48103633715200",
            "13934584421883/120259084288000",
            "1112824432137/6871947673600",
            "58512702467/268435456000"
          ],
          [
            "391799112673/7516192768000",
            "3997700116353/120259084288000",
            "42619193013/1879048192000",
            "7943125871/375809638400",
            "7831197057/268435456000",
            "354765335349/7516192768000",
            "283472586631/3758096384000",
            "855777714039/7516192768000",
            "7621777923/46976204800"
          ],
          [
            "1956505228889/30064771072000",
            "9384536928887/240518168576000",
            "7943125871/375809638400",
            "91228189343/7516192768000",
            "47380197707/3758096384000",
            "345350219369/15032385536000",
            "65352572503/1503238553600",
            "1114384901459/15032385536000",
            "26950209829/234881024000"
          ],
          [
            "1320392395799/15032385536000",
            "3276490210011/60129542144000",
            "7831197057/268435456000",
            "47380197707/3758096384000",
            "63367323/11744051200",
            "3752123553/469762048000",
            "692727339/33554432000",
            "20396177433/469762048000",
            "4470327283/58720256000"
          ],
          [
            "726194819927/6012954214400",
            "3850463362749/48103633715200",
            "354765335349/7516192768000",
            "345350219369/15032385536000",
            "3752123553/469762048000",
            "1273670841/469762048000",
            "3491660339/469762048000",
            "20884312227/939524096000",
            "172308609/3670016000"
          ],
          [
            "616504417639/3758096384000",
            "13934584421883/120259084288000",
            "283472586631/3758096384000",
            "65352572503/1503238553600",
            "692727339/33554432000",
            "3491660339/469762048000",
            "15229639/3670016000",
            "320012769/29360128000",
            "2023167/73400320"
          ],
          [
            "186919838111/858993459200",
            "1112824432137/6871947673600",
            "855777714039/7516192768000",
            "1114384901459/15032385536000",
            "20396177433/469762048000",
            "20884312227/939524096000",
            "320012769/29360128000",
            "40106253/4194304000",
            "593977/32768000"
          ],
          [
            "603754748311/2147483648000",
            "58512702467/268435456000",
            "7621777923/46976204800",
            "26950209829/234881024000",
            "4470327283/58720256000",
            "172308609/3670016000",
            "2023167/73400320",
            "593977/32768000",
            "304419/16384000"
          ]
        ]
      },
      {
        "box": [
          "1/2",
          "3/4",
          "3/4",
          "1"
        ],
        "coefficients": [
          [
            "76615387/32768000",
            "205509567/65536000",
            "469977819/114688000",
            "295902783/57344000",
            "11081417/1792000",
            "49849927/7168000",
            "25992427/3584000",
            "1454517/204800",
            "190017/25600"
          ],
          [
            "3422549/1638400",
            "1479714389/524288000",
            "6824917847/1835008000",
            "4333568087/917504000",
            "40895171/7168000",
            "37051131/5734400",
            "194306363/28672000",
            "54621917/8192000",
            "7179149/1024000"
          ],
          [
            "405147819/229376000",
            "4455949791/1835008000",
            "2984745007/917504000",
            "1922941299/458752000",
            "20992011/4096000",
            "671980587/114688000",
            "354710037/57344000",
            "140160729/22937600",
            "9274567/1433600"
          ],
          [
            "156855533/114688000",
            "7153014009/3670016000",
            "988139889/367001600",
            "3263030481/917504000",
            "254136697/57344000",
            "1177842821/229376000",
            "125307379/22937600",
            "1241523987/229376000",
            "165666729/28672000"
          ],
          [
            "211089649/229376000",
            "1292600033/917504000",
            "134916353/65536000",
            "325232431/114688000",
            "208790719/57344000",
            "986548029/229376000",
            "75666617/16384000",
            "210133507/45875200",
            "1770571/358400"
          ],
          [
            "28196379/57344000",
            "3204030579/3670016000",
            "20770579/14680064",
            "959166693/458752000",
            "644888193/229376000",
            "3132241809/917504000",
            "13601547/3670016",
            "3364057083/917504000",
            "459449111/114688000"
          ],
          [
            "1241469/7168000",
            "398017119/917504000",
            "391857329/458752000",
            "2597295823/1835008000",
            "26713057/13107200",
            "4714741629/1835008000",
            "2590141623/917504000",
            "5079524127/1835008000",
            "352557677/114688000"
          ],
          [
            "274697/16384000",
            "38891299/262144000",
            "402745003/917504000",
            "3219292931/3670016000",
            "51140797/36700160",
            "6772513833/3670016000",
            "3765818111/1835008000",
            "1034779157/524288000",
            "146650739/65536000"
          ],
          [
            "304419/16384000",
            "334141/16384000",
            "517393/2867200",
            "28380591/57344000",
            "207379313/229376000",
            "18290281/14336000",
            "65833443/45875200",
            "21826033/16384000",
            "50905451/32768000"
          ]
        ]
      },
      {
        "box": [
          "3/4",
          "1",
          "1/2",
          "3/4"
        ],
        "coefficients": [
          [
            "76615387/32768000",
            "3422549/1638400",
            "405147819/229376000",
            "156855533/114688000",
            "211089649/229376000",
            "28196379/57344000",
            "1241469/7168000",
            "274697/16384000",
            "304419/16384000"
          ],
          [
            "205509567/65536000",
            "1479714389/524288000",
            "4455949791/1835008000",
            "7153014009/3670016000",
            "1292600033/917504000",
            "3204030579/3670016000",
            "398017119/917504000",
            "38891299/262144000",
            "334141/16384000"
          ],
          [
            "469977819/114688000",
            "6824917847/1835008000",
            "2984745007/917504000",
            "988139889/367001600",
            "134916353/65536000",
            "20770579/14680064",
            "391857329/458752000",
            "402745003/917504000",
            "517393/2867200"
          ],
          [
            "295902783/57344000",
            "4333568087/917504000",
            "1922941299/458752000",
            "3263030481/917504000",
            "325232431/114688000",
            "959166693/458752000",
            "2597295823/1835008000",
            "3219292931/3670016000",
            "28380591/57344000"
          ],
          [
            "11081417/1792000",
            "40895171/7168000",
            "20992011/4096000",
            "254136697/57344000",
            "208790719/57344000",
            "644888193/229376000",
            "26713057/13107200",
            "51140797/36700160",
            "207379313/229376000"
          ],
          [
            "49849927/7168000",
            "37051131/5734400",
            "671980587/114688000",
            "1177842821/229376000",
            "986548029/229376000",
            "3132241809/917504000",
            "4714741629/1835008000",
            "6772513833/3670016000",
            "18290281/14336000"
          ],
          [
            "25992427/3584000",
            "194306363/28672000",
            "354710037/57344000",
            "125307379/22937600",
            "75666617/16384000",
            "13601547/3670016",
            "2590141623/917504000",
            "3765818111/1835008000",
            "65833443/45875200"
          ],
          [
            "1454517/204800",
            "54621917/8192000",
            "140160729/22937600",
            "1241523987/229376000",
            "210133507/45875200",
            "3364057083/917504000",
            "5079524127/1835008000",
            "1034779157/524288000",
            "21826033/16384000"
          ],
          [
            "190017/25600",
            "7179149/1024000",
            "9274567/1433600",
            "165666729/28672000",
            "1770571/358400",
            "459449111/114688000",
            "352557677/114688000",
            "146650739/65536000",
            "50905451/32768000"
          ]
        ]
      },
      {
        "box": [
          "3/4",
          "13/16",
          "3/4",
          "13/16"
        ],
        "coefficients": [
          [
            "304419/16384000",
            "623699/32768000",
            "53908039/1835008000",
            "181855251/3670016000",
            "4655217779/58720256000",
            "27726248659/234881024000",
            "38778259491/234881024000",
            "11782145129/53687091200",
            "601208792087/2147483648000"
          ],
          [
            "623699/32768000",
            "9543017/838860800",
            "79841199/5872025600",
            "24113288803/939524096000",
            "22236395043/469762048000",
            "1174449243923/15032385536000",
            "881842547323/7516192768000",
            "5634460724141/34359738368000",
            "931869010011/4294967296000"
          ],
          [
            "53908039/1835008000",
            "79841199/5872025600",
            "1409767/183500800",
            "5465090259/469762048000",
            "846766097/33554432000",
            "361098589619/7516192768000",
            "298290278219/3758096384000",
            "14228583631611/120259084288000",
            "615465726839/3758096384000"
          ],
          [
            "181855251/3670016000",
            "24113288803/939524096000",
            "5465090259/469762048000",
            "3516152313/469762048000",
            "6123908927/469762048000",
            "419036004521/15032385536000",
            "385995803457/7516192768000",
            "794679937753/9620726743040",
            "3624131854323/30064771072000"
          ],
          [
            "4655217779/58720256000",
            "22236395043/469762048000",
            "846766097/33554432000",
            "6123908927/469762048000",
            "621616657/58720256000",
            "65792603131/3758096384000",
            "8908185037/268435456000",
            "3414315164187/60129542144000",
            "1311786564887/15032385536000"
          ],
          [
            "27726248659/234881024000",
            "1174449243923/15032385536000",
            "361098589619/7516192768000",
            "419036004521/15032385536000",
            "65792603131/3758096384000",
            "124708826463/7516192768000",
            "2883461033/117440512000",
            "1952234038219/48103633715200",
            "1914710445593/30064771072000"
          ],
          [
            "38778259491/234881024000",
            "881842547323/7516192768000",
            "298290278219/3758096384000",
            "385995803457/7516192768000",
            "8908185037/268435456000",
            "2883461033/117440512000",
            "46811562369/1879048192000",
            "4028152296769/120259084288000",
            "370821076321/7516192768000"
          ],
          [
            "11782145129/53687091200",
            "5634460724141/34359738368000",
            "14228583631611/120259084288000",
            "794679937753/9620726743040",
            "3414315164187/60129542144000",
            "1952234038219/48103633715200",
            "4028152296769/120259084288000",
            "597570599611/17179869184000",
            "93447243699/2147483648000"
          ],
          [
            "601208792087/2147483648000",
            "931869010011/4294967296000",
            "615465726839/3758096384000",
            "3624131854323/30064771072000",
            "1311786564887/15032385536000",
            "1914710445593/30064771072000",
            "370821076321/7516192768000",
            "93447243699/2147483648000",
            "48666076363/1073741824000"
          ]
        ]
      },
      {
        "box": [
          "3/4",
          "13/16",
          "13/16",
          "7/8"
        ],
        "coefficients": [
          [
            "601208792087/2147483648000",
            "365565889507/1073741824000",
            "305982612069/751619276800",
            "35980282269/75161927680",
            "520416710881/939524096000",
            "296521530341/469762048000",
            "166529791833/234881024000",
            "527235371/671088640",
            "7211439703/8388608000"
          ],
          [
            "931869010011/4294967296000",
            "1855088687207/6871947673600",
            "19798179870213/60129542144000",
            "23676299210083/60129542144000",
            "3473313692069/7516192768000",
            "8009875383969/15032385536000",
            "2271255400951/3758096384000",
            "362434239289/536870912000",
            "24949185621/33554432000"
          ],
          [
            "615465726839/3758096384000",
            "5032244577217/24051816857600",
            "7852641852989/30064771072000",
            "9577594618899/30064771072000",
            "204039731351/536870912000",
            "3338703903057/7516192768000",
            "957287933103/1879048192000",
            "1079029118719/1879048192000",
            "74823274641/117440512000"
          ],
          [
            "3624131854323/30064771072000",
            "38119111225343/240518168576000",
            "2442804563683/12025908428800",
            "3047353777109/12025908428800",
            "2315266781183/7516192768000",
            "5496139804947/15032385536000",
            "1595762122093/3758096384000",
            "363401697389/751619276800",
            "127023648189/234881024000"
          ],
          [
            "1311786564887/15032385536000",
            "7079977354909/60129542144000",
            "333098493919/2147483648000",
            "2981326786443/15032385536000",
            "462554372303/1879048192000",
            "44680928137/150323855360",
            "9395991429/26843545600",
            "378658582033/939524096000",
            "26707386169/58720256000"
          ],
          [
            "1914710445593/30064771072000",
            "20874196938393/240518168576000",
            "1406569084509/12025908428800",
            "73697425903/481036337152",
            "1460582332523/7516192768000",
            "898029788903/3758096384000",
            "2146890153931/7516192768000",
            "40028833085/120259084288",
            "356279797211/939524096000"
          ],
          [
            "370821076321/7516192768000",
            "7838122145503/120259084288000",
            "2653969922271/30064771072000",
            "3537561514941/30064771072000",
            "81702839083/536870912000",
            "143184867893/751619276800",
            "6950247987/30064771072",
            "2049878127209/7516192768000",
            "147397333277/469762048000"
          ],
          [
            "93447243699/2147483648000",
            "897585299573/17179869184000",
            "8228358096237/120259084288000",
            "21913526989789/240518168576000",
            "1433252072789/12025908428800",
            "36399017815791/240518168576000",
            "22387384148093/120259084288000",
            "7634642282467/34359738368000",
            "110842642449/429496729600"
          ],
          [
            "48666076363/1073741824000",
            "101217061753/2147483648000",
            "425209802699/7516192768000",
            "2187059549991/30064771072000",
            "1421374962659/15032385536000",
            "725963504157/6012954214400",
            "225325555107/1503238553600",
            "775683961873/4294967296000",
            "454201863807/2147483648000"
          ]
        ]
      },
      {
        "box": [
          "13/16",
          "7/8",
          "3/4",
          "7/8"
        ],
        "coefficients": [
          [
            "601208792087/2147483648000",
            "82665054481/536870912000",
            "1009747033879/15032385536000",
            "157480097321/7516192768000",
            "203314409869/15032385536000",
            "73769202873/1879048192000",
            "1332859784707/15032385536000",
            "160741049033/1073741824000",
            "454201863807/2147483648000"
          ],
          [
            "365565889507/1073741824000",
            "3426389203923/17179869184000",
            "5866031532317/60129542144000",
            "4382702800303/120259084288000",
            "438452108361/30064771072000",
            "3203448435609/120259084288000",
            "3812636015879/60129542144000",
            "1942776984549/17179869184000",
            "354190515369/2147483648000"
          ],
          [
            "305982612069/751619276800",
            "7558875387453/30064771072000",
            "405351215429/3006477107200",
            "1779624165671/30064771072000",
            "34984350843/1503238553600",
            "132409411357/6012954214400",
            "699382498243/15032385536000",
            "2562037088091/30064771072000",
            "9581984543/75161927680"
          ],
          [
            "35980282269/75161927680",
            "9284186302483/30064771072000",
            "76427042329/429496729600",
            "2652724838041/30064771072000",
            "11633419183/300647710720",
            "29556791351/1202590842880",
            "80011967879/2147483648000",
            "1966437804661/30064771072000",
            "74060288921/751619276800"
          ],
          [
            "520416710881/939524096000",
            "278329369709/751619276800",
            "424075968607/1879048192000",
            "460003923931/3758096384000",
            "28069794623/469762048000",
            "125065837749/3758096384000",
            "65098028153/1879048192000",
            "198262627831/3758096384000",
            "72579873531/939524096000"
          ],
          [
            "296521530341/469762048000",
            "3265530898513/7516192768000",
            "148529237839/536870912000",
            "241078809911/1503238553600",
            "160060563349/1879048192000",
            "352662451781/7516192768000",
            "4030801801/107374182400",
            "13885583611/300647710720",
            "58832294887/939524096000"
          ],
          [
            "166529791833/234881024000",
            "939017066287/1879048192000",
            "309439632587/939524096000",
            "15084846373/75161927680",
            "53360893081/469762048000",
            "120575458739/1879048192000",
            "8393271421/187904819200",
            "16713337631/375809638400",
            "6279572939/117440512000"
          ],
          [
            "527235371/671088640",
            "151540090889/268435456000",
            "71829616363/187904819200",
            "454544509421/1879048192000",
            "2697380219/18790481920",
            "6286299303/75161927680",
            "51379656193/939524096000",
            "6217295119/134217728000",
            "162921669/3355443200"
          ],
          [
            "7211439703/8388608000",
            "2105261243/3355443200",
            "1592645491/3670016000",
            "33188039263/117440512000",
            "10199768111/58720256000",
            "12213684617/117440512000",
            "1946635897/29360128000",
            "423373667/8388608000",
            "195617339/4194304000"
          ]
        ]
      },
      {
        "box": [
          "3/4",
          "7/8",
          "7/8",
          "1"
        ],
        "coefficients": [
          [
            "7211439703/8388608000",
            "4226717417/4194304000",
            "16813338393/14680064000",
            "4626348253/3670016000",
            "308222287/229376000",
            "638294421/458752000",
            "162079287/114688000",
            "94557517/65536000",
            "50905451/32768000"
          ],
          [
            "2105261243/3355443200",
            "101091258271/134217728000",
            "204652161899/234881024000",
            "56967132107/58720256000",
            "3816703321/3670016000",
            "15810575663/14680064000",
            "8001865101/7340032000",
            "2330775747/2097152000",
            "158781967/131072000"
          ],
          [
            "1592645491/3670016000",
            "252427786729/469762048000",
            "74679594979/117440512000",
            "21087083099/29360128000",
            "203060173/262144000",
            "5879150161/7340032000",
            "2955620779/3670016000",
            "6004874539/7340032000",
            "13007707/14336000"
          ],
          [
            "33188039263/117440512000",
            "341968432891/939524096000",
            "20825704453/46976204800",
            "14959423273/29360128000",
            "1623171041/2936012800",
            "33405886571/58720256000",
            "16584400481/29360128000",
            "6688439749/11744051200",
            "475910147/734003200"
          ],
          [
            "10199768111/58720256000",
            "54962711857/234881024000",
            "2475228761/8388608000",
            "5079926267/14680064000",
            "1384473847/3670016000",
            "704463469/1835008000",
            "195231867/524288000",
            "84834927/229376000",
            "1612027267/3670016000"
          ],
          [
            "12213684617/117440512000",
            "135970948233/939524096000",
            "44397828613/234881024000",
            "53149913317/234881024000",
            "14495186697/58720256000",
            "57694998127/234881024000",
            "26791282013/117440512000",
            "51657269253/234881024000",
            "4130405973/14680064000"
          ],
          [
            "1946635897/29360128000",
            "42058866863/469762048000",
            "2798517311/23488102400",
            "17003088787/117440512000",
            "26306849/167772160",
            "17591171737/117440512000",
            "7538543227/58720256000",
            "547714891/4697620480",
            "252716671/1468006400"
          ],
          [
            "423373667/8388608000",
            "3943672889/67108864000",
            "1432824853/18790481920",
            "87205210541/939524096000",
            "4643671793/46976204800",
            "83242740491/939524096000",
            "30935691681/469762048000",
            "1423697331/26843545600",
            "35324341/335544320"
          ],
          [
            "195617339/4194304000",
            "359095689/8388608000",
            "1496690051/29360128000",
            "7197084791/117440512000",
            "3766135227/58720256000",
            "6278054021/117440512000",
            "944783717/29360128000",
            "354669957/16777216000",
            "611267871/8388608000"
          ]
        ]
      },
      {
        "box": [
          "7/8",
          "1",
          "3/4",
          "7/8"
        ],
        "coefficients": [
          [
            "7211439703/8388608000",
            "2105261243/3355443200",
            "1592645491/3670016000",
            "33188039263/117440512000",
            "10199768111/58720256000",
            "12213684617/117440512000",
            "1946635897/29360128000",
            "423373667/8388608000",
            "195617339/4194304000"
          ],
          [
            "4226717417/4194304000",
            "101091258271/134217728000",
            "252427786729/469762048000",
            "341968432891/939524096000",
            "54962711857/234881024000",
            "135970948233/939524096000",
            "42058866863/469762048000",
            "3943672889/67108864000",
            "359095689/8388608000"
          ],
          [
            "16813338393/14680064000",
            "204652161899/234881024000",
            "74679594979/117440512000",
            "20825704453/46976204800",
            "2475228761/8388608000",
            "44397828613/234881024000",
            "2798517311/23488102400",
            "1432824853/18790481920",
            "1496690051/29360128000"
          ],
          [
            "4626348253/3670016000",
            "56967132107/58720256000",
            "21087083099/29360128000",
            "14959423273/29360128000",
            "5079926267/14680064000",
            "53149913317/234881024000",
            "17003088787/117440512000",
            "87205210541/939524096000",
            "7197084791/117440512000"
          ],
          [
            "308222287/229376000",
            "3816703321/3670016000",
            "203060173/262144000",
            "1623171041/2936012800",
            "1384473847/3670016000",
            "14495186697/58720256000",
            "26306849/167772160",
            "4643671793/46976204800",
            "3766135227/58720256000"
          ],
          [
            "638294421/458752000",
            "15810575663/14680064000",
            "5879150161/7340032000",
            "33405886571/58720256000",
            "704463469/1835008000",
            "57694998127/234881024000",
            "17591171737/117440512000",
            "83242740491/939524096000",
            "6278054021/117440512000"
          ],
          [
            "162079287/114688000",
            "8001865101/7340032000",
            "2955620779/3670016000",
            "16584400481/29360128000",
            "195231867/524288000",
            "26791282013/117440512000",
            "7538543227/58720256000",
            "30935691681/469762048000",
            "944783717/29360128000"
          ],
          [
            "94557517/65536000",
            "2330775747/2097152000",
            "6004874539/7340032000",
            "6688439749/11744051200",
            "84834927/229376000",
            "51657269253/234881024000",
            "547714891/4697620480",
            "1423697331/26843545600",
            "354669957/16777216000"
          ],
          [
            "50905451/32768000",
            "158781967/131072000",
            "13007707/14336000",
            "475910147/734003200",
            "1612027267/3670016000",
            "4130405973/14680064000",
            "252716671/1468006400",
            "35324341/335544320",
            "611267871/8388608000"
          ]
        ]
      },
      {
        "box": [
          "7/8",
          "15/16",
          "7/8",
          "15/16"
        ],
        "coefficients": [
          [
            "195617339/4194304000",
            "750330367/16777216000",
            "5379681247/117440512000",
            "45716669833/939524096000",
            "48913907459/939524096000",
            "206391839963/3758096384000",
            "105953984513/1879048192000",
            "120384832727/2147483648000",
            "116387645551/2147483648000"
          ],
          [
            "750330367/16777216000",
            "10677266583/268435456000",
            "143483732733/3758096384000",
            "582019025459/15032385536000",
            "60403114581/1503238553600",
            "2493854754477/60129542144000",
            "501974392509/12025908428800",
            "278643106977/6871947673600",
            "163705508813/4294967296000"
          ],
          [
            "5379681247/117440512000",
            "143483732733/3758096384000",
            "32182818891/939524096000",
            "246751565569/7516192768000",
            "17558890263/536870912000",
            "985693060029/30064771072000",
            "968135950673/30064771072000",
            "3667287933147/120259084288000",
            "209271814041/7516192768000"
          ],
          [
            "45716669833/939524096000",
            "582019025459/15032385536000",
            "246751565569/7516192768000",
            "44808685969/1503238553600",
            "213939048553/7516192768000",
            "1665410099651/60129542144000",
            "1601211515419/60129542144000",
            "5958989934521/240518168576000",
            "669552849533/30064771072000"
          ],
          [
            "48913907459/939524096000",
            "60403114581/1503238553600",
            "17558890263/536870912000",
            "213939048553/7516192768000",
            "24684657327/939524096000",
            "75269102343/3006477107200",
            "51237787971/2147483648000",
            "1336916900463/60129542144000",
            "60883087583/3006477107200"
          ],
          [
            "206391839963/3758096384000",
            "2493854754477/60129542144000",
            "985693060029/30064771072000",
            "1665410099651/60129542144000",
            "75269102343/3006477107200",
            "712568913681/30064771072000",
            "274082796023/12025908428800",
            "209427395571/9620726743040",
            "621789122571/30064771072000"
          ],
          [
            "105953984513/1879048192000",
            "501974392509/12025908428800",
            "968135950673/30064771072000",
            "1601211515419/60129542144000",
            "51237787971/2147483648000",
            "274082796023/12025908428800",
            "338374650787/15032385536000",
            "2700125168271/120259084288000",
            "34011002811/1503238553600"
          ],
          [
            "120384832727/2147483648000",
            "278643106977/6871947673600",
            "3667287933147/120259084288000",
            "5958989934521/240518168576000",
            "1336916900463/60129542144000",
            "209427395571/9620726743040",
            "2700125168271/120259084288000",
            "407123306403/17179869184000",
            "2187539821/85899345920"
          ],
          [
            "116387645551/2147483648000",
            "163705508813/4294967296000",
            "209271814041/7516192768000",
            "669552849533/30064771072000",
            "60883087583/3006477107200",
            "621789122571/30064771072000",
            "34011002811/1503238553600",
            "2187539821/85899345920",
            "31272441387/1073741824000"
          ]
        ]
      },
      {
        "box": [
          "7/8",
          "15/16",
          "15/16",
          "1"
        ],
        "coefficients": [
          [
            "116387645551/2147483648000",
            "899123667/17179869184",
            "91963829397/1879048192000",
            "1040009529/23488102400",
            "1153246949/29360128000",
            "8405319479/234881024000",
            "865113223/23488102400",
            "1577205699/33554432000",
            "611267871/8388608000"
          ],
          [
            "163705508813/4294967296000",
            "1226072606123/34359738368000",
            "962435855939/30064771072000",
            "51339617977/1879048192000",
            "21127776079/939524096000",
            "72414351213/3758096384000",
            "38703998927/1879048192000",
            "16604713721/536870912000",
            "59418443/1048576000"
          ],
          [
            "209271814041/7516192768000",
            "605882023233/24051816857600",
            "324598521091/15032385536000",
            "12948922347/751619276800",
            "1732628679/134217728000",
            "38769933999/3758096384000",
            "922871253/75161927680",
            "86883975813/3758096384000",
            "11527984663/234881024000"
          ],
          [
            "669552849533/30064771072000",
            "4753855658007/240518168576000",
            "499322188581/30064771072000",
            "194433695457/15032385536000",
            "7138495877/751619276800",
            "118719343163/15032385536000",
            "81622775561/7516192768000",
            "339380628969/15032385536000",
            "11539247031/234881024000"
          ],
          [
            "60883087583/3006477107200",
            "1098406602857/60129542144000",
            "17100669071/1073741824000",
            "100107192499/7516192768000",
            "20931325697/1879048192000",
            "81981937197/7516192768000",
            "8184339901/536870912000",
            "42410976179/1503238553600",
            "10471959377/187904819200"
          ],
          [
            "621789122571/30064771072000",
            "4712941071861/240518168576000",
            "69315129463/3758096384000",
            "1038917346639/60129542144000",
            "251496939699/15032385536000",
            "1096821742713/60129542144000",
            "731411794707/30064771072000",
            "2340394770387/60129542144000",
            "31840402259/469762048000"
          ],
          [
            "34011002811/1503238553600",
            "2741635281489/120259084288000",
            "697504358183/30064771072000",
            "1433347528667/60129542144000",
            "54298278733/2147483648000",
            "1737775030941/60129542144000",
            "1115398243431/30064771072000",
            "645590840883/12025908428800",
            "63319100279/751619276800"
          ],
          [
            "2187539821/85899345920",
            "467892621997/17179869184000",
            "3550895586587/120259084288000",
            "7769993644673/240518168576000",
            "2169684819229/60129542144000",
            "10135782226599/240518168576000",
            "6348469780589/120259084288000",
            "98542340867/1374389534720",
            "11199011783/107374182400"
          ],
          [
            "31272441387/1073741824000",
            "70401270023/2147483648000",
            "280044435541/7516192768000",
            "1276890837237/30064771072000",
            "734703495359/15032385536000",
            "1733787998279/30064771072000",
            "133524905457/1879048192000",
            "397663433503/4294967296000",
            "273850585319/2147483648000"
          ]
        ]
      },
      {
        "box": [
          "15/16",
          "1",
          "7/8",
          "15/16"
        ],
        "coefficients": [
          [
            "116387645551/2147483648000",
            "163705508813/4294967296000",
            "209271814041/7516192768000",
            "669552849533/30064771072000",
            "60883087583/3006477107200",
            "621789122571/30064771072000",
            "34011002811/1503238553600",
            "2187539821/85899345920",
            "31272441387/1073741824000"
          ],
          [
            "899123667/17179869184",
            "1226072606123/34359738368000",
            "605882023233/24051816857600",
            "4753855658007/240518168576000",
            "1098406602857/60129542144000",
            "4712941071861/240518168576000",
            "2741635281489/120259084288000",
            "467892621997/17179869184000",
            "70401270023/2147483648000"
          ],
          [
            "91963829397/1879048192000",
            "962435855939/30064771072000",
            "324598521091/15032385536000",
            "499322188581/30064771072000",
            "17100669071/1073741824000",
            "69315129463/3758096384000",
            "697504358183/30064771072000",
            "3550895586587/120259084288000",
            "280044435541/7516192768000"
          ],
          [
            "1040009529/23488102400",
            "51339617977/1879048192000",
            "12948922347/751619276800",
            "194433695457/15032385536000",
            "100107192499/7516192768000",
            "1038917346639/60129542144000",
            "1433347528667/60129542144000",
            "7769993644673/240518168576000",
            "1276890837237/30064771072000"
          ],
          [
            "1153246949/29360128000",
            "21127776079/939524096000",
            "1732628679/134217728000",
            "7138495877/751619276800",
            "20931325697/1879048192000",
            "251496939699/15032385536000",
            "54298278733/2147483648000",
            "2169684819229/60129542144000",
            "734703495359/15032385536000"
          ],
          [
            "8405319479/234881024000",
            "72414351213/3758096384000",
            "38769933999/3758096384000",
            "118719343163/15032385536000",
            "81981937197/7516192768000",
            "1096821742713/60129542144000",
            "1737775030941/60129542144000",
            "10135782226599/240518168576000",
            "1733787998279/30064771072000"
          ],
          [
            "865113223/23488102400",
            "38703998927/1879048192000",
            "922871253/75161927680",
            "81622775561/7516192768000",
            "8184339901/536870912000",
            "731411794707/30064771072000",
            "1115398243431/30064771072000",
            "6348469780589/120259084288000",
            "133524905457/1879048192000"
          ],
          [
            "1577205699/33554432000",
            "16604713721/536870912000",
            "86883975813/3758096384000",
            "339380628969/15032385536000",
            "42410976179/1503238553600",
            "2340394770387/60129542144000",
            "645590840883/12025908428800",
            "98542340867/1374389534720",
            "397663433503/4294967296000"
          ],
          [
            "611267871/8388608000",
            "59418443/1048576000",
            "11527984663/234881024000",
            "11539247031/234881024000",
            "10471959377/187904819200",
            "31840402259/469762048000",
            "63319100279/751619276800",
            "11199011783/107374182400",
            "273850585319/2147483648000"
          ]
        ]
      },
      {
        "box": [
          "15/16",
          "1",
          "15/16",
          "1"
        ],
        "coefficients": [
          [
            "31272441387/1073741824000",
            "70401270023/2147483648000",
            "280044435541/7516192768000",
            "1276890837237/30064771072000",
            "734703495359/15032385536000",
            "1733787998279/30064771072000",
            "133524905457/1879048192000",
            "397663433503/4294967296000",
            "273850585319/2147483648000"
          ],
          [
            "70401270023/2147483648000",
            "658527698371/17179869184000",
            "216421054029/4810363371520",
            "12660259751119/240518168576000",
            "3707943143643/60129542144000",
            "3520965149173/48103633715200",
            "10742718117907/120259084288000",
            "3899056414373/34359738368000",
            "161860467489/1073741824000"
          ],
          [
            "280044435541/7516192768000",
            "216421054029/4810363371520",
            "406829935063/7516192768000",
            "387848058189/6012954214400",
            "82086936667/1073741824000",
            "2736148395287/30064771072000",
            "331252241209/3006477107200",
            "4126098414429/30064771072000",
            "41605496813/234881024000"
          ],
          [
            "1276890837237/30064771072000",
            "12660259751119/240518168576000",
            "387848058189/6012954214400",
            "146295008973/1879048192000",
            "87350267017/939524096000",
            "16657724339/150323855360",
            "250422263913/1879048192000",
            "614431628329/3758096384000",
            "6056039343/29360128000"
          ],
          [
            "734703495359/15032385536000",
            "3707943143643/60129542144000",
            "82086936667/1073741824000",
            "87350267017/939524096000",
            "5112803/45875200",
            "487233913/3670016000",
            "20800799/131072000",
            "352829397/1835008000",
            "54618449/229376000"
          ],
          [
            "1733787998279/30064771072000",
            "3520965149173/48103633715200",
            "2736148395287/30064771072000",
            "16657724339/150323855360",
            "487233913/3670016000",
            "1157177457/7340032000",
            "274779439/1468006400",
            "3291611003/14680064000",
            "31337741/114688000"
          ],
          [
            "133524905457/1879048192000",
            "10742718117907/120259084288000",
            "331252241209/3006477107200",
            "250422263913/1879048192000",
            "20800799/131072000",
            "274779439/1468006400",
            "25265817/114688000",
            "119650537/458752000",
            "1121879/3584000"
          ],
          [
            "397663433503/4294967296000",
            "3899056414373/34359738368000",
            "4126098414429/30064771072000",
            "614431628329/3758096384000",
            "352829397/1835008000",
            "3291611003/14680064000",
            "119650537/458752000",
            "1247983/4096000",
            "23037/64000"
          ],
          [
            "273850585319/2147483648000",
            "161860467489/1073741824000",
            "41605496813/234881024000",
            "6056039343/29360128000",
            "54618449/229376000",
            "31337741/114688000",
            "1121879/3584000",
            "23037/64000",
            "209/500"
          ]
        ]
      }
    ],
    "P": [
      {
        "box": [
          "0",
          "1/4",
          "0",
          "1/2"
        ],
        "coefficients": [
          [
            "20416/125",
            "407433/4000",
            "5012703/56000",
            "575927/7000",
            "8611009/112000",
            "2616041/35840",
            "983947/14000",
            "2196701/32000",
            "348359/5120"
          ],
          [
            "440493/3200",
            "9496897/128000",
            "21911709/358400",
            "381160889/7168000",
            "84031173/1792000",
            "1205662019/28672000",
            "220113301/5734400",
            "29314293/819200",
            "35002583/1024000"
          ],
          [
            "5538809/44800",
            "210825421/3584000",
            "3275431/71680",
            "16865979/448000",
            "13938147/448000",
            "372141527/14336000",
            "63013101/2867200",
            "54620751/2867200",
            "61264373/3584000"
          ],
          [
            "103786033/896000",
            "1433262989/28672000",
            "75988259/2048000",
            "839695667/28672000",
            "163536081/7168000",
            "50653073/2867200",
            "56055503/4096000",
            "38521767/3584000",
            "12549169/1433600"
          ],
          [
            "19955141/179200",
            "159895411/3584000",
            "65759/2048",
            "88372787/3584000",
            "8236677/448000",
            "95891241/7168000",
            "1952279/204800",
            "9635013/1433600",
            "8643609/1792000"
          ],
          [
            "445132409/4096000",
            "2691918173/65536000",
            "6650262419/229376000",
            "10069618689/458752000",
            "1825793559/114688000",
            "5089809127/458752000",
            "1703834289/229376000",
            "313535739/65536000",
            "24792407/8192000"
          ],
          [
            "3067338299/28672000",
            "35345841099/917504000",
            "1760496717/65536000",
            "3711891437/183500800",
            "3311981891/229376000",
            "8988631991/917504000",
            "413390567/65536000",
            "3515125133/917504000",
            "253754167/114688000"
          ],
          [
            "1734290327/16384000",
            "9574179103/262144000",
            "23182189777/917504000",
            "34907081323/1835008000",
            "6173951309/458752000",
            "3296229593/367001600",
            "5187059267/917504000",
            "872212217/262144000",
            "11998873/6553600"
          ],
          [
            "3443220391/32768000",
            "1142105623/32768000",
            "5501008817/229376000",
            "830764941/45875200",
            "2924154321/229376000",
            "1930580129/229376000",
            "1199380017/229376000",
            "99367671/32768000",
            "53666087/32768000"
          ]
        ]
      },
      {
        "box": [
          "1/4",
          "1/2",
          "0",
          "1/2"
        ],
        "coefficients": [
          [
            "3443220391/32768000",
            "1142105623/32768000",
            "5501008817/229376000",
            "830764941/45875200",
            "2924154321/229376000",
            "1930580129/229376000",
            "1199380017/229376000",
            "99367671/32768000",
            "53666087/32768000"
          ],
          [
            "106808129/1024000",
            "1739902173/52428800",
            "20825880759/917504000",
            "31554113957/1835008000",
            "220906639/18350080",
            "14408134099/1835008000",
            "4407980869/917504000",
            "717670519/262144000",
            "47337809/32768000"
          ],
          [
            "5957154757/57344000",
            "29223163433/917504000",
            "1423881143/65536000",
            "15206489819/917504000",
            "2660696557/229376000",
            "55324945/7340032",
            "302093653/65536000",
            "2433333247/917504000",
            "6606331/4587520"
          ],
          [
            "2970548801/28672000",
            "14052164699/458752000",
            "4781669843/229376000",
            "7348704177/458752000",
            "183559353/16384000",
            "664385003/91750400",
            "1011229953/229376000",
            "1163347821/458752000",
            "15831841/11468800"
          ],
          [
            "1483176997/14336000",
            "3386729473/114688000",
            "1150813933/57344000",
            "356699671/22937600",
            "311911907/28672000",
            "802882677/114688000",
            "243572983/57344000",
            "280294631/114688000",
            "9529587/7168000"
          ],
          [
            "370823389/3584000",
            "655435923/22937600",
            "1114116399/57344000",
            "1744682797/114688000",
            "61214603/5734400",
            "788246519/114688000",
            "240344759/57344000",
            "280815013/114688000",
            "19592653/14336000"
          ],
          [
            "371505049/3584000",
            "63754771/2293760",
            "543543667/28672000",
            "862216161/57344000",
            "30468243/2867200",
            "395315867/57344000",
            "122620647/28672000",
            "148406529/57344000",
            "10982179/7168000"
          ],
          [
            "26640469/256000",
            "111505173/4096000",
            "267856979/14336000",
            "431453269/28672000",
            "77105659/7168000",
            "50777003/7168000",
            "129645673/28672000",
            "5893037/2048000",
            "1881959/1024000"
          ],
          [
            "2681059/25600",
            "13769563/512000",
            "6680479/358400",
            "54743607/3584000",
            "4967337/448000",
            "26737643/3584000",
            "885063/179200",
            "340491/102400",
            "146413/64000"
          ]
        ]
      },
      {
        "box": [
          "0",
          "1/8",
          "1/2",
          "3/4"
        ],
        "coefficients": [
          [
            "348359/5120",
            "17340121/256000",
            "48518453/716800",
            "243321383/3584000",
            "195952321/2867200",
            "1979491469/28672000",
            "4012100181/57344000",
            "291035379/4096000",
            "2365617511/32768000"
          ],
          [
            "104674383/2048000",
            "828343403/16384000",
            "11528168371/229376000",
            "23031950901/458752000",
            "23118673937/458752000",
            "93257411069/1835008000",
            "37779811581/734003200",
            "2192706811/41943040",
            "3482346583/65536000"
          ],
          [
            "275066877/7168000",
            "431837899/11468800",
            "4264326267/114688000",
            "8475932781/229376000",
            "8477368289/229376000",
            "34126522749/917504000",
            "69084166609/1835008000",
            "140393895573/3670016000",
            "557831381/14336000"
          ],
          [
            "826544463/28672000",
            "2568805117/91750400",
            "3144069587/114688000",
            "886941513/32768000",
            "12363596183/458752000",
            "7092778829/262144000",
            "100458320323/3670016000",
            "204331650031/7340032000",
            "13007163287/458752000"
          ],
          [
            "19441447/896000",
            "4771793903/229376000",
            "2311119661/114688000",
            "4525949119/229376000",
            "2240507911/114688000",
            "8971214803/458752000",
            "18146926249/917504000",
            "36969273693/1835008000",
            "4716997959/229376000"
          ],
          [
            "30080835609/1835008000",
            "454056294347/29360128000",
            "216920304067/14680064000",
            "84061399629/5872025600",
            "14755999193/1048576000",
            "16486272479/1174405120",
            "208451863373/14680064000",
            "425791630801/29360128000",
            "10903224081/734003200"
          ],
          [
            "91444727811/7340032000",
            "1352938303583/117440512000",
            "635216579143/58720256000",
            "242822652249/23488102400",
            "42237690797/4194304000",
            "234972705823/23488102400",
            "594655837957/58720256000",
            "1219836350809/117440512000",
            "6280569853/587202560"
          ],
          [
            "8010829131/838860800",
            "578248991609/67108864000",
            "371845691099/46976204800",
            "3491739647181/469762048000",
            "33616047803/4697620480",
            "3322753074251/469762048000",
            "1684845882501/234881024000",
            "496998121711/67108864000",
            "64484190071/8388608000"
          ],
          [
            "62117747687/8388608000",
            "5441986797/838860800",
            "340476655179/58720256000",
            "39070475257/7340032000",
            "296365559109/58720256000",
            "145577526753/29360128000",
            "296272167103/58720256000",
            "11033575561/2097152000",
            "46348538303/8388608000"
          ]
        ]
      },
      {
        "box": [
          "1/8",
          "1/4",
          "1/2",
          "5/8"
        ],
        "coefficients": [
          [
            "62117747687/8388608000",
            "116537615657/16777216000",
            "192147380071/29360128000",
            "727908807193/117440512000",
            "346753827211/58720256000",
            "133036337927/23488102400",
            "160684144001/29360128000",
            "22355489159/4194304000",
            "21947854243/4194304000"
          ],
          [
            "1378975127/262144000",
            "645486528423/134217728000",
            "2073714385553/469762048000",
            "3827440035763/939524096000",
            "177828992829/46976204800",
            "3333061935589/939524096000",
            "1577604319213/469762048000",
            "43160050537/13421772800",
            "13074590069/4194304000"
          ],
          [
            "56955650261/14680064000",
            "101044146341/29360128000",
            "2806348883/917504000",
            "11446525021/4194304000",
            "35974415359/14680064000",
            "931601149/419430400",
            "239436625369/117440512000",
            "893298976083/469762048000",
            "53055298861/29360128000"
          ],
          [
            "5508049871/1835008000",
            "121143244941/46976204800",
            "7417210891/3355443200",
            "444962139523/234881024000",
            "95611923129/58720256000",
            "331139187217/234881024000",
            "8301592719/6710886400",
            "1040838056169/939524096000",
            "23951917933/23488102400"
          ],
          [
            "1283383767/524288000",
            "4280903609/2097152000",
            "12392578029/7340032000",
            "20355845301/14680064000",
            "2080279273/1835008000",
            "1360931871/1468006400",
            "44900492167/58720256000",
            "21618518547/33554432000",
            "4726872081/8388608000"
          ],
          [
            "120383021/57344000",
            "100339469257/58720256000",
            "40252029481/29360128000",
            "63616306379/58720256000",
            "1768646677/2097152000",
            "152287949/234881024",
            "116521440713/234881024000",
            "361069220811/939524096000",
            "36473763919/117440512000"
          ],
          [
            "1723092053/917504000",
            "1102946781/734003200",
            "432745359/367001600",
            "3320665877/3670016000",
            "2484147399/3670016000",
            "14463719799/29360128000",
            "8212250743/23488102400",
            "115370420337/469762048000",
            "261384387/1468006400"
          ],
          [
            "28415113/16384000",
            "575852899/419430400",
            "1559826013/1468006400",
            "11748695183/14680064000",
            "4281447913/7340032000",
            "23995059883/58720256000",
            "2571880947/9395240960",
            "23657909967/134217728000",
            "381692587/3355443200"
          ],
          [
            "53666087/32768000",
            "42240691/32768000",
            "227200517/229376000",
            "1324453/1792000",
            "243920597/458752000",
            "268149601/734003200",
            "3482858153/14680064000",
            "1216739433/8388608000",
            "723704591/8388608000"
          ]
        ]
      },
      {
        "box": [
          "1/8",
          "1/4",
          "5/8",
          "3/4"
        ],
        "coefficients": [
          [
            "21947854243/4194304000",
            "21540219327/4194304000",
            "149270366353/29360128000",
            "596112759397/117440512000",
            "299926187919/58720256000",
            "121561583503/23488102400",
            "15482402083/2936012800",
            "90482840547/16777216000",
            "46348538303/8388608000"
          ],
          [
            "13074590069/4194304000",
            "202586629523/67108864000",
            "278522718989/93952409600",
            "554682569507/187904819200",
            "699477324627/234881024000",
            "2854950787949/939524096000",
            "1469673638327/469762048000",
            "434853806473/134217728000",
            "5642577307/1677721600"
          ],
          [
            "53055298861/29360128000",
            "804470587469/469762048000",
            "97511215531/58720256000",
            "27663437971/16777216000",
            "24579384551/14680064000",
            "145390301/83886080",
            "2672048651/1468006400",
            "56610987011/29360128000",
            "30064683949/14680064000"
          ],
          [
            "23951917933/23488102400",
            "875315378471/939524096000",
            "7421228797/8388608000",
            "102917274953/117440512000",
            "53068624667/58720256000",
            "226259525337/234881024000",
            "17616450353/16777216000",
            "54358641139/46976204800",
            "18732541081/14680064000"
          ],
          [
            "4726872081/8388608000",
            "16196458101/33554432000",
            "12961640303/29360128000",
            "25681625211/58720256000",
            "1715949029/3670016000",
            "776027887/1468006400",
            "904171503/1468006400",
            "1516334739/2097152000",
            "441369883/524288000"
          ],
          [
            "36473763919/117440512000",
            "222511001893/939524096000",
            "23621165627/117440512000",
            "47213255549/234881024000",
            "490232963/2097152000",
            "1738820609/5872025600",
            "2253307823/5872025600",
            "28809455947/58720256000",
            "2235361201/3670016000"
          ],
          [
            "261384387/1468006400",
            "51915587343/469762048000",
            "4666918609/58720256000",
            "9687389763/117440512000",
            "214569141/1835008000",
            "5276653239/29360128000",
            "979185303/3670016000",
            "546971661/1468006400",
            "449454961/917504000"
          ],
          [
            "381692587/3355443200",
            "6877496993/134217728000",
            "2782789133/117440512000",
            "6733641931/234881024000",
            "467053889/7340032000",
            "7380130363/58720256000",
            "193652647/917504000",
            "65972819/209715200",
            "56294113/131072000"
          ],
          [
            "723704591/8388608000",
            "230669749/8388608000",
            "31614259/14680064000",
            "114493079/14680064000",
            "154109729/3670016000",
            "74878999/734003200",
            "33838123/183500800",
            "37271869/131072000",
            "6481739/16384000"
          ]
        ]
      },
      {
        "box": [
          "0",
          "1/8",
          "3/4",
          "1"
        ],
        "coefficients": [
          [
            "2365617511/32768000",
            "240295199/3276800",
            "2136720767/28672000",
            "433831963/5734400",
            "68609809/896000",
            "69077737/896000",
            "17263249/224000",
            "1225123/16000",
            "9556/125"
          ],
          [
            "3482346583/65536000",
            "56617420381/1048576000",
            "201497308647/3670016000",
            "102314321463/1835008000",
            "323455737/5734400",
            "6499607949/114688000",
            "808613207/14336000",
            "7126787/128000",
            "1770183/32000"
          ],
          [
            "557831381/14336000",
            "145215771499/3670016000",
            "14781208507/367001600",
            "37553957431/917504000",
            "593366563/14336000",
            "2378594479/57344000",
            "117702901/2867200",
            "1151943419/28672000",
            "17767271/448000"
          ],
          [
            "13007163287/458752000",
            "211897575153/7340032000",
            "21604849089/734003200",
            "7851397751/262144000",
            "3472741519/114688000",
            "1982634411/65536000",
            "1363606271/45875200",
            "13193937819/458752000",
            "403486767/14336000"
          ],
          [
            "4716997959/229376000",
            "38502693651/1835008000",
            "19680346207/917504000",
            "10033710209/458752000",
            "1268146669/57344000",
            "5049635779/229376000",
            "2457745329/114688000",
            "936827541/45875200",
            "56632103/2867200"
          ],
          [
            "10903224081/734003200",
            "446466295679/29360128000",
            "229126528251/14680064000",
            "468797684809/29360128000",
            "16940505347/1048576000",
            "18807791847/1174405120",
            "226150155621/14680064000",
            "422304411653/29360128000",
            "6281190837/458752000"
          ],
          [
            "6280569853/587202560",
            "1292391590391/117440512000",
            "667211077539/58720256000",
            "1371882081461/117440512000",
            "49653129823/4194304000",
            "274314412983/23488102400",
            "649873443169/58720256000",
            "1180880800497/117440512000",
            "34365349401/3670016000"
          ],
          [
            "64484190071/8388608000",
            "21389956777/2684354560",
            "1949101466499/234881024000",
            "807294488769/93952409600",
            "1025609396673/117440512000",
            "4026246835011/469762048000",
            "1872630659009/234881024000",
            "468795882487/67108864000",
            "206772429/32768000"
          ],
          [
            "46348538303/8388608000",
            "24281387181/4194304000",
            "71654155351/11744051200",
            "23419669099/3670016000",
            "382609728813/58720256000",
            "186763170133/29360128000",
            "67959812923/11744051200",
            "10139860239/2097152000",
            "35113857431/8388608000"
          ]
        ]
      },
      {
        "box": [
          "1/8",
          "1/4",
          "3/4",
          "7/8"
        ],
        "coefficients": [
          [
            "46348538303/8388608000",
            "18982262533/3355443200",
            "170323673243/29360128000",
            "698446266393/117440512000",
            "357205666371/58720256000",
            "727535417407/117440512000",
            "46001045103/7340032000",
            "6590488269/1048576000",
            "26169424099/4194304000"
          ],
          [
            "5642577307/1677721600",
            "467958562647/134217728000",
            "340281386309/93952409600",
            "3532159463603/939524096000",
            "182643882769/46976204800",
            "750456893693/187904819200",
            "1908253019119/469762048000",
            "273730368637/67108864000",
            "3384386389/838860800"
          ],
          [
            "30064683949/14680064000",
            "12729549757/5872025600",
            "8439312071/3670016000",
            "5104452273/2097152000",
            "37583790399/14680064000",
            "44714922301/16777216000",
            "160592529309/58720256000",
            "1294413556467/469762048000",
            "9974144171/3670016000"
          ],
          [
            "18732541081/14680064000",
            "327648108897/234881024000",
            "25595722239/16777216000",
            "389769094343/234881024000",
            "104868387269/58720256000",
            "222279198263/117440512000",
            "16493765471/8388608000",
            "1872675974297/939524096000",
            "230737005683/117440512000"
          ],
          [
            "441369883/524288000",
            "80584973/83886080",
            "8008884617/7340032000",
            "8992373513/7340032000",
            "4964362981/3670016000",
            "85854255141/58720256000",
            "45223281197/29360128000",
            "52833295723/33554432000",
            "13053607773/8388608000"
          ],
          [
            "2235361201/3670016000",
            "8544420497/11744051200",
            "25179185653/29360128000",
            "29111512827/29360128000",
            "2348736747/2097152000",
            "289313558819/234881024000",
            "154364645613/117440512000",
            "1273694731419/939524096000",
            "158199435637/117440512000"
          ],
          [
            "449454961/917504000",
            "4456421071/7340032000",
            "2700748069/3670016000",
            "25511512681/29360128000",
            "3660316939/3670016000",
            "130435607773/117440512000",
            "70283021567/58720256000",
            "584545367921/469762048000",
            "36544218517/29360128000"
          ],
          [
            "56294113/131072000",
            "570841713/1048576000",
            "1230726957/1835008000",
            "47071915237/58720256000",
            "3409099859/3670016000",
            "244873988501/234881024000",
            "132852387659/117440512000",
            "158866489631/134217728000",
            "19994862469/16777216000"
          ],
          [
            "6481739/16384000",
            "13287191/26214400",
            "577487819/917504000",
            "2778108069/3670016000",
            "3236206761/3670016000",
            "14599158449/14680064000",
            "15917767311/14680064000",
            "9566567187/8388608000",
            "9689403263/8388608000"
          ]
        ]
      },
      {
        "box": [
          "1/8",
          "3/16",
          "7/8",
          "1"
        ],
        "coefficients": [
          [
            "26169424099/4194304000",
            "12988447561/2097152000",
            "5581667783/917504000",
            "692899677121/117440512000",
            "331060676647/58720256000",
            "622617199051/117440512000",
            "72089265001/14680064000",
            "75673298387/16777216000",
            "35113857431/8388608000"
          ],
          [
            "10772839011/2097152000",
            "136680355111/26843545600",
            "4682642113539/939524096000",
            "1805469858471/375809638400",
            "2136179148307/469762048000",
            "1585010862273/375809638400",
            "3602396136351/939524096000",
            "923893344209/268435456000",
            "52407830469/16777216000"
          ],
          [
            "499886169291/117440512000",
            "1583435991083/375809638400",
            "3860659073169/939524096000",
            "295709404791/75161927680",
            "247226748571/67108864000",
            "1263503384277/375809638400",
            "2806934082991/939524096000",
            "4893232997523/1879048192000",
            "538801451961/234881024000"
          ],
          [
            "3342441004251/939524096000",
            "26438145783139/7516192768000",
            "12843933012003/3758096384000",
            "3488313391587/1073741824000",
            "5648221862509/1879048192000",
            "2891447494197/1073741824000",
            "8749621380761/3758096384000",
            "14691569057521/7516192768000",
            "776659736331/469762048000"
          ],
          [
            "2824367232499/939524096000",
            "11160693613059/3758096384000",
            "1080474689953/375809638400",
            "10194850097209/3758096384000",
            "232823138829/93952409600",
            "8172444067159/3758096384000",
            "3420730653779/1879048192000",
            "219106694717/150323855360",
            "219045314141/187904819200"
          ],
          [
            "9672862518369/3758096384000",
            "76414209995341/30064771072000",
            "5266740537951/2147483648000",
            "69068893741671/30064771072000",
            "15568378029271/7516192768000",
            "53451014219601/30064771072000",
            "3080931055237/2147483648000",
            "32557212471099/30064771072000",
            "1505204633139/1879048192000"
          ],
          [
            "600521031339/268435456000",
            "9489130291241/4294967296000",
            "6392053511531/3006477107200",
            "59477496251037/30064771072000",
            "529508636507/300647710720",
            "44438454040187/30064771072000",
            "17229545760437/15032385536000",
            "692186649427/858993459200",
            "57362425091/107374182400"
          ],
          [
            "848843449449/429496729600",
            "33556104265333/17179869184000",
            "112801217750919/60129542144000",
            "208737370921641/120259084288000",
            "45930796948177/30064771072000",
            "150931253673951/120259084288000",
            "56192811239997/60129542144000",
            "10406541790979/17179869184000",
            "369986316429/1073741824000"
          ],
          [
            "3812955896927/2147483648000",
            "1886605108429/1073741824000",
            "5068400778359/3006477107200",
            "1459229667491/939524096000",
            "4071572539753/3006477107200",
            "8208250737653/7516192768000",
            "11770192437447/15032385536000",
            "10002759783/21474836480",
            "92372712203/429496729600"
          ]
        ]
      },
      {
        "box": [
          "3/16",
          "1/4",
          "7/8",
          "15/16"
        ],
        "coefficients": [
          [
            "3812955896927/2147483648000",
            "1517233222757/858993459200",
            "13107204775787/7516192768000",
            "51325448046937/30064771072000",
            "24883822632467/15032385536000",
            "9548195619427/6012954214400",
            "11311611047901/7516192768000",
            "3021867959571/2147483648000",
            "278360754127/214748364800"
          ],
          [
            "3381694546609/2147483648000",
            "53868815577267/34359738368000",
            "186164537559629/120259084288000",
            "14569296421591/9620726743040",
            "88147632004569/60129542144000",
            "337287832553869/240518168576000",
            "159164718261513/120259084288000",
            "21134711624969/17179869184000",
            "2413842136197/2147483648000"
          ],
          [
            "19244517809/13421772800",
            "3069238364913/2147483648000",
            "424559398227/300647710720",
            "20767781117507/15032385536000",
            "156966062061/117440512000",
            "38384722690287/30064771072000",
            "36140075089081/30064771072000",
            "19125666802457/17179869184000",
            "1086502478129/1073741824000"
          ],
          [
            "251186223947/187904819200",
            "20060103196101/15032385536000",
            "1984307858263/1503238553600",
            "346929921137/268435456000",
            "9401387973189/7516192768000",
            "10262821867477/8589934592000",
            "67598093885267/60129542144000",
            "250102647198193/240518168576000",
            "28357757408357/30064771072000"
          ],
          [
            "74628665331/58720256000",
            "1193951316207/939524096000",
            "1182784453601/939524096000",
            "4638353708937/3758096384000",
            "2247202689633/1879048192000",
            "17189921541347/15032385536000",
            "16190096530619/15032385536000",
            "59950561449421/60129542144000",
            "13605171411487/15032385536000"
          ],
          [
            "288068453843/234881024000",
            "4616488205697/3758096384000",
            "4580962355223/3758096384000",
            "17994791164139/15032385536000",
            "1746671575209/1503238553600",
            "66929460267897/60129542144000",
            "12633073144249/12025908428800",
            "46888795850363/48103633715200",
            "26677118270471/30064771072000"
          ],
          [
            "140439148579/117440512000",
            "2254370286991/1879048192000",
            "2240914469069/1879048192000",
            "8819113059817/7516192768000",
            "857787953647/751619276800",
            "32945296274291/30064771072000",
            "6235326533307/6012954214400",
            "23218364009769/24051816857600",
            "1657932222461/1879048192000"
          ],
          [
            "7874733799/6710886400",
            "633036491257/536870912000",
            "882475966849/751619276800",
            "17398085594537/15032385536000",
            "8479457089919/7516192768000",
            "65298921040019/60129542144000",
            "61979110222207/60129542144000",
            "33091154045579/34359738368000",
            "3798062079071/4294967296000"
          ],
          [
            "9689403263/8388608000",
            "9750821301/8388608000",
            "272307652959/234881024000",
            "134464751941/117440512000",
            "1050824298549/939524096000",
            "1014094261497/939524096000",
            "3861877722491/3758096384000",
            "2021084083/2097152000",
            "1909200215431/2147483648000"
          ]
        ]
      },
      {
        "box": [
          "3/16",
          "7/32",
          "15/16",
          "1"
        ],
        "coefficients": [
          [
            "278360754127/214748364800",
            "2545347122969/2147483648000",
            "7975965191687/7516192768000",
            "27827914466801/30064771072000",
            "11742862221511/15032385536000",
            "18991479814763/30064771072000",
            "1812943816297/3758096384000",
            "292427907863/858993459200",
            "92372712203/429496729600"
          ],
          [
            "5197449677467/4294967296000",
            "7569907907587/6871947673600",
            "235708874337501/240518168576000",
            "81496620671283/96207267430400",
            "84833609940759/120259084288000",
            "268779524013177/481036337152000",
            "3966547504643/9620726743040",
            "18765026089717/68719476736000",
            "645618050187/4294967296000"
          ],
          [
            "4892148384961/4294967296000",
            "70978714589789/68719476736000",
            "43959704569733/48103633715200",
            "376944565863203/481036337152000",
            "77530987265201/120259084288000",
            "1927389612937/3848290697216",
            "85913971304579/240518168576000",
            "15168915355361/68719476736000",
            "864184753807/8589934592000"
          ],
          [
            "259975840869247/240518168576000",
            "376025140257183/384829069721600",
            "827994969054339/962072674304000",
            "40300038558799/54975581388800",
            "287130934590061/481036337152000",
            "125304870094029/274877906944000",
            "60616928256653/192414534860800",
            "348886440857961/1924145348608000",
            "7672403971221/120259084288000"
          ],
          [
            "248659726993443/240518168576000",
            "897087338830779/962072674304000",
            "393724855533389/481036337152000",
            "667256304735169/962072674304000",
            "67363768711637/120259084288000",
            "405911219429263/962072674304000",
            "136564075952187/481036337152000",
            "147126602989917/962072674304000",
            "9141242692753/240518168576000"
          ],
          [
            "958466555456601/962072674304000",
            "6905510829519689/7696581394432000",
            "3023865613743573/3848290697216000",
            "5106470469866779/7696581394432000",
            "205036091173351/384829069721600",
            "3058176919536381/7696581394432000",
            "1008693230493687/3848290697216000",
            "1030372434672863/7696581394432000",
            "10361101120413/481036337152000"
          ],
          [
            "92998210076323/96207267430400",
            "6695669030700171/7696581394432000",
            "2928526874231859/3848290697216000",
            "4935922383592481/7696581394432000",
            "987759307711543/1924145348608000",
            "2929781764812183/7696581394432000",
            "955154143814953/3848290697216000",
            "188827105206633/1539316278886400",
            "2482046250213/192414534860800"
          ],
          [
            "518824046758649/549755813888000",
            "3735539695454389/4398046511104000",
            "11435110507414263/15393162788864000",
            "19265460122749353/30786325577728000",
            "3852155120696793/7696581394432000",
            "11408003366647071/30786325577728000",
            "3707312189897069/15393162788864000",
            "518935055526787/4398046511104000",
            "2958412891827/274877906944000"
          ],
          [
            "509284979886719/549755813888000",
            "229331376191769/274877906944000",
            "2810200401815747/3848290697216000",
            "296183571072797/481036337152000",
            "1897593942315789/3848290697216000",
            "703980051824281/1924145348608000",
            "919244802877271/3848290697216000",
            "16310862258921/137438953472000",
            "7674700344599/549755813888000"
          ]
        ]
      },
      {
        "box": [
          "7/32",
          "1/4",
          "15/16",
          "1"
        ],
        "coefficients": [
          [
            "509284979886719/549755813888000",
            "229331376191769/274877906944000",
            "2810200401815747/3848290697216000",
            "296183571072797/481036337152000",
            "1897593942315789/3848290697216000",
            "703980051824281/1924145348608000",
            "919244802877271/3848290697216000",
            "16310862258921/137438953472000",
            "7674700344599/549755813888000"
          ],
          [
            "499745913014789/549755813888000",
            "3603064342682219/4398046511104000",
            "11046492707111713/15393162788864000",
            "18646036974568663/30786325577728000",
            "3738220648566363/7696581394432000",
            "11119358291729921/30786325577728000",
            "3646646233121099/15393162788864000",
            "524960129044157/4398046511104000",
            "1179071863193/68719476736000"
          ],
          [
            "21580215816493/24051816857600",
            "779000661999697/962072674304000",
            "341777246760073/481036337152000",
            "578276351187767/962072674304000",
            "116349008955791/240518168576000",
            "348182403419201/962072674304000",
            "115602645678371/481036337152000",
            "24130582083599/192414534860800",
            "308941914721/12025908428800"
          ],
          [
            "26753462050163/30064771072000",
            "24189054754279/30064771072000",
            "24317565392239/34359738368000",
            "289011285047379/481036337152000",
            "11691072469691/24051816857600",
            "176491576735781/481036337152000",
            "8520120408241/34359738368000",
            "65254427966263/481036337152000",
            "288528504947/7516192768000"
          ],
          [
            "1664667384731/1879048192000",
            "96545349996243/120259084288000",
            "1521116788851/2147483648000",
            "2269402879789/3758096384000",
            "115492017881/234881024000",
            "1409830633893/3758096384000",
            "69481413371/268435456000",
            "560280979407/3758096384000",
            "50959246713/939524096000"
          ],
          [
            "7598070415183/8589934592000",
            "55222582863887/68719476736000",
            "42777135391847/60129542144000",
            "2290164456833/3758096384000",
            "187813730639/375809638400",
            "2899614156049/7516192768000",
            "1022441104123/3758096384000",
            "176992824461/1073741824000",
            "1214224609/16777216000"
          ],
          [
            "26607146920601/30064771072000",
            "193900878717891/240518168576000",
            "3076363263387/4294967296000",
            "2317413241209/3758096384000",
            "29917912959/58720256000",
            "93499032513/234881024000",
            "4813394261/16777216000",
            "42786473787/234881024000",
            "1351200477/14680064000"
          ],
          [
            "7616462509933/8589934592000",
            "55658804497477/68719476736000",
            "43429442354077/60129542144000",
            "4697578821161/7516192768000",
            "3055210819/5872025600",
            "48312291281/117440512000",
            "17775669847/58720256000",
            "3362623249/16777216000",
            "29521181/262144000"
          ],
          [
            "1909200215431/2147483648000",
            "174881032987/214748364800",
            "684787130891/939524096000",
            "14889376151/23488102400",
            "60971269/114688000",
            "195048067/458752000",
            "14633369/45875200",
            "7179481/32768000",
            "4376231/32768000"
          ]
        ]
      },
      {
        "box": [
          "1/4",
          "3/8",
          "1/2",
          "5/8"
        ],
        "coefficients": [
          [
            "53666087/32768000",
            "42240691/32768000",
            "227200517/229376000",
            "1324453/1792000",
            "243920597/458752000",
            "268149601/734003200",
            "3482858153/14680064000",
            "1216739433/8388608000",
            "723704591/8388608000"
          ],
          [
            "12625487/8192000",
            "2527543953/2097152000",
            "6741703023/7340032000",
            "9951142769/14680064000",
            "3524011191/7340032000",
            "18908876277/58720256000",
            "47154437221/234881024000",
            "15277751889/134217728000",
            "986355429/16777216000"
          ],
          [
            "273741697/183500800",
            "535464001/458752000",
            "817506637/917504000",
            "242188967/367001600",
            "1726710677/3670016000",
            "9377536193/29360128000",
            "23918667261/117440512000",
            "56709313791/469762048000",
            "2000311469/29360128000"
          ],
          [
            "669335767/458752000",
            "67204661479/58720256000",
            "25760829127/29360128000",
            "38427656261/58720256000",
            "6927933757/14680064000",
            "9583838191/29360128000",
            "50455163351/234881024000",
            "126309917973/939524096000",
            "9734769493/117440512000"
          ],
          [
            "42036117/29360128",
            "16527867837/14680064000",
            "6360794011/7340032000",
            "1909522899/2936012800",
            "62061159/131072000",
            "2438687527/7340032000",
            "13119387713/58720256000",
            "33892540083/234881024000",
            "5429125883/58720256000"
          ],
          [
            "1292529499/917504000",
            "260809193471/234881024000",
            "100733364223/117440512000",
            "152002059709/234881024000",
            "27873937703/58720256000",
            "79047269423/234881024000",
            "53868387731/234881024000",
            "141210104823/939524096000",
            "11392434883/117440512000"
          ],
          [
            "20457861413/14680064000",
            "12939048011/11744051200",
            "5019133769/5872025600",
            "38097108317/58720256000",
            "1760826469/3670016000",
            "20185092713/58720256000",
            "5571190103/23488102400",
            "73868064597/469762048000",
            "149022497/1468006400"
          ],
          [
            "291799909/209715200",
            "148348327529/134217728000",
            "405451561759/469762048000",
            "24838652197/37580963840",
            "116161768223/234881024000",
            "338040659531/939524096000",
            "118874137059/469762048000",
            "11500615483/67108864000",
            "235659881/2097152000"
          ],
          [
            "2361304123/1677721600",
            "18896068603/16777216000",
            "13038949747/14680064000",
            "16186191479/23488102400",
            "30807012167/58720256000",
            "45853787897/117440512000",
            "1037813493/3670016000",
            "833184183/4194304000",
            "568972547/4194304000"
          ]
        ]
      },
      {
        "box": [
          "1/4",
          "5/16",
          "5/8",
          "11/16"
        ],
        "coefficients": [
          [
            "723704591/8388608000",
            "47718717/838860800",
            "8421765659/234881024000",
            "1074734029/46976204800",
            "16581072253/939524096000",
            "4662845639/234881024000",
            "21913363459/751619276800",
            "24260481289/536870912000",
            "145033429991/2147483648000"
          ],
          [
            "2433764611/33554432000",
            "23664767847/536870912000",
            "89411778153/3758096384000",
            "170849465791/15032385536000",
            "48838145227/7516192768000",
            "533981023613/60129542144000",
            "1093658044699/60129542144000",
            "1170452582429/34359738368000",
            "240979890913/4294967296000"
          ],
          [
            "7985521539/117440512000",
            "15151404861/375809638400",
            "38728267217/1879048192000",
            "12888526803/1503238553600",
            "14683240407/3758096384000",
            "189644477437/30064771072000",
            "92956764807/6012954214400",
            "3730072027371/120259084288000",
            "395304003691/7516192768000"
          ],
          [
            "16145958851/234881024000",
            "156584660703/3758096384000",
            "12011081141/536870912000",
            "158691534797/15032385536000",
            "8902545277/1503238553600",
            "491401587767/60129542144000",
            "146020482119/8589934592000",
            "7713230213089/240518168576000",
            "1593767276593/30064771072000"
          ],
          [
            "847216383/11744051200",
            "42748045113/939524096000",
            "3549898867/134217728000",
            "55184676207/3758096384000",
            "18625685437/1879048192000",
            "178012731069/15032385536000",
            "43322941089/2147483648000",
            "415937777407/12025908428800",
            "32905334163/601295421440"
          ],
          [
            "10274933989/134217728000",
            "107764755213/2147483648000",
            "234558006441/7516192768000",
            "18158079151/939524096000",
            "107111679357/7516192768000",
            "943629450493/60129542144000",
            "1404848327599/60129542144000",
            "1269688590849/34359738368000",
            "241028207453/4294967296000"
          ],
          [
            "3808894099/46976204800",
            "824023251003/15032385536000",
            "38394020281/1073741824000",
            "354780290723/15032385536000",
            "4242019189/234881024000",
            "566875039573/30064771072000",
            "110396180923/4294967296000",
            "921385413973/24051816857600",
            "21174055451/375809638400"
          ],
          [
            "36661024913/429496729600",
            "2028886946509/34359738368000",
            "4780559574307/120259084288000",
            "6534292400833/240518168576000",
            "1263302502879/60129542144000",
            "5051948374579/240518168576000",
            "3232390793939/120259084288000",
            "131757540999/3435973836800",
            "23663728889/429496729600"
          ],
          [
            "191994355199/2147483648000",
            "270180415571/4294967296000",
            "162461502523/3758096384000",
            "904144865947/30064771072000",
            "348071970079/15032385536000",
            "667619493829/30064771072000",
            "101327139569/3758096384000",
            "79779123739/2147483648000",
            "56341703107/1073741824000"
          ]
        ]
      },
      {
        "box": [
          "1/4",
          "5/16",
          "11/16",
          "3/4"
        ],
        "coefficients": [
          [
            "145033429991/2147483648000",
            "96512467413/1073741824000",
            "22275367557/187904819200",
            "71922870643/469762048000",
            "11338623333/58720256000",
            "6987428907/29360128000",
            "210794833/734003200",
            "89125781/262144000",
            "6481739/16384000"
          ],
          [
            "240979890913/4294967296000",
            "2685225672179/34359738368000",
            "799420482353/7516192768000",
            "2109552698957/15032385536000",
            "84381257767/469762048000",
            "42039643673/187904819200",
            "7987795563/29360128000",
            "271760349/838860800",
            "99267623/262144000"
          ],
          [
            "395304003691/7516192768000",
            "8919656090741/120259084288000",
            "76489396393/751619276800",
            "1014642625693/7516192768000",
            "40734389827/234881024000",
            "101738866357/469762048000",
            "1549556689/5872025600",
            "18480777659/58720256000",
            "1351898671/3670016000"
          ],
          [
            "1593767276593/30064771072000",
            "17787046212399/240518168576000",
            "108197345973/1073741824000",
            "2000511111863/15032385536000",
            "3203450391/18790481920",
            "99829374123/469762048000",
            "17356554883/67108864000",
            "289597964821/939524096000",
            "10588225439/29360128000"
          ],
          [
            "32905334163/601295421440",
            "900275589113/12025908428800",
            "27037591373/268435456000",
            "495887741541/3758096384000",
            "19748283647/117440512000",
            "49064741983/234881024000",
            "1063902167/4194304000",
            "35450440099/117440512000",
            "20718801049/58720256000"
          ],
          [
            "241028207453/4294967296000",
            "2586762728399/34359738368000",
            "11747280877/117440512000",
            "977144917751/7516192768000",
            "619498442201/3758096384000",
            "613686984559/3006477107200",
            "1859182406553/7516192768000",
            "126269201571/429496729600",
            "23044758893/67108864000"
          ],
          [
            "21174055451/375809638400",
            "357778736751/4810363371520",
            "105055140747/1073741824000",
            "1900189419119/15032385536000",
            "600238869129/3758096384000",
            "2967062135847/15032385536000",
            "256544826307/1073741824000",
            "4266698617357/15032385536000",
            "311446080439/939524096000"
          ],
          [
            "23663728889/429496729600",
            "9874484849/137438953472",
            "11289711409759/120259084288000",
            "29073912136249/240518168576000",
            "9170625032909/60129542144000",
            "45314191857887/240518168576000",
            "27432372271429/120259084288000",
            "9316205619171/34359738368000",
            "340272994921/1073741824000"
          ],
          [
            "56341703107/1073741824000",
            "145587688689/2147483648000",
            "165828558447/1879048192000",
            "3413731913299/30064771072000",
            "2155017171819/15032385536000",
            "213257260113/1202590842880",
            "1616406588863/7516192768000",
            "219952728613/858993459200",
            "643791685031/2147483648000"
          ]
        ]
      },
      {
        "box": [
          "5/16",
          "3/8",
          "5/8",
          "3/4"
        ],
        "coefficients": [
          [
            "191994355199/2147483648000",
            "19546515093/536870912000",
            "160818708767/15032385536000",
            "74127791641/7516192768000",
            "19121870349/601295421440",
            "140057823467/1879048192000",
            "2041103503211/15032385536000",
            "227985979017/1073741824000",
            "643791685031/2147483648000"
          ],
          [
            "200683585833/2147483648000",
            "688531015963/17179869184000",
            "159019131853/12025908428800",
            "252019143963/24051816857600",
            "895516051011/30064771072000",
            "8329358657937/120259084288000",
            "7622235101451/60129542144000",
            "3423713628109/17179869184000",
            "30351869011/107374182400"
          ],
          [
            "182768071179/1879048192000",
            "1299698511561/30064771072000",
            "224639067601/15032385536000",
            "300731679387/30064771072000",
            "198377165797/7516192768000",
            "374739864937/6012954214400",
            "348134835879/3006477107200",
            "5532085642239/30064771072000",
            "988504188079/3758096384000"
          ],
          [
            "379084372749/3758096384000",
            "1380050563379/30064771072000",
            "47850717123/3006477107200",
            "51170814309/6012954214400",
            "163207957589/7516192768000",
            "1618305452143/30064771072000",
            "1548370773189/15032385536000",
            "5009750727077/30064771072000",
            "22645430907/93952409600"
          ],
          [
            "98338917259/939524096000",
            "36467513673/751619276800",
            "4451317353/268435456000",
            "24287650567/3758096384000",
            "3812446429/234881024000",
            "166407891193/3758096384000",
            "23866068647/268435456000",
            "555099271371/3758096384000",
            "204091688733/939524096000"
          ],
          [
            "102679925487/939524096000",
            "388801208109/7516192768000",
            "66194328349/3758096384000",
            "4886694909/1073741824000",
            "20021624023/1879048192000",
            "7389462463/214748364800",
            "11163370887/150323855360",
            "962091592671/7516192768000",
            "45195088699/234881024000"
          ],
          [
            "13561734437/117440512000",
            "105782192129/1879048192000",
            "3718996783/187904819200",
            "191970187/53687091200",
            "2726878739/469762048000",
            "6725710649/268435456000",
            "56297303689/939524096000",
            "203673465077/1879048192000",
            "7867995871/46976204800"
          ],
          [
            "1040292309/8388608000",
            "8457791477/134217728000",
            "22481471087/939524096000",
            "8201539929/1879048192000",
            "237196053/93952409600",
            "32087839947/1879048192000",
            "43933969161/939524096000",
            "24097151983/268435456000",
            "37579543/262144000"
          ],
          [
            "568972547/4194304000",
            "304760911/4194304000",
            "113072767/3670016000",
            "906367799/117440512000",
            "19115687/11744051200",
            "1327144337/117440512000",
            "1045942103/29360128000",
            "1224518833/16777216000",
            "1014019471/8388608000"
          ]
        ]
      },
      {
        "box": [
          "3/8",
          "1/2",
          "1/2",
          "5/8"
        ],
        "coefficients": [
          [
            "2361304123/1677721600",
            "18896068603/16777216000",
            "13038949747/14680064000",
            "16186191479/23488102400",
            "30807012167/58720256000",
            "45853787897/117440512000",
            "1037813493/3670016000",
            "833184183/4194304000",
            "568972547/4194304000"
          ],
          [
            "1194104487/838860800",
            "153988770119/134217728000",
            "429041222049/469762048000",
            "134785802679/187904819200",
            "130294329113/234881024000",
            "395619946821/939524096000",
            "146806117149/469762048000",
            "15161278373/67108864000",
            "166656333/1048576000"
          ],
          [
            "10699765599/7340032000",
            "55704501857/46976204800",
            "4487100221/4697620480",
            "178869787503/234881024000",
            "35239503949/58720256000",
            "109530014497/234881024000",
            "522774257/1468006400",
            "125117345057/469762048000",
            "71434099/367001600"
          ],
          [
            "397251099/262144000",
            "10461477617/8388608000",
            "29925196647/29360128000",
            "48581235861/58720256000",
            "9784048997/14680064000",
            "15616697931/29360128000",
            "98518704511/234881024000",
            "43738475019/134217728000",
            "4174967739/16777216000"
          ],
          [
            "7348043/4587520",
            "9810262761/7340032000",
            "4076971033/3670016000",
            "1350799687/1468006400",
            "87084591/114688000",
            "9151542649/14680064000",
            "29837724403/58720256000",
            "96353199473/234881024000",
            "19219580623/58720256000"
          ],
          [
            "197324517/114688000",
            "5350346357/3670016000",
            "2264110731/1835008000",
            "1915274547/1835008000",
            "6476456797/7340032000",
            "8743871457/11744051200",
            "147013469633/234881024000",
            "491452710731/939524096000",
            "50937468879/117440512000"
          ],
          [
            "53727861/28672000",
            "1480022879/917504000",
            "39857037/28672000",
            "2202013239/1835008000",
            "108782173/104857600",
            "26338870647/29360128000",
            "90954772667/117440512000",
            "62583749589/93952409600",
            "522697209/917504000"
          ],
          [
            "4224567/2048000",
            "29542813/16384000",
            "1450052673/917504000",
            "5099811789/3670016000",
            "8992217767/7340032000",
            "2540236959/2348810240",
            "224110559403/234881024000",
            "112677858463/134217728000",
            "12335889927/16777216000"
          ],
          [
            "146413/64000",
            "830813/409600",
            "10350761/5734400",
            "184941691/114688000",
            "165754667/114688000",
            "2380979959/1835008000",
            "1709586883/1468006400",
            "4373728181/4194304000",
            "1560024283/1677721600"
          ]
        ]
      },
      {
        "box": [
          "3/8",
          "7/16",
          "5/8",
          "3/4"
        ],
        "coefficients": [
          [
            "568972547/4194304000",
            "304760911/4194304000",
            "113072767/3670016000",
            "906367799/117440512000",
            "19115687/11744051200",
            "1327144337/117440512000",
            "1045942103/29360128000",
            "1224518833/16777216000",
            "1014019471/8388608000"
          ],
          [
            "1235597879/8388608000",
            "11046906827/134217728000",
            "35411785617/939524096000",
            "20802229639/1879048192000",
            "68654939/93952409600",
            "10380778837/1879048192000",
            "23006325431/939524096000",
            "15087450673/268435456000",
            "412746783/4194304000"
          ],
          [
            "19030290397/117440512000",
            "178277421929/1879048192000",
            "1778224519/37580963840",
            "912009599/53687091200",
            "1041467599/469762048000",
            "523693189/268435456000",
            "14442016229/939524096000",
            "77537646737/1879048192000",
            "3645015599/46976204800"
          ],
          [
            "169729268417/939524096000",
            "835387950539/7516192768000",
            "32466682957/536870912000",
            "197434489213/7516192768000",
            "12964492353/1879048192000",
            "2113957183/1503238553600",
            "979006003/107374182400",
            "218104000361/7516192768000",
            "13929902599/234881024000"
          ],
          [
            "27363214037/134217728000",
            "2831709799/21474836480",
            "146419093691/1879048192000",
            "149131864907/3758096384000",
            "1827351437/117440512000",
            "17598068373/3758096384000",
            "12266656069/1879048192000",
            "10887233353/536870912000",
            "5955304699/134217728000"
          ],
          [
            "174645782287/751619276800",
            "4741182987197/30064771072000",
            "1508361732289/15032385536000",
            "1741317953623/30064771072000",
            "31022053213/1073741824000",
            "375234742081/30064771072000",
            "124927732523/15032385536000",
            "18955905827/1202590842880",
            "7870248781/234881024000"
          ],
          [
            "501105230117/1879048192000",
            "5688950752069/30064771072000",
            "77146347589/601295421440",
            "490350878083/6012954214400",
            "356800966889/7516192768000",
            "763053245753/30064771072000",
            "226205097319/15032385536000",
            "482673438307/30064771072000",
            "20523902579/751619276800"
          ],
          [
            "131978270187/429496729600",
            "3897853651869/17179869184000",
            "9756038402311/60129542144000",
            "13351525068177/120259084288000",
            "2157063217989/30064771072000",
            "5270909021079/120259084288000",
            "1634805926157/60129542144000",
            "74225120319/3435973836800",
            "14073633343/536870912000"
          ],
          [
            "761320718831/2147483648000",
            "291007671107/1073741824000",
            "3044430313291/15032385536000",
            "551201198699/3758096384000",
            "1533992928269/15032385536000",
            "20489263951/300647710720",
            "135438270403/3006477107200",
            "4391584741/134217728000",
            "65585820583/2147483648000"
          ]
        ]
      },
      {
        "box": [
          "7/16",
          "1/2",
          "5/8",
          "3/4"
        ],
        "coefficients": [
          [
            "761320718831/2147483648000",
            "291007671107/1073741824000",
            "3044430313291/15032385536000",
            "551201198699/3758096384000",
            "1533992928269/15032385536000",
            "20489263951/300647710720",
            "135438270403/3006477107200",
            "4391584741/134217728000",
            "65585820583/2147483648000"
          ],
          [
            "862750086727/2147483648000",
            "1082878364711/3435973836800",
            "14599404104017/60129542144000",
            "21925351648559/120259084288000",
            "3978908495087/30064771072000",
            "11120502139721/120259084288000",
            "3782724889963/60129542144000",
            "753120092101/17179869184000",
            "37438553897/1073741824000"
          ],
          [
            "856108017753/1879048192000",
            "1099683435297/3006477107200",
            "2175170770289/7516192768000",
            "3369333840303/15032385536000",
            "633861802719/3758096384000",
            "1843924902537/15032385536000",
            "650082289611/7516192768000",
            "909827077539/15032385536000",
            "41914630843/939524096000"
          ],
          [
            "60650173249/117440512000",
            "397603536373/939524096000",
            "321932356591/939524096000",
            "511969368817/1879048192000",
            "99277092997/469762048000",
            "2390884415/15032385536",
            "21817698613/187904819200",
            "156139075409/1879048192000",
            "7056543257/117440512000"
          ],
          [
            "1715979861/2936012800",
            "229084062843/469762048000",
            "11825869607/29360128000",
            "19230799899/58720256000",
            "1092843973/4194304000",
            "23702088521/117440512000",
            "8922843543/58720256000",
            "2624275347/23488102400",
            "597918173/7340032000"
          ],
          [
            "154977146353/234881024000",
            "1050905506981/1879048192000",
            "110370128719/234881024000",
            "182897653553/469762048000",
            "4644866981/14680064000",
            "1179359457/4697620480",
            "284919421/1468006400",
            "537560927/3670016000",
            "199599593/1835008000"
          ],
          [
            "17440470077/23488102400",
            "599476949431/939524096000",
            "63887143853/117440512000",
            "107571536171/234881024000",
            "2780926819/7340032000",
            "18010260263/58720256000",
            "1779631501/7340032000",
            "549831347/2936012800",
            "65120453/458752000"
          ],
          [
            "27936132757/33554432000",
            "194340963857/268435456000",
            "29360777329/46976204800",
            "2004353095/3758096384",
            "6574478157/14680064000",
            "43298348983/117440512000",
            "4359017521/14680064000",
            "981365549/4194304000",
            "4740439/26214400"
          ],
          [
            "1560024283/1677721600",
            "1713196617/2097152000",
            "10464524201/14680064000",
            "2258122379/3670016000",
            "1920143817/3670016000",
            "400766587/917504000",
            "327861617/917504000",
            "1876869/6553600",
            "7379447/32768000"
          ]
        ]
      },
      {
        "box": [
          "1/4",
          "3/8",
          "3/4",
          "1"
        ],
        "coefficients": [
          [
            "6481739/16384000",
            "40508999/65536000",
            "634939/716800",
            "263423759/229376000",
            "305558513/229376000",
            "306092441/229376000",
            "48043853/45875200",
            "15589231/32768000",
            "4376231/32768000"
          ],
          [
            "47413711/131072000",
            "302478723/524288000",
            "1535754261/1835008000",
            "8039217657/7340032000",
            "470854401/367001600",
            "9562616331/7340032000",
            "3851274817/3670016000",
            "548670399/1048576000",
            "14241129/65536000"
          ],
          [
            "325129333/917504000",
            "410797939/734003200",
            "212175239/262144000",
            "97332349/91750400",
            "1146885181/917504000",
            "1178764663/917504000",
            "139267687/131072000",
            "531421307/917504000",
            "281596837/917504000"
          ],
          [
            "1252012183/3670016000",
            "15670843043/29360128000",
            "1615594769/2097152000",
            "29716299133/29360128000",
            "352300909/293601280",
            "36605589499/29360128000",
            "2208154759/2097152000",
            "17897958857/29360128000",
            "675578947/1835008000"
          ],
          [
            "1145403157/3670016000",
            "718342867/1468006400",
            "1303252213/1835008000",
            "1379358753/1468006400",
            "4122838039/3670016000",
            "8658869479/7340032000",
            "232023901/229376000",
            "4444760921/7340032000",
            "1439744393/3670016000"
          ],
          [
            "3944752207/14680064000",
            "50294568167/117440512000",
            "37056266987/58720256000",
            "99328237877/117440512000",
            "6008189049/5872025600",
            "127610451571/117440512000",
            "55305635257/58720256000",
            "67042452593/117440512000",
            "2814687703/7340032000"
          ],
          [
            "3191711281/14680064000",
            "10490276621/29360128000",
            "1982036543/3670016000",
            "3095887933/4194304000",
            "13317834359/14680064000",
            "4092634471/4194304000",
            "6256870061/7340032000",
            "3021059563/5872025600",
            "1030487257/2936012800"
          ],
          [
            "1391071281/8388608000",
            "763388377/2684354560",
            "104626726139/234881024000",
            "58737605009/93952409600",
            "92107050253/117440512000",
            "402270087571/469762048000",
            "176807952249/234881024000",
            "29943026407/67108864000",
            "1278903757/4194304000"
          ],
          [
            "1014019471/8388608000",
            "90876979/419430400",
            "20820972511/58720256000",
            "604297493/1174405120",
            "38886117589/58720256000",
            "2702259337/3670016000",
            "38229631051/58720256000",
            "1570387237/4194304000",
            "2130055159/8388608000"
          ]
        ]
      },
      {
        "box": [
          "3/8",
          "1/2",
          "3/4",
          "7/8"
        ],
        "coefficients": [
          [
            "1014019471/8388608000",
            "2831559051/16777216000",
            "3335291433/14680064000",
            "6897212983/23488102400",
            "21416293487/58720256000",
            "51171076909/117440512000",
            "2939039329/5872025600",
            "115778033/209715200",
            "2452114003/4194304000"
          ],
          [
            "636967661/8388608000",
            "15091665143/134217728000",
            "74873807721/469762048000",
            "40349044151/187904819200",
            "64737445693/234881024000",
            "317506562577/939524096000",
            "7443802007/18790481920",
            "1190970077/2684354560",
            "124519053/262144000"
          ],
          [
            "552348611/14680064000",
            "14569145877/234881024000",
            "11364750013/117440512000",
            "32951046423/234881024000",
            "11172623489/58720256000",
            "57122114631/234881024000",
            "34537337409/117440512000",
            "158239549921/469762048000",
            "10752672237/29360128000"
          ],
          [
            "6760399/524288000",
            "206140541/8388608000",
            "1365201659/29360128000",
            "2277595553/29360128000",
            "1703373667/14680064000",
            "37333484757/234881024000",
            "23711590187/117440512000",
            "32117990683/134217728000",
            "4464711393/16777216000"
          ],
          [
            "3663099/458752000",
            "46885347/7340032000",
            "54830827/3670016000",
            "96947107/2936012800",
            "218009207/3670016000",
            "5387455117/58720256000",
            "741162281/5872025600",
            "7407567493/46976204800",
            "10651256467/58720256000"
          ],
          [
            "12187587/458752000",
            "32689351/2936012800",
            "42246397/7340032000",
            "603663979/58720256000",
            "22046149/917504000",
            "10627501599/234881024000",
            "8299939313/117440512000",
            "89871995419/939524096000",
            "13585815477/117440512000"
          ],
          [
            "1598167/22937600",
            "291978973/7340032000",
            "14564603/734003200",
            "299041769/29360128000",
            "1118993/104857600",
            "472940241/23488102400",
            "2107550023/58720256000",
            "25255617449/469762048000",
            "408014973/5872025600"
          ],
          [
            "8943301/65536000",
            "38320759/419430400",
            "411978867/7340032000",
            "1852404649/58720256000",
            "33083003/1835008000",
            "3522396789/234881024000",
            "2388679403/117440512000",
            "4074399727/134217728000",
            "688420821/16777216000"
          ],
          [
            "7379447/32768000",
            "5374549/32768000",
            "103313041/917504000",
            "66259323/917504000",
            "160804809/3670016000",
            "100586159/3670016000",
            "314997513/14680064000",
            "47690649/2097152000",
            "230616647/8388608000"
          ]
        ]
      },
      {
        "box": [
          "3/8",
          "1/2",
          "7/8",
          "1"
        ],
        "coefficients": [
          [
            "2452114003/4194304000",
            "1294333673/2097152000",
            "18518690249/29360128000",
            "72758797483/117440512000",
            "34003785803/58720256000",
            "59697923153/117440512000",
            "485554299/1174405120",
            "5270829633/16777216000",
            "2130055159/8388608000"
          ],
          [
            "124519053/262144000",
            "33979503211/67108864000",
            "244968568179/469762048000",
            "483770003739/939524096000",
            "113253850847/234881024000",
            "396377126349/939524096000",
            "31885913091/93952409600",
            "33927787609/134217728000",
            "425575701/2097152000"
          ],
          [
            "10752672237/29360128000",
            "185845961663/469762048000",
            "604256791/1468006400",
            "96059657919/234881024000",
            "4500751007/11744051200",
            "78145389169/234881024000",
            "30750794299/117440512000",
            "8793747071/46976204800",
            "10790849/73400320"
          ],
          [
            "4464711393/16777216000",
            "7863478321/26843545600",
            "72621083601/234881024000",
            "1819386729/5872025600",
            "4264393961/14680064000",
            "2925303519/11744051200",
            "5556678473/29360128000",
            "1056583407/8388608000",
            "6214539/65536000"
          ],
          [
            "10651256467/58720256000",
            "48172214271/234881024000",
            "12978811213/58720256000",
            "3294705271/14680064000",
            "387026799/1835008000",
            "1307201093/7340032000",
            "94496219/734003200",
            "559478071/7340032000",
            "12293263/229376000"
          ],
          [
            "13585815477/117440512000",
            "127501052213/939524096000",
            "35414407023/234881024000",
            "9182207883/58720256000",
            "135902423/917504000",
            "452593653/3670016000",
            "153938107/1835008000",
            "152670587/3670016000",
            "1543233/57344000"
          ],
          [
            "408014973/5872025600",
            "40026778231/469762048000",
            "11600680437/117440512000",
            "3110360601/29360128000",
            "3353213/32768000",
            "77919873/917504000",
            "25132841/458752000",
            "20273049/917504000",
            "13191/896000"
          ],
          [
            "688420821/16777216000",
            "6940333409/134217728000",
            "14808126693/234881024000",
            "4170623433/58720256000",
            "16359317/229376000",
            "55570407/917504000",
            "4470087/114688000",
            "496291/32768000",
            "459/32000"
          ],
          [
            "230616647/8388608000",
            "135235349/4194304000",
            "59397587/1468006400",
            "88782373/1835008000",
            "29647/573440",
            "1339507/28672000",
            "235091/7168000",
            "6941/409600",
            "559/25600"
          ]
        ]
      },
      {
        "box": [
          "1/2",
          "1",
          "0",
          "1/2"
        ],
        "coefficients": [
          [
            "2681059/25600",
            "13769563/512000",
            "6680479/358400",
            "54743607/3584000",
            "4967337/448000",
            "26737643/3584000",
            "885063/179200",
            "340491/102400",
            "146413/64000"
          ],
          [
            "1696927/16000",
            "53729583/2048000",
            "132971761/7168000",
            "45094003/2867200",
            "42110429/3584000",
            "14717963/1792000",
            "82769447/14336000",
            "4321693/1024000",
            "1631953/512000"
          ],
          [
            "12142367/112000",
            "76116377/2867200",
            "138888013/7168000",
            "244266399/14336000",
            "270603/20480",
            "139222943/14336000",
            "13076577/1792000",
            "82410081/14336000",
            "2089279/448000"
          ],
          [
            "14350111/128000",
            "57565113/2048000",
            "153096831/7168000",
            "55666789/2867200",
            "56089919/3584000",
            "43336351/3584000",
            "137785037/14336000",
            "8166553/1024000",
            "3454303/512000"
          ],
          [
            "13162001/112000",
            "27981407/896000",
            "11088209/448000",
            "645413/28000",
            "307127/16000",
            "11059749/716800",
            "45630787/3584000",
            "38914417/3584000",
            "418209/44800"
          ],
          [
            "3498017/28000",
            "129799897/3584000",
            "53528443/1792000",
            "12667821/448000",
            "1548387/64000",
            "287896811/14336000",
            "244138989/14336000",
            "211886799/14336000",
            "45965489/3584000"
          ],
          [
            "1501739/11200",
            "38616119/896000",
            "1659257/44800",
            "9139063/256000",
            "14129957/448000",
            "27888163/1024000",
            "34375907/1433600",
            "30828877/1433600",
            "34529809/1792000"
          ],
          [
            "279901/2000",
            "755367/16000",
            "37588683/896000",
            "148339039/3584000",
            "33753707/896000",
            "96596377/2867200",
            "440818663/14336000",
            "58508519/2048000",
            "2720809/102400"
          ],
          [
            "37457/250",
            "55187/1000",
            "354091/7000",
            "11345769/224000",
            "5289579/112000",
            "1945429/44800",
            "36424233/896000",
            "4943229/128000",
            "939823/25600"
          ]
        ]
      },
      {
        "box": [
          "1/2",
          "3/4",
          "1/2",
          "3/4"
        ],
        "coefficients": [
          [
            "146413/64000",
            "1811457/1024000",
            "9995151/7168000",
            "16093079/14336000",
            "6478551/7168000",
            "40108671/57344000",
            "58378043/114688000",
            "11389243/32768000",
            "7379447/32768000"
          ],
          [
            "2803257/1024000",
            "9092939/4096000",
            "210960599/114688000",
            "71216493/45875200",
            "299625313/229376000",
            "38906053/36700160",
            "1494444321/1835008000",
            "309009011/524288000",
            "82469/204800"
          ],
          [
            "23880351/7168000",
            "322042199/114688000",
            "69228059/28672000",
            "120721971/57344000",
            "29895323/16384000",
            "701747633/458752000",
            "1120892569/917504000",
            "1699293133/1835008000",
            "153213199/229376000"
          ],
          [
            "58396479/14336000",
            "162154733/45875200",
            "178853971/57344000",
            "318630063/114688000",
            "562889239/229376000",
            "1927635979/917504000",
            "3158748979/1835008000",
            "4939414463/3670016000",
            "115510683/114688000"
          ],
          [
            "5077793/1024000",
            "143939159/32768000",
            "452160061/114688000",
            "816146839/229376000",
            "91120009/28672000",
            "315930967/114688000",
            "1051167017/458752000",
            "239049267/131072000",
            "45621747/32768000"
          ],
          [
            "343755051/57344000",
            "988468121/183500800",
            "2242265873/458752000",
            "4078560459/917504000",
            "458167727/114688000",
            "1599634817/458752000",
            "5368191329/1835008000",
            "8629720613/3670016000",
            "207889793/114688000"
          ],
          [
            "828880203/114688000",
            "12045173281/1835008000",
            "786800607/131072000",
            "10071948339/1835008000",
            "2272951657/458752000",
            "7979541729/1835008000",
            "48173657/13107200",
            "547086699/183500800",
            "266295649/114688000"
          ],
          [
            "285741003/32768000",
            "4190835571/524288000",
            "13508380493/1835008000",
            "24837141183/3670016000",
            "5634746149/917504000",
            "19923749413/3670016000",
            "850653099/183500800",
            "7997417/2097152",
            "198244933/65536000"
          ],
          [
            "345170807/32768000",
            "399061/40960",
            "2073426319/229376000",
            "959353243/114688000",
            "1753779749/229376000",
            "782866793/114688000",
            "678063249/114688000",
            "325124133/65536000",
            "66236159/16384000"
          ]
        ]
      },
      {
        "box": [
          "1/2",
          "5/8",
          "3/4",
          "7/8"
        ],
        "coefficients": [
          [
            "7379447/32768000",
            "5374549/32768000",
            "103313041/917504000",
            "66259323/917504000",
            "160804809/3670016000",
            "100586159/3670016000",
            "314997513/14680064000",
            "47690649/2097152000",
            "230616647/8388608000"
          ],
          [
            "20574487/65536000",
            "496338477/2097152000",
            "1241029789/7340032000",
            "1325757739/11744051200",
            "63860903/917504000",
            "9352631563/234881024000",
            "530256161/23488102400",
            "406000669/26843545600",
            "234045767/16777216000"
          ],
          [
            "24349993/57344000",
            "2425121747/7340032000",
            "901873937/3670016000",
            "1015085163/5872025600",
            "59674281/524288000",
            "8194935979/117440512000",
            "94806057/2348810240",
            "437793711/18790481920",
            "3513767/229376000"
          ],
          [
            "254853233/458752000",
            "6507965757/14680064000",
            "2499918003/7340032000",
            "2097250691/8388608000",
            "319625167/1835008000",
            "3854323543/33554432000",
            "8486348959/117440512000",
            "41869122917/939524096000",
            "3377696783/117440512000"
          ],
          [
            "322979267/458752000",
            "840670451/1468006400",
            "1653970351/3670016000",
            "5009058301/14680064000",
            "908051311/3670016000",
            "10079748771/58720256000",
            "3367018247/29360128000",
            "17656514311/234881024000",
            "2957520591/58720256000"
          ],
          [
            "636836891/734003200",
            "42028542949/58720256000",
            "19231871/33554432",
            "13020537879/29360128000",
            "970014897/2936012800",
            "2225022371/9395240960",
            "2753758323/16777216000",
            "104735835843/939524096000",
            "1792817081/23488102400"
          ],
          [
            "2191717909/2097152000",
            "29233957907/33554432000",
            "82981589549/117440512000",
            "26081842891/46976204800",
            "24741773617/58720256000",
            "72466571963/234881024000",
            "5135798921/23488102400",
            "2031700537/13421772800",
            "218964899/2097152000"
          ],
          [
            "10380609643/8388608000",
            "27919872381/26843545600",
            "400156973103/469762048000",
            "636267728629/939524096000",
            "122383384379/234881024000",
            "363982211111/939524096000",
            "130977821897/469762048000",
            "13111054231/67108864000",
            "566440669/4194304000"
          ],
          [
            "12149539711/8388608000",
            "20567476421/16777216000",
            "29727204181/29360128000",
            "19098772017/23488102400",
            "37175493867/58720256000",
            "56033032819/117440512000",
            "204501489/587202560",
            "4145901/16777216",
            "721009123/4194304000"
          ]
        ]
      },
      {
        "box": [
          "1/2",
          "5/8",
          "7/8",
          "1"
        ],
        "coefficients": [
          [
            "230616647/8388608000",
            "135235349/4194304000",
            "59397587/1468006400",
            "88782373/1835008000",
            "29647/573440",
            "1339507/28672000",
            "235091/7168000",
            "6941/409600",
            "559/25600"
          ],
          [
            "234045767/16777216000",
            "1714728927/134217728000",
            "4199101147/234881024000",
            "1511448439/58720256000",
            "7358283/229376000",
            "30158041/917504000",
            "122113/4587520",
            "614269/32768000",
            "1877/64000"
          ],
          [
            "3513767/229376000",
            "3447546857/469762048000",
            "991654891/117440512000",
            "451185607/29360128000",
            "781489/32768000",
            "27095141/917504000",
            "2758949/91750400",
            "26879817/917504000",
            "40043/896000"
          ],
          [
            "3377696783/117440512000",
            "12174025611/939524096000",
            "425029853/46976204800",
            "117560803/8388608000",
            "4334349/183500800",
            "17394133/524288000",
            "72459741/1835008000",
            "32879673/734003200",
            "733811/11468800"
          ],
          [
            "2957520591/58720256000",
            "6003650417/234881024000",
            "907604547/58720256000",
            "253772997/14680064000",
            "49247551/1835008000",
            "286914741/7340032000",
            "183473239/3670016000",
            "441883719/7340032000",
            "18809967/229376000"
          ],
          [
            "1792817081/23488102400",
            "38689530637/939524096000",
            "789923417/33554432000",
            "613499851/29360128000",
            "426472519/14680064000",
            "2504828597/58720256000",
            "238290337/4194304000",
            "4144695591/58720256000",
            "42967327/458752000"
          ],
          [
            "218964899/2097152000",
            "3855250851/67108864000",
            "1808806593/58720256000",
            "5216800031/234881024000",
            "1614764523/58720256000",
            "9627434721/234881024000",
            "53483047/939524096",
            "2442324381/33554432000",
            "25078767/262144000"
          ],
          [
            "566440669/4194304000",
            "5015047177/67108864000",
            "17633723141/469762048000",
            "20156219693/939524096000",
            "5245590473/234881024000",
            "32096682283/939524096000",
            "23646922137/469762048000",
            "8958592191/134217728000",
            "184314619/2097152000"
          ],
          [
            "721009123/4194304000",
            "101385749/1048576000",
            "696011447/14680064000",
            "2619113533/117440512000",
            "1012067743/58720256000",
            "3038142703/117440512000",
            "29908657/734003200",
            "942331623/16777216000",
            "621034679/8388608000"
          ]
        ]
      },
      {
        "box": [
          "5/8",
          "3/4",
          "3/4",
          "7/8"
        ],
        "coefficients": [
          [
            "12149539711/8388608000",
            "20567476421/16777216000",
            "29727204181/29360128000",
            "19098772017/23488102400",
            "37175493867/58720256000",
            "56033032819/117440512000",
            "204501489/587202560",
            "4145901/16777216",
            "721009123/4194304000"
          ],
          [
            "13918469779/8388608000",
            "189480260831/134217728000",
            "551113560689/469762048000",
            "891634032731/939524096000",
            "175020566557/234881024000",
            "532546313993/939524096000",
            "196224560503/469762048000",
            "20056153769/67108864000",
            "875577577/4194304000"
          ],
          [
            "3960647977/2097152000",
            "5417440737/3355443200",
            "79229941671/58720256000",
            "129046183253/117440512000",
            "25530182353/29360128000",
            "39187155851/58720256000",
            "14575590977/29360128000",
            "24048701761/67108864000",
            "528101807/2097152000"
          ],
          [
            "31416167809/14680064000",
            "86336563889/46976204800",
            "181377603277/117440512000",
            "297389559171/234881024000",
            "8472020223/8388608000",
            "91877882137/117440512000",
            "34533288039/58720256000",
            "403284926889/939524096000",
            "35790099427/117440512000"
          ],
          [
            "8880753649/3670016000",
            "15326539931/7340032000",
            "3238720237/1835008000",
            "3056369189/2097152000",
            "1076091111/917504000",
            "7703986047/8388608000",
            "20533916761/29360128000",
            "121742818293/234881024000",
            "21986214939/58720256000"
          ],
          [
            "2008972601/734003200",
            "139428398869/58720256000",
            "2372797213/1174405120",
            "49392977099/29360128000",
            "4016914617/2936012800",
            "10199318011/9395240960",
            "98714710541/117440512000",
            "597554876283/939524096000",
            "11073824401/23488102400"
          ],
          [
            "569522411/183500800",
            "4971608357/1835008000",
            "121813427/52428800",
            "57363655509/29360128000",
            "1181048361/734003200",
            "30473625401/23488102400",
            "8601534729/8388608000",
            "374127171489/469762048000",
            "3583352393/5872025600"
          ],
          [
            "463189569/131072000",
            "3258101171/1048576000",
            "1233500649/458752000",
            "5372050909/2348810240",
            "7014299247/3670016000",
            "368753878453/234881024000",
            "29838779503/23488102400",
            "27284191347/26843545600",
            "13556794277/16777216000"
          ],
          [
            "66236159/16384000",
            "18788391/5242880",
            "2874275739/917504000",
            "9904884859/3670016000",
            "8410689641/3670016000",
            "28196151719/14680064000",
            "23392322371/14680064000",
            "11026139957/8388608000",
            "9091282703/8388608000"
          ]
        ]
      },
      {
        "box": [
          "5/8",
          "3/4",
          "7/8",
          "1"
        ],
        "coefficients": [
          [
            "721009123/4194304000",
            "101385749/1048576000",
            "696011447/14680064000",
            "2619113533/117440512000",
            "1012067743/58720256000",
            "3038142703/117440512000",
            "29908657/734003200",
            "942331623/16777216000",
            "621034679/8388608000"
          ],
          [
            "875577577/4194304000",
            "1592465739/13421772800",
            "26911009467/469762048000",
            "4349919367/187904819200",
            "2850951471/234881024000",
            "3302720193/187904819200",
            "14636158823/469762048000",
            "6118713777/134217728000",
            "252405441/4194304000"
          ],
          [
            "528101807/2097152000",
            "9749813887/67108864000",
            "8256256349/117440512000",
            "3006744301/117440512000",
            "208722511/29360128000",
            "917947031/117440512000",
            "1089999609/58720256000",
            "511192587/16777216000",
            "84406339/2097152000"
          ],
          [
            "35790099427/117440512000",
            "169356663943/939524096000",
            "21169020683/234881024000",
            "7829958827/234881024000",
            "48923941/8388608000",
            "65530337/234881024000",
            "782470363/117440512000",
            "3409547403/234881024000",
            "131784379/7340032000"
          ],
          [
            "21986214939/58720256000",
            "54146901219/234881024000",
            "1453974997/11744051200",
            "112155837/2097152000",
            "11393871/734003200",
            "2376331/1048576000",
            "5219281/1835008000",
            "7635231/1468006400",
            "628069/734003200"
          ],
          [
            "11073824401/23488102400",
            "288351075797/939524096000",
            "42827520839/234881024000",
            "2854362431/29360128000",
            "698035439/14680064000",
            "1487458757/58720256000",
            "553296679/29360128000",
            "848328471/58720256000",
            "1944223/1835008000"
          ],
          [
            "3583352393/5872025600",
            "199209211391/469762048000",
            "4708929451/16777216000",
            "5278914661/29360128000",
            "215527883/1835008000",
            "626167099/7340032000",
            "37116419/524288000",
            "430686537/7340032000",
            "32371949/917504000"
          ],
          [
            "13556794277/16777216000",
            "80487751697/134217728000",
            "102621577397/234881024000",
            "18773439829/58720256000",
            "895930403/3670016000",
            "2957799041/14680064000",
            "261855087/1468006400",
            "331289741/2097152000",
            "8126773/65536000"
          ],
          [
            "9091282703/8388608000",
            "7156425449/8388608000",
            "9848321593/14680064000",
            "1971700313/3670016000",
            "102833747/229376000",
            "181250141/458752000",
            "41665497/114688000",
            "21922437/65536000",
            "9498631/32768000"
          ]
        ]
      },
      {
        "box": [
          "3/4",
          "1",
          "1/2",
          "1"
        ],
        "coefficients": [
          [
            "345170807/32768000",
            "293326793/32768000",
            "70837381/9175040",
            "1460790011/229376000",
            "962362937/229376000",
            "291781303/229376000",
            "90224949/229376000",
            "15348981/32768000",
            "9498631/32768000"
          ],
          [
            "404600611/32768000",
            "2788321141/262144000",
            "8485816127/917504000",
            "14118590537/1835008000",
            "481047857/91750400",
            "3619717663/1835008000",
            "754735413/917504000",
            "46425671/52428800",
            "127307/204800"
          ],
          [
            "1660897459/114688000",
            "2319605363/183500800",
            "5089712083/458752000",
            "1713112297/183500800",
            "1515059341/229376000",
            "2739925403/917504000",
            "717252481/458752000",
            "1479661929/917504000",
            "72365309/57344000"
          ],
          [
            "974715793/57344000",
            "6899637103/458752000",
            "3061952723/229376000",
            "5229520253/458752000",
            "192741077/22937600",
            "2041036507/458752000",
            "634697417/229376000",
            "258382389/91750400",
            "1714639/716800"
          ],
          [
            "2234697/112000",
            "16048833/896000",
            "115470721/7168000",
            "3584583/256000",
            "1206573/112000",
            "1334819/204800",
            "16521149/3584000",
            "33632007/7168000",
            "7576393/1792000"
          ],
          [
            "167601127/7168000",
            "305520301/14336000",
            "15934553/819200",
            "247167161/14336000",
            "99154211/7168000",
            "267507421/28672000",
            "14847797/2048000",
            "212724579/28672000",
            "12488569/1792000"
          ],
          [
            "97772867/3584000",
            "72384103/2867200",
            "335362219/14336000",
            "60625009/2867200",
            "1127839/64000",
            "23182949/1792000",
            "19263891/1792000",
            "39680049/3584000",
            "1198427/112000"
          ],
          [
            "6480101/204800",
            "121603857/4096000",
            "799657827/28672000",
            "735416929/28672000",
            "39531921/1792000",
            "123565887/7168000",
            "5372809/358400",
            "1985439/128000",
            "30531/2000"
          ],
          [
            "939823/25600",
            "4455001/128000",
            "29589041/896000",
            "13778011/448000",
            "189431/7000",
            "4943051/224000",
            "110447/5600",
            "163239/8000",
            "2531/125"
          ]
        ]
      }
    ]
  }
}


==> anc/lean/extended-lean-companion/separation/check.py <==
"""Fresh current-certificate separation replay against pinned Mathlib/PNT inputs."""
from pathlib import Path
from datetime import datetime,timezone
import argparse,ast,hashlib,json,os,re,shutil,subprocess,sys,tempfile,time
from fractions import Fraction
R=Path(__file__).resolve().parent

def digest(path):return hashlib.sha256(path.read_bytes()).hexdigest()
def require(ok,message):
    if not ok:raise RuntimeError(message)

def certificate_correspondence(root, manifest):
    data = json.loads((root / "certificate.json").read_text())
    module = ast.parse((root / "inputs" / "verify_joint_bound.py").read_text())
    arrays = {}
    for node in module.body:
        if isinstance(node, ast.Assign) and isinstance(node.targets[0], ast.Name):
            key = node.targets[0].id
            if key in {"A", "B", "H"}:
                arrays[key] = ast.literal_eval(node.value)
    require(set(arrays) == {"A", "B", "H"}, "Missing literal current arrays")
    for key, values in arrays.items():
        require(values == data[key], "Certificate/input array mismatch: " + key)
    lean_data = (root / "source" / "PolynomialData.lean").read_text()
    for paper_key, lean_key in [("A", "A"), ("B", "B"), ("H", "HC")]:
        block = lean_data.split("def " + lean_key + " : Nat → Rat", 1)[1].split("\ndef ", 1)[0]
        branches = re.findall(r"\| (\d+) => (-?\d+)(?:/(\d+))?", block)
        encoded = {int(i): Fraction(int(v), int(d or 1)) * 100 for i, v, d in branches}
        require(encoded == dict(enumerate(arrays[paper_key])), "Literal Lean array mismatch: " + paper_key)
    for function, degree, coeff in [("a", 7, "A"), ("b", 7, "B"), ("h", 5, "HC")]:
        require(f"def {function} (x : Rat) : Rat := bern {degree} {coeff} x" in lean_data,
                "Bernstein degree/data mismatch: " + function)
    require(data["lambda"] == "-81/100" and data["mean"] == "3/5", "Wrong current scalar/mean")
    require([len(data["leaves"][key]) for key in ("G", "P")] == [35, 28], "Wrong leaf counts")
    coefficients = []
    for key in ("G", "P"):
        for leaf in data["leaves"][key]:
            require(len(leaf["coefficients"]) == 9, "Wrong tensor row count")
            for row in leaf["coefficients"]:
                require(len(row) == 9, "Wrong tensor column count")
                coefficients.extend(Fraction(value) for value in row)
    require(len(coefficients) == 5103 and all(value >= 0 for value in coefficients),
            "Wrong exact coefficient data")
    upstream = json.loads((root / "DEPENDENCIES.json").read_text())
    require(len(upstream["copied_modules"]) == 54, "Missing dependency pins")
    for name, record in upstream["copied_modules"].items():
        require(digest(root / "source" / name) == record["sha256"], "Copied dependency changed: " + name)
    generated = manifest["generated_pointwise_sources"]
    require(len(generated) == 38 and len(set(generated)) == 38, "Wrong generated-source set")
    with tempfile.TemporaryDirectory(prefix=".generator-") as temporary:
        work = Path(temporary)
        (work / "source").mkdir()
        shutil.copyfile(root / "generate.py", work / "generate.py")
        shutil.copytree(root / "inputs", work / "inputs")
        result = subprocess.run([sys.executable, "-B", "generate.py"], cwd=work,
                                capture_output=True, text=True, timeout=900)
        require(result.returncode == 0 and not result.stderr, "Generator failed: " + result.stdout + result.stderr)
        observed = {path.name for path in (work / "source").glob("*.lean")}
        require(observed == set(generated), "Generator source-set mismatch")
        for name in generated:
            require((work / "source" / name).read_bytes() == (root / "source" / name).read_bytes(),
                    "Generator/source mismatch: " + name)
        require((work / "certificate.json").read_bytes() == (root / "certificate.json").read_bytes(),
                "Generator/certificate mismatch")
    return {"literal_arrays_and_degrees_match": True, "rectangles": {"G": 35, "P": 28},
            "exact_coefficients": 5103, "generated_sources_byte_identical": 38,
            "generator_certificate_byte_identical": True, "generator_is_not_a_proof_oracle": True}


def main():
    require(sys.flags.optimize==0,"Assertions must remain enabled")
    ap=argparse.ArgumentParser()
    ap.add_argument('--lean',required=True)
    ap.add_argument('--mathlib',required=True)
    ap.add_argument('--out',required=True,type=Path)
    a=ap.parse_args();out=a.out.resolve();require(not out.exists(),"Choose a new receipt path")
    manifest_path=R/'manifest.json';manifest_hash=digest(manifest_path)
    m=json.loads(manifest_path.read_text())
    for name,h in m['files'].items():require(digest(R/name)==h,"Payload hash mismatch: "+name)
    sources={str(p.relative_to(R)) for p in (R/'source').rglob('*.lean')}
    require(sources=={name for name in m['files'] if name.endswith('.lean')},"Unmanifested local source")
    forbidden_names={'LightMatrixTheorem','LightDual','LightPairing','OriginalMixingLight','DefectMixingTransfer','AreaLightBridge','MonotoneMixingTransfer','MixingAugmentedBound'}
    require(not any(Path(name).stem.startswith('MF') or Path(name).stem in forbidden_names for name in sources),"Old moment-free closure present")
    allowed_external=set(m['external_imports']);done=set();external_unfinished=set(m['external_unfinished_sources'])
    for row in m['modules_in_dependency_order']:
        name=row['module'];p=R/'source'/(name.replace('.','/')+'.lean');text=p.read_text()
        imports=[]
        for line in text.splitlines():
            if re.match(r'^\s*import\b',line):
                require(re.fullmatch(r'import [A-Za-z0-9_.]+(?: [A-Za-z0-9_.]+)*',line) is not None,"Unexpected import syntax")
                imports.extend(line.split()[1:])
        require(imports==row['imports'],"Import list mismatch: "+name)
        require(all(x in done or x in allowed_external for x in imports),"Unbuilt/nonpinned import: "+name)
        require(re.search(r'\b(native_decide|ofReduceBool|implemented_by)\b|^\s*(axiom|unsafe|opaque)\b|debug\.skipKernelTC',text,re.M) is None,"Unsafe proof form: "+name)
        if str(p.relative_to(R)) not in external_unfinished:
            require(re.search(r'\b(sorry|admit|sorryAx)\b',text) is None,"Admission outside frozen external exception: "+name)
        else:require(digest(p)==m['external_unfinished_sources'][str(p.relative_to(R))],"External exception source changed")
        done.add(name)
    require(len(done)==len(sources),"Not all local sources are replayed")
    correspondence=certificate_correspondence(R,m)
    lean=Path(a.lean).resolve();ml=Path(a.mathlib).resolve()
    version=subprocess.check_output([str(lean),'--version'],text=True,timeout=900).strip()
    require('version 4.24.0,' in version,"Lean 4.24.0 required")
    compiler_hash=digest(lean)
    commit=subprocess.check_output(['/usr/bin/git','rev-parse','HEAD'],cwd=ml,text=True,timeout=900).strip()
    require(commit==m['mathlib_commit'],"Wrong Mathlib commit")
    main_cache=ml/'.lake/build/lib/lean'
    require(main_cache.is_dir(),"Missing Mathlib release cache")
    cache_paths=[main_cache]+[p/'.lake/build/lib/lean' for p in sorted((ml/'.lake/packages').iterdir()) if (p/'.lake/build/lib/lean').is_dir()]
    for dependency in allowed_external:
        if dependency=='Std' or dependency.startswith(('Std.','Lean.','Init.')):continue
        require(any((path/(dependency.replace('.','/')+'.olean')).is_file() for path in cache_paths),"Missing required external import cache: "+dependency)
    results=[];started=time.monotonic()
    with tempfile.TemporaryDirectory(prefix='fresh-current-replay-') as temporary:
        work=Path(temporary);src=work/'source';obj=work/'imports';src.mkdir();obj.mkdir()
        for name in sources:
            target=src/Path(name).relative_to('source');target.parent.mkdir(parents=True,exist_ok=True);shutil.copyfile(R/name,target)
        env=dict(os.environ);env['LEAN_PATH']=':'.join(map(str,[obj,*cache_paths]))
        for row in m['modules_in_dependency_order']:
            name=row['module'];rel=name.replace('.','/');source=src/(rel+'.lean');olean=obj/(rel+'.olean');olean.parent.mkdir(parents=True,exist_ok=True)
            t=time.monotonic();run=subprocess.run([str(lean),'-DautoImplicit=false','-DrelaxedAutoImplicit=false','-o',str(olean),str(source)],cwd=src,env=env,text=True,stdout=subprocess.PIPE,stderr=subprocess.STDOUT,timeout=900)
            result={'module':name,'exit_code':run.returncode,'seconds':round(time.monotonic()-t,3),'output':run.stdout};results.append(result)
            print(name,run.returncode,file=sys.stderr,flush=True)
            require(run.returncode==0,"Lean failure: "+name+"\n"+run.stdout)
            if 'source/'+rel+'.lean' not in external_unfinished:
                require(not re.search(r'\b(?:error:|warning:|sorryAx)',run.stdout),"Unexpected local diagnostic: "+name+"\n"+run.stdout)
        entry=results[-1]['output']
        observed={name:sorted(x.strip() for x in raw.split(',') if x.strip()) for name,raw in re.findall(r"'([^']+)' depends on axioms: \[([^]]*)\]",entry)}
        for name in re.findall(r"'([^']+)' does not depend on any axioms",entry):observed[name]=[]
        require(observed==m['target_axioms'],"Target axiom mismatch")
        require(all(set(ax)<={'propext','Classical.choice','Quot.sound'} for ax in observed.values()),"Untrusted target axiom")
        require(entry==(R/'ENTRY_TYPES.txt').read_text(),"Literal target entry output changed")
    require(digest(manifest_path)==manifest_hash and digest(lean)==compiler_hash,"Manifest/compiler changed")
    for name,h in m['files'].items():require(digest(R/name)==h,"Payload changed: "+name)
    receipt={'status':'PASS','checked_at_utc':datetime.now(timezone.utc).isoformat(),'manifest_sha256':manifest_hash,'payload_unchanged':True,'lean_version':version,'lean_sha256':compiler_hash,
      'mathlib_commit':commit,'pnt_commit':m['pnt_commit'],'mathlib_scope':'pinned release cache and its dependencies; not rebuilt or independently audited as a whole',
      'fresh_local_sources_and_imports':True,'local_modules':len(results),'target_axioms':observed,'entry_output_sha256':hashlib.sha256(entry.encode()).hexdigest(),
      'old_moment_free_closure_absent':True,'current_certificate_correspondence':correspondence,'elapsed_seconds':round(time.monotonic()-started,3),'results':results}
    out.parent.mkdir(parents=True,exist_ok=True);text=json.dumps(receipt,indent=2)+'\n';out.write_text(text);print(text,end='')

if __name__=='__main__':main()


==> anc/lean/extended-lean-companion/separation/generate.py <==
"""Generate proof text and frozen dyadic data; generated claims must pass Lean's kernel.

Uses only exact Fractions. The Python calculation is not a proof oracle:
Lean separately proves every local polynomial identity and every coefficient bound.
"""
from pathlib import Path
from fractions import Fraction as Q
from math import comb
import importlib.util
import json
import sys
sys.dont_write_bytecode = True

ROOT = Path(__file__).resolve().parent
INPUT = ROOT/'inputs'/'verify_joint_bound.py'
spec=importlib.util.spec_from_file_location('frozen_checker',INPUT)
c=importlib.util.module_from_spec(spec);spec.loader.exec_module(c)
assert c.verify()['status']=='PASS'
a,b,h=([Q(x,100) for x in values] for values in [c.A,c.B,c.H])
ae,be,he=(c.elevate(v,8) for v in [a,b,h])
xa=[Q(0)]+[Q(i,8)*a[i-1] for i in range(1,9)]
g=[[c.LAMBDA+Q(i*(i-1)+j*(j-1),56)-xa[i]-xa[j]
    +be[i]*(Q(j,8)-c.MEAN)+be[j]*(Q(i,8)-c.MEAN) for j in range(9)] for i in range(9)]
p=[[g[i][j]+ae[i]+ae[j]+he[i] for j in range(9)] for i in range(9)]
leaves={'G':[],'P':[]}
def tree(matrix,depth,box,kind):
 if min(v for row in matrix for v in row)>=0:
  idx=len(leaves[kind]);leaves[kind].append((box,matrix));return {'leaf':idx}
 assert depth<22
 axis=depth%2;lo,hi=box[2*axis:2*axis+2];mid=(lo+hi)/2
 left,right=c.split_surface(matrix,axis)
 lb=list(box);rb=list(box);lb[2*axis+1]=mid;rb[2*axis]=mid
 return {'axis':axis,'cut':str(mid),'left':tree(left,depth+1,tuple(lb),kind),'right':tree(right,depth+1,tuple(rb),kind)}
trees={kind:tree(matrix,0,(Q(0),Q(1),Q(0),Q(1)),kind) for kind,matrix in [('G',g),('P',p)]}
assert [len(leaves[k]) for k in ['G','P']]==[35,28]
intervals=sorted({box[a:a+2] for kind in leaves for box,matrix in leaves[kind] for a in [0,2]})
idx={x:i for i,x in enumerate(intervals)}
def power(bern):
 n=len(bern)-1;out=[Q(0)]*(n+1)
 for i,v in enumerate(bern):
  for j in range(n-i+1):out[i+j]+=v*comb(n,i)*comb(n-i,j)*(-1)**j
 return out
ap,bp,hp=map(power,[a,b,h])
polys={'xc':[Q(0),Q(1)],'x2c':[Q(0),Q(0),Q(1)],'ac':ap,'bc':bp,'xac':[Q(0)]+ap,'hc':hp}
def local_coeff(poly,lo,hi):
 w=hi-lo;n=len(poly)-1
 local=[sum(poly[j]*comb(j,k)*lo**(j-k)*w**k for j in range(k,n+1)) for k in range(n+1)]
 return [sum(local[k]*Q(comb(i,k),comb(8,k)) for k in range(min(i,n)+1)) for i in range(9)]
def rat(v):return str(v.numerator) if v.denominator==1 else f'({v.numerator}/{v.denominator})'
segment_data=[]
for i,(lo,hi) in enumerate(intervals):
 vals={key:local_coeff(poly,lo,hi) for key,poly in polys.items()};segment_data.append(vals)
 code='import PolynomialBoxes\n\nnamespace CurrentPolynomial\n\n'
 code+=f'def seg{i:02d} : Segment where\n  scale := {rat(1/(hi-lo))}\n  offset := {rat(lo/(hi-lo))}\n'
 for key,values in vals.items():
  code+=f'  {key} := fun i => match i with\n'
  code+=''.join(f'    | {j} => {rat(v)}\n' for j,v in enumerate(values))+'    | _ => 0\n'
 code+=f'\ntheorem valid{i:02d} : Valid seg{i:02d} := by\n  constructor <;> intro x <;>\n    simp only [seg{i:02d}, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>\n    grind\n\n#print axioms valid{i:02d}\nend CurrentPolynomial\n'
 (ROOT/'source'/f'PolynomialSegment{i:02d}.lean').write_text(code)
# Independently reconstructed coefficients must equal the frozen checker's dyadic arrays.
for stale in (ROOT/'source').glob('PolynomialLeaf*.lean'): stale.unlink()
groups={}
for kind in leaves:
 for j,(box,matrix) in enumerate(leaves[kind]):
  si,ti=idx[box[:2]],idx[box[2:]];s,t=segment_data[si],segment_data[ti]
  generated=[[c.LAMBDA+s['x2c'][i]+t['x2c'][k]-s['xac'][i]-t['xac'][k]
      +s['bc'][i]*(t['xc'][k]-c.MEAN)+(s['xc'][i]-c.MEAN)*t['bc'][k]
      +(s['ac'][i]+t['ac'][k]+s['hc'][i] if kind=='P' else 0) for k in range(9)] for i in range(9)]
  assert generated==matrix
  coeff='gCoeff' if kind=='G' else 'pCoeff'
  group=f'PolynomialLeaves{kind}{j//10}'
  entry=groups.setdefault(group,{'segments':set(),'theorems':[]})
  entry['segments'].update([si,ti])
  entry['theorems'].append(f'theorem positive{kind}{j:02d} : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤{coeff} seg{si:02d} seg{ti:02d} i j := by\n  decide +kernel\n\n#print axioms positive{kind}{j:02d}\n')
for group,entry in groups.items():
 code=''.join(f'import PolynomialSegment{i:02d}\n' for i in sorted(entry['segments']))+'\nnamespace CurrentPolynomial\n\n'
 code+='\n'.join(entry['theorems'])+'\nend CurrentPolynomial\n'
 (ROOT/'source'/f'{group}.lean').write_text(code)
code=''.join(f'import {group}\n' for group in groups)+'\nnamespace CurrentPolynomial\n\n'
def proof(node,kind,level):
 indent='  '*level
 if 'leaf' in node:
  j=node['leaf'];box=leaves[kind][j][0];si,ti=idx[box[:2]],idx[box[2:]]
  return indent+f'exact nonneg{kind} seg{si:02d} seg{ti:02d} valid{si:02d} valid{ti:02d} positive{kind}{j:02d} x y\n'+''.join(indent+f'  (by dsimp [parameter, seg{z:02d}]; grind)\n' for z in [si,si,ti,ti])
 var='x' if node['axis']==0 else 'y'
 code=indent+f'by_cases hc{level} : {var} ≤ ({rat(Q(node["cut"]))} : Rat)\n'
 for branch in ['left','right']:
  part=proof(node[branch],kind,level+1)
  lines=part.splitlines(True);lines[0]=indent+'· '+lines[0].lstrip();code+=''.join(lines)
 return code
for kind in leaves:
 code+=f'theorem {kind}_nonnegative (x y : Rat) (hx0 : 0≤x) (hx1 : x≤1) (hy0 : 0≤y) (hy1 : y≤1) : 0≤{kind} x y := by\n'
 code+=proof(trees[kind],kind,1)+'\n'
code+='theorem current_certificate (x y : Rat) (hx0 : 0≤x) (hx1 : x≤1) (hy0 : 0≤y) (hy1 : y≤1) :\n    0≤G x y ∧ 0≤P x y := ⟨G_nonnegative x y hx0 hx1 hy0 hy1,P_nonnegative x y hx0 hx1 hy0 hy1⟩\n\n#print axioms G_nonnegative\n#print axioms P_nonnegative\n#print axioms current_certificate\n#print axioms negative_scalar\n#print axioms scalar_negative\nend CurrentPolynomial\n'
(ROOT/'source'/'PolynomialUnitSquare.lean').write_text(code)
data={'A':c.A,'B':c.B,'H':c.H,'lambda':str(c.LAMBDA),'mean':str(c.MEAN),'intervals':[[str(x) for x in it] for it in intervals],'trees':trees,'leaves':{kind:[{'box':[str(x) for x in box],'coefficients':[[str(x) for x in row] for row in matrix]} for box,matrix in values] for kind,values in leaves.items()}}
(ROOT/'certificate.json').write_text(json.dumps(data,indent=2)+'\n')
print('intervals',len(intervals),'G/P leaves',[len(leaves[k]) for k in ['G','P']])


==> anc/lean/extended-lean-companion/separation/inputs/joint_bound_source_snapshot.txt <==
\begin{lemma}\label{lem:lightmatrix}
Let a binary $m\times n$ matrix $A$ have $E$ ones partitioned into pairs.
For its row and column degrees $d_r,e_c$, put $\mu=E/(mn)$,
$u_r=d_r/n$, and $v_c=e_c/m$. Suppose $\epsilon\ge0$, $0\le\eta<1/100$,
every pair $((r,c),(s,d))$, allowing repeated lines, satisfies
\[
 u_r+u_s\le1+\epsilon\quad\text{or}\quad v_c+v_d\le1+\epsilon,
\]
and
\[
 S:=\frac1m\sum_r u_r^2+\frac1n\sum_c v_c^2\le\frac{4\mu}{3}+\eta.
\]
Then $E<(3/5)(1+\epsilon)mn$.
\end{lemma}
\begin{proof}
Suppose otherwise. Set $\theta=3/(5\mu)\le1$ and $W=\theta A$.
The weighted row and column degrees $U_r=\theta u_r$, $V_c=\theta v_c$
have common mean $3/5$, and $0\le W\le1$. Each pair has degree sum
at most one on one axis, since $\theta(1+\epsilon)\le1$.

Write $\mathcal B_{i,d}(x)=\binom di x^i(1-x)^{d-i}$. Define
\[
 a(x)=\frac1{100}\sum_{i=0}^7 A_i\mathcal B_{i,7}(x),\qquad
 b(x)=\frac1{100}\sum_{i=0}^7 B_i\mathcal B_{i,7}(x)
\]
from the table, and let $h$ have degree-five Bernstein coefficients
$(-3669,-430,0,0,430,3669)/100$.
These coefficients are nondecreasing and antisymmetric, so $h$ is
nondecreasing and $h(1-x)=-h(x)$. The two endpoint minima of each pair
sum to at most one, and $x+y\le1$ gives
$h(x)+h(y)\le h(x)+h(1-x)=0$. As both cells have weight $\theta$,
\[
 \langle W_{rc}h(\min(U_r,V_c))\rangle\le0,
\]
where brackets denote the uniform average over all $mn$ positions.

Set $\lambda=-81/100$ and
\begin{align*}
 G(u,v)&=\lambda+u^2+v^2-ua(u)-va(v)
                    +(v-3/5)b(u)+(u-3/5)b(v),\\
 P(u,v)&=G(u,v)+a(u)+a(v)+h(u).
\end{align*}
The certificate below proves $G,P\ge0$ on $[0,1]^2$.
Since $G$ is symmetric,
$G(u,v)+a(u)+a(v)+h(\min(u,v))\ge0$ as well.
Average its convex combination with $G$, with weights $W,1-W$.
The $a$ terms cancel by the weighted degree identities, and the $b$
terms vanish by separate row and column averaging at mean $3/5$.
Consequently
\[
 0\le\lambda+\theta^2S+
       \langle Wh(\min(U,V))\rangle
 \le-\frac{81}{100}+\frac45\theta+\theta^2\eta
 \le-\frac1{100}+\eta<0,
\]
a contradiction.

\begin{center}
\small
\begin{tabular}{c|rrrrrrrr}
 $i$&0&1&2&3&4&5&6&7\\ \hline
 $A_i$&10000&-6978&9672&-7973&4652&-1386&-701&-843\\
 $B_i$&-69&-7346&7198&-9370&6685&-4103&-2529&-2204
\end{tabular}
\end{center}

For completeness, the finite verification uses only rational Bernstein
coefficients. Elevating a coefficient vector $(c_j)_{j=0}^d$ to degree
$D\ge d$ gives
\[
 \widehat c_i=
 \sum_j c_j\frac{\binom dj\binom{D-d}{i-j}}{\binom Di},
\]
with out-of-range binomial coefficients zero. At degree eight, $xa(x)$
has coefficient zero at index zero and $iA_{i-1}/800$ at index $1\le i\le8$.
The coefficients of $x,x^2$ are $i/8,i(i-1)/56$.
These formulas and tensor products give the degree-$(8,8)$ coefficients
of $G,P$. Repeated midpoint averaging subdivides a Bernstein polynomial
into its two half-interval representations; apply this alternately on
the two axes until every coefficient is nonnegative.
The exact checker \texttt{anc/verify\_joint\_bound.py} terminates with
$35$ rectangles for $G$ and $28$ for $P$, checking $5103$ final
coefficients. Each subdivision preserves full coverage of the closed
unit square. The Bernstein basis is nonnegative and sums to one, so
the coefficient checks prove the two polynomial inequalities everywhere.
The checker contains the displayed integer data and uses only exact
fractions; it has no optimizer or floating-point dependency.
\end{proof}

For a matrix whose occupied cells are partitioned into (C3)-pairs,
\eqref{eq:degree-moment} and its transpose give the moment hypothesis with
\[
 \eta_{m,n}=\frac{2\mu}{3}\left(\frac1m+\frac1n\right)
       +\frac{m+n-2}{mn}=o(1)
\]
as both dimensions grow.


==> anc/lean/extended-lean-companion/separation/inputs/verify_joint_bound.py <==
"""Verify the polynomial certificate using exact rational Bernstein coefficients.

Run with Python 3. No third-party modules or input files are required.
The finite subdivision check proves positivity on the whole unit square.
The leaf counts are checked against the published certificate.
"""
from fractions import Fraction as Q
from math import comb
import json

if not __debug__:
    raise RuntimeError("Certificate verification requires assertions")

A = [10000, -6978, 9672, -7973, 4652, -1386, -701, -843]
B = [-69, -7346, 7198, -9370, 6685, -4103, -2529, -2204]
H = [-3669, -430, 0, 0, 430, 3669]
LAMBDA, MEAN = -Q(81, 100), Q(3, 5)


def elevate(coefficients, degree):
    """Express one Bernstein polynomial at a larger degree."""
    original = len(coefficients) - 1
    assert degree >= original
    return [
        sum(coefficients[j] * Q(comb(original, j) *
            comb(degree - original, i - j), comb(degree, i))
            for j in range(max(0, i - degree + original), min(original, i) + 1))
        for i in range(degree + 1)
    ]


def split_curve(coefficients):
    """Midpoint de Casteljau: exact coefficients on the left and right halves."""
    row = list(coefficients)
    left, right = [row[0]], [row[-1]]
    while len(row) > 1:
        row = [(a + b) / 2 for a, b in zip(row, row[1:])]
        left.append(row[0])
        right.append(row[-1])
    return left, right[::-1]


def transpose(matrix):
    return [list(column) for column in zip(*matrix)]


def split_surface(coefficients, axis):
    rows = coefficients if axis == 1 else transpose(coefficients)
    halves = [split_curve(row) for row in rows]
    left = [pair[0] for pair in halves]
    right = [pair[1] for pair in halves]
    return (left, right) if axis == 1 else (transpose(left), transpose(right))


def certify(coefficients):
    """Every pending rectangle is either certified or replaced by its two halves."""
    pending = [(coefficients, 0)]
    leaves, count, least = 0, 0, None
    while pending:
        current, depth = pending.pop()
        values = [value for row in current for value in row]
        minimum = min(values)
        if minimum >= 0:
            leaves += 1
            count += len(values)
            least = minimum if least is None else min(least, minimum)
            continue
        assert all(current[i][j] >= 0 for i in (0, -1) for j in (0, -1)), \
            "Polynomial negative at a rectangle corner"
        assert depth < 22, "Subdivision did not certify the polynomial"
        for half in split_surface(current, depth % 2):
            pending.append((half, depth + 1))
    return {"rectangles": leaves, "coefficients": count,
            "least_coefficient": str(least)}


def verify():
    a, b, h = ([Q(x, 100) for x in values] for values in (A, B, H))
    assert len(a) == len(b) == 8 and len(h) == 6
    assert all(x <= y for x, y in zip(h, h[1:]))
    assert all(x == -y for x, y in zip(h, h[::-1]))
    degree = 8
    ae, be, he = (elevate(values, degree) for values in (a, b, h))
    xa = [Q(0)] + [Q(i, degree) * a[i - 1] for i in range(1, degree + 1)]
    g = [[
        LAMBDA + Q(i * (i - 1) + j * (j - 1), degree * (degree - 1))
        - xa[i] - xa[j] + be[i] * (Q(j, degree) - MEAN)
        + be[j] * (Q(i, degree) - MEAN)
        for j in range(degree + 1)] for i in range(degree + 1)]
    p = [[g[i][j] + ae[i] + ae[j] + he[i]
          for j in range(degree + 1)] for i in range(degree + 1)]
    checked_g, checked_p = certify(g), certify(p)
    assert checked_g["rectangles"] == 35 and checked_p["rectangles"] == 28
    assert checked_g["coefficients"] + checked_p["coefficients"] == 5103
    assert LAMBDA + 4 * MEAN / 3 == -Q(1, 100)
    return {"status": "PASS", "G": checked_g, "P": checked_p,
            "integrated_constant": str(LAMBDA + 4 * MEAN / 3)}


if __name__ == "__main__":
    print(json.dumps(verify(), indent=2))


==> anc/lean/extended-lean-companion/separation/manifest.json <==
{
  "format_version": 1,
  "lean_version": "4.24.0",
  "entry_audit": "CurrentSeparationEntryAudit",
  "target_axioms": {
    "CurrentC3Moments.sharp_C3_moment": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CurrentC3Moments.C3_moment": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CurrentC3Moments.eta_range": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CurrentCertificateTransfer.selected_count_from_base_mixing": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CurrentCertificateTransfer.objective_from_base_mixing": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CurrentCertificateTransfer.objective_from_column_masked_defect": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CurrentPolynomialMatrix.current_polynomial_finite_three_fifths": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CurrentPolynomial.current_certificate": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "MixingLightTransfer.original_mate_light": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "SeparationAsymptotic.pruning_limits": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "SeparationAsymptotic.eventual_certificate": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "SeparationAsymptotic.classical_density_zero": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "SeparationAsymptotic.no_large_empty_eventually": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "SeparationAsymptotic.zL_subquadratic_upper": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "ClassicalAffine.classical_asymptotic": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "ExternalPrimeInterpolation.prime_below": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "OriginalAugmented.zL_attained": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ]
  },
  "modules_in_dependency_order": [
    {
      "module": "FiniteRatSums",
      "imports": [
        "Std"
      ]
    },
    {
      "module": "PairedPivotCore",
      "imports": [
        "Std"
      ]
    },
    {
      "module": "FiniteCounting",
      "imports": [
        "PairedPivotCore"
      ]
    },
    {
      "module": "MajorityCounting",
      "imports": [
        "FiniteCounting"
      ]
    },
    {
      "module": "RationalMinorant",
      "imports": [
        "Std"
      ]
    },
    {
      "module": "RationalSampling",
      "imports": [
        "FiniteRatSums",
        "MajorityCounting",
        "RationalMinorant"
      ]
    },
    {
      "module": "ListRatCounting",
      "imports": [
        "RationalSampling"
      ]
    },
    {
      "module": "MatrixMoments",
      "imports": [
        "FiniteRatSums",
        "RationalMinorant"
      ]
    },
    {
      "module": "BooleanMatrixGeometry",
      "imports": [
        "ListRatCounting",
        "MatrixMoments"
      ]
    },
    {
      "module": "StableDensity",
      "imports": [
        "BooleanMatrixGeometry"
      ]
    },
    {
      "module": "GridModel",
      "imports": [
        "StableDensity"
      ]
    },
    {
      "module": "NatListSums",
      "imports": [
        "Std"
      ]
    },
    {
      "module": "MatrixCounting",
      "imports": [
        "NatListSums"
      ]
    },
    {
      "module": "OriginalModel",
      "imports": [
        "GridModel",
        "MatrixCounting"
      ]
    },
    {
      "module": "OriginalCounts",
      "imports": [
        "OriginalModel"
      ]
    },
    {
      "module": "BoundedMaximum",
      "imports": [
        "Std"
      ]
    },
    {
      "module": "OriginalParameters",
      "imports": [
        "OriginalCounts",
        "BoundedMaximum"
      ]
    },
    {
      "module": "AffineBase",
      "imports": [
        "OriginalParameters",
        "Mathlib.Algebra.Field.ZMod",
        "Mathlib.Data.Fintype.EquivFin",
        "Mathlib.Tactic.LinearCombination"
      ]
    },
    {
      "module": "PrimeAffine",
      "imports": [
        "AffineBase"
      ]
    },
    {
      "module": "C4Quadratic",
      "imports": [
        "OriginalCounts"
      ]
    },
    {
      "module": "ClassicalReal",
      "imports": [
        "PrimeAffine",
        "C4Quadratic",
        "Mathlib.Analysis.SpecialFunctions.Pow.Real",
        "Mathlib.Tactic.Positivity",
        "Mathlib.Tactic.NormNum",
        "Mathlib.Tactic.Linarith"
      ]
    },
    {
      "module": "MixingData",
      "imports": [
        "C4Quadratic"
      ]
    },
    {
      "module": "MixingIncidence",
      "imports": [
        "MixingData"
      ]
    },
    {
      "module": "MinimumAlgebra",
      "imports": [
        "Std"
      ]
    },
    {
      "module": "MinimumMatrix",
      "imports": [
        "BooleanMatrixGeometry",
        "MinimumAlgebra"
      ]
    },
    {
      "module": "EmptyRectangleGeometry",
      "imports": [
        "OriginalCounts",
        "MinimumMatrix"
      ]
    },
    {
      "module": "OriginalMixingGeometry",
      "imports": [
        "EmptyRectangleGeometry"
      ]
    },
    {
      "module": "EmptyAreaGeometry",
      "imports": [
        "OriginalMixingGeometry"
      ]
    },
    {
      "module": "SubbaseGeometry",
      "imports": [
        "EmptyAreaGeometry"
      ]
    },
    {
      "module": "ColumnPruning",
      "imports": [
        "ClassicalReal",
        "MixingIncidence",
        "SubbaseGeometry"
      ]
    },
    {
      "module": "PrimeNumberTheoremAnd.Mathlib.NumberTheory.ArithmeticFunction",
      "imports": [
        "Mathlib.Data.Nat.Factorization.Basic",
        "Mathlib.NumberTheory.ArithmeticFunction"
      ]
    },
    {
      "module": "PrimeNumberTheoremAnd.Mathlib.Analysis.SpecialFunctions.Log.Basic",
      "imports": [
        "Mathlib.Algebra.Order.Floor.Defs",
        "Mathlib.Algebra.Order.Floor.Ring",
        "Mathlib.Algebra.Order.Floor.Semiring",
        "Mathlib.Analysis.SpecialFunctions.Log.Basic",
        "Mathlib.Analysis.SpecialFunctions.Pow.Continuity"
      ]
    },
    {
      "module": "PrimeNumberTheoremAnd.Sobolev",
      "imports": [
        "Mathlib.Analysis.Calculus.Deriv.Support",
        "Mathlib.Analysis.Distribution.SchwartzSpace",
        "Mathlib.Order.Filter.ZeroAndBoundedAtFilter"
      ]
    },
    {
      "module": "PrimeNumberTheoremAnd.Fourier",
      "imports": [
        "Mathlib.Analysis.Distribution.SchwartzSpace",
        "Mathlib.MeasureTheory.Integral.IntegralEqImproper",
        "Mathlib.Topology.ContinuousMap.Bounded.Basic",
        "Mathlib.Order.Filter.ZeroAndBoundedAtFilter",
        "Mathlib.Analysis.Fourier.FourierTransformDeriv",
        "PrimeNumberTheoremAnd.Sobolev"
      ]
    },
    {
      "module": "PrimeNumberTheoremAnd.Mathlib.Analysis.Asymptotics.Asymptotics",
      "imports": [
        "Mathlib.Analysis.Asymptotics.Lemmas",
        "Mathlib.Topology.Order.Compact"
      ]
    },
    {
      "module": "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.AuxResults",
      "imports": [
        "Mathlib.Algebra.Order.Antidiag.Nat",
        "Mathlib.Analysis.Asymptotics.Lemmas",
        "Mathlib.Analysis.SpecialFunctions.Integrals.Basic",
        "Mathlib.Analysis.SpecialFunctions.Log.Basic",
        "Mathlib.Analysis.SpecialFunctions.NonIntegrable",
        "Mathlib.Analysis.SumIntegralComparisons",
        "Mathlib.Data.Nat.Prime.Basic",
        "Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic",
        "Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus",
        "Mathlib.MeasureTheory.Integral.IntervalIntegral.IntegrationByParts",
        "Mathlib.NumberTheory.ArithmeticFunction"
      ]
    },
    {
      "module": "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Basic",
      "imports": [
        "Mathlib.Algebra.BigOperators.Ring.Finset",
        "Mathlib.Analysis.Asymptotics.Lemmas",
        "Mathlib.NumberTheory.ArithmeticFunction",
        "Mathlib.NumberTheory.SelbergSieve",
        "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.AuxResults"
      ]
    },
    {
      "module": "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Selberg",
      "imports": [
        "Batteries.Tactic.Lemma",
        "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Basic"
      ]
    },
    {
      "module": "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.SelbergBounds",
      "imports": [
        "Mathlib.NumberTheory.Primorial",
        "Mathlib.Analysis.Asymptotics.Lemmas",
        "Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics",
        "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Selberg"
      ]
    },
    {
      "module": "PrimeNumberTheoremAnd.BrunTitchmarsh",
      "imports": [
        "Mathlib.Algebra.Order.Floor.Semifield",
        "Mathlib.Analysis.Asymptotics.Lemmas",
        "Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics",
        "Mathlib.Analysis.SpecialFunctions.Log.Base",
        "Mathlib.NumberTheory.Primorial",
        "PrimeNumberTheoremAnd.Mathlib.Analysis.Asymptotics.Asymptotics",
        "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Selberg",
        "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.SelbergBounds"
      ]
    },
    {
      "module": "PrimeNumberTheoremAnd.SmoothExistence",
      "imports": [
        "Batteries.Tactic.Lemma",
        "Mathlib.Geometry.Manifold.PartitionOfUnity",
        "Mathlib.Tactic.Bound"
      ]
    },
    {
      "module": "PrimeNumberTheoremAnd.Wiener",
      "imports": [
        "Mathlib.Analysis.Fourier.FourierTransform",
        "Mathlib.Analysis.Fourier.FourierTransformDeriv",
        "Mathlib.NumberTheory.ArithmeticFunction",
        "Mathlib.NumberTheory.LSeries.PrimesInAP",
        "Mathlib.Topology.Algebra.Support",
        "Mathlib.Analysis.Calculus.ContDiff.Defs",
        "Mathlib.Geometry.Manifold.PartitionOfUnity",
        "Mathlib.Tactic.FunProp",
        "Mathlib.Analysis.Normed.Group.Tannery",
        "Mathlib.Algebra.Order.Field.Basic",
        "Mathlib.Order.Filter.ZeroAndBoundedAtFilter",
        "Mathlib.Analysis.Fourier.RiemannLebesgueLemma",
        "Mathlib.Analysis.SumIntegralComparisons",
        "Mathlib.Algebra.GroupWithZero.Units.Basic",
        "Mathlib.Analysis.Distribution.FourierSchwartz",
        "Mathlib.Topology.UniformSpace.UniformConvergence",
        "Mathlib.NumberTheory.MulChar.Lemmas",
        "PrimeNumberTheoremAnd.Fourier",
        "PrimeNumberTheoremAnd.BrunTitchmarsh",
        "PrimeNumberTheoremAnd.Mathlib.Analysis.Asymptotics.Asymptotics",
        "PrimeNumberTheoremAnd.SmoothExistence"
      ]
    },
    {
      "module": "PrimeNumberTheoremAnd.Consequences",
      "imports": [
        "Mathlib.Analysis.Asymptotics.Lemmas",
        "Mathlib.NumberTheory.AbelSummation",
        "Mathlib.NumberTheory.PrimeCounting",
        "Mathlib.Analysis.Asymptotics.AsymptoticEquivalent",
        "Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic",
        "Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus",
        "Mathlib.MeasureTheory.Integral.IntervalIntegral.IntegrationByParts",
        "Mathlib.NumberTheory.PrimeCounting",
        "PrimeNumberTheoremAnd.Mathlib.NumberTheory.ArithmeticFunction",
        "PrimeNumberTheoremAnd.Mathlib.Analysis.SpecialFunctions.Log.Basic",
        "PrimeNumberTheoremAnd.Wiener"
      ]
    },
    {
      "module": "PrimeBelow",
      "imports": [
        "PrimeNumberTheoremAnd.Consequences"
      ]
    },
    {
      "module": "ClassicalAsymptotic",
      "imports": [
        "ClassicalReal",
        "PrimeBelow"
      ]
    },
    {
      "module": "ClassicalLimit",
      "imports": [
        "ClassicalAsymptotic"
      ]
    },
    {
      "module": "MixingVariance",
      "imports": [
        "MixingData"
      ]
    },
    {
      "module": "MixingCauchy",
      "imports": [
        "FiniteRatSums"
      ]
    },
    {
      "module": "MixingMoments",
      "imports": [
        "MixingIncidence",
        "MixingVariance",
        "MixingCauchy"
      ]
    },
    {
      "module": "MixingScalar",
      "imports": [
        "FiniteRatSums"
      ]
    },
    {
      "module": "MixingBound",
      "imports": [
        "MixingMoments",
        "MixingScalar"
      ]
    },
    {
      "module": "DefectGeometry",
      "imports": [
        "SubbaseGeometry",
        "MixingBound"
      ]
    },
    {
      "module": "PruningLimits",
      "imports": [
        "ColumnPruning",
        "ClassicalLimit",
        "DefectGeometry"
      ]
    },
    {
      "module": "EventualCertificate",
      "imports": [
        "PruningLimits"
      ]
    },
    {
      "module": "GeneralBoundary",
      "imports": [
        "GridModel"
      ]
    },
    {
      "module": "PairedRational",
      "imports": [
        "GeneralBoundary"
      ]
    },
    {
      "module": "PairedDecision",
      "imports": [
        "PairedRational"
      ]
    },
    {
      "module": "PairedLimit",
      "imports": [
        "PairedDecision"
      ]
    },
    {
      "module": "PairedCounting",
      "imports": [
        "PairedLimit"
      ]
    },
    {
      "module": "PairedOpenGeometry",
      "imports": [
        "PairedCounting"
      ]
    },
    {
      "module": "PairedRow",
      "imports": [
        "PairedOpenGeometry"
      ]
    },
    {
      "module": "GeneralSampling",
      "imports": [
        "GeneralBoundary"
      ]
    },
    {
      "module": "GeneralDensity",
      "imports": [
        "GeneralSampling"
      ]
    },
    {
      "module": "GeneralTranspose",
      "imports": [
        "GeneralDensity"
      ]
    },
    {
      "module": "PairedDensity",
      "imports": [
        "PairedRow",
        "GeneralTranspose"
      ]
    },
    {
      "module": "StabilityVariance",
      "imports": [
        "PairedDensity",
        "MinimumMatrix"
      ]
    },
    {
      "module": "PolynomialBernstein",
      "imports": [
        "Std"
      ]
    },
    {
      "module": "PolynomialData",
      "imports": [
        "PolynomialBernstein"
      ]
    },
    {
      "module": "PolynomialBoxes",
      "imports": [
        "PolynomialData"
      ]
    },
    {
      "module": "PolynomialSegment01",
      "imports": [
        "PolynomialBoxes"
      ]
    },
    {
      "module": "PolynomialSegment02",
      "imports": [
        "PolynomialBoxes"
      ]
    },
    {
      "module": "PolynomialSegment08",
      "imports": [
        "PolynomialBoxes"
      ]
    },
    {
      "module": "PolynomialSegment09",
      "imports": [
        "PolynomialBoxes"
      ]
    },
    {
      "module": "PolynomialSegment10",
      "imports": [
        "PolynomialBoxes"
      ]
    },
    {
      "module": "PolynomialSegment11",
      "imports": [
        "PolynomialBoxes"
      ]
    },
    {
      "module": "PolynomialSegment13",
      "imports": [
        "PolynomialBoxes"
      ]
    },
    {
      "module": "PolynomialSegment16",
      "imports": [
        "PolynomialBoxes"
      ]
    },
    {
      "module": "PolynomialSegment17",
      "imports": [
        "PolynomialBoxes"
      ]
    },
    {
      "module": "PolynomialSegment21",
      "imports": [
        "PolynomialBoxes"
      ]
    },
    {
      "module": "PolynomialSegment25",
      "imports": [
        "PolynomialBoxes"
      ]
    },
    {
      "module": "PolynomialLeavesG0",
      "imports": [
        "PolynomialSegment01",
        "PolynomialSegment02",
        "PolynomialSegment08",
        "PolynomialSegment09",
        "PolynomialSegment10",
        "PolynomialSegment11",
        "PolynomialSegment13",
        "PolynomialSegment16",
        "PolynomialSegment17",
        "PolynomialSegment21",
        "PolynomialSegment25"
      ]
    },
    {
      "module": "PolynomialSegment15",
      "imports": [
        "PolynomialBoxes"
      ]
    },
    {
      "module": "PolynomialSegment19",
      "imports": [
        "PolynomialBoxes"
      ]
    },
    {
      "module": "PolynomialLeavesG1",
      "imports": [
        "PolynomialSegment01",
        "PolynomialSegment09",
        "PolynomialSegment10",
        "PolynomialSegment13",
        "PolynomialSegment15",
        "PolynomialSegment16",
        "PolynomialSegment17",
        "PolynomialSegment19",
        "PolynomialSegment21",
        "PolynomialSegment25"
      ]
    },
    {
      "module": "PolynomialSegment20",
      "imports": [
        "PolynomialBoxes"
      ]
    },
    {
      "module": "PolynomialSegment22",
      "imports": [
        "PolynomialBoxes"
      ]
    },
    {
      "module": "PolynomialSegment23",
      "imports": [
        "PolynomialBoxes"
      ]
    },
    {
      "module": "PolynomialSegment24",
      "imports": [
        "PolynomialBoxes"
      ]
    },
    {
      "module": "PolynomialSegment26",
      "imports": [
        "PolynomialBoxes"
      ]
    },
    {
      "module": "PolynomialSegment28",
      "imports": [
        "PolynomialBoxes"
      ]
    },
    {
      "module": "PolynomialLeavesG2",
      "imports": [
        "PolynomialSegment16",
        "PolynomialSegment17",
        "PolynomialSegment20",
        "PolynomialSegment21",
        "PolynomialSegment22",
        "PolynomialSegment23",
        "PolynomialSegment24",
        "PolynomialSegment25",
        "PolynomialSegment26",
        "PolynomialSegment28"
      ]
    },
    {
      "module": "PolynomialSegment27",
      "imports": [
        "PolynomialBoxes"
      ]
    },
    {
      "module": "PolynomialSegment29",
      "imports": [
        "PolynomialBoxes"
      ]
    },
    {
      "module": "PolynomialLeavesG3",
      "imports": [
        "PolynomialSegment24",
        "PolynomialSegment27",
        "PolynomialSegment28",
        "PolynomialSegment29"
      ]
    },
    {
      "module": "PolynomialSegment00",
      "imports": [
        "PolynomialBoxes"
      ]
    },
    {
      "module": "PolynomialSegment03",
      "imports": [
        "PolynomialBoxes"
      ]
    },
    {
      "module": "PolynomialSegment04",
      "imports": [
        "PolynomialBoxes"
      ]
    },
    {
      "module": "PolynomialSegment05",
      "imports": [
        "PolynomialBoxes"
      ]
    },
    {
      "module": "PolynomialSegment06",
      "imports": [
        "PolynomialBoxes"
      ]
    },
    {
      "module": "PolynomialLeavesP0",
      "imports": [
        "PolynomialSegment00",
        "PolynomialSegment01",
        "PolynomialSegment02",
        "PolynomialSegment03",
        "PolynomialSegment04",
        "PolynomialSegment05",
        "PolynomialSegment06",
        "PolynomialSegment10",
        "PolynomialSegment16",
        "PolynomialSegment17",
        "PolynomialSegment21",
        "PolynomialSegment24",
        "PolynomialSegment25",
        "PolynomialSegment27",
        "PolynomialSegment28",
        "PolynomialSegment29"
      ]
    },
    {
      "module": "PolynomialSegment07",
      "imports": [
        "PolynomialBoxes"
      ]
    },
    {
      "module": "PolynomialSegment12",
      "imports": [
        "PolynomialBoxes"
      ]
    },
    {
      "module": "PolynomialSegment14",
      "imports": [
        "PolynomialBoxes"
      ]
    },
    {
      "module": "PolynomialLeavesP1",
      "imports": [
        "PolynomialSegment07",
        "PolynomialSegment08",
        "PolynomialSegment09",
        "PolynomialSegment11",
        "PolynomialSegment12",
        "PolynomialSegment13",
        "PolynomialSegment14",
        "PolynomialSegment16",
        "PolynomialSegment20",
        "PolynomialSegment21",
        "PolynomialSegment22",
        "PolynomialSegment24",
        "PolynomialSegment25",
        "PolynomialSegment29"
      ]
    },
    {
      "module": "PolynomialSegment18",
      "imports": [
        "PolynomialBoxes"
      ]
    },
    {
      "module": "PolynomialLeavesP2",
      "imports": [
        "PolynomialSegment02",
        "PolynomialSegment13",
        "PolynomialSegment16",
        "PolynomialSegment17",
        "PolynomialSegment18",
        "PolynomialSegment21",
        "PolynomialSegment24",
        "PolynomialSegment25",
        "PolynomialSegment28"
      ]
    },
    {
      "module": "PolynomialUnitSquare",
      "imports": [
        "PolynomialLeavesG0",
        "PolynomialLeavesG1",
        "PolynomialLeavesG2",
        "PolynomialLeavesG3",
        "PolynomialLeavesP0",
        "PolynomialLeavesP1",
        "PolynomialLeavesP2"
      ]
    },
    {
      "module": "LightAverages",
      "imports": [
        "MinimumMatrix"
      ]
    },
    {
      "module": "LightRanges",
      "imports": [
        "LightAverages"
      ]
    },
    {
      "module": "CurrentPolynomialPotential",
      "imports": [
        "PolynomialData",
        "MinimumAlgebra"
      ]
    },
    {
      "module": "CurrentPolynomialPairing",
      "imports": [
        "LightRanges",
        "CurrentPolynomialPotential"
      ]
    },
    {
      "module": "CurrentPolynomialMatrix",
      "imports": [
        "PolynomialUnitSquare",
        "CurrentPolynomialPairing"
      ]
    },
    {
      "module": "CurrentPolynomialTheorem",
      "imports": [
        "CurrentPolynomialMatrix"
      ]
    },
    {
      "module": "CurrentC3Moments",
      "imports": [
        "StabilityVariance",
        "CurrentPolynomialTheorem"
      ]
    },
    {
      "module": "OriginalFixedBase",
      "imports": [
        "OriginalParameters"
      ]
    },
    {
      "module": "CurrentCertificateTransfer",
      "imports": [
        "CurrentC3Moments",
        "DefectGeometry",
        "OriginalFixedBase"
      ]
    },
    {
      "module": "SeparationLimit",
      "imports": [
        "EventualCertificate",
        "CurrentCertificateTransfer"
      ]
    },
    {
      "module": "AsymptoticMixing",
      "imports": [
        "EventualCertificate"
      ]
    },
    {
      "module": "CurrentSeparationEntryAudit",
      "imports": [
        "SeparationLimit",
        "AsymptoticMixing"
      ]
    }
  ],
  "external_imports": [
    "Batteries.Tactic.Lemma",
    "Mathlib.Algebra.BigOperators.Ring.Finset",
    "Mathlib.Algebra.Field.ZMod",
    "Mathlib.Algebra.GroupWithZero.Units.Basic",
    "Mathlib.Algebra.Order.Antidiag.Nat",
    "Mathlib.Algebra.Order.Field.Basic",
    "Mathlib.Algebra.Order.Floor.Defs",
    "Mathlib.Algebra.Order.Floor.Ring",
    "Mathlib.Algebra.Order.Floor.Semifield",
    "Mathlib.Algebra.Order.Floor.Semiring",
    "Mathlib.Analysis.Asymptotics.AsymptoticEquivalent",
    "Mathlib.Analysis.Asymptotics.Lemmas",
    "Mathlib.Analysis.Calculus.ContDiff.Defs",
    "Mathlib.Analysis.Calculus.Deriv.Support",
    "Mathlib.Analysis.Distribution.FourierSchwartz",
    "Mathlib.Analysis.Distribution.SchwartzSpace",
    "Mathlib.Analysis.Fourier.FourierTransform",
    "Mathlib.Analysis.Fourier.FourierTransformDeriv",
    "Mathlib.Analysis.Fourier.RiemannLebesgueLemma",
    "Mathlib.Analysis.Normed.Group.Tannery",
    "Mathlib.Analysis.SpecialFunctions.Integrals.Basic",
    "Mathlib.Analysis.SpecialFunctions.Log.Base",
    "Mathlib.Analysis.SpecialFunctions.Log.Basic",
    "Mathlib.Analysis.SpecialFunctions.NonIntegrable",
    "Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics",
    "Mathlib.Analysis.SpecialFunctions.Pow.Continuity",
    "Mathlib.Analysis.SpecialFunctions.Pow.Real",
    "Mathlib.Analysis.SumIntegralComparisons",
    "Mathlib.Data.Fintype.EquivFin",
    "Mathlib.Data.Nat.Factorization.Basic",
    "Mathlib.Data.Nat.Prime.Basic",
    "Mathlib.Geometry.Manifold.PartitionOfUnity",
    "Mathlib.MeasureTheory.Integral.IntegralEqImproper",
    "Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic",
    "Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus",
    "Mathlib.MeasureTheory.Integral.IntervalIntegral.IntegrationByParts",
    "Mathlib.NumberTheory.AbelSummation",
    "Mathlib.NumberTheory.ArithmeticFunction",
    "Mathlib.NumberTheory.LSeries.PrimesInAP",
    "Mathlib.NumberTheory.MulChar.Lemmas",
    "Mathlib.NumberTheory.PrimeCounting",
    "Mathlib.NumberTheory.Primorial",
    "Mathlib.NumberTheory.SelbergSieve",
    "Mathlib.Order.Filter.ZeroAndBoundedAtFilter",
    "Mathlib.Tactic.Bound",
    "Mathlib.Tactic.FunProp",
    "Mathlib.Tactic.Linarith",
    "Mathlib.Tactic.LinearCombination",
    "Mathlib.Tactic.NormNum",
    "Mathlib.Tactic.Positivity",
    "Mathlib.Topology.Algebra.Support",
    "Mathlib.Topology.ContinuousMap.Bounded.Basic",
    "Mathlib.Topology.Order.Compact",
    "Mathlib.Topology.UniformSpace.UniformConvergence",
    "Std"
  ],
  "mathlib_commit": "f897ebcf72cd16f89ab4577d0c826cd14afaafc7",
  "pnt_commit": "08e4c6824a47c9377be33440d1a0e69098fe3fba",
  "input_manifests": {
    "separation-asymptotic": "77f1b393d2ea9d4ba2540578428d3dcd974897b023b7534abbac3c9ce3ae7dc6",
    "polynomial-matrix-current": "2f8ddb29298621e3ee42aeae4e10bbaf6bea69b84ba9941a5b82727009a365df",
    "stability-variance": "9f7e51372174d2f7d63f77ff8280d33cb8db2bbc20e80769e322d442ce0611c4"
  },
  "generated_pointwise_sources": [
    "PolynomialLeavesG0.lean",
    "PolynomialLeavesG1.lean",
    "PolynomialLeavesG2.lean",
    "PolynomialLeavesG3.lean",
    "PolynomialLeavesP0.lean",
    "PolynomialLeavesP1.lean",
    "PolynomialLeavesP2.lean",
    "PolynomialSegment00.lean",
    "PolynomialSegment01.lean",
    "PolynomialSegment02.lean",
    "PolynomialSegment03.lean",
    "PolynomialSegment04.lean",
    "PolynomialSegment05.lean",
    "PolynomialSegment06.lean",
    "PolynomialSegment07.lean",
    "PolynomialSegment08.lean",
    "PolynomialSegment09.lean",
    "PolynomialSegment10.lean",
    "PolynomialSegment11.lean",
    "PolynomialSegment12.lean",
    "PolynomialSegment13.lean",
    "PolynomialSegment14.lean",
    "PolynomialSegment15.lean",
    "PolynomialSegment16.lean",
    "PolynomialSegment17.lean",
    "PolynomialSegment18.lean",
    "PolynomialSegment19.lean",
    "PolynomialSegment20.lean",
    "PolynomialSegment21.lean",
    "PolynomialSegment22.lean",
    "PolynomialSegment23.lean",
    "PolynomialSegment24.lean",
    "PolynomialSegment25.lean",
    "PolynomialSegment26.lean",
    "PolynomialSegment27.lean",
    "PolynomialSegment28.lean",
    "PolynomialSegment29.lean",
    "PolynomialUnitSquare.lean"
  ],
  "external_unfinished_sources": {
    "source/PrimeNumberTheoremAnd/Wiener.lean": "132a6f092f87774cad2134e877b5817cea0fba72d33e7964c07107227c387e56",
    "source/PrimeNumberTheoremAnd/Consequences.lean": "045e9847e9e25f63aee3708b2b56b0c477f45fd92a80a7fef0a1a0d806b8eb93"
  },
  "files": {
    "DEPENDENCIES.json": "6872650d3c7c73b8c475478ea8264a0a7c3d0e4699d4ddef7cf8d6c977ab9032",
    "ENTRY_TYPES.txt": "c6a81ec6d2a58c7cb593ed353647a265f0738f7a9421587d98740d7c2920bfe3",
    "LICENSE-PNTAnd": "c71d239df91726fc519c6eb72d318ec65820627232b2f796219e87dcf35d0ab4",
    "PNT-compatibility.patch": "c77a0e66ed47019e4fd718808d030392cd19261c6a4dbb8461679301abbdc1e1",
    "README.md": "615d2a0f063f42eb3d055d5592e79f085343af5181d2261cc147b0a25344a488",
    "SOURCE_PROVENANCE.json": "11f0301709b1db2f27b206ef39975880896bea90c676fbf6c9cae0214bef162c",
    "certificate.json": "012f5b37db5a3bfdaecc12b163e636c4e158400aa0d1f4cce110fa4168e77ac8",
    "check.py": "f2ce460fca3f4ce109822c0a1438f96864a2515fe4f8b53912f40f0d19bd5266",
    "generate.py": "465ead4f5c9ee850cfd13022b0dbe3d6e59e9eefcc4138382067a3d65aa97e79",
    "inputs/joint_bound_source_snapshot.txt": "2a228c2a7cc1ead22d9952e7842da058724abfccd23cbf86278d544c68f1e441",
    "inputs/verify_joint_bound.py": "3eee3d946ddabb8da0eee00fd52e891979a256b474066a9c473c74b46fadf329",
    "source/AffineBase.lean": "aac6ce7a0c35974c80e5dac1dce45d1f84907d3b1bea74a23d98dcdba8002a9d",
    "source/AsymptoticMixing.lean": "445b4be3470096aafe781269a835bbe11fd8a5de8c4df6e84854f126486fd9a3",
    "source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "source/BoundedMaximum.lean": "837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394",
    "source/C4Quadratic.lean": "23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0",
    "source/ClassicalAsymptotic.lean": "181e8ff395c26b1d4e699cdef753f42a78db78ec2eee798e5d4cfe17dc3a9095",
    "source/ClassicalLimit.lean": "28fa4c0640538e0cf80c5f1b88e842643d88b7292d6f821156aafdbe0c7f7caa",
    "source/ClassicalReal.lean": "52f73157da76ba6af30a02ef2eda0c85b406bccde5f65154e412cf6fb3353137",
    "source/ColumnPruning.lean": "6346d6130ee03f7bf42b790facb92e425611b6062dd60af875a92f8fb63aa1c5",
    "source/CurrentC3Moments.lean": "05f50676d4c260f4b728457e16dde59e5b4a8dd2230cd72c34a643ca78dd40d8",
    "source/CurrentCertificateTransfer.lean": "cdbd282b2693d34571f8172b20d986aad3242f599c1bcbbd3174cf885bfc6d60",
    "source/CurrentPolynomialMatrix.lean": "96b60b02f7db717f2f1507aa7a9326b6d9a57f35850a9f4fb104f05995d11e7f",
    "source/CurrentPolynomialPairing.lean": "18c4b43bdebbb5a44f32563b6c0eacff6f3ee9686d78fd4f7c805edd31b2b666",
    "source/CurrentPolynomialPotential.lean": "e37e04746c336c87a518d29eee749739fb10eb94c02bd90c67395c34ba7bcc39",
    "source/CurrentPolynomialTheorem.lean": "eb334b65f0a1c794931926db296cb592851fb1389d3dcc84c3c1f03c00d2cf33",
    "source/CurrentSeparationEntryAudit.lean": "cc6c6769137e699219c0eb5e67d8fa6be979accdc4fced2db111a4bb5219ec50",
    "source/DefectGeometry.lean": "a90bd33f0988750b814f949f55cf0a1f0d68e088eec3fa53a15de494ac0a2c98",
    "source/EmptyAreaGeometry.lean": "ee39e046ca07d7144a6a8dc3e5522f3bf8673354ceda12f862f330dd230ca42e",
    "source/EmptyRectangleGeometry.lean": "28ec433ee4e5abfc45ab624cc5a5b5725598eb3e7b176262594faf3ad2b5395f",
    "source/EventualCertificate.lean": "2da70187c84696817f0dff5e22a9a67158a9ef705b222394f66e3a38f1678ae6",
    "source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "source/GeneralBoundary.lean": "60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13",
    "source/GeneralDensity.lean": "17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2",
    "source/GeneralSampling.lean": "526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774",
    "source/GeneralTranspose.lean": "c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625",
    "source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "source/LightAverages.lean": "c415637e5a6ab97832b7d5dd68683759fe35a8d525be5871e4483630e6472620",
    "source/LightRanges.lean": "d5b285a24d3dbc743786c04ad3f4bdcc98ef1fc2ee5ab9fdeaa9fde7eedf5251",
    "source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "source/MinimumAlgebra.lean": "a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b",
    "source/MinimumMatrix.lean": "e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766",
    "source/MixingBound.lean": "8c073b07d259a612bceaa93460de6af207f69c76e8f5e0531a3e7a17c0fc0690",
    "source/MixingCauchy.lean": "d3253e9b68313f91140b05e06691eaf7b13173d26bee8c9ae35418676817dfeb",
    "source/MixingData.lean": "b13b6a4e5e8677bee20aff0de6564e43b36d9febe30cfc96a27fdfaf11309a5a",
    "source/MixingIncidence.lean": "9558b6e5212785e035353c97a5176e809802ca51089fbeb598d6799bd1f7ddea",
    "source/MixingMoments.lean": "839118525306cbad276d9e18374e7f496af1093a177a4e2584e9e7c710fa38fb",
    "source/MixingScalar.lean": "e17b8fc8069c60c2704459323f476e79314f5ed1666fae2f200706611fd569c7",
    "source/MixingVariance.lean": "fd58c51730c55a95bc3e7ce66d5c1cd5a82cdbb39df48fb413aff99ca249c45f",
    "source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "source/OriginalCounts.lean": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5",
    "source/OriginalFixedBase.lean": "b8184750df944527563d5dc44e26ce0db4ce8bd0a5e9f63876c4b621b7e86fb8",
    "source/OriginalMixingGeometry.lean": "9668979a8f1ebc844468d7537b72551d1c8fa11c93c7b1c82e1ddb19eba4ea1b",
    "source/OriginalModel.lean": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
    "source/OriginalParameters.lean": "f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59",
    "source/PairedCounting.lean": "a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b",
    "source/PairedDecision.lean": "35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940",
    "source/PairedDensity.lean": "aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9",
    "source/PairedLimit.lean": "39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987",
    "source/PairedOpenGeometry.lean": "ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604",
    "source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "source/PairedRational.lean": "beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d",
    "source/PairedRow.lean": "106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19",
    "source/PolynomialBernstein.lean": "933c2c8f1b8820741f9629c135b5db0069381fede9a74403be0f9e39b462a4f1",
    "source/PolynomialBoxes.lean": "c864e6d375abcc7670e29623063c85f7fcb68022de722012aeb6aa13858887b7",
    "source/PolynomialData.lean": "acb5932ffefb678ea70149b046f72ecc74891acaf7e3a06abe35ab05dcb024fe",
    "source/PolynomialLeavesG0.lean": "784b17a0bbd756fc25646885ecc6cef553951bfedb9f2ffd89a56022a44c92e5",
    "source/PolynomialLeavesG1.lean": "bbf54e944b947544c974d5837a21138e60b2c1a65405d7b0754400a625625c81",
    "source/PolynomialLeavesG2.lean": "327509f1678b962d3e97048eb8452b643d3310d8c1494ec5c4842306f42567f5",
    "source/PolynomialLeavesG3.lean": "c5c1bfa07fcf2fbecee158e20e78dc3ebea29ebc02dc1bfd32b36e5238ad5369",
    "source/PolynomialLeavesP0.lean": "3fd2a6d2b8ddbeaaa7216660bde34452a11ec697a16ac2e232ebd7f0799d7631",
    "source/PolynomialLeavesP1.lean": "e07021344efc5a61c4b71234645d2b9ae78e0e65812442efe080a86b7327f5e5",
    "source/PolynomialLeavesP2.lean": "addba01ebea6aaaac7dd43f86f0f5cf8dc87c8836f96a12b42a0d70979793b84",
    "source/PolynomialSegment00.lean": "9d7ad230fd3f5ea166a92ae749092516b09b42d84275605366898a6415c1f15d",
    "source/PolynomialSegment01.lean": "639d24b501b0e8669422e9b89906d0029a809374d0b2f268846d3cf9a7503ebe",
    "source/PolynomialSegment02.lean": "814bba91db5ab4dc137aa2c542b579cf5685666ceca8f7fc31bfc0914b25017f",
    "source/PolynomialSegment03.lean": "fa62b3d7f06c57693c85b6024802b282c8cddf97e657be427703148a97917c2e",
    "source/PolynomialSegment04.lean": "a255175782a828ef1a1db8600648ad9cefc0635f451a61d99d03418804c6eb21",
    "source/PolynomialSegment05.lean": "994aa54093fec5bdf121818131adc7038154a1b9181c6e120c5c75bfb06e07a3",
    "source/PolynomialSegment06.lean": "684c086ab4bcdf2b8ef2b224c728fa9e2169535b9468165d6417723c83aa28b0",
    "source/PolynomialSegment07.lean": "5d3db48457b3f72ab6bb67243f97e1d32966f58282e28a7ac10fe2441a7dd13f",
    "source/PolynomialSegment08.lean": "0b9720013930ddb75b1b82679dc827a2f2cae8cd2f2a0adc4486f39778844273",
    "source/PolynomialSegment09.lean": "b5c80e49e704e1d83249bf57db8c2faa242c71ee9b0ab68c59fa1ef0f16230b0",
    "source/PolynomialSegment10.lean": "64622b713a846c13656a7c69cdfea05f24899a4ecda85606155c36b4488efd00",
    "source/PolynomialSegment11.lean": "8bcaad14833a9f5e03bef47e4de90052ef0042e3e4cf937c857faeb17a0e126b",
    "source/PolynomialSegment12.lean": "a4f5a4c9ab13a1960abda4608b29b56f2dcd308033cca437475b2d04618a840f",
    "source/PolynomialSegment13.lean": "746ee56f300c3c94a9823a5f6f8f7c022c1afd38bd930687c0536d6699965e51",
    "source/PolynomialSegment14.lean": "77f4f936e9daca4d0d5c0e939473b651e9b144b1ae61fac95eb5625e263dc57e",
    "source/PolynomialSegment15.lean": "ae7c00ca5bb961f684968e7330de55ffe4fae2966ebf3e0bd8e50e649cfec910",
    "source/PolynomialSegment16.lean": "ff1037f03a0c517545239427bc12f0d84407d17a6a34739f7aeba14188097fc1",
    "source/PolynomialSegment17.lean": "4726121562a1694f8d209d99d9cc1b646576f94f3456dbc021677cbe88778bdd",
    "source/PolynomialSegment18.lean": "6f4f95a4796bf77cd9a4e206c7114a6c6b9c36ed9b710c5348be3228a385a01c",
    "source/PolynomialSegment19.lean": "99e8a2068520001ee30d21e2f6cf0dcc079365d7fec0ab0258f828b45603cc5c",
    "source/PolynomialSegment20.lean": "a5be0a87cbfc706c6291bde7b5007d6a401f4ed10dbb300d38716250449f1715",
    "source/PolynomialSegment21.lean": "c0296881715b2c2bdeb7c6a0747d243f64ed55956ddeb133a099c2a7214a82b8",
    "source/PolynomialSegment22.lean": "a40aa1d977b80209f6300bee54d03a1bb1e6215e8e80390ef0bcb19fb70d2f54",
    "source/PolynomialSegment23.lean": "ea64a2b9e44cf72a1ee9cb3c6e24cfd95c0b29df7bb403b1557ca915c608d3ad",
    "source/PolynomialSegment24.lean": "e4e683a8d74f5e82a7ecb26509611399183ae392d5a306501e955751333971e2",
    "source/PolynomialSegment25.lean": "2ae8ceea17527baeaa61a9cbd7481a14f7a2e8cf33e609fec4be248f337ef3cc",
    "source/PolynomialSegment26.lean": "485fb2169f4e86c4f722ff8d983ae34209c4c856a41b3ca3cb2fd5b4c61b1d4b",
    "source/PolynomialSegment27.lean": "68d8ad0660fa4c7166aaf97035b0c5054f20fc868c4e01f033756dbfa331ce33",
    "source/PolynomialSegment28.lean": "df75ad368b3761eb3ce3ccc99fc7c0d5ba80884d0bb380b1f4d3a50304c42b0c",
    "source/PolynomialSegment29.lean": "6329816099ca73b98f288b013c855e42bc053fb4650d7693fb8bb21804fd5a28",
    "source/PolynomialUnitSquare.lean": "614d1c677c89848621f5aeb14da173473513c6f9f96c41eefb65cc660a2ac7d6",
    "source/PrimeAffine.lean": "0b01895e04b8039a9c77bfd73a7ed59295f044bc699ff1c8d8a15db45a1c021f",
    "source/PrimeBelow.lean": "3ec3ec9bebc7951b6cd9d61633e0cb9bf225308d24063bdaf7f2f6d50664e654",
    "source/PrimeNumberTheoremAnd/BrunTitchmarsh.lean": "63c649344ac09dc107bc6a0f5beda1d955b6d63320aaa488edcdd09f2bce77cf",
    "source/PrimeNumberTheoremAnd/Consequences.lean": "045e9847e9e25f63aee3708b2b56b0c477f45fd92a80a7fef0a1a0d806b8eb93",
    "source/PrimeNumberTheoremAnd/Fourier.lean": "8f86ed00ec8db00ca0f63e8ba99c86e0ae6f9fbd959a5d28cb7134e61e24a109",
    "source/PrimeNumberTheoremAnd/Mathlib/Analysis/Asymptotics/Asymptotics.lean": "a5c78b78ef025f621cba873779bb55f567e834168b6d611bc41f89f2126347e3",
    "source/PrimeNumberTheoremAnd/Mathlib/Analysis/SpecialFunctions/Log/Basic.lean": "4e00c5e4c460c804acfb2143317fb096637a2cfd6b41535fdb57fd883e3dd67e",
    "source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/ArithmeticFunction.lean": "030522971531c7d9d7f683cf180d21f220d967398aea2ab7d569768af61a3a6a",
    "source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/AuxResults.lean": "1aec11e855a3ac7af17564f744ec681879d206d5d859b048e8f4732c76cca97b",
    "source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Basic.lean": "53c613e44cb70f75faa91c5b215178aa2965b412cfe673e1412792c06c3946aa",
    "source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Selberg.lean": "617771061bf92097e72574b7784453e0607d1a5b59192dc92f5692e24709d6da",
    "source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/SelbergBounds.lean": "4f33c5beb5ca2623b9320e3d7c17c2264e6d496169e604463da1a8cc9afbfa82",
    "source/PrimeNumberTheoremAnd/SmoothExistence.lean": "7f9ce5971b77d15b11f339e51cdeeceef51cc82a4271b73e4c1ed4b1c9e97b9a",
    "source/PrimeNumberTheoremAnd/Sobolev.lean": "a26e9b3cbcbafaf9983e357b750dacf7105980f579ca810cd41ddf11fd66783a",
    "source/PrimeNumberTheoremAnd/Wiener.lean": "132a6f092f87774cad2134e877b5817cea0fba72d33e7964c07107227c387e56",
    "source/PruningLimits.lean": "ca9c34155247315762f0f24038b852343beafdd225d7868f14e89c25cea59594",
    "source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "source/SeparationLimit.lean": "6f4293b27f3ec99a60e44d59fad98324cad3a5c3f799c77c4d849ce345b8b7db",
    "source/StabilityVariance.lean": "b34eddb872f9ce1bba4605dcf679e0bfaa86e91cc899cf3ac1b4f6d592ff8da0",
    "source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
    "source/SubbaseGeometry.lean": "42635a27108d0d415e769e97a2a788c9e04fe929fd6bd096adbbe537524df0d6"
  }
}


==> anc/lean/extended-lean-companion/separation/source/AffineBase.lean <==
import OriginalParameters
import Mathlib.Algebra.Field.ZMod
import Mathlib.Data.Fintype.EquivFin
import Mathlib.Tactic.LinearCombination

namespace ClassicalAffine
open OriginalAugmented BooleanMatrixGeometry

/-- The canonical list count equals the cardinality of the occupied finite set. -/
theorem fixedCount_eq_card {m n : ℕ} (B : Matrix m n) :
    fixedCount B = (Finset.univ.filter (fun t : Fin m × Fin n => B t.1 t.2 = true)).card := by
  classical
  rw [fixedCount, ← List.toFinset_card_of_nodup (GridModel.occupied_cells_nodup m n B)]
  congr 1
  ext t
  simp only [List.mem_toFinset, Finset.mem_filter, Finset.mem_univ, true_and]
  exact GridModel.occupied_cells_mem m n B t

section Field
variable {F : Type} [Field F] [Fintype F] [DecidableEq F]
variable {m n k : ℕ}

omit [Fintype F] in
/-- Two affine lines containing two points coincide, unless the points coincide. -/
theorem four_incidence (u v l t : F × F)
    (h₁ : u.2 = l.1*u.1+l.2) (h₂ : u.2 = t.1*u.1+t.2)
    (h₃ : v.2 = l.1*v.1+l.2) (h₄ : v.2 = t.1*v.1+t.2) :
    u=v ∨ l=t := by
  by_cases hx : u.1=v.1
  · left
    exact Prod.ext hx (by rw [h₁,h₃,hx])
  · right
    have hz : (l.1-t.1)*(u.1-v.1)=0 := by
      linear_combination -h₁+h₂+h₃-h₄
    have ha : l.1=t.1 := sub_eq_zero.mp ((mul_eq_zero.mp hz).resolve_right (sub_ne_zero.mpr hx))
    exact Prod.ext ha (by rw [ha] at h₁; linear_combination h₂-h₁)

/-- A represented line and its x-coordinate determine its occupied cell. -/
def cellMap (er : (F × F) ↪ Fin m) (ec : Fin k ↪ Fin n)
    (line : Fin k ↪ (F × F)) (t : Fin k × F) : Fin m × Fin n :=
  (er (t.2,(line t.1).1*t.2+(line t.1).2), ec t.1)

noncomputable def base (er : (F × F) ↪ Fin m) (ec : Fin k ↪ Fin n)
    (line : Fin k ↪ (F × F)) : Matrix m n := by
  classical
  exact fun r c => decide (∃ t, cellMap er ec line t = (r,c))

omit [DecidableEq F] in
theorem base_iff (er : (F × F) ↪ Fin m) (ec : Fin k ↪ Fin n)
    (line : Fin k ↪ (F × F)) (r : Fin m) (c : Fin n) :
    base er ec line r c = true ↔ ∃ t, cellMap er ec line t = (r,c) := by
  classical
  simp [base]

omit [Fintype F] [DecidableEq F] in
theorem cellMap_injective (er : (F × F) ↪ Fin m) (ec : Fin k ↪ Fin n)
    (line : Fin k ↪ (F × F)) : Function.Injective (cellMap er ec line) := by
  intro a b h
  have hc := ec.injective (congrArg Prod.snd h)
  have hr := er.injective (congrArg Prod.fst h)
  exact Prod.ext hc (congrArg Prod.fst hr)

theorem base_C4 (er : (F × F) ↪ Fin m) (ec : Fin k ↪ Fin n)
    (line : Fin k ↪ (F × F)) : EvenParity.C4Free (base er ec line) := by
  intro r s c d hrs hcd h
  obtain ⟨a,ha⟩ := (base_iff er ec line r c).mp h.1
  obtain ⟨b,hb⟩ := (base_iff er ec line r d).mp h.2.1
  obtain ⟨e,he⟩ := (base_iff er ec line s c).mp h.2.2.1
  obtain ⟨f,hf⟩ := (base_iff er ec line s d).mp h.2.2.2
  have hae : a.1=e.1 := ec.injective ((congrArg Prod.snd ha).trans (congrArg Prod.snd he).symm)
  have hbf : b.1=f.1 := ec.injective ((congrArg Prod.snd hb).trans (congrArg Prod.snd hf).symm)
  have hab := er.injective ((congrArg Prod.fst ha).trans (congrArg Prod.fst hb).symm)
  have hef := er.injective ((congrArg Prod.fst he).trans (congrArg Prod.fst hf).symm)
  change (a.2,(line a.1).1*a.2+(line a.1).2) = (b.2,(line b.1).1*b.2+(line b.1).2) at hab
  change (e.2,(line e.1).1*e.2+(line e.1).2) = (f.2,(line f.1).1*f.2+(line f.1).2) at hef
  have hx := congrArg Prod.fst hab
  change a.2=b.2 at hx
  have hy := congrArg Prod.snd hab
  have hx' := congrArg Prod.fst hef
  change e.2=f.2 at hx'
  have hy' := congrArg Prod.snd hef
  have hh := four_incidence (a.2,(line a.1).1*a.2+(line a.1).2)
    (e.2,(line e.1).1*e.2+(line e.1).2) (line a.1) (line b.1) rfl
    (by simpa only [hx] using hy) (by rw [hae]) (by simpa only [hx',←hbf] using hy')
  rcases hh with hrow | hline
  · apply hrs
    exact (congrArg Prod.fst ha).symm.trans ((congrArg er hrow).trans (congrArg Prod.fst he))
  · apply hcd
    have hc := line.injective hline
    exact (congrArg Prod.snd ha).symm.trans ((congrArg ec hc).trans (congrArg Prod.snd hb))

omit [DecidableEq F] in
theorem base_count (er : (F × F) ↪ Fin m) (ec : Fin k ↪ Fin n)
    (line : Fin k ↪ (F × F)) : fixedCount (base er ec line)=k*Fintype.card F := by
  classical
  rw [fixedCount_eq_card]
  have he : Finset.univ.filter (fun t : Fin m × Fin n => base er ec line t.1 t.2 = true) =
      Finset.univ.image (cellMap er ec line) := by
    ext t
    simp only [Finset.mem_filter, Finset.mem_univ, true_and, base_iff,
      Finset.mem_image, Prod.mk.eta]
  rw [he,Finset.card_image_of_injective _ (cellMap_injective er ec line)]
  simp
end Field
end ClassicalAffine


==> anc/lean/extended-lean-companion/separation/source/AsymptoticMixing.lean <==
import EventualCertificate

namespace SeparationAsymptotic
open OriginalAugmented ElementaryMixing MixingLightTransfer Filter

/-- The asymptotic empty-rectangle conclusion for every sequence of maximum bases.
    The area and both side sizes refer to the original unchanged m by n grid. -/
theorem no_large_empty_eventually (m n : ℕ → ℕ) (hn : Tendsto n atTop atTop)
    (hnm : ∀ᶠ i in atTop, n i≤m i)
    (hsmall : Tendsto (fun i => (m i : ℝ)/(n i : ℝ)^2) atTop (nhds 0))
    (B : ∀ i, Matrix (m i) (n i)) (hB : ∀ i, MaximumBase (B i))
    (xi : ℚ) (hxi : 0<xi) : ∀ᶠ i in atTop, NoLargeEmpty (B i) xi := by
  have hc := eventual_certificate m n hn hnm hsmall B hB xi hxi
  filter_upwards [hc,hn.eventually_ge_atTop 1,hnm] with i hci hni hmi
  have hnpos : 0<n i := by omega
  have hmpos : 0<m i := by omega
  obtain ⟨C,D,w,hD,hw,hdef,herr⟩ := hci
  have hsub := masked_subbase (B i) C
  have harea := elementary_defect_empty_area hmpos hnpos (maskColumns (B i) C)
    (subbase_C4 _ _ hsub (hB i).1) D hD w hw hdef
  exact area_bound_implies_no_large hmpos hnpos (B i) _ xi hxi.le herr
    (empty_area_subbase_transfer _ _ hsub _ harea)

#print axioms no_large_empty_eventually
end SeparationAsymptotic


==> anc/lean/extended-lean-companion/separation/source/BooleanMatrixGeometry.lean <==
import ListRatCounting
import MatrixMoments

namespace BooleanMatrixGeometry

open PairedPivotCore FiniteRatSums RationalSampling ListRatCounting PairedMatrixMoments

universe u v
variable {Row : Type u} {Col : Type v}

def indicator (A : Row → Col → Bool) (r : Row) (c : Col) : Rat := ratBit (A r c)

def grid (rows : List Row) (cols : List Col) : List (Cell Row Col) :=
  rows.flatMap (fun r => cols.map (fun c => (r,c)))

def cells (rows : List Row) (cols : List Col) (A : Row → Col → Bool) : List (Cell Row Col) :=
  (grid rows cols).filter (fun p => A p.1 p.2)

def closedBit (A : Row → Col → Bool) (p q : Cell Row Col) : Bool :=
  A p.1 p.2 && A q.1 q.2 && A p.1 q.2 && A q.1 p.2

theorem closedBit_iff (A : Row → Col → Bool) (p q : Cell Row Col) :
    closedBit A p q=true ↔ Closed (fun r c => A r c=true) p q := by
  simp [closedBit, Closed, Bool.and_eq_true, and_assoc]

theorem grid_sum (rows : List Row) (cols : List Col) (g : Cell Row Col → Rat) :
    sum (grid rows cols) g=sum rows (fun r => sum cols (fun c => g (r,c))) := by
  unfold grid
  rw [sum_flatMap]
  exact sum_congr rows _ _ (fun r _ => sum_map cols (fun c => (r,c)) g)

theorem cells_sum (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (g : Cell Row Col → Rat) :
    sum (cells rows cols A) g=
      sum rows (fun r => sum cols (fun c => indicator A r c*g (r,c))) := by
  unfold cells
  rw [sum_filter, grid_sum]
  rfl

theorem cells_card (rows : List Row) (cols : List Col) (A : Row → Col → Bool) :
    ((cells rows cols A).length : Rat)=total rows cols (indicator A) := by
  have h := cells_sum rows cols A (fun _ => 1)
  rw [sum_const] at h
  have hi : sum rows (fun r => sum cols (fun c => indicator A r c*1))=
      total rows cols (indicator A) := by
    apply sum_congr rows
    intro r hr
    exact sum_congr cols _ _ (fun c _ => Rat.mul_one _)
  rw [hi] at h
  grind

def rowWeight (cols : List Col) (A : Row → Col → Bool) (r : Row) (c : Col) : Rat :=
  indicator A r c*(rowDegree cols (indicator A) r)⁻¹

theorem rowWeight_normalized (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : sum cols (rowWeight cols A r)=1 := by
  unfold rowWeight
  rw [sum_mul_right]
  change rowDegree cols (indicator A) r*(rowDegree cols (indicator A) r)⁻¹=1
  exact Rat.mul_inv_cancel _ (by grind)

theorem rowWeight_nonneg (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : ∀ c ∈ cols, 0≤rowWeight cols A r c := by
  intro c hc
  exact Rat.mul_nonneg (ratBit_range (A r c)).1 (inv_nonneg_of_pos _ hd)

theorem four_bit_identity (a b x y : Bool) (z : Rat) :
    ratBit x*z*ratBit (x && b && a && y)=
      ratBit a*ratBit b*(ratBit x*ratBit y)*z := by
  cases a <;> cases b <;> cases x <;> cases y <;> simp [ratBit] <;> grind

theorem row_cell_probability (cols : List Col) (A : Row → Col → Bool)
    (r s : Row) (c : Col) :
    expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) (s,c)))=
      indicator A r c*indicator A s c*
        (codegree cols (indicator A) r s/rowDegree cols (indicator A) r) := by
  unfold expect
  rw [sum_congr cols (fun j => rowWeight cols A r j*ratBit (closedBit A (r,j) (s,c))) (fun j =>
      (indicator A r c*indicator A s c)*(indicator A r j*indicator A s j)*
        (rowDegree cols (indicator A) r)⁻¹)
    (fun j _ => four_bit_identity (A r c) (A s c) (A r j) (A s j) _)]
  rw [sum_mul_right, sum_mul_left]
  unfold codegree
  rw [Rat.div_def]
  grind

theorem two_bit_mask (a b : Bool) (B : Rat → Rat) (hB : B 0=0) (t : Rat) :
    B (ratBit a*ratBit b*t)=ratBit a*ratBit b*B t := by
  cases a <;> cases b <;> simp [ratBit, hB] <;> grind

theorem occupied_mask_identity (a b : Bool) (t : Rat) :
    ratBit b*(ratBit a*ratBit b*t)=(ratBit a*ratBit b)*t := by
  cases a <;> cases b <;> simp [ratBit] <;> grind

theorem sum_cell_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (B : Rat → Rat) (hB : B 0=0) :
    sum (cells rows cols A) (fun p =>
      B (expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) p))))=
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [sum_congr (cells rows cols A) _ (fun p =>
      indicator A r p.2*indicator A p.1 p.2*
        B (codegree cols (indicator A) r p.1/rowDegree cols (indicator A) r))
    (by
      intro p hp
      rw [row_cell_probability]
      exact two_bit_mask (A r p.2) (A p.1 p.2) B hB _)]
  rw [cells_sum]
  apply sum_congr rows
  intro s hs
  rw [sum_congr cols (fun c => indicator A s c*(indicator A r c*indicator A s c*
      B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))) (fun c =>
      (indicator A r c*indicator A s c)*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
    (fun c _ => occupied_mask_identity (A r c) (A s c) _)]
  exact sum_mul_right cols _ _

#print axioms closedBit_iff
#print axioms grid_sum
#print axioms cells_sum
#print axioms cells_card
#print axioms rowWeight_normalized
#print axioms rowWeight_nonneg
#print axioms four_bit_identity
#print axioms row_cell_probability
#print axioms two_bit_mask
#print axioms sum_cell_response

end BooleanMatrixGeometry


==> anc/lean/extended-lean-companion/separation/source/BoundedMaximum.lean <==
import Std

/-! Bounded maximization of a Nat-valued feasible predicate.
No witness of a maximum is assumed; nonempty feasibility suffices. -/
namespace BoundedMaximum

def greatest (P : Nat → Prop) [DecidablePred P] : Nat → Nat
  | 0 => 0
  | n+1 => if P (n+1) then n+1 else greatest P n

theorem greatest_le (P : Nat → Prop) [DecidablePred P] (N : Nat) : greatest P N≤N := by
  induction N with
  | zero => exact Nat.le_refl 0
  | succ n ih =>
    simp only [greatest]
    split
    · exact Nat.le_refl (n+1)
    · omega

theorem le_greatest (P : Nat → Prop) [DecidablePred P]
    (N k : Nat) (hk : k≤N) (hp : P k) : k≤greatest P N := by
  induction N generalizing k with
  | zero => simp only [greatest]; omega
  | succ n ih =>
    simp only [greatest]
    split
    · exact hk
    · rename_i hn
      have hkn : k≤n := by
        by_cases he : k=n+1
        · subst k; exact False.elim (hn hp)
        · omega
      exact ih k hkn hp

theorem greatest_mem (P : Nat → Prop) [DecidablePred P] (N : Nat)
    (hex : ∃ k, k≤N ∧ P k) : P (greatest P N) := by
  induction N with
  | zero =>
    obtain ⟨k,hk,hp⟩ := hex
    have he : k=0 := by omega
    subst k
    exact hp
  | succ n ih =>
    simp only [greatest]
    split
    · assumption
    · rename_i hn
      obtain ⟨k,hk,hp⟩ := hex
      have hkn : k≤n := by
        by_cases he : k=n+1
        · subst k; exact False.elim (hn hp)
        · omega
      exact ih ⟨k,hkn,hp⟩

#print axioms greatest_le
#print axioms le_greatest
#print axioms greatest_mem
end BoundedMaximum


==> anc/lean/extended-lean-companion/separation/source/C4Quadratic.lean <==
import OriginalCounts

/-! The base-size quadratic is derived from literal C4-freeness. -/
namespace UnrestrictedUniform

open OriginalAugmented EvenParity BooleanMatrixGeometry FiniteRatSums

theorem cast_nsum {α : Type} (xs : List α) (f : α → Nat) :
    (nsum xs f : Rat)=sum xs (fun x => (f x : Rat)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [nsum,sum,Rat.natCast_add,ih]

theorem nsum_cauchy {α : Type} (xs : List α) (f : α → Nat) :
    (nsum xs f)^2≤xs.length*nsum xs (fun x => (f x)^2) := by
  have h := finite_cauchy xs (fun x => (f x : Rat))
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_pow,Rat.natCast_mul,cast_nsum] using h

theorem nsum_append {α : Type} (xs ys : List α) (f : α → Nat) :
    nsum (xs++ys) f=nsum xs f+nsum ys f := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum,ih,Nat.add_assoc]

theorem nsum_map {α β : Type} (xs : List α) (g : α → β) (f : β → Nat) :
    nsum (xs.map g) f=nsum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum,ih]

theorem nsum_grid {Row Col : Type} (rows : List Row) (cols : List Col) (f : Row×Col → Nat) :
    nsum (grid rows cols) f=nsum rows (fun r => nsum cols (fun c => f (r,c))) := by
  induction rows with
  | nil => rfl
  | cons r rs ih =>
    change nsum (cols.map (fun c => (r,c)) ++ grid rs cols) f = _
    rw [nsum_append,nsum_map,ih]
    rfl

theorem fixedCount_eq_total {m n : Nat} (B : Matrix m n) : fixedCount B=EvenParity.total B := by
  unfold fixedCount cells
  rw [←nsum_bit_filter,nsum_grid]
  rfl

theorem degree_square_identity (d : Nat) : d^2=d*(d-1)+d := by
  cases d with
  | zero => rfl
  | succ d => simp [Nat.pow_two,Nat.add_mul,Nat.mul_add]

theorem base_square_sum {m n : Nat} (B : Matrix m n) :
    fsum m (fun r => (degree B r)^2)=
      fsum m (fun r => degree B r*(degree B r-1))+EvenParity.total B := by
  rw [fsum_congr m _ _ (fun r => degree_square_identity (degree B r)),fsum_add]
  rfl

theorem C4_quadratic {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    (fixedCount B)^2≤m*fixedCount B+m*n*(n-1) := by
  have h := nsum_cauchy (List.finRange m) (degree B)
  change (EvenParity.total B)^2≤(List.finRange m).length*fsum m (fun r => (degree B r)^2) at h
  rw [List.length_finRange,base_square_sum] at h
  have hl := leave_double_count B hc4
  have hp : fsum m (fun r => degree B r*(degree B r-1))≤n*(n-1) := by omega
  have hm := Nat.mul_le_mul_left m hp
  rw [fixedCount_eq_total]
  rw [Nat.mul_add] at h
  have he : m*(n*(n-1))=m*n*(n-1) := by ac_rfl
  rw [he] at hm
  omega

theorem C4_square_grid_bound {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    (fixedCount B)^2≤m*n*(m+n) := by
  have h := C4_quadratic B hc4
  have hf := Nat.mul_le_mul_left m (fixedCount_le_grid B)
  have hn := Nat.mul_le_mul_left (m*n) (Nat.sub_le n 1)
  have he : m*(m*n)+m*n*n=m*n*(m+n) := by
    rw [Nat.mul_add]
    congr 1
    ac_rfl
  calc
    (fixedCount B)^2≤m*fixedCount B+m*n*(n-1) := h
    _≤m*(m*n)+m*n*n := Nat.add_le_add hf hn
    _=m*n*(m+n) := he

#print axioms nsum_cauchy
#print axioms fixedCount_eq_total
#print axioms C4_quadratic
#print axioms C4_square_grid_bound
end UnrestrictedUniform


==> anc/lean/extended-lean-companion/separation/source/ClassicalAsymptotic.lean <==
import ClassicalReal
import PrimeBelow

namespace ClassicalAffine
open OriginalAugmented Filter

/-- PNT yields a uniform lower bound in n once m is sufficiently large. -/
theorem eventual_lower {δ : ℝ} (hδ : 0<δ) :
    ∃ M : ℕ, ∀ m n : ℕ, M≤m → n≤m →
      (1-δ)*(n : ℝ)*Real.sqrt m≤(z m n : ℝ) := by
  by_cases hd1 : δ<1
  · obtain ⟨X₀,hX⟩ := ExternalPrimeInterpolation.prime_below_threshold
      (show 0<δ/3 by positivity)
    obtain ⟨M,hM⟩ := exists_nat_gt ((max X₀ 0)^2)
    refine ⟨M,?_⟩
    intro m n hmm hnm
    have hmmR : (M : ℝ)≤m := by exact_mod_cast hmm
    have hs := Real.sq_sqrt (Nat.cast_nonneg m : (0 : ℝ)≤m)
    have hs0 := Real.sqrt_nonneg (m : ℝ)
    have hx : X₀≤Real.sqrt m := by
      have hmax : X₀≤max X₀ 0 := le_max_left _ _
      have hmax0 : 0≤max X₀ 0 := le_max_right _ _
      nlinarith
    obtain ⟨p,hp,hlo,hhi⟩ := hX (Real.sqrt m) hx
    have hp2 : p^2≤m := by
      have hpp : (p : ℝ)^2≤(m : ℝ) := by
        nlinarith [(Nat.cast_nonneg p : (0 : ℝ)≤p)]
      exact_mod_cast hpp
    have hl := prime_lower_real p m n hp hp2 hnm
      (show 0≤δ/3 by positivity) (show δ/3≤1 by linarith) hlo
    have hcoef : 1-δ≤(1-δ/3)^3 := by
      nlinarith [mul_nonneg (sq_nonneg δ) (show 0≤9-δ by linarith)]
    exact (mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_right hcoef (Nat.cast_nonneg n)) hs0).trans hl
  · refine ⟨0,?_⟩
    intro m n _ _
    have hh : (1-δ)*(n : ℝ)*Real.sqrt m≤0 :=
      mul_nonpos_of_nonpos_of_nonneg
        (mul_nonpos_of_nonpos_of_nonneg (by linarith) (Nat.cast_nonneg n))
        (Real.sqrt_nonneg _)
    exact hh.trans (Nat.cast_nonneg _)

/-- A finite uniform sandwich: the only upper-error condition is sqrt(m)≤δ n. -/
theorem uniform_sandwich {δ : ℝ} (hδ : 0<δ) :
    ∃ M : ℕ, ∀ m n : ℕ, M≤m → n≤m → Real.sqrt m≤δ*(n : ℝ) →
      (1-δ)*(n : ℝ)*Real.sqrt m≤(z m n : ℝ) ∧
      (z m n : ℝ)≤(1+δ)*(n : ℝ)*Real.sqrt m := by
  obtain ⟨M,hM⟩ := eventual_lower hδ
  refine ⟨M,?_⟩
  intro m n hm hn hs
  refine ⟨hM m n hm hn,?_⟩
  have hu := z_upper m n
  have hsq := Real.sq_sqrt (Nat.cast_nonneg m : (0 : ℝ)≤m)
  have hh := mul_le_mul_of_nonneg_right hs (Real.sqrt_nonneg (m : ℝ))
  nlinarith

#print axioms eventual_lower
#print axioms uniform_sandwich
end ClassicalAffine


==> anc/lean/extended-lean-companion/separation/source/ClassicalLimit.lean <==
import ClassicalAsymptotic

namespace ClassicalAffine
open OriginalAugmented Filter

/-- The classical asymptotic for every sequence n→∞, n≤m=o(n²).
    The numerator is the attained canonical extremal parameter. -/
theorem classical_asymptotic (m n : ℕ → ℕ)
    (hn : Tendsto n atTop atTop)
    (hnm : ∀ᶠ i in atTop, n i≤m i)
    (hsmall : Tendsto (fun i => (m i : ℝ)/(n i : ℝ)^2) atTop (nhds 0)) :
    Tendsto (fun i => (z (m i) (n i) : ℝ)/((n i : ℝ)*Real.sqrt (m i)))
      atTop (nhds 1) := by
  have hroot : Tendsto (fun i => Real.sqrt (m i : ℝ)/(n i : ℝ)) atTop (nhds 0) := by
    simpa only [Real.sqrt_div (Nat.cast_nonneg _),
      Real.sqrt_sq (Nat.cast_nonneg _),Real.sqrt_zero] using hsmall.sqrt
  apply Metric.tendsto_nhds.mpr
  intro ε hε
  obtain ⟨M,hM⟩ := uniform_sandwich (show 0<ε/2 by positivity)
  filter_upwards [hn.eventually_ge_atTop (max M 1), hnm,
    hroot.eventually_lt_const (show 0<ε/2 by positivity)] with i hi hinm hir
  have hn1 : 1≤n i := (le_max_right M 1).trans hi
  have hmM : M≤m i := ((le_max_left M 1).trans hi).trans hinm
  have hnpos : (0 : ℝ)<n i := by exact_mod_cast (show 0<n i by omega)
  have hmpos : (0 : ℝ)<m i := by exact_mod_cast (show 0<m i by omega)
  have hspos : 0<Real.sqrt (m i : ℝ) := Real.sqrt_pos.mpr hmpos
  have hden : 0<(n i : ℝ)*Real.sqrt (m i) := mul_pos hnpos hspos
  have hs : Real.sqrt (m i : ℝ)≤(ε/2)*(n i : ℝ) := (div_lt_iff₀ hnpos).mp hir |>.le
  obtain ⟨hlo,hhi⟩ := hM (m i) (n i) hmM hinm hs
  have hlo' : 1-ε/2≤(z (m i) (n i) : ℝ)/((n i : ℝ)*Real.sqrt (m i)) := by
    apply (le_div_iff₀ hden).mpr
    simpa only [mul_assoc] using hlo
  have hhi' : (z (m i) (n i) : ℝ)/((n i : ℝ)*Real.sqrt (m i))≤1+ε/2 := by
    apply (div_le_iff₀ hden).mpr
    simpa only [mul_assoc] using hhi
  rw [Real.dist_eq,abs_sub_lt_iff]
  constructor <;> linarith

#print axioms classical_asymptotic
end ClassicalAffine


==> anc/lean/extended-lean-companion/separation/source/ClassicalReal.lean <==
import PrimeAffine
import C4Quadratic
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Linarith

namespace ClassicalAffine
open OriginalAugmented

theorem classical_upper {m n : ℕ} (B : Matrix m n) (hB : EvenParity.C4Free B) :
    (fixedCount B : ℝ)≤(n : ℝ)*Real.sqrt m+m := by
  have hn : m*n*(n-1)≤m*n*n := Nat.mul_le_mul_left (m*n) (Nat.sub_le n 1)
  have hq := (UnrestrictedUniform.C4_quadratic B hB).trans (Nat.add_le_add_left hn _)
  have hqR : (fixedCount B : ℝ)^2≤(m : ℝ)*(fixedCount B)+(m : ℝ)*n*n := by
    exact_mod_cast hq
  have hs := Real.sq_sqrt (Nat.cast_nonneg m : (0 : ℝ)≤m)
  have hs0 := Real.sqrt_nonneg (m : ℝ)
  have hf0 : (0 : ℝ)≤fixedCount B := Nat.cast_nonneg _
  have hm0 : (0 : ℝ)≤m := Nat.cast_nonneg _
  have hn0 : (0 : ℝ)≤n := Nat.cast_nonneg _
  by_contra hh
  have hlt : (n : ℝ)*Real.sqrt m+m<(fixedCount B : ℝ) := lt_of_not_ge hh
  have hprod : 0<((fixedCount B : ℝ)-((n : ℝ)*Real.sqrt m+m))*
      ((fixedCount B : ℝ)+(n : ℝ)*Real.sqrt m) :=
    mul_pos (by linarith) (by nlinarith [mul_nonneg hn0 hs0])
  have hs' : ((n : ℝ)*Real.sqrt m)^2=(m : ℝ)*n*n := by rw [mul_pow,hs]; ring
  nlinarith [mul_nonneg hm0 (mul_nonneg hn0 hs0)]

theorem z_upper (m n : ℕ) : (z m n : ℝ)≤(n : ℝ)*Real.sqrt m+m := by
  obtain ⟨B,hB,hcount⟩ := classical_attained m n
  rw [←hcount]
  exact classical_upper B hB.1

theorem prime_lower_real (p m n : ℕ) (hp : p.Prime) (hm : p^2≤m)
    (hnm : n≤m) {ε : ℝ} (hε : 0≤ε) (hε1 : ε≤1)
    (hplo : (1-ε)*Real.sqrt m≤(p : ℝ)) :
    (1-ε)^3*(n : ℝ)*Real.sqrt m≤(z m n : ℝ) := by
  have hz : (p : ℝ)*(min n (p^2) : ℝ)≤(z m n : ℝ) := by
    exact_mod_cast prime_lower_z p m n hp hm
  have hsq := Real.sq_sqrt (Nat.cast_nonneg m : (0 : ℝ)≤m)
  have hsq0 := Real.sqrt_nonneg (m : ℝ)
  have hp0 : (0 : ℝ)≤p := Nat.cast_nonneg _
  have hn0 : (0 : ℝ)≤n := Nat.cast_nonneg _
  have hm0 : (0 : ℝ)≤m := Nat.cast_nonneg _
  have hnmR : (n : ℝ)≤m := by exact_mod_cast hnm
  have ha0 : 0≤1-ε := by linarith
  have ha2 : (1-ε)^2≤1 := by nlinarith
  have hp2 : (1-ε)^2*(m : ℝ)≤(p : ℝ)^2 := by
    have hh := mul_self_le_mul_self (mul_nonneg ha0 hsq0) hplo
    nlinarith
  have hmin : (1-ε)^2*(n : ℝ)≤(min n (p^2) : ℝ) := by
    apply le_min
    · nlinarith [mul_nonneg hn0 (sub_nonneg.mpr ha2)]
    · exact (mul_le_mul_of_nonneg_left hnmR (sq_nonneg _)).trans hp2
  have hmul := mul_le_mul hplo hmin (mul_nonneg (sq_nonneg _) hn0) hp0
  calc
    (1-ε)^3*(n : ℝ)*Real.sqrt m = ((1-ε)*Real.sqrt m)*((1-ε)^2*(n : ℝ)) := by ring
    _≤(p : ℝ)*(min n (p^2) : ℝ) := hmul
    _≤(z m n : ℝ) := hz

#print axioms classical_upper
#print axioms z_upper
#print axioms prime_lower_real
end ClassicalAffine


==> anc/lean/extended-lean-companion/separation/source/ColumnPruning.lean <==
import ClassicalReal
import MixingIncidence
import SubbaseGeometry

namespace SeparationAsymptotic
open OriginalAugmented ElementaryMixing EvenParity MixingLightTransfer

/-- Counts of a column mask agree with the original canonical cell count. -/
theorem masked_count {m n : ℕ} (B : Matrix m n) (C : Fin n → Bool) :
    fixedCount (maskColumns B C)=restrictedCount B C := by
  rw [UnrestrictedUniform.fixedCount_eq_total]
  unfold total degree restrictedCount restrictedRow fsum members
  apply nsum_congr
  intro r _
  generalize List.finRange n = xs
  induction xs with
  | nil => simp [nsum]
  | cons c cs ih =>
    cases hb : B r c <;> cases hc : C c <;> simp_all [maskColumns,nsum,bit]

theorem masked_col {m n : ℕ} (B : Matrix m n) (C : Fin n → Bool) (c : Fin n) :
    colDegree (maskColumns B C) c=if C c then colDegree B c else 0 := by
  unfold colDegree maskColumns
  cases h : C c <;> simp [fsum,bit,nsum_zero]

theorem split_count {m n : ℕ} (B : Matrix m n) (C : Fin n → Bool) :
    fixedCount (maskColumns B C)+fixedCount (maskColumns B (fun c => !C c))=fixedCount B := by
  have h := full_count_add (maskColumns B C) (maskColumns B (fun c => !C c)) (by
    intro r c hc
    simp only [maskColumns,Bool.and_eq_true] at hc
    simp [maskColumns,hc.2])
  rw [←h]
  congr 1
  funext r c
  cases hb : B r c <;> cases hc : C c <;> simp [full,maskColumns,hb,hc]

theorem restricted_square_sharp {m n : ℕ} (B : Matrix m n) (hB : C4Free B)
    (C : Fin n → Bool) : restrictedSquare B C≤(card n C)^2+restrictedCount B C := by
  rw [restricted_square_common,restrictedCount_columns]
  have hp : ∀ c∈members n C, nsum (members n C) (fun d => common B c d)≤card n C+colDegree B c := by
    intro c hc
    have hh := nsum_le (members n C) (fun d => common B c d)
      (fun d => 1+(if d=c then colDegree B c else 0)) (by
        intro d _
        by_cases hd : d=c
        · subst d; simp only [common_diagonal,ite_true]; omega
        · have hh := common_le_one B hB c d (Ne.symm hd)
          simpa [hd] using hh)
    rw [nsum_add,nsum_const,selected_diagonal_sum C (colDegree B c) c hc] at hh
    simpa [card] using hh
  have hh := nsum_le (members n C) _ (fun c => card n C+colDegree B c) hp
  rw [nsum_add,nsum_const] at hh
  simpa [card,pow_two] using hh

theorem removed_upper {m n : ℕ} (B : Matrix m n) (hB : C4Free B) (C : Fin n → Bool) :
    (fixedCount (maskColumns B C) : ℝ)≤(m : ℝ)+(card n C : ℝ)*Real.sqrt m := by
  have hh := UnrestrictedUniform.nsum_cauchy (List.finRange m) (restrictedRow B C)
  change (restrictedCount B C)^2≤(List.finRange m).length*restrictedSquare B C at hh
  rw [List.length_finRange] at hh
  have hq := hh.trans (Nat.mul_le_mul_left m (restricted_square_sharp B hB C))
  rw [←masked_count] at hq
  have hqR : (fixedCount (maskColumns B C) : ℝ)^2≤
      (m : ℝ)*((card n C : ℝ)^2+(fixedCount (maskColumns B C) : ℝ)) := by exact_mod_cast hq
  have hs := Real.sq_sqrt (Nat.cast_nonneg m : (0 : ℝ)≤m)
  have hs' : ((card n C : ℝ)*Real.sqrt m)^2=(m : ℝ)*(card n C : ℝ)^2 := by rw [mul_pow,hs]; ring
  have hs0 := Real.sqrt_nonneg (m : ℝ)
  have hf0 : (0 : ℝ)≤fixedCount (maskColumns B C) := Nat.cast_nonneg _
  have hm0 : (0 : ℝ)≤m := Nat.cast_nonneg _
  have hk0 : (0 : ℝ)≤card n C := Nat.cast_nonneg _
  by_contra hh
  have hlt : (m : ℝ)+(card n C : ℝ)*Real.sqrt m<(fixedCount (maskColumns B C) : ℝ) := lt_of_not_ge hh
  have hprod : 0<((fixedCount (maskColumns B C) : ℝ)-((card n C : ℝ)*Real.sqrt m+m))*
      ((fixedCount (maskColumns B C) : ℝ)+(card n C : ℝ)*Real.sqrt m) :=
    mul_pos (by linarith) (by nlinarith [mul_nonneg hk0 hs0])
  nlinarith [mul_nonneg hm0 (mul_nonneg hk0 hs0)]

def keep {m n : ℕ} (B : Matrix m n) (K : ℕ) (c : Fin n) : Bool :=
  decide (colDegree B c≤n/K)

theorem kept_degree {m n : ℕ} (B : Matrix m n) (K : ℕ) (c : Fin n) :
    colDegree (maskColumns B (keep B K)) c≤n/K := by
  rw [masked_col]
  simp only [keep]
  split
  · rename_i h; exact of_decide_eq_true h
  · exact Nat.zero_le _

theorem heavy_card_bound {m n : ℕ} (B : Matrix m n) (K : ℕ) (hK : 0<K) :
    card n (fun c => !keep B K c)*n≤K*fixedCount B := by
  let C := fun c => !keep B K c
  have hcol : ∀ c∈members n C, n≤K*colDegree B c := by
    intro c hc
    have hh := (members_mem n C c).mp hc
    have hd : n/K<colDegree B c := by simpa [C,keep] using hh
    simpa [Nat.mul_comm] using ((Nat.div_lt_iff_lt_mul hK).mp hd).le
  have hh := nsum_le (members n C) (fun _ => n) (fun c => K*colDegree B c) hcol
  rw [nsum_const,nsum_mul_left,←restrictedCount_columns,←masked_count] at hh
  have hs := split_count B (keep B K)
  have hle : fixedCount (maskColumns B C)≤fixedCount B := by dsimp [C]; omega
  exact hh.trans (Nat.mul_le_mul_left K hle)

#print axioms removed_upper
#print axioms heavy_card_bound
end SeparationAsymptotic


==> anc/lean/extended-lean-companion/separation/source/CurrentC3Moments.lean <==
import StabilityVariance
import CurrentPolynomialTheorem

namespace CurrentC3Moments
open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GeneralTranspose
  LightMatrix CurrentPolynomialMatrix MinimumEndpoint

/-- A simple dimension-only error dominating the sharp C3 moment remainder. -/
def eta (m n : Nat) : Rat := 2*((m : Rat)⁻¹+(n : Rat)⁻¹)

theorem sharp_C3_moment {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (hc : ∀ p∈ps, OriginalC3 (fun r c => A r c=true) p.1 p.2) :
    moments A≤(4/3)*density A+(5/3)*((m : Rat)⁻¹+(n : Rat)⁻¹) := by
  have hcol := StabilityVariance.normalized_column_moment A hm hn ps cover hc
  have hrow := StabilityVariance.normalized_column_moment (transpose A) hn hm (transposePairs ps)
    (transpose_cover m n A ps cover) (transposed_pairs_C3 m n A ps hc)
  rw [StabilityVariance.density_transpose] at hrow
  change 3*lineAvg m (fun r => (rowMean A r)^2)≤
    (2+2*(n : Rat)⁻¹)*density A+3*(1-(n : Rat)⁻¹)*(m : Rat)⁻¹ at hrow
  change 3*lineAvg n (fun c => (colMean A c)^2)≤
    (2+2*(m : Rat)⁻¹)*density A+3*(1-(m : Rat)⁻¹)*(n : Rat)⁻¹ at hcol
  have hden := StabilityVariance.density_le_one A hm hn
  have hmi : 0≤(m : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hm))
  have hni : 0≤(n : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hn))
  have hprod := Rat.mul_nonneg hmi hni
  have hscale := Rat.mul_le_mul_of_nonneg_right hden (Rat.add_nonneg hmi hni)
  have hsum : 3*moments A≤4*density A+5*((m : Rat)⁻¹+(n : Rat)⁻¹) := by
    unfold moments
    grind
  apply Rat.le_of_mul_le_mul_left (c := (3:Rat)) ?_ (by decide)
  have he : 3*((4/3)*density A+(5/3)*((m : Rat)⁻¹+(n : Rat)⁻¹))=
    4*density A+5*((m : Rat)⁻¹+(n : Rat)⁻¹) := by grind
  rw [he]
  exact hsum

theorem C3_moment {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (hc : ∀ p∈ps, OriginalC3 (fun r c => A r c=true) p.1 p.2) :
    moments A≤(4/3)*density A+eta m n := by
  have h := sharp_C3_moment A hm hn ps cover hc
  have hmi : 0≤(m : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hm))
  have hni : 0≤(n : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hn))
  have hs := Rat.add_nonneg hmi hni
  have hcoef : (5/3 : Rat)≤2 := by decide +kernel
  have hscale := Rat.mul_le_mul_of_nonneg_right hcoef hs
  unfold eta
  exact Rat.le_trans h (Rat.add_le_add_left.mpr hscale)

theorem eta_range (m n : Nat) (hm : 1000≤m) (hn : 1000≤n) :
    0≤eta m n ∧ eta m n<1/100 := by
  have hmpos : 0<m := by omega
  have hnpos : 0<n := by omega
  have hmi : 0≤(m : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hmpos))
  have hni : 0≤(n : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hnpos))
  have hmQ := Rat.natCast_le_natCast.mpr hm
  have hnQ := Rat.natCast_le_natCast.mpr hn
  have hmcan := Rat.mul_inv_cancel (m : Rat) (by have := Rat.natCast_pos.mpr hmpos; grind)
  have hncan := Rat.mul_inv_cancel (n : Rat) (by have := Rat.natCast_pos.mpr hnpos; grind)
  have hmub := Rat.mul_le_mul_of_nonneg_right hmQ hmi
  have hnub := Rat.mul_le_mul_of_nonneg_right hnQ hni
  rw [hmcan] at hmub
  rw [hncan] at hnub
  have hc : (1/100 : Rat)*100=1 := Rat.div_mul_cancel (by decide)
  unfold eta
  constructor <;> grind

#print axioms sharp_C3_moment
#print axioms C3_moment
#print axioms eta_range
end CurrentC3Moments


==> anc/lean/extended-lean-companion/separation/source/CurrentCertificateTransfer.lean <==
import CurrentC3Moments
import DefectGeometry
import OriginalFixedBase

namespace CurrentCertificateTransfer
open PairedPivotCore PairedPivotCounting OriginalAugmented BooleanMatrixGeometry
  MixingLightTransfer

/-- C3 supplies the moment premise of the actual printed polynomial. -/
theorem selected_count_from_base_mixing {m n : Nat} (hm : 1000≤m) (hn : 1000≤n)
    (B A : OriginalAugmented.Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (xi : Rat) (hxi : 0≤xi) (hrect : NoLargeEmpty B xi) :
    (fixedCount A : Rat)<(3/5 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by
  have hmpos : 0<m := by omega
  have hnpos : 0<n := by omega
  have hmoment := CurrentC3Moments.C3_moment A hmpos hnpos ps had.cover
    (fun p hp => OriginalAugmented.selected_C3 B A ps had p hp)
  have heta := CurrentC3Moments.eta_range m n hm hn
  exact CurrentPolynomialMatrix.current_polynomial_finite_three_fifths A hmpos hnpos ps had.cover
    (lightError m n xi) (CurrentC3Moments.eta m n)
    (lightError_nonneg m n hmpos hnpos xi hxi) heta.1 heta.2
    (original_mate_light hmpos hnpos B A ps had xi hrect) hmoment

theorem objective_from_base_mixing {m n : Nat} (hm : 1000≤m) (hn : 1000≤n)
    (B A : OriginalAugmented.Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (xi : Rat) (hxi : 0≤xi) (hrect : NoLargeEmpty B xi) :
    (objective B ps : Rat)≤(fixedCount B : Rat)+
      (3/10 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by
  have h := selected_count_from_base_mixing hm hn B A ps had xi hxi hrect
  rw [selected_count_eq_twice_pairs B A ps had,Rat.natCast_mul] at h
  have hhalf : 2*((3/10 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat))=
      (3/5 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by grind
  unfold objective
  rw [Rat.natCast_add]
  apply Rat.le_of_mul_le_mul_left (c := (2:Rat)) ?_ (by decide)
  grind

/-- Same-grid masked-base defect transfer, using only the printed polynomial
    numerical argument. No moment or pair-lightness premise remains. -/
theorem objective_from_column_masked_defect {m n : Nat} (hm : 1000≤m) (hn : 1000≤n)
    (B A : OriginalAugmented.Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (keep : Fin n → Bool) (D : Nat)
    (hD : ∀ c, ElementaryMixing.colDegree (maskColumns B keep) c≤D) (w xi : Rat)
    (hw : 0≤w) (hxi : 0≤xi)
    (hdefect : ElementaryMixing.defect (maskColumns B keep)≤w^2*(n : Rat)^2)
    (hsmall : defectMixingError (maskColumns B keep) D w≤xi^2) :
    (objective B ps : Rat)≤(fixedCount B : Rat)+
      (3/10 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by
  have hmpos : 0<m := by omega
  have hnpos : 0<n := by omega
  have hsub := masked_subbase B keep
  have harea := empty_area_subbase_transfer (maskColumns B keep) B hsub _
    (elementary_defect_empty_area hmpos hnpos (maskColumns B keep)
      (subbase_C4 (maskColumns B keep) B hsub had.base_C4) D hD w hw hdefect)
  exact objective_from_base_mixing hm hn B A ps had xi hxi
    (area_bound_implies_no_large hmpos hnpos B _ xi hxi hsmall harea)

#print axioms selected_count_from_base_mixing
#print axioms objective_from_base_mixing
#print axioms objective_from_column_masked_defect
end CurrentCertificateTransfer


==> anc/lean/extended-lean-companion/separation/source/CurrentPolynomialMatrix.lean <==
import PolynomialUnitSquare
import CurrentPolynomialPairing

namespace CurrentPolynomialMatrix

open LightMatrix PairedPivotCore PairedPivotCounting BooleanMatrixGeometry
variable {m n : Nat}

def moments (A : Fin m → Fin n → Bool) : Rat :=
  lineAvg m (fun r => (MinimumEndpoint.rowMean A r)^2) +
  lineAvg n (fun c => (MinimumEndpoint.colMean A c)^2)

def dualAverage (A : Fin m → Fin n → Bool) (θ : Rat) : Rat :=
  gridAvg m n (fun r c =>
    CurrentPolynomial.G (U A θ r) (V A θ c) +
    W A θ r c * (CurrentPolynomial.a (U A θ r) +
      CurrentPolynomial.a (V A θ c) + CurrentPolynomial.h (min (U A θ r) (V A θ c))))

theorem G_symmetric (x y : Rat) : CurrentPolynomial.G y x = CurrentPolynomial.G x y := by
  unfold CurrentPolynomial.G
  grind

theorem minimum_certificate (x y : Rat)
    (hx0 : 0 ≤ x) (hx1 : x ≤ 1) (hy0 : 0 ≤ y) (hy1 : y ≤ 1) :
    0 ≤ CurrentPolynomial.G x y+CurrentPolynomial.a x+CurrentPolynomial.a y+
      CurrentPolynomial.h (min x y) := by
  by_cases hxy : x ≤ y
  · have he : min x y = x := by
      change (if x ≤ y then x else y) = x
      simp only [hxy, if_true]
    rw [he]
    exact CurrentPolynomial.P_nonnegative x y hx0 hx1 hy0 hy1
  · have he : min x y = y := by
      change (if x ≤ y then x else y) = y
      simp only [hxy, if_false]
    rw [he]
    have hp := CurrentPolynomial.P_nonnegative y x hy0 hy1 hx0 hx1
    unfold CurrentPolynomial.P at hp
    rw [G_symmetric] at hp
    grind

theorem convex_certificate (x y w : Rat)
    (hx0 : 0 ≤ x) (hx1 : x ≤ 1) (hy0 : 0 ≤ y) (hy1 : y ≤ 1)
    (hw0 : 0 ≤ w) (hw1 : w ≤ 1) :
    0 ≤ CurrentPolynomial.G x y+
      w*(CurrentPolynomial.a x+CurrentPolynomial.a y+CurrentPolynomial.h (min x y)) := by
  have hg := CurrentPolynomial.G_nonnegative x y hx0 hx1 hy0 hy1
  have hp := minimum_certificate x y hx0 hx1 hy0 hy1
  have hl := Rat.mul_nonneg (show 0 ≤ 1-w by grind) hg
  have hr := Rat.mul_nonneg hw0 hp
  have hh := Rat.add_nonneg hl hr
  grind

theorem dual_nonnegative (A : Fin m → Fin n → Bool) (θ : Rat)
    (hm : 0 < m) (hn : 0 < n) (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1) :
    0 ≤ dualAverage A θ := by
  apply gridAvg_nonneg hm hn
  intro r c
  have hu := U_range A θ hn hθ0 hθ1 r
  have hv := V_range A θ hm hθ0 hθ1 c
  have hw := W_range A θ hθ0 hθ1 r c
  exact convex_certificate _ _ _ hu.1 hu.2 hv.1 hv.2 hw.1 hw.2

theorem centered_column_term (A : Fin m → Fin n → Bool) (θ : Rat) (hn : 0 < n)
    (hmean : θ*MinimumEndpoint.density A = 3/5) (f : Fin m → Rat) :
    gridAvg m n (fun r c => f r*(V A θ c-3/5)) = 0 := by
  rw [gridAvg_product, lineAvg_sub, column_mean, lineAvg_const n hn, hmean]
  grind

theorem centered_row_term (A : Fin m → Fin n → Bool) (θ : Rat) (hm : 0 < m)
    (hmean : θ*MinimumEndpoint.density A = 3/5) (f : Fin n → Rat) :
    gridAvg m n (fun r c => (U A θ r-3/5)*f c) = 0 := by
  rw [gridAvg_product, lineAvg_sub, row_mean, lineAvg_const m hm, hmean]
  grind

theorem scaled_row_moment (A : Fin m → Fin n → Bool) (θ : Rat) (hn : 0 < n) :
    gridAvg m n (fun r _ => (U A θ r)^2) =
      θ^2*lineAvg m (fun r => (MinimumEndpoint.rowMean A r)^2) := by
  rw [gridAvg_row hn]
  have he : (fun r => (U A θ r)^2) =
      (fun r => θ^2*(MinimumEndpoint.rowMean A r)^2) := by
    funext r
    unfold U
    grind
  rw [he, lineAvg_mul]

theorem scaled_column_moment (A : Fin m → Fin n → Bool) (θ : Rat) (hm : 0 < m) :
    gridAvg m n (fun _ c => (V A θ c)^2) =
      θ^2*lineAvg n (fun c => (MinimumEndpoint.colMean A c)^2) := by
  rw [gridAvg_column hm]
  have he : (fun c => (V A θ c)^2) =
      (fun c => θ^2*(MinimumEndpoint.colMean A c)^2) := by
    funext c
    unfold V
    grind
  rw [he, lineAvg_mul]

theorem dual_cancellation (A : Fin m → Fin n → Bool) (θ : Rat)
    (hm : 0 < m) (hn : 0 < n) (hmean : θ*MinimumEndpoint.density A = 3/5) :
    dualAverage A θ = -81/100+θ^2*moments A+potentialAverage A θ := by
  have he : ∀ r c,
      CurrentPolynomial.G (U A θ r) (V A θ c) +
        W A θ r c*(CurrentPolynomial.a (U A θ r)+CurrentPolynomial.a (V A θ c)+
          CurrentPolynomial.h (min (U A θ r) (V A θ c))) =
      -81/100+(U A θ r)^2+(V A θ c)^2 -
        U A θ r*CurrentPolynomial.a (U A θ r) -
        V A θ c*CurrentPolynomial.a (V A θ c) +
        CurrentPolynomial.b (U A θ r)*(V A θ c-3/5) +
        (U A θ r-3/5)*CurrentPolynomial.b (V A θ c) +
        W A θ r c*CurrentPolynomial.a (U A θ r) +
        W A θ r c*CurrentPolynomial.a (V A θ c) +
        W A θ r c*CurrentPolynomial.h (min (U A θ r) (V A θ c)) := by
    intro r c
    unfold CurrentPolynomial.G
    grind
  unfold dualAverage
  rw [gridAvg_congr _ _ he]
  simp only [gridAvg_add, gridAvg_sub]
  rw [gridAvg_const hm hn,
    weighted_row_balance A θ hn (fun r => CurrentPolynomial.a (U A θ r)),
    weighted_column_balance A θ hm (fun c => CurrentPolynomial.a (V A θ c)),
    centered_column_term A θ hn hmean (fun r => CurrentPolynomial.b (U A θ r)),
    centered_row_term A θ hm hmean (fun c => CurrentPolynomial.b (V A θ c)),
    scaled_row_moment A θ hn, scaled_column_moment A θ hm]
  unfold moments potentialAverage
  grind

theorem normalized_moment_impossible (A : Fin m → Fin n → Bool) (θ η : Rat)
    (hm : 0 < m) (hn : 0 < n) (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1)
    (hη0 : 0 ≤ η) (hη1 : η < 1/100)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (hmean : θ*MinimumEndpoint.density A = 3/5)
    (hmoment : moments A ≤ (4/3)*MinimumEndpoint.density A+η)
    (light : ∀ p ∈ ps,
      U A θ p.1.1+U A θ p.2.1 ≤ 1 ∨ V A θ p.1.2+V A θ p.2.2 ≤ 1) : False := by
  have hnonneg := dual_nonnegative A θ hm hn hθ0 hθ1
  rw [dual_cancellation A θ hm hn hmean] at hnonneg
  have hpotential := potential_average_nonpositive A θ hm hn hθ0 hθ1 ps cover light
  have hsquare : 0 ≤ θ^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hscaled := Rat.mul_le_mul_of_nonneg_left hmoment hsquare
  have he : θ^2*((4/3)*MinimumEndpoint.density A+η) = (4/5)*θ+θ^2*η := by grind
  rw [he] at hscaled
  have hθsq : θ^2 ≤ 1 := by
    have h1 := Rat.mul_le_mul_of_nonneg_left hθ1 hθ0
    grind
  have hη := Rat.mul_le_mul_of_nonneg_right hθsq hη0
  have hlinear := Rat.mul_le_mul_of_nonneg_left hθ1
    (by decide +kernel : (0 : Rat) ≤ 4/5)
  simp only [Rat.mul_one] at hlinear
  simp only [Rat.one_mul] at hη
  have hupper : -81/100+θ^2*moments A+potentialAverage A θ ≤ -81/100+4/5+η := by
    grind
  have hconst : (-81/100 : Rat)+4/5 = -1/100 := by decide +kernel
  rw [hconst] at hupper
  grind

#print axioms minimum_certificate
#print axioms dual_nonnegative
#print axioms dual_cancellation
#print axioms normalized_moment_impossible
end CurrentPolynomialMatrix


==> anc/lean/extended-lean-companion/separation/source/CurrentPolynomialPairing.lean <==
import LightRanges
import CurrentPolynomialPotential

namespace CurrentPolynomialMatrix

open LightMatrix PairedPivotCore PairedPivotCounting FiniteRatSums
  PairedMatrixMoments BooleanMatrixGeometry ListRatCounting

universe u
variable {m n : Nat}

def potentialAverage (A : Fin m → Fin n → Bool) (θ : Rat) : Rat :=
  gridAvg m n (fun r c => W A θ r c * CurrentPolynomial.h (min (U A θ r) (V A θ c)))

theorem paired_sum_perm {α : Type u} (f : α → Rat) {xs ys : List α}
    (hp : xs.Perm ys) : sum xs f = sum ys f := by
  induction hp with
  | nil => rfl
  | cons x hp ih => exact congrArg (fun q => f x+q) ih
  | swap x y xs => simp only [sum]; grind
  | trans h₁ h₂ ih₁ ih₂ => exact ih₁.trans ih₂

theorem flattened_sum {α : Type u} (ps : List (α × α)) (f : α → Rat) :
    sum (flattenPairs ps) f = sum ps (fun p => f p.1+f p.2) := by
  induction ps with
  | nil => rfl
  | cons p ps ih => simp only [flattenPairs, sum]; rw [ih]; grind

theorem pair_sum_nonpositive {α : Type u} (cs : List α) (ps : List (α × α))
    (cover : cs.Perm (flattenPairs ps)) (f : α → Rat)
    (hp : ∀ p ∈ ps, f p.1+f p.2 ≤ 0) : sum cs f ≤ 0 := by
  have hsum := sum_le ps (fun p => f p.1+f p.2) (fun _ => 0) hp
  rw [sum_const] at hsum
  rw [paired_sum_perm f cover, flattened_sum]
  grind

theorem potential_average_nonpositive (A : Fin m → Fin n → Bool) (θ : Rat)
    (hm : 0 < m) (hn : 0 < n) (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (light : ∀ p ∈ ps,
      U A θ p.1.1+U A θ p.2.1 ≤ 1 ∨ V A θ p.1.2+V A θ p.2.2 ≤ 1) :
    potentialAverage A θ ≤ 0 := by
  have hpair : ∀ p ∈ ps,
      CurrentPolynomial.h (min (U A θ p.1.1) (V A θ p.1.2)) +
      CurrentPolynomial.h (min (U A θ p.2.1) (V A θ p.2.2)) ≤ 0 := by
    intro p hp
    exact CurrentPolynomial.h_minimum_pair_nonpositive _ _ _ _
      (U_range A θ hn hθ0 hθ1 p.1.1).1
      (V_range A θ hm hθ0 hθ1 p.1.2).1
      (U_range A θ hn hθ0 hθ1 p.2.1).1
      (V_range A θ hm hθ0 hθ1 p.2.2).1 (light p hp)
  have hs := pair_sum_nonpositive (cells (List.finRange m) (List.finRange n) A)
    ps cover (fun p => CurrentPolynomial.h (min (U A θ p.1) (V A θ p.2))) hpair
  have hi := inv_nonneg_of_pos _ (Rat.natCast_pos.mpr hm)
  have hj := inv_nonneg_of_pos _ (Rat.natCast_pos.mpr hn)
  have hscale := Rat.mul_nonneg hθ0 (Rat.mul_nonneg hi hj)
  have hbound := Rat.mul_le_mul_of_nonneg_right hs hscale
  unfold potentialAverage
  rw [weighted_support_average]
  unfold supportAvg
  grind

#print axioms pair_sum_nonpositive
#print axioms potential_average_nonpositive
end CurrentPolynomialMatrix


==> anc/lean/extended-lean-companion/separation/source/CurrentPolynomialPotential.lean <==
import PolynomialData
import MinimumAlgebra

namespace CurrentPolynomial

theorem bern_coefficient_le (n : Nat) (f g : Nat → Rat) (t : Rat)
    (ht0 : 0 ≤ t) (ht1 : t ≤ 1) (hfg : ∀ i, i ≤ n → f i ≤ g i) :
    bern n f t ≤ bern n g t := by
  have hs := bern_nonneg n (fun i => g i - f i) t ht0 ht1
    (fun i hi => by have := hfg i hi; grind)
  rw [bern_sub] at hs
  grind

theorem bern_monotone (n : Nat) (f : Nat → Rat) (x y : Rat)
    (hx0 : 0 ≤ x) (hxy : x ≤ y) (hy1 : y ≤ 1)
    (hf : ∀ i, i < n → f i ≤ f (i+1)) : bern n f x ≤ bern n f y := by
  induction n generalizing f with
  | zero => exact Rat.le_refl
  | succ n ih =>
    have hleft := ih f (fun i hi => hf i (by omega))
    have hright := ih (fun i => f (i+1)) (fun i hi => hf (i+1) (by omega))
    have hcoeff := bern_coefficient_le n f (fun i => f (i+1)) y
      (by grind) hy1 (fun i hi => hf i (by omega))
    have hl := Rat.mul_le_mul_of_nonneg_left hleft (show 0 ≤ 1-x by grind)
    have hr := Rat.mul_le_mul_of_nonneg_left hright hx0
    have hm := Rat.mul_nonneg (show 0 ≤ y-x by grind)
      (show 0 ≤ bern n (fun i => f (i+1)) y - bern n f y by grind)
    simp only [bern]
    grind

theorem HC_monotone : ∀ i, i < 5 → HC i ≤ HC (i+1) := by
  intro i hi
  have cases : i = 0 ∨ i = 1 ∨ i = 2 ∨ i = 3 ∨ i = 4 := by omega
  rcases cases with h | h | h | h | h <;> subst i <;> decide +kernel

theorem h_monotone (x y : Rat) (hx0 : 0 ≤ x) (hxy : x ≤ y) (hy1 : y ≤ 1) :
    h x ≤ h y := bern_monotone 5 HC x y hx0 hxy hy1 HC_monotone

theorem h_antisymmetric (x : Rat) : h (1-x) = -h x := by
  unfold h
  rw [bern5_formula, bern5_formula]
  simp only [HC]
  grind

theorem h_pair_nonpositive (x y : Rat) (hx0 : 0 ≤ x) (hy0 : 0 ≤ y)
    (hxy : x+y ≤ 1) : h x+h y ≤ 0 := by
  have hm := h_monotone y (1-x) hy0 (by grind) (by grind)
  rw [h_antisymmetric] at hm
  grind

theorem h_minimum_pair_nonpositive (x y x' y' : Rat)
    (hx0 : 0 ≤ x) (hy0 : 0 ≤ y) (hx'0 : 0 ≤ x') (hy'0 : 0 ≤ y')
    (light : x+x' ≤ 1 ∨ y+y' ≤ 1) :
    h (min x y)+h (min x' y') ≤ 0 := by
  have hmin0 : 0 ≤ min x y := by
    change 0 ≤ (if x ≤ y then x else y)
    split <;> grind
  have hmin'0 : 0 ≤ min x' y' := by
    change 0 ≤ (if x' ≤ y' then x' else y')
    split <;> grind
  apply h_pair_nonpositive _ _ hmin0 hmin'0
  have hh := MinimumEndpoint.pair_minimum_bound x y x' y' 0
    (by simpa only [Rat.add_zero] using light)
  simpa only [Rat.add_zero] using hh

#print axioms bern_monotone
#print axioms h_monotone
#print axioms h_antisymmetric
#print axioms h_pair_nonpositive
#print axioms h_minimum_pair_nonpositive
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/CurrentPolynomialTheorem.lean <==
import CurrentPolynomialMatrix

namespace CurrentPolynomialMatrix

open LightMatrix PairedPivotCore PairedPivotCounting BooleanMatrixGeometry
variable {m n : Nat}

theorem thinning_parameters (d ε : Rat) (hε : 0 ≤ ε)
    (hcut : (3/5)*(1+ε) ≤ d) :
    0 < d ∧ 0 < (3/5)/d ∧ (3/5)/d ≤ 1 ∧
    ((3/5)/d)*d = 3/5 ∧ ((3/5)/d)*(1+ε) ≤ 1 := by
  have hmu : (0 : Rat) < 3/5 := by decide +kernel
  have hprod := Rat.mul_nonneg (Rat.le_of_lt hmu) hε
  have he : (3/5 : Rat)*(1+ε) = 3/5+(3/5)*ε := by grind
  have hmd : (3/5 : Rat) ≤ d := by rw [he] at hcut; grind
  have hd : 0 < d := by grind
  have hdne : d ≠ 0 := by grind
  have hcancel := Rat.div_mul_cancel (a := (3/5 : Rat)) hdne
  have hθpos : 0 < (3/5 : Rat)/d := by
    rw [Rat.div_def]
    exact Rat.mul_pos hmu (Rat.inv_pos.mpr hd)
  have hθ1 : (3/5 : Rat)/d ≤ 1 := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    rw [hcancel]
    simpa only [Rat.one_mul] using hmd
  have hscale : ((3/5 : Rat)/d)*(1+ε) ≤ 1 := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    have hh : ((3/5 : Rat)/d)*(1+ε)*d = (3/5)*(1+ε) := by grind
    rw [hh]
    simpa only [Rat.one_mul] using hcut
  exact ⟨hd, hθpos, hθ1, hcancel, hscale⟩

theorem current_polynomial_density_bound (A : Fin m → Fin n → Bool)
    (hm : 0 < m) (hn : 0 < n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (ε η : Rat) (hε : 0 ≤ ε) (hη0 : 0 ≤ η) (hη1 : η < 1/100)
    (light : ∀ p ∈ ps,
      MinimumEndpoint.rowMean A p.1.1+MinimumEndpoint.rowMean A p.2.1 ≤ 1+ε ∨
      MinimumEndpoint.colMean A p.1.2+MinimumEndpoint.colMean A p.2.2 ≤ 1+ε)
    (hmoment : moments A ≤ (4/3)*MinimumEndpoint.density A+η) :
    MinimumEndpoint.density A < (3/5)*(1+ε) := by
  apply Classical.byContradiction
  intro hnot
  have hcut : (3/5)*(1+ε) ≤ MinimumEndpoint.density A := by grind
  obtain ⟨_, hθpos, hθ1, hmean, hscale⟩ :=
    thinning_parameters (MinimumEndpoint.density A) ε hε hcut
  let θ := (3/5 : Rat)/MinimumEndpoint.density A
  have hθ0 : 0 ≤ θ := Rat.le_of_lt hθpos
  have transformed : ∀ p ∈ ps,
      U A θ p.1.1+U A θ p.2.1 ≤ 1 ∨ V A θ p.1.2+V A θ p.2.2 ≤ 1 := by
    intro p hp
    exact scaled_light θ ε _ _ _ _ hθ0 hscale (light p hp)
  exact normalized_moment_impossible A θ η hm hn hθ0 hθ1 hη0 hη1
    ps cover hmean hmoment transformed

theorem current_polynomial_finite_three_fifths (A : Fin m → Fin n → Bool)
    (hm : 0 < m) (hn : 0 < n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (ε η : Rat) (hε : 0 ≤ ε) (hη0 : 0 ≤ η) (hη1 : η < 1/100)
    (light : ∀ p ∈ ps,
      MinimumEndpoint.rowMean A p.1.1+MinimumEndpoint.rowMean A p.2.1 ≤ 1+ε ∨
      MinimumEndpoint.colMean A p.1.2+MinimumEndpoint.colMean A p.2.2 ≤ 1+ε)
    (hmoment : moments A ≤ (4/3)*MinimumEndpoint.density A+η) :
    ((cells (List.finRange m) (List.finRange n) A).length : Rat) <
      (3/5)*(1+ε)*(m : Rat)*(n : Rat) := by
  have hd := current_polynomial_density_bound A hm hn ps cover ε η hε hη0 hη1 light hmoment
  have hcardpos := Rat.mul_pos (Rat.natCast_pos.mpr hm) (Rat.natCast_pos.mpr hn)
  have hh := Rat.mul_lt_mul_of_pos_right hd hcardpos
  rw [MinimumEndpoint.density_card] at hh
  rw [Rat.div_mul_cancel (by grind : (m : Rat)*(n : Rat) ≠ 0)] at hh
  simpa only [Rat.mul_assoc] using hh

#print axioms thinning_parameters
#print axioms current_polynomial_density_bound
#print axioms current_polynomial_finite_three_fifths
end CurrentPolynomialMatrix


==> anc/lean/extended-lean-companion/separation/source/CurrentSeparationEntryAudit.lean <==
import SeparationLimit
import AsymptoticMixing

open Filter

example (m n : ℕ → ℕ) (hn : Tendsto n atTop atTop)
    (hnm : ∀ᶠ i in atTop, n i≤m i)
    (hsmall : Tendsto (fun i => (m i : ℝ)/(n i : ℝ)^2) atTop (nhds 0))
    (epsilon : ℝ) (hepsilon : 0<epsilon) :
    ∀ᶠ i in atTop,
      (OriginalAugmented.zL (m i) (n i) : ℝ)/((m i : ℝ)*(n i : ℝ))≤3/10+epsilon :=
  SeparationAsymptotic.zL_subquadratic_upper m n hn hnm hsmall epsilon hepsilon

#check CurrentC3Moments.sharp_C3_moment
#print axioms CurrentC3Moments.sharp_C3_moment
#check CurrentC3Moments.C3_moment
#print axioms CurrentC3Moments.C3_moment
#check CurrentC3Moments.eta_range
#print axioms CurrentC3Moments.eta_range
#check CurrentCertificateTransfer.selected_count_from_base_mixing
#print axioms CurrentCertificateTransfer.selected_count_from_base_mixing
#check CurrentCertificateTransfer.objective_from_base_mixing
#print axioms CurrentCertificateTransfer.objective_from_base_mixing
#check CurrentCertificateTransfer.objective_from_column_masked_defect
#print axioms CurrentCertificateTransfer.objective_from_column_masked_defect
#check CurrentPolynomialMatrix.current_polynomial_finite_three_fifths
#print axioms CurrentPolynomialMatrix.current_polynomial_finite_three_fifths
#check CurrentPolynomial.current_certificate
#print axioms CurrentPolynomial.current_certificate
#check MixingLightTransfer.original_mate_light
#print axioms MixingLightTransfer.original_mate_light
#check SeparationAsymptotic.pruning_limits
#print axioms SeparationAsymptotic.pruning_limits
#check SeparationAsymptotic.eventual_certificate
#print axioms SeparationAsymptotic.eventual_certificate
#check SeparationAsymptotic.classical_density_zero
#print axioms SeparationAsymptotic.classical_density_zero
#check SeparationAsymptotic.no_large_empty_eventually
#print axioms SeparationAsymptotic.no_large_empty_eventually
#check SeparationAsymptotic.zL_subquadratic_upper
#print axioms SeparationAsymptotic.zL_subquadratic_upper
#check ClassicalAffine.classical_asymptotic
#print axioms ClassicalAffine.classical_asymptotic
#check ExternalPrimeInterpolation.prime_below
#print axioms ExternalPrimeInterpolation.prime_below
#check OriginalAugmented.zL_attained
#print axioms OriginalAugmented.zL_attained

#print OriginalAugmented.Admissible
#print OriginalAugmented.zL
#print OriginalAugmented.objective
#print PairedPivotCore.OriginalC3
#print CurrentC3Moments.eta
#print CurrentPolynomialMatrix.moments
#print MinimumEndpoint.rowMean
#print MinimumEndpoint.colMean
#print MinimumEndpoint.density
#print MixingLightTransfer.maskColumns
#print MixingLightTransfer.defectMixingError
#print CurrentPolynomial.A
#print CurrentPolynomial.B
#print CurrentPolynomial.HC
#print CurrentPolynomial.G
#print CurrentPolynomial.P


==> anc/lean/extended-lean-companion/separation/source/DefectGeometry.lean <==
import SubbaseGeometry
import MixingBound

namespace MixingLightTransfer
open PairedPivotCore PairedPivotCounting OriginalAugmented

def defectMixingError {m n : Nat} (C : OriginalAugmented.Matrix m n) (D : Nat) (w : Rat) : Rat :=
  (fixedCount C : Rat)/(n : Rat)^2+2*(D : Rat)/(n : Rat)+2/(n : Rat)+2*w^2+4*w

theorem elementary_defect_empty_area {m n : Nat} (hm : 0<m) (hn : 0<n)
    (C : OriginalAugmented.Matrix m n) (hC : EvenParity.C4Free C) (D : Nat)
    (hD : ∀ c, ElementaryMixing.colDegree C c≤D) (w : Rat) (hw : 0≤w)
    (hdefect : ElementaryMixing.defect C≤w^2*(n : Rat)^2) :
    EmptyAreaBound C (defectMixingError C D w) := by
  intro R K he
  exact ElementaryMixing.empty_rectangle_defect_bound C hC hm hn D hD w hw hdefect R K he

#print axioms elementary_defect_empty_area
end MixingLightTransfer


==> anc/lean/extended-lean-companion/separation/source/EmptyAreaGeometry.lean <==
import OriginalMixingGeometry

namespace MixingLightTransfer
open PairedPivotCore PairedPivotCounting OriginalAugmented BooleanMatrixGeometry

def EmptyAreaBound {m n : Nat} (B : OriginalAugmented.Matrix m n) (theta : Rat) : Prop :=
  ∀ (R : Fin m → Bool) (C : Fin n → Bool), EmptyRectangle B R C →
    (maskCard m R : Rat)*(maskCard n C : Rat)/((m : Rat)*(n : Rat))≤theta

/-- An actual empty-area bound excludes a rectangle with both normalized sides
    larger than xi as soon as its bound is at most xi squared. -/
theorem area_bound_implies_no_large {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B : OriginalAugmented.Matrix m n) (theta xi : Rat) (hxi : 0≤xi)
    (htheta : theta≤xi^2) (harea : EmptyAreaBound B theta) : NoLargeEmpty B xi := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmn := Rat.mul_pos hmR hnR
  intro R C hempty
  have h := harea R C hempty
  have hprod := Rat.mul_le_mul_of_nonneg_right h (Rat.le_of_lt hmn)
  rw [Rat.div_mul_cancel (by grind : (m : Rat)*(n : Rat)≠0)] at hprod
  have hthetaM := Rat.mul_le_mul_of_nonneg_right htheta (Rat.le_of_lt hmn)
  by_cases hR : (maskCard m R : Rat)≤xi*(m : Rat)
  · exact Or.inl hR
  · apply Or.inr
    apply Classical.byContradiction
    intro hC
    have hxM := Rat.mul_nonneg hxi (Rat.le_of_lt hmR)
    have hxN := Rat.mul_nonneg hxi (Rat.le_of_lt hnR)
    have hCp : (0:Rat)<(maskCard n C : Rat) := by grind
    have hRprod := Rat.mul_lt_mul_of_pos_right
      (show xi*(m : Rat)<(maskCard m R : Rat) by grind) hCp
    have hCprod := Rat.mul_le_mul_of_nonneg_left
      (show xi*(n : Rat)≤(maskCard n C : Rat) by grind) hxM
    grind

#print axioms area_bound_implies_no_large
end MixingLightTransfer


==> anc/lean/extended-lean-companion/separation/source/EmptyRectangleGeometry.lean <==
import OriginalCounts
import MinimumMatrix

namespace MixingLightTransfer
open PairedPivotCore PairedPivotCounting OriginalAugmented BooleanMatrixGeometry
  PairedMatrixMoments FiniteRatSums RationalSampling ListRatCounting

def maskCard (k : Nat) (P : Fin k → Bool) : Nat := ((List.finRange k).filter P).length

def EmptyRectangle {m n : Nat} (B : OriginalAugmented.Matrix m n)
    (R : Fin m → Bool) (C : Fin n → Bool) : Prop :=
  ∀ r c, R r=true → C c=true → B r c=false

def NoLargeEmpty {m n : Nat} (B : OriginalAugmented.Matrix m n) (xi : Rat) : Prop :=
  ∀ (R : Fin m → Bool) (C : Fin n → Bool), EmptyRectangle B R C →
    (maskCard m R : Rat)≤xi*(m : Rat) ∨ (maskCard n C : Rat)≤xi*(n : Rat)

def cutIntersection {k : Nat} (f g : Fin k → Bool) (a b : Fin k) (x : Fin k) : Bool :=
  f x && g x && decide (x≠a ∧ x≠b)

def commonRows {m n : Nat} (O : OriginalAugmented.Matrix m n) (p : Pair m n) : Fin m → Bool :=
  cutIntersection (fun r => O r p.1.2) (fun r => O r p.2.2) p.1.1 p.2.1

def commonCols {m n : Nat} (O : OriginalAugmented.Matrix m n) (p : Pair m n) : Fin n → Bool :=
  cutIntersection (O p.1.1) (O p.2.1) p.1.2 p.2.2

theorem cutIntersection_iff {k : Nat} (f g : Fin k → Bool) (a b x : Fin k) :
    cutIntersection f g a b x=true ↔ f x=true ∧ g x=true ∧ x≠a ∧ x≠b := by
  simp [cutIntersection,and_assoc]

theorem fsum_maskCard (k : Nat) (P : Fin k → Bool) :
    EvenParity.fsum k (fun x => EvenParity.bit (P x))=maskCard k P :=
  EvenParity.nsum_bit_filter _ _

theorem maskCard_le (k : Nat) (P : Fin k → Bool) : maskCard k P≤k := by
  have h := List.length_filter_le P (List.finRange k)
  simpa only [List.length_finRange] using h

theorem maskCard_mono (k : Nat) (P Q : Fin k → Bool) (hPQ : ∀ x, P x=true → Q x=true) :
    maskCard k P≤maskCard k Q := by
  have h := EvenParity.fsum_le k (fun x => EvenParity.bit (P x))
    (fun x => EvenParity.bit (Q x)) (by
      intro x
      have hx := hPQ x
      cases hp : P x <;> cases hq : Q x <;> simp_all [EvenParity.bit])
  simpa only [fsum_maskCard] using h

/-- The two removed indices are charged separately, so this bound also holds
    when the endpoint indices coincide. -/
theorem intersection_minus_two (k : Nat) (f g : Fin k → Bool) (a b : Fin k) :
    maskCard k f+maskCard k g≤k+maskCard k (cutIntersection f g a b)+2 := by
  have hp : ∀ x, EvenParity.bit (f x)+EvenParity.bit (g x)≤
      1+EvenParity.bit (cutIntersection f g a b x)+
        (if x=a then 1 else 0)+(if x=b then 1 else 0) := by
    intro x
    by_cases ha : x=a <;> by_cases hb : x=b <;>
      cases hf : f x <;> cases hg : g x <;>
      simp [cutIntersection,EvenParity.bit,ha,hb,hf,hg] <;> omega
  have h := EvenParity.fsum_le k _ _ hp
  rw [EvenParity.fsum_add,EvenParity.fsum_add,EvenParity.fsum_add,
    EvenParity.fsum_add,EvenParity.fsum_const,EvenParity.fsum_single,
    EvenParity.fsum_single,fsum_maskCard,fsum_maskCard,fsum_maskCard] at h
  omega

theorem maskCard_rat_sum (k : Nat) (P : Fin k → Bool) :
    (maskCard k P : Rat)=sum (List.finRange k) (fun x => ratBit (P x)) := by
  have h := sum_filter (List.finRange k) P (fun _ => (1:Rat))
  rw [sum_const] at h
  have hi : sum (List.finRange k) (fun x => ratBit (P x)*1)=
      sum (List.finRange k) (fun x => ratBit (P x)) :=
    sum_congr (List.finRange k) _ _ (fun x hx => Rat.mul_one _)
  rw [hi] at h
  change (maskCard k P : Rat)*1=_ at h
  grind

theorem rowMean_card {m n : Nat} (A : OriginalAugmented.Matrix m n) (r : Fin m) :
    MinimumEndpoint.rowMean A r=(maskCard n (A r) : Rat)/(n : Rat) := by
  rw [maskCard_rat_sum]
  rfl

theorem colMean_card {m n : Nat} (A : OriginalAugmented.Matrix m n) (c : Fin n) :
    MinimumEndpoint.colMean A c=(maskCard m (fun r => A r c) : Rat)/(m : Rat) := by
  rw [maskCard_rat_sum]
  rfl

/-- Literal C3 makes the common full-occupancy intersections an empty base rectangle. -/
theorem common_rectangle_empty {m n : Nat} (B A : OriginalAugmented.Matrix m n)
    (ps : List (Pair m n)) (had : Admissible B A ps) (p : Pair m n) (hp : p∈ps) :
    EmptyRectangle B (commonRows (full B A) p) (commonCols (full B A) p) := by
  intro r c hr hc
  have hrow := (cutIntersection_iff _ _ _ _ r).mp hr
  have hcol := (cutIntersection_iff _ _ _ _ c).mp hc
  apply Bool.eq_false_iff.mpr
  intro hbase
  exact had.c3 p hp r c hrow.2.2.1 hrow.2.2.2 hcol.2.2.1 hcol.2.2.2
    ⟨base_preserved B A r c hbase,hrow.1,hrow.2.1,hcol.1,hcol.2.1⟩

theorem selected_row_pair_count {m n : Nat} (B A : OriginalAugmented.Matrix m n)
    (p : Pair m n) :
    maskCard n (A p.1.1)+maskCard n (A p.2.1)≤
      n+maskCard n (commonCols (full B A) p)+2 := by
  have h1 := maskCard_mono n (A p.1.1) ((full B A) p.1.1)
    (fun c hc => selected_preserved B A p.1.1 c hc)
  have h2 := maskCard_mono n (A p.2.1) ((full B A) p.2.1)
    (fun c hc => selected_preserved B A p.2.1 c hc)
  have h := intersection_minus_two n ((full B A) p.1.1) ((full B A) p.2.1) p.1.2 p.2.2
  change _≤n+maskCard n (commonCols (full B A) p)+2 at h
  omega

theorem selected_col_pair_count {m n : Nat} (B A : OriginalAugmented.Matrix m n)
    (p : Pair m n) :
    maskCard m (fun r => A r p.1.2)+maskCard m (fun r => A r p.2.2)≤
      m+maskCard m (commonRows (full B A) p)+2 := by
  have h1 := maskCard_mono m (fun r => A r p.1.2) (fun r => full B A r p.1.2)
    (fun r hr => selected_preserved B A r p.1.2 hr)
  have h2 := maskCard_mono m (fun r => A r p.2.2) (fun r => full B A r p.2.2)
    (fun r hr => selected_preserved B A r p.2.2 hr)
  have h := intersection_minus_two m (fun r => full B A r p.1.2)
    (fun r => full B A r p.2.2) p.1.1 p.2.1
  change _≤m+maskCard m (commonRows (full B A) p)+2 at h
  omega

#print axioms intersection_minus_two
#print axioms maskCard_rat_sum
#print axioms common_rectangle_empty
#print axioms selected_row_pair_count
#print axioms selected_col_pair_count
end MixingLightTransfer


==> anc/lean/extended-lean-companion/separation/source/EventualCertificate.lean <==
import PruningLimits

namespace SeparationAsymptotic
open OriginalAugmented ElementaryMixing MixingLightTransfer Filter

theorem cap_ratio (n K : ℕ) (hn : 0<n) (hK : 0<K) :
    ((n/K : ℕ) : ℝ)/(n : ℝ)≤1/(K : ℝ) := by
  have hnR : (0 : ℝ)<n := by exact_mod_cast hn
  have hKR : (0 : ℝ)<K := by exact_mod_cast hK
  apply (div_le_div_iff₀ hnR hKR).mpr
  simpa using (show ((n/K : ℕ) : ℝ)*(K : ℝ)≤(n : ℝ) by exact_mod_cast Nat.div_mul_le_self n K)

/-- For any positive rational tolerance, pruning supplies the entire finite
    mixing certificate for an arbitrary sequence of maximum bases. -/
theorem eventual_certificate (m n : ℕ → ℕ) (hn : Tendsto n atTop atTop)
    (hnm : ∀ᶠ i in atTop, n i≤m i)
    (hsmall : Tendsto (fun i => (m i : ℝ)/(n i : ℝ)^2) atTop (nhds 0))
    (B : ∀ i, Matrix (m i) (n i)) (hB : ∀ i, MaximumBase (B i))
    (xi : ℚ) (hxi : 0<xi) :
    ∀ᶠ i in atTop, ∃ (C : Fin (n i) → Bool) (D : ℕ) (w : ℚ),
      (∀ c, colDegree (maskColumns (B i) C) c≤D) ∧ 0≤w ∧
      defect (maskColumns (B i) C)≤w^2*(n i : ℚ)^2 ∧
      defectMixingError (maskColumns (B i) C) D w≤xi^2 := by
  have hxR : (0 : ℝ)<xi := by exact_mod_cast hxi
  obtain ⟨K,hK⟩ := exists_nat_gt (max (1 : ℝ) (8/(xi : ℝ)^2))
  have hK1 : (1 : ℝ)<K := (le_max_left _ _).trans_lt hK
  have hKR : (0 : ℝ)<K := by linarith
  have hKn : 0<K := by exact_mod_cast hKR
  have h8 : 8/(K : ℝ)<(xi : ℝ)^2 := by
    have hh : 8/(xi : ℝ)^2<(K : ℝ) := (le_max_right _ _).trans_lt hK
    apply (div_lt_iff₀ hKR).mpr
    have hh' := (div_lt_iff₀ (sq_pos_of_pos hxR)).mp hh
    nlinarith
  have hsq : 1/(K : ℝ)^2≤1/(K : ℝ) := by
    apply (div_le_div_iff₀ (sq_pos_of_pos hKR) hKR).mpr
    nlinarith
  have hmargin : 0<(xi : ℝ)^2-(6/(K : ℝ)+2/(K : ℝ)^2) := by
    simp only [div_eq_mul_inv,one_mul] at h8 hsq ⊢
    linarith
  obtain ⟨_,_,hF,hD⟩ := pruning_limits m n hn hnm hsmall B hB K hKn
  have hinv : Tendsto (fun i => 1/(n i : ℝ)) atTop (nhds 0) :=
    tendsto_one_div_atTop_nhds_zero_nat.comp hn
  have hE : Tendsto (fun i => (fixedCount (maskColumns (B i) (keep (B i) K)) : ℝ)/(n i : ℝ)^2+
      2/(n i : ℝ)) atTop (nhds 0) := by
    simpa only [mul_one_div,add_zero,mul_zero] using hF.add (hinv.const_mul 2)
  have hwR : (0 : ℝ)<(1/(K : ℝ))^2 := sq_pos_of_pos (one_div_pos.mpr hKR)
  filter_upwards [hn.eventually_ge_atTop 1,hD.eventually_lt_const hwR,
    hE.eventually_lt_const hmargin] with i hni hd he
  have hnpos : 0<n i := by omega
  have hnR : (0 : ℝ)<n i := by exact_mod_cast hnpos
  have hw : (0 : ℚ)≤1/(K : ℚ) := by positivity
  refine ⟨keep (B i) K,n i/K,1/(K : ℚ),kept_degree (B i) K,hw,?_,?_⟩
  · have hreal : ((defect (maskColumns (B i) (keep (B i) K)) : ℚ) : ℝ)≤
        (1/(K : ℝ))^2*(n i : ℝ)^2 := ((div_lt_iff₀ (sq_pos_of_pos hnR)).mp hd).le
    apply (Rat.cast_le (K := ℝ)).mp
    push_cast
    exact hreal
  · have hcap := cap_ratio (n i) K hnpos hKn
    have hreal : (fixedCount (maskColumns (B i) (keep (B i) K)) : ℝ)/(n i : ℝ)^2+
        2*((n i/K : ℕ) : ℝ)/(n i : ℝ)+2/(n i : ℝ)+2*(1/(K : ℝ))^2+4*(1/(K : ℝ))≤(xi : ℝ)^2 := by
      have heq : 2*(1/(K : ℝ))^2=2/(K : ℝ)^2 := by ring
      rw [heq]
      simp only [div_eq_mul_inv,one_mul] at he hcap ⊢
      nlinarith
    unfold defectMixingError
    apply (Rat.cast_le (K := ℝ)).mp
    push_cast
    exact hreal

#print axioms eventual_certificate
end SeparationAsymptotic


==> anc/lean/extended-lean-companion/separation/source/FiniteCounting.lean <==
import PairedPivotCore

/-! Actual finite counting from original C3 and a simple pairing cover.
This module does not assume a degree or sampling inequality. -/

namespace PairedPivotCounting

open PairedPivotCore

universe u

def bitNat (b : Bool) : Nat := if b then 1 else 0

def count {α : Type u} (f : α → Bool) : List α → Nat
  | [] => 0
  | a :: as => bitNat (f a) + count f as

def flattenPairs {α : Type u} : List (α × α) → List α
  | [] => []
  | p :: ps => p.1 :: p.2 :: flattenPairs ps

theorem two_bits_le_one (a b : Bool)
    (h : ¬ (a = true ∧ b = true)) : bitNat a + bitNat b ≤ 1 := by
  cases a <;> cases b <;> simp_all [bitNat]

theorem count_perm {α : Type u} (f : α → Bool) {xs ys : List α}
    (h : xs.Perm ys) : count f xs = count f ys := by
  induction h with
  | nil => rfl
  | cons x h ih => exact congrArg (fun k => bitNat (f x) + k) ih
  | swap x y xs => simp only [count]; omega
  | trans h₁ h₂ ih₁ ih₂ => exact ih₁.trans ih₂

theorem flatten_length {α : Type u} (pairs : List (α × α)) :
    (flattenPairs pairs).length = 2 * pairs.length := by
  induction pairs with
  | nil => rfl
  | cons p ps ih => simp only [flattenPairs, List.length_cons]; omega

theorem paired_count_le {α : Type u} (f : α → Bool)
    (pairs : List (α × α))
    (h : ∀ p ∈ pairs, ¬ (f p.1 = true ∧ f p.2 = true)) :
    count f (flattenPairs pairs) ≤ pairs.length := by
  induction pairs with
  | nil => exact Nat.le_refl 0
  | cons p ps ih =>
    have hp := two_bits_le_one (f p.1) (f p.2) (h p (by simp))
    have ht := ih (fun q hq => h q (List.mem_cons_of_mem p hq))
    simp only [flattenPairs, count, List.length_cons]
    omega

/-- A literal finite occupied matrix and its S pairing cover. -/
structure Matrix (m n : Nat) where
  occupied : Fin m → Fin n → Prop
  cells : List (Cell (Fin m) (Fin n))
  pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))
  complete : ∀ p, occupied p.1 p.2 ↔ p ∈ cells
  simple : cells.Nodup
  cover : cells.Perm (flattenPairs pairs)
  c3 : ∀ p ∈ pairs, OriginalC3 occupied p.1 p.2

theorem c3_no_common_open {Row Col : Type u}
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b) :
    ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  intro p h
  rcases h with ⟨⟨⟨hpp, _, hpa, hap⟩, hra, hca⟩,
    ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
  exact hc p.1 p.2 hra hrb hca hcb ⟨hpp, hpa, hpb, hap, hbp⟩

theorem open_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Open A.occupied)]
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Open A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Open A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact decision_accepts_at_most_one (Open A.occupied) pivots p.1 p.2
      (c3_no_common_open A.occupied p.1 p.2 (A.c3 p hm))
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

theorem stable_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Closed A.occupied)]
    (holes : ∀ p ∈ A.pairs,
      (¬ A.occupied p.1.1 p.2.2) ∧ (¬ A.occupied p.2.1 p.1.2))
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Closed A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Closed A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact stable_closed_decision_accepts_at_most_one A.occupied pivots p.1 p.2
      (A.c3 p hm) (holes p hm).1 (holes p hm).2
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

#print axioms two_bits_le_one
#print axioms count_perm
#print axioms flatten_length
#print axioms paired_count_le
#print axioms c3_no_common_open
#print axioms open_accepted_count_le_half
#print axioms stable_accepted_count_le_half

end PairedPivotCounting


==> anc/lean/extended-lean-companion/separation/source/FiniteRatSums.lean <==
import Std

/-! Elementary finite rational sums and Cauchy by a sum-of-squares identity. -/

namespace FiniteRatSums

universe u v

def sum {α : Type u} : List α → (α → Rat) → Rat
  | [], _ => 0
  | a :: as, f => f a + sum as f

theorem sum_congr {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x = g x) : sum xs f = sum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f = g x + sum xs g
    rw [hx, ht]

theorem sum_add {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x + g x) = sum xs f + sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_sub {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x - g x) = sum xs f - sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_left {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => c * f x) = c * sum xs f := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_right {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => f x * c) = sum xs f * c := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_const {α : Type u} (xs : List α) (c : Rat) :
    sum xs (fun _ => c) = (xs.length : Rat) * c := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem sum_nonneg {α : Type u} (xs : List α) (f : α → Rat)
    (h : ∀ x ∈ xs, 0 ≤ f x) : 0 ≤ sum xs f := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    exact Rat.add_nonneg (h x (by simp))
      (ih (fun y hy => h y (List.mem_cons_of_mem x hy)))

theorem sum_le {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x ≤ g x) : sum xs f ≤ sum xs g := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f ≤ g x + sum xs g
    grind

theorem sum_swap {α : Type u} {β : Type v} (xs : List α) (ys : List β)
    (f : α → β → Rat) :
    sum xs (fun x => sum ys (f x)) = sum ys (fun y => sum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [sum]; rw [sum_const]; grind
  | cons x xs ih =>
    simp only [sum]
    rw [sum_add, ih]

theorem sum_square_shift {α : Type u} (xs : List α) (f : α → Rat) (c : Rat) :
    sum xs (fun x => (f x-c)^2) =
      sum xs (fun x => (f x)^2)-2*c*sum xs f+(xs.length : Rat)*c^2 := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem lagrange_identity {α : Type u} (xs : List α) (f : α → Rat) :
    sum xs (fun y => sum xs (fun x => (f x-f y)^2)) =
      2*(xs.length : Rat)*sum xs (fun x => (f x)^2)-2*(sum xs f)^2 := by
  rw [sum_congr xs _ _ (fun y _ => sum_square_shift xs f (f y))]
  rw [sum_add, sum_sub, sum_const]
  rw [sum_mul_right, sum_mul_left, sum_mul_left]
  grind

theorem finite_cauchy {α : Type u} (xs : List α) (f : α → Rat) :
    (sum xs f)^2 ≤ (xs.length : Rat)*sum xs (fun x => (f x)^2) := by
  have h := sum_nonneg xs (fun y => sum xs (fun x => (f x-f y)^2))
    (fun y _ => sum_nonneg xs (fun x => (f x-f y)^2)
      (fun x _ => Lean.Grind.OrderedRing.sq_nonneg))
  rw [lagrange_identity] at h
  grind

#print axioms sum_congr
#print axioms sum_add
#print axioms sum_sub
#print axioms sum_mul_left
#print axioms sum_mul_right
#print axioms sum_const
#print axioms sum_nonneg
#print axioms sum_le
#print axioms sum_swap
#print axioms sum_square_shift
#print axioms lagrange_identity
#print axioms finite_cauchy

end FiniteRatSums


==> anc/lean/extended-lean-companion/separation/source/GeneralBoundary.lean <==
import GridModel

/-! New general-C3 boundary bridge. The stable proof files are unchanged. -/

namespace GeneralBoundary

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments BooleanMatrixGeometry GridModel

universe u
variable {Row Col : Type u}

def flag {α : Type u} [DecidableEq α] (a b : α) : Rat := ratBit (decide (a=b))

theorem flag_self {α : Type u} [DecidableEq α] (a : α) : flag a a=1 := by
  simp [flag, ratBit]

theorem flag_ne {α : Type u} [DecidableEq α] (a b : α) (h : a≠b) : flag a b=0 := by
  simp [flag, h, ratBit]

theorem flag_nonneg {α : Type u} [DecidableEq α] (a b : α) : 0≤flag a b :=
  (ratBit_range _).1

theorem member_le_sum {α : Type u} (xs : List α) (f : α → Rat)
    (hf : ∀ x ∈ xs, 0≤f x) (a : α) (ha : a ∈ xs) : f a≤sum xs f := by
  induction xs with
  | nil => cases ha
  | cons x xs ih =>
    rcases List.mem_cons.mp ha with he | ht
    · subst a
      have hn := sum_nonneg xs f (fun y hy => hf y (List.mem_cons_of_mem x hy))
      change f x≤f x+sum xs f
      grind
    · have hi := ih (fun y hy => hf y (List.mem_cons_of_mem x hy)) ht
      have hn := hf x (by simp)
      change f a≤f x+sum xs f
      grind

theorem sum_flag_not_mem {α : Type u} [DecidableEq α]
    (xs : List α) (a : α) (f : α → Rat) (ha : a ∉ xs) :
    sum xs (fun x => f x*flag x a)=0 := by
  rw [sum_congr xs _ (fun _ => 0) (by
    intro x hx
    have hn : x≠a := by intro he; exact ha (he ▸ hx)
    rw [flag_ne x a hn, Rat.mul_zero])]
  rw [sum_const]
  grind

theorem sum_single {α : Type u} [DecidableEq α]
    (xs : List α) (a : α) (f : α → Rat) (hn : xs.Nodup) (ha : a ∈ xs) :
    sum xs (fun x => f x*flag x a)=f a := by
  induction xs with
  | nil => cases ha
  | cons x xs ih =>
    obtain ⟨hx, hxs⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | ht
    · subst a
      change f x*flag x x+sum xs (fun y => f y*flag y x)=f x
      rw [flag_self, Rat.mul_one, sum_flag_not_mem xs x f hx, Rat.add_zero]
    · have hne : x≠a := by intro he; exact hx (he.symm ▸ ht)
      change f x*flag x a+sum xs (fun y => f y*flag y a)=f a
      rw [flag_ne x a hne, Rat.mul_zero, Rat.zero_add]
      exact ih hxs ht

def openBit [DecidableEq Row] [DecidableEq Col]
    (A : Row → Col → Bool) (p q : Cell Row Col) : Bool :=
  closedBit A p q && decide (p.1≠q.1) && decide (p.2≠q.2)

theorem openBit_iff [DecidableEq Row] [DecidableEq Col]
    (A : Row → Col → Bool) (p q : Cell Row Col) :
    openBit A p q=true ↔ Open (fun r c => A r c=true) p q := by
  simp [openBit, Open, closedBit_iff, Bool.and_eq_true, and_assoc]

theorem pointwise_boundary [DecidableEq Row] [DecidableEq Col]
    (A : Row → Col → Bool) (r : Row) (js : List Col) (p : Cell Row Col) :
    majorityValue (js.map (fun j => closedBit A (r,j) p)) ≤
      majorityValue (js.map (fun j => openBit A (r,j) p))+
        flag p.1 r+sum js (fun j => flag p.2 j) := by
  have hc := ratBit_range (majority (js.map (fun j => closedBit A (r,j) p)))
  have ho := ratBit_range (majority (js.map (fun j => openBit A (r,j) p)))
  have hr := flag_nonneg p.1 r
  have hj := sum_nonneg js (fun j => flag p.2 j) (fun j _ => flag_nonneg p.2 j)
  by_cases he : p.1=r
  · have hflag : flag p.1 r=1 := by rw [he, flag_self]
    unfold majorityValue
    grind
  · by_cases hm : p.2 ∈ js
    · have hsum := member_le_sum js (fun j => flag p.2 j)
        (fun j _ => flag_nonneg p.2 j) p.2 hm
      change flag p.2 p.2≤sum js (fun j => flag p.2 j) at hsum
      rw [flag_self] at hsum
      unfold majorityValue
      grind
    · have hl : js.map (fun j => closedBit A (r,j) p)=
          js.map (fun j => openBit A (r,j) p) := by
        apply List.map_congr_left
        intro j hj
        have hn : j≠p.2 := by intro h; exact hm (h ▸ hj)
        simp [openBit, Ne.symm he, hn]
      rw [hl]
      grind

theorem row_boundary_sum [DecidableEq Row]
    (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (r : Row) (hn : rows.Nodup) (hr : r ∈ rows) :
    sum (cells rows cols A) (fun p => flag p.1 r)=rowDegree cols (indicator A) r := by
  rw [cells_sum]
  rw [sum_congr rows _ (fun s => rowDegree cols (indicator A) s*flag s r)
    (fun s _ => sum_mul_right cols (flag s r) (indicator A s))]
  exact sum_single rows r (rowDegree cols (indicator A)) hn hr

theorem col_boundary_sum_le [DecidableEq Col]
    (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (j : Col) (hn : cols.Nodup) (hj : j ∈ cols) :
    sum (cells rows cols A) (fun p => flag p.2 j)≤(rows.length : Rat) := by
  rw [cells_sum]
  rw [sum_congr rows _ (fun s => indicator A s j)
    (fun s _ => sum_single cols j (indicator A s) hn hj)]
  have h := sum_le rows (fun s => indicator A s j) (fun _ => 1)
    (fun s _ => (ratBit_range (A s j)).2)
  rw [sum_const] at h
  grind

theorem closed_open_count_comparison (m n : Nat) (A : Fin m → Fin n → Bool)
    (r : Fin m) (js : List (Fin n)) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
    sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => openBit A (r,j) p)))+
      rowDegree (List.finRange n) (indicator A) r+(js.length : Rat)*(m : Rat) := by
  have h := sum_le (cells (List.finRange m) (List.finRange n) A) _ _
    (fun p _ => pointwise_boundary A r js p)
  rw [sum_add, sum_add] at h
  rw [row_boundary_sum _ _ A r (finRange_nodup m) (finRange_mem r)] at h
  rw [sum_swap] at h
  have hb := sum_le js
    (fun j => sum (cells (List.finRange m) (List.finRange n) A) (fun p => flag p.2 j))
    (fun _ => (m : Rat)) (fun j _ => by
      have hh := col_boundary_sum_le (List.finRange m) (List.finRange n) A j
        (finRange_nodup n) (finRange_mem j)
      simpa only [List.length_finRange] using hh)
  rw [sum_const] at hb
  grind

theorem open_relation_disjoint (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) (r : Fin m) :
    ∀ ab ∈ pairs, ∀ j,
      ¬ (openBit A (r,j) ab.1=true ∧ openBit A (r,j) ab.2=true) := by
  intro ab hab j h
  exact c3_no_common_open (fun r c => A r c=true) ab.1 ab.2 (hc ab hab) (r,j)
    ⟨(openBit_iff A (r,j) ab.1).mp h.1, (openBit_iff A (r,j) ab.2).mp h.2⟩

theorem general_deterministic_count_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (js : List (Fin n)) :
    2*sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        2*rowDegree (List.finRange n) (indicator A) r+2*(js.length : Rat)*(m : Rat) := by
  have hn := majority_count_le_half (fun j p => openBit A (r,j) p=true)
    (cells (List.finRange m) (List.finRange n) A) pairs cover
    (open_relation_disjoint m n A pairs hc r) js
  have hr := Rat.natCast_le_natCast.mpr hn
  rw [Rat.natCast_mul, ← count_as_sum] at hr
  simp only [bits, Bool.decide_eq_true] at hr
  rw [cells_card] at hr
  have hb := Rat.mul_le_mul_of_nonneg_left (closed_open_count_comparison m n A r js)
    (by decide : (0 : Rat)≤2)
  unfold majorityValue at hb
  unfold majorityValue
  grind

theorem iid_le_on_length {α : Type u} (xs : List α) (w : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (k : Nat) (f g : List α → Rat)
    (h : ∀ vs, vs.length=k → f vs≤g vs) : iid xs w k f≤iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h [] rfl
  | succ k ih =>
    apply expect_le xs w _ _ hw
    intro x hx
    exact ih _ _ (fun vs hvs => h (x::vs) (by simp only [List.length_cons, hvs]))

#print axioms member_le_sum
#print axioms sum_single
#print axioms openBit_iff
#print axioms pointwise_boundary
#print axioms row_boundary_sum
#print axioms col_boundary_sum_le
#print axioms closed_open_count_comparison
#print axioms open_relation_disjoint
#print axioms general_deterministic_count_bound
#print axioms iid_le_on_length

end GeneralBoundary


==> anc/lean/extended-lean-companion/separation/source/GeneralDensity.lean <==
import GeneralSampling

/-! Full general original-C3 finite bound. No ND, CD, or RD exclusion. -/

namespace GeneralDensity

open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralSampling

theorem general_second_moment (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2) ≤
      (2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+14*(m : Rat)^2 := by
  have h := sum_le (List.finRange m)
    (fun r => 3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r))
    (fun r => total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat))
    (fun r _ => general_row_bound m n A pairs cover hc r)
  rw [sum_mul_left, codegree_double_count, sum_add, sum_add,
    sum_const, sum_mul_left, sum_const] at h
  simp only [List.length_finRange] at h
  change 3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2) ≤
    (m : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
      (m : Rat)*(14*(m : Rat)) at h
  grind

theorem general_quadratic_rat (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(total (List.finRange m) (List.finRange n) (indicator A))^2 ≤
      (2*(m : Rat)+2)*(n : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
        14*(m : Rat)^2*(n : Rat) := by
  have h₁ := general_second_moment m n A pairs cover hc
  have h₂ := finite_cauchy (List.finRange n) (colDegree (List.finRange m) (indicator A))
  rw [← total_columns] at h₂
  simp only [List.length_finRange] at h₂
  have h₃ := Rat.mul_le_mul_of_nonneg_left h₁ (Rat.natCast_nonneg (a := n))
  have h₄ := Rat.mul_le_mul_of_nonneg_left h₂ (by decide : (0 : Rat)≤3)
  grind

theorem quadratic_linear_bound (x m n : Rat)
    (_hx : 0≤x) (hm : 0≤m) (hn : 0≤n)
    (hq : x^2≤(2*m+2)*n*x+42*m^2*n) :
    x≤(2*m+2)*n+21*m := by
  apply Classical.byContradiction
  intro h
  have ha : 0≤2*m+2 := by grind
  have hab := Rat.mul_nonneg ha hn
  have h₁ : 0<x-((2*m+2)*n+21*m) := by grind
  have h₂ : 0<x+21*m := by grind
  have hp := Rat.mul_pos h₁ h₂
  have hmn := Rat.mul_nonneg hm hn
  have hm2 : 0≤m^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he :
      (x-((2*m+2)*n+21*m))*(x+21*m)+42*m*n+441*m^2 =
        x^2-(2*m+2)*n*x-42*m^2*n := by grind
  have hpos : 0<(x-((2*m+2)*n+21*m))*(x+21*m)+42*m*n+441*m^2 := by grind
  rw [he] at hpos
  grind

theorem general_linear_rat (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*total (List.finRange m) (List.finRange n) (indicator A) ≤
      2*(m : Rat)*(n : Rat)+2*(n : Rat)+21*(m : Rat) := by
  have hq := general_quadratic_rat m n A pairs cover hc
  have h₃ := Rat.mul_le_mul_of_nonneg_left hq (by decide : (0 : Rat)≤3)
  have hE := total_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (ratBit_range (A r c)).1)
  have hx : 0≤3*total (List.finRange m) (List.finRange n) (indicator A) := by grind
  have hh : (3*total (List.finRange m) (List.finRange n) (indicator A))^2 ≤
      (2*(m : Rat)+2)*(n : Rat)*(3*total (List.finRange m) (List.finRange n) (indicator A))+
        42*(m : Rat)^2*(n : Rat) := by grind
  have h := quadratic_linear_bound _ (m : Rat) (n : Rat) hx
    Rat.natCast_nonneg Rat.natCast_nonneg hh
  grind

/-- All selected pair types are permitted. No C2 or opposite-hole hypothesis. -/
theorem general_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n+2*n+21*m := by
  have h := general_linear_rat m n A pairs cover hc
  rw [← cells_card] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul, Rat.natCast_add] using h

theorem general_C3_quadratic (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(cells (List.finRange m) (List.finRange n) A).length^2 ≤
      (2*m+2)*n*(cells (List.finRange m) (List.finRange n) A).length+14*m^2*n := by
  have h := general_quadratic_rat m n A pairs cover hc
  rw [← cells_card] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul, Rat.natCast_add, Rat.natCast_pow] using h

#print axioms general_second_moment
#print axioms general_quadratic_rat
#print axioms quadratic_linear_bound
#print axioms general_linear_rat
#print axioms general_C3_density
#print axioms general_C3_quadratic

end GeneralDensity


==> anc/lean/extended-lean-companion/separation/source/GeneralSampling.lean <==
import GeneralBoundary

namespace GeneralSampling

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments PairedPivotAlgebra BooleanMatrixGeometry GeneralBoundary

theorem expected_with_error (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r)
    (k : Nat) (hk : k≤7) :
    2*iid (List.finRange n) (rowWeight (List.finRange n) A r) k (fun js =>
      sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        2*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat) := by
  have hn := rowWeight_normalized (List.finRange n) A r hd
  have hw := rowWeight_nonneg (List.finRange n) A r hd
  have hkr : (k : Rat)≤7 := Rat.natCast_le_natCast.mpr hk
  have hkm := Rat.mul_le_mul_of_nonneg_right hkr (Rat.natCast_nonneg (a := m))
  have h := iid_le_on_length (List.finRange n) (rowWeight (List.finRange n) A r) hw k
    (fun js => 2*sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))))
    (fun _ => total (List.finRange m) (List.finRange n) (indicator A)+
      2*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat)) (by
        intro js hlen
        have hh := general_deterministic_count_bound m n A pairs cover hc r js
        rw [hlen] at hh
        grind)
  rw [iid_mul_left, iid_const (List.finRange n) (rowWeight (List.finRange n) A r) hn] at h
  exact h

theorem sampling_with_error (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    2*rowDegree (List.finRange n) (indicator A) r*
      sum (List.finRange m) (fun s =>
        f (codegree (List.finRange n) (indicator A) r s /
          rowDegree (List.finRange n) (indicator A) r)) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        2*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat) := by
  have h5 := expected_with_error m n A pairs cover hc r hd 5 (by decide)
  have h7 := expected_with_error m n A pairs cover hc r hd 7 (by decide)
  rw [StableDensity.polynomial_row_response (List.finRange m) (List.finRange n) A r hd
    5 StableDensity.b5 f5 (by unfold StableDensity.b5; grind) bernoulli_five
      (by intro t; unfold f5 StableDensity.b5; grind)] at h5
  rw [StableDensity.polynomial_row_response (List.finRange m) (List.finRange n) A r hd
    7 StableDensity.b7 f7 (by unfold StableDensity.b7; grind) bernoulli_seven
      (by intro t; unfold f7 StableDensity.b7; grind)] at h7
  have h3 := Rat.mul_le_mul_of_nonneg_left h5 (by decide : (0 : Rat)≤3)
  have h2 := Rat.mul_le_mul_of_nonneg_left h7 (by decide : (0 : Rat)≤2)
  have hm : 5*sum (List.finRange m) (fun s =>
      f (codegree (List.finRange n) (indicator A) r s /rowDegree (List.finRange n) (indicator A) r)) =
      3*sum (List.finRange m) (fun s =>
        f5 (codegree (List.finRange n) (indicator A) r s /rowDegree (List.finRange n) (indicator A) r))+
      2*sum (List.finRange m) (fun s =>
        f7 (codegree (List.finRange n) (indicator A) r s /rowDegree (List.finRange n) (indicator A) r)) := by
    rw [← sum_mul_left, ← sum_mul_left, ← sum_mul_left, ← sum_add]
    apply sum_congr (List.finRange m)
    intro s hmem
    unfold f f5 f7
    grind
  have hlinear := congrArg (fun x => 2*rowDegree (List.finRange n) (indicator A) r*x) hm
  apply Rat.le_of_mul_le_mul_right (c := 5) ?_ (by decide)
  grind

theorem scaled_minorant (a d : Rat) (ha : 0≤a) (had : a≤d) (hd : 0<d) :
    3*a-d≤2*d*f (a/d) := by
  have hq := ratio_range a d ha had hd
  have hf := finite_majority_minorant_twice _ hq.1 hq.2
  have hm := Rat.mul_le_mul_of_nonneg_left hf (Rat.le_of_lt hd)
  have hn : d≠0 := by grind
  have he := Rat.div_mul_cancel (a := a) hn
  grind

theorem general_row_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) :
    3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat) := by
  have hA : ∀ r ∈ List.finRange m, ∀ c ∈ List.finRange n,
      0≤indicator A r c ∧ indicator A r c≤1 := by
    intro r hr c hc
    exact ratBit_range _
  have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1) r (GridModel.finRange_mem r)
  have hE := total_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1)
  by_cases hz : rowDegree (List.finRange n) (indicator A) r=0
  · have ht : ∀ s ∈ List.finRange m, codegree (List.finRange n) (indicator A) r s=0 := by
      intro s hs
      have h := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
        r s (GridModel.finRange_mem r) hs
      grind
    rw [sum_congr (List.finRange m) _ (fun _ => 0) ht, sum_const, hz]
    have hm := Rat.natCast_nonneg (a := m)
    grind
  · have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by grind
    have hp := sum_le (List.finRange m)
      (fun s => 3*codegree (List.finRange n) (indicator A) r s-rowDegree (List.finRange n) (indicator A) r)
      (fun s => 2*rowDegree (List.finRange n) (indicator A) r*
        f (codegree (List.finRange n) (indicator A) r s/rowDegree (List.finRange n) (indicator A) r)) (by
          intro s hs
          have h := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
            r s (GridModel.finRange_mem r) hs
          exact scaled_minorant _ _ h.1 h.2 hpos)
    rw [sum_sub, sum_mul_left, sum_const, sum_mul_left] at hp
    simp only [List.length_finRange] at hp
    have hsamp := sampling_with_error m n A pairs cover hc r hpos
    grind

#print axioms expected_with_error
#print axioms sampling_with_error
#print axioms scaled_minorant
#print axioms general_row_bound

end GeneralSampling


==> anc/lean/extended-lean-companion/separation/source/GeneralTranspose.lean <==
import GeneralDensity

namespace GeneralTranspose

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel GeneralDensity

universe u

theorem perm_from_nodup_membership {α : Type u} [BEq α] [LawfulBEq α]
    (xs ys : List α) (hx : xs.Nodup) (hy : ys.Nodup)
    (h : ∀ a, a ∈ xs ↔ a ∈ ys) : xs.Perm ys := by
  apply List.perm_iff_count.mpr
  intro a
  rw [hx.count, hy.count]
  simp only [h a]

theorem swapped_nodup {α β : Type u} (xs : List (α × β)) (h : xs.Nodup) :
    (xs.map Prod.swap).Nodup := by
  apply List.pairwise_map.mpr
  exact h.imp (fun hn he => hn (by
    have hh := congrArg Prod.swap he
    simpa only [Prod.swap_swap] using hh))

def transpose {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) (r : Fin m) : Bool := A r c

def transposePairs {m n : Nat}
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    List (Cell (Fin n) (Fin m) × Cell (Fin n) (Fin m)) :=
  pairs.map (fun ab => (ab.1.swap,ab.2.swap))

theorem cells_transpose_perm (m n : Nat) (A : Fin m → Fin n → Bool) :
    (cells (List.finRange n) (List.finRange m) (transpose A)).Perm
      ((cells (List.finRange m) (List.finRange n) A).map Prod.swap) := by
  apply perm_from_nodup_membership
  · exact occupied_cells_nodup n m (transpose A)
  · exact swapped_nodup _ (occupied_cells_nodup m n A)
  · intro p
    constructor
    · intro hp
      have ho := (occupied_cells_mem n m (transpose A) p).mp hp
      apply List.mem_map.mpr
      exact ⟨p.swap, (occupied_cells_mem m n A p.swap).mpr ho, Prod.swap_swap p⟩
    · intro hp
      obtain ⟨q, hq, he⟩ := List.mem_map.mp hp
      cases he
      exact (occupied_cells_mem n m (transpose A) q.swap).mpr
        ((occupied_cells_mem m n A q).mp hq)

theorem flatten_transpose {m n : Nat}
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    flattenPairs (transposePairs pairs)=(flattenPairs pairs).map Prod.swap := by
  induction pairs with
  | nil => rfl
  | cons p ps ih => simp [transposePairs, flattenPairs] at ih ⊢; exact ih

theorem transpose_cover (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs)) :
    (cells (List.finRange n) (List.finRange m) (transpose A)).Perm
      (flattenPairs (transposePairs pairs)) := by
  rw [flatten_transpose]
  exact (cells_transpose_perm m n A).trans (cover.map Prod.swap)

theorem c3_transpose {m n : Nat} (A : Fin m → Fin n → Bool)
    (a b : Cell (Fin m) (Fin n))
    (h : OriginalC3 (fun r c => A r c=true) a b) :
    OriginalC3 (fun c r => transpose A c r=true) a.swap b.swap := by
  intro x y hxa hxb hya hyb hf
  obtain ⟨hxy, hxa', hxb', hay, hby⟩ := hf
  exact h y x hya hyb hxa hxb ⟨hxy, hay, hby, hxa', hxb'⟩

theorem transposed_pairs_C3 (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    ∀ ab ∈ transposePairs pairs,
      OriginalC3 (fun c r => transpose A c r=true) ab.1 ab.2 := by
  intro ab hab
  obtain ⟨p, hp, he⟩ := List.mem_map.mp hab
  cases he
  exact c3_transpose A p.1 p.2 (hc p hp)

/-- Coarse all-type bound in the transposed orientation: E<=2mn/3+2m/3+7n. -/
theorem general_C3_density_transposed (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n+2*m+21*n := by
  have h := general_C3_density n m (transpose A) (transposePairs pairs)
    (transpose_cover m n A pairs cover) (transposed_pairs_C3 m n A pairs hc)
  have hl := (cells_transpose_perm m n A).length_eq
  rw [List.length_map] at hl
  rw [hl] at h
  simp only [Nat.mul_assoc] at h ⊢
  rw [Nat.mul_comm n m] at h
  exact h

#print axioms perm_from_nodup_membership
#print axioms swapped_nodup
#print axioms cells_transpose_perm
#print axioms flatten_transpose
#print axioms transpose_cover
#print axioms c3_transpose
#print axioms transposed_pairs_C3
#print axioms general_C3_density_transposed

end GeneralTranspose


==> anc/lean/extended-lean-companion/separation/source/GridModel.lean <==
import StableDensity

/-! Model checks: the final pairing-cover assumption is literal S coverage. -/

namespace GridModel

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry StableDensity

universe u v

theorem finRange_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n := by
  exact List.mem_ofFn.mpr ⟨i, rfl⟩

theorem finRange_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i=j at hv
  omega

theorem grid_mem {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (p : Cell Row Col) :
    p ∈ grid rows cols ↔ p.1 ∈ rows ∧ p.2 ∈ cols := by
  constructor
  · intro h
    obtain ⟨r, hr, hm⟩ := List.mem_flatMap.mp h
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hm
    cases he
    exact ⟨hr, hc⟩
  · rintro ⟨hr, hc⟩
    exact List.mem_flatMap.mpr ⟨p.1, hr,
      List.mem_map.mpr ⟨p.2, hc, Prod.eta p⟩⟩

theorem row_map_nodup {Row : Type u} {Col : Type v}
    (r : Row) (cols : List Col) (hc : cols.Nodup) :
    (cols.map (fun c => (r,c))).Nodup := by
  apply List.pairwise_map.mpr
  exact hc.imp (fun h he => h (congrArg Prod.snd he))

theorem grid_nodup {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (hr : rows.Nodup) (hc : cols.Nodup) :
    (grid rows cols).Nodup := by
  induction rows with
  | nil => exact List.Pairwise.nil
  | cons r rs ih =>
    obtain ⟨hn, ht⟩ := List.nodup_cons.mp hr
    change (cols.map (fun c => (r,c)) ++ grid rs cols).Nodup
    apply List.pairwise_append.mpr
    refine ⟨row_map_nodup r cols hc, ih ht, ?_⟩
    intro a ha b hb he
    obtain ⟨c, hc', hca⟩ := List.mem_map.mp ha
    have hb' := (grid_mem rs cols b).mp hb
    have hf : r=b.1 := by
      have h₁ := congrArg Prod.fst hca
      have h₂ := congrArg Prod.fst he
      exact h₁.trans h₂
    exact hn (hf ▸ hb'.1)

theorem occupied_cells_nodup (m n : Nat) (A : Fin m → Fin n → Bool) :
    (cells (List.finRange m) (List.finRange n) A).Nodup := by
  exact List.Pairwise.filter _
    (grid_nodup _ _ (finRange_nodup m) (finRange_nodup n))

theorem occupied_cells_mem (m n : Nat) (A : Fin m → Fin n → Bool)
    (p : Cell (Fin m) (Fin n)) :
    p ∈ cells (List.finRange m) (List.finRange n) A ↔ A p.1 p.2=true := by
  constructor
  · intro h
    exact (List.mem_filter.mp h).2
  · intro h
    apply List.mem_filter.mpr
    exact ⟨(grid_mem _ _ p).mpr ⟨finRange_mem p.1, finRange_mem p.2⟩, h⟩

theorem cover_has_no_reuse (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs)) :
    (flattenPairs pairs).Nodup := by
  exact cover.nodup (occupied_cells_nodup m n A)

theorem endpoints_in_flatten {α : Type u} (pairs : List (α × α)) (p : α × α)
    (hp : p ∈ pairs) : p.1 ∈ flattenPairs pairs ∧ p.2 ∈ flattenPairs pairs := by
  induction pairs with
  | nil => cases hp
  | cons q qs ih =>
    rcases List.mem_cons.mp hp with he | ht
    · cases he
      simp [flattenPairs]
    · have hh := ih ht
      exact ⟨List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.1),
        List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.2)⟩

theorem selected_endpoints_occupied (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    A p.1.1 p.1.2=true ∧ A p.2.1 p.2.2=true := by
  have hh := endpoints_in_flatten pairs p hp
  exact ⟨(occupied_cells_mem m n A p.1).mp (cover.mem_iff.mpr hh.1),
    (occupied_cells_mem m n A p.2).mp (cover.mem_iff.mpr hh.2)⟩

theorem stable_endpoints_are_ND (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs)
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    p.1.1≠p.2.1 ∧ p.1.2≠p.2.2 := by
  have ho := selected_endpoints_occupied m n A pairs cover p hp
  have hz := (hs p hp).2.1
  constructor
  · intro he
    apply hz
    simpa only [he] using ho.2
  · intro he
    apply hz
    simpa only [he] using ho.1

#print axioms finRange_mem
#print axioms finRange_nodup
#print axioms grid_mem
#print axioms grid_nodup
#print axioms occupied_cells_nodup
#print axioms occupied_cells_mem
#print axioms cover_has_no_reuse
#print axioms selected_endpoints_occupied
#print axioms stable_endpoints_are_ND

end GridModel


==> anc/lean/extended-lean-companion/separation/source/LightAverages.lean <==
import MinimumMatrix

/-! Actual finite matrix averages and weighted degree identities. -/

namespace LightMatrix

open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry ListRatCounting

variable {m n : Nat}

def lineAvg (k : Nat) (f : Fin k → Rat) : Rat := sum (List.finRange k) f*(k : Rat)⁻¹

def gridAvg (m n : Nat) (f : Fin m → Fin n → Rat) : Rat :=
  sum (List.finRange m) (fun r => sum (List.finRange n) (f r))*(m : Rat)⁻¹*(n : Rat)⁻¹

def supportAvg (A : Fin m → Fin n → Bool) (f : Fin m → Fin n → Rat) : Rat :=
  sum (cells (List.finRange m) (List.finRange n) A) (fun p => f p.1 p.2)*(m : Rat)⁻¹*(n : Rat)⁻¹

def W (A : Fin m → Fin n → Bool) (θ : Rat) (r : Fin m) (c : Fin n) : Rat :=
  θ*indicator A r c

def U (A : Fin m → Fin n → Bool) (θ : Rat) (r : Fin m) : Rat :=
  θ*MinimumEndpoint.rowMean A r

def V (A : Fin m → Fin n → Bool) (θ : Rat) (c : Fin n) : Rat :=
  θ*MinimumEndpoint.colMean A c

theorem lineAvg_const (k : Nat) (hk : 0<k) (a : Rat) : lineAvg k (fun _ => a)=a := by
  have hpos : 0<(k : Rat) := Rat.natCast_pos.mpr hk
  have he := Rat.mul_inv_cancel (k : Rat) (by grind)
  unfold lineAvg
  rw [sum_const,List.length_finRange]
  grind

theorem lineAvg_sub (k : Nat) (f g : Fin k → Rat) :
    lineAvg k (fun x => f x-g x)=lineAvg k f-lineAvg k g := by
  unfold lineAvg
  rw [sum_sub]
  grind

theorem lineAvg_mul (k : Nat) (a : Rat) (f : Fin k → Rat) :
    lineAvg k (fun x => a*f x)=a*lineAvg k f := by
  unfold lineAvg
  rw [sum_mul_left]
  grind

theorem gridAvg_congr (f g : Fin m → Fin n → Rat) (h : ∀ r c, f r c=g r c) :
    gridAvg m n f=gridAvg m n g := by
  unfold gridAvg
  rw [sum_congr (List.finRange m) _ _
    (fun r _ => sum_congr (List.finRange n) _ _ (fun c _ => h r c))]

theorem gridAvg_add (f g : Fin m → Fin n → Rat) :
    gridAvg m n (fun r c => f r c+g r c)=gridAvg m n f+gridAvg m n g := by
  unfold gridAvg
  rw [sum_congr (List.finRange m) _ _ (fun r _ => sum_add (List.finRange n) (f r) (g r)),sum_add]
  grind

theorem gridAvg_sub (f g : Fin m → Fin n → Rat) :
    gridAvg m n (fun r c => f r c-g r c)=gridAvg m n f-gridAvg m n g := by
  unfold gridAvg
  rw [sum_congr (List.finRange m) _ _ (fun r _ => sum_sub (List.finRange n) (f r) (g r)),sum_sub]
  grind

theorem gridAvg_mul (a : Rat) (f : Fin m → Fin n → Rat) :
    gridAvg m n (fun r c => a*f r c)=a*gridAvg m n f := by
  unfold gridAvg
  rw [sum_congr (List.finRange m) _ _ (fun r _ => sum_mul_left (List.finRange n) a (f r)),sum_mul_left]
  grind

theorem gridAvg_row (hn : 0<n) (f : Fin m → Rat) :
    gridAvg m n (fun r _ => f r)=lineAvg m f := by
  have hpos : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have he := Rat.mul_inv_cancel (n : Rat) (by grind)
  unfold gridAvg lineAvg
  rw [sum_congr (List.finRange m) _ _ (fun r _ => sum_const (List.finRange n) (f r))]
  simp only [List.length_finRange]
  rw [sum_mul_left]
  grind

theorem gridAvg_column (hm : 0<m) (f : Fin n → Rat) :
    gridAvg m n (fun _ c => f c)=lineAvg n f := by
  have hpos : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have he := Rat.mul_inv_cancel (m : Rat) (by grind)
  unfold gridAvg lineAvg
  rw [sum_const,List.length_finRange]
  grind

theorem gridAvg_const (hm : 0<m) (hn : 0<n) (a : Rat) :
    gridAvg m n (fun _ _ => a)=a := by
  rw [gridAvg_row hn,lineAvg_const m hm]

theorem gridAvg_product (f : Fin m → Rat) (g : Fin n → Rat) :
    gridAvg m n (fun r c => f r*g c)=lineAvg m f*lineAvg n g := by
  unfold gridAvg lineAvg
  rw [sum_congr (List.finRange m) _ _ (fun r _ => sum_mul_left (List.finRange n) (f r) g),sum_mul_right]
  grind

theorem gridAvg_nonneg (hm : 0<m) (hn : 0<n) (f : Fin m → Fin n → Rat)
    (h : ∀ r c, 0≤f r c) : 0≤gridAvg m n f := by
  have hsum := sum_nonneg (List.finRange m) (fun r => sum (List.finRange n) (f r))
    (fun r _ => sum_nonneg (List.finRange n) (f r) (fun c _ => h r c))
  exact Rat.mul_nonneg (Rat.mul_nonneg hsum
    (inv_nonneg_of_pos _ (Rat.natCast_pos.mpr hm)))
    (inv_nonneg_of_pos _ (Rat.natCast_pos.mpr hn))

theorem indicator_average (A : Fin m → Fin n → Bool) :
    gridAvg m n (indicator A)=MinimumEndpoint.density A := rfl

theorem support_average (A : Fin m → Fin n → Bool) (f : Fin m → Fin n → Rat) :
    supportAvg A f=gridAvg m n (fun r c => indicator A r c*f r c) := by
  unfold supportAvg gridAvg
  rw [cells_sum]

theorem weight_average (A : Fin m → Fin n → Bool) (θ : Rat) :
    gridAvg m n (W A θ)=θ*MinimumEndpoint.density A := by
  unfold W
  rw [gridAvg_mul,indicator_average]

theorem weighted_support_average (A : Fin m → Fin n → Bool) (θ : Rat) (f : Fin m → Fin n → Rat) :
    gridAvg m n (fun r c => W A θ r c*f r c)=θ*supportAvg A f := by
  rw [support_average]
  unfold W
  rw [gridAvg_congr _ (fun r c => θ*(indicator A r c*f r c)) (by intro r c; grind),gridAvg_mul]

theorem row_weighted_degree (A : Fin m → Fin n → Bool) (θ : Rat) (r : Fin m) :
    lineAvg n (W A θ r)=U A θ r := by
  unfold lineAvg W U MinimumEndpoint.rowMean
  rw [sum_mul_left]
  unfold rowDegree
  grind

theorem column_weighted_degree (A : Fin m → Fin n → Bool) (θ : Rat) (c : Fin n) :
    lineAvg m (fun r => W A θ r c)=V A θ c := by
  unfold lineAvg W V MinimumEndpoint.colMean
  rw [sum_mul_left]
  unfold colDegree
  grind

theorem row_mean (A : Fin m → Fin n → Bool) (θ : Rat) :
    lineAvg m (U A θ)=θ*MinimumEndpoint.density A := by
  unfold U
  rw [lineAvg_mul]
  exact congrArg (fun q : Rat => θ*q) (MinimumEndpoint.uniform_row_mean A)

theorem column_mean (A : Fin m → Fin n → Bool) (θ : Rat) :
    lineAvg n (V A θ)=θ*MinimumEndpoint.density A := by
  unfold V
  rw [lineAvg_mul]
  exact congrArg (fun q : Rat => θ*q) (MinimumEndpoint.uniform_col_mean A)

theorem weighted_row_balance (A : Fin m → Fin n → Bool) (θ : Rat) (hn : 0<n) (f : Fin m → Rat) :
    gridAvg m n (fun r c => W A θ r c*f r)=gridAvg m n (fun r _ => U A θ r*f r) := by
  have hpos : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have he := Rat.mul_inv_cancel (n : Rat) (by grind)
  have hrow : ∀ r, sum (List.finRange n) (fun c => W A θ r c*f r)=
      sum (List.finRange n) (fun _ => U A θ r*f r) := by
    intro r
    rw [sum_mul_right,sum_const,List.length_finRange]
    have hu := row_weighted_degree A θ r
    unfold lineAvg at hu
    grind
  unfold gridAvg
  rw [sum_congr (List.finRange m) _ _ (fun r _ => hrow r)]

theorem weighted_column_balance (A : Fin m → Fin n → Bool) (θ : Rat) (hm : 0<m) (f : Fin n → Rat) :
    gridAvg m n (fun r c => W A θ r c*f c)=gridAvg m n (fun _ c => V A θ c*f c) := by
  have hpos : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have he := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hcol : ∀ c, sum (List.finRange m) (fun r => W A θ r c*f c)=
      sum (List.finRange m) (fun _ => V A θ c*f c) := by
    intro c
    rw [sum_mul_right,sum_const,List.length_finRange]
    have hv := column_weighted_degree A θ c
    unfold lineAvg at hv
    grind
  unfold gridAvg
  rw [sum_swap (List.finRange m) (List.finRange n) (fun r c => W A θ r c*f c)]
  rw [sum_swap (List.finRange m) (List.finRange n) (fun _ c => V A θ c*f c)]
  rw [sum_congr (List.finRange n) _ _ (fun c _ => hcol c)]

#print axioms gridAvg_product
#print axioms gridAvg_nonneg
#print axioms weighted_support_average
#print axioms row_weighted_degree
#print axioms column_weighted_degree
#print axioms row_mean
#print axioms column_mean
#print axioms weighted_row_balance
#print axioms weighted_column_balance
end LightMatrix


==> anc/lean/extended-lean-companion/separation/source/LightRanges.lean <==
import LightAverages

namespace LightMatrix

open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry ListRatCounting
variable {m n : Nat}

theorem original_row_range (A : Fin m → Fin n → Bool) (hn : 0<n) (r : Fin m) :
    0≤MinimumEndpoint.rowMean A r ∧ MinimumEndpoint.rowMean A r≤1 := by
  have h₀ := sum_nonneg (List.finRange n) (indicator A r)
    (fun c _ => (ratBit_range (A r c)).1)
  have h₁ := sum_le (List.finRange n) (indicator A r) (fun _ => 1)
    (fun c _ => (ratBit_range (A r c)).2)
  rw [sum_const,List.length_finRange] at h₁
  have hh := ratio_range (rowDegree (List.finRange n) (indicator A) r) (n : Rat)
    h₀ (by unfold rowDegree; grind) (Rat.natCast_pos.mpr hn)
  simpa only [MinimumEndpoint.rowMean,Rat.div_def] using hh

theorem original_column_range (A : Fin m → Fin n → Bool) (hm : 0<m) (c : Fin n) :
    0≤MinimumEndpoint.colMean A c ∧ MinimumEndpoint.colMean A c≤1 := by
  have h₀ := sum_nonneg (List.finRange m) (fun r => indicator A r c)
    (fun r _ => (ratBit_range (A r c)).1)
  have h₁ := sum_le (List.finRange m) (fun r => indicator A r c) (fun _ => 1)
    (fun r _ => (ratBit_range (A r c)).2)
  rw [sum_const,List.length_finRange] at h₁
  have hh := ratio_range (colDegree (List.finRange m) (indicator A) c) (m : Rat)
    h₀ (by unfold colDegree; grind) (Rat.natCast_pos.mpr hm)
  simpa only [MinimumEndpoint.colMean,Rat.div_def] using hh

theorem W_range (A : Fin m → Fin n → Bool) (θ : Rat) (hθ0 : 0≤θ) (hθ1 : θ≤1)
    (r : Fin m) (c : Fin n) : 0≤W A θ r c ∧ W A θ r c≤1 := by
  cases h : A r c <;> simp [W,indicator,RationalSampling.ratBit,h,hθ0,hθ1] <;> grind

theorem U_range (A : Fin m → Fin n → Bool) (θ : Rat) (hn : 0<n)
    (hθ0 : 0≤θ) (hθ1 : θ≤1) (r : Fin m) : 0≤U A θ r ∧ U A θ r≤1 := by
  have h := original_row_range A hn r
  have h₀ := Rat.mul_nonneg hθ0 h.1
  have h₁ := Rat.mul_le_mul_of_nonneg_left h.2 hθ0
  unfold U
  constructor <;> grind

theorem V_range (A : Fin m → Fin n → Bool) (θ : Rat) (hm : 0<m)
    (hθ0 : 0≤θ) (hθ1 : θ≤1) (c : Fin n) : 0≤V A θ c ∧ V A θ c≤1 := by
  have h := original_column_range A hm c
  have h₀ := Rat.mul_nonneg hθ0 h.1
  have h₁ := Rat.mul_le_mul_of_nonneg_left h.2 hθ0
  unfold V
  constructor <;> grind

theorem scaled_light (θ ε x y x' y' : Rat) (hθ0 : 0≤θ) (hscale : θ*(1+ε)≤1)
    (light : x+x'≤1+ε ∨ y+y'≤1+ε) :
    θ*x+θ*x'≤1 ∨ θ*y+θ*y'≤1 := by
  rcases light with h | h
  · have hh := Rat.mul_le_mul_of_nonneg_left h hθ0
    have he : θ*(x+x')=θ*x+θ*x' := by grind
    rw [he] at hh
    exact Or.inl (Rat.le_trans hh hscale)
  · have hh := Rat.mul_le_mul_of_nonneg_left h hθ0
    have he : θ*(y+y')=θ*y+θ*y' := by grind
    rw [he] at hh
    exact Or.inr (Rat.le_trans hh hscale)

#print axioms original_row_range
#print axioms original_column_range
#print axioms W_range
#print axioms U_range
#print axioms V_range
#print axioms scaled_light
end LightMatrix


==> anc/lean/extended-lean-companion/separation/source/ListRatCounting.lean <==
import RationalSampling

namespace ListRatCounting

open FiniteRatSums RationalSampling PairedPivotCounting

universe u v

theorem sum_append {α : Type u} (xs ys : List α) (f : α → Rat) :
    sum (xs++ys) f=sum xs f+sum ys f := by
  induction xs with
  | nil => simp only [List.nil_append, sum]; grind
  | cons x xs ih => simp only [List.cons_append, sum]; rw [ih]; grind

theorem sum_map {α : Type u} {β : Type v} (xs : List α) (g : α → β) (f : β → Rat) :
    sum (xs.map g) f=sum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.map_cons, sum]; rw [ih]

theorem sum_flatMap {α : Type u} {β : Type v} (xs : List α) (g : α → List β)
    (f : β → Rat) : sum (xs.flatMap g) f=sum xs (fun x => sum (g x) f) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.flatMap_cons, sum]; rw [sum_append, ih]

theorem sum_filter {α : Type u} (xs : List α) (p : α → Bool) (f : α → Rat) :
    sum (xs.filter p) f=sum xs (fun x => ratBit (p x)*f x) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    cases hp : p x <;> simp [hp, sum, ratBit, ih] <;> grind

theorem count_as_sum {α : Type u} (xs : List α) (f : α → Bool) :
    sum xs (fun x => ratBit (f x))=(count f xs : Rat) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hb : ratBit (f x)=(bitNat (f x) : Rat) := by cases f x <;> rfl
    simp only [sum, count]
    rw [Rat.natCast_add, hb, ih]

theorem ratBit_range (b : Bool) : 0≤ratBit b ∧ ratBit b≤1 := by
  cases b <;> constructor <;> decide

theorem inv_nonneg_of_pos (d : Rat) (hd : 0<d) : 0≤d⁻¹ := by
  have hn : d≠0 := by grind
  have he := Rat.inv_mul_cancel d hn
  apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
  grind

#print axioms sum_append
#print axioms sum_map
#print axioms sum_flatMap
#print axioms sum_filter
#print axioms count_as_sum
#print axioms ratBit_range
#print axioms inv_nonneg_of_pos

end ListRatCounting


==> anc/lean/extended-lean-companion/separation/source/MajorityCounting.lean <==
import FiniteCounting

/-! Strict-majority counting for arbitrary pivot-list length. -/

namespace MajorityCounting

open PairedPivotCounting

universe u v

def ones : List Bool → Nat
  | [] => 0
  | b :: bs => bitNat b + ones bs

def majority (bs : List Bool) : Bool := decide (bs.length < 2*ones bs)

def DisjointBits : List Bool → List Bool → Prop
  | [], [] => True
  | x :: xs, y :: ys => ¬ (x = true ∧ y = true) ∧ DisjointBits xs ys
  | _, _ => False

theorem disjoint_ones_bound (xs ys : List Bool) (h : DisjointBits xs ys) :
    ones xs+ones ys ≤ xs.length := by
  induction xs generalizing ys with
  | nil =>
    cases ys with
    | nil => exact Nat.le_refl 0
    | cons y ys => exact False.elim h
  | cons x xs ih =>
    cases ys with
    | nil => exact False.elim h
    | cons y ys =>
      obtain ⟨hh, ht⟩ := h
      have h₁ := two_bits_le_one x y hh
      have h₂ := ih ys ht
      simp only [ones, List.length_cons]
      omega

theorem disjoint_majorities_impossible (xs ys : List Bool)
    (hlen : xs.length = ys.length) (h : DisjointBits xs ys) :
    ¬ (majority xs = true ∧ majority ys = true) := by
  rintro ⟨hx, hy⟩
  have h₁ : xs.length < 2*ones xs := of_decide_eq_true hx
  have h₂ : ys.length < 2*ones ys := of_decide_eq_true hy
  have h₃ := disjoint_ones_bound xs ys h
  omega

def bits {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a : C) : List Bool :=
  pivots.map (fun p => decide (R p a))

theorem bits_disjoint {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    DisjointBits (bits R pivots a) (bits R pivots b) := by
  induction pivots with
  | nil => trivial
  | cons p ps ih =>
    constructor
    · intro h
      exact hd p ⟨of_decide_eq_true h.1, of_decide_eq_true h.2⟩
    · exact ih

theorem majority_at_most_one {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (majority (bits R pivots a) = true ∧ majority (bits R pivots b) = true) := by
  apply disjoint_majorities_impossible
  · simp only [bits, List.length_map]
  · exact bits_disjoint R pivots a b hd

theorem majority_count_le_half {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)]
    (cells : List C) (pairs : List (C × C)) (cover : cells.Perm (flattenPairs pairs))
    (hd : ∀ ab ∈ pairs, ∀ p, ¬ (R p ab.1 ∧ R p ab.2))
    (pivots : List P) :
    2*count (fun a => majority (bits R pivots a)) cells ≤ cells.length := by
  let f := fun a => majority (bits R pivots a)
  have hp : ∀ ab ∈ pairs, ¬ (f ab.1 = true ∧ f ab.2 = true) := by
    intro ab hab
    exact majority_at_most_one R pivots ab.1 ab.2 (hd ab hab)
  have hc := paired_count_le f pairs hp
  have he := count_perm f cover
  have hl := cover.length_eq.trans (flatten_length pairs)
  change 2*count f cells ≤ cells.length
  omega

#print axioms disjoint_ones_bound
#print axioms disjoint_majorities_impossible
#print axioms bits_disjoint
#print axioms majority_at_most_one
#print axioms majority_count_le_half

end MajorityCounting


==> anc/lean/extended-lean-companion/separation/source/MatrixCounting.lean <==
import NatListSums

namespace EvenParity

def bit (b : Bool) : Nat := if b then 1 else 0

def C4Free {m n : Nat} (A : Fin m → Fin n → Bool) : Prop :=
  ∀ r s c d, r ≠ s → c ≠ d →
    ¬ (A r c = true ∧ A r d = true ∧ A s c = true ∧ A s d = true)

def degree {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Nat :=
  fsum n (fun c => bit (A r c))

def total {m n : Nat} (A : Fin m → Fin n → Bool) : Nat :=
  fsum m (degree A)

def common {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) : Nat :=
  fsum m (fun r => bit (A r c && A r d))

def leaveDegree {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum n (fun d => if d = c then 0 else if common A c d = 0 then 1 else 0)

def rowCover {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) (c : Fin n) : Nat :=
  if A r c then degree A r - 1 else 0

def columnCover {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum m (fun r => rowCover A r c)

theorem occupied_degree_pos {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) (h : A r c = true) : 0 < degree A r := by
  have hh := fsum_member_le n (fun d => bit (A r d)) c
  simpa [degree, bit, h] using hh

theorem common_le_one {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c d : Fin n) (hne : c ≠ d) : common A c d ≤ 1 := by
  classical
  by_cases hex : ∃ r, A r c = true ∧ A r d = true
  · obtain ⟨r, hrc, hrd⟩ := hex
    have hh : ∀ s, bit (A s c && A s d) ≤ if s = r then 1 else 0 := by
      intro s
      by_cases he : s = r
      · subst s; simp [bit, hrc, hrd]
      · have hn : ¬ (A s c = true ∧ A s d = true) := by
          intro hs
          exact hc4 s r c d he hne ⟨hs.1, hs.2, hrc, hrd⟩
        cases hsc : A s c <;> cases hsd : A s d <;> simp_all [bit]
    have hb := fsum_le m _ _ hh
    simpa only [common, fsum_single] using hb
  · have hh : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hn : ¬ (A r c = true ∧ A r d = true) := fun hr => hex ⟨r, hr⟩
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hh, fsum_const]
    omega

theorem offdiagonal_count (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else 1) = n - 1 := by
  have hh : fsum n (fun d => (if d = c then 0 else 1) + (if d = c then 1 else 0)) = n := by
    rw [fsum_congr n _ (fun _ => 1)]
    · simpa using fsum_const n 1
    · intro d; split <;> simp_all
  rw [fsum_add, fsum_single] at hh
  omega

theorem row_offdiagonal {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else bit (A r c && A r d)) = rowCover A r c := by
  cases hac : A r c with
  | false =>
    simp only [hac, Bool.false_and, bit, Bool.false_eq_true, ↓reduceIte, rowCover]
    have hz : ∀ d : Fin n, (if d = c then 0 else 0) = 0 := by intro d; split <;> rfl
    rw [fsum_congr n _ (fun _ => 0) hz, fsum_const]
    simp
  | true =>
    have he : ∀ d : Fin n,
        (if d = c then 0 else bit (A r c && A r d)) +
          (if d = c then 1 else 0) = bit (A r d) := by
      intro d
      by_cases hd : d = c
      · subst d; simp [hac, bit]
      · simp [hd, hac]
    have hs := fsum_congr n _ _ he
    rw [fsum_add, fsum_single] at hs
    change _ + 1 = degree A r at hs
    simp only [hac] at hs
    simp only [rowCover, hac, ↓reduceIte]
    omega

theorem cover_double_count_column {m n : Nat} (A : Fin m → Fin n → Bool)
    (c : Fin n) :
    fsum n (fun d => if d = c then 0 else common A c d) = columnCover A c := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else common A c d) =
        fsum m (fun r => if d = c then 0 else bit (A r c && A r d)) := by
    intro d
    by_cases hd : d = c
    · simp only [hd, ↓reduceIte, fsum_const, Nat.mul_zero]
    · simp only [hd, ↓reduceIte, common]
  rw [fsum_congr n _ _ hp, fsum_swap]
  exact fsum_congr m _ _ (fun r => row_offdiagonal A r c)

theorem leave_cover_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c : Fin n) :
    leaveDegree A c + columnCover A c = n - 1 := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) +
        (if d = c then 0 else common A c d) = (if d = c then 0 else 1) := by
    intro d
    by_cases hd : d = c
    · simp [hd]
    · have ht := common_le_one A hc4 c d (Ne.symm hd)
      simp only [hd, ↓reduceIte]
      split <;> omega
  have hs := fsum_congr n _ _ hp
  rw [fsum_add, cover_double_count_column, offdiagonal_count] at hs
  exact hs

theorem row_cover_total {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    fsum n (rowCover A r) = degree A r * (degree A r - 1) := by
  have hp : ∀ c : Fin n, rowCover A r c = bit (A r c) * (degree A r - 1) := by
    intro c; cases h : A r c <;> simp [rowCover, bit, h]
  rw [fsum_congr n _ _ hp, fsum_mul]
  rfl

theorem cover_double_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    fsum n (columnCover A) = fsum m (fun r => degree A r * (degree A r - 1)) := by
  unfold columnCover
  rw [fsum_swap]
  exact fsum_congr m _ _ (row_cover_total A)

theorem leave_double_count {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) :
    fsum n (leaveDegree A) + fsum m (fun r => degree A r * (degree A r - 1)) = n * (n - 1) := by
  have hs := fsum_congr n _ _ (leave_cover_identity A hc4)
  rw [fsum_add, cover_double_count, fsum_const] at hs
  exact hs

theorem nsum_bit_filter {α : Type} (xs : List α) (f : α → Bool) :
    nsum xs (fun x => bit (f x)) = (xs.filter f).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [ih]
    cases hx : f x <;> simp [bit, hx, Nat.add_comm]

theorem flatMap_length_nsum {α β : Type} (xs : List α) (f : α → List β) :
    (xs.flatMap f).length = nsum xs (fun x => (f x).length) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum, ih]

def occupiedCells {m n : Nat} (A : Fin m → Fin n → Bool) : List (Fin m × Fin n) :=
  (List.finRange m).flatMap (fun r =>
    ((List.finRange n).filter (A r)).map (fun c => (r,c)))

theorem degree_is_actual_row_count {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    degree A r = ((List.finRange n).filter (A r)).length := nsum_bit_filter _ _

theorem total_is_actual_cell_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    total A = (occupiedCells A).length := by
  unfold occupiedCells
  rw [flatMap_length_nsum]
  apply nsum_congr
  intro r _
  simpa only [List.length_map] using degree_is_actual_row_count A r

theorem occupiedCells_mem {m n : Nat} (A : Fin m → Fin n → Bool) (p : Fin m × Fin n) :
    p ∈ occupiedCells A ↔ A p.1 p.2 = true := by
  constructor
  · intro hp
    obtain ⟨r, _, hr⟩ := List.mem_flatMap.mp hp
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hr
    cases he
    exact (List.mem_filter.mp hc).2
  · intro hp
    exact List.mem_flatMap.mpr ⟨p.1, fin_mem p.1,
      List.mem_map.mpr ⟨p.2, List.mem_filter.mpr ⟨fin_mem p.2, hp⟩, Prod.eta p⟩⟩

theorem common_zero_iff {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    common A c d = 0 ↔ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  constructor
  · intro hz r hr
    have hh := fsum_member_le m (fun s => bit (A s c && A s d)) r
    change _ ≤ common A c d at hh
    simp [hr.1, hr.2, bit, hz] at hh
  · intro h
    have hp : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hr := h r
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hp, fsum_const]
    simp

def leaveNeighbors {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : List (Fin n) :=
  (List.finRange n).filter (fun d => decide (d ≠ c ∧ common A c d = 0))

theorem leaveNeighbors_mem {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    d ∈ leaveNeighbors A c ↔ d ≠ c ∧ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  simp [leaveNeighbors, List.mem_filter, fin_mem, common_zero_iff]

theorem leaveDegree_is_actual_leave_count {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) :
    leaveDegree A c = (leaveNeighbors A c).length := by
  unfold leaveDegree leaveNeighbors
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) =
        bit (decide (d ≠ c ∧ common A c d = 0)) := by
    intro d
    by_cases hd : d = c <;> by_cases hz : common A c d = 0 <;> simp [hd, hz, bit]
  rw [fsum_congr n _ _ hp]
  exact nsum_bit_filter _ _

#print axioms common_le_one
#print axioms leave_cover_identity
#print axioms leave_double_count
#print axioms degree_is_actual_row_count
#print axioms total_is_actual_cell_count
#print axioms occupiedCells_mem
#print axioms common_zero_iff
#print axioms leaveNeighbors_mem
#print axioms leaveDegree_is_actual_leave_count

end EvenParity


==> anc/lean/extended-lean-companion/separation/source/MatrixMoments.lean <==
import FiniteRatSums
import RationalMinorant

/-! Conditional analytic component. Its explicit sampling hypothesis is
discharged in StableDensity. This component alone is not a C3 theorem. -/

namespace PairedMatrixMoments

open FiniteRatSums PairedPivotAlgebra

universe u v
variable {Row : Type u} {Col : Type v}

def rowDegree (cols : List Col) (A : Row → Col → Rat) (r : Row) : Rat :=
  sum cols (A r)

def colDegree (rows : List Row) (A : Row → Col → Rat) (c : Col) : Rat :=
  sum rows (fun r => A r c)

def codegree (cols : List Col) (A : Row → Col → Rat) (r s : Row) : Rat :=
  sum cols (fun c => A r c * A s c)

def total (rows : List Row) (cols : List Col) (A : Row → Col → Rat) : Rat :=
  sum rows (rowDegree cols A)

theorem total_columns (rows : List Row) (cols : List Col) (A : Row → Col → Rat) :
    total rows cols A = sum cols (colDegree rows A) := by
  exact sum_swap rows cols A

theorem codegree_double_count (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat) :
    sum rows (fun r => sum rows (codegree cols A r)) =
      sum cols (fun c => (colDegree rows A c)^2) := by
  change (sum rows (fun r => sum rows (fun s =>
    sum cols (fun c => A r c*A s c)))) = _
  rw [sum_congr rows _ _ (fun r _ =>
    sum_swap rows cols (fun s c => A r c*A s c))]
  rw [sum_swap rows cols]
  apply sum_congr cols
  intro c hc
  rw [sum_congr rows _ _ (fun r _ =>
    sum_mul_left rows (A r c) (fun s => A s c))]
  rw [sum_mul_right]
  unfold colDegree
  grind

theorem row_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c)
    (r : Row) (hr : r ∈ rows) : 0 ≤ rowDegree cols A r := by
  exact sum_nonneg cols (A r) (hA r hr)

theorem total_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c) : 0 ≤ total rows cols A := by
  exact sum_nonneg rows (rowDegree cols A) (row_nonneg rows cols A hA)

theorem codegree_range (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r s : Row) (hr : r ∈ rows) (hs : s ∈ rows) :
    0 ≤ codegree cols A r s ∧ codegree cols A r s ≤ rowDegree cols A r := by
  constructor
  · exact sum_nonneg cols _ (fun c hc =>
      Rat.mul_nonneg (hA r hr c hc).1 (hA s hs c hc).1)
  · apply sum_le cols
    intro c hc
    have h := Rat.mul_le_mul_of_nonneg_left (hA s hs c hc).2 (hA r hr c hc).1
    grind

theorem ratio_range (a d : Rat) (ha : 0 ≤ a) (had : a ≤ d) (hd : 0 < d) :
    0 ≤ a/d ∧ a/d ≤ 1 := by
  have hn : d ≠ 0 := by grind
  have he := Rat.div_mul_cancel (a := a) hn
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind

theorem row_bound_from_sampling (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r : Row) (hr : r ∈ rows) (hd : 0 < rowDegree cols A r)
    (sampling : 2*rowDegree cols A r *
      sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
        ≤ total rows cols A) :
    3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
      ≤ total rows cols A := by
  have hp : ∀ s ∈ rows,
      3*codegree cols A r s-rowDegree cols A r ≤
        2*rowDegree cols A r*f (codegree cols A r s/rowDegree cols A r) := by
    intro s hs
    have ht := codegree_range rows cols A hA r s hr hs
    have hq := ratio_range _ _ ht.1 ht.2 hd
    have hf := finite_majority_minorant_twice _ hq.1 hq.2
    have hm := Rat.mul_le_mul_of_nonneg_left hf (Rat.le_of_lt hd)
    have hn : rowDegree cols A r ≠ 0 := by grind
    have he := Rat.div_mul_cancel (a := codegree cols A r s) hn
    grind
  have hh := sum_le rows _ _ hp
  rw [sum_sub, sum_mul_left, sum_const, sum_mul_left] at hh
  grind

/-- The sampling premise is explicit here and proved from C3 in StableDensity. -/
theorem conditional_density_from_sampling
    (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (sampling : ∀ r ∈ rows, 0 < rowDegree cols A r →
      2*rowDegree cols A r *
        sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
          ≤ total rows cols A) :
    3*total rows cols A ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  have hE := total_nonneg rows cols A (fun r hr c hc => (hA r hr c hc).1)
  have hr : ∀ r ∈ rows,
      3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
        ≤ total rows cols A := by
    intro r hmem
    have hd := row_nonneg rows cols A (fun s hs c hc => (hA s hs c hc).1) r hmem
    by_cases hz : rowDegree cols A r = 0
    · have ht : ∀ s ∈ rows, codegree cols A r s = 0 := by
        intro s hs
        have hh := codegree_range rows cols A hA r s hmem hs
        grind
      rw [sum_congr rows _ (fun _ => 0) ht, sum_const, hz]
      grind
    · have hpos : 0 < rowDegree cols A r := by grind
      exact row_bound_from_sampling rows cols A hA r hmem hpos (sampling r hmem hpos)
  have hsum := sum_le rows _ _ hr
  rw [sum_sub, sum_mul_left, sum_mul_left, sum_const] at hsum
  rw [codegree_double_count] at hsum
  change 3*sum cols (fun c => (colDegree rows A c)^2) -
    (rows.length : Rat)*total rows cols A ≤
      (rows.length : Rat)*total rows cols A at hsum
  have hmoment : 3*sum cols (fun c => (colDegree rows A c)^2) ≤
      2*(rows.length : Rat)*total rows cols A := by grind
  have hc := finite_cauchy cols (colDegree rows A)
  rw [← total_columns rows cols A] at hc
  have hcm := Rat.mul_le_mul_of_nonneg_left hc (by decide : (0 : Rat) ≤ 3)
  have hmm := Rat.mul_le_mul_of_nonneg_left hmoment
    (Rat.natCast_nonneg (a := cols.length))
  have hprod : (3*total rows cols A)*total rows cols A ≤
      (2*(rows.length : Rat)*(cols.length : Rat))*total rows cols A := by grind
  by_cases hz : total rows cols A = 0
  · rw [hz]
    have hn := Rat.mul_nonneg (Rat.natCast_nonneg (a := rows.length))
      (Rat.natCast_nonneg (a := cols.length))
    grind
  · have hpos : 0 < total rows cols A := by grind
    exact Rat.le_of_mul_le_mul_right hprod hpos

#print axioms total_columns
#print axioms codegree_double_count
#print axioms row_nonneg
#print axioms total_nonneg
#print axioms codegree_range
#print axioms ratio_range
#print axioms row_bound_from_sampling
#print axioms conditional_density_from_sampling

end PairedMatrixMoments


==> anc/lean/extended-lean-companion/separation/source/MinimumAlgebra.lean <==
import Std

/-! Exact scalar inequalities used by the minimum-endpoint argument. -/

namespace MinimumEndpoint

def absRat (x : Rat) : Rat := if 0 ≤ x then x else -x

theorem min_le_first (x y : Rat) : min x y ≤ x := by
  change (if x ≤ y then x else y) ≤ x
  split <;> grind

theorem min_le_second (x y : Rat) : min x y ≤ y := by
  change (if x ≤ y then x else y) ≤ y
  split <;> grind

theorem min_abs_identity (x y : Rat) :
    2*min x y = x+y-absRat (x-y) := by
  change 2*(if x ≤ y then x else y) = x+y-(if 0 ≤ x-y then x-y else -(x-y))
  split <;> split <;> grind

theorem abs_square (x : Rat) : (absRat x)^2=x^2 := by
  unfold absRat
  split <;> grind

theorem quadratic_majorant (x : Rat) :
    6*absRat x ≤ 9*x^2+1 := by
  have h : (0:Rat) ≤ (3*absRat x-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he := abs_square x
  grind

theorem minimum_quadratic (x y : Rat) :
    6*(x+y)-9*(x-y)^2-1 ≤ 12*min x y := by
  have hm := min_abs_identity x y
  have hq := quadratic_majorant (x-y)
  grind

theorem pair_minimum_bound (x y z w ε : Rat)
    (light : x+z ≤ 1+ε ∨ y+w ≤ 1+ε) :
    min x y+min z w ≤ 1+ε := by
  have h₁ := min_le_first x y
  have h₂ := min_le_second x y
  have h₃ := min_le_first z w
  have h₄ := min_le_second z w
  rcases light with h | h <;> grind

theorem combine_minimum_bounds (μ S I ε η : Rat)
    (lower : 18*μ^2-3*S-μ≤12*I)
    (upper : 2*I≤(1+ε)*μ)
    (moment : S≤(4/3 : Rat)*μ+η) :
    18*μ^2≤(11+6*ε)*μ+3*η := by
  have hu := Rat.mul_le_mul_of_nonneg_left upper (by decide : (0:Rat)≤6)
  have hm := Rat.mul_le_mul_of_nonneg_left moment (by decide : (0:Rat)≤3)
  have heu : 6*((1+ε)*μ)=6*μ+6*ε*μ := by grind
  have hem : 3*((4/3 : Rat)*μ+η)=4*μ+3*η := by grind
  have heg : (11+6*ε)*μ+3*η=11*μ+6*ε*μ+3*η := by grind
  rw [heu] at hu
  rw [hem] at hm
  rw [heg]
  grind

#print axioms combine_minimum_bounds
#print axioms min_abs_identity
#print axioms abs_square
#print axioms quadratic_majorant
#print axioms minimum_quadratic
#print axioms pair_minimum_bound
end MinimumEndpoint


==> anc/lean/extended-lean-companion/separation/source/MinimumMatrix.lean <==
import BooleanMatrixGeometry
import MinimumAlgebra

/-! Finite Boolean-matrix normalizations and the occupied/ambient identities. -/

namespace MinimumEndpoint

open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments BooleanMatrixGeometry

universe u v

def rowMean {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  rowDegree (List.finRange n) (indicator A) r * (n : Rat)⁻¹

def colMean {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Rat :=
  colDegree (List.finRange m) (indicator A) c * (m : Rat)⁻¹

def density {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  total (List.finRange m) (List.finRange n) (indicator A) * (m : Rat)⁻¹ * (n : Rat)⁻¹

def secondMoment {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => (rowMean A r)^2) * (m : Rat)⁻¹ +
  sum (List.finRange n) (fun c => (colMean A c)^2) * (n : Rat)⁻¹

def ambientMean (m n : Nat) (f : Cell (Fin m) (Fin n) → Rat) : Rat :=
  sum (grid (List.finRange m) (List.finRange n)) f * (m : Rat)⁻¹ * (n : Rat)⁻¹

def occupiedMean {m n : Nat} (A : Fin m → Fin n → Bool)
    (f : Cell (Fin m) (Fin n) → Rat) : Rat :=
  sum (cells (List.finRange m) (List.finRange n) A) f * (m : Rat)⁻¹ * (n : Rat)⁻¹

def minimumMass {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  occupiedMean A (fun p => min (rowMean A p.1) (colMean A p.2))

theorem density_card {m n : Nat} (A : Fin m → Fin n → Bool) :
    density A = ((cells (List.finRange m) (List.finRange n) A).length : Rat) /
      ((m : Rat)*(n : Rat)) := by
  rw [cells_card, Rat.div_def, Rat.inv_mul_rev]
  unfold density
  grind

theorem occupied_as_ambient {m n : Nat} (A : Fin m → Fin n → Bool)
    (f : Cell (Fin m) (Fin n) → Rat) :
    sum (cells (List.finRange m) (List.finRange n) A) f =
      sum (grid (List.finRange m) (List.finRange n))
        (fun p => indicator A p.1 p.2*f p) := by
  rw [cells_sum, grid_sum]

theorem indicator_sum {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (grid (List.finRange m) (List.finRange n)) (fun p => indicator A p.1 p.2) =
      total (List.finRange m) (List.finRange n) (indicator A) := by
  rw [grid_sum]
  rfl

theorem mean_row_sum {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange m) (rowMean A) =
      total (List.finRange m) (List.finRange n) (indicator A)*(n : Rat)⁻¹ := by
  unfold rowMean
  rw [sum_mul_right]
  rfl

theorem mean_col_sum {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange n) (colMean A) =
      total (List.finRange m) (List.finRange n) (indicator A)*(m : Rat)⁻¹ := by
  unfold colMean
  rw [sum_mul_right, ← total_columns]

theorem uniform_row_mean {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange m) (rowMean A)*(m : Rat)⁻¹ = density A := by
  rw [mean_row_sum]
  unfold density
  grind

theorem uniform_col_mean {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange n) (colMean A)*(n : Rat)⁻¹ = density A := by
  rw [mean_col_sum]
  rfl

theorem occupied_row_sum {m n : Nat} (A : Fin m → Fin n → Bool) (hn : 0<n) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p => rowMean A p.1) =
      (n : Rat)*sum (List.finRange m) (fun r => (rowMean A r)^2) := by
  have hnq : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  rw [cells_sum, ← sum_mul_left]
  apply sum_congr
  intro r hr
  change sum (List.finRange n) (fun c => indicator A r c*rowMean A r) = _
  rw [sum_mul_right]
  change rowDegree (List.finRange n) (indicator A) r * rowMean A r =
    (n : Rat)*(rowMean A r)^2
  unfold rowMean
  grind

theorem occupied_col_sum {m n : Nat} (A : Fin m → Fin n → Bool) (hm : 0<m) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p => colMean A p.2) =
      (m : Rat)*sum (List.finRange n) (fun c => (colMean A c)^2) := by
  have hmq : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  rw [cells_sum, sum_swap, ← sum_mul_left]
  apply sum_congr
  intro c hc
  change sum (List.finRange m) (fun r => indicator A r c*colMean A c) = _
  rw [sum_mul_right]
  change colDegree (List.finRange m) (indicator A) c * colMean A c =
    (m : Rat)*(colMean A c)^2
  unfold colMean
  grind

theorem occupied_linear_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n) :
    occupiedMean A (fun p => rowMean A p.1+colMean A p.2) = secondMoment A := by
  have hmq : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnq : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  unfold occupiedMean
  rw [sum_add, occupied_row_sum A hn, occupied_col_sum A hm]
  unfold secondMoment
  grind

theorem rectangular_square_identity {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (u : Row → Rat) (v : Col → Rat) :
    sum rows (fun r => sum cols (fun c => (u r-v c)^2)) =
      (cols.length : Rat)*sum rows (fun r => (u r)^2)+
      (rows.length : Rat)*sum cols (fun c => (v c)^2)-2*sum rows u*sum cols v := by
  have h : ∀ r ∈ rows, sum cols (fun c => (u r-v c)^2) =
      sum cols (fun c => (v c)^2)-2*u r*sum cols v+(cols.length : Rat)*(u r)^2 := by
    intro r hr
    rw [sum_congr cols _ (fun c => (v c-u r)^2) (by intro c hc; grind)]
    exact sum_square_shift cols v (u r)
  rw [sum_congr rows _ _ h, sum_add, sum_sub, sum_const,
    sum_mul_right, sum_mul_left, sum_mul_left]
  grind

theorem ambient_square_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n) :
    ambientMean m n (fun p => (rowMean A p.1-colMean A p.2)^2) =
      secondMoment A-2*(density A)^2 := by
  have hmq : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnq : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  unfold ambientMean
  rw [grid_sum, rectangular_square_identity]
  simp only [List.length_finRange]
  rw [mean_row_sum, mean_col_sum]
  unfold secondMoment density
  grind

#print axioms density_card
#print axioms uniform_row_mean
#print axioms uniform_col_mean
#print axioms occupied_linear_identity
#print axioms rectangular_square_identity
#print axioms ambient_square_identity
end MinimumEndpoint


==> anc/lean/extended-lean-companion/separation/source/MixingBound.lean <==
import MixingMoments
import MixingScalar

/-! Closed finite empty-rectangle bounds in the literal Boolean model. -/
namespace ElementaryMixing

open OriginalAugmented EvenParity

theorem empty_rectangle_cleared {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (hm : 0<m) (hn : 0<n) (D : Nat) (hD : ∀ c, colDegree B c≤D)
    (v : Rat) (hv : 0≤v) (hV : variance B≤v^2*(n : Rat)^2)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C) :
    (card m R : Rat)*(card n C : Rat)*(n : Rat)≤
      (m : Rat)*(fixedCount B : Rat)+2*(m : Rat)*(D : Rat)*(n : Rat)+
      2*(m : Rat)*(n : Rat)+2*(m : Rat)*(orderedLeave B : Rat)+4*v*(m : Rat)*(n : Rat)^2 := by
  let M : Rat := (m : Rat)
  let N : Rat := (n : Rat)
  let a : Rat := (card m R : Rat)
  let b : Rat := (card n C : Rat)
  let F : Rat := (fixedCount B : Rat)
  let d : Rat := (D : Rat)
  let ell : Rat := (orderedLeave B : Rat)
  let U : Rat := (restrictedCount B C : Rat)
  let p : Rat := mean B
  let L : Rat := p*U
  let E : Rat := N+ell+2*v*N^2
  change a*b*N≤M*F+2*M*d*N+2*M*N+2*M*ell+4*v*M*N^2
  have hM : 0<M := Rat.natCast_pos.mpr hm
  have hN : 0<N := Rat.natCast_pos.mpr hn
  have hM0 := Rat.le_of_lt hM
  have hN0 := Rat.le_of_lt hN
  have ha : 0≤a := Rat.natCast_nonneg
  have hb : 0≤b := Rat.natCast_nonneg
  have hF0 : 0≤F := Rat.natCast_nonneg
  have hd0 : 0≤d := Rat.natCast_nonneg
  have hell : 0≤ell := Rat.natCast_nonneg
  have hU : 0≤U := Rat.natCast_nonneg
  have haM : a≤M := Rat.natCast_le_natCast.mpr (card_le m R)
  have hbN : b≤N := Rat.natCast_le_natCast.mpr (card_le n C)
  have hN2 : 0≤N^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hMF := Rat.mul_nonneg hM0 hF0
  have hMDN := Rat.mul_nonneg (Rat.mul_nonneg hM0 hd0) hN0
  have hMN := Rat.mul_nonneg hM0 hN0
  have hMl := Rat.mul_nonneg hM0 hell
  have hvMN2 := Rat.mul_nonneg (Rat.mul_nonneg hv hM0) hN2
  have harea : a*b*N≤M*N^2 := by
    have h₁ := Rat.mul_le_mul_of_nonneg_left haM (Rat.mul_nonneg hb hN0)
    have h₂ := Rat.mul_le_mul_of_nonneg_left hbN hMN
    grind
  by_cases hFn : fixedCount B≤n^2
  · have hFN : F≤N^2 := by
      have h := Rat.natCast_le_natCast.mpr hFn
      simpa only [Rat.natCast_pow] using h
    by_cases hDn : D≤n
    · have hE : 0≤E := by
        have h := Rat.mul_nonneg hv hN2
        dsimp only [E]
        grind
      have hcov := (covariance_bound B hc4 C D hD hDn v hv hV).2
      have hcovid := covariance_identity B C
      have hinc := congrArg (fun x : Nat => (x : Rat)) (mixed_leave_identity B hc4 C)
      simp only [Rat.natCast_add,Rat.natCast_mul] at hinc
      rw [cast_sub n 1 (by omega)] at hinc
      have hleave := Rat.natCast_le_natCast.mpr (restrictedLeave_le B C)
      have hlower : b*N-E≤L := by
        change covariance B C+p*U=(mixedCount B C : Rat) at hcovid
        change (mixedCount B C : Rat)+(restrictedLeave B C : Rat)=U+b*(N-1) at hinc
        change (restrictedLeave B C : Rat)≤ell at hleave
        change covariance B C≤2*v*N^2 at hcov
        dsimp only [E,L]
        grind
      have hempty := Rat.natCast_le_natCast.mpr (empty_restricted_cauchy_cap B hc4 R C he D hD)
      simp only [Rat.natCast_pow,Rat.natCast_mul,Rat.natCast_add] at hempty
      rw [cast_sub m (card m R) (card_le m R)] at hempty
      change U^2≤(M-a)*(b^2+b*d) at hempty
      have hmean : M*p^2≤N^2+F := mean_square_bound B hc4 hm
      have hp2 : 0≤p^2 := Lean.Grind.OrderedRing.sq_nonneg
      have hMp2 := Rat.mul_nonneg hM0 hp2
      have hfactor : 0≤(M-a)*(b^2+b*d) := Rat.mul_nonneg (by grind)
        (Rat.add_nonneg Lean.Grind.OrderedRing.sq_nonneg (Rat.mul_nonneg hb hd0))
      have h₁ := Rat.mul_le_mul_of_nonneg_left hempty hMp2
      have h₂ := Rat.mul_le_mul_of_nonneg_left hmean hfactor
      have hmix : M*L^2≤(N^2+F)*(M-a)*(b^2+d*b) := by
        dsimp only [L]
        grind
      have h := rectangle_scalar M N a b F d E L hM hN ha hb hbN hF0 hFN hd0 hE hlower hmix
      dsimp only [E] at h
      grind
    · have hdn : n≤D := by omega
      have hNd : N≤d := Rat.natCast_le_natCast.mpr hdn
      have hscaled := Rat.mul_le_mul_of_nonneg_left hNd hMN
      grind
  · have hnf : n^2≤fixedCount B := by omega
    have hNF : N^2≤F := by
      have h := Rat.natCast_le_natCast.mpr hnf
      simpa only [Rat.natCast_pow] using h
    have hscaled := Rat.mul_le_mul_of_nonneg_left hNF hM0
    grind

/-- Finite mixing bound for every actually empty rectangle. Only C4,
column cap, dimensions, and the displayed actual variance bound are assumed. -/
theorem empty_rectangle_bound {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (hm : 0<m) (hn : 0<n) (D : Nat) (hD : ∀ c, colDegree B c≤D)
    (v : Rat) (hv : 0≤v) (hV : variance B≤v^2*(n : Rat)^2)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C) :
    (card m R : Rat)*(card n C : Rat)/((m : Rat)*(n : Rat))≤
      (fixedCount B : Rat)/(n : Rat)^2+2*(D : Rat)/(n : Rat)+2/(n : Rat)+
      2*(orderedLeave B : Rat)/(n : Rat)^2+4*v := by
  exact cleared_to_ratio (m : Rat) (n : Rat) (card m R : Rat) (card n C : Rat)
    (fixedCount B : Rat) (D : Rat) (orderedLeave B : Rat) v
    (Rat.natCast_pos.mpr hm) (Rat.natCast_pos.mpr hn)
    (empty_rectangle_cleared B hc4 hm hn D hD v hv hV R C he)

def defect {m n : Nat} (B : Matrix m n) : Rat :=
  (n : Rat)*((n : Rat)-1)+(fixedCount B : Rat)-(fixedCount B : Rat)^2/(m : Rat)

theorem defect_identity {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) (hm : 0<m) (hn : 0<n) :
    defect B=variance B+(orderedLeave B : Rat) := (variance_leave_identity B hc4 hm hn).symm

theorem empty_rectangle_defect_bound {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (hm : 0<m) (hn : 0<n) (D : Nat) (hD : ∀ c, colDegree B c≤D)
    (w : Rat) (hw : 0≤w) (hdef : defect B≤w^2*(n : Rat)^2)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C) :
    (card m R : Rat)*(card n C : Rat)/((m : Rat)*(n : Rat))≤
      (fixedCount B : Rat)/(n : Rat)^2+2*(D : Rat)/(n : Rat)+2/(n : Rat)+2*w^2+4*w := by
  rw [defect_identity B hc4 hm hn] at hdef
  have hvar := variance_nonneg B
  have hl0 : (0 : Rat)≤(orderedLeave B : Rat) := Rat.natCast_nonneg
  have hV : variance B≤w^2*(n : Rat)^2 := by grind
  have hell : (orderedLeave B : Rat)≤w^2*(n : Rat)^2 := by grind
  have h := empty_rectangle_bound B hc4 hm hn D hD w hw hV R C he
  have hnpos : (0 : Rat)<(n : Rat) := Rat.natCast_pos.mpr hn
  have hn2pos : (0 : Rat)<(n : Rat)^2 := by
    have hp := Rat.mul_pos hnpos hnpos
    grind
  have heq : (2*(orderedLeave B : Rat)/(n : Rat)^2)*(n : Rat)^2=2*(orderedLeave B : Rat) :=
    Rat.div_mul_cancel (by grind)
  have hquot : 2*(orderedLeave B : Rat)/(n : Rat)^2≤2*w^2 := by
    apply Rat.le_of_mul_le_mul_right (c := (n : Rat)^2) ?_ hn2pos
    rw [heq]
    grind
  grind

#print axioms empty_rectangle_cleared
#print axioms empty_rectangle_bound
#print axioms defect_identity
#print axioms empty_rectangle_defect_bound
end ElementaryMixing


==> anc/lean/extended-lean-companion/separation/source/MixingCauchy.lean <==
import FiniteRatSums

namespace ElementaryMixing
open FiniteRatSums

theorem bilinear_lagrange {α : Type} (xs : List α) (f g : α → Rat) :
    sum xs (fun y => sum xs (fun x => (f x*g y-f y*g x)^2))=
      2*sum xs (fun x => (f x)^2)*sum xs (fun x => (g x)^2)-
        2*(sum xs (fun x => f x*g x))^2 := by
  have hi : ∀ y, sum xs (fun x => (f x*g y-f y*g x)^2)=
      (g y)^2*sum xs (fun x => (f x)^2)-
        (f y*g y)*(2*sum xs (fun x => f x*g x))+
        (f y)^2*sum xs (fun x => (g x)^2) := by
    intro y
    rw [sum_congr xs _ (fun x =>
      (f x)^2*(g y)^2-(f x*g x)*(2*f y*g y)+(g x)^2*(f y)^2)
      (fun x _ => by grind)]
    rw [sum_add,sum_sub,sum_mul_right,sum_mul_right,sum_mul_right]
    grind
  rw [sum_congr xs _ _ (fun y _ => hi y),sum_add,sum_sub,
    sum_mul_right,sum_mul_right,sum_mul_right]
  grind

theorem bilinear_cauchy {α : Type} (xs : List α) (f g : α → Rat) :
    (sum xs (fun x => f x*g x))^2≤sum xs (fun x => (f x)^2)*sum xs (fun x => (g x)^2) := by
  have h := sum_nonneg xs (fun y => sum xs (fun x => (f x*g y-f y*g x)^2))
    (fun y _ => sum_nonneg xs _ (fun x _ => Lean.Grind.OrderedRing.sq_nonneg))
  rw [bilinear_lagrange] at h
  grind

theorem square_upper (H K : Rat) (hK : 0≤K) (hs : H^2≤K^2) : H≤K := by
  apply Classical.byContradiction
  intro h
  have hp := Rat.mul_pos (by grind : 0<H-K) (by grind : 0<H+K)
  have he : (H-K)*(H+K)=H^2-K^2 := by grind
  rw [he] at hp
  grind


#print axioms bilinear_lagrange
#print axioms bilinear_cauchy
#print axioms square_upper
end ElementaryMixing


==> anc/lean/extended-lean-companion/separation/source/MixingData.lean <==
import C4Quadratic

/-! Actual finite row/column masks and incidence counts. -/
namespace ElementaryMixing

open OriginalAugmented EvenParity GridModel

def members (k : Nat) (P : Fin k → Bool) : List (Fin k) := (List.finRange k).filter P
def card (k : Nat) (P : Fin k → Bool) : Nat := (members k P).length

def colDegree {m n : Nat} (B : Matrix m n) (c : Fin n) : Nat := fsum m (fun r => bit (B r c))
def restrictedRow {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) (r : Fin m) : Nat :=
  nsum (members n C) (fun c => bit (B r c))
def restrictedCount {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat := fsum m (restrictedRow B C)
def restrictedSquare {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat :=
  fsum m (fun r => (restrictedRow B C r)^2)
def mixedCount {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat :=
  fsum m (fun r => restrictedRow B C r*degree B r)
def orderedLeave {m n : Nat} (B : Matrix m n) : Nat := fsum n (leaveDegree B)
def restrictedLeave {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat :=
  nsum (members n C) (leaveDegree B)
def EmptyRectangle {m n : Nat} (B : Matrix m n) (R : Fin m → Bool) (C : Fin n → Bool) : Prop :=
  ∀ r c, R r=true → C c=true → B r c=false

theorem members_mem (k : Nat) (P : Fin k → Bool) (i : Fin k) : i∈members k P ↔ P i=true := by
  simp [members,List.mem_filter,finRange_mem]

theorem members_nodup (k : Nat) (P : Fin k → Bool) : (members k P).Nodup :=
  List.Pairwise.filter P (finRange_nodup k)

theorem card_le (k : Nat) (P : Fin k → Bool) : card k P≤k := by
  have h := List.length_filter_le P (List.finRange k)
  simpa [card,members] using h

theorem nsum_mul_left {α : Type} (xs : List α) (f : α → Nat) (k : Nat) :
    nsum xs (fun x => k*f x)=k*nsum xs f := by
  rw [nsum_congr xs _ (fun x => f x*k) (fun x _ => Nat.mul_comm _ _),nsum_mul]
  exact Nat.mul_comm _ _

theorem nsum_filter_le {α : Type} (xs : List α) (P : α → Bool) (f : α → Nat) :
    nsum (xs.filter P) f≤nsum xs f := by
  induction xs with
  | nil => exact Nat.le_refl 0
  | cons x xs ih =>
    cases hp : P x <;> simp [hp,nsum] <;> omega

theorem nsum_product {α : Type} (xs : List α) (f g : α → Nat) :
    nsum xs f*nsum xs g=nsum xs (fun x => nsum xs (fun y => f x*g y)) := by
  rw [nsum_congr xs _ (fun x => f x*nsum xs g) (fun x _ => nsum_mul_left xs g (f x))]
  exact (nsum_mul xs f (nsum xs g)).symm

theorem bit_product (a b : Bool) : bit a*bit b=bit (a&&b) := by
  cases a <;> cases b <;> decide

theorem restrictedCount_columns {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    restrictedCount B C=nsum (members n C) (colDegree B) := by
  exact nsum_swap (List.finRange m) (members n C) (fun r c => bit (B r c))

theorem restrictedCount_cap {m n : Nat} (B : Matrix m n) (C : Fin n → Bool)
    (D : Nat) (hD : ∀ c, colDegree B c≤D) : restrictedCount B C≤card n C*D := by
  rw [restrictedCount_columns]
  have h := nsum_le (members n C) (colDegree B) (fun _ => D) (fun c _ => hD c)
  rw [nsum_const] at h
  exact h

theorem restrictedLeave_le {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    restrictedLeave B C≤orderedLeave B := nsum_filter_le _ C (leaveDegree B)

theorem common_diagonal {m n : Nat} (B : Matrix m n) (c : Fin n) : common B c c=colDegree B c := by
  unfold common colDegree
  apply fsum_congr
  intro r
  cases h : B r c <;> rfl

#print axioms members_nodup
#print axioms card_le
#print axioms restrictedCount_columns
#print axioms restrictedCount_cap
#print axioms restrictedLeave_le
#print axioms common_diagonal
end ElementaryMixing


==> anc/lean/extended-lean-companion/separation/source/MixingIncidence.lean <==
import MixingData

/-! The restricted incidence identities and Cauchy bound use the actual masks. -/
namespace ElementaryMixing

open OriginalAugmented EvenParity

theorem column_weight_identity {m n : Nat} (B : Matrix m n) (c : Fin n) :
    fsum m (fun r => bit (B r c)*degree B r)=columnCover B c+colDegree B c := by
  have hp : ∀ r, bit (B r c)*degree B r=rowCover B r c+bit (B r c) := by
    intro r
    cases h : B r c with
    | false => simp [h,bit,rowCover]
    | true =>
      have hd := occupied_degree_pos B r c h
      simp [h,bit,rowCover]
      omega
  rw [fsum_congr m _ _ hp,fsum_add]
  rfl

theorem mixed_columns {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    mixedCount B C=nsum (members n C) (fun c => columnCover B c+colDegree B c) := by
  unfold mixedCount fsum restrictedRow
  rw [nsum_congr (List.finRange m) _
    (fun r => nsum (members n C) (fun c => bit (B r c)*degree B r))
    (fun r _ => (nsum_mul (members n C) (fun c => bit (B r c)) (degree B r)).symm)]
  rw [nsum_swap]
  exact nsum_congr _ _ _ (fun c _ => column_weight_identity B c)

theorem mixed_leave_identity {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) (C : Fin n → Bool) :
    mixedCount B C+restrictedLeave B C=restrictedCount B C+card n C*(n-1) := by
  have h := nsum_congr (members n C)
    (fun c => columnCover B c+leaveDegree B c) (fun _ => n-1)
    (fun c _ => by dsimp only; have h := leave_cover_identity B hc4 c; omega)
  rw [nsum_add,nsum_const] at h
  rw [mixed_columns,nsum_add,restrictedCount_columns]
  unfold restrictedLeave card
  omega

theorem restricted_square_common {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    restrictedSquare B C=nsum (members n C) (fun c => nsum (members n C) (fun d => common B c d)) := by
  unfold restrictedSquare fsum
  rw [nsum_congr (List.finRange m) _
    (fun r => nsum (members n C) (fun c => nsum (members n C) (fun d => bit (B r c)*bit (B r d))))
    (fun r _ => by unfold restrictedRow; rw [Nat.pow_two]; exact nsum_product _ _ _)]
  rw [nsum_swap]
  apply nsum_congr
  intro c hc
  rw [nsum_swap]
  apply nsum_congr
  intro d hd
  unfold common fsum
  exact nsum_congr _ _ _ (fun r _ => bit_product (B r c) (B r d))

theorem restricted_common_cap {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (D : Nat) (hD : ∀ c, colDegree B c≤D) (c d : Fin n) :
    common B c d≤1+(if d=c then D else 0) := by
  by_cases hd : d=c
  · subst d
    rw [common_diagonal]
    have h := hD c
    simp
    omega
  · have h := common_le_one B hc4 c d (Ne.symm hd)
    simpa [hd] using h

theorem selected_diagonal_sum {n : Nat} (C : Fin n → Bool) (D : Nat) (c : Fin n)
    (hc : c∈members n C) : nsum (members n C) (fun d => if d=c then D else 0)=D := by
  rw [nsum_congr (members n C) _ (fun d => (if d=c then 1 else 0)*D)
    (fun d _ => by split <;> simp_all)]
  rw [nsum_mul,nsum_single _ (members_nodup n C) c hc]
  simp

theorem restricted_square_cap {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (C : Fin n → Bool) (D : Nat) (hD : ∀ c, colDegree B c≤D) :
    restrictedSquare B C≤(card n C)^2+card n C*D := by
  rw [restricted_square_common]
  have hp : ∀ c∈members n C, nsum (members n C) (fun d => common B c d)≤card n C+D := by
    intro c hc
    have h := nsum_le (members n C) (fun d => common B c d)
      (fun d => 1+(if d=c then D else 0)) (fun d _ => restricted_common_cap B hc4 D hD c d)
    rw [nsum_add,nsum_const,selected_diagonal_sum C D c hc] at h
    simpa [card] using h
  have h := nsum_le (members n C) _ (fun _ => card n C+D) hp
  rw [nsum_const] at h
  simpa [card,Nat.mul_add,Nat.pow_two] using h

theorem restricted_square_small_cap {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (C : Fin n → Bool) (D : Nat) (hD : ∀ c, colDegree B c≤D) (hDn : D≤n) :
    restrictedSquare B C≤2*n^2 := by
  have h := restricted_square_cap B hc4 C D hD
  have hb := card_le n C
  have h₁ := Nat.mul_le_mul hb hb
  have h₂ := Nat.mul_le_mul hb hDn
  simp only [Nat.pow_two] at h ⊢
  omega

theorem filter_complement_length {α : Type} (xs : List α) (P : α → Bool) :
    (xs.filter P).length+(xs.filter (fun x => !P x)).length=xs.length := by
  induction xs with
  | nil => rfl
  | cons x xs ih => cases hp : P x <;> simp [hp] <;> omega

theorem complement_card (m : Nat) (R : Fin m → Bool) : card m (fun r => !R r)=m-card m R := by
  have h := filter_complement_length (List.finRange m) R
  simp only [List.length_finRange] at h
  change card m R+card m (fun r => !R r)=m at h
  omega

theorem nsum_remove_zeros {α : Type} (xs : List α) (P : α → Bool) (f : α → Nat)
    (hz : ∀ x∈xs, P x=true → f x=0) :
    nsum xs f=nsum (xs.filter (fun x => !P x)) f := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := hz x (by simp)
    have ht := ih (fun y hy => hz y (by simp [hy]))
    cases hp : P x with
    | false => simp [hp,nsum,ht]
    | true => simp [hp,nsum,hx hp,ht]

theorem empty_row_restricted_zero {m n : Nat} (B : Matrix m n)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C)
    (r : Fin m) (hr : R r=true) : restrictedRow B C r=0 := by
  unfold restrictedRow
  rw [nsum_congr (members n C) _ (fun _ => 0)]
  · exact nsum_zero _
  · intro c hc
    rw [he r c hr ((members_mem n C c).mp hc)]
    rfl

theorem empty_restricted_cauchy {m n : Nat} (B : Matrix m n)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C) :
    (restrictedCount B C)^2≤(m-card m R)*restrictedSquare B C := by
  have hz := nsum_remove_zeros (List.finRange m) R (restrictedRow B C)
    (fun r _ hr => empty_row_restricted_zero B R C he r hr)
  change restrictedCount B C=nsum (members m (fun r => !R r)) (restrictedRow B C) at hz
  have h := UnrestrictedUniform.nsum_cauchy (members m (fun r => !R r)) (restrictedRow B C)
  rw [←hz] at h
  have hs := nsum_filter_le (List.finRange m) (fun r => !R r) (fun r => (restrictedRow B C r)^2)
  change nsum (members m (fun r => !R r)) (fun r => (restrictedRow B C r)^2)≤restrictedSquare B C at hs
  have hm := Nat.mul_le_mul_left (members m (fun r => !R r)).length hs
  have hc : (members m (fun r => !R r)).length=m-card m R := complement_card m R
  rw [hc] at h hm
  exact Nat.le_trans h hm

theorem empty_restricted_cauchy_cap {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C)
    (D : Nat) (hD : ∀ c, colDegree B c≤D) :
    (restrictedCount B C)^2≤(m-card m R)*((card n C)^2+card n C*D) := by
  exact Nat.le_trans (empty_restricted_cauchy B R C he)
    (Nat.mul_le_mul_left _ (restricted_square_cap B hc4 C D hD))

#print axioms mixed_leave_identity
#print axioms restricted_square_common
#print axioms restricted_square_cap
#print axioms restricted_square_small_cap
#print axioms empty_row_restricted_zero
#print axioms empty_restricted_cauchy
#print axioms empty_restricted_cauchy_cap
end ElementaryMixing


==> anc/lean/extended-lean-companion/separation/source/MixingMoments.lean <==
import MixingIncidence
import MixingVariance
import MixingCauchy

namespace ElementaryMixing
open OriginalAugmented EvenParity FiniteRatSums

theorem covariance_bound {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (C : Fin n → Bool) (D : Nat) (hD : ∀ c, colDegree B c≤D) (hDn : D≤n)
    (v : Rat) (hv : 0≤v) (hV : variance B≤v^2*(n : Rat)^2) :
    -(2*v*(n : Rat)^2)≤covariance B C ∧ covariance B C≤2*v*(n : Rat)^2 := by
  have hc := bilinear_cauchy (List.finRange m) (fun r => (restrictedRow B C r : Rat))
    (fun r => (degree B r : Rat)-mean B)
  rw [square_sum_cast] at hc
  change (covariance B C)^2≤(restrictedSquare B C : Rat)*variance B at hc
  have hS := Rat.natCast_le_natCast.mpr (restricted_square_small_cap B hc4 C D hD hDn)
  simp only [Rat.natCast_mul,Rat.natCast_pow] at hS
  have hn2 : (0 : Rat)≤(n : Rat)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hS4 : (restrictedSquare B C : Rat)≤4*(n : Rat)^2 := by grind
  have h₁ := Rat.mul_le_mul_of_nonneg_left hS4 (variance_nonneg B)
  have h₂ := Rat.mul_le_mul_of_nonneg_left hV (by grind : (0 : Rat)≤4*(n : Rat)^2)
  have hs : (covariance B C)^2≤(2*v*(n : Rat)^2)^2 := by grind
  have hK : 0≤2*v*(n : Rat)^2 := by have hp := Rat.mul_nonneg hv hn2; grind
  have hu := square_upper (covariance B C) (2*v*(n : Rat)^2) hK hs
  have hl := square_upper (-covariance B C) (2*v*(n : Rat)^2) hK (by grind)
  constructor <;> grind


#print axioms covariance_bound
end ElementaryMixing


==> anc/lean/extended-lean-companion/separation/source/MixingScalar.lean <==
import FiniteRatSums

/-! Elementary rational scalar algebra for the empty-rectangle estimate. -/
namespace ElementaryMixing

theorem square_mono_nonneg (u w : Rat) (hu : 0≤u) (huw : u≤w) : u^2≤w^2 := by
  have hp := Rat.mul_nonneg (by grind : 0≤w-u) (by grind : 0≤w+u)
  grind

theorem square_lower (X E L : Rat) (hX : 0≤X) (hl : X-E≤L) : X^2-2*E*X≤L^2 := by
  by_cases hXE : X≤E
  · have hp := Rat.mul_nonneg hX (by grind : 0≤2*E-X)
    have hs : 0≤L^2 := Lean.Grind.OrderedRing.sq_nonneg
    grind
  · have hx : 0≤X-E := by grind
    have hs := square_mono_nonneg (X-E) L hx hl
    have he : 0≤E^2 := Lean.Grind.OrderedRing.sq_nonneg
    grind

theorem rectangle_scalar (M N A B F D E L : Rat)
    (hM : 0<M) (hN : 0<N) (hA : 0≤A)
    (hB : 0≤B) (hBN : B≤N) (hF : 0≤F) (hFN : F≤N^2)
    (hD : 0≤D) (hE : 0≤E) (hl : B*N-E≤L)
    (hmix : M*L^2≤(N^2+F)*(M-A)*(B^2+D*B)) :
    A*B*N≤M*F+2*M*D*N+2*M*E := by
  have hM0 := Rat.le_of_lt hM
  have hN0 := Rat.le_of_lt hN
  have hMF := Rat.mul_nonneg hM0 hF
  have hMDN := Rat.mul_nonneg (Rat.mul_nonneg hM0 hD) hN0
  have hME := Rat.mul_nonneg hM0 hE
  by_cases hz : B=0
  · rw [hz]
    grind
  · have hBpos : 0<B := by grind
    have hBN0 := Rat.mul_nonneg hB hN0
    have hlo := square_lower (B*N) E L hBN0 hl
    have hlom := Rat.mul_le_mul_of_nonneg_left hlo hM0
    have hn2 : 0≤N^2 := Lean.Grind.OrderedRing.sq_nonneg
    have hb2 : 0≤B^2 := Lean.Grind.OrderedRing.sq_nonneg
    have hdiscard1 := Rat.mul_nonneg (Rat.mul_nonneg hF hA) hb2
    have hdiscard2 := Rat.mul_nonneg
      (Rat.mul_nonneg (Rat.mul_nonneg (Rat.add_nonneg hn2 hF) hA) hD) hB
    have hmid : A*N^2*B^2≤F*M*B^2+(N^2+F)*M*D*B+2*M*E*B*N := by grind
    have hcap := Rat.mul_le_mul_of_nonneg_left (by grind : N^2+F≤2*N^2)
      (Rat.mul_nonneg (Rat.mul_nonneg hM0 hD) hB)
    have hcol := Rat.mul_le_mul_of_nonneg_left hBN
      (Rat.mul_nonneg (Rat.mul_nonneg hF hM0) hB)
    have hprod : (A*B*N)*(B*N)≤(M*F+2*M*D*N+2*M*E)*(B*N) := by grind
    exact Rat.le_of_mul_le_mul_right hprod (Rat.mul_pos hBpos hN)

theorem cleared_to_ratio (M N A B F D ell v : Rat) (hM : 0<M) (hN : 0<N)
    (h : A*B*N≤M*F+2*M*D*N+2*M*N+2*M*ell+4*v*M*N^2) :
    A*B/(M*N)≤F/N^2+2*D/N+2/N+2*ell/N^2+4*v := by
  have hMN : M*N≠0 := by have hp := Rat.mul_pos hM hN; grind
  have hN0 : N≠0 := by grind
  have hN2pos : 0<N^2 := by have hp := Rat.mul_pos hN hN; grind
  have hN2 : N^2≠0 := by grind
  have ha : A*B/(M*N)*(M*N)=A*B := Rat.div_mul_cancel hMN
  have hf : F/N^2*N^2=F := Rat.div_mul_cancel hN2
  have hd : (2*D/N)*N=2*D := Rat.div_mul_cancel hN0
  have ht : (2/N)*N=2 := Rat.div_mul_cancel hN0
  have hl : (2*ell/N^2)*N^2=2*ell := Rat.div_mul_cancel hN2
  have heL : (A*B/(M*N))*(M*N^2)=A*B*N := by grind
  have heR : (F/N^2+2*D/N+2/N+2*ell/N^2+4*v)*(M*N^2)=
      M*F+2*M*D*N+2*M*N+2*M*ell+4*v*M*N^2 := by grind
  apply Rat.le_of_mul_le_mul_right (c := M*N^2) ?_ (Rat.mul_pos hM hN2pos)
  rw [heL,heR]
  exact h

#print axioms square_lower
#print axioms rectangle_scalar
#print axioms cleared_to_ratio
end ElementaryMixing


==> anc/lean/extended-lean-companion/separation/source/MixingVariance.lean <==
import MixingData

/-! Exact variance/leave identity and finite bilinear Cauchy. -/
namespace ElementaryMixing

open OriginalAugmented EvenParity FiniteRatSums

def mean {m n : Nat} (B : Matrix m n) : Rat := (fixedCount B : Rat)/(m : Rat)
def variance {m n : Nat} (B : Matrix m n) : Rat :=
  sum (List.finRange m) (fun r => ((degree B r : Rat)-mean B)^2)
def covariance {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => (restrictedRow B C r : Rat)*((degree B r : Rat)-mean B))

theorem cast_sub (a b : Nat) (h : b≤a) : ((a-b : Nat) : Rat)=(a : Rat)-(b : Rat) := by
  have he : a-b+b=a := by omega
  have hr := congrArg (fun x : Nat => (x : Rat)) he
  dsimp only at hr
  rw [Rat.natCast_add] at hr
  grind

theorem degree_sum_rat {m n : Nat} (B : Matrix m n) :
    sum (List.finRange m) (fun r => (degree B r : Rat))=(fixedCount B : Rat) := by
  rw [←UnrestrictedUniform.cast_nsum]
  change (EvenParity.total B : Rat)=(fixedCount B : Rat)
  rw [←UnrestrictedUniform.fixedCount_eq_total]

theorem restricted_sum_rat {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    sum (List.finRange m) (fun r => (restrictedRow B C r : Rat))=(restrictedCount B C : Rat) := by
  exact (UnrestrictedUniform.cast_nsum _ _).symm

theorem square_sum_cast {α : Type} (xs : List α) (f : α → Nat) :
    sum xs (fun x => (f x : Rat)^2)=(nsum xs (fun x => (f x)^2) : Rat) := by
  rw [UnrestrictedUniform.cast_nsum]
  exact sum_congr xs _ _ (fun x _ => (Rat.natCast_pow (f x) 2).symm)

theorem covariance_identity {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    covariance B C+mean B*(restrictedCount B C : Rat)=(mixedCount B C : Rat) := by
  unfold covariance
  rw [sum_congr (List.finRange m) _
    (fun r => ((restrictedRow B C r*degree B r : Nat) : Rat)-(restrictedRow B C r : Rat)*mean B)
    (fun r _ => by dsimp only; rw [Rat.natCast_mul]; grind)]
  rw [sum_sub,sum_mul_right,restricted_sum_rat,←UnrestrictedUniform.cast_nsum]
  change (mixedCount B C : Rat)-(restrictedCount B C : Rat)*mean B+
    mean B*(restrictedCount B C : Rat)=(mixedCount B C : Rat)
  grind

theorem variance_nonneg {m n : Nat} (B : Matrix m n) : 0≤variance B := by
  exact sum_nonneg _ _ (fun r _ => Lean.Grind.OrderedRing.sq_nonneg)

theorem mean_mul {m n : Nat} (B : Matrix m n) (hm : 0<m) : mean B*(m : Rat)=(fixedCount B : Rat) := by
  have hp : (0 : Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  exact Rat.div_mul_cancel (by grind)

theorem mean_nonneg {m n : Nat} (B : Matrix m n) (hm : 0<m) : 0≤mean B := by
  have hp : (0 : Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  have h := mean_mul B hm
  have hF : (0 : Rat)≤(fixedCount B : Rat) := Rat.natCast_nonneg
  apply Rat.le_of_mul_le_mul_right (c := (m : Rat)) ?_ hp
  grind

theorem full_square_leave {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    fsum m (fun r => (degree B r)^2)+orderedLeave B=n*(n-1)+fixedCount B := by
  have hs := UnrestrictedUniform.base_square_sum B
  have hl := leave_double_count B hc4
  rw [←UnrestrictedUniform.fixedCount_eq_total] at hs
  unfold orderedLeave
  omega

theorem variance_leave_identity {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (hm : 0<m) (hn : 0<n) :
    variance B+(orderedLeave B : Rat)=(n : Rat)*((n : Rat)-1)+(fixedCount B : Rat)-
      (fixedCount B : Rat)^2/(m : Rat) := by
  have hs := sum_square_shift (List.finRange m) (fun r => (degree B r : Rat)) (mean B)
  rw [degree_sum_rat,square_sum_cast,List.length_finRange] at hs
  change variance B=(fsum m (fun r => (degree B r)^2) : Rat)-
    2*mean B*(fixedCount B : Rat)+(m : Rat)*(mean B)^2 at hs
  have hnat := full_square_leave B hc4
  have hcount := congrArg (fun x : Nat => (x : Rat)) hnat
  simp only [Rat.natCast_add,Rat.natCast_mul] at hcount
  rw [cast_sub n 1 (by omega)] at hcount
  have hmean := mean_mul B hm
  have hmpos : (0 : Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  have hdiv : (fixedCount B : Rat)^2/(m : Rat)*(m : Rat)=(fixedCount B : Rat)^2 :=
    Rat.div_mul_cancel (by grind)
  have he : (variance B+(orderedLeave B : Rat))*(m : Rat)=
      ((n : Rat)*((n : Rat)-1)+(fixedCount B : Rat)-(fixedCount B : Rat)^2/(m : Rat))*(m : Rat) := by grind
  have h₁ := Rat.le_of_mul_le_mul_right (show
    (variance B+(orderedLeave B : Rat))*(m : Rat)≤
      ((n : Rat)*((n : Rat)-1)+(fixedCount B : Rat)-(fixedCount B : Rat)^2/(m : Rat))*(m : Rat) by rw [he]; exact Rat.le_refl) hmpos
  have h₂ := Rat.le_of_mul_le_mul_right (show
    ((n : Rat)*((n : Rat)-1)+(fixedCount B : Rat)-(fixedCount B : Rat)^2/(m : Rat))*(m : Rat)≤
      (variance B+(orderedLeave B : Rat))*(m : Rat) by rw [he]; exact Rat.le_refl) hmpos
  exact Rat.le_antisymm h₁ h₂

theorem mean_square_bound {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) (hm : 0<m) :
    (m : Rat)*(mean B)^2≤(n : Rat)^2+(fixedCount B : Rat) := by
  have hf := UnrestrictedUniform.C4_quadratic B hc4
  have hn := Nat.mul_le_mul_left (m*n) (Nat.sub_le n 1)
  have hb : (fixedCount B)^2≤m*(fixedCount B+n^2) := by
    calc
      (fixedCount B)^2≤m*fixedCount B+m*n*(n-1) := hf
      _≤m*fixedCount B+m*n*n := Nat.add_le_add_left hn _
      _=m*(fixedCount B+n^2) := by
        rw [Nat.pow_two,Nat.mul_add]
        congr 1
        ac_rfl
  have hcast := Rat.natCast_le_natCast.mpr hb
  simp only [Rat.natCast_pow,Rat.natCast_mul,Rat.natCast_add] at hcast
  have hp := mean_mul B hm
  have hmpos : (0 : Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  apply Rat.le_of_mul_le_mul_right (c := (m : Rat)) ?_ hmpos
  have hsquare : ∀ x : Rat, x^2=x*x := by
    intro x
    simpa only [Rat.pow_one] using Rat.pow_succ x 1
  have he : (m : Rat)*(mean B)^2*(m : Rat)=(fixedCount B : Rat)^2 := by
    rw [hsquare,hsquare]
    calc
      (m : Rat)*(mean B*mean B)*(m : Rat)=
          (mean B*(m : Rat))*(mean B*(m : Rat)) := by grind
      _=(fixedCount B : Rat)*(fixedCount B : Rat) := by rw [hp]
  rw [he]
  simpa only [Rat.add_comm,Rat.mul_comm] using hcast


#print axioms covariance_identity
#print axioms variance_nonneg
#print axioms full_square_leave
#print axioms variance_leave_identity
#print axioms mean_square_bound
end ElementaryMixing


==> anc/lean/extended-lean-companion/separation/source/NatListSums.lean <==
import Std

namespace EvenParity

def nsum {α : Type} : List α → (α → Nat) → Nat
  | [], _ => 0
  | x :: xs, f => f x + nsum xs f

theorem nsum_congr {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x = g x) : nsum xs f = nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [h x (by simp), ih (fun y hy => h y (by simp [hy]))]

theorem nsum_add {α : Type} (xs : List α) (f g : α → Nat) :
    nsum xs (fun x => f x + g x) = nsum xs f + nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [nsum, ih]; omega

theorem nsum_const {α : Type} (xs : List α) (k : Nat) :
    nsum xs (fun _ => k) = xs.length * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul, Nat.add_comm]

theorem nsum_zero {α : Type} (xs : List α) : nsum xs (fun _ => 0) = 0 := by
  simpa using nsum_const xs 0

theorem nsum_mul {α : Type} (xs : List α) (f : α → Nat) (k : Nat) :
    nsum xs (fun x => f x * k) = nsum xs f * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul]

theorem nsum_le {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x ≤ g x) : nsum xs f ≤ nsum xs g := by
  induction xs with
  | nil => exact Nat.le_refl 0
  | cons x xs ih =>
    exact Nat.add_le_add (h x (by simp)) (ih (fun y hy => h y (by simp [hy])))

theorem nsum_swap {α β : Type} (xs : List α) (ys : List β) (f : α → β → Nat) :
    nsum xs (fun x => nsum ys (f x)) = nsum ys (fun y => nsum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [nsum, nsum_zero]
  | cons x xs ih =>
    simp only [nsum]
    rw [nsum_add, ih]

theorem nsum_single {α : Type} [DecidableEq α] (xs : List α)
    (hn : xs.Nodup) (a : α) (ha : a ∈ xs) :
    nsum xs (fun x => if x = a then 1 else 0) = 1 := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    obtain ⟨hx, ht⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | hm
    · subst a
      have hz : nsum xs (fun y => if y = x then 1 else 0) = 0 := by
        rw [nsum_congr xs _ (fun _ => 0)]
        · exact nsum_zero xs
        · intro y hy
          have : y ≠ x := by intro he; exact hx (he ▸ hy)
          simp [this]
      simp [nsum, hz]
    · have he : x ≠ a := by intro he; exact hx (he ▸ hm)
      simp [nsum, he, ih ht hm]

theorem nsum_member_le {α : Type} (xs : List α) (f : α → Nat)
    (a : α) (ha : a ∈ xs) : f a ≤ nsum xs f := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    rcases List.mem_cons.mp ha with he | hm
    · subst a; simp only [nsum]; omega
    · have hh := ih hm; simp only [nsum]; omega

theorem nsum_even {α : Type} (xs : List α) (f : α → Nat)
    (h : ∀ x ∈ xs, f x % 2 = 0) : nsum xs f % 2 = 0 := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (by simp [hy]))
    change (f x + nsum xs f) % 2 = 0
    omega

theorem fin_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n :=
  List.mem_ofFn.mpr ⟨i, rfl⟩

theorem fin_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i = j at hv
  omega

def fsum (n : Nat) (f : Fin n → Nat) : Nat := nsum (List.finRange n) f

theorem fsum_congr (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x = g x) :
    fsum n f = fsum n g := nsum_congr _ _ _ (fun x _ => h x)

theorem fsum_add (n : Nat) (f g : Fin n → Nat) :
    fsum n (fun x => f x + g x) = fsum n f + fsum n g := nsum_add _ _ _

theorem fsum_const (n k : Nat) : fsum n (fun _ => k) = n * k := by
  simp [fsum, nsum_const]

theorem fsum_mul (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => f x * k) = fsum n f * k := nsum_mul _ _ _

theorem fsum_mul_left (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => k * f x) = k * fsum n f := by
  rw [fsum_congr n _ (fun x => f x * k) (fun x => Nat.mul_comm _ _), fsum_mul]
  exact Nat.mul_comm _ _

theorem fsum_swap (m n : Nat) (f : Fin m → Fin n → Nat) :
    fsum m (fun r => fsum n (f r)) = fsum n (fun c => fsum m (fun r => f r c)) :=
  nsum_swap _ _ _

theorem fsum_single (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 1 else 0) = 1 :=
  nsum_single _ (fin_nodup n) c (fin_mem c)

theorem fsum_member_le (n : Nat) (f : Fin n → Nat) (c : Fin n) :
    f c ≤ fsum n f := nsum_member_le _ _ _ (fin_mem c)

theorem fsum_le (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x ≤ g x) :
    fsum n f ≤ fsum n g := nsum_le _ _ _ (fun x _ => h x)

theorem fsum_even (n : Nat) (f : Fin n → Nat) (h : ∀ x, f x % 2 = 0) :
    fsum n f % 2 = 0 := nsum_even _ _ (fun x _ => h x)

end EvenParity


==> anc/lean/extended-lean-companion/separation/source/OriginalCounts.lean <==
import OriginalModel

namespace OriginalAugmented

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry

theorem grid_length {Row Col : Type} (rows : List Row) (cols : List Col) :
    (grid rows cols).length=rows.length*cols.length := by
  induction rows with
  | nil => simp [grid]
  | cons r rs ih =>
    change (cols.map (fun c => (r,c)) ++ grid rs cols).length=(rs.length+1)*cols.length
    rw [List.length_append,List.length_map,ih,Nat.add_mul]
    omega

theorem fixedCount_le_grid {m n : Nat} (B : Matrix m n) : fixedCount B≤m*n := by
  unfold fixedCount cells
  have h := List.length_filter_le (fun p => B p.1 p.2)
    (grid (List.finRange m) (List.finRange n))
  simpa only [grid_length,List.length_finRange] using h

theorem filter_disjoint_or_length {α : Type} (xs : List α) (p q : α → Bool)
    (h : ∀ x, p x=true → q x=false) :
    (xs.filter (fun x => p x || q x)).length=(xs.filter p).length+(xs.filter q).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hh := h x
    cases hp : p x <;> cases hq : q x <;> simp_all <;> omega

theorem full_count_add {m n : Nat} (B A : Matrix m n)
    (h : ∀ r c, B r c=true → A r c=false) :
    fixedCount (full B A)=fixedCount B+fixedCount A := by
  exact filter_disjoint_or_length (grid (List.finRange m) (List.finRange n))
    (fun p => B p.1 p.2) (fun p => A p.1 p.2) (fun p => h p.1 p.2)

theorem selected_count_eq_twice_pairs {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : fixedCount A=2*ps.length := by
  exact h.cover.length_eq.trans (flatten_length ps)

theorem fixed_plus_twice_pairs_eq_full {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) :
    fixedCount B+2*ps.length=fixedCount (full B A) := by
  rw [full_count_add B A h.disjoint,selected_count_eq_twice_pairs B A ps h]

theorem fixed_plus_twice_pairs_le_grid {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : fixedCount B+2*ps.length≤m*n := by
  rw [fixed_plus_twice_pairs_eq_full B A ps h]
  exact fixedCount_le_grid (full B A)

theorem objective_le_grid {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : objective B ps≤m*n := by
  have hh := fixed_plus_twice_pairs_le_grid B A ps h
  unfold objective
  omega

theorem cells_empty (m n : Nat) :
    cells (List.finRange m) (List.finRange n) (empty m n)=[] := by
  simp [cells,empty]

theorem fixedCount_empty (m n : Nat) : fixedCount (empty m n)=0 := by
  simp [fixedCount,cells_empty]

theorem objective_empty_selection {m n : Nat} (B : Matrix m n) :
    objective B []=fixedCount B := by simp [objective]

theorem admissible_empty_selection {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : Admissible B (empty m n) [] := by
  refine ⟨hc4,?_,?_,?_,?_⟩
  · intro r c _; rfl
  · rw [cells_empty]; exact List.Perm.nil
  · intro p hp; simp at hp
  · intro p hp; simp at hp

#print axioms fixedCount_le_grid
#print axioms full_count_add
#print axioms selected_count_eq_twice_pairs
#print axioms fixed_plus_twice_pairs_eq_full
#print axioms fixed_plus_twice_pairs_le_grid
#print axioms objective_le_grid
#print axioms fixedCount_empty
#print axioms admissible_empty_selection
end OriginalAugmented


==> anc/lean/extended-lean-companion/separation/source/OriginalFixedBase.lean <==
import OriginalParameters

/-! Optimal selected-pair count while preserving a supplied C4-free base. -/
namespace OriginalAugmented

def FixedBaseValue {m n : Nat} (B : Matrix m n) (k : Nat) : Prop :=
  ∃ (A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps ∧ ps.length=k

noncomputable def Tstar {m n : Nat} (B : Matrix m n) : Nat := by
  classical
  exact BoundedMaximum.greatest (FixedBaseValue B) (m*n)

theorem pairs_le_grid {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : ps.length≤m*n := by
  have hh := fixed_plus_twice_pairs_le_grid B A ps h
  omega

theorem fixedBase_zero_feasible {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : FixedBaseValue B 0 :=
  ⟨empty m n,[],admissible_empty_selection B hc4,rfl⟩

theorem Tstar_le_grid {m n : Nat} (B : Matrix m n) : Tstar B≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (FixedBaseValue B) (m*n)

theorem pairs_le_Tstar {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : ps.length≤Tstar B := by
  classical
  exact BoundedMaximum.le_greatest (FixedBaseValue B) (m*n) ps.length
    (pairs_le_grid B A ps h) ⟨A,ps,h,rfl⟩

theorem Tstar_attained {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) :
    ∃ (A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps ∧ ps.length=Tstar B := by
  classical
  exact BoundedMaximum.greatest_mem (FixedBaseValue B) (m*n)
    ⟨0,Nat.zero_le _,fixedBase_zero_feasible B hc4⟩

theorem objective_le_fixedCount_add_Tstar {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) :
    objective B ps≤fixedCount B+Tstar B := by
  exact Nat.add_le_add_left (pairs_le_Tstar B A ps h) (fixedCount B)

theorem fixedCount_add_twice_Tstar_le_grid {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : fixedCount B+2*Tstar B≤m*n := by
  obtain ⟨A,ps,h,hcount⟩ := Tstar_attained B hc4
  have hh := fixed_plus_twice_pairs_le_grid B A ps h
  rwa [hcount] at hh

theorem fixedCount_add_Tstar_le_zA {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : fixedCount B+Tstar B≤zA m n := by
  obtain ⟨A,ps,h,hcount⟩ := Tstar_attained B hc4
  have hh := objective_le_zA B A ps h
  unfold objective at hh
  rwa [hcount] at hh

theorem fixedCount_add_Tstar_le_zL {m n : Nat} (B : Matrix m n)
    (hB : MaximumBase B) : fixedCount B+Tstar B≤zL m n := by
  obtain ⟨A,ps,h,hcount⟩ := Tstar_attained B hB.1
  have hh := objective_le_zL B A ps ⟨h,hB⟩
  unfold objective at hh
  rwa [hcount] at hh

theorem Tstar_le_iff {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) (k : Nat) :
    Tstar B≤k ↔ ∀ (A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps → ps.length≤k := by
  constructor
  · intro h A ps ha; exact Nat.le_trans (pairs_le_Tstar B A ps ha) h
  · intro h
    obtain ⟨A,ps,ha,hcount⟩ := Tstar_attained B hc4
    rw [←hcount]
    exact h A ps ha

theorem exists_maximumBase_zL_eq_z_add_Tstar (m n : Nat) :
    ∃ B : Matrix m n, MaximumBase B ∧ zL m n=z m n+Tstar B := by
  obtain ⟨B,A,ps,h,hobj⟩ := zL_attained m n
  have hcount := ((maximumBase_iff B).mp h.2).2
  have hup := fixedCount_add_Tstar_le_zL B h.2
  have hlo := objective_le_fixedCount_add_Tstar B A ps h.1
  rw [hcount] at hup
  rw [hobj,hcount] at hlo
  exact ⟨B,h.2,Nat.le_antisymm hlo hup⟩

theorem exists_base_zA_eq_fixedCount_add_Tstar (m n : Nat) :
    ∃ B : Matrix m n, EvenParity.C4Free B ∧ zA m n=fixedCount B+Tstar B := by
  obtain ⟨B,A,ps,h,hobj⟩ := zA_attained m n
  have hup := fixedCount_add_Tstar_le_zA B h.base_C4
  have hlo := objective_le_fixedCount_add_Tstar B A ps h
  rw [hobj] at hlo
  exact ⟨B,h.base_C4,Nat.le_antisymm hlo hup⟩

#print axioms fixedBase_zero_feasible
#print axioms pairs_le_Tstar
#print axioms Tstar_attained
#print axioms objective_le_fixedCount_add_Tstar
#print axioms fixedCount_add_twice_Tstar_le_grid
#print axioms fixedCount_add_Tstar_le_zA
#print axioms fixedCount_add_Tstar_le_zL
#print axioms Tstar_le_iff
#print axioms exists_maximumBase_zL_eq_z_add_Tstar
#print axioms exists_base_zA_eq_fixedCount_add_Tstar
end OriginalAugmented


==> anc/lean/extended-lean-companion/separation/source/OriginalMixingGeometry.lean <==
import EmptyRectangleGeometry

namespace MixingLightTransfer
open PairedPivotCore PairedPivotCounting OriginalAugmented BooleanMatrixGeometry
  PairedMatrixMoments FiniteRatSums RationalSampling ListRatCounting MinimumEndpoint

def lightError (m n : Nat) (xi : Rat) : Rat := xi+2/(m : Rat)+2/(n : Rat)

theorem lightError_nonneg (m n : Nat) (hm : 0<m) (hn : 0<n)
    (xi : Rat) (hxi : 0≤xi) : 0≤lightError m n xi := by
  have hmi := Rat.inv_pos.mpr (Rat.natCast_pos.mpr hm)
  have hni := Rat.inv_pos.mpr (Rat.natCast_pos.mpr hn)
  unfold lightError
  grind

theorem normalized_intersection_bound (k a b c : Nat) (hk : 0<k) (xi : Rat)
    (hcount : a+b≤k+c+2) (hc : (c : Rat)≤xi*(k : Rat)) :
    (a : Rat)/(k : Rat)+(b : Rat)/(k : Rat)≤1+xi+2/(k : Rat) := by
  have hkR : (0:Rat)<(k : Rat) := Rat.natCast_pos.mpr hk
  have hkne : (k : Rat)≠0 := by grind
  have h := Rat.natCast_le_natCast.mpr hcount
  rw [Rat.natCast_add,Rat.natCast_add,Rat.natCast_add] at h
  have ha := Rat.div_mul_cancel (a := (a : Rat)) hkne
  have hb := Rat.div_mul_cancel (a := (b : Rat)) hkne
  have htwo := Rat.div_mul_cancel (a := (2:Rat)) hkne
  apply Rat.le_of_mul_le_mul_right (c := (k : Rat)) ?_ hkR
  grind

/-- The pair-light conclusion is derived from full-occupancy C3 and actual
    rectangle cardinalities. No endpoint-distinctness premise is imposed. -/
theorem original_mate_light {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B A : OriginalAugmented.Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (xi : Rat) (hrect : NoLargeEmpty B xi) :
    ∀ p ∈ ps,
      rowMean A p.1.1+rowMean A p.2.1≤1+lightError m n xi ∨
      colMean A p.1.2+colMean A p.2.2≤1+lightError m n xi := by
  have hmi := Rat.inv_pos.mpr (Rat.natCast_pos.mpr hm)
  have hni := Rat.inv_pos.mpr (Rat.natCast_pos.mpr hn)
  intro p hp
  have hempty := common_rectangle_empty B A ps had p hp
  obtain hrows | hcols := hrect _ _ hempty
  · have hc := normalized_intersection_bound m
      (maskCard m (fun r => A r p.1.2)) (maskCard m (fun r => A r p.2.2))
      (maskCard m (commonRows (full B A) p)) hm xi (selected_col_pair_count B A p) hrows
    rw [←colMean_card,←colMean_card] at hc
    exact Or.inr (by unfold lightError; grind)
  · have hr := normalized_intersection_bound n
      (maskCard n (A p.1.1)) (maskCard n (A p.2.1))
      (maskCard n (commonCols (full B A) p)) hn xi (selected_row_pair_count B A p) hcols
    rw [←rowMean_card,←rowMean_card] at hr
    exact Or.inl (by unfold lightError; grind)

#print axioms original_mate_light
end MixingLightTransfer


==> anc/lean/extended-lean-companion/separation/source/OriginalModel.lean <==
import GridModel
import MatrixCounting

/-! The original model, with a separate fixed base and selected-only matrix. -/
namespace OriginalAugmented

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry

abbrev Matrix (m n : Nat) := Fin m → Fin n → Bool
abbrev Pair (m n : Nat) := Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)

def full {m n : Nat} (B A : Matrix m n) : Matrix m n :=
  fun r c => B r c || A r c

def empty (m n : Nat) : Matrix m n := fun _ _ => false

def OriginalC2 {m n : Nat} (O : Matrix m n) (p : Pair m n) : Prop :=
  p.1.1 ≠ p.2.1 → p.1.2 ≠ p.2.2 →
    ¬ (O p.1.1 p.2.2 = true ∧ O p.2.1 p.1.2 = true)

structure Admissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop where
  base_C4 : EvenParity.C4Free B
  disjoint : ∀ r c, B r c = true → A r c = false
  cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps)
  c2 : ∀ p ∈ ps, OriginalC2 (full B A) p
  c3 : ∀ p ∈ ps, OriginalC3 (fun r c => full B A r c = true) p.1 p.2

def fixedCount {m n : Nat} (B : Matrix m n) : Nat :=
  (cells (List.finRange m) (List.finRange n) B).length

def objective {m n : Nat} (B : Matrix m n) (ps : List (Pair m n)) : Nat :=
  fixedCount B + ps.length

def MaximumBase {m n : Nat} (B : Matrix m n) : Prop :=
  EvenParity.C4Free B ∧ ∀ B' : Matrix m n, EvenParity.C4Free B' →
    fixedCount B' ≤ fixedCount B

def LimitedAdmissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop :=
  Admissible B A ps ∧ MaximumBase B

theorem full_iff {m n : Nat} (B A : Matrix m n) (r : Fin m) (c : Fin n) :
    full B A r c = true ↔ B r c = true ∨ A r c = true := by
  simp [full]

theorem selected_preserved {m n : Nat} (B A : Matrix m n)
    (r : Fin m) (c : Fin n) (h : A r c = true) : full B A r c = true := by
  exact (full_iff B A r c).mpr (Or.inr h)

theorem base_preserved {m n : Nat} (B A : Matrix m n)
    (r : Fin m) (c : Fin n) (h : B r c = true) : full B A r c = true := by
  exact (full_iff B A r c).mpr (Or.inl h)

theorem empty_C4 (m n : Nat) : EvenParity.C4Free (empty m n) := by
  intro r s c d _ _ h
  simp [empty] at h

theorem full_empty {m n : Nat} (A : Matrix m n) : full (empty m n) A = A := by
  funext r c
  simp [full, empty]

theorem c3_antitone {Row Col : Type} (P Q : Row → Col → Prop)
    (hPQ : ∀ r c, P r c → Q r c) (a b : Cell Row Col)
    (hQ : OriginalC3 Q a b) : OriginalC3 P a b := by
  intro x y hxa hxb hya hyb h
  exact hQ x y hxa hxb hya hyb
    ⟨hPQ x y h.1, hPQ x a.2 h.2.1, hPQ x b.2 h.2.2.1,
      hPQ a.1 y h.2.2.2.1, hPQ b.1 y h.2.2.2.2⟩

theorem selected_C3 {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
    OriginalC3 (fun r c => A r c = true) p.1 p.2 := by
  apply c3_antitone _ _ (fun r c => selected_preserved B A r c) p.1 p.2
  exact h.c3 p hp

theorem selected_S {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : (flattenPairs ps).Nodup := by
  exact GridModel.cover_has_no_reuse m n A ps h.cover

theorem selected_endpoints {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
    A p.1.1 p.1.2 = true ∧ A p.2.1 p.2.2 = true := by
  exact GridModel.selected_endpoints_occupied m n A ps h.cover p hp

#print axioms full_iff
#print axioms empty_C4
#print axioms full_empty
#print axioms c3_antitone
#print axioms selected_C3
#print axioms selected_S
#print axioms selected_endpoints

end OriginalAugmented


==> anc/lean/extended-lean-companion/separation/source/OriginalParameters.lean <==
import OriginalCounts
import BoundedMaximum

/-! The actual extremal parameters of the unchanged original Boolean model. -/
namespace OriginalAugmented

def ClassicalValue (m n k : Nat) : Prop :=
  ∃ B : Matrix m n, EvenParity.C4Free B ∧ fixedCount B=k

def AugmentedValue (m n k : Nat) : Prop :=
  ∃ (B A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps ∧ objective B ps=k

def LimitedValue (m n k : Nat) : Prop :=
  ∃ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps ∧ objective B ps=k

noncomputable def z (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (ClassicalValue m n) (m*n)

noncomputable def zA (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (AugmentedValue m n) (m*n)

noncomputable def zL (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (LimitedValue m n) (m*n)

theorem classical_zero_feasible (m n : Nat) : ClassicalValue m n 0 :=
  ⟨empty m n,empty_C4 m n,fixedCount_empty m n⟩

theorem augmented_zero_feasible (m n : Nat) : AugmentedValue m n 0 := by
  refine ⟨empty m n,empty m n,[],admissible_empty_selection _ (empty_C4 m n),?_⟩
  simp [objective,fixedCount_empty]

theorem z_le_grid (m n : Nat) : z m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (ClassicalValue m n) (m*n)

theorem zA_le_grid (m n : Nat) : zA m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (AugmentedValue m n) (m*n)

theorem zL_le_grid (m n : Nat) : zL m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (LimitedValue m n) (m*n)

theorem fixedCount_le_z {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) :
    fixedCount B≤z m n := by
  classical
  exact BoundedMaximum.le_greatest (ClassicalValue m n) (m*n) (fixedCount B)
    (fixedCount_le_grid B) ⟨B,hc4,rfl⟩

theorem classical_attained (m n : Nat) : ∃ B : Matrix m n,
    MaximumBase B ∧ fixedCount B=z m n := by
  classical
  have hv : ClassicalValue m n (z m n) := BoundedMaximum.greatest_mem
    (ClassicalValue m n) (m*n) ⟨0,Nat.zero_le _,classical_zero_feasible m n⟩
  obtain ⟨B,hc4,hcount⟩ := hv
  refine ⟨B,⟨hc4,?_⟩,hcount⟩
  intro B' hB'
  rw [hcount]
  exact fixedCount_le_z B' hB'

theorem exists_maximumBase (m n : Nat) : ∃ B : Matrix m n, MaximumBase B := by
  obtain ⟨B,hB,_⟩ := classical_attained m n
  exact ⟨B,hB⟩

theorem maximumBase_iff {m n : Nat} (B : Matrix m n) :
    MaximumBase B ↔ EvenParity.C4Free B ∧ fixedCount B=z m n := by
  constructor
  · intro hB
    obtain ⟨C,hC,hcount⟩ := classical_attained m n
    refine ⟨hB.1,Nat.le_antisymm (fixedCount_le_z B hB.1) ?_⟩
    rw [←hcount]
    exact hB.2 C hC.1
  · rintro ⟨hc4,hcount⟩
    refine ⟨hc4,?_⟩
    intro C hC
    rw [hcount]
    exact fixedCount_le_z C hC

theorem limited_nonempty (m n : Nat) :
    ∃ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps := by
  obtain ⟨B,hB⟩ := exists_maximumBase m n
  exact ⟨B,empty m n,[],admissible_empty_selection B hB.1,hB⟩

theorem objective_le_zA {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : objective B ps≤zA m n := by
  classical
  exact BoundedMaximum.le_greatest (AugmentedValue m n) (m*n) (objective B ps)
    (objective_le_grid B A ps h) ⟨B,A,ps,h,rfl⟩

theorem objective_le_zL {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : LimitedAdmissible B A ps) : objective B ps≤zL m n := by
  classical
  exact BoundedMaximum.le_greatest (LimitedValue m n) (m*n) (objective B ps)
    (objective_le_grid B A ps h.1) ⟨B,A,ps,h,rfl⟩

theorem zA_attained (m n : Nat) : ∃ (B A : Matrix m n) (ps : List (Pair m n)),
    Admissible B A ps ∧ objective B ps=zA m n := by
  classical
  exact BoundedMaximum.greatest_mem (AugmentedValue m n) (m*n)
    ⟨0,Nat.zero_le _,augmented_zero_feasible m n⟩

theorem zL_attained (m n : Nat) : ∃ (B A : Matrix m n) (ps : List (Pair m n)),
    LimitedAdmissible B A ps ∧ objective B ps=zL m n := by
  classical
  obtain ⟨B,A,ps,h⟩ := limited_nonempty m n
  exact BoundedMaximum.greatest_mem (LimitedValue m n) (m*n)
    ⟨objective B ps,objective_le_grid B A ps h.1,⟨B,A,ps,h,rfl⟩⟩

theorem z_le_zL (m n : Nat) : z m n≤zL m n := by
  obtain ⟨B,hB,hcount⟩ := classical_attained m n
  have hh := objective_le_zL B (empty m n) [] ⟨admissible_empty_selection B hB.1,hB⟩
  simpa only [objective,List.length_nil,Nat.add_zero,hcount] using hh

theorem zL_le_zA (m n : Nat) : zL m n≤zA m n := by
  obtain ⟨B,A,ps,h,hcount⟩ := zL_attained m n
  rw [←hcount]
  exact objective_le_zA B A ps h.1

theorem hierarchy (m n : Nat) : z m n≤zL m n ∧ zL m n≤zA m n :=
  ⟨z_le_zL m n,zL_le_zA m n⟩

theorem z_le_iff (m n k : Nat) : z m n≤k ↔
    ∀ B : Matrix m n, EvenParity.C4Free B → fixedCount B≤k := by
  constructor
  · intro h B hB; exact Nat.le_trans (fixedCount_le_z B hB) h
  · intro h
    obtain ⟨B,hB,hcount⟩ := classical_attained m n
    rw [←hcount]
    exact h B hB.1

theorem zA_le_iff (m n k : Nat) : zA m n≤k ↔
    ∀ (B A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps → objective B ps≤k := by
  constructor
  · intro h B A ps ha; exact Nat.le_trans (objective_le_zA B A ps ha) h
  · intro h
    obtain ⟨B,A,ps,ha,hcount⟩ := zA_attained m n
    rw [←hcount]
    exact h B A ps ha

theorem zL_le_iff (m n k : Nat) : zL m n≤k ↔
    ∀ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps → objective B ps≤k := by
  constructor
  · intro h B A ps ha; exact Nat.le_trans (objective_le_zL B A ps ha) h
  · intro h
    obtain ⟨B,A,ps,ha,hcount⟩ := zL_attained m n
    rw [←hcount]
    exact h B A ps ha

theorem parameters_zero_of_grid_zero (m n : Nat) (hz : m*n=0) :
    z m n=0 ∧ zL m n=0 ∧ zA m n=0 := by
  have h₁ := z_le_grid m n
  have h₂ := zL_le_grid m n
  have h₃ := zA_le_grid m n
  omega

#print axioms classical_zero_feasible
#print axioms augmented_zero_feasible
#print axioms fixedCount_le_z
#print axioms classical_attained
#print axioms exists_maximumBase
#print axioms maximumBase_iff
#print axioms limited_nonempty
#print axioms objective_le_zA
#print axioms objective_le_zL
#print axioms zA_attained
#print axioms zL_attained
#print axioms hierarchy
#print axioms z_le_iff
#print axioms zA_le_iff
#print axioms zL_le_iff
#print axioms parameters_zero_of_grid_zero
end OriginalAugmented


==> anc/lean/extended-lean-companion/separation/source/PairedCounting.lean <==
import PairedLimit

namespace PairedCounting
open PairedPivotCounting MajorityCounting FiniteRatSums RationalSampling
  ListRatCounting PairedRational PairedDecision PairedLimit

theorem bool_probability_range {P : Type} (xs : List P) (w : P → Rat)
    (hn : sum xs w=1) (hw : ∀ p ∈ xs, 0≤w p) (R : P → Bool) :
    0≤expect xs w (fun p => ratBit (R p)) ∧
      expect xs w (fun p => ratBit (R p))≤1 := by
  have h0 := expect_le xs w (fun _ => 0) (fun p => ratBit (R p)) hw
    (fun p _ => (ratBit_range (R p)).1)
  have h1 := expect_le xs w (fun p => ratBit (R p)) (fun _ => 1) hw
    (fun p _ => (ratBit_range (R p)).2)
  rw [expect_const xs w hn] at h0 h1
  exact ⟨h0,h1⟩

theorem finite_decision_bound {P C : Type} (xs : List P) (w : P → Rat)
    (hn : sum xs w=1) (hw : ∀ p ∈ xs, 0≤w p)
    (cs : List C) (pairs : List (C × C)) (cover : cs.Perm (flattenPairs pairs))
    (R : P → C → Bool)
    (hd : ∀ ab ∈ pairs, ∀ p, ¬(R p ab.1=true ∧ R p ab.2=true)) (k : Nat) :
    2*sum cs (fun c => prob (expect xs w (fun p => ratBit (R p c))) k)≤(cs.length : Rat) := by
  have hpoint : ∀ vs : List P,
      2*sum cs (fun c => decisionValue (vs.map (fun p => R p c)))≤(cs.length : Rat) := by
    intro vs
    have h := decision_count_le_half (fun p c => R p c=true) cs pairs cover hd vs
    have hr := Rat.natCast_le_natCast.mpr h
    rw [Rat.natCast_mul, ← count_as_sum] at hr
    simpa only [bits, Bool.decide_eq_true, decisionValue] using hr
  have h := iid_le xs w hw (2*k)
    (fun vs => 2*sum cs (fun c => decisionValue (vs.map (fun p => R p c))))
    (fun _ => (cs.length : Rat)) hpoint
  rw [iid_mul_left, iid_const xs w hn, iid_sum] at h
  rw [sum_congr cs _ _ (fun c _ => iid_response xs w hn (fun p => R p c) k)] at h
  exact h

theorem rational_decision_bound {P C : Type} (xs : List P) (w : P → Rat)
    (hn : sum xs w=1) (hw : ∀ p ∈ xs, 0≤w p)
    (cs : List C) (pairs : List (C × C)) (cover : cs.Perm (flattenPairs pairs))
    (R : P → C → Bool)
    (hd : ∀ ab ∈ pairs, ∀ p, ¬(R p ab.1=true ∧ R p ab.2=true)) :
    2*sum cs (fun c => B (expect xs w (fun p => ratBit (R p c))))≤(cs.length : Rat) := by
  have h := sum_limit cs (fun c => expect xs w (fun p => ratBit (R p c)))
    (fun c _ => bool_probability_range xs w hn hw (fun p => R p c))
    ((cs.length : Rat)/2) (by
      intro k
      have hh := finite_decision_bound xs w hn hw cs pairs cover R hd k
      have he := Rat.div_mul_cancel (a := (cs.length : Rat)) (by decide : (2:Rat)≠0)
      grind)
  have he := Rat.div_mul_cancel (a := (cs.length : Rat)) (by decide : (2:Rat)≠0)
  grind

#print axioms bool_probability_range
#print axioms finite_decision_bound
#print axioms rational_decision_bound
end PairedCounting


==> anc/lean/extended-lean-companion/separation/source/PairedDecision.lean <==
import PairedRational

namespace PairedDecision
open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums
  RationalSampling ListRatCounting PairedRational

def decision : List Bool → Bool
  | [] => false
  | [_] => false
  | a::b::rest => step (a,b) (decision rest)
def decisionValue (vs : List Bool) : Rat := ratBit (decision vs)

theorem decision_disjoint (xs ys : List Bool) (h : DisjointBits xs ys) :
    ¬(decision xs=true ∧ decision ys=true) := by
  cases xs with
  | nil => simp [decision]
  | cons a xs =>
    cases xs with
    | nil => simp [decision]
    | cons b rest =>
      cases ys with
      | nil => cases h
      | cons c ys =>
        cases ys with
        | nil => cases h.2
        | cons d tail =>
          have ih := decision_disjoint rest tail h.2.2
          have ha := h.1
          have hb := h.2.1
          cases a <;> cases b <;> cases c <;> cases d <;>
            simp_all [decision, step]
termination_by xs.length

theorem decision_count_le_half {P C : Type} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (cs : List C) (pairs : List (C × C))
    (cover : cs.Perm (flattenPairs pairs))
    (hd : ∀ ab ∈ pairs, ∀ p, ¬(R p ab.1 ∧ R p ab.2)) (pivots : List P) :
    2*count (fun a => decision (bits R pivots a)) cs≤cs.length := by
  let f := fun a => decision (bits R pivots a)
  have hp : ∀ ab ∈ pairs, ¬(f ab.1=true ∧ f ab.2=true) := by
    intro ab hab
    exact decision_disjoint _ _ (bits_disjoint R pivots ab.1 ab.2 (hd ab hab))
  have h := paired_count_le f pairs hp
  have he := count_perm f cover
  have hl := cover.length_eq.trans (flatten_length pairs)
  change 2*count f cs≤cs.length
  omega

theorem boolIid_congr (t : Rat) (k : Nat) (f g : List Bool → Rat)
    (h : ∀ vs, f vs=g vs) : boolIid t k f=boolIid t k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    change t*boolIid t k _+(1-t)*boolIid t k _=_
    rw [ih _ _ (fun vs => h (true::vs)), ih _ _ (fun vs => h (false::vs))]
    rfl

theorem boolIid_const (t : Rat) (k : Nat) (c : Rat) :
    boolIid t k (fun _ => c)=c := by
  induction k with
  | zero => rfl
  | succ k ih =>
    change t*boolIid t k (fun _ => c)+(1-t)*boolIid t k (fun _ => c)=c
    rw [ih]
    grind

def prob (t : Rat) : Nat → Rat
  | 0 => 0
  | k+1 => t^2+rho t*prob t k

theorem value_tt (vs : List Bool) : decisionValue (true::true::vs)=1 := rfl
theorem value_ff (vs : List Bool) : decisionValue (false::false::vs)=0 := rfl
theorem value_tf (vs : List Bool) : decisionValue (true::false::vs)=decisionValue vs := rfl
theorem value_ft (vs : List Bool) : decisionValue (false::true::vs)=decisionValue vs := rfl

theorem bool_response (t : Rat) (k : Nat) : boolIid t (2*k) decisionValue=prob t k := by
  induction k with
  | zero => rfl
  | succ k ih =>
    rw [show 2*(k+1)=2*k+1+1 by omega]
    change t*(t*boolIid t (2*k) (fun vs => decisionValue (true::true::vs))+
      (1-t)*boolIid t (2*k) (fun vs => decisionValue (true::false::vs)))+
      (1-t)*(t*boolIid t (2*k) (fun vs => decisionValue (false::true::vs))+
      (1-t)*boolIid t (2*k) (fun vs => decisionValue (false::false::vs)))=prob t (k+1)
    simp only [value_tt,value_tf,value_ft,value_ff,boolIid_const,ih]
    change t*(t*1+(1-t)*prob t k)+(1-t)*(t*prob t k+(1-t)*0)=t^2+rho t*prob t k
    unfold rho
    grind

theorem iid_response {α : Type} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (k : Nat) :
    iid xs w (2*k) (fun vs => decisionValue (vs.map h))=
      prob (expect xs w (fun x => ratBit (h x))) k := by
  rw [iid_boolean_pushforward xs w hn h, bool_response]

#print axioms decision_disjoint
#print axioms decision_count_le_half
#print axioms boolIid_congr
#print axioms boolIid_const
#print axioms bool_response
#print axioms iid_response
end PairedDecision


==> anc/lean/extended-lean-companion/separation/source/PairedDensity.lean <==
import PairedRow
import GeneralTranspose

namespace PairedDensity
open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry PairedRow GeneralTranspose

theorem second_moment (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2)≤
      (2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
        3*(m : Rat)*((m : Rat)-1) := by
  have h := sum_le (List.finRange m)
    (fun r => 3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r))
    (fun r => total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+3*((m : Rat)-1))
    (fun r _ => PairedRow.general_row_bound m n A pairs cover hc r)
  rw [sum_mul_left, codegree_double_count, sum_add, sum_add,
    sum_const, sum_mul_left, sum_const] at h
  simp only [List.length_finRange] at h
  change 3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2)≤
    (m : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
      (m : Rat)*(3*((m : Rat)-1)) at h
  grind

theorem quadratic (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(total (List.finRange m) (List.finRange n) (indicator A))^2≤
      (2*(m : Rat)+2)*(n : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
        3*(m : Rat)*((m : Rat)-1)*(n : Rat) := by
  have h1 := second_moment m n A pairs cover hc
  have h2 := finite_cauchy (List.finRange n) (colDegree (List.finRange m) (indicator A))
  rw [← total_columns] at h2
  simp only [List.length_finRange] at h2
  have h3 := Rat.mul_le_mul_of_nonneg_left h1 (Rat.natCast_nonneg (a := n))
  have h4 := Rat.mul_le_mul_of_nonneg_left h2 (by decide : (0:Rat)≤3)
  grind

theorem quadratic_to_linear (x m n : Rat) (hm : 0≤m) (hn : 0≤n)
    (hq : x^2≤(4*m+4)*n*x+36*m*(m-1)*n) :
    x≤(4*m+4)*n+9*m := by
  apply Classical.byContradiction
  intro h
  have ha : 0≤4*m+4 := by grind
  have han := Rat.mul_nonneg ha hn
  have hp1 : 0<x-((4*m+4)*n+9*m) := by grind
  have hp2 : 0<x+9*m := by grind
  have hp := Rat.mul_pos hp1 hp2
  have hmn := Rat.mul_nonneg hm hn
  have hm2 : (0:Rat)≤m^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he : (x-((4*m+4)*n+9*m))*(x+9*m)+72*m*n+81*m^2=
      x^2-(4*m+4)*n*x-36*m*(m-1)*n := by grind
  have hpos : 0<(x-((4*m+4)*n+9*m))*(x+9*m)+72*m*n+81*m^2 := by grind
  rw [he] at hpos
  grind

theorem density_rat (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    6*total (List.finRange m) (List.finRange n) (indicator A)≤
      4*(m : Rat)*(n : Rat)+4*(n : Rat)+9*(m : Rat) := by
  have hq := quadratic m n A pairs cover hc
  have h12 := Rat.mul_le_mul_of_nonneg_left hq (by decide : (0:Rat)≤12)
  have hscaled : (6*total (List.finRange m) (List.finRange n) (indicator A))^2≤
      (4*(m : Rat)+4)*(n : Rat)*(6*total (List.finRange m) (List.finRange n) (indicator A))+
        36*(m : Rat)*((m : Rat)-1)*(n : Rat) := by grind
  have h := quadratic_to_linear _ (m : Rat) (n : Rat)
    Rat.natCast_nonneg Rat.natCast_nonneg hscaled
  grind

theorem general_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    6*(cells (List.finRange m) (List.finRange n) A).length≤4*m*n+4*n+9*m := by
  have h := density_rat m n A pairs cover hc
  rw [← cells_card] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul,Rat.natCast_add] using h

/-- Preferred rational-rule bound from literal C3 and full pairing coverage. -/
theorem general_C3_density_transposed (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    6*(cells (List.finRange m) (List.finRange n) A).length≤4*m*n+4*m+9*n := by
  have h := general_C3_density n m (transpose A) (transposePairs pairs)
    (transpose_cover m n A pairs cover) (transposed_pairs_C3 m n A pairs hc)
  have hl := (cells_transpose_perm m n A).length_eq
  rw [List.length_map] at hl
  rw [hl] at h
  simp only [Nat.mul_assoc] at h ⊢
  rw [Nat.mul_comm n m] at h
  exact h

#print axioms second_moment
#print axioms quadratic
#print axioms quadratic_to_linear
#print axioms density_rat
#print axioms general_C3_density
#print axioms general_C3_density_transposed
end PairedDensity


==> anc/lean/extended-lean-companion/separation/source/PairedLimit.lean <==
import PairedDecision

namespace PairedLimit
open FiniteRatSums RationalSampling ListRatCounting PairedRational PairedDecision

theorem rational_nat_above (q : Rat) : ∃ n : Nat, q<(n : Rat) := by
  refine ⟨(q.floor+1).toNat, ?_⟩
  have h := Rat.lt_floor_add_one q
  have hi := Rat.intCast_le_intCast.mpr (Int.self_le_toNat (q.floor+1))
  simp only [Rat.intCast_natCast] at hi
  grind

theorem archimedean_le (a b c : Rat)
    (h : ∀ k : Nat, ((k : Rat)+1)*(a-b)≤c) : a≤b := by
  apply Classical.byContradiction
  intro hab
  have hp : 0<a-b := by grind
  obtain ⟨k,hk⟩ := rational_nat_above (c/(a-b))
  have hm := Rat.mul_lt_mul_of_pos_right hk hp
  have he := Rat.div_mul_cancel (a := c) (show a-b≠0 by grind)
  have hh := h k
  grind

theorem probability_error (t : Rat) (h0 : 0≤t) (h1 : t≤1) (k : Nat) :
    0≤B t-prob t k ∧ ((k : Rat)+1)*(B t-prob t k)≤1 := by
  induction k with
  | zero =>
    have h := B_range t
    change 0≤B t-0 ∧ ((0:Rat)+1)*(B t-0)≤1
    grind
  | succ k ih =>
    have hr := rho_range t h0 h1
    have hf := fixed_point t
    have he : B t-prob t (k+1)=rho t*(B t-prob t k) := by
      change B t-(t^2+rho t*prob t k)=rho t*(B t-prob t k)
      grind
    have hn := Rat.natCast_nonneg (a := k)
    have hr2 : 2*rho t≤1 := by
      have h := Rat.mul_le_mul_of_nonneg_left hr.2 (by decide : (0:Rat)≤2)
      grind
    have hc := Rat.mul_le_mul_of_nonneg_left hr2 (show 0≤(k : Rat)+2 by grind)
    have hcoef : ((k : Rat)+2)*rho t≤(k : Rat)+1 := by grind
    have hh := Rat.mul_le_mul_of_nonneg_right hcoef ih.1
    have hp := Rat.mul_nonneg hr.1 ih.1
    constructor
    · rw [he]; exact hp
    · rw [he]
      simp only [Rat.natCast_add]
      change ((k : Rat)+1+1)*(rho t*(B t-prob t k))≤1
      grind

theorem sum_limit {α : Type} (xs : List α) (q : α → Rat)
    (hq : ∀ x ∈ xs, 0≤q x ∧ q x≤1) (K : Rat)
    (h : ∀ k, sum xs (fun x => prob (q x) k)≤K) :
    sum xs (fun x => B (q x))≤K := by
  apply archimedean_le _ _ (xs.length : Rat)
  intro k
  have he := sum_le xs
    (fun x => ((k : Rat)+1)*(B (q x)-prob (q x) k)) (fun _ => 1)
    (fun x hx => (probability_error (q x) (hq x hx).1 (hq x hx).2 k).2)
  rw [sum_mul_left, sum_sub, sum_const] at he
  have hm := Rat.mul_le_mul_of_nonneg_left (h k)
    (show 0≤(k : Rat)+1 by have := Rat.natCast_nonneg (a := k); grind)
  grind

#print axioms rational_nat_above
#print axioms archimedean_le
#print axioms probability_error
#print axioms sum_limit
end PairedLimit


==> anc/lean/extended-lean-companion/separation/source/PairedOpenGeometry.lean <==
import PairedCounting

namespace PairedOpenGeometry
open PairedPivotCore FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralBoundary GridModel PairedRational

theorem B_zero : B 0=0 := by
  have h := B_mul_den 0
  unfold den at h
  grind

theorem open_probability (m n : Nat) (A : Fin m → Fin n → Bool)
    (r s : Fin m) (c : Fin n) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    expect (List.finRange n) (rowWeight (List.finRange n) A r)
      (fun j => ratBit (openBit A (r,j) (s,c)))=
    if s=r then 0 else indicator A r c*indicator A s c*
      ((codegree (List.finRange n) (indicator A) r s-1)/
        rowDegree (List.finRange n) (indicator A) r) := by
  have hnorm := rowWeight_normalized (List.finRange n) A r hd
  by_cases hsr : s=r
  · subst s
    rw [if_pos rfl]
    rw [expect_congr _ _ _ (fun _ => 0) (by intro j hj; simp [openBit, ratBit])]
    exact expect_const _ _ hnorm 0
  · rw [if_neg hsr]
    have hbit : ∀ j : Fin n,
        ratBit (openBit A (r,j) (s,c))=
        ratBit (closedBit A (r,j) (s,c))*(1-flag j c) := by
      intro j
      by_cases hj : j=c
      · subst j; simp [openBit, flag, ratBit] <;> grind
      · simp [openBit, Ne.symm hsr, hj, flag, ratBit] <;> grind
    have hdiag := sum_single (List.finRange n) c
      (fun j => rowWeight (List.finRange n) A r j*ratBit (closedBit A (r,j) (s,c)))
      (finRange_nodup n) (finRange_mem c)
    have hexp :
        expect (List.finRange n) (rowWeight (List.finRange n) A r)
          (fun j => ratBit (openBit A (r,j) (s,c)))=
        expect (List.finRange n) (rowWeight (List.finRange n) A r)
          (fun j => ratBit (closedBit A (r,j) (s,c)))-
        rowWeight (List.finRange n) A r c*ratBit (closedBit A (r,c) (s,c)) := by
      unfold expect
      rw [sum_congr (List.finRange n) _
        (fun j => rowWeight (List.finRange n) A r j*ratBit (closedBit A (r,j) (s,c))-
          (rowWeight (List.finRange n) A r j*ratBit (closedBit A (r,j) (s,c)))*flag j c)
        (by intro j hj; dsimp only; rw [hbit j]; grind)]
      rw [sum_sub, hdiag]
    rw [row_cell_probability] at hexp
    cases hrc : A r c <;> cases hsc : A s c <;>
      simp [rowWeight, closedBit, indicator, ratBit, hrc, hsc] at hexp ⊢ <;> grind

theorem sum_open_response (m n : Nat) (A : Fin m → Fin n → Bool)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      B (expect (List.finRange n) (rowWeight (List.finRange n) A r)
        (fun j => ratBit (openBit A (r,j) p))))=
    sum (List.finRange m) (fun s => if s=r then 0 else
      codegree (List.finRange n) (indicator A) r s*
        B ((codegree (List.finRange n) (indicator A) r s-1)/
          rowDegree (List.finRange n) (indicator A) r)) := by
  rw [cells_sum]
  apply sum_congr (List.finRange m)
  intro s hs
  by_cases hsr : s=r
  · subst s
    rw [if_pos rfl]
    rw [sum_congr (List.finRange n) _ (fun _ => 0) (by
      intro c hc
      rw [open_probability m n A r r c hd, if_pos rfl, B_zero, Rat.mul_zero])]
    rw [sum_const]; grind
  · rw [if_neg hsr]
    have hp : ∀ c : Fin n,
        indicator A s c*B (expect (List.finRange n) (rowWeight (List.finRange n) A r)
          (fun j => ratBit (openBit A (r,j) (s,c))))=
        (indicator A r c*indicator A s c)*
          B ((codegree (List.finRange n) (indicator A) r s-1)/
            rowDegree (List.finRange n) (indicator A) r) := by
      intro c
      rw [open_probability m n A r s c hd, if_neg hsr]
      unfold indicator
      rw [two_bit_mask (A r c) (A s c) B B_zero]
      cases hrc : A r c <;> cases hsc : A s c <;> simp [ratBit]
    rw [sum_congr (List.finRange n) _ _ (fun c _ => hp c), sum_mul_right]
    rfl

theorem codegree_self (m n : Nat) (A : Fin m → Fin n → Bool) (r : Fin m) :
    codegree (List.finRange n) (indicator A) r r=rowDegree (List.finRange n) (indicator A) r := by
  unfold codegree rowDegree
  apply sum_congr
  intro c hc
  cases h : A r c <;> simp [indicator,ratBit,h]

theorem codegree_integral (m n : Nat) (A : Fin m → Fin n → Bool) (r s : Fin m) :
    ∃ k : Nat, codegree (List.finRange n) (indicator A) r s=(k : Rat) := by
  refine ⟨((List.finRange n).filter (fun c => A r c && A s c)).length, ?_⟩
  have h := sum_const ((List.finRange n).filter (fun c => A r c && A s c)) (1 : Rat)
  rw [sum_filter] at h
  have he : codegree (List.finRange n) (indicator A) r s=
      sum (List.finRange n) (fun c => ratBit (A r c && A s c)*1) := by
    unfold codegree
    apply sum_congr
    intro c hc
    cases hr : A r c <;> cases hs : A s c <;> simp [indicator,ratBit,hr,hs]
  rw [he,h]
  grind

#print axioms B_zero
#print axioms open_probability
#print axioms sum_open_response
#print axioms codegree_self
#print axioms codegree_integral
end PairedOpenGeometry


==> anc/lean/extended-lean-companion/separation/source/PairedPivotCore.lean <==
import Std

/-!
Logical core only: rectangle-neighborhood/C3 equivalence, stable endpoint
exclusions, and the finite accept-first-equal-pair intersection rule.
This file does not formalize probability, limits, Cauchy, or the density bound.
The decision rule uses 2L bits and rejects when all L pairs are mixed.
-/

namespace PairedPivotCore

universe u v

abbrev Cell (Row : Type u) (Col : Type v) := Row × Col

variable {Row : Type u} {Col : Type v}

def Closed (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied q.1 q.2 ∧
  occupied p.1 q.2 ∧ occupied q.1 p.2

def Open (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  Closed occupied p q ∧ p.1 ≠ q.1 ∧ p.2 ≠ q.2

def Outside (a b p : Cell Row Col) : Prop :=
  p.1 ≠ a.1 ∧ p.1 ≠ b.1 ∧ p.2 ≠ a.2 ∧ p.2 ≠ b.2

def Five (occupied : Row → Col → Prop) (a b p : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied p.1 a.2 ∧ occupied p.1 b.2 ∧
  occupied a.1 p.2 ∧ occupied b.1 p.2

def OriginalC3 (occupied : Row → Col → Prop) (a b : Cell Row Col) : Prop :=
  ∀ x y, x ≠ a.1 → x ≠ b.1 → y ≠ a.2 → y ≠ b.2 →
    ¬ Five occupied a b (x, y)

theorem closed_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Closed occupied p q → Closed occupied q p := by
  rintro ⟨hp, hq, hpq, hqp⟩
  exact ⟨hq, hp, hqp, hpq⟩

theorem open_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Open occupied p q → Open occupied q p := by
  rintro ⟨hc, hr, hh⟩
  exact ⟨closed_symmetric occupied p q hc, Ne.symm hr, Ne.symm hh⟩

/- No distinct-row or distinct-column assumptions on a,b occur here. -/
theorem common_open_iff_witness (occupied : Row → Col → Prop)
    (a b p : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    (Open occupied p a ∧ Open occupied p b) ↔
      (Outside a b p ∧ Five occupied a b p) := by
  constructor
  · rintro ⟨⟨⟨hp, _, hpa, hap⟩, hra, hca⟩,
      ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
    exact ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
  · rintro ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
    exact ⟨⟨⟨hp, ha, hpa, hap⟩, hra, hca⟩,
      ⟨⟨hp, hb, hpb, hbp⟩, hrb, hcb⟩⟩

theorem c3_iff_disjoint_open (occupied : Row → Col → Prop)
    (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    OriginalC3 occupied a b ↔
      ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  constructor
  · intro hc p h
    obtain ⟨⟨hra, hrb, hca, hcb⟩, hf⟩ :=
      (common_open_iff_witness occupied a b p ha hb).mp h
    exact hc p.1 p.2 hra hrb hca hcb hf
  · intro hd x y hra hrb hca hcb hf
    exact hd (x, y)
      ((common_open_iff_witness occupied a b (x, y) ha hb).mpr
        ⟨⟨hra, hrb, hca, hcb⟩, hf⟩)

theorem opposite_holes_exclude_closed_intersection
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ∀ p, ¬ (Closed occupied p a ∧ Closed occupied p b) := by
  intro p h
  obtain ⟨⟨hp, _, hpa, hap⟩, ⟨_, _, hpb, hbp⟩⟩ := h
  have hra : p.1 ≠ a.1 := by
    intro he
    apply hab
    simpa only [he] using hpb
  have hrb : p.1 ≠ b.1 := by
    intro he
    apply hba
    simpa only [he] using hpa
  have hca : p.2 ≠ a.2 := by
    intro he
    apply hba
    simpa only [he] using hbp
  have hcb : p.2 ≠ b.2 := by
    intro he
    apply hab
    simpa only [he] using hap
  exact hc p.1 p.2 hra hrb hca hcb ⟨hp, hpa, hpb, hap, hbp⟩

abbrev BitPair := Bool × Bool

def step (p : BitPair) (rest : Bool) : Bool :=
  if p.1 == p.2 then p.1 else rest

def accepts : List BitPair → Bool
  | [] => false
  | p :: ps => step p (accepts ps)

def Intersects : List BitPair → List BitPair → Prop
  | p :: ps, q :: qs =>
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ Intersects ps qs
  | _, _ => False

/- A finite truth table checked by kernel reduction, not native evaluation. -/
theorem accepted_head_step :
    ∀ (p q : BitPair) (x y : Bool),
      step p x = true → step q y = true →
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ (x = true ∧ y = true) := by
  intro p q x y
  rcases p with ⟨a, b⟩
  rcases q with ⟨c, d⟩
  cases a <;> cases b <;> cases c <;> cases d <;>
    cases x <;> cases y <;> decide

theorem accepted_lists_intersect (xs ys : List BitPair)
    (hlen : xs.length = ys.length)
    (hx : accepts xs = true) (hy : accepts ys = true) :
    Intersects xs ys := by
  induction xs generalizing ys with
  | nil => cases hx
  | cons p ps ih =>
    cases ys with
    | nil => cases hy
    | cons q qs =>
      have ht := accepted_head_step p q (accepts ps) (accepts qs) hx hy
      rcases ht with hh | hh | hh
      · exact Or.inl hh
      · exact Or.inr (Or.inl hh)
      · exact Or.inr (Or.inr (ih qs (Nat.succ.inj hlen) hh.1 hh.2))

def AllMixed : List BitPair → Prop
  | [] => True
  | p :: ps => p.1 ≠ p.2 ∧ AllMixed ps

theorem mixed_step : ∀ (p : BitPair) (x : Bool),
    p.1 ≠ p.2 → step p x = x := by
  intro p x
  rcases p with ⟨a, b⟩
  cases a <;> cases b <;> cases x <;> decide

theorem all_mixed_rejected (xs : List BitPair) (h : AllMixed xs) :
    accepts xs = false := by
  induction xs with
  | nil => rfl
  | cons p ps ih =>
    obtain ⟨hp, hps⟩ := h
    exact (mixed_step p (accepts ps) hp).trans (ih hps)

section RelationApplication

variable {α : Type u} (R : α → α → Prop) [DecidableRel R]

def membershipList (pivots : List (α × α)) (a : α) : List BitPair :=
  pivots.map (fun p => (decide (R p.1 a), decide (R p.2 a)))

theorem membership_length (pivots : List (α × α)) (a : α) :
    (membershipList R pivots a).length = pivots.length := by
  induction pivots with
  | nil => rfl
  | cons p ps ih => exact congrArg Nat.succ ih

theorem membership_intersection_witness
    (pivots : List (α × α)) (a b : α)
    (h : Intersects (membershipList R pivots a) (membershipList R pivots b)) :
    ∃ p, R p a ∧ R p b := by
  induction pivots with
  | nil => exact False.elim h
  | cons p ps ih =>
    rcases h with hh | hh | hh
    · exact ⟨p.1, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ⟨p.2, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ih hh

theorem decision_accepts_at_most_one
    (pivots : List (α × α)) (a b : α)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (accepts (membershipList R pivots a) = true ∧
       accepts (membershipList R pivots b) = true) := by
  rintro ⟨ha, hb⟩
  have hi := accepted_lists_intersect
    (membershipList R pivots a) (membershipList R pivots b)
    ((membership_length R pivots a).trans (membership_length R pivots b).symm)
    ha hb
  obtain ⟨p, hp⟩ := membership_intersection_witness R pivots a b hi
  exact hd p hp

end RelationApplication

theorem open_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Open occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2)
    (hc : OriginalC3 occupied a b) :
    ¬ (accepts (membershipList (Open occupied) pivots a) = true ∧
       accepts (membershipList (Open occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Open occupied) pivots a b
    ((c3_iff_disjoint_open occupied a b ha hb).mp hc)

theorem stable_closed_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Closed occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ¬ (accepts (membershipList (Closed occupied) pivots a) = true ∧
       accepts (membershipList (Closed occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Closed occupied) pivots a b
    (opposite_holes_exclude_closed_intersection occupied a b hc hab hba)

#print axioms closed_symmetric
#print axioms open_symmetric
#print axioms common_open_iff_witness
#print axioms c3_iff_disjoint_open
#print axioms opposite_holes_exclude_closed_intersection
#print axioms accepted_head_step
#print axioms accepted_lists_intersect
#print axioms mixed_step
#print axioms all_mixed_rejected
#print axioms membership_length
#print axioms membership_intersection_witness
#print axioms decision_accepts_at_most_one
#print axioms open_decision_accepts_at_most_one
#print axioms stable_closed_decision_accepts_at_most_one

end PairedPivotCore


==> anc/lean/extended-lean-companion/separation/source/PairedRational.lean <==
import GeneralBoundary

namespace PairedRational
open FiniteRatSums RationalSampling ListRatCounting

def den (t : Rat) : Rat := t^2+(1-t)^2
def B (t : Rat) : Rat := t^2/den t
def rho (t : Rat) : Rat := 2*t*(1-t)

theorem den_pos (t : Rat) : 0<den t := by
  have h : (0:Rat)≤(2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold den
  grind

theorem B_mul_den (t : Rat) : B t*den t=t^2 := by
  exact Rat.div_mul_cancel (by have := den_pos t; grind)

theorem B_range (t : Rat) : 0≤B t ∧ B t≤1 := by
  have hp := den_pos t
  have he := B_mul_den t
  have hs : (0:Rat)≤t^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hu : (0:Rat)≤(1-t)^2 := Lean.Grind.OrderedRing.sq_nonneg
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := den t) ?_ hp
    grind
  · apply Rat.le_of_mul_le_mul_right (c := den t) ?_ hp
    unfold den at *
    grind

theorem rho_range (t : Rat) (h0 : 0≤t) (h1 : t≤1) : 0≤rho t ∧ rho t≤1/2 := by
  have hm := Rat.mul_nonneg h0 (show 0≤1-t by grind)
  have hs : (0:Rat)≤(2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold rho
  grind

theorem fixed_point (t : Rat) : B t=t^2+rho t*B t := by
  have he := B_mul_den t
  unfold den rho at *
  grind

theorem rational_minorant (t : Rat) (_h0 : 0≤t) (h1 : t≤1) :
    3*t-1≤2*t*B t := by
  have hp := den_pos t
  have he := congrArg (fun x : Rat => 2*t*x) (B_mul_den t)
  have hn := Rat.mul_nonneg (show 0≤1-t by grind)
    (show (0:Rat)≤(2*t-1)^2 from Lean.Grind.OrderedRing.sq_nonneg)
  apply Rat.le_of_mul_le_mul_right (c := den t) ?_ hp
  unfold den at *
  grind

theorem shifted_minorant (d t : Rat) (hd : 0<d) (ht : 1≤t) (htd : t≤d) :
    3*t-d-3≤2*t*B ((t-1)/d) := by
  have hn : d≠0 := by grind
  have he := Rat.div_mul_cancel (a := t-1) hn
  have hq0 : 0≤(t-1)/d := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  have hq1 : (t-1)/d≤1 := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  have hm := Rat.mul_le_mul_of_nonneg_left (rational_minorant _ hq0 hq1) (Rat.le_of_lt hd)
  have hb := (B_range ((t-1)/d)).1
  have hl : d*(3*((t-1)/d)-1)=3*t-3-d := by grind
  have heB := congrArg (fun x : Rat => 2*x*B ((t-1)/d)) he
  have hr : d*(2*((t-1)/d)*B ((t-1)/d))=2*(t-1)*B ((t-1)/d) := by grind
  rw [hl, hr] at hm
  grind

#print axioms den_pos
#print axioms B_mul_den
#print axioms B_range
#print axioms rho_range
#print axioms fixed_point
#print axioms rational_minorant
#print axioms shifted_minorant
end PairedRational


==> anc/lean/extended-lean-companion/separation/source/PairedRow.lean <==
import PairedOpenGeometry

namespace PairedRow
open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralBoundary GridModel PairedRational
  PairedCounting PairedOpenGeometry

theorem open_rational_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    2*sum (List.finRange m) (fun s => if s=r then 0 else
      codegree (List.finRange n) (indicator A) r s*
        B ((codegree (List.finRange n) (indicator A) r s-1)/
          rowDegree (List.finRange n) (indicator A) r))≤
      total (List.finRange m) (List.finRange n) (indicator A) := by
  have h := rational_decision_bound (List.finRange n) (rowWeight (List.finRange n) A r)
    (rowWeight_normalized _ A r hd) (rowWeight_nonneg _ A r hd)
    (cells (List.finRange m) (List.finRange n) A) pairs cover
    (fun j p => openBit A (r,j) p) (open_relation_disjoint m n A pairs hc r)
  rw [sum_open_response m n A r hd, cells_card] at h
  exact h

theorem general_row_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) :
    3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r)≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+3*((m : Rat)-1) := by
  have hA : ∀ r ∈ List.finRange m, ∀ c ∈ List.finRange n,
      0≤indicator A r c ∧ indicator A r c≤1 := by
    intro r hr c hc; exact ratBit_range _
  have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1) r (finRange_mem r)
  have hE := total_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1)
  have hm : (1:Rat)≤(m : Rat) := by
    have hmN : (1:Nat)≤m := by
      have h := r.isLt
      omega
    exact Rat.natCast_le_natCast.mpr hmN
  by_cases hz : rowDegree (List.finRange n) (indicator A) r=0
  · have ht : ∀ s ∈ List.finRange m, codegree (List.finRange n) (indicator A) r s=0 := by
      intro s hs
      have h := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
        r s (finRange_mem r) hs
      grind
    rw [sum_congr (List.finRange m) _ (fun _ => 0) ht, sum_const, hz]
    grind
  · have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by grind
    let d := rowDegree (List.finRange n) (indicator A) r
    let phi := fun s => if s=r then (0:Rat) else codegree (List.finRange n) (indicator A) r s*
      B ((codegree (List.finRange n) (indicator A) r s-1)/d)
    have hp : ∀ s ∈ List.finRange m,
        3*codegree (List.finRange n) (indicator A) r s-d-3≤2*phi s+(2*d-3)*flag s r := by
      intro s hs
      by_cases hsr : s=r
      · subst s
        rw [codegree_self]
        simp only [phi, if_pos rfl, flag_self]
        dsimp [d]
        grind
      · rw [flag_ne s r hsr]
        have ht := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
          r s (finRange_mem r) hs
        by_cases hzero : codegree (List.finRange n) (indicator A) r s=0
        · simp only [phi, if_neg hsr, hzero, Rat.zero_mul]
          dsimp [d]
          grind
        · obtain ⟨k,hk⟩ := codegree_integral m n A r s
          have hkpos : 1≤k := by
            apply Classical.byContradiction
            intro h
            have hk0 : k=0 := by omega
            rw [hk0] at hk
            exact hzero hk
          have hge : (1:Rat)≤codegree (List.finRange n) (indicator A) r s := by
            rw [hk]
            exact Rat.natCast_le_natCast.mpr hkpos
          have h := shifted_minorant _ _ hpos hge ht.2
          simpa only [phi, if_neg hsr, d, Rat.mul_zero, Rat.add_zero, Rat.mul_assoc] using h
    have hsum := sum_le (List.finRange m) _ _ hp
    have hflag : sum (List.finRange m) (fun s => flag s r)=1 := by
      have h := sum_single (List.finRange m) r (fun _ => (1:Rat))
        (finRange_nodup m) (finRange_mem r)
      simpa only [Rat.one_mul] using h
    rw [sum_sub, sum_sub, sum_mul_left, sum_const, sum_const,
      sum_add, sum_mul_left, sum_mul_left, hflag] at hsum
    simp only [List.length_finRange] at hsum
    have hb := open_rational_bound m n A pairs cover hc r hpos
    change 2*sum (List.finRange m) phi≤_ at hb
    dsimp [d] at hsum
    grind

#print axioms open_rational_bound
#print axioms general_row_bound
end PairedRow


==> anc/lean/extended-lean-companion/separation/source/PolynomialBernstein.lean <==
import Std

namespace CurrentPolynomial

def bern : Nat → (Nat → Rat) → Rat → Rat
  | 0, f, _ => f 0
  | n+1, f, t => (1-t)*bern n f t+t*bern n (fun i => f (i+1)) t

def tensor (f : Nat → Nat → Rat) (s t : Rat) : Rat :=
  bern 8 (fun i => bern 8 (f i) t) s

theorem bern_const (n : Nat) (c t : Rat) : bern n (fun _ => c) t=c := by
  induction n with
  | zero => rfl
  | succ n ih => simp only [bern,ih]; grind

theorem bern_add (n : Nat) (f g : Nat → Rat) (t : Rat) :
    bern n (fun i => f i+g i) t=bern n f t+bern n g t := by
  induction n generalizing f g with
  | zero => rfl
  | succ n ih => simp only [bern,ih]; grind

theorem bern_sub (n : Nat) (f g : Nat → Rat) (t : Rat) :
    bern n (fun i => f i-g i) t=bern n f t-bern n g t := by
  induction n generalizing f g with
  | zero => rfl
  | succ n ih => simp only [bern,ih]; grind

theorem bern_mul (n : Nat) (f : Nat → Rat) (c t : Rat) :
    bern n (fun i => c*f i) t=c*bern n f t := by
  induction n generalizing f with
  | zero => rfl
  | succ n ih => simp only [bern,ih]; grind

theorem bern_nonneg (n : Nat) (f : Nat → Rat) (t : Rat)
    (ht0 : 0≤t) (ht1 : t≤1) (hf : ∀ i, i≤n → 0≤f i) : 0≤bern n f t := by
  induction n generalizing f with
  | zero => exact hf 0 (by decide)
  | succ n ih =>
    have ha := ih f (fun i hi => hf i (by omega))
    have hb := ih (fun i => f (i+1)) (fun i hi => hf (i+1) (by omega))
    exact Rat.add_nonneg (Rat.mul_nonneg (by grind) ha) (Rat.mul_nonneg ht0 hb)

theorem tensor_const (c s t : Rat) : tensor (fun _ _ => c) s t=c := by
  simp only [tensor,bern_const]

theorem tensor_add (f g : Nat → Nat → Rat) (s t : Rat) :
    tensor (fun i j => f i j+g i j) s t=tensor f s t+tensor g s t := by
  simp only [tensor,bern_add]

theorem tensor_sub (f g : Nat → Nat → Rat) (s t : Rat) :
    tensor (fun i j => f i j-g i j) s t=tensor f s t-tensor g s t := by
  simp only [tensor,bern_sub]

theorem tensor_row (f : Nat → Rat) (s t : Rat) :
    tensor (fun i _ => f i) s t=bern 8 f s := by
  simp only [tensor,bern_const]

theorem tensor_col (f : Nat → Rat) (s t : Rat) :
    tensor (fun _ j => f j) s t=bern 8 f t := by
  simp only [tensor,bern_const]

theorem tensor_product (f g : Nat → Rat) (s t : Rat) :
    tensor (fun i j => f i*g j) s t=bern 8 f s*bern 8 g t := by
  simp only [tensor,bern_mul]
  have h := bern_mul 8 f (bern 8 g t) s
  simpa only [Rat.mul_comm] using h

theorem tensor_nonneg (f : Nat → Nat → Rat) (s t : Rat)
    (hs0 : 0≤s) (hs1 : s≤1) (ht0 : 0≤t) (ht1 : t≤1)
    (hf : ∀ i, i≤8 → ∀ j, j≤8 → 0≤f i j) : 0≤tensor f s t := by
  exact bern_nonneg 8 _ s hs0 hs1 (fun i hi => bern_nonneg 8 _ t ht0 ht1 (hf i hi))

#print axioms bern_nonneg
#print axioms tensor_product
#print axioms tensor_nonneg
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialBoxes.lean <==
import PolynomialData

namespace CurrentPolynomial

structure Segment where
  scale : Rat
  offset : Rat
  xc : Nat → Rat
  x2c : Nat → Rat
  ac : Nat → Rat
  bc : Nat → Rat
  xac : Nat → Rat
  hc : Nat → Rat

def parameter (s : Segment) (x : Rat) : Rat := s.scale*x-s.offset

structure Valid (s : Segment) : Prop where
  coordinate : ∀ x, bern 8 s.xc (parameter s x)=x
  square : ∀ x, bern 8 s.x2c (parameter s x)=x^2
  a_value : ∀ x, bern 8 s.ac (parameter s x)=a x
  b_value : ∀ x, bern 8 s.bc (parameter s x)=b x
  xa_value : ∀ x, bern 8 s.xac (parameter s x)=x*a x
  h_value : ∀ x, bern 8 s.hc (parameter s x)=h x

def gCoeff (s t : Segment) (i j : Nat) : Rat :=
  -81/100+s.x2c i+t.x2c j-s.xac i-t.xac j+
    s.bc i*(t.xc j-3/5)+(s.xc i-3/5)*t.bc j

def pCoeff (s t : Segment) (i j : Nat) : Rat :=
  gCoeff s t i j+s.ac i+t.ac j+s.hc i

theorem representationG (s t : Segment) (hs : Valid s) (ht : Valid t) (x y : Rat) :
    tensor (gCoeff s t) (parameter s x) (parameter t y)=G x y := by
  unfold gCoeff
  simp only [tensor_add,tensor_sub,tensor_const,tensor_row,tensor_col,tensor_product,
    bern_sub,bern_const,hs.coordinate,ht.coordinate,hs.square,ht.square,
    hs.b_value,ht.b_value,hs.xa_value,ht.xa_value]
  unfold G
  grind

theorem representationP (s t : Segment) (hs : Valid s) (ht : Valid t) (x y : Rat) :
    tensor (pCoeff s t) (parameter s x) (parameter t y)=P x y := by
  unfold pCoeff
  simp only [tensor_add,tensor_row,tensor_col,representationG s t hs ht,
    hs.a_value,ht.a_value,hs.h_value]
  rfl

theorem nonnegG (s t : Segment) (hs : Valid s) (ht : Valid t)
    (hc : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff s t i j)
    (x y : Rat) (hx0 : 0≤parameter s x) (hx1 : parameter s x≤1)
    (hy0 : 0≤parameter t y) (hy1 : parameter t y≤1) : 0≤G x y := by
  have hh := tensor_nonneg (gCoeff s t) _ _ hx0 hx1 hy0 hy1
    (fun i hi j hj => hc i (List.mem_range.mpr (by omega)) j (List.mem_range.mpr (by omega)))
  rw [representationG s t hs ht] at hh
  exact hh

theorem nonnegP (s t : Segment) (hs : Valid s) (ht : Valid t)
    (hc : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff s t i j)
    (x y : Rat) (hx0 : 0≤parameter s x) (hx1 : parameter s x≤1)
    (hy0 : 0≤parameter t y) (hy1 : parameter t y≤1) : 0≤P x y := by
  have hh := tensor_nonneg (pCoeff s t) _ _ hx0 hx1 hy0 hy1
    (fun i hi j hj => hc i (List.mem_range.mpr (by omega)) j (List.mem_range.mpr (by omega)))
  rw [representationP s t hs ht] at hh
  exact hh

#print axioms representationG
#print axioms representationP
#print axioms nonnegG
#print axioms nonnegP
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialData.lean <==
import PolynomialBernstein

namespace CurrentPolynomial

def A : Nat → Rat
  | 0 => 10000/100 | 1 => -6978/100 | 2 => 9672/100 | 3 => -7973/100
  | 4 => 4652/100 | 5 => -1386/100 | 6 => -701/100 | 7 => -843/100 | _ => 0

def B : Nat → Rat
  | 0 => -69/100 | 1 => -7346/100 | 2 => 7198/100 | 3 => -9370/100
  | 4 => 6685/100 | 5 => -4103/100 | 6 => -2529/100 | 7 => -2204/100 | _ => 0

def HC : Nat → Rat
  | 0 => -3669/100 | 1 => -430/100 | 2 => 0 | 3 => 0
  | 4 => 430/100 | 5 => 3669/100 | _ => 0

def a (x : Rat) : Rat := bern 7 A x
def b (x : Rat) : Rat := bern 7 B x
def h (x : Rat) : Rat := bern 5 HC x
def G (x y : Rat) : Rat := -81/100+x^2+y^2-x*a x-y*a y+(y-3/5)*b x+(x-3/5)*b y
def P (x y : Rat) : Rat := G x y+a x+a y+h x

theorem bern5_formula (f : Nat → Rat) (x : Rat) :
    bern 5 f x=(1-x)^5*f 0+5*x*(1-x)^4*f 1+10*x^2*(1-x)^3*f 2+
      10*x^3*(1-x)^2*f 3+5*x^4*(1-x)*f 4+x^5*f 5 := by
  simp only [bern]
  grind

theorem bern7_formula (f : Nat → Rat) (x : Rat) :
    bern 7 f x=(1-x)^7*f 0+7*x*(1-x)^6*f 1+21*x^2*(1-x)^5*f 2+
      35*x^3*(1-x)^4*f 3+35*x^4*(1-x)^3*f 4+21*x^5*(1-x)^2*f 5+
      7*x^6*(1-x)*f 6+x^7*f 7 := by
  simp only [bern]
  grind

theorem bern8_formula (f : Nat → Rat) (x : Rat) :
    bern 8 f x=(1-x)^8*f 0+8*x*(1-x)^7*f 1+28*x^2*(1-x)^6*f 2+
      56*x^3*(1-x)^5*f 3+70*x^4*(1-x)^4*f 4+56*x^5*(1-x)^3*f 5+
      28*x^6*(1-x)^2*f 6+8*x^7*(1-x)*f 7+x^8*f 8 := by
  simp only [bern]
  grind

theorem negative_scalar : (-81/100 : Rat)+(4/3)*(3/5) = -1/100 := by decide +kernel
theorem scalar_negative : (-81/100 : Rat)+(4/3)*(3/5) < 0 := by decide +kernel

#print axioms bern7_formula
#print axioms bern8_formula
#print axioms negative_scalar
#print axioms scalar_negative
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialLeavesG0.lean <==
import PolynomialSegment01
import PolynomialSegment02
import PolynomialSegment08
import PolynomialSegment09
import PolynomialSegment10
import PolynomialSegment11
import PolynomialSegment13
import PolynomialSegment16
import PolynomialSegment17
import PolynomialSegment21
import PolynomialSegment25

namespace CurrentPolynomial

theorem positiveG00 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg01 seg02 i j := by
  decide +kernel

#print axioms positiveG00

theorem positiveG01 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg10 seg01 i j := by
  decide +kernel

#print axioms positiveG01

theorem positiveG02 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg09 seg10 i j := by
  decide +kernel

#print axioms positiveG02

theorem positiveG03 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg13 seg09 i j := by
  decide +kernel

#print axioms positiveG03

theorem positiveG04 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg13 seg13 i j := by
  decide +kernel

#print axioms positiveG04

theorem positiveG05 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg01 seg17 i j := by
  decide +kernel

#print axioms positiveG05

theorem positiveG06 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg01 seg25 i j := by
  decide +kernel

#print axioms positiveG06

theorem positiveG07 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg08 seg16 i j := by
  decide +kernel

#print axioms positiveG07

theorem positiveG08 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg11 seg16 i j := by
  decide +kernel

#print axioms positiveG08

theorem positiveG09 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg09 seg21 i j := by
  decide +kernel

#print axioms positiveG09

end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialLeavesG1.lean <==
import PolynomialSegment01
import PolynomialSegment09
import PolynomialSegment10
import PolynomialSegment13
import PolynomialSegment15
import PolynomialSegment16
import PolynomialSegment17
import PolynomialSegment19
import PolynomialSegment21
import PolynomialSegment25

namespace CurrentPolynomial

theorem positiveG10 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg13 seg17 i j := by
  decide +kernel

#print axioms positiveG10

theorem positiveG11 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg10 seg25 i j := by
  decide +kernel

#print axioms positiveG11

theorem positiveG12 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg17 seg01 i j := by
  decide +kernel

#print axioms positiveG12

theorem positiveG13 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg15 seg09 i j := by
  decide +kernel

#print axioms positiveG13

theorem positiveG14 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg19 seg09 i j := by
  decide +kernel

#print axioms positiveG14

theorem positiveG15 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg16 seg13 i j := by
  decide +kernel

#print axioms positiveG15

theorem positiveG16 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg21 seg10 i j := by
  decide +kernel

#print axioms positiveG16

theorem positiveG17 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg25 seg01 i j := by
  decide +kernel

#print axioms positiveG17

theorem positiveG18 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg25 seg10 i j := by
  decide +kernel

#print axioms positiveG18

theorem positiveG19 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg16 seg17 i j := by
  decide +kernel

#print axioms positiveG19

end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialLeavesG2.lean <==
import PolynomialSegment16
import PolynomialSegment17
import PolynomialSegment20
import PolynomialSegment21
import PolynomialSegment22
import PolynomialSegment23
import PolynomialSegment24
import PolynomialSegment25
import PolynomialSegment26
import PolynomialSegment28

namespace CurrentPolynomial

theorem positiveG20 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg21 seg16 i j := by
  decide +kernel

#print axioms positiveG20

theorem positiveG21 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg20 seg21 i j := by
  decide +kernel

#print axioms positiveG21

theorem positiveG22 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg22 seg20 i j := by
  decide +kernel

#print axioms positiveG22

theorem positiveG23 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg22 seg22 i j := by
  decide +kernel

#print axioms positiveG23

theorem positiveG24 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg17 seg25 i j := by
  decide +kernel

#print axioms positiveG24

theorem positiveG25 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg25 seg17 i j := by
  decide +kernel

#print axioms positiveG25

theorem positiveG26 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg23 seg23 i j := by
  decide +kernel

#print axioms positiveG26

theorem positiveG27 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg23 seg26 i j := by
  decide +kernel

#print axioms positiveG27

theorem positiveG28 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg26 seg24 i j := by
  decide +kernel

#print axioms positiveG28

theorem positiveG29 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg24 seg28 i j := by
  decide +kernel

#print axioms positiveG29

end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialLeavesG3.lean <==
import PolynomialSegment24
import PolynomialSegment27
import PolynomialSegment28
import PolynomialSegment29

namespace CurrentPolynomial

theorem positiveG30 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg28 seg24 i j := by
  decide +kernel

#print axioms positiveG30

theorem positiveG31 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg27 seg27 i j := by
  decide +kernel

#print axioms positiveG31

theorem positiveG32 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg27 seg29 i j := by
  decide +kernel

#print axioms positiveG32

theorem positiveG33 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg29 seg27 i j := by
  decide +kernel

#print axioms positiveG33

theorem positiveG34 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg29 seg29 i j := by
  decide +kernel

#print axioms positiveG34

end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialLeavesP0.lean <==
import PolynomialSegment00
import PolynomialSegment01
import PolynomialSegment02
import PolynomialSegment03
import PolynomialSegment04
import PolynomialSegment05
import PolynomialSegment06
import PolynomialSegment10
import PolynomialSegment16
import PolynomialSegment17
import PolynomialSegment21
import PolynomialSegment24
import PolynomialSegment25
import PolynomialSegment27
import PolynomialSegment28
import PolynomialSegment29

namespace CurrentPolynomial

theorem positiveP00 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg01 seg02 i j := by
  decide +kernel

#print axioms positiveP00

theorem positiveP01 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg10 seg02 i j := by
  decide +kernel

#print axioms positiveP01

theorem positiveP02 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg00 seg17 i j := by
  decide +kernel

#print axioms positiveP02

theorem positiveP03 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg04 seg16 i j := by
  decide +kernel

#print axioms positiveP03

theorem positiveP04 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg04 seg21 i j := by
  decide +kernel

#print axioms positiveP04

theorem positiveP05 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg00 seg25 i j := by
  decide +kernel

#print axioms positiveP05

theorem positiveP06 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg04 seg24 i j := by
  decide +kernel

#print axioms positiveP06

theorem positiveP07 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg03 seg28 i j := by
  decide +kernel

#print axioms positiveP07

theorem positiveP08 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg06 seg27 i j := by
  decide +kernel

#print axioms positiveP08

theorem positiveP09 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg05 seg29 i j := by
  decide +kernel

#print axioms positiveP09

end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialLeavesP1.lean <==
import PolynomialSegment07
import PolynomialSegment08
import PolynomialSegment09
import PolynomialSegment11
import PolynomialSegment12
import PolynomialSegment13
import PolynomialSegment14
import PolynomialSegment16
import PolynomialSegment20
import PolynomialSegment21
import PolynomialSegment22
import PolynomialSegment24
import PolynomialSegment25
import PolynomialSegment29

namespace CurrentPolynomial

theorem positiveP10 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg07 seg29 i j := by
  decide +kernel

#print axioms positiveP10

theorem positiveP11 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg09 seg16 i j := by
  decide +kernel

#print axioms positiveP11

theorem positiveP12 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg08 seg20 i j := by
  decide +kernel

#print axioms positiveP12

theorem positiveP13 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg08 seg22 i j := by
  decide +kernel

#print axioms positiveP13

theorem positiveP14 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg11 seg21 i j := by
  decide +kernel

#print axioms positiveP14

theorem positiveP15 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg13 seg16 i j := by
  decide +kernel

#print axioms positiveP15

theorem positiveP16 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg12 seg21 i j := by
  decide +kernel

#print axioms positiveP16

theorem positiveP17 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg14 seg21 i j := by
  decide +kernel

#print axioms positiveP17

theorem positiveP18 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg09 seg25 i j := by
  decide +kernel

#print axioms positiveP18

theorem positiveP19 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg13 seg24 i j := by
  decide +kernel

#print axioms positiveP19

end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialLeavesP2.lean <==
import PolynomialSegment02
import PolynomialSegment13
import PolynomialSegment16
import PolynomialSegment17
import PolynomialSegment18
import PolynomialSegment21
import PolynomialSegment24
import PolynomialSegment25
import PolynomialSegment28

namespace CurrentPolynomial

theorem positiveP20 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg13 seg28 i j := by
  decide +kernel

#print axioms positiveP20

theorem positiveP21 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg18 seg02 i j := by
  decide +kernel

#print axioms positiveP21

theorem positiveP22 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg17 seg17 i j := by
  decide +kernel

#print axioms positiveP22

theorem positiveP23 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg16 seg24 i j := by
  decide +kernel

#print axioms positiveP23

theorem positiveP24 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg16 seg28 i j := by
  decide +kernel

#print axioms positiveP24

theorem positiveP25 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg21 seg24 i j := by
  decide +kernel

#print axioms positiveP25

theorem positiveP26 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg21 seg28 i j := by
  decide +kernel

#print axioms positiveP26

theorem positiveP27 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg25 seg18 i j := by
  decide +kernel

#print axioms positiveP27

end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialSegment00.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg00 : Segment where
  scale := 8
  offset := 0
  xc := fun i => match i with
    | 0 => 0
    | 1 => (1/64)
    | 2 => (1/32)
    | 3 => (3/64)
    | 4 => (1/16)
    | 5 => (5/64)
    | 6 => (3/32)
    | 7 => (7/64)
    | 8 => (1/8)
    | _ => 0
  x2c := fun i => match i with
    | 0 => 0
    | 1 => 0
    | 2 => (1/1792)
    | 3 => (3/1792)
    | 4 => (3/896)
    | 5 => (5/896)
    | 6 => (15/1792)
    | 7 => (3/256)
    | 8 => (1/64)
    | _ => 0
  ac := fun i => match i with
    | 0 => 100
    | 1 => (260577/3200)
    | 2 => (427529/6400)
    | 3 => (4528877/81920)
    | 4 => (2366009/51200)
    | 5 => (511816301/13107200)
    | 6 => (3499306747/104857600)
    | 7 => (9679316897/335544320)
    | 8 => (5286825149/209715200)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-69/100)
    | 1 => (-11071/1280)
    | 2 => (-359713/25600)
    | 3 => (-7185353/409600)
    | 4 => (-4019443/204800)
    | 5 => (-542415863/26214400)
    | 6 => (-2205703547/104857600)
    | 7 => (-8758284491/419430400)
    | 8 => (-1069390369/52428800)
    | _ => 0
  xac := fun i => match i with
    | 0 => 0
    | 1 => (25/16)
    | 2 => (31511/12800)
    | 3 => (60297/20480)
    | 4 => (2599373/819200)
    | 5 => (426529/131072)
    | 6 => (170593101/52428800)
    | 7 => (5388719917/1677721600)
    | 8 => (5286825149/1677721600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-3669/100)
    | 1 => (-218621/6400)
    | 2 => (-2848009/89600)
    | 3 => (-42378009/1433600)
    | 4 => (-4501621/163840)
    | 5 => (-2341792577/91750400)
    | 6 => (-1087077051/45875200)
    | 7 => (-288188451/13107200)
    | 8 => (-33404157/1638400)
    | _ => 0

theorem valid00 : Valid seg00 := by
  constructor <;> intro x <;>
    simp only [seg00, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid00
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialSegment01.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg01 : Segment where
  scale := 4
  offset := 0
  xc := fun i => match i with
    | 0 => 0
    | 1 => (1/32)
    | 2 => (1/16)
    | 3 => (3/32)
    | 4 => (1/8)
    | 5 => (5/32)
    | 6 => (3/16)
    | 7 => (7/32)
    | 8 => (1/4)
    | _ => 0
  x2c := fun i => match i with
    | 0 => 0
    | 1 => 0
    | 2 => (1/448)
    | 3 => (3/448)
    | 4 => (3/224)
    | 5 => (5/224)
    | 6 => (15/448)
    | 7 => (3/64)
    | 8 => (1/16)
    | _ => 0
  ac := fun i => match i with
    | 0 => 100
    | 1 => (100577/1600)
    | 2 => (2655/64)
    | 3 => (1496993/51200)
    | 4 => (282579/12800)
    | 5 => (7225661/409600)
    | 6 => (4791719/327680)
    | 7 => (32347769/2621440)
    | 8 => (17132649/1638400)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-69/100)
    | 1 => (-53147/3200)
    | 2 => (-142709/6400)
    | 3 => (-1173953/51200)
    | 4 => (-136899/6400)
    | 5 => (-3141419/163840)
    | 6 => (-27795687/1638400)
    | 7 => (-49238237/3276800)
    | 8 => (-343493/25600)
    | _ => 0
  xac := fun i => match i with
    | 0 => 0
    | 1 => (25/8)
    | 2 => (11511/3200)
    | 3 => (43353/12800)
    | 4 => (160669/51200)
    | 5 => (12191/4096)
    | 6 => (2349261/819200)
    | 7 => (36151549/13107200)
    | 8 => (17132649/6553600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-3669/100)
    | 1 => (-101213/3200)
    | 2 => (-609171/22400)
    | 3 => (-597039/25600)
    | 4 => (-1429803/71680)
    | 5 => (-48777609/2867200)
    | 6 => (-20733207/1433600)
    | 7 => (-5015387/409600)
    | 8 => (-527799/51200)
    | _ => 0

theorem valid01 : Valid seg01 := by
  constructor <;> intro x <;>
    simp only [seg01, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid01
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialSegment02.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg02 : Segment where
  scale := 2
  offset := 0
  xc := fun i => match i with
    | 0 => 0
    | 1 => (1/16)
    | 2 => (1/8)
    | 3 => (3/16)
    | 4 => (1/4)
    | 5 => (5/16)
    | 6 => (3/8)
    | 7 => (7/16)
    | 8 => (1/2)
    | _ => 0
  x2c := fun i => match i with
    | 0 => 0
    | 1 => 0
    | 2 => (1/112)
    | 3 => (3/112)
    | 4 => (3/56)
    | 5 => (5/56)
    | 6 => (15/112)
    | 7 => (3/16)
    | 8 => (1/4)
    | _ => 0
  ac := fun i => match i with
    | 0 => 100
    | 1 => (20577/800)
    | 2 => (2899/200)
    | 3 => (84841/6400)
    | 4 => (16549/1600)
    | 5 => (85361/12800)
    | 6 => (98359/25600)
    | 7 => (43277/20480)
    | 8 => (527/512)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-69/100)
    | 1 => (-52043/1600)
    | 2 => (-37519/1600)
    | 3 => (-94793/6400)
    | 4 => (-18413/1600)
    | 5 => (-258191/25600)
    | 6 => (-225629/25600)
    | 7 => (-201659/25600)
    | 8 => (-50189/6400)
    | _ => 0
  xac := fun i => match i with
    | 0 => 0
    | 1 => (25/4)
    | 2 => (1511/800)
    | 3 => (4287/1600)
    | 4 => (10109/3200)
    | 5 => (161/64)
    | 6 => (20961/12800)
    | 7 => (20321/20480)
    | 8 => (527/1024)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-3669/100)
    | 1 => (-42509/1600)
    | 2 => (-3317/175)
    | 3 => (-298311/22400)
    | 4 => (-41191/4480)
    | 5 => (-110617/17920)
    | 6 => (-4959/1280)
    | 7 => (-4959/2560)
    | 8 => 0
    | _ => 0

theorem valid02 : Valid seg02 := by
  constructor <;> intro x <;>
    simp only [seg02, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid02
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialSegment03.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg03 : Segment where
  scale := 16
  offset := 2
  xc := fun i => match i with
    | 0 => (1/8)
    | 1 => (17/128)
    | 2 => (9/64)
    | 3 => (19/128)
    | 4 => (5/32)
    | 5 => (21/128)
    | 6 => (11/64)
    | 7 => (23/128)
    | 8 => (3/16)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (1/64)
    | 1 => (9/512)
    | 2 => (141/7168)
    | 3 => (157/7168)
    | 4 => (87/3584)
    | 5 => (3/112)
    | 6 => (211/7168)
    | 7 => (33/1024)
    | 8 => (9/256)
    | _ => 0
  ac := fun i => match i with
    | 0 => (5286825149/209715200)
    | 1 => (78487219091/3355443200)
    | 2 => (14626081177/671088640)
    | 3 => (273634136129/13421772800)
    | 4 => (128453036539/6710886400)
    | 5 => (968042075471/53687091200)
    | 6 => (914670082207/53687091200)
    | 7 => (693242446809/42949672960)
    | 8 => (16457587855/1073741824)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-1069390369/52428800)
    | 1 => (-3381416873/167772160)
    | 2 => (-3326921381/167772160)
    | 3 => (-65241312331/3355443200)
    | 4 => (-31897543451/1677721600)
    | 5 => (-248990134009/13421772800)
    | 6 => (-242550369083/13421772800)
    | 7 => (-943946668759/53687091200)
    | 8 => (-114699554049/6710886400)
    | _ => 0
  xac := fun i => match i with
    | 0 => (5286825149/1677721600)
    | 1 => (1047175553/335544320)
    | 2 => (20708086071/6710886400)
    | 3 => (2557505197/838860800)
    | 4 => (16168925213/5368709120)
    | 5 => (79871568891/26843545600)
    | 6 => (315726526027/107374182400)
    | 7 => (31209990643/10737418240)
    | 8 => (49372763565/17179869184)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-33404157/1638400)
    | 1 => (-513511317/26214400)
    | 2 => (-431620893/22937600)
    | 3 => (-6632531243/367001600)
    | 4 => (-1273725277/73400320)
    | 5 => (-1397463123/83886080)
    | 6 => (-4694432963/293601280)
    | 7 => (-1287025399/83886080)
    | 8 => (-30866739/2097152)
    | _ => 0

theorem valid03 : Valid seg03 := by
  constructor <;> intro x <;>
    simp only [seg03, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid03
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialSegment04.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg04 : Segment where
  scale := 8
  offset := 1
  xc := fun i => match i with
    | 0 => (1/8)
    | 1 => (9/64)
    | 2 => (5/32)
    | 3 => (11/64)
    | 4 => (3/16)
    | 5 => (13/64)
    | 6 => (7/32)
    | 7 => (15/64)
    | 8 => (1/4)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (1/64)
    | 1 => (5/256)
    | 2 => (43/1792)
    | 3 => (13/448)
    | 4 => (31/896)
    | 5 => (73/1792)
    | 6 => (85/1792)
    | 7 => (7/128)
    | 8 => (1/16)
    | _ => 0
  ac := fun i => match i with
    | 0 => (5286825149/209715200)
    | 1 => (36192617899/1677721600)
    | 2 => (1579048739/83886080)
    | 3 => (280187569/16777216)
    | 4 => (787068659/52428800)
    | 5 => (1428505159/104857600)
    | 6 => (326103821/26214400)
    | 7 => (298800037/26214400)
    | 8 => (17132649/1638400)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-1069390369/52428800)
    | 1 => (-8351961413/419430400)
    | 2 => (-250317751/13107200)
    | 3 => (-1899950261/104857600)
    | 4 => (-111984263/6553600)
    | 5 => (-421284317/26214400)
    | 6 => (-24754369/1638400)
    | 7 => (-93205341/6553600)
    | 8 => (-343493/25600)
    | _ => 0
  xac := fun i => match i with
    | 0 => (5286825149/1677721600)
    | 1 => (5184930381/1677721600)
    | 2 => (31571251/10485760)
    | 3 => (246213319/83886080)
    | 4 => (300788307/104857600)
    | 5 => (294495673/104857600)
    | 6 => (36039143/13107200)
    | 7 => (70416847/26214400)
    | 8 => (17132649/6553600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-33404157/1638400)
    | 1 => (-246278061/13107200)
    | 2 => (-793704321/45875200)
    | 3 => (-1460364487/91750400)
    | 4 => (-33554431/2293760)
    | 5 => (-154028361/11468800)
    | 6 => (-8827411/716800)
    | 7 => (-9237779/819200)
    | 8 => (-527799/51200)
    | _ => 0

theorem valid04 : Valid seg04 := by
  constructor <;> intro x <;>
    simp only [seg04, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid04
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialSegment05.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg05 : Segment where
  scale := 32
  offset := 6
  xc := fun i => match i with
    | 0 => (3/16)
    | 1 => (49/256)
    | 2 => (25/128)
    | 3 => (51/256)
    | 4 => (13/64)
    | 5 => (53/256)
    | 6 => (27/128)
    | 7 => (55/256)
    | 8 => (7/32)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (9/256)
    | 1 => (75/2048)
    | 2 => (1093/28672)
    | 3 => (1137/28672)
    | 4 => (591/14336)
    | 5 => (307/7168)
    | 6 => (1275/28672)
    | 7 => (189/4096)
    | 8 => (49/1024)
    | _ => 0
  ac := fun i => match i with
    | 0 => (16457587855/1073741824)
    | 1 => (1281668095791/85899345920)
    | 2 => (6242532531779/429496729600)
    | 3 => (24339198755353/1717986918400)
    | 4 => (11868804319373/858993459200)
    | 5 => (92650667939431/6871947673600)
    | 6 => (90447710575009/6871947673600)
    | 7 => (353330760386389/27487790694400)
    | 8 => (43148788214051/3435973836800)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-114699554049/6710886400)
    | 1 => (-1808842628417/107374182400)
    | 2 => (-1782444677653/107374182400)
    | 3 => (-7024396369043/429496729600)
    | 4 => (-3459786369427/214748364800)
    | 5 => (-5452488489889/343597383680)
    | 6 => (-26851082522999/1717986918400)
    | 7 => (-105780404774519/6871947673600)
    | 8 => (-13022625436393/858993459200)
    | _ => 0
  xac := fun i => match i with
    | 0 => (49372763565/17179869184)
    | 1 => (490911528331/171798691840)
    | 2 => (4881380151913/1717986918400)
    | 3 => (9708035346651/3435973836800)
    | 4 => (3861557810633/1374389534720)
    | 5 => (38400546741631/13743895347200)
    | 6 => (76372264858737/27487790694400)
    | 7 => (151885408405667/54975581388800)
    | 8 => (302041517498357/109951162777600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-30866739/2097152)
    | 1 => (-2416983281/167772160)
    | 2 => (-4139747681/293601280)
    | 3 => (-32411148951/2348810240)
    | 4 => (-31717024691/2348810240)
    | 5 => (-1241414655881/93952409600)
    | 6 => (-607318664823/46976204800)
    | 7 => (-169762776003/13421772800)
    | 8 => (-20759132871/1677721600)
    | _ => 0

theorem valid05 : Valid seg05 := by
  constructor <;> intro x <;>
    simp only [seg05, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid05
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialSegment06.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg06 : Segment where
  scale := 16
  offset := 3
  xc := fun i => match i with
    | 0 => (3/16)
    | 1 => (25/128)
    | 2 => (13/64)
    | 3 => (27/128)
    | 4 => (7/32)
    | 5 => (29/128)
    | 6 => (15/64)
    | 7 => (31/128)
    | 8 => (1/4)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (9/256)
    | 1 => (39/1024)
    | 2 => (295/7168)
    | 3 => (159/3584)
    | 4 => (171/3584)
    | 5 => (367/7168)
    | 6 => (393/7168)
    | 7 => (15/256)
    | 8 => (1/16)
    | _ => 0
  ac := fun i => match i with
    | 0 => (16457587855/1073741824)
    | 1 => (623364581591/42949672960)
    | 2 => (369987709581/26843545600)
    | 3 => (176094214409/13421772800)
    | 4 => (10495969893/838860800)
    | 5 => (10023840991/838860800)
    | 6 => (1197826279/104857600)
    | 7 => (572922421/52428800)
    | 8 => (17132649/1638400)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-114699554049/6710886400)
    | 1 => (-35649847841/2147483648)
    | 2 => (-54050033179/3355443200)
    | 3 => (-52416234749/3355443200)
    | 4 => (-99258063/6553600)
    | 5 => (-3079694953/209715200)
    | 6 => (-186681183/13107200)
    | 7 => (-181139549/13107200)
    | 8 => (-343493/25600)
    | _ => 0
  xac := fun i => match i with
    | 0 => (49372763565/17179869184)
    | 1 => (122023855253/42949672960)
    | 2 => (37705748679/13421772800)
    | 3 => (37289022711/13421772800)
    | 4 => (4609441799/1677721600)
    | 5 => (2278559653/838860800)
    | 6 => (17590161/6553600)
    | 7 => (138947443/52428800)
    | 8 => (17132649/6553600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-30866739/2097152)
    | 1 => (-1182313721/83886080)
    | 2 => (-3961451217/293601280)
    | 3 => (-7582315539/587202560)
    | 4 => (-453371931/36700160)
    | 5 => (-1083957783/91750400)
    | 6 => (-129530841/11468800)
    | 7 => (-17682563/1638400)
    | 8 => (-527799/51200)
    | _ => 0

theorem valid06 : Valid seg06 := by
  constructor <;> intro x <;>
    simp only [seg06, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid06
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialSegment07.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg07 : Segment where
  scale := 32
  offset := 7
  xc := fun i => match i with
    | 0 => (7/32)
    | 1 => (57/256)
    | 2 => (29/128)
    | 3 => (59/256)
    | 4 => (15/64)
    | 5 => (61/256)
    | 6 => (31/128)
    | 7 => (63/256)
    | 8 => (1/4)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (49/1024)
    | 1 => (203/4096)
    | 2 => (1471/28672)
    | 3 => (761/14336)
    | 4 => (787/14336)
    | 5 => (1627/28672)
    | 6 => (1681/28672)
    | 7 => (31/512)
    | 8 => (1/16)
    | _ => 0
  ac := fun i => match i with
    | 0 => (43148788214051/3435973836800)
    | 1 => (337049851038427/27487790694400)
    | 2 => (20576813975257/1717986918400)
    | 3 => (5026495361017/429496729600)
    | 4 => (153525946481/13421772800)
    | 5 => (75043864183/6710886400)
    | 6 => (4586005499/419430400)
    | 7 => (1121167189/104857600)
    | 8 => (17132649/1638400)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-13022625436393/858993459200)
    | 1 => (-102581602207769/6871947673600)
    | 2 => (-3156460154953/214748364800)
    | 3 => (-310810566841/21474836480)
    | 4 => (-11955814297/838860800)
    | 5 => (-4709796949/335544320)
    | 6 => (-724828697/52428800)
    | 7 => (-71401593/5242880)
    | 8 => (-343493/25600)
    | _ => 0
  xac := fun i => match i with
    | 0 => (302041517498357/109951162777600)
    | 1 => (15015610909269/5497558138880)
    | 2 => (466518534661/171798691840)
    | 3 => (1159423128623/429496729600)
    | 4 => (72027637167/26843545600)
    | 5 => (17895637813/6710886400)
    | 6 => (277838683/104857600)
    | 7 => (55201727/20971520)
    | 8 => (17132649/6553600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-20759132871/1677721600)
    | 1 => (-162383349933/13421772800)
    | 2 => (-555662682333/46976204800)
    | 3 => (-155203951993/13421772800)
    | 4 => (-6637380499/587202560)
    | 5 => (-8109184359/734003200)
    | 6 => (-495313699/45875200)
    | 7 => (-34572131/3276800)
    | 8 => (-527799/51200)
    | _ => 0

theorem valid07 : Valid seg07 := by
  constructor <;> intro x <;>
    simp only [seg07, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid07
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialSegment08.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg08 : Segment where
  scale := 16
  offset := 4
  xc := fun i => match i with
    | 0 => (1/4)
    | 1 => (33/128)
    | 2 => (17/64)
    | 3 => (35/128)
    | 4 => (9/32)
    | 5 => (37/128)
    | 6 => (19/64)
    | 7 => (39/128)
    | 8 => (5/16)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (1/16)
    | 1 => (17/256)
    | 2 => (505/7168)
    | 3 => (535/7168)
    | 4 => (283/3584)
    | 5 => (299/3584)
    | 6 => (631/7168)
    | 7 => (95/1024)
    | 8 => (25/256)
    | _ => 0
  ac := fun i => match i with
    | 0 => (17132649/1638400)
    | 1 => (104713423/10485760)
    | 2 => (200081011/20971520)
    | 3 => (7646045873/838860800)
    | 4 => (7302268589/838860800)
    | 5 => (111513788567/13421772800)
    | 6 => (42537670001/5368709120)
    | 7 => (1620984302141/214748364800)
    | 8 => (38562706829/5368709120)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-343493/25600)
    | 1 => (-170597283/13107200)
    | 2 => (-165596651/13107200)
    | 3 => (-514812491/41943040)
    | 4 => (-312892259/26214400)
    | 5 => (-38987006083/3355443200)
    | 6 => (-37992730687/3355443200)
    | 7 => (-593022796327/53687091200)
    | 8 => (-72393450671/6710886400)
    | _ => 0
  xac := fun i => match i with
    | 0 => (17132649/6553600)
    | 1 => (135174941/52428800)
    | 2 => (33294071/13107200)
    | 3 => (419321503/167772160)
    | 4 => (4119585207/1677721600)
    | 5 => (32321773753/13421772800)
    | 6 => (31638614099/13421772800)
    | 7 => (98901349707/42949672960)
    | 8 => (38562706829/17179869184)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-527799/51200)
    | 1 => (-16096573/1638400)
    | 2 => (-107326981/11468800)
    | 3 => (-817366713/91750400)
    | 4 => (-44433661/5242880)
    | 5 => (-23654784257/2936012800)
    | 6 => (-11234644731/1468006400)
    | 7 => (-3046305411/419430400)
    | 8 => (-361019997/52428800)
    | _ => 0

theorem valid08 : Valid seg08 := by
  constructor <;> intro x <;>
    simp only [seg08, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid08
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialSegment09.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg09 : Segment where
  scale := 8
  offset := 2
  xc := fun i => match i with
    | 0 => (1/4)
    | 1 => (17/64)
    | 2 => (9/32)
    | 3 => (19/64)
    | 4 => (5/16)
    | 5 => (21/64)
    | 6 => (11/32)
    | 7 => (23/64)
    | 8 => (3/8)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (1/16)
    | 1 => (9/128)
    | 2 => (141/1792)
    | 3 => (157/1792)
    | 4 => (87/896)
    | 5 => (3/28)
    | 6 => (211/1792)
    | 7 => (33/256)
    | 8 => (9/64)
    | _ => 0
  ac := fun i => match i with
    | 0 => (17132649/1638400)
    | 1 => (249444731/26214400)
    | 2 => (227393209/26214400)
    | 3 => (827501057/104857600)
    | 4 => (374745351/52428800)
    | 5 => (2699482183/419430400)
    | 6 => (2414907747/419430400)
    | 7 => (8583451853/1677721600)
    | 8 => (947069519/209715200)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-343493/25600)
    | 1 => (-3306523/262144)
    | 2 => (-4870809/409600)
    | 3 => (-59034679/5242880)
    | 4 => (-70211469/6553600)
    | 5 => (-214777679/20971520)
    | 6 => (-257749439/26214400)
    | 7 => (-3974718571/419430400)
    | 8 => (-480606327/52428800)
    | _ => 0
  xac := fun i => match i with
    | 0 => (17132649/6553600)
    | 1 => (13328869/5242880)
    | 2 => (32266641/13107200)
    | 3 => (248353607/104857600)
    | 4 => (236940107/104857600)
    | 5 => (895465077/419430400)
    | 6 => (41870421/20971520)
    | 7 => (620082151/335544320)
    | 8 => (2841208557/1677721600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-527799/51200)
    | 1 => (-7651789/819200)
    | 2 => (-12103857/1433600)
    | 3 => (-12467433/1638400)
    | 4 => (-15675543/2293760)
    | 5 => (-560627049/91750400)
    | 6 => (-249222567/45875200)
    | 7 => (-62848067/13107200)
    | 8 => (-6867279/1638400)
    | _ => 0

theorem valid09 : Valid seg09 := by
  constructor <;> intro x <;>
    simp only [seg09, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid09
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialSegment10.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg10 : Segment where
  scale := 4
  offset := 1
  xc := fun i => match i with
    | 0 => (1/4)
    | 1 => (9/32)
    | 2 => (5/16)
    | 3 => (11/32)
    | 4 => (3/8)
    | 5 => (13/32)
    | 6 => (7/16)
    | 7 => (15/32)
    | 8 => (1/2)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (1/16)
    | 1 => (5/64)
    | 2 => (43/448)
    | 3 => (13/112)
    | 4 => (31/224)
    | 5 => (73/448)
    | 6 => (85/448)
    | 7 => (7/32)
    | 8 => (1/4)
    | _ => 0
  ac := fun i => match i with
    | 0 => (17132649/1638400)
    | 1 => (112383539/13107200)
    | 2 => (23239537/3276800)
    | 3 => (18603701/3276800)
    | 4 => (1780561/409600)
    | 5 => (2617751/819200)
    | 6 => (465803/204800)
    | 7 => (64357/40960)
    | 8 => (527/512)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-343493/25600)
    | 1 => (-38695971/3276800)
    | 2 => (-17253421/1638400)
    | 3 => (-7899463/819200)
    | 4 => (-1844269/204800)
    | 5 => (-1740811/204800)
    | 6 => (-829703/102400)
    | 7 => (-80483/10240)
    | 8 => (-50189/6400)
    | _ => 0
  xac := fun i => match i with
    | 0 => (17132649/6553600)
    | 1 => (32379047/13107200)
    | 2 => (7510793/3276800)
    | 3 => (6705413/3276800)
    | 4 => (44049/25600)
    | 5 => (1118179/819200)
    | 6 => (211799/204800)
    | 7 => (30861/40960)
    | 8 => (527/1024)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-527799/51200)
    | 1 => (-3429397/409600)
    | 2 => (-9631277/1433600)
    | 3 => (-15182319/2867200)
    | 4 => (-14533/3584)
    | 5 => (-211517/71680)
    | 6 => (-4959/2560)
    | 7 => (-4959/5120)
    | 8 => 0
    | _ => 0

theorem valid10 : Valid seg10 := by
  constructor <;> intro x <;>
    simp only [seg10, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid10
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialSegment11.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg11 : Segment where
  scale := 16
  offset := 5
  xc := fun i => match i with
    | 0 => (5/16)
    | 1 => (41/128)
    | 2 => (21/64)
    | 3 => (43/128)
    | 4 => (11/32)
    | 5 => (45/128)
    | 6 => (23/64)
    | 7 => (47/128)
    | 8 => (3/8)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (25/256)
    | 1 => (105/1024)
    | 2 => (771/7168)
    | 3 => (101/896)
    | 4 => (423/3584)
    | 5 => (885/7168)
    | 6 => (925/7168)
    | 7 => (69/512)
    | 8 => (9/64)
    | _ => 0
  ac := fun i => match i with
    | 0 => (38562706829/5368709120)
    | 1 => (1464032244179/214748364800)
    | 2 => (346900671029/53687091200)
    | 3 => (328268685689/53687091200)
    | 4 => (38762928913/6710886400)
    | 5 => (73103733407/13421772800)
    | 6 => (17201545423/3355443200)
    | 7 => (3232001601/671088640)
    | 8 => (947069519/209715200)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-72393450671/6710886400)
    | 1 => (-565272414409/53687091200)
    | 2 => (-138095731789/13421772800)
    | 3 => (-135104333911/13421772800)
    | 4 => (-3308170969/335544320)
    | 5 => (-32436532981/3355443200)
    | 6 => (-7959139391/838860800)
    | 7 => (-7819569187/838860800)
    | 8 => (-480606327/52428800)
    | _ => 0
  xac := fun i => match i with
    | 0 => (38562706829/17179869184)
    | 1 => (46956092219/21474836480)
    | 2 => (228163086447/107374182400)
    | 3 => (27646767121/13421772800)
    | 4 => (53459136601/26843545600)
    | 5 => (2577320217/1342177280)
    | 6 => (12391663747/6710886400)
    | 7 => (371351207/209715200)
    | 8 => (2841208557/1677721600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-361019997/52428800)
    | 1 => (-2730014541/419430400)
    | 2 => (-9020608641/1468006400)
    | 3 => (-17008256647/2936012800)
    | 4 => (-400225711/73400320)
    | 5 => (-1880169741/367001600)
    | 6 => (-27545089/5734400)
    | 7 => (-117786299/26214400)
    | 8 => (-6867279/1638400)
    | _ => 0

theorem valid11 : Valid seg11 := by
  constructor <;> intro x <;>
    simp only [seg11, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid11
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialSegment12.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg12 : Segment where
  scale := 16
  offset := 6
  xc := fun i => match i with
    | 0 => (3/8)
    | 1 => (49/128)
    | 2 => (25/64)
    | 3 => (51/128)
    | 4 => (13/32)
    | 5 => (53/128)
    | 6 => (27/64)
    | 7 => (55/128)
    | 8 => (7/16)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (9/64)
    | 1 => (75/512)
    | 2 => (1093/7168)
    | 3 => (1137/7168)
    | 4 => (591/3584)
    | 5 => (307/1792)
    | 6 => (1275/7168)
    | 7 => (189/1024)
    | 8 => (49/256)
    | _ => 0
  ac := fun i => match i with
    | 0 => (947069519/209715200)
    | 1 => (14146216603/3355443200)
    | 2 => (13173962619/3355443200)
    | 3 => (48952566233/13421772800)
    | 4 => (22681256997/6710886400)
    | 5 => (167729676919/53687091200)
    | 6 => (154669772777/53687091200)
    | 7 => (569130703093/214748364800)
    | 8 => (65285634387/26843545600)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-480606327/52428800)
    | 1 => (-7559833277/838860800)
    | 2 => (-7439667571/838860800)
    | 3 => (-29313930851/3355443200)
    | 4 => (-2890285029/335544320)
    | 5 => (-114095668633/13421772800)
    | 6 => (-112705723161/13421772800)
    | 7 => (-445767964127/53687091200)
    | 8 => (-55153960277/6710886400)
    | _ => 0
  xac := fun i => match i with
    | 0 => (2841208557/1677721600)
    | 1 => (1355803729/838860800)
    | 2 => (10318046163/6710886400)
    | 3 => (9783191733/6710886400)
    | 4 => (36982468313/26843545600)
    | 5 => (4354559839/3355443200)
    | 6 => (26167486899/21474836480)
    | 7 => (122457165227/107374182400)
    | 8 => (456999440709/429496729600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-6867279/1638400)
    | 1 => (-101966629/26214400)
    | 2 => (-164991867/45875200)
    | 3 => (-173601453/52428800)
    | 4 => (-222618663/73400320)
    | 5 => (-8106564009/2936012800)
    | 6 => (-3662516007/1468006400)
    | 7 => (-936865187/419430400)
    | 8 => (-103634799/52428800)
    | _ => 0

theorem valid12 : Valid seg12 := by
  constructor <;> intro x <;>
    simp only [seg12, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid12
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialSegment13.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg13 : Segment where
  scale := 8
  offset := 3
  xc := fun i => match i with
    | 0 => (3/8)
    | 1 => (25/64)
    | 2 => (13/32)
    | 3 => (27/64)
    | 4 => (7/16)
    | 5 => (29/64)
    | 6 => (15/32)
    | 7 => (31/64)
    | 8 => (1/2)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (9/64)
    | 1 => (39/256)
    | 2 => (295/1792)
    | 3 => (159/896)
    | 4 => (171/896)
    | 5 => (367/1792)
    | 6 => (393/1792)
    | 7 => (15/64)
    | 8 => (1/4)
    | _ => 0
  ac := fun i => match i with
    | 0 => (947069519/209715200)
    | 1 => (6569660451/1677721600)
    | 2 => (704006023/209715200)
    | 3 => (298180261/104857600)
    | 4 => (15601579/6553600)
    | 5 => (12912007/6553600)
    | 6 => (1320173/819200)
    | 7 => (106517/81920)
    | 8 => (527/512)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-480606327/52428800)
    | 1 => (-3714982661/419430400)
    | 2 => (-901129801/104857600)
    | 3 => (-43882183/5242880)
    | 4 => (-26808637/3276800)
    | 5 => (-13154057/1638400)
    | 6 => (-3242387/409600)
    | 7 => (-803927/102400)
    | 8 => (-50189/6400)
    | _ => 0
  xac := fun i => match i with
    | 0 => (2841208557/1677721600)
    | 1 => (2582006359/1677721600)
    | 2 => (289103111/209715200)
    | 3 => (127542573/104857600)
    | 4 => (692797/655360)
    | 5 => (5933027/6553600)
    | 6 => (625809/819200)
    | 7 => (51941/81920)
    | 8 => (527/1024)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-6867279/1638400)
    | 1 => (-47028397/13107200)
    | 2 => (-138484877/45875200)
    | 3 => (-227347119/91750400)
    | 4 => (-280943/143360)
    | 5 => (-836351/573440)
    | 6 => (-4959/5120)
    | 7 => (-4959/10240)
    | 8 => 0
    | _ => 0

theorem valid13 : Valid seg13 := by
  constructor <;> intro x <;>
    simp only [seg13, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid13
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialSegment14.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg14 : Segment where
  scale := 16
  offset := 7
  xc := fun i => match i with
    | 0 => (7/16)
    | 1 => (57/128)
    | 2 => (29/64)
    | 3 => (59/128)
    | 4 => (15/32)
    | 5 => (61/128)
    | 6 => (31/64)
    | 7 => (63/128)
    | 8 => (1/2)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (49/256)
    | 1 => (203/1024)
    | 2 => (1471/7168)
    | 3 => (761/3584)
    | 4 => (787/3584)
    | 5 => (1627/7168)
    | 6 => (1681/7168)
    | 7 => (31/128)
    | 8 => (1/4)
    | _ => 0
  ac := fun i => match i with
    | 0 => (65285634387/26843545600)
    | 1 => (475439447099/214748364800)
    | 2 => (5391207239/2684354560)
    | 3 => (6091687541/3355443200)
    | 4 => (171448951/104857600)
    | 5 => (76905839/52428800)
    | 6 => (4293713/3276800)
    | 7 => (190837/163840)
    | 8 => (527/512)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-55153960277/6710886400)
    | 1 => (-87339080061/10737418240)
    | 2 => (-2163388825/268435456)
    | 3 => (-6706133899/838860800)
    | 4 => (-416275093/52428800)
    | 5 => (-103499581/13107200)
    | 6 => (-12885899/1638400)
    | 7 => (-1606951/204800)
    | 8 => (-50189/6400)
    | _ => 0
  xac := fun i => match i with
    | 0 => (456999440709/429496729600)
    | 1 => (42417022051/42949672960)
    | 2 => (12251026787/13421772800)
    | 3 => (2818487213/3355443200)
    | 4 => (8069283/10485760)
    | 5 => (36791083/52428800)
    | 6 => (2086229/3276800)
    | 7 => (94101/163840)
    | 8 => (527/1024)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-103634799/52428800)
    | 1 => (-721291597/419430400)
    | 2 => (-2153500877/1468006400)
    | 3 => (-3575342319/2936012800)
    | 4 => (-222811/229376)
    | 5 => (-3335687/4587520)
    | 6 => (-4959/10240)
    | 7 => (-4959/20480)
    | 8 => 0
    | _ => 0

theorem valid14 : Valid seg14 := by
  constructor <;> intro x <;>
    simp only [seg14, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid14
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialSegment15.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg15 : Segment where
  scale := 16
  offset := 8
  xc := fun i => match i with
    | 0 => (1/2)
    | 1 => (65/128)
    | 2 => (33/64)
    | 3 => (67/128)
    | 4 => (17/32)
    | 5 => (69/128)
    | 6 => (35/64)
    | 7 => (71/128)
    | 8 => (9/16)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (1/4)
    | 1 => (33/128)
    | 2 => (1905/7168)
    | 3 => (1963/7168)
    | 4 => (1011/3584)
    | 5 => (1041/3584)
    | 6 => (2143/7168)
    | 7 => (315/1024)
    | 8 => (81/256)
    | _ => 0
  ac := fun i => match i with
    | 0 => (527/512)
    | 1 => (146443/163840)
    | 2 => (2517953/3276800)
    | 3 => (34194929/52428800)
    | 4 => (57058951/104857600)
    | 5 => (1486567499/3355443200)
    | 6 => (4664251507/13421772800)
    | 7 => (55016669541/214748364800)
    | 8 => (4499231101/26843545600)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-50189/6400)
    | 1 => (-321029/40960)
    | 2 => (-12857003/1638400)
    | 3 => (-103181779/13107200)
    | 4 => (-414888949/52428800)
    | 5 => (-6687596437/838860800)
    | 6 => (-54022322641/6710886400)
    | 7 => (-437426451199/53687091200)
    | 8 => (-55475795427/6710886400)
    | _ => 0
  xac := fun i => match i with
    | 0 => (527/1024)
    | 1 => (74539/163840)
    | 2 => (1303749/3276800)
    | 3 => (17998261/52428800)
    | 4 => (15253847/52428800)
    | 5 => (806802387/3355443200)
    | 6 => (2567260403/13421772800)
    | 7 => (30665674673/214748364800)
    | 8 => (40493079909/429496729600)
    | _ => 0
  hc := fun i => match i with
    | 0 => 0
    | 1 => (4959/20480)
    | 2 => (4959/10240)
    | 3 => (3335687/4587520)
    | 4 => (222811/229376)
    | 5 => (3575342319/2936012800)
    | 6 => (2153500877/1468006400)
    | 7 => (721291597/419430400)
    | 8 => (103634799/52428800)
    | _ => 0

theorem valid15 : Valid seg15 := by
  constructor <;> intro x <;>
    simp only [seg15, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid15
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialSegment16.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg16 : Segment where
  scale := 8
  offset := 4
  xc := fun i => match i with
    | 0 => (1/2)
    | 1 => (33/64)
    | 2 => (17/32)
    | 3 => (35/64)
    | 4 => (9/16)
    | 5 => (37/64)
    | 6 => (19/32)
    | 7 => (39/64)
    | 8 => (5/8)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (1/4)
    | 1 => (17/64)
    | 2 => (505/1792)
    | 3 => (535/1792)
    | 4 => (283/896)
    | 5 => (299/896)
    | 6 => (631/1792)
    | 7 => (95/256)
    | 8 => (25/64)
    | _ => 0
  ac := fun i => match i with
    | 0 => (527/512)
    | 1 => (62123/81920)
    | 2 => (432293/819200)
    | 3 => (2164777/6553600)
    | 4 => (1024819/6553600)
    | 5 => (-634181/104857600)
    | 6 => (-35582321/209715200)
    | 7 => (-581300051/1677721600)
    | 8 => (-22918779/41943040)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-50189/6400)
    | 1 => (-802121/102400)
    | 2 => (-3227939/409600)
    | 3 => (-13096319/1638400)
    | 4 => (-26809069/3276800)
    | 5 => (-221652653/26214400)
    | 6 => (-925203769/104857600)
    | 7 => (-3896607027/419430400)
    | 8 => (-516703717/52428800)
    | _ => 0
  xac := fun i => match i with
    | 0 => (527/1024)
    | 1 => (32379/81920)
    | 2 => (234569/819200)
    | 3 => (244969/1310720)
    | 4 => (307461/3276800)
    | 5 => (194707/104857600)
    | 6 => (-20155441/209715200)
    | 7 => (-69797659/335544320)
    | 8 => (-22918779/67108864)
    | _ => 0
  hc := fun i => match i with
    | 0 => 0
    | 1 => (4959/10240)
    | 2 => (4959/5120)
    | 3 => (836351/573440)
    | 4 => (280943/143360)
    | 5 => (227347119/91750400)
    | 6 => (138484877/45875200)
    | 7 => (47028397/13107200)
    | 8 => (6867279/1638400)
    | _ => 0

theorem valid16 : Valid seg16 := by
  constructor <;> intro x <;>
    simp only [seg16, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid16
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialSegment17.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg17 : Segment where
  scale := 4
  offset := 2
  xc := fun i => match i with
    | 0 => (1/2)
    | 1 => (17/32)
    | 2 => (9/16)
    | 3 => (19/32)
    | 4 => (5/8)
    | 5 => (21/32)
    | 6 => (11/16)
    | 7 => (23/32)
    | 8 => (3/4)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (1/4)
    | 1 => (9/32)
    | 2 => (141/448)
    | 3 => (157/448)
    | 4 => (87/224)
    | 5 => (3/7)
    | 6 => (211/448)
    | 7 => (33/64)
    | 8 => (9/16)
    | _ => 0
  ac := fun i => match i with
    | 0 => (527/512)
    | 1 => (19963/40960)
    | 2 => (21863/204800)
    | 3 => (-138559/819200)
    | 4 => (-180539/409600)
    | 5 => (-2726341/3276800)
    | 6 => (-935407/655360)
    | 7 => (-29125899/13107200)
    | 8 => (-5148197/1638400)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-50189/6400)
    | 1 => (-400609/51200)
    | 2 => (-822479/102400)
    | 3 => (-1748089/204800)
    | 4 => (-1931173/204800)
    | 5 => (-8834401/819200)
    | 6 => (-4119137/327680)
    | 7 => (-9583109/655360)
    | 8 => (-3419979/204800)
    | _ => 0
  xac := fun i => match i with
    | 0 => (527/1024)
    | 1 => (11299/40960)
    | 2 => (16179/204800)
    | 3 => (-68843/819200)
    | 4 => (-1043/4096)
    | 5 => (-1674213/3276800)
    | 6 => (-3079603/3276800)
    | 7 => (-822295/524288)
    | 8 => (-15444591/6553600)
    | _ => 0
  hc := fun i => match i with
    | 0 => 0
    | 1 => (4959/5120)
    | 2 => (4959/2560)
    | 3 => (211517/71680)
    | 4 => (14533/3584)
    | 5 => (15182319/2867200)
    | 6 => (9631277/1433600)
    | 7 => (3429397/409600)
    | 8 => (527799/51200)
    | _ => 0

theorem valid17 : Valid seg17 := by
  constructor <;> intro x <;>
    simp only [seg17, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid17
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialSegment18.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg18 : Segment where
  scale := 2
  offset := 1
  xc := fun i => match i with
    | 0 => (1/2)
    | 1 => (9/16)
    | 2 => (5/8)
    | 3 => (11/16)
    | 4 => (3/4)
    | 5 => (13/16)
    | 6 => (7/8)
    | 7 => (15/16)
    | 8 => 1
    | _ => 0
  x2c := fun i => match i with
    | 0 => (1/4)
    | 1 => (5/16)
    | 2 => (43/112)
    | 3 => (13/28)
    | 4 => (31/56)
    | 5 => (73/112)
    | 6 => (85/112)
    | 7 => (7/8)
    | 8 => 1
    | _ => 0
  ac := fun i => match i with
    | 0 => (527/512)
    | 1 => (-1117/20480)
    | 2 => (-6313/12800)
    | 3 => (-18923/25600)
    | 4 => (-779/400)
    | 5 => (-17023/3200)
    | 6 => (-13981/1600)
    | 7 => (-6247/800)
    | 8 => (-843/100)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-50189/6400)
    | 1 => (-199853/25600)
    | 2 => (-222017/25600)
    | 3 => (-281723/25600)
    | 4 => (-25199/1600)
    | 5 => (-29053/1280)
    | 6 => (-43561/1600)
    | 7 => (-37539/1600)
    | 8 => (-551/25)
    | _ => 0
  xac := fun i => match i with
    | 0 => (527/1024)
    | 1 => (759/20480)
    | 2 => (-6983/25600)
    | 3 => (-12283/25600)
    | 4 => (-189/160)
    | 5 => (-23153/6400)
    | 6 => (-12437/1600)
    | 7 => (-11651/1600)
    | 8 => (-843/100)
    | _ => 0
  hc := fun i => match i with
    | 0 => 0
    | 1 => (4959/2560)
    | 2 => (4959/1280)
    | 3 => (110617/17920)
    | 4 => (41191/4480)
    | 5 => (298311/22400)
    | 6 => (3317/175)
    | 7 => (42509/1600)
    | 8 => (3669/100)
    | _ => 0

theorem valid18 : Valid seg18 := by
  constructor <;> intro x <;>
    simp only [seg18, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid18
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialSegment19.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg19 : Segment where
  scale := 16
  offset := 9
  xc := fun i => match i with
    | 0 => (9/16)
    | 1 => (73/128)
    | 2 => (37/64)
    | 3 => (75/128)
    | 4 => (19/32)
    | 5 => (77/128)
    | 6 => (39/64)
    | 7 => (79/128)
    | 8 => (5/8)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (81/256)
    | 1 => (333/1024)
    | 2 => (2395/7168)
    | 3 => (615/1792)
    | 4 => (1263/3584)
    | 5 => (2593/7168)
    | 6 => (2661/7168)
    | 7 => (195/512)
    | 8 => (25/64)
    | _ => 0
  ac := fun i => match i with
    | 0 => (4499231101/26843545600)
    | 1 => (678841123/8589934592)
    | 2 => (-73162941/10737418240)
    | 3 => (-4905354823/53687091200)
    | 4 => (-1182034173/6710886400)
    | 5 => (-3524773913/13421772800)
    | 6 => (-236400983/671088640)
    | 7 => (-1498051211/3355443200)
    | 8 => (-22918779/41943040)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-55475795427/6710886400)
    | 1 => (-450186275633/53687091200)
    | 2 => (-114424557499/13421772800)
    | 3 => (-23319940387/2684354560)
    | 4 => (-14885569731/1677721600)
    | 5 => (-30472338493/3355443200)
    | 6 => (-7813829433/838860800)
    | 7 => (-8030236763/838860800)
    | 8 => (-516703717/52428800)
    | _ => 0
  xac := fun i => match i with
    | 0 => (40493079909/429496729600)
    | 1 => (2456851309/53687091200)
    | 2 => (-300186213/107374182400)
    | 3 => (-279853263/5368709120)
    | 4 => (-2766502543/26843545600)
    | 5 => (-1025659/6553600)
    | 6 => (-1432189593/6710886400)
    | 7 => (-92195777/335544320)
    | 8 => (-22918779/67108864)
    | _ => 0
  hc := fun i => match i with
    | 0 => (103634799/52428800)
    | 1 => (936865187/419430400)
    | 2 => (3662516007/1468006400)
    | 3 => (8106564009/2936012800)
    | 4 => (222618663/73400320)
    | 5 => (173601453/52428800)
    | 6 => (164991867/45875200)
    | 7 => (101966629/26214400)
    | 8 => (6867279/1638400)
    | _ => 0

theorem valid19 : Valid seg19 := by
  constructor <;> intro x <;>
    simp only [seg19, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid19
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialSegment20.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg20 : Segment where
  scale := 16
  offset := 10
  xc := fun i => match i with
    | 0 => (5/8)
    | 1 => (81/128)
    | 2 => (41/64)
    | 3 => (83/128)
    | 4 => (21/32)
    | 5 => (85/128)
    | 6 => (43/64)
    | 7 => (87/128)
    | 8 => (11/16)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (25/64)
    | 1 => (205/512)
    | 2 => (2941/7168)
    | 3 => (3013/7168)
    | 4 => (1543/3584)
    | 5 => (395/896)
    | 6 => (3235/7168)
    | 7 => (473/1024)
    | 8 => (121/256)
    | _ => 0
  ac := fun i => match i with
    | 0 => (-22918779/41943040)
    | 1 => (-2168953429/3355443200)
    | 2 => (-2523809351/3355443200)
    | 3 => (-11608960159/13421772800)
    | 4 => (-6615971177/6710886400)
    | 5 => (-59907481897/53687091200)
    | 6 => (-67414584637/53687091200)
    | 7 => (-60380685719/42949672960)
    | 8 => (-42052051313/26843545600)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-516703717/52428800)
    | 1 => (-8504282181/838860800)
    | 2 => (-8761920269/838860800)
    | 3 => (-36160506379/3355443200)
    | 4 => (-3735435763/335544320)
    | 5 => (-154507184929/13421772800)
    | 6 => (-159896355751/13421772800)
    | 7 => (-662258366983/53687091200)
    | 8 => (-85743054281/6710886400)
    | _ => 0
  xac := fun i => match i with
    | 0 => (-22918779/67108864)
    | 1 => (-136992013/335544320)
    | 2 => (-3224039033/6710886400)
    | 3 => (-1875449731/3355443200)
    | 4 => (-17306905839/26843545600)
    | 5 => (-3965971343/5368709120)
    | 6 => (-90374952293/107374182400)
    | 7 => (-6404073561/6710886400)
    | 8 => (-462572564443/429496729600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (6867279/1638400)
    | 1 => (117786299/26214400)
    | 2 => (27545089/5734400)
    | 3 => (1880169741/367001600)
    | 4 => (400225711/73400320)
    | 5 => (17008256647/2936012800)
    | 6 => (9020608641/1468006400)
    | 7 => (2730014541/419430400)
    | 8 => (361019997/52428800)
    | _ => 0

theorem valid20 : Valid seg20 := by
  constructor <;> intro x <;>
    simp only [seg20, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid20
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialSegment21.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg21 : Segment where
  scale := 8
  offset := 5
  xc := fun i => match i with
    | 0 => (5/8)
    | 1 => (41/64)
    | 2 => (21/32)
    | 3 => (43/64)
    | 4 => (11/16)
    | 5 => (45/64)
    | 6 => (23/32)
    | 7 => (47/64)
    | 8 => (3/4)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (25/64)
    | 1 => (105/256)
    | 2 => (771/1792)
    | 3 => (101/224)
    | 4 => (423/896)
    | 5 => (885/1792)
    | 6 => (925/1792)
    | 7 => (69/128)
    | 8 => (9/16)
    | _ => 0
  ac := fun i => match i with
    | 0 => (-22918779/41943040)
    | 1 => (-1252202269/1677721600)
    | 2 => (-406615751/419430400)
    | 3 => (-102810659/83886080)
    | 4 => (-79834179/52428800)
    | 5 => (-195593057/104857600)
    | 6 => (-59072757/26214400)
    | 7 => (-2812459/1048576)
    | 8 => (-5148197/1638400)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-516703717/52428800)
    | 1 => (-874130489/83886080)
    | 2 => (-581113239/52428800)
    | 3 => (-1242050393/104857600)
    | 4 => (-41611203/3276800)
    | 5 => (-357378013/26214400)
    | 6 => (-47935531/3276800)
    | 7 => (-102635209/6553600)
    | 8 => (-3419979/204800)
    | _ => 0
  xac := fun i => match i with
    | 0 => (-22918779/67108864)
    | 1 => (-159390131/335544320)
    | 2 => (-132146031/209715200)
    | 3 => (-68323637/83886080)
    | 4 => (-108577081/104857600)
    | 5 => (-27242679/20971520)
    | 6 => (-10540293/6553600)
    | 7 => (-51446557/26214400)
    | 8 => (-15444591/6553600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (6867279/1638400)
    | 1 => (62848067/13107200)
    | 2 => (249222567/45875200)
    | 3 => (560627049/91750400)
    | 4 => (15675543/2293760)
    | 5 => (12467433/1638400)
    | 6 => (12103857/1433600)
    | 7 => (7651789/819200)
    | 8 => (527799/51200)
    | _ => 0

theorem valid21 : Valid seg21 := by
  constructor <;> intro x <;>
    simp only [seg21, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid21
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialSegment22.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg22 : Segment where
  scale := 16
  offset := 11
  xc := fun i => match i with
    | 0 => (11/16)
    | 1 => (89/128)
    | 2 => (45/64)
    | 3 => (91/128)
    | 4 => (23/32)
    | 5 => (93/128)
    | 6 => (47/64)
    | 7 => (95/128)
    | 8 => (3/4)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (121/256)
    | 1 => (495/1024)
    | 2 => (3543/7168)
    | 3 => (1811/3584)
    | 4 => (1851/3584)
    | 5 => (3783/7168)
    | 6 => (3865/7168)
    | 7 => (141/256)
    | 8 => (9/16)
    | _ => 0
  ac := fun i => match i with
    | 0 => (-42052051313/26843545600)
    | 1 => (-370929392413/214748364800)
    | 2 => (-50963783273/26843545600)
    | 3 => (-27925640287/13421772800)
    | 4 => (-1907127481/838860800)
    | 5 => (-2077688449/838860800)
    | 6 => (-282066859/104857600)
    | 7 => (-152682627/52428800)
    | 8 => (-5148197/1638400)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-85743054281/6710886400)
    | 1 => (-709630501513/53687091200)
    | 2 => (-22947802877/1677721600)
    | 3 => (-47496179281/3355443200)
    | 4 => (-307161391/20971520)
    | 5 => (-3177210577/209715200)
    | 6 => (-51322601/3276800)
    | 7 => (-212074537/13107200)
    | 8 => (-3419979/204800)
    | _ => 0
  xac := fun i => match i with
    | 0 => (-462572564443/429496729600)
    | 1 => (-257642210491/214748364800)
    | 2 => (-558932847/419430400)
    | 3 => (-19811661509/13421772800)
    | 4 => (-2735557157/1677721600)
    | 5 => (-1506619599/838860800)
    | 6 => (-4136653/2097152)
    | 7 => (-113224921/52428800)
    | 8 => (-15444591/6553600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (361019997/52428800)
    | 1 => (3046305411/419430400)
    | 2 => (11234644731/1468006400)
    | 3 => (23654784257/2936012800)
    | 4 => (44433661/5242880)
    | 5 => (817366713/91750400)
    | 6 => (107326981/11468800)
    | 7 => (16096573/1638400)
    | 8 => (527799/51200)
    | _ => 0

theorem valid22 : Valid seg22 := by
  constructor <;> intro x <;>
    simp only [seg22, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid22
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialSegment23.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg23 : Segment where
  scale := 16
  offset := 12
  xc := fun i => match i with
    | 0 => (3/4)
    | 1 => (97/128)
    | 2 => (49/64)
    | 3 => (99/128)
    | 4 => (25/32)
    | 5 => (101/128)
    | 6 => (51/64)
    | 7 => (103/128)
    | 8 => (13/16)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (9/16)
    | 1 => (147/256)
    | 2 => (4201/7168)
    | 3 => (4287/7168)
    | 4 => (2187/3584)
    | 5 => (2231/3584)
    | 6 => (4551/7168)
    | 7 => (663/1024)
    | 8 => (169/256)
    | _ => 0
  ac := fun i => match i with
    | 0 => (-5148197/1638400)
    | 1 => (-176801981/52428800)
    | 2 => (-15141771/4194304)
    | 3 => (-3233471311/838860800)
    | 4 => (-3442981617/838860800)
    | 5 => (-58487538881/13421772800)
    | 6 => (-123818990849/26843545600)
    | 7 => (-209042750263/42949672960)
    | 8 => (-5496624831/1073741824)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-3419979/204800)
    | 1 => (-9027311/524288)
    | 2 => (-90823/5120)
    | 3 => (-3828825071/209715200)
    | 4 => (-1968108711/104857600)
    | 5 => (-64662183151/3355443200)
    | 6 => (-33147204951/1677721600)
    | 7 => (-1085778284279/53687091200)
    | 8 => (-138695487479/6710886400)
    | _ => 0
  xac := fun i => match i with
    | 0 => (-15444591/6553600)
    | 1 => (-26777707/10485760)
    | 2 => (-144743553/52428800)
    | 3 => (-2497423953/838860800)
    | 4 => (-1074421361/335544320)
    | 5 => (-46093037387/13421772800)
    | 6 => (-12322074369/3355443200)
    | 7 => (-168129539329/42949672960)
    | 8 => (-71456122803/17179869184)
    | _ => 0
  hc := fun i => match i with
    | 0 => (527799/51200)
    | 1 => (17682563/1638400)
    | 2 => (129530841/11468800)
    | 3 => (1083957783/91750400)
    | 4 => (453371931/36700160)
    | 5 => (7582315539/587202560)
    | 6 => (3961451217/293601280)
    | 7 => (1182313721/83886080)
    | 8 => (30866739/2097152)
    | _ => 0

theorem valid23 : Valid seg23 := by
  constructor <;> intro x <;>
    simp only [seg23, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid23
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialSegment24.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg24 : Segment where
  scale := 8
  offset := 6
  xc := fun i => match i with
    | 0 => (3/4)
    | 1 => (49/64)
    | 2 => (25/32)
    | 3 => (51/64)
    | 4 => (13/16)
    | 5 => (53/64)
    | 6 => (27/32)
    | 7 => (55/64)
    | 8 => (7/8)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (9/16)
    | 1 => (75/128)
    | 2 => (1093/1792)
    | 3 => (1137/1792)
    | 4 => (591/896)
    | 5 => (307/448)
    | 6 => (1275/1792)
    | 7 => (189/256)
    | 8 => (49/64)
    | _ => 0
  ac := fun i => match i with
    | 0 => (-5148197/1638400)
    | 1 => (-94430829/26214400)
    | 2 => (-21462293/5242880)
    | 3 => (-19323167/4194304)
    | 4 => (-268896751/52428800)
    | 5 => (-2366262689/419430400)
    | 6 => (-2569420979/419430400)
    | 7 => (-11011824827/1677721600)
    | 8 => (-1455899413/209715200)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-3419979/204800)
    | 1 => (-116243447/6553600)
    | 2 => (-61543769/3276800)
    | 3 => (-519095939/26214400)
    | 4 => (-34018607/1638400)
    | 5 => (-2267880263/104857600)
    | 6 => (-1172295553/52428800)
    | 7 => (-9616514339/419430400)
    | 8 => (-1222409179/52428800)
    | _ => 0
  xac := fun i => match i with
    | 0 => (-15444591/6553600)
    | 1 => (-72110171/26214400)
    | 2 => (-208721/65536)
    | 3 => (-76625529/20971520)
    | 4 => (-434998433/104857600)
    | 5 => (-1952551423/419430400)
    | 6 => (-1081461297/209715200)
    | 7 => (-9453359297/1677721600)
    | 8 => (-10191295891/1677721600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (527799/51200)
    | 1 => (9237779/819200)
    | 2 => (8827411/716800)
    | 3 => (154028361/11468800)
    | 4 => (33554431/2293760)
    | 5 => (1460364487/91750400)
    | 6 => (793704321/45875200)
    | 7 => (246278061/13107200)
    | 8 => (33404157/1638400)
    | _ => 0

theorem valid24 : Valid seg24 := by
  constructor <;> intro x <;>
    simp only [seg24, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid24
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialSegment25.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg25 : Segment where
  scale := 4
  offset := 3
  xc := fun i => match i with
    | 0 => (3/4)
    | 1 => (25/32)
    | 2 => (13/16)
    | 3 => (27/32)
    | 4 => (7/8)
    | 5 => (29/32)
    | 6 => (15/16)
    | 7 => (31/32)
    | 8 => 1
    | _ => 0
  x2c := fun i => match i with
    | 0 => (9/16)
    | 1 => (39/64)
    | 2 => (295/448)
    | 3 => (159/224)
    | 4 => (171/224)
    | 5 => (367/448)
    | 6 => (393/448)
    | 7 => (15/16)
    | 8 => 1
    | _ => 0
  ac := fun i => match i with
    | 0 => (-5148197/1638400)
    | 1 => (-53245253/13107200)
    | 2 => (-2092089/409600)
    | 3 => (-5082331/819200)
    | 4 => (-2883/400)
    | 5 => (-202849/25600)
    | 6 => (-52457/6400)
    | 7 => (-12991/1600)
    | 8 => (-843/100)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-3419979/204800)
    | 1 => (-61523783/3276800)
    | 2 => (-34203923/1638400)
    | 3 => (-18645347/819200)
    | 4 => (-12345/512)
    | 5 => (-1259521/51200)
    | 6 => (-153903/6400)
    | 7 => (-72803/3200)
    | 8 => (-551/25)
    | _ => 0
  xac := fun i => match i with
    | 0 => (-15444591/6553600)
    | 1 => (-41220989/13107200)
    | 2 => (-1341141/327680)
    | 3 => (-4227411/819200)
    | 4 => (-159757/25600)
    | 5 => (-366161/51200)
    | 6 => (-49227/6400)
    | 7 => (-25139/3200)
    | 8 => (-843/100)
    | _ => 0
  hc := fun i => match i with
    | 0 => (527799/51200)
    | 1 => (5015387/409600)
    | 2 => (20733207/1433600)
    | 3 => (48777609/2867200)
    | 4 => (1429803/71680)
    | 5 => (597039/25600)
    | 6 => (609171/22400)
    | 7 => (101213/3200)
    | 8 => (3669/100)
    | _ => 0

theorem valid25 : Valid seg25 := by
  constructor <;> intro x <;>
    simp only [seg25, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid25
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialSegment26.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg26 : Segment where
  scale := 16
  offset := 13
  xc := fun i => match i with
    | 0 => (13/16)
    | 1 => (105/128)
    | 2 => (53/64)
    | 3 => (107/128)
    | 4 => (27/32)
    | 5 => (109/128)
    | 6 => (55/64)
    | 7 => (111/128)
    | 8 => (7/8)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (169/256)
    | 1 => (689/1024)
    | 2 => (4915/7168)
    | 3 => (313/448)
    | 4 => (2551/3584)
    | 5 => (5197/7168)
    | 6 => (5293/7168)
    | 7 => (385/512)
    | 8 => (49/64)
    | _ => 0
  ac := fun i => match i with
    | 0 => (-5496624831/1073741824)
    | 1 => (-230687236217/42949672960)
    | 2 => (-301749196583/53687091200)
    | 3 => (-314886413119/53687091200)
    | 4 => (-40956374291/6710886400)
    | 5 => (-84980772289/13421772800)
    | 6 => (-21974264437/3355443200)
    | 7 => (-22659020131/3355443200)
    | 8 => (-1455899413/209715200)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-138695487479/6710886400)
    | 1 => (-226669903077/10737418240)
    | 2 => (-288963255161/13421772800)
    | 3 => (-294210051871/13421772800)
    | 4 => (-37377591233/1677721600)
    | 5 => (-75835430773/3355443200)
    | 6 => (-19195333267/838860800)
    | 7 => (-19395787771/838860800)
    | 8 => (-1222409179/52428800)
    | _ => 0
  xac := fun i => match i with
    | 0 => (-71456122803/17179869184)
    | 1 => (-94575537343/21474836480)
    | 2 => (-499414056593/107374182400)
    | 3 => (-8218967813/1677721600)
    | 4 => (-138115673031/26843545600)
    | 5 => (-36158325301/6710886400)
    | 6 => (-37749704861/6710886400)
    | 7 => (-4911163797/838860800)
    | 8 => (-10191295891/1677721600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (30866739/2097152)
    | 1 => (1287025399/83886080)
    | 2 => (4694432963/293601280)
    | 3 => (1397463123/83886080)
    | 4 => (1273725277/73400320)
    | 5 => (6632531243/367001600)
    | 6 => (431620893/22937600)
    | 7 => (513511317/26214400)
    | 8 => (33404157/1638400)
    | _ => 0

theorem valid26 : Valid seg26 := by
  constructor <;> intro x <;>
    simp only [seg26, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid26
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialSegment27.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg27 : Segment where
  scale := 16
  offset := 14
  xc := fun i => match i with
    | 0 => (7/8)
    | 1 => (113/128)
    | 2 => (57/64)
    | 3 => (115/128)
    | 4 => (29/32)
    | 5 => (117/128)
    | 6 => (59/64)
    | 7 => (119/128)
    | 8 => (15/16)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (49/64)
    | 1 => (399/512)
    | 2 => (5685/7168)
    | 3 => (5785/7168)
    | 4 => (2943/3584)
    | 5 => (1497/1792)
    | 6 => (6091/7168)
    | 7 => (885/1024)
    | 8 => (225/256)
    | _ => 0
  ac := fun i => match i with
    | 0 => (-1455899413/209715200)
    | 1 => (-4785952217/671088640)
    | 2 => (-4903149269/671088640)
    | 3 => (-100189107367/13421772800)
    | 4 => (-51041189183/6710886400)
    | 5 => (-414940666897/53687091200)
    | 6 => (-84119842423/10737418240)
    | 7 => (-1701465528699/214748364800)
    | 8 => (-42936937873/5368709120)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-1222409179/52428800)
    | 1 => (-19721305957/838860800)
    | 2 => (-19846369639/838860800)
    | 3 => (-3189130171/134217728)
    | 4 => (-39954947261/1677721600)
    | 5 => (-319722552337/13421772800)
    | 6 => (-319182431333/13421772800)
    | 7 => (-1272255153487/53687091200)
    | 8 => (-158220233181/6710886400)
    | _ => 0
  xac := fun i => match i with
    | 0 => (-10191295891/1677721600)
    | 1 => (-2640066047/419430400)
    | 2 => (-43653197613/6710886400)
    | 3 => (-8997929573/1342177280)
    | 4 => (-184960950023/26843545600)
    | 5 => (-94795464267/13421772800)
    | 6 => (-775348693793/107374182400)
    | 7 => (-158170614007/21474836480)
    | 8 => (-128810813619/17179869184)
    | _ => 0
  hc := fun i => match i with
    | 0 => (33404157/1638400)
    | 1 => (555421707/26214400)
    | 2 => (1009928151/45875200)
    | 3 => (8393422573/367001600)
    | 4 => (348729121/14680064)
    | 5 => (72433426743/2936012800)
    | 6 => (5372351567/209715200)
    | 7 => (11155297789/419430400)
    | 8 => (1447477353/52428800)
    | _ => 0

theorem valid27 : Valid seg27 := by
  constructor <;> intro x <;>
    simp only [seg27, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid27
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialSegment28.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg28 : Segment where
  scale := 8
  offset := 7
  xc := fun i => match i with
    | 0 => (7/8)
    | 1 => (57/64)
    | 2 => (29/32)
    | 3 => (59/64)
    | 4 => (15/16)
    | 5 => (61/64)
    | 6 => (31/32)
    | 7 => (63/64)
    | 8 => 1
    | _ => 0
  x2c := fun i => match i with
    | 0 => (49/64)
    | 1 => (203/256)
    | 2 => (1471/1792)
    | 3 => (761/896)
    | 4 => (787/896)
    | 5 => (1627/1792)
    | 6 => (1681/1792)
    | 7 => (31/32)
    | 8 => 1
    | _ => 0
  ac := fun i => match i with
    | 0 => (-1455899413/209715200)
    | 1 => (-12282565781/1677721600)
    | 2 => (-100149733/13107200)
    | 3 => (-206823707/26214400)
    | 4 => (-825527/102400)
    | 5 => (-1671709/204800)
    | 6 => (-210337/25600)
    | 7 => (-26479/3200)
    | 8 => (-843/100)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-1222409179/52428800)
    | 1 => (-397681301/16777216)
    | 2 => (-2507350199/104857600)
    | 3 => (-125433511/5242880)
    | 4 => (-2430971/102400)
    | 5 => (-1915237/81920)
    | 6 => (-586171/25600)
    | 7 => (-143331/6400)
    | 8 => (-551/25)
    | _ => 0
  xac := fun i => match i with
    | 0 => (-10191295891/1677721600)
    | 1 => (-2185846497/335544320)
    | 2 => (-725214797/104857600)
    | 3 => (-190468627/26214400)
    | 4 => (-3093783/409600)
    | 5 => (-3185897/409600)
    | 6 => (-40747/5120)
    | 7 => (-10423/1280)
    | 8 => (-843/100)
    | _ => 0
  hc := fun i => match i with
    | 0 => (33404157/1638400)
    | 1 => (288188451/13107200)
    | 2 => (1087077051/45875200)
    | 3 => (2341792577/91750400)
    | 4 => (4501621/163840)
    | 5 => (42378009/1433600)
    | 6 => (2848009/89600)
    | 7 => (218621/6400)
    | 8 => (3669/100)
    | _ => 0

theorem valid28 : Valid seg28 := by
  constructor <;> intro x <;>
    simp only [seg28, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid28
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialSegment29.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg29 : Segment where
  scale := 16
  offset := 15
  xc := fun i => match i with
    | 0 => (15/16)
    | 1 => (121/128)
    | 2 => (61/64)
    | 3 => (123/128)
    | 4 => (31/32)
    | 5 => (125/128)
    | 6 => (63/64)
    | 7 => (127/128)
    | 8 => 1
    | _ => 0
  x2c := fun i => match i with
    | 0 => (225/256)
    | 1 => (915/1024)
    | 2 => (6511/7168)
    | 3 => (3309/3584)
    | 4 => (3363/3584)
    | 5 => (6835/7168)
    | 6 => (6945/7168)
    | 7 => (63/64)
    | 8 => 1
    | _ => 0
  ac := fun i => match i with
    | 0 => (-42936937873/5368709120)
    | 1 => (-1733489501141/214748364800)
    | 2 => (-3411024987/419430400)
    | 3 => (-6862703899/838860800)
    | 4 => (-13469577/1638400)
    | 5 => (-13530229/1638400)
    | 6 => (-849809/102400)
    | 7 => (-10691/1280)
    | 8 => (-843/100)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-158220233181/6710886400)
    | 1 => (-1259268577409/53687091200)
    | 2 => (-156344571647/6710886400)
    | 3 => (-19383144131/838860800)
    | 4 => (-1875267/81920)
    | 5 => (-74259529/3276800)
    | 6 => (-2297043/102400)
    | 7 => (-284387/12800)
    | 8 => (-551/25)
    | _ => 0
  xac := fun i => match i with
    | 0 => (-128810813619/17179869184)
    | 1 => (-327712840081/42949672960)
    | 2 => (-52012922133/6710886400)
    | 3 => (-6594002259/838860800)
    | 4 => (-52190299/6553600)
    | 5 => (-5284837/655360)
    | 6 => (-836463/102400)
    | 7 => (-106067/12800)
    | 8 => (-843/100)
    | _ => 0
  hc := fun i => match i with
    | 0 => (1447477353/52428800)
    | 1 => (12004339859/419430400)
    | 2 => (6221393637/209715200)
    | 3 => (90268944753/2936012800)
    | 4 => (584634627/18350080)
    | 5 => (378594537/11468800)
    | 6 => (12256821/358400)
    | 7 => (453437/12800)
    | 8 => (3669/100)
    | _ => 0

theorem valid29 : Valid seg29 := by
  constructor <;> intro x <;>
    simp only [seg29, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid29
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PolynomialUnitSquare.lean <==
import PolynomialLeavesG0
import PolynomialLeavesG1
import PolynomialLeavesG2
import PolynomialLeavesG3
import PolynomialLeavesP0
import PolynomialLeavesP1
import PolynomialLeavesP2

namespace CurrentPolynomial

theorem G_nonnegative (x y : Rat) (hx0 : 0≤x) (hx1 : x≤1) (hy0 : 0≤y) (hy1 : y≤1) : 0≤G x y := by
  by_cases hc1 : x ≤ ((1/2) : Rat)
  · by_cases hc2 : y ≤ ((1/2) : Rat)
    · by_cases hc3 : x ≤ ((1/4) : Rat)
      · exact nonnegG seg01 seg02 valid01 valid02 positiveG00 x y
          (by dsimp [parameter, seg01]; grind)
          (by dsimp [parameter, seg01]; grind)
          (by dsimp [parameter, seg02]; grind)
          (by dsimp [parameter, seg02]; grind)
      · by_cases hc4 : y ≤ ((1/4) : Rat)
        · exact nonnegG seg10 seg01 valid10 valid01 positiveG01 x y
            (by dsimp [parameter, seg10]; grind)
            (by dsimp [parameter, seg10]; grind)
            (by dsimp [parameter, seg01]; grind)
            (by dsimp [parameter, seg01]; grind)
        · by_cases hc5 : x ≤ ((3/8) : Rat)
          · exact nonnegG seg09 seg10 valid09 valid10 positiveG02 x y
              (by dsimp [parameter, seg09]; grind)
              (by dsimp [parameter, seg09]; grind)
              (by dsimp [parameter, seg10]; grind)
              (by dsimp [parameter, seg10]; grind)
          · by_cases hc6 : y ≤ ((3/8) : Rat)
            · exact nonnegG seg13 seg09 valid13 valid09 positiveG03 x y
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg09]; grind)
                (by dsimp [parameter, seg09]; grind)
            · exact nonnegG seg13 seg13 valid13 valid13 positiveG04 x y
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg13]; grind)
    · by_cases hc3 : x ≤ ((1/4) : Rat)
      · by_cases hc4 : y ≤ ((3/4) : Rat)
        · exact nonnegG seg01 seg17 valid01 valid17 positiveG05 x y
            (by dsimp [parameter, seg01]; grind)
            (by dsimp [parameter, seg01]; grind)
            (by dsimp [parameter, seg17]; grind)
            (by dsimp [parameter, seg17]; grind)
        · exact nonnegG seg01 seg25 valid01 valid25 positiveG06 x y
            (by dsimp [parameter, seg01]; grind)
            (by dsimp [parameter, seg01]; grind)
            (by dsimp [parameter, seg25]; grind)
            (by dsimp [parameter, seg25]; grind)
      · by_cases hc4 : y ≤ ((3/4) : Rat)
        · by_cases hc5 : x ≤ ((3/8) : Rat)
          · by_cases hc6 : y ≤ ((5/8) : Rat)
            · by_cases hc7 : x ≤ ((5/16) : Rat)
              · exact nonnegG seg08 seg16 valid08 valid16 positiveG07 x y
                  (by dsimp [parameter, seg08]; grind)
                  (by dsimp [parameter, seg08]; grind)
                  (by dsimp [parameter, seg16]; grind)
                  (by dsimp [parameter, seg16]; grind)
              · exact nonnegG seg11 seg16 valid11 valid16 positiveG08 x y
                  (by dsimp [parameter, seg11]; grind)
                  (by dsimp [parameter, seg11]; grind)
                  (by dsimp [parameter, seg16]; grind)
                  (by dsimp [parameter, seg16]; grind)
            · exact nonnegG seg09 seg21 valid09 valid21 positiveG09 x y
                (by dsimp [parameter, seg09]; grind)
                (by dsimp [parameter, seg09]; grind)
                (by dsimp [parameter, seg21]; grind)
                (by dsimp [parameter, seg21]; grind)
          · exact nonnegG seg13 seg17 valid13 valid17 positiveG10 x y
              (by dsimp [parameter, seg13]; grind)
              (by dsimp [parameter, seg13]; grind)
              (by dsimp [parameter, seg17]; grind)
              (by dsimp [parameter, seg17]; grind)
        · exact nonnegG seg10 seg25 valid10 valid25 positiveG11 x y
            (by dsimp [parameter, seg10]; grind)
            (by dsimp [parameter, seg10]; grind)
            (by dsimp [parameter, seg25]; grind)
            (by dsimp [parameter, seg25]; grind)
  · by_cases hc2 : y ≤ ((1/2) : Rat)
    · by_cases hc3 : x ≤ ((3/4) : Rat)
      · by_cases hc4 : y ≤ ((1/4) : Rat)
        · exact nonnegG seg17 seg01 valid17 valid01 positiveG12 x y
            (by dsimp [parameter, seg17]; grind)
            (by dsimp [parameter, seg17]; grind)
            (by dsimp [parameter, seg01]; grind)
            (by dsimp [parameter, seg01]; grind)
        · by_cases hc5 : x ≤ ((5/8) : Rat)
          · by_cases hc6 : y ≤ ((3/8) : Rat)
            · by_cases hc7 : x ≤ ((9/16) : Rat)
              · exact nonnegG seg15 seg09 valid15 valid09 positiveG13 x y
                  (by dsimp [parameter, seg15]; grind)
                  (by dsimp [parameter, seg15]; grind)
                  (by dsimp [parameter, seg09]; grind)
                  (by dsimp [parameter, seg09]; grind)
              · exact nonnegG seg19 seg09 valid19 valid09 positiveG14 x y
                  (by dsimp [parameter, seg19]; grind)
                  (by dsimp [parameter, seg19]; grind)
                  (by dsimp [parameter, seg09]; grind)
                  (by dsimp [parameter, seg09]; grind)
            · exact nonnegG seg16 seg13 valid16 valid13 positiveG15 x y
                (by dsimp [parameter, seg16]; grind)
                (by dsimp [parameter, seg16]; grind)
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg13]; grind)
          · exact nonnegG seg21 seg10 valid21 valid10 positiveG16 x y
              (by dsimp [parameter, seg21]; grind)
              (by dsimp [parameter, seg21]; grind)
              (by dsimp [parameter, seg10]; grind)
              (by dsimp [parameter, seg10]; grind)
      · by_cases hc4 : y ≤ ((1/4) : Rat)
        · exact nonnegG seg25 seg01 valid25 valid01 positiveG17 x y
            (by dsimp [parameter, seg25]; grind)
            (by dsimp [parameter, seg25]; grind)
            (by dsimp [parameter, seg01]; grind)
            (by dsimp [parameter, seg01]; grind)
        · exact nonnegG seg25 seg10 valid25 valid10 positiveG18 x y
            (by dsimp [parameter, seg25]; grind)
            (by dsimp [parameter, seg25]; grind)
            (by dsimp [parameter, seg10]; grind)
            (by dsimp [parameter, seg10]; grind)
    · by_cases hc3 : x ≤ ((3/4) : Rat)
      · by_cases hc4 : y ≤ ((3/4) : Rat)
        · by_cases hc5 : x ≤ ((5/8) : Rat)
          · exact nonnegG seg16 seg17 valid16 valid17 positiveG19 x y
              (by dsimp [parameter, seg16]; grind)
              (by dsimp [parameter, seg16]; grind)
              (by dsimp [parameter, seg17]; grind)
              (by dsimp [parameter, seg17]; grind)
          · by_cases hc6 : y ≤ ((5/8) : Rat)
            · exact nonnegG seg21 seg16 valid21 valid16 positiveG20 x y
                (by dsimp [parameter, seg21]; grind)
                (by dsimp [parameter, seg21]; grind)
                (by dsimp [parameter, seg16]; grind)
                (by dsimp [parameter, seg16]; grind)
            · by_cases hc7 : x ≤ ((11/16) : Rat)
              · exact nonnegG seg20 seg21 valid20 valid21 positiveG21 x y
                  (by dsimp [parameter, seg20]; grind)
                  (by dsimp [parameter, seg20]; grind)
                  (by dsimp [parameter, seg21]; grind)
                  (by dsimp [parameter, seg21]; grind)
              · by_cases hc8 : y ≤ ((11/16) : Rat)
                · exact nonnegG seg22 seg20 valid22 valid20 positiveG22 x y
                    (by dsimp [parameter, seg22]; grind)
                    (by dsimp [parameter, seg22]; grind)
                    (by dsimp [parameter, seg20]; grind)
                    (by dsimp [parameter, seg20]; grind)
                · exact nonnegG seg22 seg22 valid22 valid22 positiveG23 x y
                    (by dsimp [parameter, seg22]; grind)
                    (by dsimp [parameter, seg22]; grind)
                    (by dsimp [parameter, seg22]; grind)
                    (by dsimp [parameter, seg22]; grind)
        · exact nonnegG seg17 seg25 valid17 valid25 positiveG24 x y
            (by dsimp [parameter, seg17]; grind)
            (by dsimp [parameter, seg17]; grind)
            (by dsimp [parameter, seg25]; grind)
            (by dsimp [parameter, seg25]; grind)
      · by_cases hc4 : y ≤ ((3/4) : Rat)
        · exact nonnegG seg25 seg17 valid25 valid17 positiveG25 x y
            (by dsimp [parameter, seg25]; grind)
            (by dsimp [parameter, seg25]; grind)
            (by dsimp [parameter, seg17]; grind)
            (by dsimp [parameter, seg17]; grind)
        · by_cases hc5 : x ≤ ((7/8) : Rat)
          · by_cases hc6 : y ≤ ((7/8) : Rat)
            · by_cases hc7 : x ≤ ((13/16) : Rat)
              · by_cases hc8 : y ≤ ((13/16) : Rat)
                · exact nonnegG seg23 seg23 valid23 valid23 positiveG26 x y
                    (by dsimp [parameter, seg23]; grind)
                    (by dsimp [parameter, seg23]; grind)
                    (by dsimp [parameter, seg23]; grind)
                    (by dsimp [parameter, seg23]; grind)
                · exact nonnegG seg23 seg26 valid23 valid26 positiveG27 x y
                    (by dsimp [parameter, seg23]; grind)
                    (by dsimp [parameter, seg23]; grind)
                    (by dsimp [parameter, seg26]; grind)
                    (by dsimp [parameter, seg26]; grind)
              · exact nonnegG seg26 seg24 valid26 valid24 positiveG28 x y
                  (by dsimp [parameter, seg26]; grind)
                  (by dsimp [parameter, seg26]; grind)
                  (by dsimp [parameter, seg24]; grind)
                  (by dsimp [parameter, seg24]; grind)
            · exact nonnegG seg24 seg28 valid24 valid28 positiveG29 x y
                (by dsimp [parameter, seg24]; grind)
                (by dsimp [parameter, seg24]; grind)
                (by dsimp [parameter, seg28]; grind)
                (by dsimp [parameter, seg28]; grind)
          · by_cases hc6 : y ≤ ((7/8) : Rat)
            · exact nonnegG seg28 seg24 valid28 valid24 positiveG30 x y
                (by dsimp [parameter, seg28]; grind)
                (by dsimp [parameter, seg28]; grind)
                (by dsimp [parameter, seg24]; grind)
                (by dsimp [parameter, seg24]; grind)
            · by_cases hc7 : x ≤ ((15/16) : Rat)
              · by_cases hc8 : y ≤ ((15/16) : Rat)
                · exact nonnegG seg27 seg27 valid27 valid27 positiveG31 x y
                    (by dsimp [parameter, seg27]; grind)
                    (by dsimp [parameter, seg27]; grind)
                    (by dsimp [parameter, seg27]; grind)
                    (by dsimp [parameter, seg27]; grind)
                · exact nonnegG seg27 seg29 valid27 valid29 positiveG32 x y
                    (by dsimp [parameter, seg27]; grind)
                    (by dsimp [parameter, seg27]; grind)
                    (by dsimp [parameter, seg29]; grind)
                    (by dsimp [parameter, seg29]; grind)
              · by_cases hc8 : y ≤ ((15/16) : Rat)
                · exact nonnegG seg29 seg27 valid29 valid27 positiveG33 x y
                    (by dsimp [parameter, seg29]; grind)
                    (by dsimp [parameter, seg29]; grind)
                    (by dsimp [parameter, seg27]; grind)
                    (by dsimp [parameter, seg27]; grind)
                · exact nonnegG seg29 seg29 valid29 valid29 positiveG34 x y
                    (by dsimp [parameter, seg29]; grind)
                    (by dsimp [parameter, seg29]; grind)
                    (by dsimp [parameter, seg29]; grind)
                    (by dsimp [parameter, seg29]; grind)

theorem P_nonnegative (x y : Rat) (hx0 : 0≤x) (hx1 : x≤1) (hy0 : 0≤y) (hy1 : y≤1) : 0≤P x y := by
  by_cases hc1 : x ≤ ((1/2) : Rat)
  · by_cases hc2 : y ≤ ((1/2) : Rat)
    · by_cases hc3 : x ≤ ((1/4) : Rat)
      · exact nonnegP seg01 seg02 valid01 valid02 positiveP00 x y
          (by dsimp [parameter, seg01]; grind)
          (by dsimp [parameter, seg01]; grind)
          (by dsimp [parameter, seg02]; grind)
          (by dsimp [parameter, seg02]; grind)
      · exact nonnegP seg10 seg02 valid10 valid02 positiveP01 x y
          (by dsimp [parameter, seg10]; grind)
          (by dsimp [parameter, seg10]; grind)
          (by dsimp [parameter, seg02]; grind)
          (by dsimp [parameter, seg02]; grind)
    · by_cases hc3 : x ≤ ((1/4) : Rat)
      · by_cases hc4 : y ≤ ((3/4) : Rat)
        · by_cases hc5 : x ≤ ((1/8) : Rat)
          · exact nonnegP seg00 seg17 valid00 valid17 positiveP02 x y
              (by dsimp [parameter, seg00]; grind)
              (by dsimp [parameter, seg00]; grind)
              (by dsimp [parameter, seg17]; grind)
              (by dsimp [parameter, seg17]; grind)
          · by_cases hc6 : y ≤ ((5/8) : Rat)
            · exact nonnegP seg04 seg16 valid04 valid16 positiveP03 x y
                (by dsimp [parameter, seg04]; grind)
                (by dsimp [parameter, seg04]; grind)
                (by dsimp [parameter, seg16]; grind)
                (by dsimp [parameter, seg16]; grind)
            · exact nonnegP seg04 seg21 valid04 valid21 positiveP04 x y
                (by dsimp [parameter, seg04]; grind)
                (by dsimp [parameter, seg04]; grind)
                (by dsimp [parameter, seg21]; grind)
                (by dsimp [parameter, seg21]; grind)
        · by_cases hc5 : x ≤ ((1/8) : Rat)
          · exact nonnegP seg00 seg25 valid00 valid25 positiveP05 x y
              (by dsimp [parameter, seg00]; grind)
              (by dsimp [parameter, seg00]; grind)
              (by dsimp [parameter, seg25]; grind)
              (by dsimp [parameter, seg25]; grind)
          · by_cases hc6 : y ≤ ((7/8) : Rat)
            · exact nonnegP seg04 seg24 valid04 valid24 positiveP06 x y
                (by dsimp [parameter, seg04]; grind)
                (by dsimp [parameter, seg04]; grind)
                (by dsimp [parameter, seg24]; grind)
                (by dsimp [parameter, seg24]; grind)
            · by_cases hc7 : x ≤ ((3/16) : Rat)
              · exact nonnegP seg03 seg28 valid03 valid28 positiveP07 x y
                  (by dsimp [parameter, seg03]; grind)
                  (by dsimp [parameter, seg03]; grind)
                  (by dsimp [parameter, seg28]; grind)
                  (by dsimp [parameter, seg28]; grind)
              · by_cases hc8 : y ≤ ((15/16) : Rat)
                · exact nonnegP seg06 seg27 valid06 valid27 positiveP08 x y
                    (by dsimp [parameter, seg06]; grind)
                    (by dsimp [parameter, seg06]; grind)
                    (by dsimp [parameter, seg27]; grind)
                    (by dsimp [parameter, seg27]; grind)
                · by_cases hc9 : x ≤ ((7/32) : Rat)
                  · exact nonnegP seg05 seg29 valid05 valid29 positiveP09 x y
                      (by dsimp [parameter, seg05]; grind)
                      (by dsimp [parameter, seg05]; grind)
                      (by dsimp [parameter, seg29]; grind)
                      (by dsimp [parameter, seg29]; grind)
                  · exact nonnegP seg07 seg29 valid07 valid29 positiveP10 x y
                      (by dsimp [parameter, seg07]; grind)
                      (by dsimp [parameter, seg07]; grind)
                      (by dsimp [parameter, seg29]; grind)
                      (by dsimp [parameter, seg29]; grind)
      · by_cases hc4 : y ≤ ((3/4) : Rat)
        · by_cases hc5 : x ≤ ((3/8) : Rat)
          · by_cases hc6 : y ≤ ((5/8) : Rat)
            · exact nonnegP seg09 seg16 valid09 valid16 positiveP11 x y
                (by dsimp [parameter, seg09]; grind)
                (by dsimp [parameter, seg09]; grind)
                (by dsimp [parameter, seg16]; grind)
                (by dsimp [parameter, seg16]; grind)
            · by_cases hc7 : x ≤ ((5/16) : Rat)
              · by_cases hc8 : y ≤ ((11/16) : Rat)
                · exact nonnegP seg08 seg20 valid08 valid20 positiveP12 x y
                    (by dsimp [parameter, seg08]; grind)
                    (by dsimp [parameter, seg08]; grind)
                    (by dsimp [parameter, seg20]; grind)
                    (by dsimp [parameter, seg20]; grind)
                · exact nonnegP seg08 seg22 valid08 valid22 positiveP13 x y
                    (by dsimp [parameter, seg08]; grind)
                    (by dsimp [parameter, seg08]; grind)
                    (by dsimp [parameter, seg22]; grind)
                    (by dsimp [parameter, seg22]; grind)
              · exact nonnegP seg11 seg21 valid11 valid21 positiveP14 x y
                  (by dsimp [parameter, seg11]; grind)
                  (by dsimp [parameter, seg11]; grind)
                  (by dsimp [parameter, seg21]; grind)
                  (by dsimp [parameter, seg21]; grind)
          · by_cases hc6 : y ≤ ((5/8) : Rat)
            · exact nonnegP seg13 seg16 valid13 valid16 positiveP15 x y
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg16]; grind)
                (by dsimp [parameter, seg16]; grind)
            · by_cases hc7 : x ≤ ((7/16) : Rat)
              · exact nonnegP seg12 seg21 valid12 valid21 positiveP16 x y
                  (by dsimp [parameter, seg12]; grind)
                  (by dsimp [parameter, seg12]; grind)
                  (by dsimp [parameter, seg21]; grind)
                  (by dsimp [parameter, seg21]; grind)
              · exact nonnegP seg14 seg21 valid14 valid21 positiveP17 x y
                  (by dsimp [parameter, seg14]; grind)
                  (by dsimp [parameter, seg14]; grind)
                  (by dsimp [parameter, seg21]; grind)
                  (by dsimp [parameter, seg21]; grind)
        · by_cases hc5 : x ≤ ((3/8) : Rat)
          · exact nonnegP seg09 seg25 valid09 valid25 positiveP18 x y
              (by dsimp [parameter, seg09]; grind)
              (by dsimp [parameter, seg09]; grind)
              (by dsimp [parameter, seg25]; grind)
              (by dsimp [parameter, seg25]; grind)
          · by_cases hc6 : y ≤ ((7/8) : Rat)
            · exact nonnegP seg13 seg24 valid13 valid24 positiveP19 x y
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg24]; grind)
                (by dsimp [parameter, seg24]; grind)
            · exact nonnegP seg13 seg28 valid13 valid28 positiveP20 x y
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg28]; grind)
                (by dsimp [parameter, seg28]; grind)
  · by_cases hc2 : y ≤ ((1/2) : Rat)
    · exact nonnegP seg18 seg02 valid18 valid02 positiveP21 x y
        (by dsimp [parameter, seg18]; grind)
        (by dsimp [parameter, seg18]; grind)
        (by dsimp [parameter, seg02]; grind)
        (by dsimp [parameter, seg02]; grind)
    · by_cases hc3 : x ≤ ((3/4) : Rat)
      · by_cases hc4 : y ≤ ((3/4) : Rat)
        · exact nonnegP seg17 seg17 valid17 valid17 positiveP22 x y
            (by dsimp [parameter, seg17]; grind)
            (by dsimp [parameter, seg17]; grind)
            (by dsimp [parameter, seg17]; grind)
            (by dsimp [parameter, seg17]; grind)
        · by_cases hc5 : x ≤ ((5/8) : Rat)
          · by_cases hc6 : y ≤ ((7/8) : Rat)
            · exact nonnegP seg16 seg24 valid16 valid24 positiveP23 x y
                (by dsimp [parameter, seg16]; grind)
                (by dsimp [parameter, seg16]; grind)
                (by dsimp [parameter, seg24]; grind)
                (by dsimp [parameter, seg24]; grind)
            · exact nonnegP seg16 seg28 valid16 valid28 positiveP24 x y
                (by dsimp [parameter, seg16]; grind)
                (by dsimp [parameter, seg16]; grind)
                (by dsimp [parameter, seg28]; grind)
                (by dsimp [parameter, seg28]; grind)
          · by_cases hc6 : y ≤ ((7/8) : Rat)
            · exact nonnegP seg21 seg24 valid21 valid24 positiveP25 x y
                (by dsimp [parameter, seg21]; grind)
                (by dsimp [parameter, seg21]; grind)
                (by dsimp [parameter, seg24]; grind)
                (by dsimp [parameter, seg24]; grind)
            · exact nonnegP seg21 seg28 valid21 valid28 positiveP26 x y
                (by dsimp [parameter, seg21]; grind)
                (by dsimp [parameter, seg21]; grind)
                (by dsimp [parameter, seg28]; grind)
                (by dsimp [parameter, seg28]; grind)
      · exact nonnegP seg25 seg18 valid25 valid18 positiveP27 x y
          (by dsimp [parameter, seg25]; grind)
          (by dsimp [parameter, seg25]; grind)
          (by dsimp [parameter, seg18]; grind)
          (by dsimp [parameter, seg18]; grind)

theorem current_certificate (x y : Rat) (hx0 : 0≤x) (hx1 : x≤1) (hy0 : 0≤y) (hy1 : y≤1) :
    0≤G x y ∧ 0≤P x y := ⟨G_nonnegative x y hx0 hx1 hy0 hy1,P_nonnegative x y hx0 hx1 hy0 hy1⟩

#print axioms G_nonnegative
#print axioms P_nonnegative
#print axioms current_certificate
#print axioms negative_scalar
#print axioms scalar_negative
end CurrentPolynomial


==> anc/lean/extended-lean-companion/separation/source/PrimeAffine.lean <==
import AffineBase

namespace ClassicalAffine
open OriginalAugmented

/-- Enumerate the p² affine points (and slope/intercept pairs). -/
noncomputable def pointEquiv (p : ℕ) [Fact p.Prime] :
    (ZMod p × ZMod p) ≃ Fin (p^2) :=
  Fintype.equivFinOfCardEq (by simp [pow_two])

def prefixEmbedding {a b : ℕ} (h : a≤b) : Fin a ↪ Fin b :=
  ⟨Fin.castLE h,Fin.castLE_injective h⟩

noncomputable def rowEmbedding (p m : ℕ) [Fact p.Prime] (hm : p^2≤m) :
    (ZMod p × ZMod p) ↪ Fin m :=
  (pointEquiv p).toEmbedding.trans (prefixEmbedding hm)

noncomputable def lineEmbedding (p n : ℕ) [Fact p.Prime] :
    Fin (min n (p^2)) ↪ (ZMod p × ZMod p) :=
  (prefixEmbedding (Nat.min_le_right n (p^2))).trans (pointEquiv p).symm.toEmbedding

/-- The first p² rows are affine points; the first min(n,p²) columns are lines.
    Every other row and column is empty. -/
noncomputable def primeBase (p m n : ℕ) [Fact p.Prime] (hm : p^2≤m) : Matrix m n :=
  base (rowEmbedding p m hm) (prefixEmbedding (Nat.min_le_left n (p^2)))
    (lineEmbedding p n)

theorem primeBase_C4 (p m n : ℕ) [Fact p.Prime] (hm : p^2≤m) :
    EvenParity.C4Free (primeBase p m n hm) :=
  base_C4 _ _ _

theorem primeBase_count (p m n : ℕ) [Fact p.Prime] (hm : p^2≤m) :
    fixedCount (primeBase p m n hm)=p*min n (p^2) := by
  rw [primeBase,base_count,ZMod.card,Nat.mul_comm]

theorem primeBase_occupied_prefix (p m n : ℕ) [Fact p.Prime] (hm : p^2≤m)
    (r : Fin m) (c : Fin n) (h : primeBase p m n hm r c=true) :
    r.val<p^2 ∧ c.val<min n (p^2) := by
  obtain ⟨t,ht⟩ := (base_iff _ _ _ r c).mp h
  have hr := congrArg Prod.fst ht
  have hc := congrArg Prod.snd ht
  dsimp only at hr hc
  constructor
  · rw [←hr]
    exact (pointEquiv p (t.2,(lineEmbedding p n t.1).1*t.2+(lineEmbedding p n t.1).2)).isLt
  · rw [←hc]
    exact t.1.isLt

theorem exists_prime_base (p m n : ℕ) (hp : p.Prime) (hm : p^2≤m) :
    ∃ B : Matrix m n, EvenParity.C4Free B ∧ fixedCount B=p*min n (p^2) := by
  letI : Fact p.Prime := ⟨hp⟩
  exact ⟨primeBase p m n hm,primeBase_C4 p m n hm,primeBase_count p m n hm⟩

theorem prime_lower_z (p m n : ℕ) (hp : p.Prime) (hm : p^2≤m) :
    p*min n (p^2)≤z m n := by
  obtain ⟨B,hB,hcount⟩ := exists_prime_base p m n hp hm
  rw [←hcount]
  exact fixedCount_le_z B hB

#print axioms primeBase_C4
#print axioms primeBase_count
#print axioms primeBase_occupied_prefix
#print axioms exists_prime_base
#print axioms prime_lower_z
end ClassicalAffine


==> anc/lean/extended-lean-companion/separation/source/PrimeBelow.lean <==
import PrimeNumberTheoremAnd.Consequences

open Filter

namespace ExternalPrimeInterpolation

theorem prime_below_of_lt_one {ε : ℝ} (hε : 0<ε) (hε1 : ε<1) :
    ∀ᶠ X : ℝ in atTop, ∃ p : ℕ, Nat.Prime p ∧ (1-ε)*X≤(p : ℝ) ∧ (p : ℝ)≤X := by
  have hd : 0<ε/(1-ε) := div_pos hε (by linarith)
  have ht : Tendsto (fun X : ℝ => (1-ε)*X) atTop atTop :=
    Filter.Tendsto.const_mul_atTop (by linarith) tendsto_id
  filter_upwards [ht.eventually (prime_between hd)] with X hX
  obtain ⟨p,hp,hlo,hhi⟩ := hX
  refine ⟨p,hp,hlo.le,?_⟩
  have heq : (1+ε/(1-ε))*((1-ε)*X)=X := by
    have hne : 1-ε≠0 := by linarith
    field_simp
    ring
  rw [heq] at hhi
  exact hhi.le

theorem prime_below {ε : ℝ} (hε : 0<ε) :
    ∀ᶠ X : ℝ in atTop, ∃ p : ℕ, Nat.Prime p ∧ (1-ε)*X≤(p : ℝ) ∧ (p : ℝ)≤X := by
  by_cases hε1 : ε<1
  · exact prime_below_of_lt_one hε hε1
  · have hge : 1≤ε := le_of_not_gt hε1
    filter_upwards [eventually_ge_atTop (2 : ℝ)] with X hX
    refine ⟨2,Nat.prime_two,?_,hX⟩
    have hh : 0≤(ε-1)*X := mul_nonneg (by linarith) (by linarith)
    norm_num
    nlinarith

theorem prime_below_threshold {ε : ℝ} (hε : 0<ε) :
    ∃ X₀ : ℝ, ∀ X : ℝ, X₀≤X →
      ∃ p : ℕ, Nat.Prime p ∧ (1-ε)*X≤(p : ℝ) ∧ (p : ℝ)≤X :=
  eventually_atTop.mp (prime_below hε)

#print axioms WeakPNT
#print axioms prime_between
#print axioms prime_below_of_lt_one
#print axioms prime_below
#print axioms prime_below_threshold
#check prime_below_threshold
end ExternalPrimeInterpolation


==> anc/lean/extended-lean-companion/separation/source/PrimeNumberTheoremAnd/BrunTitchmarsh.lean <==
/-
Copyright (c) 2024 Arend Mellendijk. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Author: Arend Mellendijk
-/

import Mathlib.Algebra.Order.Floor.Semifield
import Mathlib.Analysis.Asymptotics.Lemmas
import Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics
import Mathlib.Analysis.SpecialFunctions.Log.Base
import Mathlib.NumberTheory.Primorial
import PrimeNumberTheoremAnd.Mathlib.Analysis.Asymptotics.Asymptotics
import PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Selberg
import PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.SelbergBounds

open Sieve SelbergSieve BoundingSieve
open Filter Asymptotics
open scoped Nat ArithmeticFunction BigOperators

noncomputable section
namespace BrunTitchmarsh

/- Sifting primes ≤ z from the interval [x, x+y] -/
def primeInterSieve (x y z : ℝ) (hz : 1 ≤ z) : SelbergSieve where
  support := Finset.Icc (Nat.ceil x) (Nat.floor (x+y))
  prodPrimes := primorial (Nat.floor z)
  prodPrimes_squarefree := primorial_squarefree _
  weights := fun _ => 1
  weights_nonneg := fun _ => zero_le_one
  totalMass := y
  nu := (ζ : ArithmeticFunction ℝ).pdiv .id
  nu_mult := by arith_mult
  nu_pos_of_prime := fun p hp _ => by
    simp [if_neg hp.ne_zero, Nat.pos_of_ne_zero hp.ne_zero]
  nu_lt_one_of_prime := fun p hp _ => by
    simp only [ArithmeticFunction.pdiv_apply, ArithmeticFunction.natCoe_apply,
      ArithmeticFunction.zeta_apply, hp.ne_zero, ↓reduceIte, Nat.cast_one,
      ArithmeticFunction.id_apply, one_div]
    apply inv_lt_one_of_one_lt₀
    exact_mod_cast hp.one_lt
  level := z
  one_le_level := hz

/- The number of primes in the interval [a, b] -/
def primesBetween (a b : ℝ) : ℕ :=
  (Finset.Icc (Nat.ceil a) (Nat.floor b)).filter (Nat.Prime) |>.card

variable (x y z : ℝ) (hx : 0 < x) (hy : 0 < y) (hz : 1 ≤ z)

open Classical in
theorem siftedSum_eq_card :
    siftedSum (s := toBoundingSieve (self := primeInterSieve x y z hz)) =
      ((Finset.Icc (Nat.ceil x) (Nat.floor (x+y))).filter (fun d => ∀ p:ℕ, p.Prime → p ≤ z → ¬p ∣ d)).card := by
  apply Sieve.siftedSum_eq
  · exact fun _ _ ↦ rfl
  · exact hz
  · rfl

open Classical in
theorem primesBetween_subset :
  (Finset.Icc (Nat.ceil x) (Nat.floor (x+y))).filter (Nat.Prime) ⊆
    (Finset.Icc (Nat.ceil x) (Nat.floor (x+y))).filter (fun d => ∀ p:ℕ, p.Prime → p ≤ z → ¬p ∣ d) ∪
    (Finset.Icc 1 (Nat.floor z)) := by
  intro p
  simp only [Finset.mem_filter, Finset.mem_Icc, Nat.ceil_le, Finset.mem_union, and_imp]
  intro hx hxy hp
  by_cases hpz : p ≤ z
  · right
    rw [Nat.le_floor_iff (by linarith)]
    have := hp.ne_zero
    exact ⟨by omega, hpz⟩
  · refine Or.inl ⟨⟨hx, hxy⟩, fun q hq hqz ↦ ?_⟩
    rw [hp.dvd_iff_eq (hq.ne_one)]
    rintro rfl
    exact hpz hqz

theorem primesBetween_le_siftedSum_add :
    primesBetween x (x+y) ≤ siftedSum (s := toBoundingSieve (self := primeInterSieve x y z hz)) + z := by
  classical
  trans ↑((Finset.Icc (Nat.ceil x) (Nat.floor (x+y))).filter (fun d => ∀ p:ℕ, p.Prime → p ≤ z → ¬p ∣ d)
      ∪ (Finset.Icc 1 (Nat.floor z))).card
  · rw [primesBetween]
    exact_mod_cast Finset.card_le_card (primesBetween_subset _ _ _)
  trans ↑((Finset.Icc (Nat.ceil x) (Nat.floor (x+y))).filter (fun d => ∀ p:ℕ, p.Prime → p ≤ z → ¬p ∣ d)).card
    + ↑(Finset.Icc 1 (Nat.floor z)).card
  · exact_mod_cast Finset.card_union_le _ _
  rw [siftedSum_eq_card]
  gcongr
  rw [Nat.card_Icc]
  simp only [add_tsub_cancel_right]
  apply Nat.floor_le
  linarith

section Remainder

theorem Ioc_filter_dvd_eq (d a b : ℕ) (hd : d ≠ 0) :
  Finset.filter (fun x => d ∣ x) (Finset.Ioc a b) =
    Finset.image (fun x => x * d) (Finset.Ioc (a / d) (b / d)) := by
  ext n
  simp only [Finset.mem_filter, Finset.mem_Ioc, Finset.mem_image]
  constructor
  · intro hn
    rcases hn with ⟨⟨han, hnb⟩, hd⟩
    refine ⟨n/d, ⟨Nat.div_lt_div_of_lt_of_dvd hd han, Nat.div_le_div_right (Nat.le_floor hnb)⟩, Nat.div_mul_cancel hd⟩
  · rintro ⟨r, ⟨ha, ha'⟩, rfl⟩
    refine ⟨⟨(Nat.div_lt_iff_lt_mul (by omega)).mp ha, Nat.mul_le_of_le_div d r b ha'⟩, Nat.dvd_mul_left d r⟩

theorem card_Ioc_filter_dvd (d a b : ℕ) (hd : d ≠ 0) :
    (Finset.filter (fun x => d ∣ x) (Finset.Ioc a b)).card = b / d - a / d  := by
  rw [Ioc_filter_dvd_eq _ _ _ hd, Finset.card_image_of_injective _ <| mul_left_injective₀ hd, Nat.card_Ioc]

include hx in
theorem multSum_eq (d : ℕ) (hd : d ≠ 0) :
    multSum (s := toBoundingSieve (self := primeInterSieve x y z hz)) d = ↑(⌊x + y⌋₊ / d - (⌈x⌉₊ - 1) / d) := by
  unfold multSum
  rw [primeInterSieve]
  simp only [Finset.sum_boole, Nat.cast_inj]
  trans ↑(Finset.Ioc (Nat.ceil x - 1) (Nat.floor (x+y)) |>.filter (d ∣ ·) |>.card)
  · rw [← Finset.Icc_add_one_left_eq_Ioc, Nat.sub_add_cancel (Nat.one_le_ceil_iff.mpr hx)]
  · rw [BrunTitchmarsh.card_Ioc_filter_dvd _ _ _ hd]

include hx in
theorem rem_eq (d : ℕ) (hd : d ≠ 0) :
    rem (s := toBoundingSieve (self := primeInterSieve x y z hz)) d =
      ↑(⌊x + y⌋₊ / d - (⌈x⌉₊ - 1) / d) - (↑d)⁻¹ * y := by
  unfold rem
  rw [multSum_eq x y z hx hz d hd]
  simp [primeInterSieve, if_neg hd]

theorem Nat.ceil_le_self_add_one (x : ℝ) (hx : 0 ≤ x) : Nat.ceil x ≤ x + 1 := by
  trans Nat.floor x + 1
  · exact_mod_cast Nat.ceil_le_floor_add_one x
  · gcongr
    exact Nat.floor_le hx

theorem floor_approx (x : ℝ) (hx : 0 ≤ x) : ∃ C, |C| ≤ 1 ∧ ↑((Nat.floor x)) = x + C := by
  use ↑(Nat.floor x) - x
  simp only [add_sub_cancel, and_true]
  rw [abs_le]
  refine ⟨by linarith [Nat.lt_floor_add_one x], by linarith [Nat.floor_le hx]⟩

theorem ceil_approx (x : ℝ) (hx : 0 ≤ x) : ∃ C, |C| ≤ 1 ∧ ↑((Nat.ceil x)) = x + C := by
  use ↑(Nat.ceil x) - x
  simp only [add_sub_cancel, and_true, abs_le]
  refine ⟨by linarith [Nat.le_ceil x], ?_⟩
  rw [tsub_le_iff_right, add_comm]
  exact Nat.ceil_le_self_add_one x hx

theorem nat_div_approx (a b : ℕ) : ∃ C, |C| ≤ 1 ∧ ↑(a/b) = (a/b : ℝ) + C := by
  rw [← Nat.floor_div_eq_div (K := ℝ)]
  exact floor_approx (a/b:ℝ) (by positivity)

theorem floor_div_approx (x : ℝ) (hx : 0 ≤ x) (d : ℕ) : ∃ C, |C| ≤ 2 ∧  ↑((Nat.floor x)/d) = x / d + C := by
  by_cases hd : d = 0
  · simp [hd]
  · obtain ⟨C₁, hC₁_le, hC₁⟩ := nat_div_approx (Nat.floor x) d
    obtain ⟨C₂, hC₂_le, hC₂⟩ := floor_approx x hx
    rw [hC₁, hC₂]
    refine ⟨C₁ + C₂/d, ?_, by ring⟩
    have : |C₁ + C₂/d| ≤ |C₁| + |C₂/d| := abs_add_le C₁ (C₂ / ↑d)
    have : |C₂/d| ≤ |C₂| := by
      rw [abs_div]
      refine div_le_self (abs_nonneg C₂) ?_
      simp only [Nat.abs_cast, Nat.one_le_cast]
      omega
    linarith

include hx hy in
theorem abs_rem_le {d : ℕ} (hd : d ≠ 0) :
    |rem (s := toBoundingSieve (self := primeInterSieve x y z hz)) d| ≤ 5 := by
  rw [rem_eq _ _ _ hx hz _ hd]
  have hpush : ↑(⌊x + y⌋₊ / d - (⌈x⌉₊ - 1) / d) = ( ↑(⌊x + y⌋₊ / d) - ↑((⌈x⌉₊ - 1) / d) : ℝ) := by
    rw [Nat.cast_sub]
    gcongr
    rw [Nat.le_floor_iff, ← add_le_add_iff_right 1]
    rw_mod_cast [Nat.sub_add_cancel (by simp [hx])]
    linarith [Nat.ceil_le_self_add_one x (le_of_lt hx)]
    linarith
  rw [hpush]
  obtain ⟨C₁, hC₁_le, hC₁⟩ := floor_div_approx (x + y) (by linarith) d
  obtain ⟨C₂, hC₂_le, hC₂⟩ := nat_div_approx (Nat.ceil x - 1) d
  obtain ⟨C₃, hC₃_le, hC₃⟩ := ceil_approx (x) (by linarith)
  rw [hC₁, hC₂, Nat.cast_sub, hC₃]
  · ring_nf
    have : |(↑d)⁻¹ - (↑d)⁻¹ * C₃ + (C₁ - C₂)| ≤ |(↑d)⁻¹ - (↑d)⁻¹*C₃| + |C₁ - C₂| := abs_add_le _ _
    have : |(↑d)⁻¹ - (↑d)⁻¹*C₃| ≤ |(↑d)⁻¹| + |(↑d)⁻¹*C₃| := abs_sub _ _
    have : |C₁ - C₂| ≤ |C₁| + |C₂| := abs_sub _ _
    have : |(d:ℝ)⁻¹| ≤ 1 := by
      rw [abs_inv, Nat.abs_cast]
      exact Nat.cast_inv_le_one _
    have : |(↑d)⁻¹*C₃| ≤ |C₃| := by
      rw [inv_mul_eq_div, abs_div]
      refine div_le_self (abs_nonneg _) ?_
      rw [Nat.abs_cast, Nat.one_le_cast]
      omega
    linarith
  · simp [hx]

end Remainder

theorem boudingSum_ge : (primeInterSieve x y z hz).selbergBoundingSum ≥ Real.log z / 2 := by
  apply boundingSum_ge_log
  · exact rfl
  · intro p hpp hp
    erw [prime_dvd_primorial_iff]
    · exact Nat.le_floor hp
    · exact hpp

include hx hy in
theorem primeSieve_rem_sum_le :
    ∑ d ∈ (primeInterSieve x y z hz).prodPrimes.divisors,
        (if (d : ℝ) ≤ z then (3:ℝ) ^ ω d * |rem (s := toBoundingSieve (self := primeInterSieve x y z hz)) d| else 0)
      ≤ 5 * z * (1+Real.log z)^3 := by
  refine rem_sum_le_of_const (primeInterSieve x y z hz) 5 (fun d hd ↦ ?_)
  apply abs_rem_le _ _ _ <;> linarith

include hx hy in
theorem siftedSum_le (hz : 1 < z) :
    siftedSum (s := toBoundingSieve (self := primeInterSieve x y z (le_of_lt hz)))
      ≤ 2 * y / Real.log z + 5 * z * (1+Real.log z)^3  := by
  apply le_trans (SelbergSieve.selberg_bound_simple ..)
  calc _ ≤ y / (Real.log z / 2) + 5 * z * (1+Real.log z)^3 := ?_
       _ = _ := by ring
  gcongr
  · linarith [Real.log_pos hz]
  · rfl
  · exact boudingSum_ge _ _ _ _
  · exact primeSieve_rem_sum_le x y z hx hy _

include hx hy in
theorem primesBetween_le (hz : 1 < z) :
    primesBetween x (x+y) ≤ 2 * y / Real.log z + 6 * z * (1+Real.log z)^3 := by
  have : z ≤ z * (1+Real.log z)^3 := by
    apply le_mul_of_one_le_right
    · linarith
    · apply one_le_pow₀
      linarith [Real.log_nonneg (by linarith)]
  linarith [siftedSum_le _ _ _ hx hy hz, primesBetween_le_siftedSum_add x y z hz.le]

theorem primesBetween_one (n : ℕ) : primesBetween 1 n = ((Finset.range (n+1)).filter Nat.Prime).card := by
  rw [primesBetween]
  congr 1
  ext p
  simp only [Nat.ceil_one, Nat.floor_natCast, Finset.mem_filter, Finset.mem_Icc, Finset.mem_range,
    and_congr_left_iff]
  exact fun hp ↦ ⟨fun h => by omega, fun h => ⟨by have := hp.pos; omega, by omega⟩⟩

theorem primesBetween_mono_right (a b c : ℝ) (hbc : b ≤ c) : primesBetween a b ≤ primesBetween a c := by
  dsimp only [primesBetween]
  refine Finset.card_le_card fun p ↦ ?_
  simp only [Finset.mem_filter, Finset.mem_Icc, Nat.ceil_le, and_imp]
  exact fun ha hb hp ↦ ⟨⟨ha, hb.trans (Nat.floor_mono hbc)⟩, hp⟩

theorem tmp (N : ℕ) : ((Finset.range N).filter Nat.Prime).card ≤ 4 * (N / Real.log N) + 6 *(N ^ (1/2 : ℝ) * (1 + 1/2 * Real.log N)^3) := by
  trans ↑((Finset.range (N+1)).filter Nat.Prime).card
  · norm_cast
    refine Finset.card_le_card fun n ↦ ?_
    simp only [Finset.mem_filter, Finset.mem_range, and_imp]
    exact fun hnN hp ↦ ⟨by omega, hp⟩
  rw [← primesBetween_one]
  by_cases hN : N = 0
  · simp [hN, primesBetween]
  by_cases hN : N = 1
  · simp (config := {decide:=true}) [hN, primesBetween]
  have h : primesBetween 1 (1 + N) ≤
      2 * (N / Real.log (N^(1/2:ℝ))) + 6 * (N ^ (1 / 2 : ℝ) * (1 + Real.log (N ^ (1 / 2 : ℝ))) ^ 3) := by
    convert (primesBetween_le 1 N (N ^ (1/2 : ℝ)) (by norm_num) (by norm_cast; omega)
      (Real.one_lt_rpow (by norm_cast; omega) (by norm_num))) using 1
    ring
  calc
    _ ≤ (primesBetween 1 (1+N):ℝ) := by
      norm_cast; apply primesBetween_mono_right; norm_cast; omega
    _ ≤ _ := by
      rw [Real.log_rpow (by norm_num; omega)] at h
      convert h using 2
      ring

theorem rpow_mul_rpow_log_isBigO_id_div_log (k : ℝ) {r : ℝ} (hr : r < 1) : (fun x ↦ (x : ℝ) ^ (r : ℝ) * (Real.log x)^k) =O[atTop] (fun x ↦ x / Real.log x) := calc
  (fun x ↦ (x : ℝ) ^ (r : ℝ) * (Real.log x)^k) =O[atTop] (fun x ↦ (x : ℝ) ^ (r : ℝ) * x ^ ((1-r)/2 : ℝ)) := by
    apply IsBigO.mul (isBigO_refl ..)
    apply (isLittleO_log_rpow_rpow_atTop k (by linarith) ..).isBigO
  _ =ᶠ[atTop] (fun N ↦ (N : ℝ) * (N ^ ((1-r)/2 : ℝ))⁻¹) := by
    filter_upwards [Filter.eventually_gt_atTop 0]
    intro N hN
    trans (N ^ (1 : ℝ) * (N ^ ((1-r)/2 : ℝ))⁻¹)
    · rw [← Real.rpow_add hN, ← Real.rpow_neg hN.le, ← Real.rpow_add hN]
      ring_nf
    · rw [← Nat.cast_one, Real.rpow_natCast, pow_one]
  _ =O[atTop] (fun N ↦ (N : ℝ) * (Real.log N)⁻¹) := by
    apply IsBigO.mul (isBigO_refl ..)
    apply IsBigO.inv_rev
    · apply (isLittleO_log_rpow_atTop (by linarith) ..).isBigO
    · filter_upwards [Filter.eventually_gt_atTop 1]
      intro N hN hcontra
      linarith [Real.log_pos hN]
  _ = (fun N ↦ (N : ℝ)/(Real.log N)) := by
    simp_rw [div_eq_mul_inv]

theorem err_isBigO : (fun x ↦ (x ^ (1 / 2 : ℝ) * (1 + 1 / 2 * Real.log x) ^ 3)) =O[atTop] fun x ↦ (x / Real.log x) := by
  calc
    _ =O[atTop] (fun x ↦ x ^ (1/2:ℝ) * (Real.log x) ^ 3) := by
      apply IsBigO.mul (isBigO_refl ..) (Real.isLittleO_const_log_atTop.isBigO.add ((isBigO_refl ..).const_mul_left ..) |>.pow _)
    _ =O[atTop] _ := by
      convert rpow_mul_rpow_log_isBigO_id_div_log 3 (?_) <;> norm_num

theorem card_range_filter_prime_isBigO : (fun N ↦ ((Finset.range N).filter Nat.Prime).card : ℕ → ℝ) =O[atTop] (fun N ↦ N / Real.log N) := calc
  _ =O[atTop] (fun N ↦ 4 * (N / Real.log N) + 6 * (N ^ (1/2 : ℝ) * (1 + 1/2 * Real.log N)^3) : ℕ→ℝ) := by
    apply isBigO_of_le
    intro N
    simp only [RCLike.norm_natCast, one_div, Real.norm_eq_abs]
    rw [abs_of_nonneg]
    convert tmp N using 4 <;> norm_num
    positivity
  _ =O[atTop] _ := ((isBigO_refl ..).const_mul_left ..).add (err_isBigO.natCast.const_mul_left _)

theorem prime_or_pow (N n : ℕ) (hnN : n < N) (hnprime : IsPrimePow n) :
    Nat.Prime n ∨ (∃ (m : ℕ), m < Real.sqrt N ∧ ∃ k ≤ Nat.log 2 N, n = m ^ k) := by
  rw [isPrimePow_nat_iff_bounded n] at hnprime
  obtain ⟨p, -, k, -, hp, hk_pos, hpkn⟩ := hnprime
  by_cases hk : k = 1
  · left
    rw [← hpkn, hk, pow_one]
    exact hp
  right
  refine ⟨p, ?_, k, ?_, ?_⟩
  · rw [Real.lt_sqrt]
    · norm_cast
      calc
        p^2 ≤ p^k := by gcongr <;> [exact hp.one_le; omega]
      _ = n := hpkn
      _ < N := hnN
    · positivity
  · calc
      _ ≤ Nat.log p n := Nat.le_log_of_pow_le hp.one_lt hpkn.le
      _ ≤ Nat.log 2 n := Nat.log_anti_left (by norm_num) hp.two_le
      _ ≤ Nat.log 2 N := Nat.log_mono_right hnN.le
  · exact_mod_cast hpkn.symm

theorem range_filter_isPrimePow_subset_union (N : ℕ) :
  ((Finset.range N).filter IsPrimePow) ⊆ (Finset.range N).filter Nat.Prime ∪
    ((Finset.Ico 1 (Nat.ceil (Real.sqrt N))) ×ˢ Finset.range (Nat.log 2 N + 1)).image (fun p ↦ p.1 ^ p.2)
    := by
  intro n
  simp only [Finset.mem_Ico, Finset.mem_filter, Finset.mem_range, Finset.mem_union, Finset.mem_image,
    Finset.mem_product, Prod.exists, and_imp]
  intro hnN hnprime
  rcases prime_or_pow N n hnN hnprime with hp | ⟨m, hm, k, hk, h⟩
  · left; exact ⟨hnN, hp⟩
  · right
    refine ⟨m, k, ?_⟩
    by_cases hm : m = 0
    · rw [hm, zero_pow] at h
      · exact False.elim (hnprime.ne_zero h)
      · rintro rfl
        simp only [pow_zero] at h
        exact False.elim (hnprime.ne_one h)
    rw [Nat.lt_ceil, Nat.lt_succ_iff]
    have : 1 ≤ m := by omega
    aesop

theorem IsBigO.nat_Top_of_atTop (f g : ℕ → ℝ) (h : f =O[Filter.atTop] g) (h0 : ∀ n, g n = 0 → f n = 0) :
    f =O[⊤] g := by
  simp only [Asymptotics.isBigO_top, Real.norm_eq_abs]
  rw [Asymptotics.isBigO_atTop_iff_eventually_exists] at h
  simp only [ge_iff_le, Real.norm_eq_abs, Filter.eventually_atTop] at h
  obtain ⟨N, hN⟩ := h
  specialize hN N le_rfl
  obtain ⟨c, hc⟩ := hN
  let C := Finset.max' (insert c ((Finset.range N).image (fun n ↦ |f n| * |g n|⁻¹))) (by simp)
  refine ⟨C, fun n ↦ ?_⟩
  by_cases hn : N ≤ n
  · calc |f n| ≤ c * |g n| := hc n hn
      _ ≤ C * |g n| := by
        gcongr
        apply Finset.le_max'
        simp
  · by_cases hg : g n = 0
    · simp [hg, h0]
    rw [← mul_inv_le_iff₀]
    · apply Finset.le_max'
      simp only [Finset.mem_insert, Finset.mem_image, Finset.mem_range]
      exact .inr ⟨n, by omega, rfl⟩
    · simp [hg]

theorem pows_small_primes_le (N : ℕ) :
  (((Finset.Ico 1 (Nat.ceil (Real.sqrt N))) ×ˢ Finset.range (Nat.log 2 N + 1)).image (fun p ↦ p.1 ^ p.2)).card
    ≤ (N : ℝ) ^ (1/2 : ℝ) * (1 + Real.log N / Real.log 2):= calc
  _ ≤ (((Finset.Ico 1 (Nat.ceil (Real.sqrt N))) ×ˢ Finset.range (Nat.log 2 N + 1)).card : ℝ) := by
    norm_cast
    exact Finset.card_image_le
  _ ≤ _ := by
    simp only [Finset.card_product, Nat.card_Ico, Finset.card_range, Nat.cast_mul, Nat.cast_add,
      Nat.cast_one]
    by_cases hN : N = 0
    · simp [hN]
    have : 1 ≤ Nat.ceil (Real.sqrt N) := by
      simp only [Nat.one_le_ceil_iff, Real.sqrt_pos, Nat.cast_pos]
      omega
    gcongr ?_ * ?_
    · rw [← Real.sqrt_eq_rpow, Nat.cast_sub this, Nat.cast_one]
      have := Nat.ceil_lt_add_one (show 0 ≤ Real.sqrt N by positivity)
      linarith
    rw [← Real.natFloor_logb_natCast, Real.log_div_log, Nat.cast_two, add_comm, add_le_add_iff_left]
    apply Nat.floor_le
    apply Real.logb_nonneg one_lt_two
    norm_cast; omega

theorem one_add_log_div_log_two_isBigO :
    (fun N ↦ (1 + Real.log N / Real.log 2)) =O[atTop] (fun N ↦ Real.log N) := by
  refine IsBigO.add ?h₁ ?h₂
  · convert Real.isLittleO_const_log_atTop.isBigO
  simp_rw [div_eq_inv_mul]
  apply IsBigO.const_mul_left (isBigO_refl _ _)

theorem pow_half_mul_one_add_log_div_isBigO :
    (fun N ↦ (N : ℝ) ^ (1/2 : ℝ) * (1 + Real.log N / Real.log 2)) =O[Filter.atTop]
      (fun N ↦ N / Real.log N) := calc
  (fun N ↦ (N : ℝ) ^ (1/2 : ℝ) * (1 + Real.log N / Real.log 2)) =O[atTop] (fun N ↦ (N : ℝ) ^ (1/2 : ℝ) * Real.log N) := by
    apply IsBigO.mul
    · apply isBigO_refl
    apply one_add_log_div_log_two_isBigO
  _ =O[atTop] (fun N ↦ (N : ℝ)/(Real.log N)) := by
    convert rpow_mul_rpow_log_isBigO_id_div_log 1 (show 1/2 < (1:ℝ) by norm_num) using 1
    simp

theorem card_pows_aux : (fun N ↦ (((Finset.Ico 1 (Nat.ceil (Real.sqrt N))) ×ˢ Finset.range (Nat.log 2 N + 1)).image (fun p ↦ p.1 ^ p.2)).card : ℕ → ℝ) =O[atTop] fun N ↦ N / Real.log N := by
  apply IsBigO.trans ?_ pow_half_mul_one_add_log_div_isBigO.natCast
  apply isBigO_of_le
  intro N
  simp only [RCLike.norm_natCast, one_div, norm_mul, Real.norm_eq_abs]
  rw [Real.abs_rpow_of_nonneg (by positivity), Nat.abs_cast, abs_of_nonneg]
  · convert pows_small_primes_le N using 3
    norm_num
  by_cases hN : N = 0
  · simp [hN]
  rw [Real.log_div_log]
  linarith [Real.logb_nonneg (show 1 < (2:ℝ) by norm_num) (show (1 : ℝ) ≤ N by norm_num; omega)]

theorem card_isPrimePow_isBigO :
  (fun N ↦ (((Finset.range N).filter IsPrimePow).card:ℝ)) =O[atTop] (fun N ↦ N / Real.log N) := calc
  (fun N ↦ (((Finset.range N).filter IsPrimePow).card:ℝ)) =O[atTop] (fun N ↦ (((Finset.range N).filter Nat.Prime ∪
    ((Finset.Ico 1 (Nat.ceil (Real.sqrt N))) ×ˢ Finset.range (Nat.log 2 N + 1)).image (fun p ↦ p.1 ^ p.2)).card:ℝ)) := by
    apply isBigO_of_le
    simp only [RCLike.norm_natCast, Nat.cast_le]
    exact fun N ↦ Finset.card_le_card (range_filter_isPrimePow_subset_union _)
  _ =O[atTop] fun N ↦ (((Finset.range N).filter Nat.Prime).card + (((Finset.Ico 1 (Nat.ceil (Real.sqrt N))) ×ˢ Finset.range (Nat.log 2 N + 1)).image (fun p ↦ p.1 ^ p.2)).card : ℝ):= by
    apply isBigO_of_le
    simp only [RCLike.norm_natCast, Real.norm_eq_abs]
    intro N
    rw [abs_of_nonneg (by positivity)]
    exact_mod_cast Finset.card_union_le _ _
  _ =O[atTop] fun N ↦ N / Real.log N := IsBigO.add (card_range_filter_prime_isBigO) card_pows_aux

theorem card_range_filter_isPrimePow_le : ∃ C, ∀ N, ((Finset.range N).filter IsPrimePow).card ≤ C * (N / Real.log N) := by
  convert_to (fun N ↦ ((Finset.range N).filter IsPrimePow).card : ℕ → ℝ) =O[⊤] (fun N ↦ (N / Real.log N))
  · simp only [isBigO_top, RCLike.norm_natCast, norm_div, Real.norm_eq_abs]
    peel with C N
    by_cases hN : N = 0
    · simp [hN]
    rw [abs_of_nonneg]
    apply Real.log_nonneg
    norm_cast; omega
  apply IsBigO.nat_Top_of_atTop _ _ card_isPrimePow_isBigO
  simp only [div_eq_zero_iff, Nat.cast_eq_zero, Real.log_eq_zero, Nat.cast_eq_one, or_self_left,
    Finset.card_eq_zero, forall_eq_or_imp, Finset.range_zero, Finset.filter_empty, Finset.range_one,
    true_and]
  refine ⟨by simpa using (show ¬IsPrimePow (0 : ℕ) from fun h ↦ (Nat.lt_irrefl 0) h.pos), fun a ha ↦ ?_⟩
  exfalso
  linarith [show 0 ≤ (a : ℝ) by positivity]

-- #print axioms card_isPrimePow_isBigO

end BrunTitchmarsh


==> anc/lean/extended-lean-companion/separation/source/PrimeNumberTheoremAnd/Consequences.lean <==
import Mathlib.Analysis.Asymptotics.Lemmas
import Mathlib.NumberTheory.AbelSummation
import Mathlib.NumberTheory.PrimeCounting
import Mathlib.Analysis.Asymptotics.AsymptoticEquivalent
import Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic
import Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus
import Mathlib.MeasureTheory.Integral.IntervalIntegral.IntegrationByParts
import Mathlib.NumberTheory.PrimeCounting

import PrimeNumberTheoremAnd.Mathlib.NumberTheory.ArithmeticFunction
import PrimeNumberTheoremAnd.Mathlib.Analysis.SpecialFunctions.Log.Basic
import PrimeNumberTheoremAnd.Wiener

set_option lang.lemmaCmd true

open ArithmeticFunction hiding log
open Nat hiding log
open Finset
open BigOperators Filter Real Classical Asymptotics MeasureTheory intervalIntegral

lemma Set.Ico_subset_Ico_of_Icc_subset_Icc {a b c d : ℝ} (h : Set.Icc a b ⊆ Set.Icc c d) :
    Set.Ico a b ⊆ Set.Ico c d := by
  intro z hz
  have hz' := Set.Ico_subset_Icc_self.trans h hz
  have hcd : c ≤ d := by
    contrapose! hz'
    rw [Icc_eq_empty_of_lt hz']
    exact notMem_empty _
  simp only [mem_Ico, mem_Icc] at *
  refine ⟨hz'.1, hz'.2.eq_or_lt.resolve_left ?_⟩
  rintro rfl
  apply hz.2.not_ge
  have := h <| right_mem_Icc.mpr (hz.1.trans hz.2.le)
  simp only [mem_Icc] at this
  exact this.2

-- AkraBazzi.lean
lemma deriv_smoothingFn' {x : ℝ} (hx_pos : 0 < x) (hx : x ≠ 1) : deriv (fun x => (log x)⁻¹) x = -x⁻¹ / (log x ^ 2) := by
  have : log x ≠ 0 := Real.log_ne_zero_of_pos_of_ne_one hx_pos hx
  rw [deriv_fun_inv''] <;> aesop

lemma deriv_smoothingFn {x : ℝ} (hx : 1 < x) : deriv (fun x => (log x)⁻¹) x = -x⁻¹ / (log x ^ 2) :=
  deriv_smoothingFn' (by positivity) (ne_of_gt hx)

noncomputable def th (x : ℝ) := ∑ p ∈ (Iic ⌊x⌋₊).filter Nat.Prime, Real.log p

lemma th_def' (x : ℝ) :
    th x = ∑ n ∈ Icc 0 ⌊x⌋₊, Set.indicator (setOf Nat.Prime) (fun n => log n) n := by
  unfold th
  rw [sum_filter]
  refine sum_congr rfl fun n _ => ?_
  simp [Set.indicator_apply]

lemma th_eq_zero_of_lt_two {x : ℝ} (hx : x < 2) : th x = 0 := by
  unfold th
  convert sum_empty
  ext y
  simp only [mem_filter, mem_Iic, notMem_empty, iff_false, not_and]
  intro hy
  have : y < 2 := by
    cases lt_or_ge x 0 with
    | inl hx' =>
      have := Nat.floor_of_nonpos hx'.le
      rw [this, nonpos_iff_eq_zero] at hy
      rw [hy]
      norm_num
    | inr hx' =>
      rw [← Nat.cast_lt_ofNat (α := ℝ)]
      apply lt_of_le_of_lt ?_ hx
      refine (le_floor_iff hx').mp hy
  contrapose! this
  exact this.two_le

theorem extracted_2 (x : ℝ) (z : ℝ) (hz_pos : 0 < z) (hz : z ≠ 1) :
    ContinuousWithinAt (fun x ↦ (x * log x ^ 2)⁻¹) (Set.Icc (3 / 2) x) z := by
  apply ContinuousWithinAt.inv₀
  · apply continuousWithinAt_id.mul <| (continuousWithinAt_id.log ?_).pow _
    simp [hz_pos.ne']
  · apply mul_ne_zero
    · exact hz_pos.ne'
    · apply pow_ne_zero _ <| log_ne_zero_of_pos_of_ne_one hz_pos hz


theorem extracted_1 (x : ℝ) (hx : 2 ≤ x) :
    IntegrableOn
      (fun t ↦ (∑ p ∈ filter Nat.Prime (Iic ⌊t⌋₊), log ↑p) / (t * log t ^ 2))
      (Set.Icc 2 x) volume := by
  have hx0 : 0 ≤ x := zero_le_two.trans hx
  have hx2 : (2 : ℝ) ≤ ⌊x⌋₊ := by
    rwa [← Nat.cast_ofNat, Nat.cast_le, Nat.le_floor_iff hx0, Nat.cast_ofNat]
  have h (n : ℕ) (hn : 2 ≤ n) :
      IntegrableOn (fun t ↦ (∑ p ∈ filter Nat.Prime (Icc 0 ⌊t⌋₊), log ↑p) / (t * log t ^ 2))
        (Set.Ico (n) (n + 1)) volume := by
    have hn2 : (2 : ℝ) ≤ n := by norm_cast
    have hn32 : (3 / 2 : ℝ) ≤ n := le_trans (by norm_num) hn2
    simp_rw [div_eq_mul_inv]
    apply IntegrableOn.mul_continuousOn_of_subset ?_ ?_
      measurableSet_Ico isCompact_Icc Set.Ico_subset_Icc_self
    · apply Integrable.congr (integrable_const (∑ p ∈ filter Nat.Prime (Icc 0 n), log p))
      simp only [measurableSet_Ico, ae_restrict_eq]
      rw [eventuallyEq_inf_principal_iff]
      apply Eventually.of_forall
      intro z hz
      simp [Nat.floor_eq_on_Ico _ _ hz]
    · intro z hz
      apply ContinuousWithinAt.mono (extracted_2 _ _ _ _) (Set.Icc_subset_Icc_left hn32) <;>
      · simp only [Set.mem_Icc] at hz; linarith
  rw [Iic_eq_Icc, bot_eq_zero]
  have : Set.Icc 2 x = Set.Ico (2 : ℝ) ⌊x⌋₊ ∪ Set.Icc (⌊x⌋₊ : ℝ) x :=
    Set.Ico_union_Icc_eq_Icc hx2 (floor_le hx0) |>.symm
  rw [this]
  apply IntegrableOn.union
  swap
  · apply IntegrableOn.mono_set (t := Set.Ico (⌊x⌋₊ : ℝ) (⌊x⌋₊ + 1))
    · apply h
      exact_mod_cast hx2
    · apply Set.Icc_subset_Ico_right
      exact lt_floor_add_one x
  have : Set.Ico (2 : ℝ) ⌊x⌋₊ = ⋃ i ∈ Ico 2 ⌊x⌋₊, Set.Ico (i : ℝ) (i + 1) := by
    ext y
    simp only [Set.mem_Ico, mem_Ico, Set.mem_iUnion, exists_and_left, exists_prop]
    constructor
    · rintro ⟨h1, h2⟩
      use ⌊y⌋₊
      have : 0 ≤ y := zero_le_two.trans h1
      simp [Nat.floor_le, Nat.floor_lt, this, lt_floor_add_one, h2, le_floor, h1]
    · rintro ⟨n', h⟩
      have : (2 : ℝ) ≤ n' := by
        rw [← Nat.cast_ofNat, Nat.cast_le]
        exact h.2.1.1
      refine ⟨this.trans h.1, h.2.2.trans_le ?_⟩
      rw [← Nat.cast_add_one, Nat.cast_le, Nat.add_one_le_iff]
      exact h.2.1.2
  rw [this]
  apply MeasureTheory.integrableOn_finset_iUnion.mpr
  intro n hn
  simp only [mem_Ico] at hn
  apply h _ hn.1

lemma th43_b (x : ℝ) (hx : 2 ≤ x) :
    Nat.primeCounting ⌊x⌋₊ =
      th x / log x + ∫ t in Set.Icc 2 x, th t / (t * (Real.log t) ^ 2) := by
  trans th x / log x + ∫ t in Set.Icc (3 / 2) x, th t / (t * (Real.log t) ^ 2)
  swap
  · congr 1
    have : Set.Icc (3/2) x = Set.Ico (3/2) 2 ∪ Set.Icc 2 x := by
      symm
      apply Set.Ico_union_Icc_eq_Icc ?_ hx
      norm_num
    rw [this, setIntegral_union]
    · simp only [add_eq_right]
      apply integral_eq_zero_of_ae
      simp only [measurableSet_Ico, ae_restrict_eq]
      refine eventuallyEq_inf_principal_iff.mpr ?_
      apply Eventually.of_forall
      intro y hy
      simp only [Set.mem_Ico] at hy
      have := th_eq_zero_of_lt_two hy.2
      simp_all
    · rw [Set.disjoint_iff, Set.subset_empty_iff]
      ext y
      simp (config := {contextual := true})
    · exact measurableSet_Icc
    · rw [integrableOn_congr_fun (g := 0)]
      · exact integrableOn_zero
      · intro y hy
        simp only [Set.mem_Ico] at hy
        have := th_eq_zero_of_lt_two hy.2
        simp_all
      · exact measurableSet_Ico
    · unfold th
      apply extracted_1 _ hx
  let a : ℕ → ℝ := Set.indicator (setOf Nat.Prime) (fun n => log n)
  have h3 (n : ℕ) : (log n)⁻¹ * a n = if n.Prime then 1 else 0 := by
    simp only [a]
    simp [Set.indicator_apply]
    split_ifs with h
    · rw [mul_comm]
      refine mul_inv_cancel₀ ?_
      refine log_ne_zero_of_pos_of_ne_one ?_ ?_ <;> norm_cast
      exacts [h.pos, h.ne_one]
    · rfl
  have h9 : 3/2 ≤ x := by linarith
  have h2 := sum_mul_eq_sub_sub_integral_mul (f := fun x ↦ (log x)⁻¹) (c := a) (by norm_num) h9
  have h4 : ⌊(3/2 : ℝ)⌋₊ = 1 := by rw [@floor_div_ofNat]; rw [Nat.floor_ofNat]
  have h5 : Icc 0 1 = {0, 1} := by ext; simp; omega
  have h6 (N : ℕ) : (filter Nat.Prime (Ioc 1 N)).card = Nat.primeCounting N := by
    have : filter Nat.Prime (Ioc 1 N) = filter Nat.Prime (range (N + 1)) := by
      ext n
      simp only [mem_filter, mem_Ioc, mem_range, and_congr_left_iff]
      intro hn
      simp [lt_succ, hn.one_lt]
    rw [this]
    simp [primeCounting, primeCounting', count_eq_card_filter_range]
  have h7 : a 1 = 0 := by
    simp [a]
  have h8 (f : ℝ → ℝ) :
    ∫ (u : ℝ) in Set.Ioc (3 / 2) x, deriv (fun x ↦ (log x)⁻¹) u * f u =
    ∫ (u : ℝ) in Set.Icc (3 / 2) x, f u * -(u * log u ^ 2)⁻¹ := by
    rw [← integral_Icc_eq_integral_Ioc]
    apply setIntegral_congr_ae measurableSet_Icc
    refine Eventually.of_forall (fun u hu => ?_)
    have hu' : 1 < u := by
      simp only [Set.mem_Icc] at hu
      linarith
    rw [deriv_smoothingFn hu']
    ring

  simp [h3, h4, h5, h6, h7, h8, MeasureTheory.integral_neg] at h2
  rw [h2]
  · simp [a, ← th_def', div_eq_mul_inv, mul_comm]
  · intro z hz1 hz2
    refine (differentiableAt_fun_id.log ?_).inv (log_ne_zero_of_pos_of_ne_one ?_ ?_) <;> linarith
  · have : ∀ y ∈ Set.Icc (3 / 2) x, deriv (fun x ↦ (log x)⁻¹) y = -(y * log y ^ 2)⁻¹:= by
      intro y hy
      simp only [Set.mem_Icc] at hy
      rw [deriv_smoothingFn, mul_inv, ← div_eq_mul_inv, neg_div]
      linarith
    apply ContinuousOn.integrableOn_Icc
    intro z hz
    apply ContinuousWithinAt.congr (f := fun x => - (x * log x ^ 2)⁻¹)
    · apply ContinuousWithinAt.neg
      simp only [Set.mem_Icc] at hz
      apply extracted_2 <;> linarith
    · apply this
    · apply this z hz

/-%%
\begin{lemma}[finsum_range_eq_sum_range]\label{finsum_range_eq_sum_range}\lean{finsum_range_eq_sum_range}\leanok For any arithmetic function $f$ and real number $x$, one has
$$ \sum_{n \leq x} f(n) = \sum_{n \leq ⌊x⌋_+} f(n)$$
and
$$ \sum_{n < x} f(n) = \sum_{n < ⌈x⌉_+} f(n).$$
\end{lemma}
%%-/
lemma finsum_range_eq_sum_range {R : Type*} [AddCommMonoid R] {f : ArithmeticFunction R} (x : ℝ) :
    ∑ᶠ (n : ℕ) (_: n < x), f n = ∑ n ∈ range ⌈x⌉₊, f n := by
  apply finsum_cond_eq_sum_of_cond_iff f
  intros
  simp only [mem_range]
  exact Iff.symm Nat.lt_ceil

lemma finsum_range_eq_sum_range' {R : Type*} [AddCommMonoid R] {f : ArithmeticFunction R} (x : ℝ) :
    ∑ᶠ (n : ℕ) (_ : n ≤ x), f n = ∑ n ∈ Iic ⌊x⌋₊, f n := by
  apply finsum_cond_eq_sum_of_cond_iff f
  intro n h
  simp only [mem_Iic]
  exact Iff.symm <| Nat.le_floor_iff'
    fun (hc : n = 0) ↦ (h : f n ≠ 0) <| (congrArg f hc).trans ArithmeticFunction.map_zero

/-%%
\begin{proof}\leanok Straightforward. \end{proof}
%%-/

lemma log2_pos : 0 < log 2 := by
  rw [Real.log_pos_iff zero_le_two]
  exact one_lt_two

/-- Auxiliary lemma I for `chebyshev_asymptotic`: Expressing the sum over Λ up to N as a double sum over primes and exponents. -/
lemma sum_von_mangoldt_as_double_sum (x : ℝ) (hx : 0 ≤ x) :
  ∑ n ∈ Iic ⌊x⌋₊, Λ n =
    ∑ k ∈ Icc 1 ⌊ log x / log 2⌋₊,
      ∑ p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), log p := calc
    _ = ∑ n ∈ Iic ⌊x⌋₊, ∑ k ∈ Icc 1 ⌊ log x / log 2⌋₊, ∑ p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), if n = p^k then log p else 0 := by
      apply Finset.sum_congr rfl
      intro n hn
      rw [mem_Iic, Nat.le_floor_iff hx] at hn
      rw [ArithmeticFunction.vonMangoldt_apply]
      by_cases h : IsPrimePow n
      · simp [h]
        rw [isPrimePow_def] at h
        obtain ⟨ p, k, ⟨ h1, h2, h3 ⟩ ⟩ := h
        rw [← h3]
        replace h1 := h1.nat_prime
        calc
          _ = log p := by
            congr
            apply Nat.Prime.pow_minFac h1 (Nat.ne_zero_of_lt h2)
          _ = ∑ k' ∈ Icc 1 ⌊ log x / log 2⌋₊, if k' = k then log p else 0 := by
            simp
            have h : k ≤ ⌊x.log / log 2⌋₊ := by
              have h5 : 2^k ≤ n := by
                rw [← h3]
                apply Nat.pow_le_pow_left (Prime.two_le h1)
              have h6 : 1 ≤ x := by
                apply LE.le.trans _ hn
                simp only [one_le_cast]
                exact LE.le.trans Nat.one_le_two_pow h5
              have h7 : 0 < x := by linarith
              rw [Nat.le_floor_iff, le_div_iff₀ log2_pos, le_log_iff_exp_le h7, mul_comm, exp_mul, exp_log zero_lt_two]
              · apply LE.le.trans _ hn
                norm_cast
              apply div_nonneg (Real.log_nonneg h6) (le_of_lt log2_pos)
            have : 1 ≤ k ∧ k ≤ ⌊x.log / log 2⌋₊ := ⟨ h2, h ⟩
            simp [this]
          _ = ∑ k' ∈ Icc 1 ⌊ log x / log 2⌋₊,
      ∑ p' ∈ filter Nat.Prime (Iic ⌊ x^((k':ℝ)⁻¹) ⌋₊), if k'=k ∧ p'=p then log p else 0 := by
            apply Finset.sum_congr rfl
            intro k' _
            by_cases h : k' = k
            · have : p ≤ ⌊x ^ (k:ℝ)⁻¹⌋₊ := by
                rw [Nat.le_floor_iff]
                · rw [le_rpow_inv_iff_of_pos (cast_nonneg p) hx (cast_pos.mpr h2)]
                  apply LE.le.trans _ hn
                  rw [← h3]
                  norm_num
                positivity
              simp [h, h1, this]
            simp [h]
          _ = _ := by
            apply Finset.sum_congr rfl
            intro k' _
            apply Finset.sum_congr rfl
            intro p' hp'
            by_cases h : p ^ k = p' ^ k'
            · simp at hp'
              have : (k' = k ∧ p' = p) := by
                have := eq_of_prime_pow_eq h1.prime hp'.2.prime h2 h
                rw [← this, pow_right_inj₀] at h
                · exact ⟨ h.symm, this.symm ⟩
                · exact Prime.pos h1
                exact Nat.Prime.ne_one h1
              simp [h, this]
            have :¬ (k' = k ∧ p' = p) := by
              contrapose! h
              rw [h.1, h.2]
            simp [h, this]
      simp [h]
      symm
      apply Finset.sum_eq_zero
      intro k hk
      apply Finset.sum_eq_zero
      intro p hp
      simp at hp ⊢
      intro hn'
      contrapose! h; clear h
      rw [isPrimePow_def]
      use p, k
      refine ⟨ Nat.Prime.prime hp.2, ⟨ ?_, hn'.symm ⟩ ⟩
      simp at hk
      exact hk.1
    _ = ∑ k ∈ Icc 1 ⌊ log x / log 2⌋₊, ∑ p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), ∑ n ∈ Iic ⌊x⌋₊, if n = p^k then log p else 0 := by
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro k _
      rw [Finset.sum_comm]
    _ = _ := by
      apply Finset.sum_congr rfl
      intro k hk
      apply Finset.sum_congr rfl
      intro p hp
      simp at hk hp ⊢
      intro hpk
      rw [Nat.floor_lt hx] at hpk
      rw [Nat.le_floor_iff (rpow_nonneg hx (k:ℝ)⁻¹), Real.le_rpow_inv_iff_of_pos (cast_nonneg p) hx (cast_pos.mpr hk.1)] at hp
      simp at hpk hp
      linarith [hp.1]

/-- Auxiliary lemma II for `chebyshev_asymptotic`: Controlling the error. -/
lemma sum_von_mangoldt_sub_sum_primes_le (x : ℝ) (hx : 2 ≤ x) :
    |∑ n ∈ Iic ⌊x⌋₊, Λ n - ∑ p ∈ filter Nat.Prime (Iic ⌊ x⌋₊), log p| ≤ (x.log / log 2) * ((x ^ (2:ℝ)⁻¹ + 1) * x.log) := by
  have hx_one : 1 ≤ x := one_le_two.trans hx
  have hx_pos : 0 < x := lt_of_lt_of_le zero_lt_two hx
  have hx_nonneg : 0 ≤ x := le_of_lt hx_pos
  have hlogx_nonneg : 0 ≤ log x := log_nonneg hx_one

  calc
    _ = |∑ k ∈ Icc 2 ⌊ log x / log 2⌋₊,
      ∑ p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), log p + ∑ p ∈ filter Nat.Prime (Iic ⌊ x^((1:ℝ)⁻¹) ⌋₊), log p - ∑ p ∈ filter Nat.Prime (Iic ⌊ x⌋₊), log p| := by
      rw [sum_von_mangoldt_as_double_sum x hx_nonneg]
      congr
      have h : 1 ∈ Icc 1 ⌊ log x / log 2⌋₊ := by
        simp only [mem_Icc, le_refl, one_le_floor_iff, true_and]
        rwa [le_div_iff₀ log2_pos, one_mul, le_log_iff_exp_le hx_pos, exp_log zero_lt_two]
      set s := Icc 2 ⌊ log x / log 2⌋₊
      convert (Finset.sum_erase_add _ _ h).symm
      · ext n
        simp only [mem_Icc, Icc_erase_left, mem_Ioc, and_congr_left_iff, s]
        intro _
        rfl
      exact Eq.symm cast_one
    _ = |∑ k ∈ Icc 2 ⌊ log x / log 2⌋₊,
      ∑ p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), log p| := by
        congr
        convert add_sub_cancel_right _ (∑ p ∈ filter Nat.Prime (Iic ⌊ x⌋₊), log p)
        simp only [inv_one, rpow_one]
    _ ≤ ∑ k ∈ Icc 2 ⌊ log x / log 2⌋₊,
      |∑ p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), log p| := abs_sum_le_sum_abs _ _
    _ ≤ ∑ k ∈ Icc 2 ⌊ log x / log 2⌋₊,
      ∑ p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), |log p| := by
        apply sum_le_sum
        intro k _
        exact abs_sum_le_sum_abs _ _
    _ ≤ ∑ k ∈ Icc 2 ⌊ log x / log 2⌋₊,
      ∑ _p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), log x := by
        apply sum_le_sum
        intro k hk
        apply sum_le_sum
        intro p hp
        simp at hk hp
        have hp' : 1 ≤ p := Nat.Prime.one_le hp.2
        have hp'': p ≠ 0 := Nat.ne_zero_of_lt hp'
        replace hp := (Nat.le_floor_iff' hp'').mp hp.1
        rw [abs_of_nonneg, log_le_log_iff _ hx_pos]
        · apply hp.trans
          calc
            _ ≤ x^(1:ℝ) := by
              apply rpow_le_rpow_of_exponent_le hx_one
              apply inv_le_one_of_one_le₀
              simp only [one_le_cast]
              exact one_le_two.trans hk.1
            _ = _ := by
              simp only [rpow_one]
        · simpa only [cast_pos]
        apply log_nonneg
        simp only [one_le_cast, hp']
    _ ≤ ∑ k ∈ Icc 2 ⌊ log x / log 2⌋₊,
      (x^((2:ℝ)⁻¹)+1) * log x := by
        apply sum_le_sum
        intro k hk
        simp only [sum_const, nsmul_eq_mul]
        gcongr
        rw [← Nat.le_floor_iff]
        · apply (Finset.card_filter_le _ _).trans
          rw [card_Iic, Nat.floor_add_one]
          · apply Nat.add_le_add _ NeZero.one_le
            apply floor_le_floor
            apply rpow_le_rpow_of_exponent_le hx_one
            simp at hk
            rw [inv_le_inv₀ _ zero_lt_two]
            · exact ofNat_le_cast.mpr hk.1
            simp only [cast_pos]
            exact lt_of_lt_of_le zero_lt_two hk.1
          exact rpow_nonneg hx_nonneg 2⁻¹
        exact add_nonneg (rpow_nonneg hx_nonneg (2:ℝ)⁻¹) zero_le_one
    _ ≤ _ := by
      simp only [sum_const, card_Icc, reduceSubDiff, nsmul_eq_mul]
      gcongr
      apply le_trans _ (Nat.floor_le _)
      · simp only [cast_le, tsub_le_iff_right, le_add_iff_nonneg_right, _root_.zero_le]
      exact div_nonneg hlogx_nonneg (le_of_lt log2_pos)



/-- If u ~ v and w-u = o(v) then w ~ v. -/
theorem Asymptotics.IsEquivalent.add_isLittleO'
    {α : Type*} {β : Type*} [NormedAddCommGroup β] {u : α → β} {v : α → β} {w : α → β}
    {l : Filter α} (huv : Asymptotics.IsEquivalent l u v) (hwu : (w - u) =o[l] v) :
    Asymptotics.IsEquivalent l w v := by
  rw [← add_sub_cancel u w]
  exact add_isLittleO huv hwu

/-- If u ~ v and u-w = o(v) then w ~ v. -/
theorem Asymptotics.IsEquivalent.add_isLittleO''
    {α : Type*} {β : Type*} [NormedAddCommGroup β] {u : α → β} {v : α → β} {w : α → β}
    {l : Filter α} (huv : Asymptotics.IsEquivalent l u v) (hwu : (u - w) =o[l] v) :
    Asymptotics.IsEquivalent l w v := by
  rw [← sub_sub_self u w]
  exact sub_isLittleO huv hwu

theorem WeakPNT' : Tendsto (fun N ↦ (∑ n ∈ Iic N, Λ n) / N) atTop (nhds 1) := by
  have : (fun N ↦ (∑ n ∈ Iic N, Λ n) / N) = (fun N ↦ (∑ n ∈ range N, Λ n)/N + Λ N / N) := by
    ext N
    have : N ∈ Iic N := mem_Iic.mpr (le_refl _)
    rw [← Finset.sum_erase_add _ _ this, ← Nat.Iio_eq_range, Iic_erase]
    exact add_div _ _ _

  rw [this, ← add_zero 1]
  apply Tendsto.add WeakPNT
  convert squeeze_zero (f := fun N ↦ Λ N / N) (g := fun N ↦ log N / N) (t₀ := atTop) ?_ ?_ ?_
  · intro N
    simp
    exact div_nonneg vonMangoldt_nonneg (cast_nonneg N)
  · intro N
    simp
    exact div_le_div_of_nonneg_right vonMangoldt_le_log (cast_nonneg N)
  have := Real.tendsto_pow_log_div_pow_atTop 1 1 Real.zero_lt_one
  simp at this
  exact Tendsto.comp this tendsto_natCast_atTop_atTop

/-- An alternate form of the Weak PNT. -/
theorem WeakPNT'' : (fun x ↦ ∑ n ∈ (Iic ⌊x⌋₊), Λ n) ~[atTop] (fun x ↦ x) := by
    apply IsEquivalent.trans (v := fun x ↦ (⌊x⌋₊:ℝ))
    · rw [isEquivalent_iff_tendsto_one]
      · convert Tendsto.comp WeakPNT' tendsto_nat_floor_atTop
        infer_instance
      rw [eventually_iff]
      simp only [ne_eq, cast_eq_zero, floor_eq_zero, not_lt, mem_atTop_sets, ge_iff_le,
        Set.mem_setOf_eq]
      use 1
      simp only [imp_self, implies_true]
    apply IsLittleO.isEquivalent
    rw [← isLittleO_neg_left]
    apply IsLittleO.of_bound
    intro ε hε
    simp
    use ε⁻¹
    intro b hb
    have hb' : 0 ≤ b := le_of_lt (lt_of_lt_of_le (inv_pos_of_pos hε) hb)
    rw [abs_of_nonneg, abs_of_nonneg hb']
    · apply LE.le.trans _ ((inv_le_iff_one_le_mul₀' hε).mp hb)
      linarith [Nat.lt_floor_add_one b]
    rw [sub_nonneg]
    exact floor_le hb'

/-%%
\begin{theorem}[chebyshev_asymptotic]\label{chebyshev_asymptotic}\lean{chebyshev_asymptotic}\leanok  One has
  $$ \sum_{p \leq x} \log p = x + o(x).$$
\end{theorem}
%%-/
theorem chebyshev_asymptotic :
    (fun x ↦ ∑ p ∈ (Iic ⌊x⌋₊).filter Nat.Prime, log p) ~[atTop] (fun x ↦ x) := by
  apply WeakPNT''.add_isLittleO''
  apply IsBigO.trans_isLittleO (g := fun x ↦ (x.log / log 2) * ((x ^ (2:ℝ)⁻¹ + 1) * x.log))
  · rw [isBigO_iff']
    use 1
    simp only [gt_iff_lt, zero_lt_one, Pi.sub_apply, norm_eq_abs, one_mul,
      eventually_atTop, ge_iff_le, true_and]
    use 2
    intro x hx
    exact (sum_von_mangoldt_sub_sum_primes_le x hx).trans (le_abs_self _)
  apply Asymptotics.isLittleO_of_tendsto
  · intro x hx
    simp [hx]
  suffices h : Tendsto (fun x:ℝ ↦ ((x.log^2 / x ^ (2:ℝ)⁻¹) / log 2 + (x.log^2 / x) / log 2)) atTop (nhds 0) by
    apply Filter.Tendsto.congr' _ h
    simp [EventuallyEq]
    use 2
    intro x hx
    field_simp
    ring_nf
    rw [← Real.rpow_mul_natCast]
    · simp
      ring
    linarith
  have h1 : (0:ℝ) = 0 + 0 := left_eq_add.mpr rfl
  have h2 : (0:ℝ) = 0 / log 2 := (zero_div _).symm
  rw [h1]
  apply Tendsto.add
  · rw [h2]
    apply Tendsto.div_const
    convert Real.tendsto_pow_log_div_pow_atTop (2:ℝ)⁻¹ 2 (by positivity) with x
    exact (rpow_two x.log).symm
  rw [h2]
  apply Tendsto.div_const
  convert Real.tendsto_pow_log_div_pow_atTop 1 2 (by positivity) with x
  · exact (rpow_two x.log).symm
  exact (rpow_one x).symm

theorem chebyshev_asymptotic_finsum :
    (fun x ↦ ∑ᶠ (p : ℕ) (_ : p ≤ x) (_ : Nat.Prime p), log p) ~[atTop] fun x ↦ x := by
  sorry

theorem chebyshev_asymptotic' (ε : ℝ) (hε : 0 < ε) :
    ∃ (f : ℝ → ℝ),
      (f =o[atTop] fun t ↦ ε * t) ∧
      (∀ (x : ℝ), 2 ≤ x → IntegrableOn f (Set.Icc 2 x)) ∧
      ∀ᶠ (x : ℝ) in atTop,
        ∑ p ∈ (filter Nat.Prime (Iic ⌊x⌋₊)), log p = x + f x := by
  have H := chebyshev_asymptotic
  rw [IsEquivalent, isLittleO_iff] at H
  let f := (fun x ↦ ∑ p ∈ filter Nat.Prime (Iic ⌊x⌋₊), log p - x)
  have integrable (x : ℝ) (hx : 2 ≤ x) : IntegrableOn f (Set.Icc 2 x) := by
    rw [IntegrableOn]
    refine Integrable.sub ?_ (ContinuousOn.integrableOn_Icc (continuousOn_id' _))
    refine extracted_1 x hx |>.mul_continuousOn (g' := fun t => t * log t ^ 2)
      (ContinuousOn.mul (continuousOn_id' _) (ContinuousOn.pow (continuousOn_log |>.mono <| by
        rintro t ⟨ht1, _⟩
        simp only [Set.mem_compl_iff, Set.mem_singleton_iff]
        linarith) 2)) isCompact_Icc |>.congr_fun_ae ?_
    simp only [measurableSet_Icc, ae_restrict_eq, EventuallyEq, eventually_inf_principal]
    refine .of_forall fun t ⟨ht1, _⟩ => ?_
    rw [div_mul_cancel₀]
    simpa only [ne_eq, _root_.mul_eq_zero, OfNat.ofNat_ne_zero, not_false_eq_true, pow_eq_zero_iff,
      log_eq_zero, or_self_left, not_or] using ⟨by linarith, by linarith, by linarith⟩
  refine ⟨f, ?_, integrable, ?_⟩
  · rw [isLittleO_iff]
    intro c hc
    specialize @H (c * ε) (mul_pos hc hε)
    simp only [Pi.sub_apply, norm_eq_abs, mul_assoc, eventually_atTop, ge_iff_le, norm_mul,
      abs_of_pos hε, f] at H ⊢
    exact H
  refine .of_forall fun r => by simp [f]

theorem chebyshev_asymptotic'' (ε : ℝ) (hε : 0 < ε) :
    ∃ (f : ℝ → ℝ),
      (f =o[atTop] fun _ ↦ ε) ∧
      (∀ (x : ℝ), 2 ≤ x → IntegrableOn f (Set.Icc 2 x)) ∧
      ∀ᶠ (x : ℝ) in atTop,
        ∑ p ∈ (filter Nat.Prime (Iic ⌊x⌋₊)), log p = x + x * (f x) := by
  obtain ⟨f, hf1, inte, hf2⟩ := chebyshev_asymptotic' ε hε
  refine ⟨fun t => f t / t, ?_, ?_, ?_⟩
  · simp only [isLittleO_iff, norm_eq_abs, norm_mul, eventually_atTop, ge_iff_le,
      norm_div] at hf1 ⊢
    intro r hr
    obtain ⟨N, hN⟩ := hf1 hr
    use |N| + 1
    intro x hx
    have hx' : |N| + 1 ≤ |x| := by rwa [abs_of_nonneg (a := x) (le_trans (by positivity) hx)]
    rw [div_le_iff₀ (lt_of_lt_of_le (by positivity) hx'), mul_assoc]
    exact hN x (le_trans (le_trans (le_abs_self N) (by linarith)) hx)

  · intro x hx
    refine inte x hx |>.mul_continuousOn (g' := fun t : ℝ => t⁻¹) (continuousOn_inv₀ |>.mono <| by
      rintro t ⟨ht1, _⟩
      simp only [Set.mem_compl_iff, Set.mem_singleton_iff]
      linarith) isCompact_Icc |>.congr_fun_ae <| .of_forall <| by simp [div_eq_mul_inv]
  simp only [eventually_atTop, ge_iff_le] at hf2 ⊢
  obtain ⟨N, hN⟩ := hf2
  use |N| + 1
  intro x hx
  rw [hN x (le_trans (le_trans (le_abs_self N) (by linarith)) hx)]
  rw [mul_div_cancel₀]

  exact Ne.symm <| ne_of_lt <| lt_of_lt_of_le (by positivity) hx

-- one could also consider adding a version with p < x instead of p \leq x

/-%%
\begin{proof}
\uses{WeakPNT, finsum_range_eq_sum_range}\leanok
From the prime number theorem we already have
$$ \sum_{n \leq x} \Lambda(n) = x + o(x)$$
so it suffices to show that
$$ \sum_{j \geq 2} \sum_{p^j \leq x} \log p = o(x).$$
Only the terms with $j \leq \log x / \log 2$ contribute, and each $j$ contributes at most $\sqrt{x} \log x$ to the sum, so the left-hand side is $O( \sqrt{x} \log^2 x ) = o(x)$ as required.
\end{proof}
%%-/

/-%%
\begin{corollary}[primorial_bounds]  \label{primorial_bounds}\lean{primorial_bounds}\leanok
We have
  $$ \prod_{p \leq x} p = \exp( x + o(x) )$$
\end{corollary}
%%-/
theorem primorial_bounds :
    ∃ E : ℝ → ℝ, E =o[atTop] (fun x ↦ x) ∧
      ∀ x : ℝ, ∏ p ∈ (Iic ⌊x⌋₊).filter Nat.Prime, p = exp (x + E x) := by
  use (fun x ↦ ∑ p ∈ (filter Nat.Prime (Iic ⌊x⌋₊)), log p - x)
  constructor
  · exact Asymptotics.IsEquivalent.isLittleO chebyshev_asymptotic
  intro x
  simp
  rw [@exp_sum]
  apply Finset.prod_congr rfl
  intros x hx
  rw[Real.exp_log]
  rw[Finset.mem_filter] at hx
  norm_cast
  exact Nat.Prime.pos hx.right

theorem primorial_bounds_finprod :
    ∃ E : ℝ → ℝ, E =o[atTop] (fun x ↦ x) ∧
      ∀ x : ℝ, ∏ᶠ (p : ℕ) (_ : p ≤ x) (_ : Nat.Prime p), p = exp (x + E x) := by
  sorry

lemma continuousOn_log0 :
    ContinuousOn (fun x ↦ -1 / (x * log x ^ 2)) {0, 1, -1}ᶜ := by
  have := ContinuousOn.comp (f := fun t => t * log t ^ 2) (g := fun t => -t⁻¹)
    (s := {0, 1, -1}ᶜ) (t := {0}ᶜ)
    (ContinuousOn.comp (f := fun t : ℝ => t⁻¹) (g := fun t : ℝ => -t)
        (continuousOn_neg (s := {0}ᶜ))
        (continuousOn_inv₀ |>.mono <| by
          intro x hx
          simp only [Set.mem_compl_iff, Set.mem_singleton_iff] at hx ⊢
          tauto)
        (by
          intro x hx
          simp only [Set.mem_compl_iff, Set.mem_singleton_iff,
            inv_eq_iff_eq_inv, inv_zero] at hx ⊢
          tauto))
    (ContinuousOn.mul (continuousOn_id' _)
      (by
        simp_rw [pow_two]
        apply ContinuousOn.mul <;>
        refine continuousOn_log |>.mono ?_ <;>
        intro x hx <;>
        simp only [Set.mem_compl_iff, Set.mem_insert_iff, Set.mem_singleton_iff,
          not_or] at hx ⊢ <;>
        tauto))
    (by
      intro x hx
      simp only [Set.mem_compl_iff, Set.mem_insert_iff, Set.mem_singleton_iff, not_or,
        _root_.mul_eq_zero, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true, pow_eq_zero_iff,
        log_eq_zero, or_self_left] at hx ⊢
      tauto)
  convert this using 1
  ext x
  simp only [Function.comp_apply, mul_inv_rev]
  rw [mul_comm x]
  field_simp

lemma continuousOn_log1 : ContinuousOn (fun x ↦ (log x ^ 2)⁻¹ * x⁻¹) {0, 1, -1}ᶜ := by
  refine continuousOn_log0.comp (f := fun x : ℝ ↦ -x) ?_ ?_ |>.congr fun x hx ↦ ?_
  · exact continuousOn_neg
  · intro x hx
    simp only [Set.mem_compl_iff, Set.mem_insert_iff, Set.mem_singleton_iff, not_or, neg_eq_zero,
      neg_inj] at hx ⊢
    rw [neg_eq_iff_eq_neg]
    tauto

  simp

lemma integral_log_inv (a b : ℝ) (ha : 2 ≤ a) (hb : a ≤ b) :
    ∫ t in a..b, (log t)⁻¹ =
    ((log b)⁻¹ * b) - ((log a)⁻¹ * a) +
      ∫ t in a..b, ((log t)^2)⁻¹ := by
  rw [le_iff_lt_or_eq] at hb
  rcases hb with hb | rfl; swap
  · simp only [intervalIntegral.integral_same, sub_self, add_zero]
  · have := intervalIntegral.integral_mul_deriv_eq_deriv_mul
      (u := fun x => (log x)⁻¹)
      (u' := fun x => -1 / (x * (log x)^2))
      (v := fun x => x)
      (v' := fun _ => 1) (a := a) (b := b)
      (fun x hx => by
        rw [Set.uIcc_eq_union, Set.Icc_eq_empty (lt_iff_not_ge |>.1 hb), Set.union_empty] at hx
        obtain ⟨hx1, _⟩ := hx
        simp only
        rw [show (-1 / (x * log x ^ 2)) = (-1 / log x ^ 2) * (x⁻¹) by rw [mul_comm x]; field_simp]
        apply HasDerivAt.comp
          (h := fun t => log t) (h₂ := fun t => t⁻¹) (x := x)
        · simpa using HasDerivAt.inv (c := fun t : ℝ => t) (c' := 1) (x := log x) (hasDerivAt_id' (log x))
            (by simp; refine ⟨?_, ?_, ?_⟩ <;> linarith)
        · apply hasDerivAt_log; linarith)
      (fun x _ => hasDerivAt_id' x)
      (by
        rw [intervalIntegrable_iff_integrableOn_Icc_of_le (le_of_lt hb)]
        apply ContinuousOn.integrableOn_Icc
        refine continuousOn_log0.mono fun x hx ↦ ?_
        simp only [Set.mem_Icc, Set.mem_compl_iff, Set.mem_insert_iff, Set.mem_singleton_iff,
          not_or] at hx ⊢
        refine ⟨?_, ?_, ?_⟩ <;> linarith)
      (by
        constructor <;>
        apply MeasureTheory.integrable_const)
    simp only [mul_one] at this
    rw [this]
    simp_rw [neg_div, neg_mul]
    rw [sub_eq_add_neg]
    congr 1
    rw [intervalIntegral.integral_of_le (le_of_lt hb),
      intervalIntegral.integral_of_le (le_of_lt hb),
      ← MeasureTheory.integral_neg]
    simp_rw [neg_neg]
    refine integral_congr_ae ?_
    · rw [ae_restrict_eq, eventuallyEq_inf_principal_iff]
      · refine .of_forall fun x hx => ?_
        simp only [Set.mem_Ioc, one_div, mul_inv_rev, mul_assoc] at hx ⊢
        rw [inv_mul_cancel₀, mul_one]
        linarith
      exact measurableSet_Ioc

lemma integral_log_inv' (a b : ℝ) (ha : 2 ≤ a) (hb : a ≤ b) :
    ∫ t in Set.Icc a b, (log t)⁻¹ =
    ((log b)⁻¹ * b) - ((log a)⁻¹ * a) +
      ∫ t in Set.Icc a b, ((log t)^2)⁻¹ := by
  have := integral_log_inv a b ha hb
  simp only [intervalIntegral.intervalIntegral_eq_integral_uIoc, if_pos hb, Set.uIoc_of_le hb,
    smul_eq_mul, one_mul] at this
  rw [integral_Icc_eq_integral_Ioc, integral_Icc_eq_integral_Ioc]
  rw [this]

lemma integral_log_inv'' (a b : ℝ) (ha : 2 ≤ a) (hb : a ≤ b) :
    (log a)⁻¹ * a + ∫ t in Set.Icc a b, (log t)⁻¹ =
    ((log b)⁻¹ * b) + ∫ t in Set.Icc a b, ((log t)^2)⁻¹ := by
  rw [integral_log_inv' a b ha hb]
  group

lemma integral_log_inv_pos (x : ℝ) (hx : 2 < x) :
    0 < ∫ t in Set.Icc 2 x, (log t)⁻¹ := by
  classical
  rw [MeasureTheory.integral_pos_iff_support_of_nonneg_ae]
  · simp only [Function.support_inv, measurableSet_Icc, Measure.restrict_apply']
    rw [show Function.support log ∩ Set.Icc 2 x = Set.Icc 2 x by
      rw [Set.inter_eq_right]
      intro t ht
      simp only [Set.mem_Icc, Function.mem_support, ne_eq, log_eq_zero, not_or] at ht ⊢
      exact ⟨by linarith, by linarith, by linarith⟩]
    simpa
  · simp only [measurableSet_Icc, ae_restrict_eq, EventuallyLE, eventually_inf_principal]
    refine .of_forall fun t (ht : _ ∧ _) => ?_
    simpa only [Pi.zero_apply, inv_nonneg] using log_nonneg (by linarith)
  · apply ContinuousOn.integrableOn_Icc
    apply ContinuousOn.inv₀
    · exact (continuousOn_log).mono <| by aesop

    · rintro t ⟨ht, -⟩
      simp only [ne_eq, log_eq_zero, not_or]
      exact ⟨by linarith, by linarith, by linarith⟩

lemma integral_log_inv_ne_zero (x : ℝ) (hx : 2 < x) :
    ∫ t in Set.Icc 2 x, (log t)⁻¹ ≠ 0 := by
  have := integral_log_inv_pos x hx
  linarith

/-%%
\begin{proof}\leanok
\uses{chebyshev_asymptotic}
  Exponentiate Theorem \ref{chebyshev_asymptotic}.
\end{proof}
%%-/
lemma pi_asymp_aux (x : ℝ) (hx : 2 ≤ x) : Nat.primeCounting ⌊x⌋₊ =
    (log x)⁻¹ * ∑ p ∈ (Iic ⌊x⌋₊).filter Nat.Prime, log p +
      ∫ t in Set.Icc 2 x,
        (∑ p ∈ (Iic ⌊t⌋₊).filter Nat.Prime, log p) * (t * log t ^ 2)⁻¹ := by
  rw [th43_b _ hx]
  simp_rw [div_eq_mul_inv, th]
  ring

theorem pi_asymp'' :
    (fun x => (((Nat.primeCounting ⌊x⌋₊ : ℝ) / ∫ t in Set.Icc 2 x, 1 / (log t)) - (1 : ℝ))) =o[atTop]
    fun _ => (1 : ℝ) := by
  choose f hf f_int hf' using chebyshev_asymptotic''
  simp only [eventually_atTop, ge_iff_le] at hf'
  choose N hN using hf'

  have eq1 (ε : ℝ) (hε : 0 < ε) : ∀ᶠ (x : ℝ) in atTop,
      ⌊x⌋₊.primeCounting =
      (log x)⁻¹ * (x + x * f ε hε x) +
      (∫ t in Set.Icc (max 2 (N ε hε)) x,
        (t + t * f ε hε t) * (t * log t ^ 2)⁻¹) +
      (∫ t in Set.Icc 2 (max 2 (N ε hε)),
        (∑ p ∈ (Iic ⌊t⌋₊).filter Nat.Prime, log p) * (t * log t ^ 2)⁻¹) := by
    rw [eventually_atTop]
    refine ⟨max 2 (N ε hε), fun x hx => ?_⟩
    rw [pi_asymp_aux x (by aesop), hN ε hε x (by aesop), add_assoc, add_right_inj, add_comm]
    rw [show Set.Icc 2 x = Set.Icc 2 (max 2 (N ε hε)) ∪ Set.Icc (max 2 (N ε hε)) x by
      rw [Set.Icc_union_Icc_eq_Icc] <;> aesop,
      integral_union_ae
        (by rw [AEDisjoint, Set.Icc_inter_Icc_eq_singleton (by aesop) (by aesop), volume_singleton])
        (by simp only [measurableSet_Icc, MeasurableSet.nullMeasurableSet])
        (by apply extracted_1; aesop)
        (by exact extracted_1 x (by aesop) |>.mono (Set.Icc_subset_Icc_left <| by aesop) le_rfl),
      add_right_inj]
    refine integral_congr_ae ?_
    simp only [measurableSet_Icc, ae_restrict_eq, EventuallyEq, eventually_inf_principal]
    refine .of_forall ?_
    rintro t ⟨ht1, _⟩
    rw [hN ε hε t]
    simp only [max_le_iff] at ht1
    exact ht1.2

  replace eq1 (ε : ℝ) (hε : 0 < ε) :
    ∃ (C : ℝ), ∀ᶠ (x : ℝ) in atTop,
      ⌊x⌋₊.primeCounting =
      (log x)⁻¹ * (x + x * f ε hε x) +
      (∫ t in Set.Icc (max 2 (N ε hε)) x,
        (t + t * f ε hε t) * (t * log t ^ 2)⁻¹) + C:= ⟨_, eq1 ε hε⟩

  replace eq1 (ε : ℝ) (hε : 0 < ε) :
    ∃ (C : ℝ), ∀ᶠ (x : ℝ) in atTop,
      ⌊x⌋₊.primeCounting =
      (log x)⁻¹ * (x + x * f ε hε x) +
      ((∫ t in Set.Icc (max 2 (N ε hε)) x, (log t ^ 2)⁻¹) +
        (∫ t in Set.Icc (max 2 (N ε hε)) x, (f ε hε t) * (log t ^ 2)⁻¹)) + C:= by
    obtain ⟨C, eq1⟩ := eq1 ε hε
    use C
    simp only [mul_inv_rev, eventually_atTop, ge_iff_le] at eq1 ⊢
    obtain ⟨M, hM⟩ := eq1
    use max 2 M
    intro x hx
    simp only [max_le_iff] at hx
    rw [hM x (by linarith), add_left_inj, add_right_inj]
    simp_rw [add_mul]
    rw [MeasureTheory.integral_add]
    · congr 1
      · refine integral_congr_ae ?_
        simp only [EventuallyEq, measurableSet_Icc, ae_restrict_eq, eventually_inf_principal,
          Set.mem_Icc, max_le_iff, and_imp]
        refine .of_forall fun t ht1 _ _ => ?_
        rw [mul_comm _ t⁻¹, ← mul_assoc, mul_inv_cancel₀, one_mul]
        linarith
      · refine integral_congr_ae ?_
        simp only [EventuallyEq, measurableSet_Icc, ae_restrict_eq, eventually_inf_principal,
          Set.mem_Icc, max_le_iff, and_imp]
        refine .of_forall fun t ht1 _ _ => ?_
        rw [mul_comm _ t⁻¹, ← mul_assoc, mul_assoc _ _ t⁻¹, mul_comm _ t⁻¹, ← mul_assoc,
           mul_inv_cancel₀, one_mul]
        linarith
    · apply IntegrableOn.mul_continuousOn
        (hg := ContinuousOn.integrableOn_Icc <| continuousOn_id' _)
        (hK := isCompact_Icc)
      apply continuousOn_log1.mono ?_
      intro y h
      simp only [Set.mem_Icc, max_le_iff, Set.mem_compl_iff, Set.mem_insert_iff,
        Set.mem_singleton_iff, not_or] at h ⊢
      exact ⟨by linarith, by linarith, by linarith⟩
    · rw [show (fun t ↦ t * f ε hε t * ((log t ^ 2)⁻¹ * t⁻¹)) =
        fun t ↦ f ε hε t * (t * (log t ^ 2)⁻¹ * t⁻¹) by ext; ring]
      apply IntegrableOn.mul_continuousOn (hK := isCompact_Icc)
      · apply f_int _ hε x (by linarith) |>.mono
        · refine Set.Icc_subset_Icc_left ?_
          exact le_max_left 2 (N ε hε)
        · rfl
      · simp_rw [mul_assoc]
        refine ContinuousOn.mul (continuousOn_id' (Set.Icc (max 2 (N ε hε)) x)) ?_
        apply continuousOn_log1.mono ?_
        intro y h
        simp only [Set.mem_Icc, max_le_iff, Set.mem_compl_iff, Set.mem_insert_iff,
          Set.mem_singleton_iff, not_or] at h ⊢
        exact ⟨by linarith, by linarith, by linarith⟩

  simp_rw [mul_add] at eq1
  simp_rw [show ∀ (ε : ℝ) (hε : 0 < ε) (x : ℝ),
    (log x)⁻¹ * x + (log x)⁻¹ * (x * f ε hε x) +
    ((∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, (log t ^ 2)⁻¹) +
      ∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹) =
    ((log x)⁻¹ * x + (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, (log t ^ 2)⁻¹)) +
    ((log x)⁻¹ * (x * f ε hε x) +
      ∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹)
    by intros; ring] at eq1

  replace eq1 (ε : ℝ) (hε : 0 < ε) :
    ∃ (C : ℝ), ∀ᶠ (x : ℝ) in atTop,
      ⌊x⌋₊.primeCounting =
      (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, (log t)⁻¹) +
      ((log x)⁻¹ * (x * f ε hε x) +
        ∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹) +
      C := by
    obtain ⟨C, hC⟩ := eq1 ε hε
    use (C + (log (max 2 (N ε hε)))⁻¹ * max 2 (N ε hε))
    rw [eventually_atTop] at hC ⊢
    obtain ⟨M, hM⟩ := hC
    use max 2 (max M (N ε hε))
    intro x hx
    specialize hM x (by simp only [ge_iff_le, max_le_iff] at hx; exact hx.2.1)
    rw [hM, ← integral_log_inv'']
    · ring
    · exact le_max_left 2 (N ε hε)
    · exact le_trans (max_le_max_left _ <| le_max_right M (N ε hε)) hx

  replace eq1 (ε : ℝ) (hε : 0 < ε) :
    ∃ (C : ℝ), ∀ᶠ (x : ℝ) in atTop,
      ⌊x⌋₊.primeCounting =
      (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
      ((log x)⁻¹ * (x * f ε hε x) +
        ∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹) +
      C := by
    obtain ⟨C, hC⟩ := eq1 ε hε
    use C - ∫ t in Set.Icc 2 (max 2 (N ε hε)), (log t)⁻¹
    simp only [eventually_atTop, ge_iff_le] at hC ⊢
    obtain ⟨M, hM⟩ := hC
    use max M (max 2 (N ε hε))
    intro x hx
    rw [hM _ (le_trans (le_max_left M (max 2 (N ε hε))) hx), ← add_sub_assoc, eq_sub_iff_add_eq,
      show ∀ (a b c d : ℝ), a + b + c + d = (a + d) + (b + c) by intros; ring,
      add_comm (∫ _ in _, _) (∫ _ in _, _), ← integral_union_ae, Set.Icc_union_Icc_eq_Icc,
      ← add_assoc]
    · exact le_max_left 2 (N ε hε)
    · exact le_trans (le_max_right M (max 2 (N ε hε))) hx
    · rw [AEDisjoint, Set.Icc_inter_Icc_eq_singleton, volume_singleton]
      · exact le_max_left 2 (N ε hε)
      · exact le_trans (le_max_right M (max 2 (N ε hε))) hx
    · simp only [measurableSet_Icc, MeasurableSet.nullMeasurableSet]
    · refine ContinuousOn.integrableOn_Icc <| ContinuousOn.inv₀ (continuousOn_log.mono ?_) ?_
      · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, le_max_iff, ofNat_nonneg, true_or,
        and_true, not_le, ofNat_pos]
      · intro t ht
        simp only [Set.mem_Icc, le_max_iff, ne_eq, log_eq_zero, not_or] at ht ⊢
        exact ⟨by linarith, by linarith, by linarith⟩
    · refine ContinuousOn.integrableOn_Icc <| ContinuousOn.inv₀ (continuousOn_log.mono ?_) ?_
      · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, max_le_iff, not_and, not_le,
          isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
      · intro t ht
        simp only [Set.mem_Icc, max_le_iff, ne_eq, log_eq_zero, not_or] at ht ⊢
        exact ⟨by linarith, by linarith, by linarith⟩

  replace eq1 (ε : ℝ) (hε : 0 < ε) :
    ∃ (C : ℝ), ∀ᶠ (x : ℝ) in atTop,
      (⌊x⌋₊.primeCounting / ∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) - 1 =
      ((log x)⁻¹ * (x * f ε hε x) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹) /
          (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹)) +
      C / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
    obtain ⟨C, hC⟩ := eq1 ε hε
    use C
    simp only [eventually_atTop, ge_iff_le] at hC ⊢
    obtain ⟨M, hM⟩ := hC
    use max M (max 3 (N ε hε))
    intro x hx
    simp only [max_le_iff] at hx
    rw [sub_eq_iff_eq_add, div_eq_iff_mul_eq, add_mul, one_mul, add_mul, div_mul_cancel₀,
      add_mul, div_mul_cancel₀, div_mul_cancel₀, hM]
    · ring
    · linarith
    all_goals
    · apply integral_log_inv_ne_zero
      linarith


  simp_rw [isLittleO_iff, eventually_atTop] at hf
  choose M hM using hf

  choose C hC using eq1
  simp only [eventually_atTop, ge_iff_le] at hC
  choose L hL using hC

  have ineq1 (ε : ℝ) (hε : 0 < ε) (c : ℝ) (hc : 0 < c) (x : ℝ)
    (hx : max 2 (max (N ε hε) (M ε hε hc)) < x) :
    (log x)⁻¹ * x * |f ε hε x| ≤ c * ε * ((log x)⁻¹ * x) := by
    simp only [ge_iff_le, norm_eq_abs] at hM
    simp only [max_lt_iff] at hx
    specialize hM ε hε hc x (by linarith)
    rw [abs_of_pos hε] at hM
    rw [mul_comm (c * ε)]
    apply mul_le_mul
    · rfl
    · exact hM
    · exact abs_nonneg _
    · apply mul_nonneg
      · norm_num; exact log_nonneg (by linarith)
      · linarith

  have ineq2 (ε : ℝ) (hε : 0 < ε) (c : ℝ) (hc : 0 < c)  :
    ∃ (D : ℝ),
      ∀ (x : ℝ) (hx : max 2 (max (N ε hε) (M ε hε hc)) < x),
      |∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹| ≤
      c * ε * ((∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) - (log x)⁻¹ * x) + D := by
    have ineq (x : ℝ) (hx : max 2 (max (N ε hε) (M ε hε hc)) < x) :=
      calc |∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹|
        _ ≤ ∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, |f ε hε t * (log t ^ 2)⁻¹| :=
          norm_integral_le_integral_norm fun a ↦ f ε hε a * (log a ^ 2)⁻¹
        _ = ∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, |f ε hε t| * (log t ^ 2)⁻¹ := by
          refine integral_congr_ae ?_
          simp only [EventuallyEq, measurableSet_Icc, ae_restrict_eq, eventually_inf_principal,
            Set.mem_Icc, max_le_iff, and_imp]
          refine .of_forall fun t ht1 _ _ => ?_
          rw [abs_mul, abs_of_nonneg (a := (log t ^ 2)⁻¹)]
          norm_num
          apply pow_nonneg
          exact log_nonneg <| by linarith
        _ = (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) +
            (∫ (t : ℝ) in Set.Icc (max 2 (max (N ε hε) (M ε hε hc))) x,
            |f ε hε t| * (log t ^ 2)⁻¹) := by
          rw [← integral_union_ae, Set.Icc_union_Icc_eq_Icc]
          · refine max_le_max_left _ (le_max_left (N ε hε) (M ε hε hc))
          · exact le_of_lt hx
          · rw [AEDisjoint, Set.Icc_inter_Icc_eq_singleton, volume_singleton]
            · refine max_le_max_left _ (le_max_left (N ε hε) (M ε hε hc))
            · exact le_of_lt hx
          · simp only [measurableSet_Icc, MeasurableSet.nullMeasurableSet]
          · apply IntegrableOn.mul_continuousOn
            · simp_rw [← norm_eq_abs]
              rw [IntegrableOn, integrable_norm_iff (hf := f_int _ hε x (by
                  simp only [max_lt_iff] at hx
                  linarith) |>.mono _ le_rfl |>.1)]
              swap
              · apply Set.Icc_subset_Icc
                · exact le_max_left 2 (N ε hε)
                · exact le_of_lt hx
              · refine f_int _ hε x (by
                  simp only [max_lt_iff] at hx
                  linarith) |>.mono ?_ le_rfl
                apply Set.Icc_subset_Icc
                · exact le_max_left 2 (N ε hε)
                · exact le_of_lt hx

            · refine ContinuousOn.inv₀ (ContinuousOn.pow (continuousOn_log |>.mono ?_) 2) ?_
              · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, max_le_iff, not_and,
                  not_le, isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
              · intro t ht
                simp only [Set.mem_Icc, max_le_iff, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
                  pow_eq_zero_iff, log_eq_zero, not_or] at ht ⊢
                exact ⟨by linarith, by linarith, by linarith⟩
            · exact isCompact_Icc
          · apply IntegrableOn.mul_continuousOn
            · simp_rw [← norm_eq_abs]
              rw [IntegrableOn, integrable_norm_iff (hf := f_int _ hε x (by
                  simp only [max_lt_iff] at hx
                  linarith) |>.mono _ le_rfl |>.1)]
              swap
              · apply Set.Icc_subset_Icc
                · exact le_max_left 2 (max (N ε hε) (M ε hε hc))
                · rfl
              · refine f_int _ hε x (by
                  simp only [max_lt_iff] at hx
                  linarith) |>.mono ?_ le_rfl
                apply Set.Icc_subset_Icc
                · exact le_max_left 2 (max (N ε hε) (M ε hε hc))
                · rfl

            · refine ContinuousOn.inv₀ (ContinuousOn.pow (continuousOn_log |>.mono ?_) 2) ?_
              · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, max_le_iff, not_and,
                  not_le, isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
              · intro t ht
                simp only [Set.mem_Icc, max_le_iff, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
                  pow_eq_zero_iff, log_eq_zero, not_or] at ht ⊢
                exact ⟨by linarith, by linarith, by linarith⟩
            · exact isCompact_Icc
        _ ≤ (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) +
            (∫ (t : ℝ) in Set.Icc (max 2 (max (N ε hε) (M ε hε hc))) x,
            (c * ε) * (log t ^ 2)⁻¹) := by
            refine _root_.add_le_add (h₁ := le_rfl) ?_
            refine integral_mono_ae ?_ ?_ ?_
            · apply IntegrableOn.mul_continuousOn
              · simp_rw [← norm_eq_abs]
                rw [IntegrableOn, integrable_norm_iff (hf := f_int _ hε x (by
                    simp only [max_lt_iff] at hx
                    linarith) |>.mono (Set.Icc_subset_Icc_left <| le_max_left 2 _) le_rfl |>.1)]
                exact f_int _ hε x (by
                    simp only [max_lt_iff] at hx
                    linarith) |>.mono (Set.Icc_subset_Icc_left <| le_max_left 2 _) le_rfl
              · refine ContinuousOn.inv₀ (ContinuousOn.pow (continuousOn_log |>.mono ?_) 2) ?_
                · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, max_le_iff, not_and,
                    not_le, isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
                · intro t ht
                  simp only [Set.mem_Icc, max_le_iff, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
                    pow_eq_zero_iff, log_eq_zero, not_or] at ht ⊢
                  exact ⟨by linarith, by linarith, by linarith⟩
              · exact isCompact_Icc
            · rw [integrable_const_mul_iff]
              refine ContinuousOn.integrableOn_Icc <|
                ContinuousOn.inv₀ (ContinuousOn.pow (continuousOn_log |>.mono ?_) 2) ?_
              · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, max_le_iff, not_and, not_le,
                  isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
              · intro t ht
                simp only [Set.mem_Icc, max_le_iff, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
                  pow_eq_zero_iff, log_eq_zero, not_or] at ht ⊢
                exact ⟨by linarith, by linarith, by linarith⟩
              · simp only [isUnit_iff_ne_zero, ne_eq, _root_.mul_eq_zero, not_or]
                exact ⟨by linarith, by linarith⟩
            · simp only [EventuallyLE, measurableSet_Icc, ae_restrict_eq, eventually_inf_principal,
              Set.mem_Icc, max_le_iff, and_imp]
              refine .of_forall fun t _ _ _ _ => ?_
              apply mul_le_mul_of_nonneg_right
              · refine hM ε hε hc t (by assumption) |>.trans ?_
                simp only [norm_eq_abs, abs_of_pos hε, le_refl]
              · norm_num
                refine pow_nonneg (log_nonneg <| by linarith) 2
        _ = (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) +
            ((c * ε) * ∫ (t : ℝ) in Set.Icc (max 2 (max (N ε hε) (M ε hε hc))) x, (log t ^ 2)⁻¹) := by
            congr 1
            exact integral_const_mul (c * ε) _
        _ = (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) +
            ((c * ε) *
              ((∫ (t : ℝ) in Set.Icc (max 2 (max (N ε hε) (M ε hε hc))) x, (log t ^ 2)⁻¹) +
              ((∫ (t : ℝ) in Set.Icc 2 (max 2 (max (N ε hε) (M ε hε hc))), (log t ^ 2)⁻¹)) -
              ((∫ (t : ℝ) in Set.Icc 2 (max 2 (max (N ε hε) (M ε hε hc))), (log t ^ 2)⁻¹)))) := by
            simp only [add_sub_cancel_right]
        _ = (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) +
            ((c * ε) *
              ((∫ (t : ℝ) in Set.Icc 2 x, (log t ^ 2)⁻¹) -
                ((∫ (t : ℝ) in Set.Icc 2 (max 2 (max (N ε hε) (M ε hε hc))), (log t ^ 2)⁻¹)))) := by
            congr 3
            rw [add_comm, ← integral_union_ae, Set.Icc_union_Icc_eq_Icc]
            · exact le_max_left 2 (max (N ε hε) (M ε hε hc))
            · exact le_of_lt hx
            · rw [AEDisjoint, Set.Icc_inter_Icc_eq_singleton, volume_singleton]
              · exact le_max_left 2 (max (N ε hε) (M ε hε hc))
              · exact le_of_lt hx
            · simp only [measurableSet_Icc, MeasurableSet.nullMeasurableSet]
            · refine ContinuousOn.integrableOn_Icc <|
                ContinuousOn.inv₀ (ContinuousOn.pow (continuousOn_log |>.mono ?_) 2) ?_
              · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, not_and, not_le,
                  isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
              · intro t ht
                simp only [Set.mem_Icc, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
                  pow_eq_zero_iff, log_eq_zero, not_or] at ht ⊢
                exact ⟨by linarith, by linarith, by linarith⟩
            · refine ContinuousOn.integrableOn_Icc <|
                ContinuousOn.inv₀ (ContinuousOn.pow (continuousOn_log |>.mono ?_) 2) ?_
              · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, max_le_iff, not_and, not_le,
                  isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
              · intro t ht
                simp only [Set.mem_Icc, max_le_iff, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
                  pow_eq_zero_iff, log_eq_zero, not_or] at ht ⊢
                exact ⟨by linarith, by linarith, by linarith⟩
          _ = ((∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) -
            (c * ε) * (∫ (t : ℝ) in Set.Icc 2 (max 2 (max (N ε hε) (M ε hε hc))), (log t ^ 2)⁻¹)) +
            ((c * ε) * (∫ (t : ℝ) in Set.Icc 2 x, (log t ^ 2)⁻¹)) := by ring
          _ = ((c * ε) * (∫ (t : ℝ) in Set.Icc 2 x, (log t ^ 2)⁻¹)) +
            ((∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) -
            (c * ε) * (∫ (t : ℝ) in Set.Icc 2 (max 2 (max (N ε hε) (M ε hε hc))), (log t ^ 2)⁻¹)) := by
            ring
          _ = ((c * ε) * ((∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
                ((log 2)⁻¹ * 2) - ((log x)⁻¹ * x))) +
            ((∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) -
            (c * ε) * (∫ (t : ℝ) in Set.Icc 2 (max 2 (max (N ε hε) (M ε hε hc))), (log t ^ 2)⁻¹)) := by
            congr 2
            rw [integral_log_inv']
            · ring
            · rfl
            · simp only [max_lt_iff] at hx
              linarith
          _ = (c * ε) * ((∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) - ((log x)⁻¹ * x)) +
            ((∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) -
            (c * ε) * (∫ (t : ℝ) in Set.Icc 2 (max 2 (max (N ε hε) (M ε hε hc))), (log t ^ 2)⁻¹) +
            (c * ε) * (((log 2)⁻¹ * 2))) := by
            ring

    exact ⟨_, fun x hx => ineq x hx⟩

  choose D hD using ineq2

  have ineq4 (const : ℝ) (ε : ℝ) (hε : 0 < ε) :
    ∀ᶠ x in atTop, |const / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹)| ≤ 1/2 * ε := by
    by_cases hconst : const = 0
    · subst hconst
      simp only [zero_div, abs_zero, one_div, inv_pos, ofNat_pos, mul_nonneg_iff_of_pos_left,
        eventually_atTop, ge_iff_le]
      use 0
      intro x _
      exact le_of_lt hε
    have ineq (x : ℝ) (hx : 2 < x) :=
      calc (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹)
        _ ≥ (∫ (_ : ℝ) in Set.Icc 2 x, (log x)⁻¹) := by
          refine integral_mono_ae ?_ ?_ ?_
          · exact integrable_const _
          · refine ContinuousOn.integrableOn_Icc <|
              ContinuousOn.inv₀ (continuousOn_log |>.mono ?_) ?_
            · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, not_and, not_le,
              isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
            · intro t ht
              simp only [Set.mem_Icc, ne_eq, log_eq_zero, not_or] at ht ⊢
              exact ⟨by linarith, by linarith, by linarith⟩
          · simp only [EventuallyLE, measurableSet_Icc, ae_restrict_eq, eventually_inf_principal,
            Set.mem_Icc, and_imp]
            refine .of_forall fun t ht1 ht2 => ?_
            rw [inv_le_inv₀]
            · exact strictMonoOn_log.monotoneOn (a := t) (b := x)
                (by simpa only [Set.mem_Ioi] using (by linarith))
                (by simpa only [Set.mem_Ioi] using (by linarith)) ht2
            · rw [Real.log_pos_iff] <;> linarith
            · rw [Real.log_pos_iff] <;> linarith
        _ = (x - 2) * (log x)⁻¹ := by
          rw [MeasureTheory.integral_const]
          simp only [MeasurableSet.univ, Measure.restrict_apply, Set.univ_inter, volume_Icc,
            smul_eq_mul, mul_eq_mul_right_iff, ENNReal.toReal_ofReal_eq_iff, sub_nonneg,
            inv_eq_zero, log_eq_zero, Measure.real]
          refine Or.inl (le_of_lt hx)

    simp_rw [abs_div]
    have ineq (x : ℝ) (hx : 2 < x) :
        |const| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| ≤
        |const| / ((x - 2) * (log x)⁻¹) := by
      apply div_le_div₀
      · exact abs_nonneg _
      · rfl
      · apply mul_pos
        · linarith
        · norm_num
          rw [Real.log_pos_iff]
          · linarith
          · linarith
      · rw [abs_of_pos (integral_log_inv_pos _ hx)]
        exact ineq x hx
    have ineq (x : ℝ) (hx : 2 < x) :
        |const| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| ≤
        |const| * (log x / ((x - 2))) := by
      refine ineq x hx |>.trans <| le_of_eq ?_
      field_simp
    have lim := Real.tendsto_pow_log_div_mul_add_atTop 1 (-2) 1 (by norm_num)
    simp only [pow_one, one_mul, ← sub_eq_add_neg] at lim
    rw [tendsto_atTop_nhds] at lim
    specialize lim (Metric.ball 0 ((1/2) * ε / |const| : ℝ)) (by
      simp only [Metric.mem_ball, dist_self]
      apply _root_.div_pos
      · linarith
      · simpa only [abs_pos, ne_eq]) Metric.isOpen_ball
    obtain ⟨M, hM⟩ := lim
    rw [eventually_atTop]
    refine ⟨max 3 M, ?_⟩
    intro x hx
    simp only [Metric.mem_ball, dist_zero_right, max_le_iff, norm_eq_abs] at hM hx
    refine ineq x (by linarith) |>.trans ?_
    specialize hM x hx.2
    rw [abs_of_nonneg (by
      apply div_nonneg
      · refine log_nonneg (by linarith)
      · linarith)] at hM
    have ineq' : |const| * (log x / (x - 2)) < |const| * ((1/2) * ε / |const|) := by
      rw [mul_lt_mul_left]
      · exact hM
      · simpa only [abs_pos, ne_eq]
    rw [mul_div_cancel₀] at ineq'
    · refine le_of_lt ineq'
    · simpa only [ne_eq, abs_eq_zero]

  simp only [eventually_atTop, ge_iff_le] at ineq4

  rw [isLittleO_iff]
  intro ε hε
  specialize ineq4 (|D ε hε (1/2) (by linarith)| + |C ε hε|) ε hε
  obtain ⟨B, hB⟩ := ineq4
  simp only [one_div, norm_eq_abs, norm_one, mul_one, eventually_atTop, ge_iff_le]
  use max 3 (max (L ε hε + 1) (max B (max (N ε hε + 1) (@M ε hε (1/2) (by linarith) + 1))))

  intro x hx
  simp only [one_div, max_le_iff] at hx
  specialize hL ε hε x (by linarith)
  rw [hL]
  calc _
    _ ≤ |((log x)⁻¹ * (x * f ε hε x) / ∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹)| +
        |(∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹) / ∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| +
        |C ε hε / ∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| := by
      apply abs_add_three
    _ = |(log x)⁻¹ * (x * f ε hε x)| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| +
        |(∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹)| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| +
        |C ε hε| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| := by
      rw [abs_div, abs_div, abs_div]
    _ = |(log x)⁻¹ * (x * f ε hε x)| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |(∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹)| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| +
        |C ε hε| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| := by
        congr
        rw [abs_of_pos]
        apply integral_log_inv_pos
        linarith
    _ = |(log x)⁻¹ * (x * f ε hε x)| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |(∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹)| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |C ε hε| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| := by
        congr
        rw [abs_of_pos]
        apply integral_log_inv_pos
        linarith
    _ = |(log x)⁻¹ * (x * f ε hε x)| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |(∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹)| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |C ε hε| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
        congr
        rw [abs_of_pos]
        apply integral_log_inv_pos
        linarith
    _ = ((log x)⁻¹ * x * |f ε hε x|) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |(∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹)| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |C ε hε| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
        congr
        rw [abs_mul, abs_mul, abs_of_nonneg, abs_of_nonneg, mul_assoc]
        · linarith
        norm_num
        refine log_nonneg ?_
        linarith
    _ ≤ ((1/2) * ε * ((log x)⁻¹ * x)) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |(∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹)| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |C ε hε| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
        apply _root_.add_le_add (h₂ := le_rfl)
        apply _root_.add_le_add (h₂ := le_rfl)
        apply div_le_div₀
        · apply mul_nonneg <;> try apply mul_nonneg <;> try linarith
          norm_num; exact log_nonneg <| by linarith
        · exact ineq1 ε hε (1/2) (by linarith) x (by simpa using ⟨by linarith, by linarith, by linarith⟩)
        · apply integral_log_inv_pos
          linarith
        · rfl
    _ ≤ ((1/2) * ε * ((log x)⁻¹ * x)) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        ((1/2) * ε * ((∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) - (log x)⁻¹ * x) +
          D ε hε (1/2) (by linarith)) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |C ε hε| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
        apply _root_.add_le_add (h₂ := le_rfl)
        apply _root_.add_le_add (h₁ := le_rfl)
        apply div_le_div₀
        · exact le_trans (abs_nonneg _) <|
            hD ε hε (1/2) (by linarith) x (by simpa using ⟨by linarith, by linarith, by linarith⟩)
        · exact hD ε hε (1/2) (by linarith) x (by simpa using ⟨by linarith, by linarith, by linarith⟩)
        · apply integral_log_inv_pos
          linarith
        · rfl
    _ ≤ (((1/2) * ε * ((log x)⁻¹ * x)) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        ((1/2) * ε * ((∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) - (log x)⁻¹ * x)) /
          (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹))  +
        (D ε hε (1/2) (by linarith) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |C ε hε| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹)) := by
        rw [_root_.add_div, ← add_assoc, ← add_assoc]
    _ = ((1/2) * ε * ((log x)⁻¹ * x + (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) - (log x)⁻¹ * x)) /
          (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        (D ε hε (1/2) (by linarith) + |C ε hε|) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
      simp only [← _root_.add_div, ← _root_.mul_add]
      congr 1
      ring
    _ = ((1/2) * ε * (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹)) /
          (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        (D ε hε (1/2) (by linarith) + |C ε hε|) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
      congr 1
      ring
    _ = (1/2) * ε + (D ε hε (1/2) (by linarith) + |C ε hε|) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
      congr 1
      rw [mul_div_assoc, div_self, mul_one]
      apply integral_log_inv_ne_zero
      linarith
    _ ≤ (1/2) * ε + (|D ε hε (1/2) (by linarith)| + |C ε hε|) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
      apply _root_.add_le_add (h₁ := le_rfl)
      apply div_le_div₀
      · apply add_nonneg <;> exact abs_nonneg _
      · apply _root_.add_le_add (h₂ := le_rfl); exact le_abs_self _
      · apply integral_log_inv_pos; linarith
      · rfl
    _ ≤ (1/2) * ε + (1/2) * ε := by
      apply _root_.add_le_add (h₁ := le_rfl)
      specialize hB x (by linarith)
      rw [abs_div, abs_of_nonneg, abs_of_pos (a := ∫ _ in _, _)] at hB
      · exact hB
      · apply integral_log_inv_pos; linarith
      · apply add_nonneg <;> apply abs_nonneg
    _ = ε := by
      rw [← mul_two, mul_comm _ ε, _root_.mul_assoc]
      simp only [one_div, isUnit_iff_ne_zero, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
        IsUnit.inv_mul_cancel, mul_one]

/-%%
\begin{theorem}[pi_asymp]\label{pi_asymp}\lean{pi_asymp}\leanok
There exists a function $c(x)$ such that $c(x) = o(1)$ as $x \to \infty$ and
$$ \pi(x) = (1 + c(x)) \int_2^x \frac{dt}{\log t}$$
for all $x$ large enough.
\end{theorem}
%%-/
theorem pi_asymp :
    ∃ c : ℝ → ℝ, c =o[atTop] (fun _ ↦ (1 : ℝ)) ∧
      ∀ᶠ (x : ℝ) in atTop,
        Nat.primeCounting ⌊x⌋₊ = (1 + c x) * ∫ t in (2 : ℝ)..x, 1 / (log t) := by
  refine ⟨_, pi_asymp'', ?_⟩
  simp only [one_div, add_sub_cancel, eventually_atTop, ge_iff_le]
  refine ⟨3, fun x hx => ?_⟩
  rw [intervalIntegral.integral_of_le (by linarith),
    ← MeasureTheory.integral_Icc_eq_integral_Ioc, div_mul_cancel₀]
  exact (integral_log_inv_pos x (by linarith)).ne'

/-%%
\begin{proof}\leanok
\uses{chebyshev_asymptotic}
We have the identity
$$ \pi(x) = \frac{1}{\log x} \sum_{p \leq x} \log p
+ \int_2^x (\sum_{p \leq t} \log p) \frac{dt}{t \log^2 t}$$
as can be proven by interchanging the sum and integral and using the fundamental theorem of calculus.  For any $\eps$, we know from Theorem \ref{chebyshev_asymptotic} that there is $x_\eps$ such that
$\sum_{p \leq t} \log p = t + O(\eps t)$ for $t \geq x_\eps$, hence for $x \geq x_\eps$
$$ \pi(x) = \frac{1}{\log x} (x + O(\eps x))
+ \int_{x_\eps}^x (t + O(\eps t)) \frac{dt}{t \log^2 t} + O_\eps(1)$$
where the $O_\eps(1)$ term can depend on $x_\eps$ but is independent of $x$.  One can evaluate this after an integration by parts as
$$ \pi(x) = (1+O(\eps)) \int_{x_\eps}^x \frac{dt}{\log t} + O_\eps(1)$$
$$  = (1+O(\eps)) \int_{2}^x \frac{dt}{\log t} $$
for $x$ large enough, giving the claim.
\end{proof}
%%-/

lemma pi_alt_Oaux1 : ∃ c, ∀ᶠ (x : ℝ) in atTop,
    ∫ (t : ℝ) in Set.Icc 2 √x, 1 / log t ^ 2 ≤ c * √x := by
  use 1 / (log 2) ^ 2
  rw [eventually_atTop]
  use 4
  intro b hb
  simp only [one_div]
  trans ((log 2) ^ 2)⁻¹ * (b.sqrt - 2)
  · have hb : 2 ≤ √b := by
        rw [Real.le_sqrt (by norm_num) (by linarith)]
        norm_num; linarith
    rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le hb]
    trans ∫ (t : ℝ) in (2)..√b, (log 2 ^ 2)⁻¹
    · apply intervalIntegral.integral_mono_on hb
      · apply ContinuousOn.intervalIntegrable_of_Icc hb
        apply ContinuousOn.inv₀
        · apply ContinuousOn.pow
          apply ContinuousOn.log continuousOn_id
          intro x hx
          simp only [Set.mem_Icc, id_eq, ne_eq] at hx ⊢
          linarith
        · intro x hx
          simp at hx ⊢
          constructor <;> try linarith
          constructor <;> linarith
      · apply intervalIntegral.intervalIntegrable_const
      · intro x hx
        simp only [Set.mem_Icc] at hx
        rw [inv_le_inv₀]
        · apply pow_le_pow_left₀
          · apply log_nonneg (by linarith)
          · rw [log_le_log_iff] <;> linarith
        · apply pow_pos
          rw [Real.log_pos_iff] <;> linarith
        · apply pow_pos
          rw [Real.log_pos_iff] <;> linarith
    · rw [intervalIntegral.integral_const, smul_eq_mul]
      linarith
  · rw [mul_sub]
    simp only [tsub_le_iff_right, le_add_iff_nonneg_right, ofNat_pos,
      mul_nonneg_iff_of_pos_right, inv_nonneg]
    positivity

lemma pi_alt_Oaux2 : ∃ c, ∀ᶠ (x : ℝ) in atTop,
    ∫ (t : ℝ) in Set.Icc (√x) x, 1 / log t ^ 2 ≤ c * (x / log x ^ 2) := by
  use 4
  rw [eventually_atTop]
  use 4
  intro b hb
  simp only [one_div]
  trans ((log √b) ^ 2)⁻¹ * (b - b.sqrt)
  · have hb : 2 ≤ √b ∧ √b ≤ b := by
        constructor
        · rw [Real.le_sqrt (by norm_num) (by linarith)]
          norm_num; linarith
        · rw [Real.sqrt_le_left (by linarith)]
          apply le_self_pow₀ <;> linarith
    rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le hb.2]
    trans ∫ (t : ℝ) in √b..b, (log √b ^ 2)⁻¹
    · apply intervalIntegral.integral_mono_on hb.2
      · apply ContinuousOn.intervalIntegrable_of_Icc hb.2
        apply ContinuousOn.inv₀
        · apply ContinuousOn.pow
          apply ContinuousOn.log continuousOn_id
          intro x hx
          simp only [Set.mem_Icc, id_eq, ne_eq] at hx ⊢
          linarith
        · intro x hx
          simp at hx ⊢
          constructor <;> try linarith
          constructor <;> linarith
      · apply intervalIntegral.intervalIntegrable_const
      · intro x hx
        simp only [Set.mem_Icc] at hx
        rw [inv_le_inv₀]
        · apply pow_le_pow_left₀
          · apply log_nonneg (by linarith)
          · rw [log_le_log_iff] <;> linarith
        · apply pow_pos
          rw [Real.log_pos_iff] <;> linarith
        · apply pow_pos
          rw [Real.log_pos_iff] <;> linarith
    · rw [intervalIntegral.integral_const, smul_eq_mul]
      linarith
  · rw [mul_sub, Real.log_sqrt (by linarith), div_pow, ← one_div, one_div_div, mul_comm, mul_div,
      mul_comm, mul_div, show (2 : ℝ) ^ 2 = 4 by norm_num]
    suffices 0 ≤ 4 / log b ^ 2 * √b by linarith
    positivity

lemma inv_div_log_asy : ∃ c, ∀ᶠ (x : ℝ) in atTop,
    ∫ (t : ℝ) in Set.Icc 2 x, 1 / log t ^ 2 ≤ c * (x / log x ^ 2) := by
  obtain ⟨c1, hc1⟩ := pi_alt_Oaux1
  obtain ⟨c2, hc2⟩ := pi_alt_Oaux2
  have h := @isLittleO_log_rpow_rpow_atTop (1 / 2) 2 (by norm_num)
  rw [isLittleO_iff] at h
  specialize h (show 0 < 1 by norm_num)
  rw [eventually_atTop] at h hc1 hc2
  obtain ⟨c0, hc0⟩ := h
  obtain ⟨c1', hc1⟩ := hc1
  obtain ⟨c2', hc2⟩ := hc2
  use c1 + c2
  rw [eventually_atTop]
  use max 5 (max c0 (max c1' c2'))
  intro x hx
  have hx' : 2 < √x ∧ √x ≤ x := by
    constructor
    · rw [Real.lt_sqrt (by norm_num)]
      linarith [(le_of_max_le_left hx)]
    · rw [Real.sqrt_le_left (by linarith [(le_of_max_le_left hx)])]
      apply le_self_pow₀ <;> linarith [(le_of_max_le_left hx)]
  calc
  _ = (∫ (t : ℝ) in (2)..(√x), 1 / log t ^ 2) + ∫ (t : ℝ) in (√x)..x, 1 / log t ^ 2 := by
    simp only [one_div]
    rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le (by linarith [(le_of_max_le_left hx)]),
      ← intervalIntegral.integral_add_adjacent_intervals (b := √x)]
    · apply ContinuousOn.intervalIntegrable_of_Icc (by linarith [hx'.1])
      apply ContinuousOn.inv₀
      · apply ContinuousOn.pow
        apply ContinuousOn.log continuousOn_id
        intro x hx
        simp only [Set.mem_Icc, id_eq, ne_eq] at hx ⊢
        linarith
      · intro x hx
        simp at hx ⊢
        constructor <;> try linarith
        constructor <;> linarith
    · apply ContinuousOn.intervalIntegrable_of_Icc (by linarith [hx'.2])
      apply ContinuousOn.inv₀
      · apply ContinuousOn.pow
        apply ContinuousOn.log continuousOn_id
        intro x hx
        simp only [Set.mem_Icc, id_eq, ne_eq] at hx ⊢
        linarith
      · intro x hx
        simp at hx ⊢
        constructor <;> try linarith
        constructor <;> linarith
  _ ≤ c1 * √x + c2 * (x / log x ^ 2) := by
    specialize hc1 x (le_of_max_le_left (le_of_max_le_right (le_of_max_le_right hx)))
    specialize hc2 x (le_of_max_le_right (le_of_max_le_right (le_of_max_le_right hx)))
    rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le (by linarith [hx'.1]) ] at hc1
    rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le hx'.2] at hc2
    apply _root_.add_le_add hc1 hc2
  _ ≤ (c1 + c2) * (x / log x ^ 2) := by
    specialize hc0 x (le_of_max_le_left (le_of_max_le_right hx))
    simp only [rpow_two, norm_pow, norm_eq_abs, sq_abs, one_mul] at hc0
    rw [abs_eq_self.2] at hc0
    · rw [add_mul]
      apply _root_.add_le_add _ (by linarith)
      rw [mul_le_mul_iff_of_pos_left]
      · rw [le_div_iff₀]
        · trans √x * x ^ (1 / 2 : ℝ)
          · apply mul_le_mul (by linarith) hc0 (by positivity) (by positivity)
          · rw [← Real.sqrt_eq_rpow, Real.mul_self_sqrt (by linarith)]
        · apply pow_pos
          apply Real.log_pos
          linarith
      · by_contra! h
        specialize hc1 x (le_of_max_le_left (le_of_max_le_right (le_of_max_le_right hx)))
        have : ∫ (t : ℝ) in Set.Icc 2 √x, 1 / log t ^ 2 > 0 := by
          rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le]
          · apply intervalIntegral.intervalIntegral_pos_of_pos_on
            · simp only [one_div]
              apply ContinuousOn.intervalIntegrable_of_Icc (by linarith)
              apply ContinuousOn.inv₀
              · apply ContinuousOn.pow
                apply ContinuousOn.log continuousOn_id
                intro x hx
                simp only [Set.mem_Icc, id_eq, ne_eq] at hx ⊢
                linarith
              · intro x hx
                simp at hx ⊢
                constructor <;> try linarith
                constructor <;> linarith
            · intro x hx
              simp only [Set.mem_Ioo, one_div, inv_pos] at hx ⊢
              apply pow_pos
              apply Real.log_pos
              linarith
            · linarith
          · linarith
        have : c1 * √x ≤ 0 := by
          apply mul_nonpos_of_nonpos_of_nonneg h (by positivity)
        linarith
    · apply rpow_nonneg
      linarith

lemma integral_log_inv_pialt (x : ℝ) (hx : 4 ≤ x) : ∫ (t : ℝ) in Set.Icc 2 x, 1 / log t =
    x / log x - 2 / log 2 + ∫ (t : ℝ) in Set.Icc 2 x, 1 / (log t) ^ 2 := by
  have := integral_log_inv 2 x (by norm_num) (by linarith)
  rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le (by linarith [hx]),
    MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le (by linarith [hx]),
    ← mul_one_div, one_div, ← mul_one_div, one_div]
  simp only [one_div, this, mul_comm]

lemma integral_div_log_asymptotic : ∃ c : ℝ → ℝ, c =o[atTop] (fun _ ↦ (1:ℝ)) ∧
    ∀ᶠ (x : ℝ) in atTop, ∫ t in Set.Icc 2 x, 1 / (log t) = (1 + c x) * x / (log x) := by
  obtain ⟨c, hc⟩ := inv_div_log_asy
  use fun x => ((∫ (t : ℝ) in Set.Icc 2 x, 1 / log t ^ 2) - 2 / log 2) * log x / x
  constructor
  · rw [isLittleO_iff]
    intro m hm
    rw [eventually_atTop] at *
    obtain ⟨a, ha⟩ := hc
    have h1 : ∃ N, ∀ x ≥ N, |2 / log 2 * log x / x| ≤ m / 2 := by
      have h := Real.isLittleO_log_id_atTop
      rw [isLittleO_iff] at h
      have h' : log 2 * m / 4 > 0 := by
        apply _root_.div_pos _ (by norm_num)
        apply mul_pos _ hm
        apply Real.log_pos (by norm_num)
      specialize h h'
      rw [eventually_atTop] at h
      obtain ⟨a, ha⟩ := h
      use max a 1
      intro x hx
      specialize ha x (by aesop)
      rw [abs_div, div_le_iff₀]
      · simp only [norm_eq_abs, id_eq] at ha
        rw [abs_mul, mul_comm, ← le_div_iff₀]
        · suffices log 2 * m / 4 * |x| =  m / 2 * |x| / |2 / log 2| by rwa [← this]
          rw [abs_div, show (4 : ℝ) = 2 * 2 by norm_num, show |(2 : ℝ)| = 2 by norm_num,
            show |log 2| = log 2 by simp only [abs_eq_self]; apply log_nonneg; norm_num]
          field_simp
        · simp only [abs_pos, ne_eq, div_eq_zero_iff, OfNat.ofNat_ne_zero, log_eq_zero,
          OfNat.ofNat_ne_one, false_or]
          norm_num
      · simp only [abs_pos, ne_eq]
        linarith [le_of_max_le_right hx]
    have h2 : ∃ N, ∀ x ≥ N, |c| / |log x| ≤ m / 2 := by
      use max 2 (Real.exp (2 * |c| / m))
      intro x hx
      rw [div_le_iff₀, mul_comm, ← div_le_iff₀ (by linarith)]
      · rw [← div_mul, mul_comm, mul_div]
        nth_rw 2 [abs_eq_self.2]
        · rw [Real.le_log_iff_exp_le (by linarith [le_of_max_le_left hx])]
          linarith [le_of_max_le_right hx]
        · apply log_nonneg
          linarith [le_of_max_le_left hx]
      · simp only [abs_pos, ne_eq, log_eq_zero, not_or]
        have : 2 ≤ x := by aesop
        constructor <;> try linarith
        constructor <;> linarith
    obtain ⟨N, hN⟩ := h1
    obtain ⟨N', hN'⟩ := h2
    use max (max a 2) (max N N')
    intro x hx
    rw [sub_mul, sub_div]
    simp only [norm_eq_abs, norm_one, mul_one]
    trans |(∫ (t : ℝ) in Set.Icc 2 x, 1/ (log t ^ 2)) * log x / x| + |2 / log 2 * log x / x|
    · exact abs_sub _ _
    · specialize ha x (by aesop)
      specialize hN x (by aesop)
      specialize hN' x (by aesop)
      calc
      _ ≤ |c| * |x / log x ^ 2| * |log x / x| + |2 / log 2 * log x / x| := by
        apply _root_.add_le_add _ (by linarith)
        rw [← mul_div, abs_mul]
        apply mul_le_mul_of_nonneg_right _ (by positivity)
        trans |c * (x / log x ^ 2)|
        · apply abs_le_abs_of_nonneg _ ha
          rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le
            (by aesop)]
          apply intervalIntegral.integral_nonneg (by aesop)
          intro y _
          positivity
        · rw [abs_mul]
      _ ≤ m / 2 + m / 2 := by
        apply _root_.add_le_add _ hN
        rw [mul_assoc, ← abs_mul,
          show x / log x ^ 2 * (log x / x) = (x * log x) / (x * log x) / log x by ring, div_self]
        · rwa [← abs_mul, mul_one_div, abs_div]
        · apply mul_ne_zero
          · suffices 2 ≤ x by linarith
            aesop
          · have : 2 ≤ x := by aesop
            apply log_ne_zero_of_pos_of_ne_one <;> linarith
      _ ≤ m := by linarith
  · rw [eventually_atTop] at *
    obtain ⟨a, _⟩ := hc
    use max 4 a
    intro x hx
    rw [integral_log_inv_pialt x (le_of_max_le_left hx), add_mul, _root_.add_div, sub_add, sub_eq_add_neg,
      one_mul, neg_sub]
    congr
    rw [← mul_div, ← mul_div, mul_assoc]
    nth_rw 1 [← mul_one (a := (∫ (t : ℝ) in Set.Icc 2 x, 1 / log t ^ 2) - 2 / log 2)]
    congr
    rw [div_mul_eq_mul_div, mul_div, div_div, mul_comm, div_self]
    apply mul_ne_zero
    · linarith [le_of_max_le_left hx]
    · simp only [ne_eq, log_eq_zero, not_or]
      constructor <;> try linarith [le_of_max_le_left hx]
      constructor <;> linarith [le_of_max_le_left hx]

/-%%
\begin{corollary}[pi_alt]\label{pi_alt}\lean{pi_alt}\leanok  One has
$$ \pi(x) = (1+o(1)) \frac{x}{\log x}$$
as $x \to \infty$.
\end{corollary}
%%-/
theorem pi_alt : ∃ c : ℝ → ℝ, c =o[atTop] (fun _ ↦ (1 : ℝ)) ∧
    ∀ x : ℝ, Nat.primeCounting ⌊x⌋₊ = (1 + c x) * x / log x := by
  obtain ⟨f, hf, h⟩ := pi_asymp
  obtain ⟨f', hf', h'⟩ := integral_div_log_asymptotic
  rw [eventually_atTop] at h h'
  obtain ⟨c, hc⟩ := h
  obtain ⟨c', hc'⟩ := h'
  set C := max 2 (max c c')
  use (fun x => if x < C then (log x / x) * ⌊x⌋₊.primeCounting - 1 else (f x + f' x + (f x) * (f' x)))
  constructor
  · rw [isLittleO_iff] at *
    intro m hm
    rw [eventually_atTop]
    set C' := min (m / 4) 1
    have h1 : 0 < C' := by
      apply lt_min
      · linarith
      · norm_num
    specialize hf h1
    specialize hf' h1
    rw [eventually_atTop] at hf hf'
    obtain ⟨a1, hf⟩ := hf
    obtain ⟨a2, hf'⟩ := hf'
    use max C (max a1 a2)
    intro x hx
    have hC : C ≤ x := by linarith [le_of_max_le_left hx]
    rw [← not_lt] at hC
    simp [hC]
    trans |f x + f' x| + |f x| * |f' x|
    · rw [← abs_mul]
      exact abs_add_le _ _
    · trans |f x| + |f' x| + |f x| * |f' x|
      · apply _root_.add_le_add _ (by linarith)
        exact abs_add_le _ _
      · specialize hf x (le_of_max_le_left (le_of_max_le_right hx))
        specialize hf' x (le_of_max_le_right (le_of_max_le_right hx))
        simp at hf hf'
        have h1 : |f x| ≤ m / 4 := by aesop
        have h2 : |f' x| ≤ m / 4 := by aesop
        have h3 : |f x| * |f' x| ≤ m / 4 := by
          trans |f x|
          · suffices |f' x| ≤ 1 by
              apply mul_le_of_le_one_right (by positivity) this
            aesop
          · exact h1
        linarith
  · intro x
    by_cases hx : x < C
    · simp only [hx, ↓reduceIte, add_sub_cancel]
      by_cases hx' : x = 0 ∨ |x| = 1
      · rcases hx' with (rfl | hx)
        · simp only [floor_zero, primeCounting_zero, CharP.cast_eq_zero, log_zero, div_zero,
            mul_zero]
        · have hx := eq_or_eq_neg_of_abs_eq hx
          rcases hx with (hx | hx)
          · simp only [hx, floor_one, primeCounting_one, CharP.cast_eq_zero, log_one,
            div_one, mul_zero, mul_one, div_zero]
          · simp only [hx, log_neg_eq_log, log_one, zero_div, zero_mul,
            mul_neg, mul_one, neg_zero, div_zero, cast_eq_zero,
            primeCounting_eq_zero_iff, ge_iff_le]
            suffices ⌊(-1 : ℝ)⌋₊ = 0  by rw [this]; linarith
            rw [Nat.floor_eq_zero]
            norm_num
      · simp only [not_or] at hx'
        rw [← mul_div, mul_comm, ← mul_assoc, mul_div, div_mul_eq_mul_div (a := x), div_div]
        nth_rw 2 [mul_comm]
        rw [div_self, one_mul]
        apply mul_ne_zero
        · simp only [ne_eq, log_eq_zero, not_or]
          rw [show (1 : ℝ) = |1| by simp, abs_eq_abs] at hx'
          simp only [not_or] at hx'
          exact hx'
        · exact hx'.1
    · simp only [hx, ↓reduceIte]
      simp only [not_lt] at hx
      specialize hc x (le_of_max_le_left (le_of_max_le_right hx))
      specialize hc' x (le_of_max_le_right (le_of_max_le_right hx))
      rw [intervalIntegral.integral_of_le ((le_max_left _ _).trans hx),
        ← MeasureTheory.integral_Icc_eq_integral_Ioc] at hc
      rw [hc, hc', mul_div]
      congr 1
      ring

/-%%
\begin{proof}\leanok
\uses{pi_asymp}
An integration by parts gives
  $$ \int_2^x \frac{dt}{\log t} = \frac{x}{\log x} - \frac{2}{\log 2} + \int_2^x \frac{dt}{\log^2 t}.$$
We have the crude bounds
$$ \int_2^{\sqrt{x}} \frac{dt}{\log^2 t} = O( \sqrt{x} )$$
and
$$ \int_{\sqrt{x}}^x \frac{dt}{\log^2 t} = O( \frac{x}{\log^2 x} )$$
and combining all this we obtain
$$ \int_2^x \frac{dt}{\log t} = \frac{x}{\log x} + O( \frac{x}{\log^2 x} )$$
$$ = (1+o(1)) \frac{x}{\log x}$$
and the claim then follows from Theorem \ref{pi_asymp}.
\end{proof}
%%-/

/-%%
Let $p_n$ denote the $n^{th}$ prime.

\begin{proposition}[pn_asymptotic]\label{pn_asymptotic}\lean{pn_asymptotic}\leanok
 One has
  $$ p_n = (1+o(1)) n \log n$$
as $n \to \infty$.
\end{proposition}
%%-/
theorem pn_asymptotic : ∃ c : ℕ → ℝ, c =o[atTop] (fun _ ↦ (1 : ℝ)) ∧
    ∀ n : ℕ, Nat.nth Nat.Prime n = (1 + c n) * n * log n := by
  sorry

/-%%
\begin{proof}
\uses{pi_alt}
Use Corollary \ref{pi_alt} to show that for any $\eps>0$, and for $x$ sufficiently large, the number of primes up to $(1-\eps) n \log n$ is less than $n$, and the number of primes up to $(1+\eps) n \log n$ is greater than $n$.
\end{proof}
%%-/

/-%%
\begin{corollary}[pn_pn_plus_one] \label{pn_pn_plus_one}\lean{pn_pn_plus_one}\leanok
We have $p_{n+1} - p_n = o(p_n)$
  as $n \to \infty$.
\end{corollary}
%%-/

theorem pn_pn_plus_one : ∃ c : ℕ → ℝ, c =o[atTop] (fun _ ↦ (1 : ℝ)) ∧
    ∀ n : ℕ, Nat.nth Nat.Prime (n + 1) - Nat.nth Nat.Prime n = (c n) * Nat.nth Nat.Prime n := by
  use (fun n => (Nat.nth Nat.Prime (n+1) - Nat.nth Nat.Prime n) / Nat.nth Nat.Prime n)
  refine ⟨?_, ?_⟩
  · obtain ⟨k, k_o1, p_n_eq⟩ := pn_asymptotic
    simp only [p_n_eq, cast_add, cast_one, isLittleO_one_iff]
    simp_rw [sub_div]
    have zero_eq_minus: (0 : ℝ) = 1 - 1 := by
      simp
    rw [zero_eq_minus]
    apply Filter.Tendsto.sub
    · conv =>
        arg 1
        intro n
        equals ((1 + k (n + 1)) / (1 + k n) ) * ((↑n + 1) * log (↑n + 1) / (↑n * log ↑n)) =>
          field_simp
      nth_rw 6 [← (one_mul 1)]
      apply Filter.Tendsto.mul
      · have one_div: nhds 1 = nhds ((1: ℝ) / 1) := by simp
        rw [one_div]
        apply Filter.Tendsto.div
        · nth_rw 3 [← (AddMonoid.add_zero 1)]
          apply Filter.Tendsto.add
          · simp
          · rw [Filter.tendsto_add_atTop_iff_nat]
            rw [Asymptotics.isLittleO_iff_tendsto] at k_o1
            · simp only [div_one] at k_o1
              exact k_o1
            · simp
        · nth_rw 2 [← (AddMonoid.add_zero 1)]
          apply Filter.Tendsto.add
          · simp
          · rw [Asymptotics.isLittleO_iff_tendsto] at k_o1
            · simp only [div_one] at k_o1
              exact k_o1
            · simp

        simp
      · conv =>
          arg 1
          intro x
          equals ((↑x + 1) / x) * (log (↑x + 1) / (log ↑x)) =>
            field_simp
        nth_rw 3 [← (one_mul 1)]
        apply Filter.Tendsto.mul
        · simp_rw [← div_add_div_same]
          nth_rw 2 [← (AddMonoid.add_zero 1)]
          apply Filter.Tendsto.add
          · rw [← Filter.tendsto_add_atTop_iff_nat 1]
            field_simp
            simp
          · simp only [one_div]
            exact tendsto_inverse_atTop_nhds_zero_nat
        · have log_eq: ∀ (n: ℕ), log (↑n + 1) = log ↑n + log (1 + 1/n) := by
            intro n
            by_cases n_eq_zero: n = 0
            · simp [n_eq_zero]
            · calc
                _ = log (n * (1 + 1 / n)) := by field_simp
                _ = log n + log (1 + 1/n) := by
                  rw [Real.log_mul]
                  · simpa
                  · simp only [one_div, ne_eq]
                    positivity

          simp_rw [log_eq]
          simp_rw [← div_add_div_same]
          nth_rw 3 [← (AddMonoid.add_zero 1)]
          apply Filter.Tendsto.add
          · rw [← Filter.tendsto_add_atTop_iff_nat 2]
            have log_not_zero: ∀ n: ℕ, log (n + 2) ≠ 0 := by
              intro n
              simp
              refine ⟨?_, ?_, ?_⟩
              · norm_cast
              · norm_cast
                simp
              · norm_cast
            simp [log_not_zero]
          · rw [← Filter.tendsto_add_atTop_iff_nat 2]
            apply squeeze_zero (g := fun (n: ℕ) => (log 2 / log (n + 2)))
            · intro n
              have log_plus_nonzero: 0 ≤ log (1 + 1 / ↑(n + 2)) := by
                apply log_nonneg
                simp only [cast_add, cast_ofNat, one_div, le_add_iff_nonneg_right, inv_nonneg]
                norm_cast
                simp only [le_add_iff_nonneg_left, _root_.zero_le]
              exact div_nonneg log_plus_nonzero (log_natCast_nonneg (n + 2))
            · intro n
              norm_cast
              have log_le_2: log (1 + 1 / ↑(n + 2)) ≤ log 2 := by
                apply Real.log_le_log
                · positivity
                · have two_eq_one_plus_one: (2 : ℝ) = 1 + 1 := by
                    norm_num
                  rw [two_eq_one_plus_one]
                  simp only [cast_add, cast_ofNat, one_div, add_le_add_iff_left, ge_iff_le]
                  apply inv_le_one_of_one_le₀
                  linarith

              rw [div_le_div_iff_of_pos_right]
              · exact log_le_2
              · apply Real.log_pos
                norm_cast
                simp
            · apply Filter.Tendsto.div_atTop (l := atTop) (a := log 2)
              · simp
              · norm_cast
                have shift_fn := Filter.tendsto_add_atTop_iff_nat (f := fun n => log (n)) (l := atTop) 2
                rw [shift_fn]
                apply Filter.Tendsto.comp Real.tendsto_log_atTop
                exact tendsto_natCast_atTop_atTop

    · have eventually_nonzero: ∃ t, t > 2 ∧ ∀ n, 1 + k (n + t) ≠ 0 := by
        rw [Asymptotics.isLittleO_iff_tendsto] at k_o1
        · rw [NormedAddCommGroup.tendsto_nhds_zero] at k_o1
          specialize k_o1 ((1 : ℝ) / 2)
          simp only [one_div, gt_iff_lt, inv_pos, ofNat_pos, div_one, norm_eq_abs, eventually_atTop,
            ge_iff_le, forall_const] at k_o1
          obtain ⟨a, ha⟩ := k_o1
          use (a + 3)
          refine ⟨by simp, ?_⟩
          intro n
          specialize ha (n + (a + 3))
          have a_le_plus: a ≤ n + (a + 3) := by omega
          simp [a_le_plus] at ha

          by_contra!
          rw [add_eq_zero_iff_eq_neg] at this
          rw [← abs_neg] at ha
          rw [← this] at ha
          simp only [abs_one] at ha
          have two_inv_lt := inv_lt_one_of_one_lt₀ (a := (2 : ℝ)) (by simp)
          linarith
        · simp

      obtain ⟨t, t_gt_2, ht⟩ := eventually_nonzero
      rw [← Filter.tendsto_add_atTop_iff_nat t]
      have denom_nonzero: ∀ n, ((1 + k (n + t)) * ↑(n + t) * log ↑(n + t)) ≠ 0 := by
        intro n
        simp
        refine ⟨?_, ?_, ?_⟩
        refine ⟨?_, ?_⟩
        · exact ht n
        · norm_cast
          omega
        · norm_cast
          omega
        · refine ⟨?_, by norm_cast⟩
          norm_cast
          omega
      conv =>
        arg 1
        intro n
        rw [div_self (denom_nonzero n)]
      simp
  · intro n
    have nth_nonzero: Nat.nth Nat.Prime n ≠ 0 := by
      exact Nat.Prime.ne_zero (prime_nth_prime n)
    simp [nth_nonzero]

/-%%
\begin{proof}
\uses{pn_asymptotic}
  Easy consequence of preceding proposition.
\end{proof}
%%-/

/-%%
\begin{corollary}[prime_between]  \label{prime_between}\lean{prime_between}\leanok
For every $\eps>0$, there is a prime between $x$ and $(1+\eps)x$ for all sufficiently large $x$.
\end{corollary}
%%-/

lemma prime_in_gap' (a b : ℕ) (h : a.primeCounting < b.primeCounting)
    : ∃ (p : ℕ), p.Prime ∧ (a + 1) ≤ p ∧ p < (b + 1) := by
  obtain ⟨p, hp, pp⟩ := exists_of_count_lt_count h
  exact ⟨p, pp, hp.left, hp.right⟩

lemma prime_in_gap (a b : ℝ) (ha : 0 < a)
    (h : ⌊a⌋₊.primeCounting < ⌊b⌋₊.primeCounting)
    : ∃(p : ℕ), p.Prime ∧ a < p ∧ p ≤ b := by

  have hab : ⌊a⌋₊ < ⌊b⌋₊ := Monotone.reflect_lt Nat.monotone_primeCounting h
  obtain ⟨w, h, ha, hb⟩ := prime_in_gap' ⌊a⌋₊ ⌊b⌋₊ h
  refine ⟨w, h, lt_of_floor_lt ha, ?_⟩
  have : a < b := by
    by_contra h
    cases lt_or_eq_of_le <| le_of_not_gt h with
    | inl hh => linarith [floor_le_floor <| le_of_lt hh]
    | inr hh =>
      rw [hh] at hab
      rwa [←lt_self_iff_false ⌊a⌋₊]
  by_contra h
  have : ⌊b⌋₊ < w := floor_lt (by linarith) |>.mpr (lt_of_not_ge h)
  have : ⌊b⌋₊ + 1 ≤ w := by linarith
  linarith

lemma bound_f_second_term (f : ℝ → ℝ) (hf : Tendsto f atTop (nhds 0)) (δ : ℝ) (hδ : δ > 0) :
    ∀ᶠ x: ℝ in atTop, (1 + f x) < (1 + δ)  := by
  have bound_one_plus_f: ∀ y: ℝ, ∀ z: ℝ, |f y| < z → 1 + (f y) < 1 + z := by
    intro y z hf
    by_cases f_pos: 0 < f y
    · rw [abs_of_pos f_pos] at hf
      linarith
    · rw [not_lt] at f_pos
      rw [abs_of_nonpos f_pos] at hf
      linarith

  have f_small := NormedAddCommGroup.tendsto_nhds_zero.mp hf δ hδ
  simp only [norm_eq_abs, eventually_atTop, ge_iff_le] at f_small
  obtain ⟨p, hp⟩ := f_small

  let a := ((max 1 p) : ℝ)
  have ha: ∀ b: ℝ, a ≤ b → |f b| < δ := by
    intro b hb
    have b_ge_p: p ≤ b := by
      have a_ge_p: p ≤ a := by simp [a]
      linarith
    exact hp b b_ge_p

  rw [Filter.eventually_atTop]

  use a
  intro b hb
  exact bound_one_plus_f b δ (ha b (by linarith))


lemma bound_f_first_term {ε : ℝ} (hε : 0 < ε) (f : ℝ → ℝ) (hf : Tendsto f atTop (nhds 0)) (δ : ℝ) (hδ : δ > 0) :
    ∀ᶠ x: ℝ in atTop, (1 + f ((1 + ε) * x)) > (1 - δ)  := by
  have bound_one_plus_f: ∀ y: ℝ, ∀ z: ℝ, |f y| < z → 1 + (f y) > 1 - z := by
    intro y z hf
    by_cases f_pos: 0 < f y
    · rw [abs_of_pos f_pos] at hf
      linarith
    · rw [not_lt] at f_pos
      rw [abs_of_nonpos f_pos] at hf
      linarith

  have f_small := NormedAddCommGroup.tendsto_nhds_zero.mp hf δ hδ
  simp only [norm_eq_abs, eventually_atTop, ge_iff_le] at f_small
  obtain ⟨p, hp⟩ := f_small

  let a := ((max 1 p) : ℝ)
  have ha: ∀ b: ℝ, a ≤ b → |f b| < δ := by
    intro b hb
    have b_ge_p: p ≤ b := by
      have a_ge_p: p ≤ a := by simp [a]
      linarith
    exact hp b b_ge_p


  rw [Filter.eventually_atTop]

  use a
  intro b hb

  have a_pos: 0 < a := by
    simp [a]

  have pos_mul: ∀ x y z : ℝ, 0 < x → 0 < y → 1 < z → x ≤ y → x < y * z := by
    intro x y z _ hy hz hlt
    have y_lt: y < y * z := by
      exact (lt_mul_iff_one_lt_right hy).mpr hz
    linarith

  have mul_increase: a ≤ (1 + ε) * b := by
    simp only [ge_iff_le, a] at hb
    have a_le := pos_mul a b (1 + ε) a_pos (by linarith) (by linarith) (by linarith)
    linarith

  exact bound_one_plus_f ((1 + ε) * b) δ (ha ((1 + ε) * b) mul_increase)

lemma smaller_terms {ε : ℝ} (hε : 0 < ε) (f : ℝ → ℝ) (hf : Tendsto f atTop (nhds 0)) (δ : ℝ)
    (hδ : δ > 0) :
    ∀ᶠ x: ℝ in atTop, (1 - δ) * (((1 + ε) * x / (Real.log ((1 + ε) * x)))) < (1 + f ((1 + ε) * x)) * ((1 + ε) * x / (Real.log ((1 + ε) * x))) := by
  have first_term := bound_f_first_term hε f hf δ hδ
  simp only [gt_iff_lt, eventually_atTop, ge_iff_le] at first_term
  obtain ⟨p, hp⟩ := first_term
  simp only [eventually_atTop, ge_iff_le]
  let a := max p 1
  have ha: ∀ (b : ℝ), a ≤ b → 1 - δ < 1 + f ((1 + ε) * b) := by
    intro b hb
    have a_ge_p: p ≤ a := by
      simp [a]
    specialize hp b (by linarith)
    exact hp
  use a
  intro b hb
  rw [mul_lt_mul_right]
  · exact ha b hb
  · simp only [sup_le_iff, a] at hb
    have b_ge_one: 1 ≤ b := hb.2
    have log_pos: Real.log ((1 + ε) *b) > 0 := by
      have one_pplus_pos: 1 < (1 + ε) := by linarith
      refine (Real.log_pos_iff ?_).mpr ?_
      · positivity
      · exact one_lt_mul_of_lt_of_le one_pplus_pos b_ge_one

    positivity

lemma second_smaller_terms (f : ℝ → ℝ) (hf : Tendsto f atTop (nhds 0)) (δ : ℝ) (hδ : δ > 0) :
    ∀ᶠ x: ℝ in atTop, (1 + δ) * (( x / (Real.log (x)))) > (1 + f ( x)) * ( x / (Real.log (x))) := by
  have first_term := bound_f_second_term f hf δ hδ

  simp only [_root_.add_lt_add_iff_left, eventually_atTop, ge_iff_le] at first_term
  obtain ⟨p, hp⟩ := first_term
  simp only [gt_iff_lt, eventually_atTop, ge_iff_le]
  let a := max p 2
  have ha: ∀ (b : ℝ), a ≤ b → 1 + δ > 1 + f ( b) := by
    intro b hb
    have a_ge_p: p <= a := by simp [a]
    specialize hp b (by linarith)
    linarith
  use a
  intro b hb
  specialize ha b hb
  have rhs_nonzero:  b / log ( b) > 0 := by
    simp only [sup_le_iff, a] at hb
    obtain ⟨_, hb2⟩ := hb
    have log_pos: Real.log (b) > 0 := by
      refine (Real.log_pos_iff ?_).mpr ?_
      · positivity
      · linarith
    positivity
  rw [mul_lt_mul_right]
  · exact ha
  · linarith

lemma x_log_x_atTop : Filter.Tendsto (fun x => x / Real.log x) Filter.atTop Filter.atTop := by
  have inv_log_x_div := Filter.Tendsto.comp (f := fun x => Real.log x / x) (g := fun x => x⁻¹) (x := Filter.atTop) (y := (nhdsWithin 0 (Set.Ioi 0))) (z := Filter.atTop) ?_ ?_
  · simp_rw [Function.comp_def, inv_div] at inv_log_x_div
    exact inv_log_x_div
  · exact tendsto_inv_nhdsGT_zero (𝕜 := ℝ)
  · rw [tendsto_nhdsWithin_iff]
    refine ⟨?_, ?_⟩
    · have log_div_x := Real.tendsto_pow_log_div_mul_add_atTop 1 0 1 (by simp)
      simp only [pow_one, one_mul, add_zero] at log_div_x
      exact log_div_x
    · simp only [Set.mem_Ioi, eventually_atTop, ge_iff_le]
      use 2
      intro x hx
      have log_pos: 0 < Real.log x := by
        refine (Real.log_pos_iff ?_).mpr ?_ <;> linarith
      positivity


lemma tendsto_by_squeeze (ε : ℝ) (hε : ε > 0) :
    Tendsto (fun (x : ℝ) => (Nat.primeCounting ⌊(1 + ε) * x⌋₊ : ℝ) - (Nat.primeCounting ⌊x⌋₊ : ℝ)) atTop atTop := by
  obtain ⟨c, hc, pi_x_eq⟩ := pi_alt
  rw [Asymptotics.isLittleO_iff_tendsto (by simp)] at hc
  conv =>
    arg 1
    intro x
    rw [pi_x_eq]
    rw [pi_x_eq]
  simp only [div_one] at hc

  -- (1 + δ) * (( x / (Real.log (x)))) > (1 + f ( x)) * ( x / (Real.log (x)))

  let d: ℝ := ε/(2*(2 + ε))
  have hd: 0 < d := by positivity
  have first_helper := smaller_terms hε c hc (d) hd
  have second_helper := second_smaller_terms c hc d hd

  apply Filter.tendsto_atTop_mono' (f₁ := fun x => (
      ((1 - d) * ((1 + ε) * x / log ((1 + ε) * x)))
      -
      ((1 + d) * (x / log x)))
    )
  · rw [Filter.EventuallyLE]

    simp at first_helper
    simp at second_helper

    obtain ⟨a1, ha1⟩ := first_helper
    obtain ⟨a2, ha2⟩ := second_helper

    simp only [eventually_atTop]

    use (max a1 a2)
    intro b hb

    have lt_compare: ∀ a b c d : ℝ, a < c ∧ b > d → a - b ≤ c - d := by
      intro a b c d h_lt
      obtain ⟨a_lt, b_gt⟩ := h_lt
      linarith

    apply lt_compare
    simp only [ge_iff_le, sup_le_iff] at hb
    specialize ha1 b hb.1
    specialize ha2 b hb.2
    field_simp
    field_simp at ha1 ha2
    exact ⟨ha1, ha2⟩
  · rw [← Filter.tendsto_comp_val_Ioi_atTop (a := 1)]
    have log_split: ∀ x: Set.Ioi 1, x.val / log ((1 + ε) * x.val) = x.val / (log (1 + ε) + log (x.val)) := by
      intro x
      have x_ge_one: 1 < x.val := Set.mem_Ioi.mp x.property
      rw [Real.log_mul (by linarith) (by linarith)]

    have log_factor: ∀ x: Set.Ioi 1, x.val / (log (1 + ε) + log (x.val)) = x.val / ((1 + (log (1 + ε)/(log x.val))) * (log x.val)) := by
      intro x
      have : log (x.val) ≠ 0 := by
        have pos := Real.log_pos x.property
        linarith
      field_simp
      rw [add_comm]

    conv at log_factor =>
      intro x
      rhs
      rw [div_mul_eq_div_mul_one_div]

    conv =>
      arg 1
      intro x
      lhs
      rw [mul_div_assoc]
      rw [log_split x]

    conv =>
      arg 1
      intro x
      lhs
      rw [log_factor]

    suffices Tendsto (fun x : Set.Ioi (1 : ℝ) ↦ (1 - d) * ((1 + ε) * x) / ((1 + log (1 + ε) / log x) * log x) - (1 + d) * x / log x) atTop atTop by
      field_simp at this ⊢
      exact this
    conv =>
      arg 1
      intro x
      rw [sub_eq_add_neg]
      rw [← neg_div]
      rw [div_add_div]
      · skip
      tactic =>
        simp only [ne_eq, _root_.mul_eq_zero, log_eq_zero, not_or]
        have x_pos := x.property
        simp_rw [Set.Ioi, Set.mem_setOf_eq] at x_pos
        refine ⟨?_, by linarith, by linarith, by linarith⟩
        have log_num_pos: 0 < log (1 + ε) := by
          exact Real.log_pos (by linarith)
        have log_denom_pos: 0 < log x := by
          exact Real.log_pos x.property
        positivity
      tactic =>
        have pos := Real.log_pos (x.property)
        linarith

    conv =>
      arg 1
      intro x
      equals ↑x * (log ↑x * ((1 + ε) * (1 - d)) - (1 + log (1 + ε) / log ↑x) * ((1 + d) * log ↑x)) /
      (log ↑x * ((1 + log (1 + ε) / log ↑x) * log ↑x)) =>
        ring

    simp only [mul_div_mul_comm]
    conv =>
      arg 1
      intro x
      rw [mul_comm]

    apply Filter.Tendsto.pos_mul_atTop (C := (1 + ε) * (1 - d) - (1 + d))
    · simp only [d, sub_pos]
      field_simp
      nlinarith [sq_nonneg ε]
    · conv =>
        arg 1
        intro x
        lhs
        rhs
        equals (log x.val) * ((1 + log (1 + ε) / log ↑x) * ((1 + d))) =>
          ring

      simp_rw [← mul_sub]
      conv =>
        arg 1
        intro x
        rhs
        rw [mul_comm]

      simp only [mul_div_mul_comm]
      conv =>
        arg 1
        intro x
        lhs
        equals 1 =>
          have log_pos := Real.log_pos x.property
          field_simp

      simp only [one_mul]
      conv =>
        arg 3
        equals nhds (((1 + ε) * (1 - d) - (1 + d)) / 1) => simp

      apply Filter.Tendsto.div
      · apply Filter.Tendsto.sub
        · simp
        · conv =>
            arg 3
            equals nhds (1 * (1 + d)) => simp
          apply Filter.Tendsto.mul
          · conv =>
              arg 3
              equals nhds (1 + 0) => simp
            apply Filter.Tendsto.add
            · simp
            · apply Filter.Tendsto.div_atTop (a := log (1 + ε))
              · simp
              · simp only [tendsto_comp_val_Ioi_atTop]
                exact tendsto_log_atTop
          · simp
      · conv =>
          arg 3
          equals nhds (1 + 0) => simp
        apply Filter.Tendsto.add
        · simp
        · apply Filter.Tendsto.div_atTop (a := log (1 + ε))
          · simp
          · simp only [tendsto_comp_val_Ioi_atTop]
            exact tendsto_log_atTop
      · simp
    · let x_div_log (x: ℝ) := x / Real.log x
      conv =>
        arg 1
        equals (fun (x : Set.Ioi 1) => x_div_log x.val) => rfl

      rw [Filter.tendsto_comp_val_Ioi_atTop (a := 1)]
      exact x_log_x_atTop

theorem prime_between {ε : ℝ} (hε : 0 < ε) :
    ∀ᶠ x : ℝ in atTop, ∃ p : ℕ, Nat.Prime p ∧ x < p ∧ p < (1 + ε) * x := by
  have squeeze := tendsto_by_squeeze (ε/2) (by linarith)
  rw [Filter.tendsto_iff_forall_eventually_mem] at squeeze
  specialize squeeze (Set.Ici 1) (by exact Ici_mem_atTop 1)
  simp only [Set.mem_Ici, eventually_atTop, ge_iff_le] at squeeze
  obtain ⟨a, ha⟩ := squeeze
  rw [eventually_atTop]
  use (max a 1)
  intro b hb
  rw [ge_iff_le, sup_le_iff] at hb
  specialize ha b hb.1

  have val_lt: (⌊b⌋₊.primeCounting : ℝ) < ⌊(1 + ε/2) * b⌋₊.primeCounting := by linarith
  norm_cast at val_lt

  have jump := prime_in_gap b ((1 + ε/2) * b) (by linarith) val_lt
  obtain ⟨p, hp, b_lt_p, p_le⟩ := jump
  have p_lt: p < (1 + ε) * b := by
    linarith
  use p

/-%%
\begin{proof}
\uses{pi_alt}
Use Corollary \ref{pi_alt} to show that $\pi((1+\eps)x) - \pi(x)$ goes to infinity as $x \to \infty$.
\end{proof}
%%-/

/-%%
\begin{proposition}\label{mun}\lean{sum_mobius_div_self_le}\leanok
We have $|\sum_{n \leq x} \frac{\mu(n)}{n}| \leq 1$.
\end{proposition}
%%-/
theorem sum_mobius_div_self_le (N : ℕ) : |∑ n ∈ range N, μ n / (n : ℚ)| ≤ 1 := by
  cases N with
  | zero => simp only [range_zero, sum_empty, abs_zero, zero_le_one]
  | succ N =>
  /- simple cases -/
  by_cases hN : 1 ≤ N; swap
  · simp only [not_le, lt_one_iff] at hN
    subst hN
    simp
  /- annoying case -/
  have h_sum : 1 = ∑ d ∈ range (N + 1), (μ d : ℚ) * (N / d : ℕ) := by calc
    (1 : ℚ) = ∑ m ∈ Icc 1 N, ∑ d ∈ m.divisors, μ d := by
      have {x : ℕ} (hx : x ∈ Ioc 1 N) : ∑ d ∈ divisors x, μ d = 0 := by
        rw [mem_Ioc] at hx
        rw [← coe_mul_zeta_apply, moebius_mul_coe_zeta, one_apply]
        omega
      rw [Icc_eq_cons_Ioc hN, Finset.sum_cons, divisors_one, sum_singleton, moebius_apply_one,
        sum_congr rfl (fun _ ↦ this), sum_const, smul_zero, add_zero, Int.cast_one]
    _ = ∑ d ∈ range (N + 1), μ d * (N / d) := by
      simp_rw [← coe_mul_zeta_apply, ArithmeticFunction.sum_Icc_mul_zeta, nsmul_eq_mul, mul_comm]
      rw [range_eq_Ico, ← Finset.insert_Ico_succ_left_eq_Ico (succ_pos _),
        sum_insert (by simp), ArithmeticFunction.map_zero, mul_zero, zero_add]
      rfl
    _ = ∑ d ∈ range (N + 1), (μ d : ℚ) * (N / d : ℕ) := by
      norm_num [Int.cast_sum]
      rfl

  /- rewrite Nat division (N / d) as ⌊N / d⌋ -/
  rw [sum_congr rfl (g := fun d ↦ (μ d : ℚ) * ⌊(N : ℚ) / (d : ℚ)⌋)] at h_sum
  swap
  · intros
    rw [show (N : ℚ) = ((N : ℤ) : ℚ) by norm_cast, Rat.floor_intCast_div_natCast]
    congr

  /- Next, we establish bounds for the error term -/
  have hf' (d : ℕ) : |Int.fract ((N : ℚ) / d)| < 1 := by
    rw [abs_of_nonneg (Int.fract_nonneg _)]
    exact Int.fract_lt_one _
  have h_bound : |∑ d ∈ range (N + 1), μ d * Int.fract ((N : ℚ) / d)| ≤ N - 1 := by
    /- range (N + 1) → Icc 1 N + part that evals to 0 -/
    rw [range_eq_Ico, ← Finset.insert_Ico_add_one_left_eq_Ico, sum_insert, ArithmeticFunction.map_zero,
      Int.cast_zero, zero_mul, zero_add, Finset.Ico_add_one_right_eq_Icc]
    all_goals simp
    /- Ico 1 (N + 1) → Ico 1 N ∪ {N + 1} that evals to 0 -/
    rw [← Ico_insert_right, sum_insert, div_self, Int.fract_one, mul_zero]
    all_goals simp [hN, Nat.pos_iff_ne_zero.mp hN]
    /- bound sum -/
    have (d : ℕ) : |μ d * Int.fract ((N : ℚ) / d)| ≤ 1 := by
      rw [abs_mul, ← one_mul 1]
      refine mul_le_mul ?_ (hf' _).le (abs_nonneg _) zero_le_one
      norm_cast
      simp [moebius]
      split_ifs <;> simp only [abs_zero, zero_le_one, abs_pow, abs_neg, abs_one, one_pow, le_refl]
    apply (abs_sum_le_sum_abs _ _).trans
    apply (sum_le_sum fun d _ ↦ this d).trans
    all_goals simp [cast_sub hN]

  rw [sum_congr rfl (g := fun d : ℕ ↦ μ d * ((N : ℚ) / d - Int.fract ((N : ℚ) / d)))
    fun d _ ↦ by simp only [Int.fract, sub_sub_self]] at h_sum
  simp_rw (config := {singlePass := true}) [mul_sub] at h_sum
  simp_rw [← mul_comm_div, sum_sub_distrib, ← sum_mul] at h_sum
  rw [eq_sub_iff_add_eq, eq_comm, ← eq_div_iff (by norm_num [Nat.pos_iff_ne_zero.mp hN])] at h_sum

  rw [h_sum, abs_le]
  rw [abs_le, neg_sub] at h_bound
  constructor
  <;> simp only [le_div_iff₀, div_le_iff₀, cast_pos.mpr hN]
  <;> linarith [h_bound.left]

/-%%
\begin{proof}\leanok
From M\"obius inversion $1_{n=1} = \sum_{d|n} \mu(d)$ and summing we have
  $$ 1 = \sum_{d \leq x} \mu(d) \lfloor \frac{x}{d} \rfloor$$
  for any $x \geq 1$. Since $\lfloor \frac{x}{d} \rfloor = \frac{x}{d} - \epsilon_d$ with
  $0 \leq \epsilon_d < 1$ and $\epsilon_x = 0$, we conclude that
  $$ 1 ≥ x \sum_{d \leq x} \frac{\mu(d)}{d} - (x - 1)$$
  and the claim follows.
\end{proof}
%%-/

/-%%
\begin{proposition}[M\"obius form of prime number theorem]\label{mu-pnt}\lean{mu_pnt}\leanok  We have $\sum_{n \leq x} \mu(n) = o(x)$.
\end{proposition}
%%-/

theorem mu_pnt : (fun x : ℝ ↦ ∑ n ∈ range ⌊x⌋₊, μ n) =o[atTop] fun x ↦ x := by sorry

/-%%
\begin{proof}
\uses{mun, WeakPNT}
From the Dirichlet convolution identity
  $$ \mu(n) \log n = - \sum_{d|n} \mu(d) \Lambda(n/d)$$
and summing we obtain
$$ \sum_{n \leq x} \mu(n) \log n = - \sum_{d \leq x} \mu(d) \sum_{m \leq x/d} \Lambda(m).$$
For any $\eps>0$, we have from the prime number theorem that
$$ \sum_{m \leq x/d} \Lambda(m) = x/d + O(\eps x/d) + O_\eps(1)$$
(divide into cases depending on whether $x/d$ is large or small compared to $\eps$).
We conclude that
$$ \sum_{n \leq x} \mu(n) \log n = - x \sum_{d \leq x} \frac{\mu(d)}{d} + O(\eps x \log x) + O_\eps(x).$$
Applying \eqref{mun} we conclude that
$$ \sum_{n \leq x} \mu(n) \log n = O(\eps x \log x) + O_\eps(x).$$
and hence
$$ \sum_{n \leq x} \mu(n) \log x = O(\eps x \log x) + O_\eps(x) + O( \sum_{n \leq x} (\log x - \log n) ).$$
From Stirling's formula one has
$$  \sum_{n \leq x} (\log x - \log n) = O(x)$$
thus
$$ \sum_{n \leq x} \mu(n) \log x = O(\eps x \log x) + O_\eps(x)$$
and thus
$$ \sum_{n \leq x} \mu(n) = O(\eps x) + O_\eps(\frac{x}{\log x}).$$
Sending $\eps \to 0$ we obtain the claim.
\end{proof}
%%-/


/-%%
\begin{proposition}\label{lambda-pnt}\lean{lambda_pnt}\leanok
We have $\sum_{n \leq x} \lambda(n) = o(x)$.
\end{proposition}
%%-/

theorem lambda_pnt : (fun x : ℝ ↦ ∑ n ∈ range ⌊x⌋₊, (-1)^(Ω n)) =o[atTop] fun x ↦ x := by
  sorry

/-%%
\begin{proof}
\uses{mu-pnt}
From the identity
  $$ \lambda(n) = \sum_{d^2|n} \mu(n/d^2)$$
and summing, we have
$$ \sum_{n \leq x} \lambda(n) = \sum_{d \leq \sqrt{x}} \sum_{n \leq x/d^2} \mu(n).$$
For any $\eps>0$, we have from Proposition \ref{mu-pnt} that
$$ \sum_{n \leq x/d^2} \mu(n) = O(\eps x/d^2) + O_\eps(1)$$
and hence on summing in $d$
$$ \sum_{n \leq x} \lambda(n) = O(\eps x) + O_\eps(x^{1/2}).$$
Sending $\eps \to 0$ we obtain the claim.
\end{proof}

%%-/

/-%%
\begin{proposition}[Alternate M\"obius form of prime number theorem]\label{mu-pnt-alt}\lean{mu_pnt_alt}\leanok  We have $\sum_{n \leq x} \mu(n)/n = o(1)$.
\end{proposition}
%%-/

theorem mu_pnt_alt : (fun x : ℝ ↦ ∑ n ∈ range ⌊x⌋₊, (μ n : ℝ) / n) =o[atTop] fun x ↦ (1 : ℝ) := by
  sorry

/-%%
\begin{proof}
\uses{mu-pnt}
As in the proof of Theorem \ref{mun}, we have
  $$ 1 = \sum_{d \leq x} \mu(d) \lfloor \frac{x}{d} \rfloor$$
  $$ = x \sum_{d \leq x} \frac{\mu(d)}{d} - \sum_{d \leq x} \mu(d) \{ \frac{x}{d} \}$$
so it will suffice to show that
$$ \sum_{d \leq x} \mu(d) \{ \frac{x}{d} \} = o(x).$$
Let $N$  be a natural number.  It suffices to show that
$$ \sum_{d \leq x} \mu(d) \{ \frac{x}{d} \} = O(x/N).$$
if $x$ is large enough depending on $N$.
We can split the left-hand side as the sum of
$$ \sum_{d \leq x/N} \mu(d) \{ \frac{x}{d} \} $$
and
$$ \sum_{j=1}^{N-1} \sum_{x/(j+1) < d \leq x/j} \mu(d) (x/d - j).$$
The first term is clearly $O(x/N)$.  For the second term, we can use Theorem \ref{mu-pnt} and summation by parts (using the fact that $x/d-j$ is monotone and bounded) to find that
$$ \sum_{x/(j+1) < d \leq x/j} \mu(d) (x/d - j) = o(x)$$
for any given $j$, so in particular
$$ \sum_{x/(j+1) < d \leq x/j} \mu(d) (x/d - j) = O(x/N^2)$$
for all $j=1,\dots,N-1$ if $x$ is large enough depending on $N$.  Summing all the bounds, we obtain the claim.
\end{proof}
%%-/

/-%%
\section{Consequences of the PNT in arithmetic progressions}

\begin{theorem}[Prime number theorem in AP]\label{chebyshev_asymptotic_pnt}\lean{chebyshev_asymptotic_pnt}\leanok  If $a\ (q)$ is a primitive residue class, then one has
  $$ \sum_{p \leq x: p = a\ (q)} \log p = \frac{x}{\phi(q)} + o(x).$$
\end{theorem}
%%-/

proof_wanted chebyshev_asymptotic_pnt {q:ℕ} {a:ℕ} (hq: q ≥ 1) (ha: Nat.Coprime a q) (ha': a < q) :
    (fun x ↦ ∑ p ∈ (filter Nat.Prime (Iic ⌊x⌋₊)), if (p % q = a) then log p else 0) ~[atTop] (fun x ↦ x / (Nat.totient q))

/-%%
\begin{proof}
\uses{chebyshev_asymptotic}
This is a routine modification of the proof of Theorem \ref{chebyshev_asymptotic}.
\end{proof}
%%-/

/-%%
\begin{corollary}[Dirichlet's theorem]\label{dirichlet_thm}\lean{dirichlet_thm}\leanok  Any primitive residue class contains an infinite number of primes.
\end{corollary}
%%-/

proof_wanted dirichlet_thm {q:ℕ} {a:ℕ} (hq: q ≥ 1) (ha: Nat.Coprime a q) (ha': a < q) : Infinite { p // p.Prime ∧ p % q = a }

/-%%
\begin{proof}
\uses{chebyshev_asymptotic_pnt}
If this were not the case, then the sum $\sum_{p \leq x: p = a\ (q)} \log p$ would be bounded in $x$, contradicting Theorem \ref{chebyshev_asymptotic_pnt}.
\end{proof}
-/

/-%%
\section{Consequences of the Chebotarev density theorem}

%%-/

/-%%
\begin{lemma}[Cyclotomic Chebotarev]\label{Chebotarev-cyclic}  For any $a$ coprime to $m$,
$$ \sum_{N \mathfrak{p} \leq x; N \mathfrak{p} = a\ (m)} \log N \mathfrak{p}  =
\frac{1}{|G|} \sum_{N \mathfrak{p} \leq x} \log N \mathfrak{p}.$$
\end{lemma}
%%-/

/-%%
\begin{proof}\uses{Dedekind-PNT, WeakPNT_AP} This should follow from Lemma \ref{Dedekind-PNT} by a Fourier expansion.
\end{proof}
%%-/


==> anc/lean/extended-lean-companion/separation/source/PrimeNumberTheoremAnd/Fourier.lean <==
import Mathlib.Analysis.Distribution.SchwartzSpace
import Mathlib.MeasureTheory.Integral.IntegralEqImproper
import Mathlib.Topology.ContinuousMap.Bounded.Basic
import Mathlib.Order.Filter.ZeroAndBoundedAtFilter
import Mathlib.Analysis.Fourier.FourierTransformDeriv
import PrimeNumberTheoremAnd.Sobolev

open FourierTransform Real Complex MeasureTheory Filter Topology BoundedContinuousFunction SchwartzMap VectorFourier BigOperators

local instance {E : Type*} : Coe (E → ℝ) (E → ℂ) := ⟨fun f n => f n⟩

section lemmas

@[simp]
theorem nnnorm_eq_of_mem_circle (z : Circle) : ‖z.val‖₊ = 1 := NNReal.coe_eq_one.mp (by simp)

@[simp]
theorem nnnorm_circle_smul (z : Circle) (s : ℂ) : ‖z • s‖₊ = ‖s‖₊ := by
  simp [show z • s = z.val * s from rfl]

noncomputable def e (u : ℝ) : ℝ →ᵇ ℂ where
  toFun v := 𝐞 (-v * u)
  map_bounded' := ⟨2, fun x y => (dist_le_norm_add_norm _ _).trans (by simp [one_add_one_eq_two])⟩

@[simp] lemma e_apply (u : ℝ) (v : ℝ) : e u v = 𝐞 (-v * u) := rfl

theorem hasDerivAt_e {u x : ℝ} : HasDerivAt (e u) (-2 * π * u * I * e u x) x := by
  have l2 : HasDerivAt (fun v => -v * u) (-u) x := by simpa only [neg_mul_comm] using hasDerivAt_mul_const (-u)
  convert (hasDerivAt_fourierChar (-x * u)).scomp x l2 using 1
  simp ; ring

lemma fourierIntegral_deriv_aux2 (e : ℝ →ᵇ ℂ) {f : ℝ → ℂ} (hf : Integrable f) : Integrable (⇑e * f) :=
  hf.bdd_mul e.continuous.aestronglyMeasurable ⟨_, e.norm_coe_le_norm⟩

@[simp] lemma F_neg {f : ℝ → ℂ} {u : ℝ} : 𝓕 (fun x => -f x) u = - 𝓕 f u := by
  simp [fourierIntegral_eq, integral_neg]

@[simp] lemma F_add {f g : ℝ → ℂ} (hf : Integrable f) (hg : Integrable g) (x : ℝ) :
    𝓕 (fun x => f x + g x) x = 𝓕 f x + 𝓕 g x := by
  have : Continuous fun p : ℝ × ℝ ↦ ((innerₗ ℝ) p.1) p.2 := continuous_inner
  have := fourierIntegral_add continuous_fourierChar this hf hg
  exact congr_fun this x

@[simp] lemma F_sub {f g : ℝ → ℂ} (hf : Integrable f) (hg : Integrable g) (x : ℝ) :
    𝓕 (fun x => f x - g x) x = 𝓕 f x - 𝓕 g x := by
  simpa [sub_eq_add_neg, Pi.neg_def] using F_add hf hg.neg x

@[simp] lemma F_mul {f : ℝ → ℂ} {c : ℂ} {u : ℝ} : 𝓕 (fun x => c * f x) u = c * 𝓕 f u := by
  simp [fourierIntegral_real_eq, ← integral_const_mul] ; congr ; ext
  simp [Real.fourierChar, Circle.exp, ← smul_mul_assoc, mul_smul_comm]

end lemmas

theorem fourierIntegral_self_add_deriv_deriv (f : W21) (u : ℝ) :
    (1 + u ^ 2) * 𝓕 f u = 𝓕 (fun u => f u - (1 / (4 * π ^ 2)) * deriv^[2] f u) u := by
  have l1 : Integrable (fun x => (((π : ℂ) ^ 2)⁻¹ * 4⁻¹) * deriv (deriv f) x) := by
    apply Integrable.const_mul ; simpa [iteratedDeriv_succ] using f.integrable le_rfl
  have l4 : Differentiable ℝ f := f.differentiable
  have l5 : Differentiable ℝ (deriv f) := f.deriv.differentiable
  simp [f.hf, l1, add_mul, Real.fourierIntegral_deriv f.hf' l5 f.hf'', Real.fourierIntegral_deriv f.hf l4 f.hf']
  field_simp [pi_ne_zero] ; ring_nf ; simp

@[simp] lemma deriv_ofReal : deriv ofReal = fun _ => 1 := by
  ext x ; exact ((hasDerivAt_id x).ofReal_comp).deriv


==> anc/lean/extended-lean-companion/separation/source/PrimeNumberTheoremAnd/Mathlib/Analysis/Asymptotics/Asymptotics.lean <==
import Mathlib.Analysis.Asymptotics.Lemmas
import Mathlib.Topology.Order.Compact

open Filter Topology

namespace Asymptotics

variable {α : Type*} {β : Type*} {E : Type*} {F : Type*} {G : Type*} {E' : Type*}
  {F' : Type*} {G' : Type*} {E'' : Type*} {F'' : Type*} {G'' : Type*} {R : Type*}
  {R' : Type*} {𝕜 : Type*} {𝕜' : Type*}

variable [Norm E] [Norm F] [Norm G]

variable [SeminormedAddCommGroup E'] [SeminormedAddCommGroup F'] [SeminormedAddCommGroup G']
  [NormedAddCommGroup E''] [NormedAddCommGroup F''] [NormedAddCommGroup G''] [SeminormedRing R]
  [SeminormedRing R']


theorem isLittleO_const_id_cocompact [ProperSpace F'']
    (c : E'') : (fun _x : F'' => c) =o[cocompact F''] id :=
  isLittleO_const_left.2 <| Or.inr tendsto_norm_cocompact_atTop

-- to replace existing `isLittleO_const_id_atTop`
theorem isLittleO_const_id_atTop2 [LinearOrder F''] [NoMaxOrder F''] [ClosedIciTopology F'']
    [ProperSpace F''] (c : E'') : (fun _x : F'' => c) =o[atTop] id :=
 (isLittleO_const_id_cocompact c).mono atTop_le_cocompact

-- to replace existing `isLittleO_const_id_atBot`
theorem isLittleO_const_id_atBot2 [LinearOrder F''] [NoMinOrder F''] [ClosedIicTopology F'']
    [ProperSpace F''] (c : E'') : (fun _x : F'' => c) =o[atBot] id :=
  (isLittleO_const_id_cocompact c).mono atBot_le_cocompact

theorem _root_.Filter.Eventually.natCast {f : ℝ → Prop} (hf : ∀ᶠ x in atTop, f x) : ∀ᶠ n : ℕ in atTop, f n :=
  tendsto_natCast_atTop_atTop.eventually hf

theorem IsBigO.natCast {f g : ℝ → E} (h : f =O[atTop] g) :
    (fun n : ℕ => f n) =O[atTop] fun n : ℕ => g n :=
  h.comp_tendsto tendsto_natCast_atTop_atTop

end Asymptotics


==> anc/lean/extended-lean-companion/separation/source/PrimeNumberTheoremAnd/Mathlib/Analysis/SpecialFunctions/Log/Basic.lean <==
import Mathlib.Algebra.Order.Floor.Defs
import Mathlib.Algebra.Order.Floor.Ring
import Mathlib.Algebra.Order.Floor.Semiring
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Analysis.SpecialFunctions.Pow.Continuity

open Filter Real

/-- log^b x / x^a goes to zero at infinity if a is positive. -/
theorem Real.tendsto_pow_log_div_pow_atTop (a : ℝ) (b : ℝ) (ha : 0 < a) :
    Filter.Tendsto (fun x ↦ log x ^ b / x^a) Filter.atTop (nhds 0) := by
  convert squeeze_zero' (f := fun x ↦ log x ^ b / x^a) (g := fun x ↦ (log x ^ ⌈ b/a ⌉₊ / x)^a ) (t₀ := atTop) ?_ ?_ ?_
  · simp
    use 1
    intro x hx
    apply div_nonneg <;> apply Real.rpow_nonneg
    · exact log_nonneg hx
    linarith
  · simp
    use exp 1
    intro x hx
    have h0 : 0 < x := by
      apply lt_of_lt_of_le (exp_pos 1) hx
    have h1 : 1 ≤ log x := by
      rwa [le_log_iff_exp_le h0]
    rw [div_rpow _ (le_of_lt h0)]
    · rw [div_le_div_iff_of_pos_right (rpow_pos_of_pos h0 _), ← rpow_natCast, ← rpow_mul (zero_le_one.trans h1)]
      apply rpow_le_rpow_of_exponent_le h1
      rw [← div_le_iff₀ ha]
      exact Nat.le_ceil _
    apply pow_nonneg (by linarith)
  rw [(zero_rpow (_root_.ne_of_lt ha).symm).symm]
  apply Tendsto.rpow_const
  · have := tendsto_pow_log_div_mul_add_atTop 1 0 ⌈b/a⌉₊ zero_ne_one.symm
    simp at this
    exact this
  right
  exact le_of_lt ha


==> anc/lean/extended-lean-companion/separation/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/ArithmeticFunction.lean <==
import Mathlib.Data.Nat.Factorization.Basic
import Mathlib.NumberTheory.ArithmeticFunction

open ArithmeticFunction BigOperators Nat Finset

theorem ArithmeticFunction.sum_range_mul_zeta
    {R : Type*} [Semiring R] (f : ArithmeticFunction R) (N : ℕ) :
    ∑ d ∈ range (N + 1), (f * ζ) d = ∑ d ∈ range (N + 1), (N / d) • f d := by
  calc
    ∑ d ∈ range (N + 1), (f * ζ) d
      = ∑ d ∈ (range (N + 1) ×ˢ range (N + 1)).filter (fun d ↦ d.snd ∈ divisors d.fst),
        f d.snd := by
      simp_rw [sum_filter, sum_product]
      apply sum_congr rfl (fun x hx ↦ ?_)
      rw [← sum_filter, sum_congr (s₂ := divisors x) ?_ fun _ _ ↦ rfl, coe_mul_zeta_apply]
      refine Subset.antisymm ?_ ?_ <;> intro d hd
      · exact (mem_filter.mp hd).right
      · have h : d ≤ x := by
          rw [divisors, mem_filter] at hd
          exact lt_succ.mp (mem_Ico.mp hd.left).right
        exact mem_filter.mpr ⟨mem_range.mpr (lt_of_le_of_lt h <| mem_range.mp hx), hd⟩
    _ = ∑ d ∈ range (N + 1), ∑ _m ∈ (range (N + 1)).filter (d ∈ divisors ·), f d := by
      rw [sum_filter, sum_product_right]
      refine sum_congr rfl (fun y _ ↦ by simp only [← sum_filter])
    _ = ∑ d ∈ range (N + 1), (N / d) • f d := by
      rw [sum_congr rfl fun y _ ↦ ?_]
      rw [sum_const]
      congr
      simp_rw [mem_divisors, and_comm (b := _ ≠ 0), ← filter_filter]
      have : (range (N + 1)).filter (· ≠ 0) = Ioc 0 N := by
        ext a
        rw [mem_filter, mem_Ioc, mem_range, pos_iff_ne_zero, lt_succ, and_comm]
      rw [this, Nat.Ioc_filter_dvd_card_eq_div]

theorem ArithmeticFunction.sum_Icc_mul_zeta
    {R : Type*} [Semiring R] (f : ArithmeticFunction R) (N : ℕ) :
    ∑ d ∈ Icc 1 N, (f * ζ) d = ∑ d ∈ Icc 1 N, (N / d) • f d := by
  have := sum_range_mul_zeta f N
  rw [range_eq_Ico, ← Finset.insert_Ico_add_one_left_eq_Ico, sum_insert, sum_insert] at this
  · simp only [map_zero, zero_add, Ico_add_one_right_eq_Icc, Nat.div_zero, smul_zero] at this
    rw [this]
  all_goals simp


==> anc/lean/extended-lean-companion/separation/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/AuxResults.lean <==
/-
Copyright (c) 2023 Arend Mellendijk. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Author: Arend Mellendijk

! This file was ported from Lean 3 source module aux_results
-/
import Mathlib.Algebra.Order.Antidiag.Nat
import Mathlib.Analysis.Asymptotics.Lemmas
import Mathlib.Analysis.SpecialFunctions.Integrals.Basic
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Analysis.SpecialFunctions.NonIntegrable
import Mathlib.Analysis.SumIntegralComparisons
import Mathlib.Data.Nat.Prime.Basic
import Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic
import Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus
import Mathlib.MeasureTheory.Integral.IntervalIntegral.IntegrationByParts
import Mathlib.NumberTheory.ArithmeticFunction

noncomputable section

open scoped BigOperators ArithmeticFunction

open Nat ArithmeticFunction Finset


namespace ArithmeticFunction.IsMultiplicative

variable {R : Type*}

theorem prod_factors_of_mult (f : ArithmeticFunction ℝ) (h_mult : ArithmeticFunction.IsMultiplicative f) {l : ℕ} (hl : Squarefree l) :
    ∏ a ∈ l.primeFactors, f a = f l := by
  rw [←IsMultiplicative.map_prod_of_subset_primeFactors h_mult l _ Finset.Subset.rfl,
    Nat.prod_primeFactors_of_squarefree hl]

end ArithmeticFunction.IsMultiplicative

namespace Aux
theorem sum_over_dvd_ite {α : Type _} [Ring α] {P : ℕ} (hP : P ≠ 0) {n : ℕ} (hn : n ∣ P)
    {f : ℕ → α} : ∑ d ∈ n.divisors, f d = ∑ d ∈ P.divisors, if d ∣ n then f d else 0 :=
  by
  rw [←Finset.sum_filter, Nat.divisors_filter_dvd_of_dvd hP hn]

theorem ite_sum_zero {p : Prop} [Decidable p] (s : Finset ℕ) (f : ℕ → ℝ) :
    (if p then (∑ x ∈ s, f x) else 0) = ∑ x ∈ s, if p then f x else 0 := by
  split_ifs <;> simp

theorem conv_lambda_sq_larger_sum (f : ℕ → ℕ → ℕ → ℝ) (n : ℕ) :
    (∑ d ∈ n.divisors,
        ∑ d1 ∈ d.divisors,
          ∑ d2 ∈ d.divisors, if d = Nat.lcm d1 d2 then f d1 d2 d else 0) =
      ∑ d ∈ n.divisors,
        ∑ d1 ∈ n.divisors,
          ∑ d2 ∈ n.divisors, if d = Nat.lcm d1 d2 then f d1 d2 d else 0 := by
  apply sum_congr rfl; intro d hd
  rw [mem_divisors] at hd
  simp_rw [←Nat.divisors_filter_dvd_of_dvd hd.2 hd.1, sum_filter, ←ite_and, ite_sum_zero, ←ite_and]
  congr with d1
  congr with d2
  congr
  rw [eq_iff_iff]
  refine ⟨fun ⟨_, _, h⟩ ↦ h, ?_⟩
  rintro rfl
  exact ⟨Nat.dvd_lcm_left d1 d2, Nat.dvd_lcm_right d1 d2, rfl⟩

theorem moebius_inv_dvd_lower_bound (l m : ℕ) (hm : Squarefree m) :
    (∑ d ∈ m.divisors, if l ∣ d then (μ d:ℤ) else 0) = if l = m then (μ l:ℤ) else 0 := by
  have hm_pos : 0 < m := Nat.pos_of_ne_zero hm.ne_zero
  revert hm
  revert m
  apply (ArithmeticFunction.sum_eq_iff_sum_smul_moebius_eq_on {n | Squarefree n} (fun _ _ => Squarefree.squarefree_of_dvd)).mpr
  intro m hm_pos hm
  rw [sum_divisorsAntidiagonal' (f:= fun x y => μ x • if l=y then μ l else 0)]--
  by_cases hl : l ∣ m
  · rw [if_pos hl, sum_eq_single l]
    · have hmul : m / l * l = m := Nat.div_mul_cancel hl
      rw [if_pos rfl, smul_eq_mul, ←isMultiplicative_moebius.map_mul_of_coprime,
        hmul]

      apply coprime_of_squarefree_mul; rw [hmul]; exact hm
    · intro d _ hdl; rw [if_neg hdl.symm, smul_zero]
    · intro h; rw[mem_divisors] at h; exfalso; exact h ⟨hl, (Nat.ne_of_lt hm_pos).symm⟩
  · rw [if_neg hl, sum_eq_zero]; intro d hd
    rw [if_neg, smul_zero]
    by_contra h; rw [←h] at hd; exact hl (dvd_of_mem_divisors hd)


theorem moebius_inv_dvd_lower_bound' {P : ℕ} (hP : Squarefree P) (l m : ℕ) (hm : m ∣ P) :
    (∑ d ∈ P.divisors, if l ∣ d ∧ d ∣ m then μ d else 0) = if l = m then μ l else 0 := by
  rw [←moebius_inv_dvd_lower_bound _ _ (Squarefree.squarefree_of_dvd hm hP),
    sum_over_dvd_ite hP.ne_zero hm]
  simp_rw[ite_and, ←sum_filter, filter_comm]

theorem moebius_inv_dvd_lower_bound_real {P : ℕ} (hP : Squarefree P) (l m : ℕ) (hm : m ∣ P) :
    (∑ d ∈ P.divisors, if l ∣ d ∧ d ∣ m then (μ d : ℝ) else 0) = if l = m then (μ l : ℝ) else 0 := by
  norm_cast
  apply moebius_inv_dvd_lower_bound' hP l m hm

theorem multiplicative_zero_of_zero_dvd (f : ArithmeticFunction ℝ) (h_mult : IsMultiplicative f) {m n : ℕ}
    (h_sq : Squarefree n) (hmn : m ∣ n) (h_zero : f m = 0) : f n = 0 := by
  rcases hmn with ⟨k, rfl⟩
  simp only [MulZeroClass.zero_mul, h_mult.map_mul_of_coprime (coprime_of_squarefree_mul h_sq),
    h_zero]

theorem div_mult_of_dvd_squarefree (f : ArithmeticFunction ℝ) (h_mult : IsMultiplicative f) (l d : ℕ) (hdl : d ∣ l)
    (hl : Squarefree l) (hd : f d ≠ 0) : f l / f d = f (l / d) := by
  apply div_eq_of_eq_mul hd
  rw [← h_mult.right, Nat.div_mul_cancel hdl]
  apply coprime_of_squarefree_mul
  convert hl
  exact Nat.div_mul_cancel hdl

theorem inv_sub_antitoneOn_gt
    {R : Type*} [Field R] [LinearOrder R] [IsStrictOrderedRing R] (c : R) :
    AntitoneOn (fun x:R ↦ (x-c)⁻¹) (Set.Ioi c) := by
  refine antitoneOn_iff_forall_lt.mpr ?_
  intro a ha b hb hab
  rw [Set.mem_Ioi] at ha hb
  gcongr; linarith

theorem inv_sub_antitoneOn_Icc
    {R : Type*} [Field R] [LinearOrder R] [IsStrictOrderedRing R]
    (a b c : R) (ha : c < a) :
    AntitoneOn (fun x ↦ (x-c)⁻¹) (Set.Icc a b) := by
  by_cases hab : a ≤ b
  · exact inv_sub_antitoneOn_gt c |>.mono <| (Set.Icc_subset_Ioi_iff hab).mpr ha
  · simp [hab, Set.Subsingleton.antitoneOn]

theorem inv_antitoneOn_pos {R : Type*} [Field R] [LinearOrder R] [IsStrictOrderedRing R] :
    AntitoneOn (fun x:R ↦ x⁻¹) (Set.Ioi 0) := by
  convert inv_sub_antitoneOn_gt (R:=R) 0; ring

theorem inv_antitoneOn_Icc {R : Type*} [Field R] [LinearOrder R] [IsStrictOrderedRing R]
    (a b : R) (ha : 0 < a) :
    AntitoneOn (fun x ↦ x⁻¹) (Set.Icc a b) := by
  convert inv_sub_antitoneOn_Icc a b 0 ha; ring

theorem log_add_one_le_sum_inv (n : ℕ) :
    Real.log ↑(n+1) ≤ ∑ d ∈ Finset.Icc 1 n, (d:ℝ)⁻¹ := by
  calc _ = ∫ x in (1)..↑(n+1), x⁻¹ := ?_
       _ = ∫ x in (1:ℕ)..↑(n+1), x⁻¹ := ?_
       _ ≤ _ := ?_
  · rw[integral_inv (by simp[(show ¬ (1:ℝ) ≤ 0 by norm_num)] )]; congr; ring
  · congr; norm_num
  · apply AntitoneOn.integral_le_sum_Ico (by norm_num)
    apply inv_antitoneOn_Icc
    norm_num

theorem log_le_sum_inv (y : ℝ) (hy : 1 ≤ y) :
    Real.log y ≤ ∑ d ∈ Finset.Icc 1 (⌊y⌋₊), (d:ℝ)⁻¹ := by
  calc _ ≤ Real.log ↑(Nat.floor y + 1) := ?_
       _ ≤ _ := ?_
  · gcongr
    apply (le_ceil y).trans
    norm_cast
    exact ceil_le_floor_add_one y
  · apply log_add_one_le_sum_inv

theorem sum_inv_le_log (n : ℕ) (hn : 1 ≤ n) :
    ∑ d ∈ Finset.Icc 1 n, (d : ℝ)⁻¹ ≤ 1 + Real.log ↑n :=
  by
  rw [← Finset.sum_erase_add (Icc 1 n) _ (by simp [hn] : 1 ∈ Icc 1 n), add_comm]
  gcongr
  · norm_num
  simp only [Icc_erase_left]
  calc
    ∑ d ∈ Ico 2 (n + 1), (d : ℝ)⁻¹ = ∑ d ∈ Ico 2 (n + 1), (↑(d + 1) - 1)⁻¹ := ?_
    _ ≤ ∫ x in (2).. ↑(n + 1), (x - 1)⁻¹  := ?_
    _ = Real.log ↑n := ?_
  · congr; norm_num;
  · apply @AntitoneOn.sum_le_integral_Ico 2 (n + 1) fun x : ℝ => (x - 1)⁻¹
    · linarith [hn]
    apply inv_sub_antitoneOn_Icc; norm_num
  rw [intervalIntegral.integral_comp_sub_right _ 1, integral_inv]
  · norm_num
  norm_num; simp[hn, show (0:ℝ) < 1 by norm_num]

theorem sum_inv_le_log_real (y : ℝ) (hy : 1 ≤ y) :
    ∑ d ∈ Finset.Icc 1 (⌊y⌋₊), (d:ℝ)⁻¹ ≤ 1 + Real.log y := by
  trans (1 + Real.log (⌊y⌋₊))
  · apply sum_inv_le_log (⌊y⌋₊)
    apply le_floor; norm_cast
  gcongr
  · norm_cast; apply Nat.lt_of_succ_le; apply le_floor; norm_cast
  · apply floor_le; linarith

-- Lemma 3.1 in Heath-Brown's notes
theorem sum_pow_cardDistinctFactors_div_self_le_log_pow {P k : ℕ} (x : ℝ) (hx : 1 ≤ x)
    (hP : Squarefree P) :
    (∑ d ∈ P.divisors, if d ≤ x then (k:ℝ) ^ (ω d) / (d : ℝ) else (0 : ℝ))
    ≤ (1 + Real.log x) ^ k := by
  have hx_pos : 0 < x := by
    linarith
  calc
    _ = ∑ d ∈ P.divisors,
          ∑ a ∈ Fintype.piFinset fun _i : Fin k => P.divisors,
            if ∏ i, a i = d ∧ d ∣ P then if ↑d ≤ x then (d : ℝ)⁻¹ else 0 else 0 := ?_
    _ = ∑ a ∈ Fintype.piFinset fun _i : Fin k => P.divisors,
          if ∏ i, a i ∣ P then if ↑(∏ i, a i) ≤ x then ∏ i, (a i : ℝ)⁻¹ else 0 else 0 := ?_
    _ ≤ ∑ a ∈ Fintype.piFinset fun _i : Fin k => P.divisors,
          if ↑(∏ i, a i) ≤ x then ∏ i, (a i : ℝ)⁻¹ else 0 := ?_ -- do we need this one?
    _ ≤ ∑ a ∈ Fintype.piFinset fun _i : Fin k => P.divisors,
          ∏ i, if ↑(a i) ≤ x then (a i : ℝ)⁻¹ else 0 := ?_
    _ = ∏ _i : Fin k, ∑ d ∈ P.divisors, if ↑d ≤ x then (d : ℝ)⁻¹ else 0 := by rw [prod_univ_sum]
    _ = (∑ d ∈ P.divisors, if ↑d ≤ x then (d : ℝ)⁻¹ else 0) ^ k := by rw [prod_const, Finset.card_fin]
    _ ≤ (1 + Real.log x) ^ k := ?_

  · apply sum_congr rfl; intro d hd
    rw [mem_divisors] at hd
    simp_rw [ite_and];
    rw [← sum_filter, Finset.sum_const, ← finMulAntidiag_eq_piFinset_divisors_filter hd.1 hd.2,
      card_finMulAntidiag_of_squarefree <| hP.squarefree_of_dvd hd.1, if_pos hd.1]
    simp only [div_eq_mul_inv, nsmul_eq_mul, cast_pow, mul_ite, mul_zero]
  · rw [sum_comm]; apply sum_congr rfl; intro a _; rw [sum_eq_single (∏ i, a i)]
    · apply if_ctx_congr _ _ (fun _ => rfl)
      · rw [Iff.comm, iff_and_self]; exact fun _ => rfl
      · intro; rw [cast_prod, ← prod_inv_distrib]
    · exact fun d _ hd_ne ↦ if_neg fun h => hd_ne.symm h.1
    · exact fun h ↦ if_neg fun h' => h (mem_divisors.mpr ⟨h'.2, hP.ne_zero⟩)
  · apply sum_le_sum; intro a _
    by_cases h : (∏ i, a i ∣ P)
    · rw [if_pos h]
    rw [if_neg h]
    split_ifs with h'
    · apply prod_nonneg; intro i _; norm_num
    · rfl
  · apply sum_le_sum; intro a ha
    split_ifs with h
    · gcongr with i hi
      rw [if_pos]
      apply le_trans _ h
      norm_cast
      rw [←prod_erase_mul (a:=i) (h:= hi)]
      apply Nat.le_mul_of_pos_left
      rw [Fintype.mem_piFinset] at ha
      apply prod_pos; intro j _; apply pos_of_mem_divisors (ha j)
    · apply prod_nonneg; intro j _
      split_ifs
      · norm_num
      · rfl
  · rw [←sum_filter]
    gcongr
    trans (∑ d ∈ Icc 1 (floor x), (d:ℝ)⁻¹)
    · apply sum_le_sum_of_subset_of_nonneg
      · intro d; rw[mem_filter, mem_Icc]
        intro hd
        constructor
        · rw [Nat.succ_le]; exact pos_of_mem_divisors hd.1
        · rw [le_floor_iff hx_pos.le]
          exact hd.2
      · norm_num
    apply sum_inv_le_log_real
    linarith

theorem sum_pow_cardDistinctFactors_le_self_mul_log_pow {P h : ℕ} (x : ℝ) (hx : 1 ≤ x)
    (hP : Squarefree P) :
    (∑ d ∈ P.divisors, if ↑d ≤ x then (h : ℝ) ^ ω d else (0 : ℝ)) ≤ x * (1 + Real.log x) ^ h := by
  trans (∑ d ∈ P.divisors, x * if ↑d ≤ x then (h : ℝ) ^ ω d / d else (0 : ℝ))
  · simp_rw [mul_ite, mul_zero, ←sum_filter]
    gcongr with i hi
    rw [div_eq_mul_inv, mul_comm _ (i:ℝ)⁻¹, ←mul_assoc]
    trans (1*(h:ℝ)^ω i)
    · rw [one_mul]
    gcongr
    rw [mem_filter] at hi
    rw [←div_eq_mul_inv]
    apply one_le_div (by norm_cast; apply Nat.pos_of_mem_divisors hi.1) |>.mpr hi.2
  rw [←mul_sum];
  gcongr
  apply sum_pow_cardDistinctFactors_div_self_le_log_pow x hx hP


end Aux


==> anc/lean/extended-lean-companion/separation/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Basic.lean <==
/-
Copyright (c) 2023 Arend Mellendijk. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Author: Arend Mellendijk

! This file was ported from Lean 3 source module sieve
-/
import Mathlib.Algebra.BigOperators.Ring.Finset
import Mathlib.Analysis.Asymptotics.Lemmas
import Mathlib.NumberTheory.ArithmeticFunction
import Mathlib.NumberTheory.SelbergSieve
import PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.AuxResults

noncomputable section

open scoped BigOperators ArithmeticFunction

open Finset Real Nat Aux BoundingSieve

namespace SelbergSieve

variable (s : BoundingSieve)
local notation3 "ν" => BoundingSieve.nu (self := s)
local notation3 "P" => BoundingSieve.prodPrimes (self := s)
local notation3 "a" => BoundingSieve.weights (self := s)
local notation3 "X" => BoundingSieve.totalMass (self := s)
local notation3 "A" => BoundingSieve.support (self := s)
local notation3 "𝒜" => BoundingSieve.multSum (s := s)
local notation3 "R" => BoundingSieve.rem (s := s)

-- S = ∑_{l|P, l≤√y} g(l)
-- Used in statement of the simple form of the selberg bound
def selbergTerms : ArithmeticFunction ℝ :=
  s.nu.pmul (.prodPrimeFactors fun p =>  1 / (1 - ν p))

local notation3 "g" => SelbergSieve.selbergTerms s

theorem selbergTerms_apply (d : ℕ) :
    g d = ν d * ∏ p ∈ d.primeFactors, 1/(1 - ν p) := by
  unfold selbergTerms
  by_cases h : d=0
  · rw [h]; simp
  rw [ArithmeticFunction.pmul_apply, ArithmeticFunction.prodPrimeFactors_apply h]

section UpperBoundSieve

structure UpperBoundSieve where mk ::
  μPlus : ℕ → ℝ
  hμPlus : IsUpperMoebius μPlus

instance ubToμPlus : CoeFun UpperBoundSieve fun _ => ℕ → ℝ where coe ub := ub.μPlus

def IsLowerMoebius (μMinus : ℕ → ℝ) : Prop :=
  ∀ n : ℕ, ∑ d ∈ n.divisors, μMinus d ≤ (if n=1 then 1 else 0)

structure LowerBoundSieve where mk ::
  μMinus : ℕ → ℝ
  hμMinus : IsLowerMoebius μMinus

instance lbToμMinus : CoeFun LowerBoundSieve fun _ => ℕ → ℝ where coe lb := lb.μMinus

end UpperBoundSieve

section SieveLemmas

theorem nu_ne_zero_of_mem_divisors_prodPrimes {d : ℕ} (hd : d ∈ divisors P) : ν d ≠ 0 := by
  apply _root_.ne_of_gt
  rw [mem_divisors] at hd
  apply nu_pos_of_dvd_prodPrimes hd.left

def delta (n : ℕ) : ℝ := if n=1 then 1 else 0

local notation "δ" => delta

theorem siftedSum_as_delta : siftedSum (s := s) = ∑ d ∈ s.support, a d * δ (Nat.gcd P d) :=
  by
  rw [siftedSum_eq_sum_support_mul_ite]
  simp only [delta]

-- Unused ?
theorem nu_lt_self_of_dvd_prodPrimes (d : ℕ) (hdP : d ∣ P) (hd_ne_one : d ≠ 1) : ν d < 1 :=
  nu_lt_one_of_dvd_prodPrimes hdP hd_ne_one

-- Facts about g
@[aesop safe]
theorem selbergTerms_pos (l : ℕ) (hl : l ∣ P) : 0 < g l := by
  rw [selbergTerms_apply]
  apply mul_pos
  · exact nu_pos_of_dvd_prodPrimes hl
  apply prod_pos
  intro p hp
  rw [one_div_pos]
  have hp_prime : p.Prime := prime_of_mem_primeFactors hp
  have hp_dvd : p ∣ P := (Nat.dvd_of_mem_primeFactors hp).trans hl
  linarith only [s.nu_lt_one_of_prime p hp_prime hp_dvd]

theorem selbergTerms_mult : ArithmeticFunction.IsMultiplicative g := by
  unfold selbergTerms
  arith_mult

theorem one_div_selbergTerms_eq_conv_moebius_nu (l : ℕ) (hl : Squarefree l)
    (hnu_nonzero : ν l ≠ 0) : 1 / g l = ∑ d ∈ l.divisors, (μ <| l / d) * (ν d)⁻¹ :=
  by
  rw [selbergTerms_apply]
  simp only [one_div, prod_inv_distrib, mul_inv, inv_inv]
  rw [(s.nu_mult).prodPrimeFactors_one_sub_of_squarefree _ hl]
  rw [mul_sum]
  apply symm
  rw [← Nat.sum_divisorsAntidiagonal' fun d e : ℕ => ↑(μ d) * (ν e)⁻¹]
  rw [Nat.sum_divisorsAntidiagonal fun d e : ℕ => ↑(μ d) * (ν e)⁻¹]
  apply sum_congr rfl; intro d hd
  have hd_dvd : d ∣ l := dvd_of_mem_divisors hd
  rw [←div_mult_of_dvd_squarefree ν s.nu_mult l d (dvd_of_mem_divisors hd) hl, inv_div]
  · ring
  revert hnu_nonzero; contrapose!
  exact multiplicative_zero_of_zero_dvd ν s.nu_mult hl hd_dvd

theorem nu_eq_conv_one_div_selbergTerms (d : ℕ) (hdP : d ∣ P) :
    (ν d)⁻¹ = ∑ l ∈ divisors P, if l ∣ d then 1 / g l else 0 := by
  apply symm
  rw [←sum_filter, Nat.divisors_filter_dvd_of_dvd prodPrimes_ne_zero hdP]
  have hd_pos : 0 < d := Nat.pos_of_ne_zero <| ne_zero_of_dvd_ne_zero prodPrimes_ne_zero hdP
  revert hdP; revert d
  apply (ArithmeticFunction.sum_eq_iff_sum_mul_moebius_eq_on _ (fun _ _ => Nat.dvd_trans)).mpr
  intro l _ hlP
  rw [sum_divisorsAntidiagonal' (f:=fun x y => (μ <| x) * (ν y)⁻¹) (n:=l)]
  apply symm
  exact one_div_selbergTerms_eq_conv_moebius_nu _ l
    (Squarefree.squarefree_of_dvd hlP s.prodPrimes_squarefree)
    (_root_.ne_of_gt <| nu_pos_of_dvd_prodPrimes hlP)

theorem conv_selbergTerms_eq_selbergTerms_mul_nu {d : ℕ} (hd : d ∣ P) :
    (∑ l ∈ divisors P, if l ∣ d then g l else 0) = g d * (ν d)⁻¹ := by
  calc
    (∑ l ∈ divisors P, if l ∣ d then g l else 0) =
        ∑ l ∈ divisors P, if l ∣ d then g (d / l) else 0 := by
      rw [← sum_over_dvd_ite prodPrimes_ne_zero hd,
        ← Nat.sum_divisorsAntidiagonal fun x _ => g x, Nat.sum_divisorsAntidiagonal' fun x _ => g x,
        sum_over_dvd_ite prodPrimes_ne_zero hd]
    _ = g d * ∑ l ∈ divisors P, if l ∣ d then 1 / g l else 0 := by
      rw [mul_sum]; apply sum_congr rfl; intro l hl
      rw [mul_ite_zero]; apply if_ctx_congr Iff.rfl _ (fun _ => rfl); intro h
      rw [← div_mult_of_dvd_squarefree g (selbergTerms_mult s) d l h]
      · ring
      · apply Squarefree.squarefree_of_dvd hd s.prodPrimes_squarefree
      · apply _root_.ne_of_gt; rw [mem_divisors] at hl; apply selbergTerms_pos; exact hl.left
    _ = g d * (ν d)⁻¹ := by rw [← nu_eq_conv_one_div_selbergTerms s d hd]

theorem upper_bound_of_UpperBoundSieve (μPlus : UpperBoundSieve) :
    siftedSum (s := s) ≤ ∑ d ∈ divisors P, μPlus d * multSum (s := s) d :=
  siftedSum_le_sum_of_upperMoebius _ μPlus.hμPlus

theorem siftedSum_le_mainSum_errSum_of_UpperBoundSieve (μPlus : UpperBoundSieve) :
    siftedSum (s := s) ≤ X * mainSum (s := s) μPlus + errSum (s := s) μPlus := by
  apply siftedSum_le_mainSum_errSum_of_upperMoebius _ μPlus.hμPlus

end SieveLemmas

-- Results about Lambda Squared Sieves
section LambdaSquared

def lambdaSquared (weights : ℕ → ℝ) : ℕ → ℝ := fun d =>
  ∑ d1 ∈ d.divisors, ∑ d2 ∈ d.divisors, if d = Nat.lcm d1 d2 then weights d1 * weights d2 else 0

private theorem lambdaSquared_eq_zero_of_support_wlog {w : ℕ → ℝ} {y : ℝ} (hw : ∀ (d : ℕ), ¬d ^ 2 ≤ y → w d = 0)
    {d : ℕ} (hd : ¬↑d ≤ y) (d1 : ℕ) (d2 : ℕ) (h : d = Nat.lcm d1 d2) (hle : d1 ≤ d2) :
    w d1 * w d2 = 0 := by
  rw [hw d2, mul_zero]
  by_contra hyp; apply hd
  apply le_trans _ hyp
  norm_cast
  calc _ ≤ (d1.lcm d2) := by rw [h]
      _ ≤ (d1*d2) := Nat.div_le_self _ _
      _ ≤ _       := ?_
  · rw [sq]; gcongr

theorem lambdaSquared_eq_zero_of_support (w : ℕ → ℝ) (y : ℝ)
    (hw : ∀ d : ℕ, ¬d ^ 2 ≤ y → w d = 0) (d : ℕ) (hd : ¬d ≤ y) :
    lambdaSquared w d = 0 := by
  dsimp only [lambdaSquared]
  by_cases hy : 0 ≤ y
  swap
  · push_neg at hd hy
    have : ∀ d' : ℕ, w d' = 0 := by
      intro d'; apply hw
      have : (0:ℝ) ≤ (d') ^ 2 := by norm_num
      linarith
    apply sum_eq_zero; intro d1 _
    apply sum_eq_zero; intro d2 _
    rw [this d1, this d2]
    simp only [mul_zero, ite_self]
  apply sum_eq_zero; intro d1 _; apply sum_eq_zero; intro d2 _
  split_ifs with h
  swap
  · rfl
  rcases Nat.le_or_le d1 d2 with hle | hle
  · apply lambdaSquared_eq_zero_of_support_wlog hw hd d1 d2 h hle
  · rw[mul_comm]
    apply lambdaSquared_eq_zero_of_support_wlog hw hd d2 d1 (Nat.lcm_comm d1 d2 ▸ h) hle

theorem upperMoebius_of_lambda_sq (weights : ℕ → ℝ) (hw : weights 1 = 1) :
    IsUpperMoebius <| lambdaSquared weights := by
  dsimp [IsUpperMoebius, lambdaSquared]
  intro n
  have h_sq :
    (∑ d ∈ n.divisors, ∑ d1 ∈ d.divisors, ∑ d2 ∈ d.divisors,
      if d = Nat.lcm d1 d2 then weights d1 * weights d2 else 0) =
      (∑ d ∈ n.divisors, weights d) ^ 2 := by
    rw [sq, mul_sum, conv_lambda_sq_larger_sum _ n, sum_comm]
    apply sum_congr rfl; intro d1 hd1
    rw [sum_mul, sum_comm]
    apply sum_congr rfl; intro d2 hd2
    rw [sum_ite_eq_of_mem']
    ring
    rw [mem_divisors, Nat.lcm_dvd_iff]
    exact ⟨⟨dvd_of_mem_divisors hd1, dvd_of_mem_divisors hd2⟩, (mem_divisors.mp hd1).2⟩
  rw [h_sq]
  split_ifs with hn
  · rw [hn]; simp [hw]
  · apply sq_nonneg

-- set_option quotPrecheck false
-- variable (s : Sieve)

-- local notation3 "ν" => Sieve.nu s
-- local notation3 "P" => Sieve.prodPrimes s
-- local notation3 "a" => Sieve.weights s
-- local notation3 "X" => Sieve.totalMass s
-- local notation3 "R" => Sieve.rem s
-- local notation3 "g" => Sieve.selbergTerms s

theorem lambdaSquared_mainSum_eq_quad_form (w : ℕ → ℝ) :
    mainSum (s := s) (lambdaSquared w) =
      ∑ d1 ∈ divisors P, ∑ d2 ∈ divisors P,
        ν d1 * w d1 * ν d2 * w d2 * (ν (d1.gcd d2))⁻¹ := by
  dsimp only [mainSum, lambdaSquared]
  trans (∑ d ∈ divisors P, ∑ d1 ∈ divisors d, ∑ d2 ∈ divisors d,
          if d = d1.lcm d2 then w d1 * w d2 * ν d else 0)
  · rw [sum_congr rfl]; intro d _
    rw [sum_mul, sum_congr rfl]; intro d1 _
    rw [sum_mul, sum_congr rfl]; intro d2 _
    rw [ite_zero_mul]

  trans (∑ d ∈ divisors P, ∑ d1 ∈ divisors P, ∑ d2 ∈ divisors P,
          if d = d1.lcm d2 then w d1 * w d2 * ν d else 0)
  · apply conv_lambda_sq_larger_sum
  rw [sum_comm, sum_congr rfl]; intro d1 hd1
  rw [sum_comm, sum_congr rfl]; intro d2 hd2
  have h : d1.lcm d2 ∣ P := Nat.lcm_dvd_iff.mpr ⟨dvd_of_mem_divisors hd1, dvd_of_mem_divisors hd2⟩
  rw [sum_ite_eq_of_mem' (divisors P) (d1.lcm d2) _ (mem_divisors.mpr ⟨h, prodPrimes_ne_zero⟩)]
  rw [s.nu_mult.map_lcm]
  · ring
  refine _root_.ne_of_gt (nu_pos_of_dvd_prodPrimes ?_)
  trans d1
  · exact Nat.gcd_dvd_left d1 d2
  · exact dvd_of_mem_divisors hd1

theorem lambdaSquared_mainSum_eq_diag_quad_form (w : ℕ → ℝ) :
    mainSum (s := s) (lambdaSquared w) =
      ∑ l ∈ divisors P,
        1 / g l * (∑ d ∈ divisors P, if l ∣ d then ν d * w d else 0) ^ 2 :=
  by
  rw [lambdaSquared_mainSum_eq_quad_form s w]
  trans (∑ d1 ∈ divisors P, ∑ d2 ∈ divisors P, (∑ l ∈ divisors P,
          if l ∣ d1.gcd d2 then 1 / g l * (ν d1 * w d1) * (ν d2 * w d2) else 0))
  · apply sum_congr rfl; intro d1 hd1; apply sum_congr rfl; intro d2 _
    have hgcd_dvd: d1.gcd d2 ∣ P := Trans.trans (Nat.gcd_dvd_left d1 d2) (dvd_of_mem_divisors hd1)
    rw [nu_eq_conv_one_div_selbergTerms s _ hgcd_dvd, mul_sum]
    apply sum_congr rfl; intro l _
    rw [mul_ite_zero]; apply if_congr Iff.rfl _ rfl
    ring
  trans (∑ l ∈ divisors P, ∑ d1 ∈ divisors P, ∑ d2 ∈ divisors P,
        if l ∣ Nat.gcd d1 d2 then 1 / selbergTerms s l * (ν d1 * w d1) * (ν d2 * w d2) else 0)
  · apply symm; rw [sum_comm, sum_congr rfl]; intro d1 _; rw[sum_comm];
  apply sum_congr rfl; intro l _
  rw [sq, sum_mul, mul_sum, sum_congr rfl]; intro d1 _
  rw [mul_sum, mul_sum, sum_congr rfl]; intro d2 _
  rw [ite_zero_mul_ite_zero, mul_ite_zero]
  apply if_congr (Nat.dvd_gcd_iff) _ rfl;
  ring

end LambdaSquared

end SelbergSieve


==> anc/lean/extended-lean-companion/separation/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Selberg.lean <==
/-
Copyright (c) 2023 Arend Mellendijk. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Author: Arend Mellendijk

! This file was ported from Lean 3 source module selberg
-/
import Batteries.Tactic.Lemma
import PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Basic

/-!
# The Selberg Sieve

This file proves `selberg_bound_simple`, the main theorem of the Selberg.
-/

set_option lang.lemmaCmd true

noncomputable section

open scoped BigOperators Classical SelbergSieve

open Finset Real Nat SelbergSieve.UpperBoundSieve ArithmeticFunction SelbergSieve BoundingSieve

namespace SelbergSieve
set_option quotPrecheck false

variable (s : SelbergSieve)
local notation3 "ν" => BoundingSieve.nu (self := SelbergSieve.toBoundingSieve (self := s))
local notation3 "P" => BoundingSieve.prodPrimes (self := SelbergSieve.toBoundingSieve (self := s))
local notation3 "a" => BoundingSieve.weights (self := SelbergSieve.toBoundingSieve (self := s))
local notation3 "X" => BoundingSieve.totalMass (self := SelbergSieve.toBoundingSieve (self := s))
local notation3 "A" => BoundingSieve.support (self := SelbergSieve.toBoundingSieve (self := s))
local notation3 "𝒜" => BoundingSieve.multSum (s := SelbergSieve.toBoundingSieve (self := s))
local notation3 "R" => BoundingSieve.rem (s := SelbergSieve.toBoundingSieve (self := s))
local notation3 "g" => SelbergSieve.selbergTerms (SelbergSieve.toBoundingSieve (self := s))
local notation3 "y" => SelbergSieve.level (self := s)
local notation3 "hy" => SelbergSieve.one_le_level (self := s)

@[simp]
def selbergBoundingSum : ℝ :=
  ∑ l ∈ divisors P, if l ^ 2 ≤ y then g l else 0

set_option quotPrecheck false
local notation3 "S" => SelbergSieve.selbergBoundingSum s

theorem selbergBoundingSum_pos :
    0 < S := by
  dsimp only [selbergBoundingSum]
  rw [← sum_filter]
  apply sum_pos;
  · intro l hl
    rw [mem_filter, mem_divisors] at hl
    · apply selbergTerms_pos _ _ (hl.1.1)
  · simp_rw [Finset.Nonempty, mem_filter]; use 1
    constructor
    · apply one_mem_divisors.mpr prodPrimes_ne_zero
    rw [cast_one, one_pow]
    exact s.one_le_level

theorem selbergBoundingSum_ne_zero : S ≠ 0 := by
  apply _root_.ne_of_gt
  exact s.selbergBoundingSum_pos

theorem selbergBoundingSum_nonneg : 0 ≤ S := _root_.le_of_lt s.selbergBoundingSum_pos

def selbergWeights : ℕ → ℝ := fun d =>
  if d ∣ P then
    (ν d)⁻¹ * g d * μ d * S⁻¹ *
      ∑ m ∈ divisors P, if (d * m) ^ 2 ≤ y ∧ m.Coprime d then g m else 0
  else 0

-- This notation traditionally uses λ, which is unavailable in lean
set_option quotPrecheck false
local notation3 "γ" => SelbergSieve.selbergWeights s

theorem selbergWeights_eq_zero_of_not_dvd {d : ℕ} (hd : ¬ d ∣ P) :
    γ d = 0 := by
  rw [selbergWeights, if_neg hd]

theorem selbergWeights_eq_zero (d : ℕ) (hd : ¬d ^ 2 ≤ y) :
    γ d = 0 := by
  dsimp only [selbergWeights]
  split_ifs with h
  · rw [mul_eq_zero_of_right _]
    apply Finset.sum_eq_zero
    refine fun m hm => if_neg ?_
    intro hyp
    have : (d^2:ℝ) ≤ (d*m)^2 := by
      norm_cast;
      refine Nat.pow_le_pow_left ?h 2
      exact Nat.le_mul_of_pos_right _ (Nat.pos_of_mem_divisors hm)
    linarith [hyp.1]
  · rfl

@[aesop safe]
theorem selbergWeights_mul_mu_nonneg (d : ℕ) (hdP : d ∣ P) :
    0 ≤ γ d * μ d := by
  dsimp only [selbergWeights]
  rw [if_pos hdP, mul_assoc]
  trans ((μ d :ℝ)^2 * (ν d)⁻¹ * g d * S⁻¹ * ∑ m ∈ divisors P,
          if (d * m) ^ 2 ≤ y ∧ Coprime m d then g m else 0)
  swap
  · apply le_of_eq; ring
  refine mul_nonneg (div_nonneg (mul_nonneg (mul_nonneg ?_ ?_) ?_) ?_) ?_
  · apply sq_nonneg
  · rw [inv_nonneg]
    exact le_of_lt <| nu_pos_of_dvd_prodPrimes hdP
  · exact le_of_lt <| selbergTerms_pos _ d hdP
  · exact s.selbergBoundingSum_nonneg
  apply sum_nonneg; intro m hm
  split_ifs with h
  · exact le_of_lt <| selbergTerms_pos _ m (dvd_of_mem_divisors hm)
  · rfl

lemma sum_mul_subst (k n : ℕ) {f : ℕ → ℝ} (h : ∀ l, l ∣ n → ¬ k ∣ l → f l = 0) :
      ∑ l ∈ n.divisors, f l
    = ∑ m ∈ n.divisors, if k*m ∣ n then f (k*m) else 0 := by
  by_cases hn: n = 0
  · simp [hn]
  by_cases hkn : k ∣ n
  swap
  · rw [sum_eq_zero, sum_eq_zero]
    · rintro m _
      rw [if_neg]
      rintro h
      apply hkn
      exact (Nat.dvd_mul_right k m).trans h
    · intro l hl; apply h l (dvd_of_mem_divisors hl)
      apply fun hkl => hkn <| hkl.trans (dvd_of_mem_divisors hl)
  trans (∑ l ∈ n.divisors, ∑ m ∈ n.divisors, if l=k*m then f l else 0)
  · rw [sum_congr rfl]; intro l hl
    by_cases hkl : k ∣ l
    swap
    · rw [h l (dvd_of_mem_divisors hl) hkl, sum_eq_zero];
      intro m _; rw [ite_id]
    rw [sum_eq_single (l/k)]
    · rw[if_pos]; rw [Nat.mul_div_cancel' hkl]
    · intro m _ hmlk
      apply if_neg; revert hmlk; contrapose!; intro hlkm
      rw [hlkm, mul_comm, Nat.mul_div_cancel];
      apply Nat.pos_of_dvd_of_pos hkn (Nat.pos_of_ne_zero hn)
    · contrapose!; intro _
      rw [mem_divisors]
      exact ⟨Trans.trans (Nat.div_dvd_of_dvd hkl) (dvd_of_mem_divisors hl), hn⟩
  · rw [sum_comm, sum_congr rfl]; intro m _
    split_ifs with hdvd
    · rw [sum_ite_eq_of_mem']
      simp only [mem_divisors, hdvd, ne_eq, hn, not_false_eq_true, and_self]
    · apply sum_eq_zero; intro l hl
      apply if_neg;
      rintro rfl
      simp only [mem_divisors, ne_eq] at hl
      exact hdvd hl.1

--Important facts about the selberg weights
theorem selbergWeights_eq_dvds_sum (d : ℕ) :
    ν d * γ d =
      S⁻¹ * μ d *
        ∑ l ∈ divisors P, if d ∣ l ∧ l ^ 2 ≤ y then g l else 0 := by
  by_cases h_dvd : d ∣ P
  swap
  · dsimp only [selbergWeights]; rw [if_neg h_dvd]
    rw [sum_eq_zero]
    · ring
    intro l hl; rw [mem_divisors] at hl
    rw [if_neg]; push_neg; intro h
    exfalso; exact h_dvd (dvd_trans h hl.left)
  dsimp only [selbergWeights]
  rw [if_pos h_dvd]
  repeat rw [mul_sum]
  -- change of variables l=m*d
  apply symm
  rw [sum_mul_subst d P]
  · apply sum_congr rfl
    intro m hm
    rw [mul_ite_zero, ←ite_and, mul_ite_zero, mul_ite_zero]
    apply if_ctx_congr _ _ fun _ => rfl
    · rw [coprime_comm]
      constructor
      · intro h
        push_cast at h
        exact ⟨h.2.2, coprime_of_squarefree_mul <| Squarefree.squarefree_of_dvd h.1 s.prodPrimes_squarefree⟩
      · intro h
        push_cast
        exact ⟨ Coprime.mul_dvd_of_dvd_of_dvd h.2 h_dvd (dvd_of_mem_divisors hm), Nat.dvd_mul_right d m, h.1⟩
    · intro h
      trans ((ν d)⁻¹ * (ν d) * g d * μ d / S * g m)
      · rw [inv_mul_cancel₀ (nu_ne_zero h_dvd),
          (selbergTerms_mult _).map_mul_of_coprime <| coprime_comm.mp h.2]
        ring
      ring
  · intro l _ hdl
    rw [if_neg, mul_zero]
    push_neg; intro h; contradiction

theorem selbergWeights_diagonalisation (l : ℕ) (hl : l ∈ divisors P) :
    (∑ d ∈ divisors P, if l ∣ d then ν d * γ d else 0) =
      if l ^ 2 ≤ y then g l * μ l * S⁻¹ else 0 := by
  calc
    (∑ d ∈ divisors P, if l ∣ d then ν d * γ d else 0) =
        ∑ d ∈ divisors P, ∑ k ∈ divisors P,
          if l ∣ d ∧ d ∣ k ∧ k ^ 2 ≤ y then g k * S⁻¹ * (μ d:ℝ) else 0 := by
      apply sum_congr rfl; intro d _
      rw [selbergWeights_eq_dvds_sum, ← boole_mul, mul_sum, mul_sum]
      apply sum_congr rfl; intro k _
      rw [mul_ite_zero, ite_zero_mul_ite_zero]
      apply if_ctx_congr Iff.rfl _ (fun _ => rfl);
      intro _; ring
    _ = ∑ k ∈ divisors P, if k ^ 2 ≤ y then
            (∑ d ∈ divisors P, if l ∣ d ∧ d ∣ k then (μ d:ℝ) else 0) * g k * S⁻¹
          else 0 := by
      rw [sum_comm]; apply sum_congr rfl; intro k _
      apply symm
      rw [← boole_mul, sum_mul, sum_mul, mul_sum, sum_congr rfl]
      intro d _
      rw [ite_zero_mul, ite_zero_mul, ite_zero_mul, one_mul, ←ite_and]
      apply if_ctx_congr _ _ (fun _ => rfl)
      · tauto
      intro _; ring
    _ = if l ^ 2 ≤ y then g l * μ l * S⁻¹ else 0 := by
      rw [← sum_ite_eq_of_mem' (divisors P) l (fun _ => if l^2 ≤ y then g l * μ l * S⁻¹ else 0) hl]
      apply sum_congr rfl; intro k hk
      rw [Aux.moebius_inv_dvd_lower_bound_real s.prodPrimes_squarefree l _ (dvd_of_mem_divisors hk),
        ←ite_and, ite_zero_mul, ite_zero_mul, ← ite_and]
      apply if_ctx_congr _ _ fun _ => rfl
      · rw [and_comm, eq_comm]; apply and_congr_right
        intro heq; rw [heq]
      · intro h; rw [h.1]; ring

def selbergMuPlus : ℕ → ℝ :=
  lambdaSquared γ

set_option quotPrecheck false
local notation3 "μ⁺" => SelbergSieve.selbergMuPlus s

theorem weight_one_of_selberg : γ 1 = 1 := by
  dsimp only [selbergWeights]
  rw [if_pos (one_dvd P), s.nu_mult.left, (selbergTerms_mult _).map_one]
  simp only [inv_one, mul_one, isUnit_one, IsUnit.squarefree, moebius_apply_of_squarefree,
    cardFactors_one, _root_.pow_zero, Int.cast_one, selbergBoundingSum, one_mul,
    coprime_one_right_eq_true, and_true, cast_one]
  rw [inv_mul_cancel₀]
  convert s.selbergBoundingSum_ne_zero

theorem selbergμPlus_eq_zero (d : ℕ) (hd : ¬d ≤ y) : μ⁺ d = 0 := by
  apply lambdaSquared_eq_zero_of_support _ y _ d hd
  apply s.selbergWeights_eq_zero

def selbergUbSieve : UpperBoundSieve :=
  ⟨μ⁺, upperMoebius_of_lambda_sq γ (s.weight_one_of_selberg)⟩

-- proved for general lambda squared sieves
theorem mainSum_eq_diag_quad_form :
    mainSum (s := s.toBoundingSieve) μ⁺ =
      ∑ l ∈ divisors P,
        1 / g l *
          (∑ d ∈ divisors P, if l ∣ d then ν d * γ d else 0) ^ 2 :=
  by apply lambdaSquared_mainSum_eq_diag_quad_form

theorem selberg_bound_simple_mainSum :
    mainSum (s := s.toBoundingSieve) μ⁺ = S⁻¹ := by
  rw [mainSum_eq_diag_quad_form]
  trans (∑ l ∈ divisors P, (if l ^ 2 ≤ y then g l * (S⁻¹) ^ 2 else 0))
  · apply sum_congr rfl; intro l hl
    rw [s.selbergWeights_diagonalisation l hl, ite_pow, zero_pow two_ne_zero, mul_ite_zero]
    apply if_congr Iff.rfl _ rfl
    trans (1/g l * g l * g l * (μ l:ℝ)^2  * (S⁻¹) ^ 2)
    · ring
    norm_cast; rw [moebius_sq_eq_one_of_squarefree <| squarefree_of_mem_divisors_prodPrimes hl]
    rw [one_div_mul_cancel <| _root_.ne_of_gt <| selbergTerms_pos _ l <| dvd_of_mem_divisors hl]
    ring
  conv => {lhs; congr; {skip}; {ext i; rw [← ite_zero_mul]}}
  dsimp only [selbergBoundingSum]
  rw [←sum_mul, sq, ←mul_assoc, mul_inv_cancel₀]
  · ring
  · apply _root_.ne_of_gt; apply selbergBoundingSum_pos

lemma eq_gcd_mul_of_dvd_of_coprime {k d m : ℕ} (hkd : k ∣ d) (hmd : Coprime m d) (hk : k ≠ 0) :
    k = d.gcd (k*m) := by
  obtain ⟨r, hr⟩ := hkd
  have hrdvd : r ∣ d := by use k; rw [mul_comm]; exact hr
  apply symm; rw [hr, Nat.gcd_mul_left, mul_eq_left₀ hk, Nat.gcd_comm]
  apply Coprime.coprime_dvd_right hrdvd hmd

private lemma _helper {k m d : ℕ} (hkd : k ∣ d) (hk : k ∈ divisors P) (hm : m ∈ divisors P) :
    k * m ∣ P ∧ k = Nat.gcd d (k * m) ∧ (k * m) ^ 2 ≤ y ↔
    (k * m) ^ 2 ≤ y ∧ Coprime m d := by
  constructor
  · intro h
    constructor
    · exact h.2.2
    · obtain ⟨r, hr⟩ := hkd
      rw [hr, Nat.gcd_mul_left, eq_comm, mul_eq_left₀ (by rintro rfl; simp at hk ⊢)] at h
      rw [hr, coprime_comm]; apply Coprime.mul_left
      · apply coprime_of_squarefree_mul <| Squarefree.squarefree_of_dvd h.1 s.prodPrimes_squarefree
      · exact h.2.1
  · intro h
    constructor
    · apply Nat.Coprime.mul_dvd_of_dvd_of_dvd
      · rw [coprime_comm]; exact Coprime.coprime_dvd_right hkd h.2
      · exact dvd_of_mem_divisors hk
      · exact dvd_of_mem_divisors hm
    constructor
    · exact eq_gcd_mul_of_dvd_of_coprime hkd h.2 (by rintro rfl; simp at hk ⊢)
    · exact h.1

theorem selbergBoundingSum_ge {d : ℕ} (hdP : d ∣ P) :
    S ≥ γ d * ↑(μ d) * S := by
  calc
  _ = (∑ k ∈ divisors P, ∑ l ∈ divisors P, if k = d.gcd l ∧ l ^ 2 ≤ y then g l else 0) := by
    dsimp only [selbergBoundingSum]
    rw [sum_comm, sum_congr rfl]; intro l _
    simp_rw [ite_and]
    rw [sum_ite_eq_of_mem']
    · rw [mem_divisors]
      exact ⟨(Nat.gcd_dvd_left d l).trans (hdP), prodPrimes_ne_zero⟩
  _ = (∑ k ∈ divisors P,
          if k ∣ d then
            g k * ∑ m ∈ divisors P, if (k * m) ^ 2 ≤ y ∧ m.Coprime d then g m else 0
          else 0) := by
    apply sum_congr rfl; intro k hk
    rw [mul_sum]
    split_ifs with hkd
    swap
    · rw [sum_eq_zero]; intro l _
      rw [if_neg]
      push_neg; intro h; exfalso
      rw [h] at hkd
      exact hkd <| Nat.gcd_dvd_left d l
    rw [sum_mul_subst k P, sum_congr rfl]
    · intro m hm
      rw [mul_ite_zero, ← ite_and]
      apply if_ctx_congr _ _ fun _ => rfl
      · exact_mod_cast s._helper hkd hk hm
      · intro h
        apply (selbergTerms_mult _).map_mul_of_coprime
        rw [gcd_comm]; apply h.2.coprime_dvd_right hkd
    · intro l _ hkl; apply if_neg
      push_neg; intro h; exfalso
      rw [h] at hkl; exact hkl (Nat.gcd_dvd_right d l)
  _ ≥ (∑ k ∈ divisors P, if k ∣ d
          then g k * ∑ m ∈ divisors P, if (d * m) ^ 2 ≤ y ∧ m.Coprime d then g m else 0
          else 0 ) := by
    apply sum_le_sum; intro k _
    split_ifs with hkd
    swap
    · rfl
    apply mul_le_mul le_rfl _ _ (le_of_lt <| selbergTerms_pos _ k <| hkd.trans hdP)
    · apply sum_le_sum; intro m hm
      split_ifs with h h' h'
      · rfl
      · exfalso; apply h'
        refine ⟨?_, h.2⟩
        · trans ((d*m)^2:ℝ)
          · norm_cast; gcongr
            refine Nat.le_of_dvd ?_ hkd
            apply Nat.pos_of_ne_zero; apply ne_zero_of_dvd_ne_zero prodPrimes_ne_zero hdP
          exact h.1
      · refine le_of_lt <| selbergTerms_pos _ m <| dvd_of_mem_divisors hm
      · rfl
    apply sum_nonneg; intro m hm
    split_ifs
    · apply le_of_lt <| selbergTerms_pos _ m <| dvd_of_mem_divisors hm
    · rfl
  _ = _ := by
    conv => enter [1, 2, k]; rw [← ite_zero_mul]
    rw [←sum_mul, conv_selbergTerms_eq_selbergTerms_mul_nu _ hdP]
    trans (S * S⁻¹ * (μ d:ℝ)^2 * (ν d)⁻¹ * g d * (∑ m ∈ divisors P, if (d*m) ^ 2 ≤ y ∧ Coprime m d then g m else 0))
    · rw [mul_inv_cancel₀, ←Int.cast_pow, moebius_sq_eq_one_of_squarefree]
      · ring
      · exact Squarefree.squarefree_of_dvd hdP s.prodPrimes_squarefree
      · exact _root_.ne_of_gt <| s.selbergBoundingSum_pos
    dsimp only [selbergWeights]; rw [if_pos hdP]
    ring

theorem selberg_bound_weights (d : ℕ) : |γ d| ≤ 1 := by
  by_cases hdP : d ∣ P
  swap
  · rw [s.selbergWeights_eq_zero_of_not_dvd hdP]; simp only [zero_le_one, abs_zero]
  have : 1*S ≥ γ d * ↑(μ d) * S := by
    rw[one_mul]
    exact s.selbergBoundingSum_ge hdP
  replace this : γ d * μ d ≤ 1 := by
    apply le_of_mul_le_mul_of_pos_right this (s.selbergBoundingSum_pos)
  convert this using 1
  rw [← abs_of_nonneg <| s.selbergWeights_mul_mu_nonneg d hdP,
    abs_mul, ←Int.cast_abs, abs_moebius_eq_one_of_squarefree <|
    (s.prodPrimes_squarefree.squarefree_of_dvd hdP), Int.cast_one, mul_one]


theorem selberg_bound_muPlus (n : ℕ) (hn : n ∈ divisors P) :
    |μ⁺ n| ≤ (3:ℝ) ^ ω n := by
  let f : ℕ → ℕ → ℝ := fun x z : ℕ => if n = x.lcm z then 1 else 0
  dsimp only [selbergMuPlus, lambdaSquared]
  calc
    |∑ d1 ∈ n.divisors, ∑ d2 ∈ n.divisors, if n = d1.lcm d2 then γ d1 * γ d2 else 0| ≤
        ∑ d1 ∈ n.divisors, |∑ d2 ∈ n.divisors, if n = d1.lcm d2 then γ d1 * γ d2 else 0| := ?_
    _ ≤ ∑ d1 ∈ n.divisors, ∑ d2 ∈ n.divisors, |if n = d1.lcm d2 then γ d1 * γ d2 else 0| := ?_
    _ ≤ ∑ d1 ∈ n.divisors, ∑ d2 ∈ n.divisors, f d1 d2 := ?_
    _ = (n.divisors ×ˢ n.divisors).sum fun p => f p.fst p.snd := ?_
    _ = Finset.card ((n.divisors ×ˢ n.divisors).filter fun p : ℕ × ℕ => n = p.fst.lcm p.snd) := ?_
    _ = (3:ℕ) ^ ω n := ?_
    _ = (3:ℝ) ^ ω n := ?_
  · apply abs_sum_le_sum_abs
  · gcongr; apply abs_sum_le_sum_abs
  · gcongr with d1 _ d2
    rw [apply_ite abs, abs_zero, abs_mul]
    simp only [f]
    by_cases h : n = d1.lcm d2
    · rw [if_pos h, if_pos h]
      apply mul_le_one₀ (s.selberg_bound_weights d1) (abs_nonneg <| γ d2)
        (s.selberg_bound_weights d2)
    rw [if_neg h, if_neg h]
  · rw [← Finset.sum_product']
  · dsimp only
    rw [← sum_filter, Finset.sum_const, smul_one_eq_cast]
  · norm_cast
    simp [← card_pair_lcm_eq (squarefree_of_mem_divisors_prodPrimes hn), eq_comm]
  norm_num

theorem selberg_bound_simple_errSum :
    errSum (s := s.toBoundingSieve) μ⁺ ≤
      ∑ d ∈ divisors P, if (d : ℝ) ≤ y then (3:ℝ) ^ ω d * |R d| else 0 := by
  dsimp only [errSum]
  gcongr with d hd
  split_ifs with h
  · apply mul_le_mul _ le_rfl (abs_nonneg <| R d) (pow_nonneg _ <| ω d)
    · apply s.selberg_bound_muPlus d hd
    · norm_num
  · rw [s.selbergμPlus_eq_zero d h, abs_zero, zero_mul]

theorem selberg_bound_simple :
    siftedSum (s := s.toBoundingSieve) ≤
      X / S +
        ∑ d ∈ divisors P, if (d : ℝ) ≤ y then (3:ℝ) ^ ω d * |R d| else 0 := by
  let μPlus := s.selbergUbSieve
  calc
    siftedSum ≤ X * mainSum μPlus + errSum μPlus := siftedSum_le_mainSum_errSum_of_UpperBoundSieve _ μPlus
    _ ≤ _ := ?_
  gcongr
  · erw [s.selberg_bound_simple_mainSum, div_eq_mul_inv]
  · apply s.selberg_bound_simple_errSum

end SelbergSieve


==> anc/lean/extended-lean-companion/separation/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/SelbergBounds.lean <==
/-
Copyright (c) 2023 Arend Mellendijk. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Author: Arend Mellendijk
-/

import Mathlib.NumberTheory.Primorial
import Mathlib.Analysis.Asymptotics.Lemmas
import Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics
import PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Selberg
/-!
# Bounds for the Selberg sieve
This file proves a number of results to help bound `Sieve.selbergSum`

## Main Results
* `selbergBoundingSum_ge_sum_div`: If `ν` is completely multiplicative then `S ≥ ∑_{n ≤ √y}, ν n`
* `boundingSum_ge_log`: If `ν n = 1 / n` then `S ≥ log y / 2`
* `rem_sum_le_of_const`: If `R_d ≤ C` then the error term is at most `C * y * (1 + log y)^3`
-/

set_option lang.lemmaCmd true

open scoped Nat ArithmeticFunction BigOperators Classical
open BoundingSieve SelbergSieve

noncomputable section
namespace Sieve

lemma prodDistinctPrimes_squarefree (s : Finset ℕ) (h : ∀ p ∈ s, p.Prime) :
    Squarefree (∏ p ∈ s, p) := by
  refine Iff.mpr Nat.squarefree_iff_prime_squarefree ?_
  intro p hp; by_contra h_dvd
  by_cases hps : p ∈ s
  · rw [←Finset.mul_prod_erase (a:=p) (h := hps), mul_dvd_mul_iff_left (Nat.Prime.ne_zero hp)] at h_dvd
    obtain ⟨q, hq⟩ := hp.prime.exists_mem_finset_dvd h_dvd
    rw [Finset.mem_erase] at hq
    exact hq.1.1 <| symm <| (Nat.prime_dvd_prime_iff_eq hp (h q hq.1.2)).mp hq.2
  · have : p ∣ ∏ p ∈ s, p := Trans.trans (dvd_mul_right p p) h_dvd
    obtain ⟨q, hq⟩ := hp.prime.exists_mem_finset_dvd this
    have heq : p = q := by
      rw [←Nat.prime_dvd_prime_iff_eq hp (h q hq.1)]
      exact hq.2
    rw [heq] at hps; exact hps hq.1

lemma primorial_squarefree (n : ℕ) : Squarefree (primorial n) := by
  apply prodDistinctPrimes_squarefree
  simp_rw [Finset.mem_filter];
  exact fun _ h => h.2

theorem zeta_pos_of_prime : ∀ (p : ℕ), Nat.Prime p → (0:ℝ) < (↑ζ:ArithmeticFunction ℝ) p := by
  intro p hp
  rw [ArithmeticFunction.natCoe_apply, ArithmeticFunction.zeta_apply, if_neg (Nat.Prime.ne_zero hp)]
  norm_num

theorem zeta_lt_self_of_prime : ∀ (p : ℕ), Nat.Prime p → (↑ζ:ArithmeticFunction ℝ) p < (p:ℝ) := by
  intro p hp
  rw [ArithmeticFunction.natCoe_apply, ArithmeticFunction.zeta_apply, if_neg (Nat.Prime.ne_zero hp)]
  norm_num;
  exact Nat.succ_le.mp (Nat.Prime.two_le hp)

theorem prime_dvd_primorial_iff (n p : ℕ) (hp : p.Prime) :
    p ∣ primorial n ↔ p ≤ n := by
  unfold primorial
  constructor
  · intro h
    obtain ⟨q, hq⟩ : ∃ i, i ∈ Finset.filter Nat.Prime (Finset.range (n + 1)) ∧ p ∣ i :=
      hp.prime.exists_mem_finset_dvd h
    rw [Finset.mem_filter, Finset.mem_range] at hq
    rw [prime_dvd_prime_iff_eq (Nat.Prime.prime hp) (Nat.Prime.prime hq.1.2)] at hq
    rw [hq.2]
    exact Nat.lt_succ.mp hq.1.1
  · intro h
    apply Finset.dvd_prod_of_mem
    rw [Finset.mem_filter, Finset.mem_range]
    exact ⟨Nat.lt_succ.mpr h, hp⟩

theorem siftedSum_eq (s : SelbergSieve) (hw : ∀ i ∈ s.support, s.weights i = 1) (z : ℝ) (hz : 1 ≤ z) (hP : s.prodPrimes = primorial (Nat.floor z)) :
    siftedSum (s := s.toBoundingSieve) = (s.support.filter (fun d => ∀ p:ℕ, p.Prime → p ≤ z → ¬p ∣ d)).card := by
  dsimp only [siftedSum]
  rw [Finset.card_eq_sum_ones, ←Finset.sum_filter, Nat.cast_sum]
  apply Finset.sum_congr
  · rw [hP]
    ext d; constructor
    · intro hd
      rw [Finset.mem_filter] at *
      constructor
      · exact hd.1
      · intro p hpp hpy
        rw [←Nat.Prime.coprime_iff_not_dvd hpp]
        apply Nat.Coprime.coprime_dvd_left _ hd.2
        rw [prime_dvd_primorial_iff _ _ hpp]
        apply Nat.le_floor hpy
    · intro h
      rw [Finset.mem_filter] at *
      constructor
      · exact h.1
      refine Nat.coprime_of_dvd ?_
      intro p hp
      erw [prime_dvd_primorial_iff _ _ hp]
      intro hpy
      apply h.2 p hp
      trans ↑(Nat.floor z)
      · norm_cast
      · apply Nat.floor_le
        linarith only [hz]
  simp_rw [Nat.cast_one]
  intro x hx
  simp only [Finset.mem_filter] at hx
  apply hw x hx.1

def CompletelyMultiplicative (f : ArithmeticFunction ℝ) : Prop := f 1 = 1 ∧ ∀ a b, f (a*b) = f a * f b

namespace CompletelyMultiplicative
open ArithmeticFunction
theorem zeta : CompletelyMultiplicative ζ := by
  unfold CompletelyMultiplicative
  simp_rw [ArithmeticFunction.natCoe_apply, ArithmeticFunction.zeta_apply, one_ne_zero, ite_false,
    mul_eq_zero, Nat.cast_ite, Nat.cast_one, CharP.cast_eq_zero, mul_ite, mul_zero, mul_one,
    true_and, ← ite_or, or_comm, implies_true]

theorem id : CompletelyMultiplicative ArithmeticFunction.id := by
    constructor <;> simp

theorem pmul (f g : ArithmeticFunction ℝ) (hf : CompletelyMultiplicative f) (hg : CompletelyMultiplicative g) :
    CompletelyMultiplicative (ArithmeticFunction.pmul f g) := by
  constructor
  · rw [pmul_apply, hf.1, hg.1, mul_one]
  intro a b
  simp_rw [pmul_apply, hf.2, hg.2]; ring

theorem pdiv {f g : ArithmeticFunction ℝ} (hf : CompletelyMultiplicative f) (hg : CompletelyMultiplicative g) :
    CompletelyMultiplicative (ArithmeticFunction.pdiv f g) := by
  constructor
  · rw [pdiv_apply, hf.1, hg.1, div_one]
  intro a b
  simp_rw [pdiv_apply, hf.2, hg.2]; ring

theorem isMultiplicative {f : ArithmeticFunction ℝ} (hf : CompletelyMultiplicative f) :
    ArithmeticFunction.IsMultiplicative f :=
  ⟨hf.1, fun _ => hf.2 _ _⟩

theorem apply_pow (f : ArithmeticFunction ℝ) (hf : CompletelyMultiplicative f) (a n : ℕ) :
    f (a^n) = f a ^ n := by
  induction n with
  | zero => simp_rw [pow_zero, hf.1]
  | succ n' ih => simp_rw [pow_succ, hf.2, ih]

end CompletelyMultiplicative

theorem prod_factors_one_div_compMult_ge (M : ℕ) (f : ArithmeticFunction ℝ)
    (hf : CompletelyMultiplicative f) (hf_nonneg : ∀ n, 0 ≤ f n) (d : ℕ) (hd : Squarefree d)
    (hf_size : ∀ n, n.Prime → n ∣ d → f n < 1) :
    f d * ∏ p ∈ d.primeFactors, 1 / (1 - f p)
    ≥ ∏ p ∈ d.primeFactors, ∑ n ∈ Finset.Icc 1 M, f (p^n) := by
  calc f d * ∏ p ∈ d.primeFactors, 1 / (1 - f p)
    = ∏ p ∈ d.primeFactors, f p / (1 - f p)                 := by
        conv => { lhs; congr; rw [←Nat.prod_primeFactors_of_squarefree hd] }
        rw [hf.isMultiplicative.map_prod_of_subset_primeFactors _ _ subset_rfl,
          ←Finset.prod_mul_distrib]
        simp_rw[one_div, div_eq_mul_inv]
  _ ≥ ∏ p ∈ d.primeFactors, ∑ n ∈ Finset.Icc 1 M, (f p)^n  := by
    gcongr with p hp
    · exact fun p _ => Finset.sum_nonneg fun n _ => pow_nonneg (hf_nonneg p) n
    rw [Nat.mem_primeFactors_of_ne_zero hd.ne_zero] at hp
    rw [← Finset.Ico_add_one_right_eq_Icc, geom_sum_Ico,
      ← mul_div_mul_left (c := (-1 : ℝ)) (f p ^ (M + 1) - f p ^ 1)]
    · gcongr
      · apply hf_nonneg
      · linarith [hf_size p hp.1 hp.2]
      · rw [pow_one]
        have : 0 ≤ f p ^ (M + 1) := by
          apply pow_nonneg
          apply hf_nonneg
        linarith only [this]
      · linarith only
    · norm_num
    · apply ne_of_lt <| hf_size p hp.1 hp.2
    · apply Nat.succ_le_iff.mpr (Nat.succ_pos _)

  _ = ∏ p ∈ d.primeFactors, ∑ n ∈ Finset.Icc 1 M, f (p^n)  := by
     simp_rw [hf.apply_pow]

theorem prod_factors_sum_pow_compMult (M : ℕ) (hM : M ≠ 0) (f : ArithmeticFunction ℝ) (hf : CompletelyMultiplicative f) (d : ℕ) (hd : Squarefree d) :
    ∏ p ∈ d.primeFactors, ∑ n ∈ Finset.Icc 1 M, f (p^n)
    = ∑ m ∈ (d^M).divisors.filter (d ∣ ·), f m := by
  rw [Finset.prod_sum]
  let i : (a:_) → (ha : a ∈ Finset.pi d.primeFactors fun p => Finset.Icc 1 M) → ℕ :=
    fun a _ => ∏ p ∈ d.primeFactors.attach, p.1 ^ (a p p.2)
  have hfact_i : ∀ a ha,
      ∀ p , Nat.factorization (i a ha) p = if hp : p ∈ d.primeFactors then a p hp else 0 := by
    intro a ha p
    by_cases hp : p ∈ d.primeFactors
    · rw [dif_pos hp, Nat.factorization_prod, Finset.sum_apply',
        Finset.sum_eq_single ⟨p, hp⟩, Nat.factorization_pow, Finsupp.smul_apply,
        Nat.Prime.factorization_self (Nat.prime_of_mem_primeFactorsList <| List.mem_toFinset.mp hp)]
      · ring
      · intro q _ hq
        rw [Nat.factorization_pow, Finsupp.smul_apply, smul_eq_zero]; right
        apply Nat.factorization_eq_zero_of_not_dvd
        rw [Nat.Prime.dvd_iff_eq, ← exists_eq_subtype_mk_iff]; push_neg
        exact fun _ => hq
        exact Nat.prime_of_mem_primeFactorsList <| List.mem_toFinset.mp q.2
        exact (Nat.prime_of_mem_primeFactorsList <| List.mem_toFinset.mp hp).ne_one
      · intro h
        exfalso
        exact h (Finset.mem_attach _ _)
      · exact fun q _ => pow_ne_zero _ (ne_of_gt (Nat.pos_of_mem_primeFactorsList (List.mem_toFinset.mp q.2)))
    · rw [dif_neg hp]
      by_cases hpp : p.Prime
      swap
      · apply Nat.factorization_eq_zero_of_non_prime _ hpp
      apply Nat.factorization_eq_zero_of_not_dvd
      intro hp_dvd
      obtain ⟨⟨q, hq⟩, _, hp_dvd_pow⟩ := Prime.exists_mem_finset_dvd hpp.prime hp_dvd
      apply hp
      rw [Nat.mem_primeFactors]
      constructor
      · exact hpp
      refine ⟨?_, hd.ne_zero⟩
      trans q
      · apply Nat.Prime.dvd_of_dvd_pow hpp hp_dvd_pow
      · apply Nat.dvd_of_mem_primeFactorsList <| List.mem_toFinset.mp hq

  have hi_ne_zero : ∀ (a : _) (ha : a ∈ Finset.pi d.primeFactors fun _p => Finset.Icc 1 M),
      i a ha ≠ 0 := by
    intro a ha
    erw [Finset.prod_ne_zero_iff]
    exact fun p _ => pow_ne_zero _ (ne_of_gt (Nat.pos_of_mem_primeFactorsList (List.mem_toFinset.mp p.property)))
  have hi : ∀ (a : _) (ha : a ∈ Finset.pi d.primeFactors fun _p => Finset.Icc 1 M),
      i a ha ∈ (d^M).divisors.filter (d ∣ ·) := by
    intro a ha
    rw [Finset.mem_filter, Nat.mem_divisors, ←Nat.factorization_le_iff_dvd hd.ne_zero (hi_ne_zero a ha),
      ←Nat.factorization_le_iff_dvd (hi_ne_zero a ha) (pow_ne_zero _ hd.ne_zero)]
    constructor; constructor
    · rw [Finsupp.le_iff]; intro p _
      rw [hfact_i a ha]
      by_cases hp : p ∈ d.primeFactors
      · rw [dif_pos hp]
        rw [Nat.factorization_pow, Finsupp.smul_apply]
        simp_rw [Finset.mem_pi, Finset.mem_Icc] at ha
        trans (M • 1)
        · norm_num
          exact (ha p hp).2
        · gcongr
          rw [Nat.mem_primeFactors_of_ne_zero hd.ne_zero] at hp
          rw [←Nat.Prime.dvd_iff_one_le_factorization hp.1 hd.ne_zero]
          exact hp.2
      · rw [dif_neg hp]; norm_num
    · apply pow_ne_zero _ hd.ne_zero
    · rw [Finsupp.le_iff]; intro p hp
      rw [Nat.support_factorization] at hp
      rw [hfact_i a ha]
      rw [dif_pos hp]
      trans 1
      · exact hd.natFactorization_le_one p
      simp_rw [Finset.mem_pi, Finset.mem_Icc] at ha
      exact (ha p hp).1

  have h : ∀ (a : _) (ha : a ∈ Finset.pi d.primeFactors fun _p => Finset.Icc 1 M),
      ∏ p ∈ d.primeFactors.attach, f (p.1 ^ (a p p.2)) = f (i a ha) := by
    intro a ha
    apply symm
    apply hf.isMultiplicative.map_prod
    intro x _ y _ hxy
    simp_rw [Finset.mem_pi, Finset.mem_Icc, Nat.succ_le] at ha
    apply (Nat.coprime_pow_left_iff (ha x x.2).1 ..).mpr
    apply (Nat.coprime_pow_right_iff (ha y y.2).1 ..).mpr
    have hxp := Nat.prime_of_mem_primeFactorsList (List.mem_toFinset.mp x.2)
    rw [Nat.Prime.coprime_iff_not_dvd hxp]
    rw [Nat.prime_dvd_prime_iff_eq hxp <| Nat.prime_of_mem_primeFactorsList (List.mem_toFinset.mp y.2)]
    exact fun hc => hxy (Subtype.eq hc)

  have i_inj : ∀ a ha b hb, i a ha = i b hb → a = b := by
    intro a ha b hb hiab
    apply_fun Nat.factorization at hiab
    ext p hp
    obtain hiabp := DFunLike.ext_iff.mp hiab p
    rw [hfact_i a ha, hfact_i b hb, dif_pos hp, dif_pos hp] at hiabp
    exact hiabp

  have i_surj : ∀ (b : ℕ), b ∈ (d^M).divisors.filter (d ∣ ·) → ∃ a ha, i a ha = b := by
    intro b hb
    have h : (fun p _ => (Nat.factorization b) p) ∈ Finset.pi d.primeFactors fun p => Finset.Icc 1 M := by
      rw [Finset.mem_pi]; intro p hp
      rw [Finset.mem_Icc]
      rw [Finset.mem_filter] at hb
      have hb_ne_zero : b ≠ 0 := ne_of_gt <| Nat.pos_of_mem_divisors hb.1
      have hpp : p.Prime := Nat.prime_of_mem_primeFactors hp
      constructor
      · rw [←Nat.Prime.dvd_iff_one_le_factorization hpp hb_ne_zero]
        · exact Trans.trans (Nat.dvd_of_mem_primeFactors hp) hb.2
      · rw [Nat.mem_divisors] at hb
        trans Nat.factorization (d^M) p
        · exact (Nat.factorization_le_iff_dvd hb_ne_zero hb.left.right).mpr hb.left.left p
        rw [Nat.factorization_pow, Finsupp.smul_apply, smul_eq_mul]
        have : d.factorization p ≤ 1 := by
          apply hd.natFactorization_le_one
        exact (mul_le_iff_le_one_right (Nat.pos_of_ne_zero hM)).mpr this
    use (fun p _ => Nat.factorization b p)
    use h
    apply Nat.eq_of_factorization_eq
    · apply hi_ne_zero _ h
    · exact ne_of_gt <| Nat.pos_of_mem_divisors (Finset.mem_filter.mp hb).1
    intro p
    rw [hfact_i (fun p _ => (Nat.factorization b) p) h p]
    rw [Finset.mem_filter, Nat.mem_divisors] at hb
    by_cases hp : p ∈ d.primeFactors
    · rw [dif_pos hp]
    · rw [dif_neg hp, eq_comm, Nat.factorization_eq_zero_iff, ←or_assoc]
      rw [Nat.mem_primeFactors] at hp
      left
      push_neg at hp
      by_cases hpp : p.Prime
      · right; intro h
        apply absurd (hp hpp)
        push_neg
        exact ⟨hpp.dvd_of_dvd_pow (h.trans hb.1.1), hd.ne_zero⟩
      · left; exact hpp

  exact Finset.sum_bij i hi i_inj i_surj h

theorem prod_primes_dvd_of_dvd (P : ℕ) {s : Finset ℕ} (h : ∀ p ∈ s, p ∣ P) (h' : ∀ p ∈ s, p.Prime) :
    ∏ p ∈ s, p ∣ P := by
  simp_rw [Nat.prime_iff] at h'
  apply Finset.prod_primes_dvd _ h' h

lemma sqrt_le_self (x : ℝ) (hx : 1 ≤ x) : Real.sqrt x ≤ x := by
  refine Iff.mpr Real.sqrt_le_iff ?_
  constructor
  · linarith
  refine le_self_pow₀ hx ?right.h
  norm_num

lemma Nat.squarefree_dvd_pow (a b N : ℕ) (ha : Squarefree a) (hab : a ∣ b ^ N) : a ∣ b := by
  by_cases hN : N=0
  · rw [hN, pow_zero, Nat.dvd_one] at hab
    rw [hab]; simp
  rw [Squarefree.dvd_pow_iff_dvd ha hN] at hab
  exact hab

/-
Proposed generalisation :

theorem selbergBoundingSum_ge_sum_div (s : SelbergSieve)
  (hnu : CompletelyMultiplicative s.nuDivSelf) (hnu_nonneg : ∀ n, 0 ≤ s.nuDivSelf n) (hnu_lt : ∀ p, p.Prime → p ∣ s.prodPrimes → s.nuDivSelf p < 1):
    s.selbergBoundingSum ≥ ∑ m in
      (Finset.Icc 1 (Nat.floor <| Real.sqrt s.level)).filter (fun m => ∀ p, p.Prime → p ∣ m → p ∣ s.prodPrimes),
      s.nu m

-/

theorem selbergBoundingSum_ge_sum_div (s : SelbergSieve) (hP : ∀ p:ℕ, p.Prime → (p:ℝ) ≤ s.level → p ∣ s.prodPrimes)
  (hnu : CompletelyMultiplicative s.nu) (hnu_nonneg : ∀ n, 0 ≤ s.nu n) (hnu_lt : ∀ p, p.Prime → p ∣ s.prodPrimes → s.nu p < 1):
    s.selbergBoundingSum ≥ ∑ m ∈ Finset.Icc 1 (Nat.floor <| Real.sqrt s.level), s.nu m := by
  unfold selbergBoundingSum
  calc ∑ l ∈ s.prodPrimes.divisors, (if l ^ 2 ≤ s.level then selbergTerms _ l else 0)
     ≥ ∑ l ∈ s.prodPrimes.divisors.filter (fun (l:ℕ) => l^2 ≤ s.level),
        ∑ m ∈ (l^(Nat.floor s.level)).divisors.filter (l ∣ ·), s.nu m         := ?_
   _ ≥ ∑ m ∈ Finset.Icc 1 (Nat.floor <| Real.sqrt s.level), s.nu m           := ?_
  · rw [←Finset.sum_filter]; apply Finset.sum_le_sum; intro l hl
    rw [Finset.mem_filter, Nat.mem_divisors] at hl
    have hlsq : Squarefree l := Squarefree.squarefree_of_dvd hl.1.1 s.prodPrimes_squarefree
    trans (∏ p ∈ l.primeFactors, ∑ n ∈ Finset.Icc 1 (Nat.floor s.level), s.nu (p^n))
    · rw [prod_factors_sum_pow_compMult (Nat.floor s.level) _ s.nu]
      · exact hnu
      · exact hlsq
      · rw [ne_eq, Nat.floor_eq_zero, not_lt]
        exact s.one_le_level
    rw [selbergTerms_apply _ l]
    apply prod_factors_one_div_compMult_ge _ _ hnu _ _ hlsq
    · intro p hpp hpl
      apply hnu_lt p hpp (Trans.trans hpl hl.1.1)
    · exact hnu_nonneg

  rw [←Finset.sum_biUnion]
  · apply Finset.sum_le_sum_of_subset_of_nonneg ?_ (fun _ _ _ => hnu_nonneg _)
    intro m hm
    have hprod_pos : 0 < (∏ p ∈ m.primeFactors, p) := by
      apply Finset.prod_pos;
      intro p hp; exact Nat.pos_of_mem_primeFactorsList <| List.mem_toFinset.mp hp
    have hprod_ne_zero :  (∏ p ∈ m.primeFactors, p) ^ ⌊s.level⌋₊ ≠ 0 := by
      apply pow_ne_zero; apply ne_of_gt; apply hprod_pos
    rw [Finset.mem_biUnion]; simp_rw [Finset.mem_filter, Nat.mem_divisors]
    rw [Finset.mem_Icc, Nat.le_floor_iff] at hm
    · have hm_ne_zero : m ≠ 0 := by
        exact ne_of_gt <| Nat.succ_le.mp hm.1
      use ∏ p ∈ m.primeFactors, p
      constructor; constructor; constructor
      · apply prod_primes_dvd_of_dvd <;> intro p hp
        · apply hP p <| Nat.prime_of_mem_primeFactors hp
          trans (m:ℝ)
          · exact_mod_cast Nat.le_of_mem_primeFactors hp
          trans (Real.sqrt s.level)
          · exact hm.2
          apply sqrt_le_self s.level s.one_le_level
        exact Nat.prime_of_mem_primeFactors hp
      · exact prodPrimes_ne_zero
      · rw [←Real.sqrt_le_sqrt_iff (by linarith only [s.one_le_level]), Real.sqrt_sq]
        · trans (m:ℝ)
          · norm_cast; apply Nat.le_of_dvd (Nat.succ_le.mp hm.1)
            exact Nat.prod_primeFactors_dvd m
          exact hm.2
        apply le_of_lt; norm_cast
      constructor; constructor
      · rw [←Nat.factorization_le_iff_dvd _ hprod_ne_zero, Nat.factorization_pow]
        · intro p
          have hy_mul_prod_nonneg : 0 ≤ ⌊s.level⌋₊ * (Nat.factorization (∏ p ∈ m.primeFactors, p)) p := by
            apply mul_nonneg; apply Nat.le_floor; norm_cast; linarith only [s.one_le_level]; norm_num
          trans (Nat.factorization m) p * 1
          · rw [mul_one]
          rw [Finsupp.smul_apply, smul_eq_mul]
          by_cases hpp : p.Prime
          swap
          · rw [Nat.factorization_eq_zero_of_non_prime _ hpp, zero_mul]; exact hy_mul_prod_nonneg
          by_cases hpdvd : p ∣ m
          swap
          · rw [Nat.factorization_eq_zero_of_not_dvd hpdvd, zero_mul]; exact hy_mul_prod_nonneg
          apply mul_le_mul
          · trans m
            · apply le_of_lt <| Nat.factorization_lt _ _
              apply hm_ne_zero
            apply Nat.le_floor
            refine le_trans hm.2 ?_
            apply sqrt_le_self _ s.one_le_level
          · rw [←Nat.Prime.pow_dvd_iff_le_factorization hpp <| ne_of_gt hprod_pos, pow_one]
            apply Finset.dvd_prod_of_mem
            rw [Nat.mem_primeFactors]
            exact ⟨hpp, hpdvd, hm_ne_zero⟩
          · norm_num
          · norm_num
        exact hm_ne_zero
      · exact hprod_ne_zero
      · exact Nat.prod_primeFactors_dvd m
    · apply Real.sqrt_nonneg
  · intro i hi j hj hij t hti htj x hx
    simp only [Finset.bot_eq_empty, Finset.notMem_empty]
    specialize hti hx
    specialize htj hx
    simp_rw [Finset.mem_coe, Finset.mem_filter, Nat.mem_divisors] at *
    have h : ∀ i j {n}, i ∣ s.prodPrimes → i ∣ x → x ∣ j ^ n → i ∣ j := by
      intro i j n hiP hix hij
      apply Nat.squarefree_dvd_pow i j n (squarefree_of_dvd_prodPrimes hiP)
      exact Trans.trans hix hij
    have hidvdj : i ∣ j := by
      apply h i j hi.1.1 hti.2 htj.1.1
    have hjdvdi : j ∣ i := by
      apply h j i hj.1.1 htj.2 hti.1.1
    exact hij <| Nat.dvd_antisymm hidvdj hjdvdi

theorem boundingSum_ge_sum (s : SelbergSieve) (hnu : s.nu = (ζ : ArithmeticFunction ℝ).pdiv .id)
  (hP : ∀ p:ℕ, p.Prime → (p:ℝ) ≤ s.level → p ∣ s.prodPrimes) :
    s.selbergBoundingSum ≥ ∑ m ∈ Finset.Icc 1 (Nat.floor <| Real.sqrt s.level), 1 / (m:ℝ) := by
  trans ∑ m ∈ Finset.Icc 1 (Nat.floor <| Real.sqrt s.level), (ζ : ArithmeticFunction ℝ).pdiv .id m
  · rw[←hnu]
    apply selbergBoundingSum_ge_sum_div
    · intro p hpp hple
      apply hP p hpp hple
    · rw[hnu]
      exact CompletelyMultiplicative.zeta.pdiv CompletelyMultiplicative.id
    · intro n
      rw[hnu]
      apply div_nonneg
      · by_cases h : n = 0 <;> simp[h]
      simp
    · intro p hpp _
      rw[hnu]
      simp only [ArithmeticFunction.pdiv_apply, ArithmeticFunction.natCoe_apply,
        ArithmeticFunction.zeta_apply, Nat.cast_ite, CharP.cast_eq_zero, Nat.cast_one,
        ArithmeticFunction.id_apply]
      rw [if_neg, one_div]
      · apply inv_lt_one_of_one_lt₀; norm_cast
        exact hpp.one_lt
      exact hpp.ne_zero
  apply le_of_eq
  apply Finset.sum_congr rfl
  intro m hm
  rw [Finset.mem_Icc] at hm
  simp only [one_div, ArithmeticFunction.pdiv_apply, ArithmeticFunction.natCoe_apply,
    ArithmeticFunction.zeta_apply_ne (show m ≠ 0 by omega), Nat.cast_one,
    ArithmeticFunction.id_apply];

theorem boundingSum_ge_log (s : SelbergSieve) (hnu : s.nu = (ζ : ArithmeticFunction ℝ).pdiv .id)
  (hP : ∀ p:ℕ, p.Prime → (p:ℝ) ≤ s.level → p ∣ s.prodPrimes)  :
    s.selbergBoundingSum ≥ Real.log (s.level) / 2 := by
  trans (∑ m ∈ Finset.Icc 1 (Nat.floor <| Real.sqrt s.level), 1 / (m:ℝ))
  · exact boundingSum_ge_sum s hnu hP
  trans (Real.log <| Real.sqrt s.level)
  · rw [ge_iff_le]; simp_rw[one_div]
    apply Aux.log_le_sum_inv (Real.sqrt s.level)
    rw [Real.le_sqrt] <;> linarith[s.one_le_level]
  · apply ge_of_eq
    refine Real.log_sqrt ?h.hx
    linarith[s.one_le_level]

open ArithmeticFunction

theorem rem_sum_le_of_const (s : SelbergSieve) (C : ℝ) (hrem : ∀ d > 0, |rem (s := s.toBoundingSieve) d| ≤ C) :
    ∑ d ∈ s.prodPrimes.divisors, (if (d : ℝ) ≤ s.level then (3:ℝ) ^ ω d * |rem (s := s.toBoundingSieve) d| else 0)
      ≤ C * s.level * (1+Real.log s.level)^3 := by
  rw [←Finset.sum_filter]
  trans (∑ d ∈  Finset.filter (fun d:ℕ => ↑d ≤ s.level) (s.prodPrimes.divisors),  3 ^ ω d * C )
  · gcongr with d hd
    rw [Finset.mem_filter, Nat.mem_divisors] at hd
    apply hrem d
    apply Nat.pos_of_ne_zero
    apply ne_zero_of_dvd_ne_zero hd.1.2 hd.1.1
  rw [←Finset.sum_mul, mul_comm, mul_assoc]
  gcongr
  · linarith [abs_nonneg <| rem (s := s.toBoundingSieve) 1, hrem 1 (by norm_num)]
  rw [Finset.sum_filter]
  apply Aux.sum_pow_cardDistinctFactors_le_self_mul_log_pow (hx := s.one_le_level)
  apply prodPrimes_squarefree

end Sieve
end


==> anc/lean/extended-lean-companion/separation/source/PrimeNumberTheoremAnd/SmoothExistence.lean <==
import Batteries.Tactic.Lemma
import Mathlib.Geometry.Manifold.PartitionOfUnity
import Mathlib.Tactic.Bound

set_option lang.lemmaCmd true

open MeasureTheory Set Real
open scoped ContDiff

-- This version makes the support of Ψ explicit, and this is easier for some later proofs
lemma smooth_urysohn_support_Ioo {a b c d : ℝ} (h1 : a < b) (h3 : c < d) :
    ∃ Ψ : ℝ → ℝ, (ContDiff ℝ ∞ Ψ) ∧ (HasCompactSupport Ψ) ∧ Set.indicator (Set.Icc b c) 1 ≤ Ψ ∧
    Ψ ≤ Set.indicator (Set.Ioo a d) 1 ∧ (Function.support Ψ = Set.Ioo a d) := by

  have := exists_msmooth_zero_iff_one_iff_of_isClosed
    (modelWithCornersSelf ℝ ℝ) (s := Set.Iic a ∪ Set.Ici d) (t := Set.Icc b c)
    (IsClosed.union isClosed_Iic isClosed_Ici)
    (isClosed_Icc)
    (by
      simp_rw [Set.disjoint_union_left, Set.disjoint_iff, Set.subset_def, Set.mem_inter_iff, Set.mem_Iic, Set.mem_Icc,
        Set.mem_empty_iff_false, and_imp, imp_false, not_le, Set.mem_Ici]
      constructor <;> intros <;> linarith)

  rcases this with ⟨Ψ, hΨSmooth, hΨrange, hΨ0, hΨ1⟩

  simp only [Set.mem_union, Set.mem_Iic, Set.mem_Ici, Set.mem_Icc] at *
  use Ψ
  simp only [range_subset_iff, mem_Icc] at hΨrange
  refine ⟨ContMDiff.contDiff hΨSmooth, ?_, ?_, ?_, ?_⟩
  · apply HasCompactSupport.of_support_subset_isCompact (K := Set.Icc a d) isCompact_Icc
    simp only [Function.support_subset_iff, ne_eq, mem_Icc, ← hΨ0, not_or]
    bound
  · apply Set.indicator_le'
    · intro x hx
      rw [hΨ1 x|>.mp, Pi.one_apply]
      simpa using hx
    · exact fun x _ ↦ (hΨrange x).1
  · intro x
    apply Set.le_indicator_apply
    · exact fun _ ↦ (hΨrange x).2
    · intro hx
      rw [← hΨ0 x|>.mp]
      simpa [-not_and, mem_Ioo, not_and_or, not_lt] using hx
  · ext x
    simp only [Function.mem_support, ne_eq, mem_Ioo, ← hΨ0, not_or, not_le]

lemma Function.support_id : Function.support (fun x : ℝ ↦ x) = Iio 0 ∪ Ioi 0 := by
  ext x; simp only [mem_support, ne_eq, Iio_union_Ioi, mem_compl_iff, mem_singleton_iff]

/-%%
Let $\nu$ be a bumpfunction.
\begin{theorem}[SmoothExistence]\label{SmoothExistence}\lean{SmoothExistence}\leanok
There exists a smooth (once differentiable would be enough), nonnegative ``bumpfunction'' $\nu$,
 supported in $[1/2,2]$ with total mass one:
$$
\int_0^\infty \nu(x)\frac{dx}{x} = 1.
$$
\end{theorem}
%%-/

attribute [-simp] one_div in

lemma SmoothExistence : ∃ (ν : ℝ → ℝ), (ContDiff ℝ ∞ ν) ∧ (∀ x, 0 ≤ ν x) ∧
    ν.support ⊆ Icc (1 / 2) 2 ∧ ∫ x in Ici 0, ν x / x = 1 := by
  suffices h : ∃ (ν : ℝ → ℝ), (ContDiff ℝ ∞ ν) ∧ (∀ x, 0 ≤ ν x) ∧
      ν.support ⊆ Set.Icc (1 / 2) 2 ∧ 0 < ∫ x in Set.Ici 0, ν x / x by
    rcases h with ⟨ν, hν, hνnonneg, hνsupp, hνpos⟩
    let c := (∫ x in Ici 0, ν x / x)
    use fun y ↦ ν y / c
    refine ⟨hν.div_const c, fun y ↦ div_nonneg (hνnonneg y) (le_of_lt hνpos), ?_, ?_⟩
    · rw [Function.support_div, Function.support_const (ne_of_lt hνpos).symm, inter_univ]
      convert hνsupp
    · simp only [div_right_comm _ c _, integral_div c, div_self <| ne_of_gt hνpos, c]

  have := smooth_urysohn_support_Ioo (a := 1 / 2) (b := 1) (c := 3/2) (d := 2) (by linarith)
    (by linarith)
  rcases this with ⟨ν, hνContDiff, _, hν0, hν1, hνSupport⟩
  use ν, hνContDiff
  unfold indicator at hν0 hν1
  simp only [mem_Icc, Pi.one_apply, Pi.le_def, mem_Ioo] at hν0 hν1
  simp only [hνSupport, subset_def, mem_Ioo, mem_Icc, and_imp]
  split_ands
  · exact fun x ↦ le_trans (by simp [apply_ite]) (hν0 x)
  · exact fun y hy hy' ↦ ⟨by linarith, by linarith⟩
  · rw [integral_pos_iff_support_of_nonneg]
    · simp only [Function.support_div, measurableSet_Ici, Measure.restrict_apply', hνSupport, Function.support_id]
      have : (Ioo (1 / 2 : ℝ) 2 ∩ (Iio 0 ∪ Ioi 0) ∩ Ici 0) = Ioo (1 / 2) 2 := by
        ext x
        simp only [mem_inter_iff, mem_Ioo, mem_Ici, mem_Iio, mem_Ioi, mem_union]
        bound
      simp only [this, volume_Ioo, ENNReal.ofReal_pos, sub_pos, gt_iff_lt]
      linarith
    · simp_rw [Pi.le_def, Pi.zero_apply]
      intro y
      by_cases h : y ∈ Function.support ν
      · apply div_nonneg <| le_trans (by simp [apply_ite]) (hν0 y)
        rw [hνSupport, mem_Ioo] at h; linarith [h.left]
      · simp only [Function.mem_support, ne_eq, not_not] at h; simp [h]
    · have : (fun x ↦ ν x / x).support ⊆ Icc (1 / 2) 2 := by
        rw [Function.support_div, hνSupport]
        apply subset_trans (by apply inter_subset_left) Ioo_subset_Icc_self
      apply (integrableOn_iff_integrable_of_support_subset this).mp
      apply ContinuousOn.integrableOn_compact isCompact_Icc
      apply hνContDiff.continuous.continuousOn.div continuousOn_id ?_
      simp only [mem_Icc, ne_eq, and_imp, id_eq]; intros;linarith
/-%%
\begin{proof}\leanok
\uses{smooth-ury}
Same idea as Urysohn-type argument.
\end{proof}
%%-/


==> anc/lean/extended-lean-companion/separation/source/PrimeNumberTheoremAnd/Sobolev.lean <==
import Mathlib.Analysis.Calculus.Deriv.Support
import Mathlib.Analysis.Distribution.SchwartzSpace
import Mathlib.Order.Filter.ZeroAndBoundedAtFilter

open Real Complex MeasureTheory Filter Topology BoundedContinuousFunction SchwartzMap  BigOperators
open scoped ContDiff

variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E] {n : ℕ}

@[ext] structure CS (n : ℕ) (E : Type*) [NormedAddCommGroup E] [NormedSpace ℝ E] where
  toFun : ℝ → E
  h1 : ContDiff ℝ n toFun
  h2 : HasCompactSupport toFun

structure trunc extends (CS 2 ℝ) where
  h3 : (Set.Icc (-1) (1)).indicator 1 ≤ toFun
  h4 : toFun ≤ Set.indicator (Set.Ioo (-2) (2)) 1

structure W1 (n : ℕ) (E : Type*) [NormedAddCommGroup E] [NormedSpace ℝ E] where
  toFun : ℝ → E
  smooth : ContDiff ℝ n toFun
  integrable : ∀ ⦃k⦄, k ≤ n → Integrable (iteratedDeriv k toFun)

abbrev W21 := W1 2 ℂ

section lemmas

noncomputable def funscale {E : Type*} (g : ℝ → E) (R x : ℝ) : E := g (R⁻¹ • x)

lemma contDiff_ofReal : ContDiff ℝ ∞ ofReal := by
  have key x : HasDerivAt ofReal 1 x := hasDerivAt_id x |>.ofReal_comp
  have key' : deriv ofReal = fun _ => 1 := by ext x ; exact (key x).deriv
  refine contDiff_infty_iff_deriv.mpr ⟨fun x => (key x).differentiableAt, ?_⟩
  simpa [key'] using contDiff_const

omit [NormedSpace ℝ E] in
lemma tendsto_funscale {f : ℝ → E} (hf : ContinuousAt f 0) (x : ℝ) :
    Tendsto (fun R => funscale f R x) atTop (𝓝 (f 0)) :=
  hf.tendsto.comp (by simpa using tendsto_inv_atTop_zero.mul_const x)

end lemmas

namespace CS

variable {f : CS n E} {R x v : ℝ}

instance : CoeFun (CS n E) (fun _ => ℝ → E) where coe := CS.toFun

instance : Coe (CS n ℝ) (CS n ℂ) where coe f := ⟨fun x => f x,
  contDiff_ofReal.of_le (mod_cast le_top) |>.comp f.h1, f.h2.comp_left (g := ofReal) rfl⟩

def neg (f : CS n E) : CS n E where
  toFun := -f
  h1 := f.h1.neg
  h2 := by simpa [HasCompactSupport, tsupport] using f.h2

instance : Neg (CS n E) where neg := neg

@[simp] lemma neg_apply {x : ℝ} : (-f) x = - (f x) := rfl

def smul (R : ℝ) (f : CS n E) : CS n E := ⟨R • f, f.h1.const_smul R, f.h2.smul_left⟩

instance : HSMul ℝ (CS n E) (CS n E) where hSMul := smul

@[simp] lemma smul_apply : (R • f) x = R • f x := rfl

lemma continuous (f : CS n E) : Continuous f := f.h1.continuous

noncomputable def deriv (f : CS (n + 1) E) : CS n E where
  toFun := _root_.deriv f
  h1 := (contDiff_succ_iff_deriv.mp f.h1).2.2
  h2 := f.h2.deriv

lemma hasDerivAt (f : CS (n + 1) E) (x : ℝ) : HasDerivAt f (f.deriv x) x :=
  (f.h1.differentiable (by simp)).differentiableAt.hasDerivAt

lemma deriv_apply {f : CS (n + 1) E} {x : ℝ} : f.deriv x = _root_.deriv f x := rfl

lemma deriv_smul {f : CS (n + 1) E} : (R • f).deriv = R • f.deriv := by
  ext x ; exact (f.hasDerivAt x |>.const_smul R).deriv

noncomputable def scale (g : CS n E) (R : ℝ) : CS n E := by
  by_cases h : R = 0
  · exact ⟨0, contDiff_const, by simp [HasCompactSupport, tsupport]⟩
  · refine ⟨fun x => funscale g R x, ?_, ?_⟩
    · exact g.h1.comp (contDiff_const.smul contDiff_id)
    · exact g.h2.comp_smul (inv_ne_zero h)

lemma deriv_scale {f : CS (n + 1) E} : (f.scale R).deriv = R⁻¹ • f.deriv.scale R := by
  ext v ; by_cases hR : R = 0 <;> simp [hR, scale]
  · simp [deriv]
  · exact ((f.hasDerivAt (R⁻¹ • v)).scomp v (by simpa using (hasDerivAt_id v).const_smul R⁻¹)).deriv

lemma deriv_scale' {f : CS (n + 1) E} : (f.scale R).deriv v = R⁻¹ • f.deriv (R⁻¹ • v) := by
  rw [deriv_scale, smul_apply]
  by_cases hR : R = 0 <;> simp [hR, scale, funscale]

lemma hasDerivAt_scale (f : CS (n + 1) E) (R x : ℝ) :
    HasDerivAt (f.scale R) (R⁻¹ • _root_.deriv f (R⁻¹ • x)) x := by
  convert hasDerivAt (f.scale R) x ; rw [deriv_scale'] ; rfl

lemma tendsto_scale (f : CS n E) (x : ℝ) : Tendsto (fun R => f.scale R x) atTop (𝓝 (f 0)) := by
  apply (tendsto_funscale f.continuous.continuousAt x).congr'
  filter_upwards [eventually_ne_atTop 0] with R hR ; simp [scale, hR]

lemma bounded : ∃ C, ∀ v, ‖f v‖ ≤ C := by
  obtain ⟨x, hx⟩ := (continuous_norm.comp f.continuous).exists_forall_ge_of_hasCompactSupport f.h2.norm
  exact ⟨_, hx⟩

end CS

namespace trunc

instance : CoeFun trunc (fun _ => ℝ → ℝ) where coe f := f.toFun

instance : Coe trunc (CS 2 ℝ) where coe := trunc.toCS

lemma nonneg (g : trunc) (x : ℝ) : 0 ≤ g x := (Set.indicator_nonneg (by simp) x).trans (g.h3 x)

lemma le_one (g : trunc) (x : ℝ) : g x ≤ 1 := (g.h4 x).trans <| Set.indicator_le_self' (by simp) x

lemma zero (g : trunc) : g =ᶠ[𝓝 0] 1 := by
  have : Set.Icc (-1) 1 ∈ 𝓝 (0 : ℝ) := by apply Icc_mem_nhds <;> linarith
  exact eventually_of_mem this (fun x hx => le_antisymm (g.le_one x) (by simpa [hx] using g.h3 x))

@[simp] lemma zero_at {g : trunc} : g 0 = 1 := g.zero.eq_of_nhds

end trunc

namespace W1

instance : CoeFun (W1 n E) (fun _ => ℝ → E) where coe := W1.toFun

lemma continuous (f : W1 n E) : Continuous f := f.smooth.continuous

lemma differentiable (f : W1 (n + 1) E) : Differentiable ℝ f :=
  f.smooth.differentiable (by simp)

lemma iteratedDeriv_sub {f g : ℝ → E} (hf : ContDiff ℝ n f) (hg : ContDiff ℝ n g) :
    iteratedDeriv n (f - g) = iteratedDeriv n f - iteratedDeriv n g := by
  induction n generalizing f g with
  | zero => rfl
  | succ n ih =>
    have hf' : ContDiff ℝ n (deriv f) := hf.iterate_deriv' n 1
    have hg' : ContDiff ℝ n (deriv g) := hg.iterate_deriv' n 1
    have hfg : deriv (f - g) = deriv f - deriv g := by
      ext x ; apply deriv_sub
      · exact (hf.differentiable (by simp)).differentiableAt
      · exact (hg.differentiable (by simp)).differentiableAt
    simp_rw [iteratedDeriv_succ', ← ih hf' hg', hfg]

noncomputable def deriv (f : W1 (n + 1) E) : W1 n E where
  toFun := _root_.deriv f
  smooth := contDiff_succ_iff_deriv.mp f.smooth |>.2.2
  integrable k hk := by
    simpa [iteratedDeriv_succ'] using f.integrable (Nat.succ_le_succ hk)

lemma hasDerivAt (f : W1 (n + 1) E) (x : ℝ) : HasDerivAt f (f.deriv x) x :=
  f.differentiable.differentiableAt.hasDerivAt

def sub (f g : W1 n E) : W1 n E where
  toFun := f - g
  smooth := f.smooth.sub g.smooth
  integrable k hk := by
    have hf : ContDiff ℝ k f := f.smooth.of_le (by simp [hk])
    have hg : ContDiff ℝ k g := g.smooth.of_le (by simp [hk])
    simpa [iteratedDeriv_sub hf hg] using (f.integrable hk).sub (g.integrable hk)

instance : Sub (W1 n E) where sub := sub

lemma integrable_iteratedDeriv_Schwarz {f : 𝓢(ℝ, ℂ)} : Integrable (iteratedDeriv n f) := by
  induction n generalizing f with
  | zero => exact f.integrable
  | succ n ih => simpa [iteratedDeriv_succ'] using ih (f := SchwartzMap.derivCLM ℝ f)

def of_Schwartz (f : 𝓢(ℝ, ℂ)) : W1 n ℂ where
  toFun := f
  smooth := f.smooth n
  integrable _ _ := integrable_iteratedDeriv_Schwarz

end W1

namespace W21

variable {f : W21}

noncomputable def norm (f : ℝ → ℂ) : ℝ :=
    (∫ v, ‖f v‖) + (4 * π ^ 2)⁻¹ * (∫ v, ‖deriv (deriv f) v‖)

lemma norm_nonneg {f : ℝ → ℂ} : 0 ≤ norm f :=
  add_nonneg (integral_nonneg (fun t => by simp))
    (mul_nonneg (by positivity) (integral_nonneg (fun t => by simp)))

noncomputable instance : Norm W21 where norm := norm ∘ W1.toFun

noncomputable instance : Coe 𝓢(ℝ, ℂ) W21 where coe := W1.of_Schwartz

def ofCS2 (f : CS 2 ℂ) : W21 := by
  refine ⟨f, f.h1, fun k hk => ?_⟩ ; match k with
  | 0 => exact f.h1.continuous.integrable_of_hasCompactSupport f.h2
  | 1 => simpa using (f.h1.continuous_deriv one_le_two).integrable_of_hasCompactSupport f.h2.deriv
  | 2 => simpa [iteratedDeriv_succ] using
    (f.h1.iterate_deriv' 0 2).continuous.integrable_of_hasCompactSupport f.h2.deriv.deriv

instance : Coe (CS 2 ℂ) W21 where coe := ofCS2

instance : HMul (CS 2 ℂ) W21 (CS 2 ℂ) where hMul g f := ⟨g * f, g.h1.mul f.smooth, g.h2.mul_right⟩

instance : HMul (CS 2 ℝ) W21 (CS 2 ℂ) where hMul g f := (g : CS 2 ℂ) * f

lemma hf (f : W21) : Integrable f := f.integrable zero_le_two

lemma hf' (f : W21) : Integrable (deriv f) := by simpa [iteratedDeriv_succ] using f.integrable one_le_two

lemma hf'' (f : W21) : Integrable (deriv (deriv f))  := by simpa [iteratedDeriv_succ] using f.integrable le_rfl

end W21

theorem W21_approximation (f : W21) (g : trunc) :
    Tendsto (fun R => ‖f - (g.scale R * f : W21)‖) atTop (𝓝 0) := by

  -- Definitions
  let f' := f.deriv
  let f'' := f'.deriv
  let g' := (g : CS 2 ℝ).deriv
  let g'' := g'.deriv
  let h R v := 1 - g.scale R v
  let h' R := - (g.scale R).deriv
  let h'' R := - (g.scale R).deriv.deriv

  -- Properties of h
  have ch {R} : Continuous (fun v => (h R v : ℂ)) := continuous_ofReal.comp <| continuous_const.sub (CS.continuous _)
  have ch' {R} : Continuous (fun v => (h' R v : ℂ)) := continuous_ofReal.comp (CS.continuous _)
  have ch'' {R} : Continuous (fun v => (h'' R v : ℂ)) := continuous_ofReal.comp (CS.continuous _)
  have dh R v : HasDerivAt (h R) (h' R v) v := by
    convert CS.hasDerivAt_scale (g : CS 2 ℝ) R v |>.const_sub 1 using 1
    simp [h', CS.deriv_scale'] ; left ; rfl
  have dh' R v : HasDerivAt (h' R) (h'' R v) v := ((g.scale R).deriv.hasDerivAt v).neg
  have hh1 R v : |h R v| ≤ 1 := by
    by_cases hR : R = 0 <;> simp [h, hR, CS.scale, funscale] ; rw [abs_le] ; constructor <;>
    linarith [g.le_one (R⁻¹ * v), g.nonneg (R⁻¹ * v)]
  have vR v : Tendsto (fun R : ℝ => v * R⁻¹) atTop (𝓝 0) := by simpa using tendsto_inv_atTop_zero.const_mul v

  -- Proof
  convert_to Tendsto (fun R => W21.norm (fun v => h R v * f v)) atTop (𝓝 0)
  · ext R ; change W21.norm _ = _ ; congr ; ext v ; simp [h, sub_mul] ; rfl
  rw [show (0 : ℝ) = 0 + ((4 * π ^ 2)⁻¹ : ℝ) * 0 by simp]
  refine Tendsto.add ?_ (Tendsto.const_mul _ ?_)

  · let F R v := ‖h R v * f v‖
    have eh v : ∀ᶠ R in atTop, h R v = 0 := by
      filter_upwards [(vR v).eventually g.zero, eventually_ne_atTop 0] with R hR hR'
      simp [h, hR, CS.scale, hR', funscale, mul_comm R⁻¹]
    have e1 : ∀ᶠ (n : ℝ) in atTop, AEStronglyMeasurable (F n) volume := by
      apply Eventually.of_forall ; intro R
      exact (ch.mul f.continuous).norm.aestronglyMeasurable
    have e2 : ∀ᶠ (n : ℝ) in atTop, ∀ᵐ (a : ℝ), ‖F n a‖ ≤ ‖f a‖ := by
      apply Eventually.of_forall ; intro R
      apply Eventually.of_forall ; intro v
      simpa [F] using mul_le_mul (hh1 R v) le_rfl (by simp) zero_le_one
    have e4 : ∀ᵐ (a : ℝ), Tendsto (fun n ↦ F n a) atTop (𝓝 0) := by
      apply Eventually.of_forall ; intro v
      apply tendsto_nhds_of_eventually_eq ; filter_upwards [eh v] with R hR ; simp [F, hR]
    simpa [F] using tendsto_integral_filter_of_dominated_convergence _ e1 e2 f.hf.norm e4

  · let F R v := ‖h'' R v * f v + 2 * h' R v * f' v + h R v * f'' v‖
    convert_to Tendsto (fun R ↦ ∫ (v : ℝ), F R v) atTop (𝓝 0)
    · have this R v : deriv (deriv (fun v => h R v * f v)) v = h'' R v * f v + 2 * h' R v * f' v + h R v * f'' v := by
        have df v : HasDerivAt f (f' v) v := f.hasDerivAt v
        have df' v : HasDerivAt f' (f'' v) v := f'.hasDerivAt v
        have l3 v : HasDerivAt (fun v => h R v * f v) (h' R v * f v + h R v * f' v) v :=
          (dh R v).ofReal_comp.mul (df v)
        have l5 : HasDerivAt (fun v => h' R v * f v) (h'' R v * f v + h' R v * f' v) v :=
          (dh' R v).ofReal_comp.mul (df v)
        have l7 : HasDerivAt (fun v => h R v * f' v) (h' R v * f' v + h R v * f'' v) v :=
          (dh R v).ofReal_comp.mul (df' v)
        have d1 : deriv (fun v => h R v * f v) = fun v => h' R v * f v + h R v * f' v :=
          funext (fun v => (l3 v).deriv)
        rw [d1] ; convert (l5.add l7).deriv using 1 ; ring
      simp_rw [this, F]

    obtain ⟨c1, mg'⟩ := g'.bounded
    obtain ⟨c2, mg''⟩ := g''.bounded
    let bound v := c2 * ‖f v‖ + 2 * c1 * ‖f' v‖ + ‖f'' v‖
    have e1 : ∀ᶠ (n : ℝ) in atTop, AEStronglyMeasurable (F n) volume := by
      apply Eventually.of_forall ; intro R ; apply (Continuous.norm ?_).aestronglyMeasurable
      exact ((ch''.mul f.continuous).add ((continuous_const.mul ch').mul f.deriv.continuous)).add
        (ch.mul f.deriv.deriv.continuous)
    have e2 : ∀ᶠ R in atTop, ∀ᵐ (a : ℝ), ‖F R a‖ ≤ bound a := by
      have hc1 : ∀ᶠ R in atTop, ∀ v, |h' R v| ≤ c1 := by
        filter_upwards [eventually_ge_atTop 1] with R hR v
        have hR' : R ≠ 0 := by linarith
        have : 0 ≤ R := by linarith
        simp [h', CS.deriv_scale, abs_mul, abs_inv, abs_eq_self.mpr this] ; simp [CS.scale, funscale, hR']
        convert_to _ ≤ c1 * 1 ; simp ; rw [mul_comm]
        apply mul_le_mul (mg' _) (inv_le_of_inv_le₀ (by linarith) (by simpa using hR)) (by positivity)
        exact (abs_nonneg _).trans (mg' 0)
      have hc2 : ∀ᶠ R in atTop, ∀ v, |h'' R v| ≤ c2 := by
        filter_upwards [eventually_ge_atTop 1] with R hR v
        have e1 : 0 ≤ R := by linarith
        have e2 : R⁻¹ ≤ 1 := inv_le_of_inv_le₀ (by linarith) (by simpa using hR)
        have e3 : R ≠ 0 := by linarith
        simp [h'', CS.deriv_scale, CS.deriv_smul, abs_mul, abs_inv, abs_eq_self.mpr e1]
        convert_to _ ≤ 1 * (1 * c2) ; simp
        apply mul_le_mul e2 ?_ (by positivity) zero_le_one
        apply mul_le_mul e2 ?_ (by positivity) zero_le_one
        simp [CS.scale, e3, funscale] ; apply mg''
      filter_upwards [hc1, hc2] with R hc1 hc2
      apply Eventually.of_forall ; intro v ; specialize hc1 v ; specialize hc2 v
      simp only [F, bound, norm_norm]
      refine (norm_add_le _ _).trans ?_ ; apply add_le_add
      · refine (norm_add_le _ _).trans ?_ ; apply add_le_add <;> simp <;> gcongr
      · simpa using mul_le_mul (hh1 R v) le_rfl (by simp) zero_le_one
    have e3 : Integrable bound volume := (((f.hf.norm).const_mul _).add ((f.hf'.norm).const_mul _)).add f.hf''.norm
    have e4 : ∀ᵐ (a : ℝ), Tendsto (fun n ↦ F n a) atTop (𝓝 0) := by
      apply Eventually.of_forall ; intro v
      have evg' : g' =ᶠ[𝓝 0] 0 := by convert ← g.zero.deriv ; exact deriv_const' _
      have evg'' : g'' =ᶠ[𝓝 0] 0 := by convert ← evg'.deriv ; exact deriv_const' _
      refine tendsto_norm_zero.comp <| (ZeroAtFilter.add ?_ ?_).add ?_
      · have eh'' v : ∀ᶠ R in atTop, h'' R v = 0 := by
          filter_upwards [(vR v).eventually evg'', eventually_ne_atTop 0] with R hR hR'
          simp [h'', CS.deriv_scale, CS.deriv_smul, hR']
          simp [CS.scale, hR', funscale, mul_comm R⁻¹]
          exact hR
        apply tendsto_nhds_of_eventually_eq
        filter_upwards [eh'' v] with R hR ; simp [hR]
      · have eh' v : ∀ᶠ R in atTop, h' R v = 0 := by
          filter_upwards [(vR v).eventually evg'] with R hR
          simp [g'] at hR
          simp [h', CS.deriv_scale', mul_comm R⁻¹, hR]
        apply tendsto_nhds_of_eventually_eq
        filter_upwards [eh' v] with R hR ; simp [hR]
      · simpa [h] using ((g.tendsto_scale v).const_sub 1).ofReal.mul tendsto_const_nhds
    simpa [F] using tendsto_integral_filter_of_dominated_convergence bound e1 e2 e3 e4


==> anc/lean/extended-lean-companion/separation/source/PrimeNumberTheoremAnd/Wiener.lean <==
import Mathlib.Analysis.Fourier.FourierTransform
import Mathlib.Analysis.Fourier.FourierTransformDeriv
import Mathlib.NumberTheory.ArithmeticFunction
import Mathlib.NumberTheory.LSeries.PrimesInAP
import Mathlib.Topology.Algebra.Support
import Mathlib.Analysis.Calculus.ContDiff.Defs
import Mathlib.Geometry.Manifold.PartitionOfUnity
import Mathlib.Tactic.FunProp
import Mathlib.Analysis.Normed.Group.Tannery
import Mathlib.Algebra.Order.Field.Basic
import Mathlib.Order.Filter.ZeroAndBoundedAtFilter
import Mathlib.Analysis.Fourier.RiemannLebesgueLemma
import Mathlib.Analysis.SumIntegralComparisons
import Mathlib.Algebra.GroupWithZero.Units.Basic
import Mathlib.Analysis.Distribution.FourierSchwartz
import Mathlib.Topology.UniformSpace.UniformConvergence
import Mathlib.NumberTheory.MulChar.Lemmas

import PrimeNumberTheoremAnd.Fourier
import PrimeNumberTheoremAnd.BrunTitchmarsh
import PrimeNumberTheoremAnd.Mathlib.Analysis.Asymptotics.Asymptotics
import PrimeNumberTheoremAnd.SmoothExistence

set_option lang.lemmaCmd true

-- note: the opening of ArithmeticFunction introduces a notation σ that seems
-- impossible to hide, and hence parameters that are traditionally called σ will
-- have to be called σ' instead in this file.

open Real BigOperators ArithmeticFunction MeasureTheory Filter Set FourierTransform LSeries Asymptotics SchwartzMap
open Complex hiding log
open scoped Topology
open scoped ContDiff

variable {n : ℕ} {A a b c d u x y t σ' : ℝ} {ψ Ψ : ℝ → ℂ} {F G : ℂ → ℂ} {f : ℕ → ℂ} {𝕜 : Type} [RCLike 𝕜]

/-%%
The Fourier transform of an absolutely integrable function $\psi: \R \to \C$ is defined by the formula
$$ \hat \psi(u) := \int_\R e(-tu) \psi(t)\ dt$$
where $e(\theta) := e^{2\pi i \theta}$.

Let $f: \N \to \C$ be an arithmetic function such that $\sum_{n=1}^\infty \frac{|f(n)|}{n^\sigma} < \infty$ for all $\sigma>1$.  Then the Dirichlet series
$$ F(s) := \sum_{n=1}^\infty \frac{f(n)}{n^s}$$
is absolutely convergent for $\sigma>1$.
%%-/

noncomputable
def nterm (f : ℕ → ℂ) (σ' : ℝ) (n : ℕ) : ℝ := if n = 0 then 0 else ‖f n‖ / n ^ σ'

lemma nterm_eq_norm_term {f : ℕ → ℂ} : nterm f σ' n = ‖term f σ' n‖ := by
  by_cases h : n = 0 <;> simp [nterm, term, h]

theorem norm_term_eq_nterm_re (s : ℂ) :
    ‖term f s n‖ = nterm f (s.re) n := by
  simp only [nterm, term, apply_ite (‖·‖), norm_zero, norm_div]
  apply ite_congr rfl (fun _ ↦ rfl)
  intro h
  congr
  refine norm_natCast_cpow_of_pos (by omega) s

lemma hf_coe1 (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ')) (hσ : 1 < σ') :
    ∑' i, (‖term f σ' i‖₊ : ENNReal) ≠ ⊤ := by
  simp_rw [ENNReal.tsum_coe_ne_top_iff_summable_coe, ← norm_toNNReal]
  norm_cast
  apply Summable.toNNReal
  convert hf σ' hσ with i
  simp [nterm_eq_norm_term]

instance instMeasurableSpace : MeasurableSpace Circle :=
  inferInstanceAs <| MeasurableSpace <| Subtype _
instance instBorelSpace : BorelSpace Circle :=
  inferInstanceAs <| BorelSpace <| Subtype (· ∈ Metric.sphere (0 : ℂ) 1)

-- TODO - add to mathlib
attribute [fun_prop] Real.continuous_fourierChar

lemma first_fourier_aux1 (hψ : AEMeasurable ψ) {x : ℝ} (n : ℕ) : AEMeasurable fun (u : ℝ) ↦
    (‖fourierChar (-(u * ((1 : ℝ) / ((2 : ℝ) * π) * (n / x).log))) • ψ u‖ₑ : ENNReal) := by
  fun_prop

lemma first_fourier_aux2a :
    (2 : ℂ) * π * -(y * (1 / (2 * π) * Real.log ((n) / x))) = -(y * ((n) / x).log) := by
  calc
    _ = -(y * (((2 : ℂ) * π) / (2 * π) * Real.log ((n) / x))) := by ring
    _ = _ := by rw [div_self (by norm_num), one_mul]

lemma first_fourier_aux2 (hx : 0 < x) (n : ℕ) :
    term f σ' n * 𝐞 (-(y * (1 / (2 * π) * Real.log (n / x)))) • ψ y =
    term f (σ' + y * I) n • (ψ y * x ^ (y * I)) := by
  by_cases hn : n = 0
  · simp [term, hn]
  simp only [term, hn, ↓reduceIte]
  calc
    _ = (f n * (cexp ((2 * π * -(y * (1 / (2 * π) * Real.log (n / x)))) * I) / ↑((n : ℝ) ^ σ'))) • ψ y := by
      rw [Circle.smul_def, fourierChar_apply, ofReal_cpow (by norm_num)]
      simp only [one_div, mul_inv_rev, mul_neg, ofReal_neg, ofReal_mul, ofReal_ofNat, ofReal_inv,
        neg_mul, smul_eq_mul, ofReal_natCast]
      ring
    _ = (f n * (x ^ (y * I) / n ^ (σ' + y * I))) • ψ y := by
      congr 2
      have l1 : 0 < (n : ℝ) := by simpa using Nat.pos_iff_ne_zero.mpr hn
      have l2 : (x : ℂ) ≠ 0 := by simp [hx.ne.symm]
      have l3 : (n : ℂ) ≠ 0 := by simp [hn]
      rw [Real.rpow_def_of_pos l1, Complex.cpow_def_of_ne_zero l2, Complex.cpow_def_of_ne_zero l3]
      push_cast
      simp_rw [← Complex.exp_sub]
      congr 1
      rw [first_fourier_aux2a, Real.log_div l1.ne.symm hx.ne.symm]
      push_cast
      rw [Complex.ofReal_log hx.le]
      ring
    _ = _ := by simp ; group

/-%%
\begin{lemma}[first_fourier]\label{first_fourier}\lean{first_fourier}\leanok  If $\psi: \R \to \C$ is integrable and $x > 0$, then for any $\sigma>1$
  $$ \sum_{n=1}^\infty \frac{f(n)}{n^\sigma} \hat \psi( \frac{1}{2\pi} \log \frac{n}{x} ) = \int_\R F(\sigma + it) \psi(t) x^{it}\ dt.$$
\end{lemma}
%%-/
lemma first_fourier (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hsupp : Integrable ψ) (hx : 0 < x) (hσ : 1 < σ') :
    ∑' n : ℕ, term f σ' n * (𝓕 ψ (1 / (2 * π) * log (n / x))) =
    ∫ t : ℝ, LSeries f (σ' + t * I) * ψ t * x ^ (t * I) := by
/-%%
\begin{proof}\leanok  By the definition of the Fourier transform, the left-hand side expands as
$$ \sum_{n=1}^\infty \int_\R \frac{f(n)}{n^\sigma} \psi(t) e( - \frac{1}{2\pi} t \log \frac{n}{x})\ dt$$
while the right-hand side expands as
$$ \int_\R \sum_{n=1}^\infty \frac{f(n)}{n^{\sigma+it}} \psi(t) x^{it}\ dt.$$
Since
$$\frac{f(n)}{n^\sigma} \psi(t) e( - \frac{1}{2\pi} t \log \frac{n}{x}) = \frac{f(n)}{n^{\sigma+it}} \psi(t) x^{it}$$
the claim then follows from Fubini's theorem.
\end{proof}
%%-/
  calc
    _ = ∑' n, term f σ' n * ∫ (v : ℝ), 𝐞 (-(v * ((1 : ℝ) / ((2 : ℝ) * π) * Real.log (n / x)))) • ψ v := by
      simp only [Real.fourierIntegral, VectorFourier.fourierIntegral]
      simp only [one_div, mul_inv_rev, innerₗ_apply, RCLike.inner_apply', conj_trivial]
    _ = ∑' n, ∫ (v : ℝ), term f σ' n * 𝐞 (-(v * ((1 : ℝ) / ((2 : ℝ) * π) * Real.log (n / x)))) • ψ v := by
      simp [integral_const_mul]
    _ = ∫ (v : ℝ), ∑' n, term f σ' n * 𝐞 (-(v * ((1 : ℝ) / ((2 : ℝ) * π) * Real.log (n / x)))) • ψ v := by
      refine (integral_tsum ?_ ?_).symm
      · refine fun _ ↦ AEMeasurable.aestronglyMeasurable ?_
        have := hsupp.aemeasurable
        fun_prop
      · simp only [enorm_mul]
        simp_rw [lintegral_const_mul'' _ (first_fourier_aux1 hsupp.aemeasurable _)]
        calc
          _ = (∑' (i : ℕ), ‖term f σ' i‖ₑ) * ∫⁻ (a : ℝ), ‖ψ a‖ₑ ∂volume := by
            simp [ENNReal.tsum_mul_right, enorm_eq_nnnorm]
          _ ≠ ⊤ := ENNReal.mul_ne_top (hf_coe1 hf hσ)
            (ne_top_of_lt hsupp.2)
    _ = _ := by
      congr 1; ext y
      simp_rw [mul_assoc (LSeries _ _), ← smul_eq_mul (a := (LSeries _ _)), LSeries]
      rw [← Summable.tsum_smul_const]
      · congr with n ; exact first_fourier_aux2 hx n
      · apply Summable.of_norm
        convert hf σ' hσ with n
        rw [norm_term_eq_nterm_re]
        simp

/-%%
\begin{lemma}[second_fourier]\label{second_fourier}\lean{second_fourier}\leanok If $\psi: \R \to \C$ is continuous and compactly supported and $x > 0$, then for any $\sigma>1$
$$ \int_{-\log x}^\infty e^{-u(\sigma-1)} \hat \psi(\frac{u}{2\pi})\ du = x^{\sigma - 1} \int_\R \frac{1}{\sigma+it-1} \psi(t) x^{it}\ dt.$$
\end{lemma}
%%-/

@[continuity]
lemma continuous_multiplicative_ofAdd : Continuous (⇑Multiplicative.ofAdd : ℝ → ℝ) := ⟨fun _ ↦ id⟩

attribute [fun_prop] measurable_coe_nnreal_ennreal

lemma second_fourier_integrable_aux1a (hσ : 1 < σ') :
    IntegrableOn (fun (x : ℝ) ↦ cexp (-((x : ℂ) * ((σ' : ℂ) - 1)))) (Ici (-Real.log x)) := by
  norm_cast
  suffices IntegrableOn (fun (x : ℝ) ↦ (rexp (-(x * (σ' - 1))))) (Ici (-x.log)) _ from this.ofReal
  simp_rw [fun (a x : ℝ) ↦ (by ring : -(x * a) = -a * x)]
  rw [integrableOn_Ici_iff_integrableOn_Ioi]
  apply exp_neg_integrableOn_Ioi
  linarith

lemma second_fourier_integrable_aux1 (hcont : Continuous ψ) (hsupp : Integrable ψ) (hσ : 1 < σ') :
    let ν : Measure (ℝ × ℝ) := (volume.restrict (Ici (-Real.log x))).prod volume
    Integrable (Function.uncurry fun (u : ℝ) (a : ℝ) ↦ ((rexp (-u * (σ' - 1))) : ℂ) •
    (𝐞 (Multiplicative.ofAdd (-(a * (u / (2 * π))))) : ℂ) • ψ a) ν := by
  intro ν
  constructor
  · apply Measurable.aestronglyMeasurable
    -- TODO: find out why fun_prop does not play well with Multiplicative.ofAdd
    simp only [neg_mul, ofReal_exp, ofReal_neg, ofReal_mul, ofReal_sub, ofReal_one,
      Multiplicative.ofAdd, Equiv.coe_fn_mk, smul_eq_mul]
    apply MeasureTheory.measurable_uncurry_of_continuous_of_measurable <;> fun_prop
  · let f1 : ℝ → ENNReal := fun a1 ↦ ‖cexp (-(↑a1 * (↑σ' - 1)))‖ₑ
    let f2 : ℝ → ENNReal := fun a2 ↦ ‖ψ a2‖ₑ
    suffices ∫⁻ (a : ℝ × ℝ), f1 a.1 * f2 a.2 ∂ν < ⊤ by
      simpa [hasFiniteIntegral_iff_enorm, enorm_eq_nnnorm, Function.uncurry]
    refine (lintegral_prod_mul ?_ ?_).trans_lt ?_ <;> try fun_prop
    exact ENNReal.mul_lt_top (second_fourier_integrable_aux1a hσ).2 hsupp.2

lemma second_fourier_integrable_aux2 (hσ : 1 < σ') :
    IntegrableOn (fun (u : ℝ) ↦ cexp ((1 - ↑σ' - ↑t * I) * ↑u)) (Ioi (-Real.log x)) := by
  refine (integrable_norm_iff (Measurable.aestronglyMeasurable <| by fun_prop)).mp ?_
  suffices IntegrableOn (fun a ↦ rexp (-(σ' - 1) * a)) (Ioi (-x.log)) _ by simpa [Complex.norm_exp]
  apply exp_neg_integrableOn_Ioi
  linarith

lemma second_fourier_aux (hx : 0 < x) :
    -(cexp (-((1 - ↑σ' - ↑t * I) * ↑(Real.log x))) / (1 - ↑σ' - ↑t * I)) =
    ↑(x ^ (σ' - 1)) * (↑σ' + ↑t * I - 1)⁻¹ * ↑x ^ (↑t * I) := by
  calc
    _ = cexp (↑(Real.log x) * ((↑σ' - 1) + ↑t * I)) * (↑σ' + ↑t * I - 1)⁻¹ := by rw [← div_neg]; ring_nf
    _ = (x ^ ((↑σ' - 1) + ↑t * I)) * (↑σ' + ↑t * I - 1)⁻¹ := by
      rw [Complex.cpow_def_of_ne_zero (ofReal_ne_zero.mpr (ne_of_gt hx)), Complex.ofReal_log hx.le]
    _ = (x ^ ((σ' : ℂ) - 1)) * (x ^ (↑t * I)) * (↑σ' + ↑t * I - 1)⁻¹ := by
      rw [Complex.cpow_add _ _ (ofReal_ne_zero.mpr (ne_of_gt hx))]
    _ = _ := by rw [ofReal_cpow hx.le]; push_cast; ring

lemma second_fourier (hcont : Continuous ψ) (hsupp : Integrable ψ)
    {x σ' : ℝ} (hx : 0 < x) (hσ : 1 < σ') :
    ∫ u in Ici (-log x), Real.exp (-u * (σ' - 1)) * 𝓕 ψ (u / (2 * π)) =
    (x^(σ' - 1) : ℝ) * ∫ t, (1 / (σ' + t * I - 1)) * ψ t * x^(t * I) ∂ volume := by
/-%%
\begin{proof}\leanok
The left-hand side expands as
$$ \int_{-\log x}^\infty \int_\R e^{-u(\sigma-1)} \psi(t) e(-\frac{tu}{2\pi})\ dt\ du \atop{?}=
x^{\sigma - 1} \int_\R \frac{1}{\sigma+it-1} \psi(t) x^{it}\ dt$$
so by Fubini's theorem it suffices to verify the identity
\begin{align*}
\int_{-\log x}^\infty e^{-u(\sigma-1)} e(-\frac{tu}{2\pi})\ du
&= \int_{-\log x}^\infty e^{(it - \sigma + 1)u}\ du \\
&= \frac{1}{it - \sigma + 1} e^{(it - \sigma + 1)u}\ \Big|_{-\log x}^\infty \\
&= x^{\sigma - 1} \frac{1}{\sigma+it-1} x^{it}
\end{align*}
\end{proof}
%%-/
  conv in ↑(rexp _) * _ => { rw [Real.fourierIntegral_real_eq, ← smul_eq_mul, ← integral_smul] }
  rw [MeasureTheory.integral_integral_swap]
  swap
  · exact second_fourier_integrable_aux1 hcont hsupp hσ
  rw [← integral_const_mul]
  congr 1; ext t
  dsimp [Real.fourierChar, Circle.exp]

  simp_rw [mul_smul_comm, ← smul_mul_assoc, integral_mul_const]
  rw [fun (a b d : ℂ) ↦ show a * (b * (ψ t) * d) = (a * b * d) * ψ t by ring]
  congr 1
  conv =>
    lhs
    enter [2]
    ext a
    rw [AddChar.coe_mk, Submonoid.mk_smul, smul_eq_mul]
  push_cast
  simp_rw [← Complex.exp_add]
  have (u : ℝ) :
      2 * ↑π * -(↑t * (↑u / (2 * ↑π))) * I + -↑u * (↑σ' - 1) = (1 - σ' - t * I) * u := calc
    _ = -↑u * (↑σ' - 1) + (2 * ↑π) / (2 * ↑π) * -(↑t * ↑u) * I := by ring
    _ = -↑u * (↑σ' - 1) + 1 * -(↑t * ↑u) * I := by rw [div_self (by norm_num)]
    _ = _ := by ring
  simp_rw [this]
  let c : ℂ := (1 - ↑σ' - ↑t * I)
  have : c ≠ 0 := by simp [Complex.ext_iff, c] ; intro h ; linarith
  let f' (u : ℝ) := cexp (c * u)
  let f := fun (u : ℝ) ↦ (f' u) / c
  have hderiv : ∀ u ∈ Ici (-Real.log x), HasDerivAt f (f' u) u := by
    intro u _
    rw [show f' u = cexp (c * u) * (c * 1) / c by simp only [f']; field_simp]
    exact (hasDerivAt_id' u).ofReal_comp.const_mul c |>.cexp.div_const c
  have hf : Tendsto f atTop (𝓝 0) := by
    apply tendsto_zero_iff_norm_tendsto_zero.mpr
    suffices Tendsto (fun (x : ℝ) ↦ ‖cexp (c * ↑x)‖ / ‖c‖) atTop (𝓝 (0 / ‖c‖)) by simpa [f, f'] using this
    apply Filter.Tendsto.div_const
    suffices Tendsto (· * (1 - σ')) atTop atBot by simpa [Complex.norm_exp, mul_comm (1 - σ'), c]
    exact Tendsto.atTop_mul_const_of_neg (by linarith) fun ⦃s⦄ h ↦ h
  rw [integral_Ici_eq_integral_Ioi,
    integral_Ioi_of_hasDerivAt_of_tendsto' hderiv (second_fourier_integrable_aux2 hσ) hf]
  simpa [f, f'] using second_fourier_aux hx

/-%%
Now let $A \in \C$, and suppose that there is a continuous function $G(s)$ defined on $\mathrm{Re} s \geq 1$ such that $G(s) = F(s) - \frac{A}{s-1}$ whenever $\mathrm{Re} s > 1$.  We also make the Chebyshev-type hypothesis
\begin{equation}\label{cheby}
\sum_{n \leq x} |f(n)| \ll x
\end{equation}
for all $x \geq 1$ (this hypothesis is not strictly necessary, but simplifies the arguments and can be obtained fairly easily in applications).
%%-/

lemma one_add_sq_pos (u : ℝ) : 0 < 1 + u ^ 2 := zero_lt_one.trans_le (by simpa using sq_nonneg u)

/-%%
\begin{lemma}[Preliminary decay bound I]\label{prelim-decay}
If $\psi:\R \to \C$ is absolutely integrable then
$$ |\hat \psi(u)| \leq \| \psi \|_1 $$
for all $u \in \R$. where $C$ is an absolute constant.
\end{lemma}
%%-/

/-%%
\begin{proof} Immediate from the triangle inequality.
\end{proof}
%%-/

/-%%
\begin{lemma}[Preliminary decay bound II]\label{prelim-decay-2}
If $\psi:\R \to \C$ is absolutely integrable and of bounded variation, and $\psi'$ is bounded variation, then
$$ |\hat \psi(u)| \leq \| \psi \|_{TV} / 2\pi |u| $$
for all non-zero $u \in \R$.
\end{lemma}
%%-/

/-%%
\begin{proof} By integration by parts we will have
$$ 2\pi i u \hat \psi(u) = \int _\R e(-tu) \psi'(t)\ dt$$
and the claim then follows from the triangle inequality.
\end{proof}
%%-/

/-%%
\begin{lemma}[Preliminary decay bound III]\label{prelim-decay-3}
If $\psi:\R \to \C$ is absolutely integrable, absolutely continuous, and $\psi'$ is of bounded variation, then
$$ |\hat \psi(u)| \leq \| \psi' \|_{TV} / (2\pi |u|)^2$$
for all non-zero $u \in \R$.
\end{lemma}
%%-/

/-%%
\begin{proof}\uses{prelim-decay-2} Should follow from previous lemma.
\end{proof}
%%-/

/-%%
\begin{lemma}[Decay bound, alternate form]\label{decay-alt}  If $\psi:\R \to \C$ is absolutely integrable, absolutely continuous, and $\psi'$ is of bounded variation, then
$$ |\hat \psi(u)| \leq ( \|\psi\|_1 + \| \psi' \|_{TV} / (2\pi)^2) / (1+|u|^2)$$
for all $u \in \R$.
\end{lemma}
%%-/

/-%%
\begin{proof}\uses{prelim-decay, prelim-decay-3, decay} Should follow from previous lemmas.
\end{proof}
%%-/


/-%%

It should be possible to refactor the lemma below to follow from Lemma \ref{decay-alt} instead.

\begin{lemma}[Decay bounds]\label{decay}\lean{decay_bounds}\leanok  If $\psi:\R \to \C$ is $C^2$ and obeys the bounds
  $$ |\psi(t)|, |\psi''(t)| \leq A / (1 + |t|^2)$$
  for all $t \in \R$, then
$$ |\hat \psi(u)| \leq C A / (1+|u|^2)$$
for all $u \in \R$, where $C$ is an absolute constant.
\end{lemma}
%%-/

lemma decay_bounds_key (f : W21) (u : ℝ) : ‖𝓕 f u‖ ≤ ‖f‖ * (1 + u ^ 2)⁻¹ := by
  have l1 : 0 < 1 + u ^ 2 := one_add_sq_pos _
  have l2 : 1 + u ^ 2 = ‖(1 : ℂ) + u ^ 2‖ := by
    norm_cast ; simp only [Real.norm_eq_abs, abs_eq_self.2 l1.le]
  have l3 : ‖1 / ((4 : ℂ) * ↑π ^ 2)‖ ≤ (4 * π ^ 2)⁻¹ := by simp
  have key := fourierIntegral_self_add_deriv_deriv f u
  simp only [Function.iterate_succ _ 1, Function.iterate_one, Function.comp_apply] at key
  rw [F_sub f.hf (f.hf''.const_mul (1 / (4 * ↑π ^ 2)))] at key
  rw [← div_eq_mul_inv, le_div_iff₀ l1, mul_comm, l2, ← norm_mul, key, sub_eq_add_neg]
  apply norm_add_le _ _ |>.trans
  change _ ≤ W21.norm _
  rw [norm_neg, F_mul, norm_mul, W21.norm]
  gcongr <;> apply VectorFourier.norm_fourierIntegral_le_integral_norm

lemma decay_bounds_aux {f : ℝ → ℂ} (hf : AEStronglyMeasurable f volume) (h : ∀ t, ‖f t‖ ≤ A * (1 + t ^ 2)⁻¹) :
    ∫ t, ‖f t‖ ≤ π * A := by
  have l1 : Integrable (fun x ↦ A * (1 + x ^ 2)⁻¹) := integrable_inv_one_add_sq.const_mul A
  simp_rw [← integral_univ_inv_one_add_sq, mul_comm, ← integral_const_mul]
  exact integral_mono (l1.mono' hf (Eventually.of_forall h)).norm l1 h

theorem decay_bounds_W21 (f : W21) (hA : ∀ t, ‖f t‖ ≤ A / (1 + t ^ 2))
    (hA' : ∀ t, ‖deriv (deriv f) t‖ ≤ A / (1 + t ^ 2)) (u) :
    ‖𝓕 f u‖ ≤ (π + 1 / (4 * π)) * A / (1 + u ^ 2) := by
  have l0 : 1 * (4 * π)⁻¹ * A = (4 * π ^ 2)⁻¹ * (π * A) := by field_simp
  have l1 : ∫ (v : ℝ), ‖f v‖ ≤ π * A := by
    apply decay_bounds_aux f.continuous.aestronglyMeasurable
    simp_rw [← div_eq_mul_inv] ; exact hA
  have l2 : ∫ (v : ℝ), ‖deriv (deriv f) v‖ ≤ π * A := by
    apply decay_bounds_aux f.deriv.deriv.continuous.aestronglyMeasurable
    simp_rw [← div_eq_mul_inv] ; exact hA'
  apply decay_bounds_key f u |>.trans
  change W21.norm _ * _ ≤ _
  simp_rw [W21.norm, div_eq_mul_inv, add_mul, l0] ; gcongr

lemma decay_bounds (ψ : CS 2 ℂ) (hA : ∀ t, ‖ψ t‖ ≤ A / (1 + t ^ 2)) (hA' : ∀ t, ‖deriv^[2] ψ t‖ ≤ A / (1 + t ^ 2)) :
    ‖𝓕 ψ u‖ ≤ (π + 1 / (4 * π)) * A / (1 + u ^ 2) := by
  exact decay_bounds_W21 ψ hA hA' u

lemma decay_bounds_cor_aux (ψ : CS 2 ℂ) : ∃ C : ℝ, ∀ u, ‖ψ u‖ ≤ C / (1 + u ^ 2) := by
  have l1 : HasCompactSupport (fun u : ℝ => ((1 + u ^ 2) : ℝ) * ψ u) := by exact ψ.h2.mul_left
  have := ψ.h1.continuous
  obtain ⟨C, hC⟩ := l1.exists_bound_of_continuous (by continuity)
  refine ⟨C, fun u => ?_⟩
  specialize hC u
  simp only [norm_mul, Complex.norm_real, norm_of_nonneg (one_add_sq_pos u).le] at hC
  rwa [le_div_iff₀' (one_add_sq_pos _)]

lemma decay_bounds_cor (ψ : W21) :
    ∃ C : ℝ, ∀ u, ‖𝓕 ψ u‖ ≤ C / (1 + u ^ 2) := by
  simpa only [div_eq_mul_inv] using ⟨_, decay_bounds_key ψ⟩

@[continuity] lemma continuous_FourierIntegral (ψ : W21) : Continuous (𝓕 ψ) :=
  VectorFourier.fourierIntegral_continuous continuous_fourierChar
    (by simp only [innerₗ_apply, RCLike.inner_apply', conj_trivial, continuous_mul])
    ψ.hf

lemma W21.integrable_fourier (ψ : W21) (hc : c ≠ 0) :
    Integrable fun u ↦ 𝓕 ψ (u / c) := by
  have l1 (C) : Integrable (fun u ↦ C / (1 + (u / c) ^ 2)) volume := by
    simpa using (integrable_inv_one_add_sq.comp_div hc).const_mul C
  have l2 : AEStronglyMeasurable (fun u ↦ 𝓕 ψ (u / c)) volume := by
    apply Continuous.aestronglyMeasurable ; continuity
  obtain ⟨C, h⟩ := decay_bounds_cor ψ
  apply @Integrable.mono' ℝ ℂ _ volume _ _ (fun u => C / (1 + (u / c) ^ 2)) (l1 C) l2 ?_
  apply Eventually.of_forall (fun x => h _)

/-%%
\begin{proof}\leanok From two integration by parts we obtain the identity
$$ (1+u^2) \hat \psi(u) = \int_{\bf R} (\psi(t) - \frac{u}{4\pi^2} \psi''(t)) e(-tu)\ dt.$$
Now apply the triangle inequality and the identity $\int_{\bf R} \frac{dt}{1+t^2}\ dt = \pi$ to obtain the claim with $C = \pi + 1 / 4 \pi$.
\end{proof}
%%-/

/-%%
\begin{lemma}[Limiting Fourier identity]\label{limiting}\lean{limiting_fourier}\leanok  If $\psi: \R \to \C$ is $C^2$ and compactly supported and $x \geq 1$, then
$$ \sum_{n=1}^\infty \frac{f(n)}{n} \hat \psi( \frac{1}{2\pi} \log \frac{n}{x} ) - A \int_{-\log x}^\infty \hat \psi(\frac{u}{2\pi})\ du =  \int_\R G(1+it) \psi(t) x^{it}\ dt.$$
\end{lemma}
%%-/

lemma continuous_LSeries_aux (hf : Summable (nterm f σ')) :
    Continuous fun x : ℝ => LSeries f (σ' + x * I) := by

  have l1 i : Continuous fun x : ℝ ↦ term f (σ' + x * I) i := by
    by_cases h : i = 0
    · simpa [h] using continuous_const
    · simpa [h] using continuous_const.div (continuous_const.cpow (by continuity) (by simp [h])) (fun x => by simp [h])
  have l2 n (x : ℝ) : ‖term f (σ' + x * I) n‖ = nterm f σ' n := by
    by_cases h : n = 0
    · simp [h, nterm]
    · simp [h, nterm, cpow_add _ _ (Nat.cast_ne_zero.mpr h),
        Complex.norm_natCast_cpow_of_pos (Nat.pos_of_ne_zero h)]
  exact continuous_tsum l1 hf (fun n x => le_of_eq (l2 n x))

-- Here compact support is used but perhaps it is not necessary
lemma limiting_fourier_aux (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re})
    (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ')) (ψ : CS 2 ℂ) (hx : 1 ≤ x) (σ' : ℝ) (hσ' : 1 < σ') :
    ∑' n, term f σ' n * 𝓕 ψ (1 / (2 * π) * log (n / x)) -
    A * (x ^ (1 - σ') : ℝ) * ∫ u in Ici (- log x), rexp (-u * (σ' - 1)) * 𝓕 ψ (u / (2 * π)) =
    ∫ t : ℝ, G (σ' + t * I) * ψ t * x ^ (t * I) := by

  have hint : Integrable ψ := ψ.h1.continuous.integrable_of_hasCompactSupport ψ.h2
  have l3 : 0 < x := zero_lt_one.trans_le hx
  have l1 (σ') (hσ' : 1 < σ') := first_fourier hf hint l3 hσ'
  have l2 (σ') (hσ' : 1 < σ') := second_fourier ψ.h1.continuous hint l3 hσ'
  have l8 : Continuous fun t : ℝ ↦ (x : ℂ) ^ (t * I) :=
    continuous_const.cpow (continuous_ofReal.mul continuous_const) (by simp [l3])
  have l6 : Continuous fun t : ℝ ↦ LSeries f (↑σ' + ↑t * I) * ψ t * ↑x ^ (↑t * I) := by
    apply ((continuous_LSeries_aux (hf _ hσ')).mul ψ.h1.continuous).mul l8
  have l4 : Integrable fun t : ℝ ↦ LSeries f (↑σ' + ↑t * I) * ψ t * ↑x ^ (↑t * I) := by
    exact l6.integrable_of_hasCompactSupport ψ.h2.mul_left.mul_right
  have e2 (u : ℝ) : σ' + u * I - 1 ≠ 0 := by
    intro h ; have := congr_arg Complex.re h ; simp at this ; linarith
  have l7 : Continuous fun a ↦ A * ↑(x ^ (1 - σ')) * (↑(x ^ (σ' - 1)) * (1 / (σ' + a * I - 1) * ψ a * x ^ (a * I))) := by
    simp [← mul_assoc]
    refine ((continuous_const.mul <| Continuous.inv₀ ?_ e2).mul ψ.h1.continuous).mul l8
    fun_prop
  have l5 : Integrable fun a ↦ A * ↑(x ^ (1 - σ')) * (↑(x ^ (σ' - 1)) * (1 / (σ' + a * I - 1) * ψ a * x ^ (a * I))) := by
    apply l7.integrable_of_hasCompactSupport
    exact ψ.h2.mul_left.mul_right.mul_left.mul_left

  simp_rw [l1 σ' hσ', l2 σ' hσ', ← integral_const_mul, ← integral_sub l4 l5]
  apply integral_congr_ae
  apply Eventually.of_forall
  intro u
  have e1 : 1 < ((σ' : ℂ) + (u : ℂ) * I).re := by simp [hσ']
  simp_rw [hG' e1, sub_mul, ← mul_assoc]
  simp only [one_div, sub_right_inj, mul_eq_mul_right_iff, cpow_eq_zero_iff, ofReal_eq_zero, ne_eq,
    mul_eq_zero, I_ne_zero, or_false]
  left ; left
  field_simp [e2]
  norm_cast
  simp [mul_assoc, ← rpow_add l3]

section nabla

variable {α E : Type*} [OfNat α 1] [Add α] [Sub α] {u : α → ℂ}

def cumsum [AddCommMonoid E] (u : ℕ → E) (n : ℕ) : E := ∑ i ∈ Finset.range n, u i

def nabla [Sub E] (u : α → E) (n : α) : E := u (n + 1) - u n

/- TODO nnabla is redundant -/
def nnabla [Sub E] (u : α → E) (n : α) : E := u n - u (n + 1)

def shift (u : α → E) (n : α) : E := u (n + 1)

@[simp] lemma cumsum_zero [AddCommMonoid E] {u : ℕ → E} : cumsum u 0 = 0 := by simp [cumsum]

lemma cumsum_succ [AddCommMonoid E] {u : ℕ → E} (n : ℕ) :
    cumsum u (n + 1) = cumsum u n + u n := by
  simp [cumsum, Finset.sum_range_succ]

@[simp] lemma nabla_cumsum [AddCommGroup E] {u : ℕ → E} : nabla (cumsum u) = u := by
  ext n ; simp [nabla, cumsum, Finset.range_add_one]

lemma neg_cumsum [AddCommGroup E] {u : ℕ → E} : -(cumsum u) = cumsum (-u) := funext (fun n => by simp [cumsum])

lemma cumsum_nonneg {u : ℕ → ℝ} (hu : 0 ≤ u) : 0 ≤ cumsum u := fun _ => Finset.sum_nonneg (fun i _ => hu i)

omit [Sub α] in
lemma neg_nabla [Ring E] {u : α → E} : -(nabla u) = nnabla u := by ext n ; simp [nabla, nnabla]

omit [Sub α] in
@[simp] lemma nabla_mul [Ring E] {u : α → E} {c : E} : nabla (fun n => c * u n) = c • nabla u := by
  ext n ; simp [nabla, mul_sub]

omit [Sub α] in
@[simp] lemma nnabla_mul [Ring E] {u : α → E} {c : E} : nnabla (fun n => c * u n) = c • nnabla u := by
  ext n ; simp [nnabla, mul_sub]

lemma nnabla_cast (u : ℝ → E) [Sub E] : nnabla u ∘ ((↑) : ℕ → ℝ) = nnabla (u ∘ (↑)) := by
  ext n ; simp [nnabla]

end nabla

lemma Finset.sum_shift_front {E : Type*} [Ring E] {u : ℕ → E} {n : ℕ} :
    cumsum u (n + 1) = u 0 + cumsum (shift u) n := by
  simp_rw [add_comm n, cumsum, sum_range_add, sum_range_one, add_comm 1] ; rfl

lemma Finset.sum_shift_front' {E : Type*} [Ring E] {u : ℕ → E} :
    shift (cumsum u) = (fun _ => u 0) + cumsum (shift u) := by
  ext n ; apply Finset.sum_shift_front

lemma Finset.sum_shift_back {E : Type*} [Ring E] {u : ℕ → E} {n : ℕ} :
    cumsum u (n + 1) = cumsum u n + u n := by
  simp [cumsum, Finset.range_add_one, add_comm]

lemma Finset.sum_shift_back' {E : Type*} [Ring E] {u : ℕ → E} : shift (cumsum u) = cumsum u + u := by
  ext n ; apply Finset.sum_shift_back

lemma summation_by_parts {E : Type*} [Ring E] {a A b : ℕ → E} (ha : a = nabla A) {n : ℕ} :
    cumsum (a * b) (n + 1) = A (n + 1) * b n - A 0 * b 0 - cumsum (shift A * fun i => (b (i + 1) - b i)) n := by
  have l1 : ∑ x ∈ Finset.range (n + 1), A (x + 1) * b x = ∑ x ∈ Finset.range n, A (x + 1) * b x + A (n + 1) * b n :=
    Finset.sum_shift_back
  have l2 : ∑ x ∈ Finset.range (n + 1), A x * b x = A 0 * b 0 + ∑ x ∈ Finset.range n, A (x + 1) * b (x + 1) :=
    Finset.sum_shift_front
  simp [cumsum, shift, ha, nabla, sub_mul, mul_sub, l1, l2] ; abel

lemma summation_by_parts' {E : Type*} [Ring E] {a b : ℕ → E} {n : ℕ} :
    cumsum (a * b) (n + 1) = cumsum a (n + 1) * b n - cumsum (shift (cumsum a) * nabla b) n := by
  simpa using summation_by_parts (a := a) (b := b) (A := cumsum a) (by simp)

lemma summation_by_parts'' {E : Type*} [Ring E] {a b : ℕ → E} :
    shift (cumsum (a * b)) = shift (cumsum a) * b - cumsum (shift (cumsum a) * nabla b) := by
  ext n ; apply summation_by_parts'

lemma summable_iff_bounded {u : ℕ → ℝ} (hu : 0 ≤ u) : Summable u ↔ BoundedAtFilter atTop (cumsum u) := by
  have l1 : (cumsum u =O[atTop] 1) ↔ _ := isBigO_one_nat_atTop_iff
  have l2 n : ‖cumsum u n‖ = cumsum u n := by simpa using cumsum_nonneg hu n
  simp only [BoundedAtFilter, l1, l2]
  constructor <;> intro ⟨C, h1⟩
  · exact ⟨C, fun n => sum_le_hasSum _ (fun i _ => hu i) h1⟩
  · exact summable_of_sum_range_le hu h1

lemma Filter.EventuallyEq.summable {u v : ℕ → ℝ} (h : u =ᶠ[atTop] v) (hu : Summable v) : Summable u :=
  summable_of_isBigO_nat hu h.isBigO

lemma summable_congr_ae {u v : ℕ → ℝ} (huv : u =ᶠ[atTop] v) : Summable u ↔ Summable v := by
  constructor <;> intro h <;> simp [huv.summable, huv.symm.summable, h]

lemma BoundedAtFilter.add_const {u : ℕ → ℝ} {c : ℝ} :
    BoundedAtFilter atTop (fun n => u n + c) ↔ BoundedAtFilter atTop u := by
  have : u = fun n => (u n + c) + (-c) := by ext n ; ring
  simp [BoundedAtFilter] ; constructor <;> intro h
  on_goal 1 => rw [this]
  all_goals { exact h.add (const_boundedAtFilter _ _) }

lemma BoundedAtFilter.comp_add {u : ℕ → ℝ} {N : ℕ} :
    BoundedAtFilter atTop (fun n => u (n + N)) ↔ BoundedAtFilter atTop u := by
  simp [BoundedAtFilter, isBigO_iff] ; constructor <;> intro ⟨C, n₀, h⟩ <;> use C
  · refine ⟨n₀ + N, fun n hn => ?_⟩
    obtain ⟨k, hk⟩ := Nat.exists_eq_add_of_le' (m := N) (by linarith) ; subst n
    exact h _ <| Nat.add_le_add_iff_right.mp hn
  · exact ⟨n₀, fun n hn => h _ (by linarith)⟩

lemma summable_iff_bounded' {u : ℕ → ℝ} (hu : ∀ᶠ n in atTop, 0 ≤ u n) :
    Summable u ↔ BoundedAtFilter atTop (cumsum u) := by
  obtain ⟨N, hu⟩ := eventually_atTop.mp hu
  have e2 : cumsum (fun i ↦ u (i + N)) = fun n => cumsum u (n + N) - cumsum u N := by
    ext n ; simp_rw [cumsum, add_comm _ N, Finset.sum_range_add] ; ring
  rw [← summable_nat_add_iff N, summable_iff_bounded (fun n => hu _ <| Nat.le_add_left N n), e2]
  simp_rw [sub_eq_add_neg, BoundedAtFilter.add_const, BoundedAtFilter.comp_add]

lemma bounded_of_shift {u : ℕ → ℝ} (h : BoundedAtFilter atTop (shift u)) : BoundedAtFilter atTop u := by
  simp only [BoundedAtFilter, isBigO_iff, eventually_atTop] at h ⊢
  obtain ⟨C, N, hC⟩ := h
  refine ⟨C, N + 1, fun n hn => ?_⟩
  simp only [shift] at hC
  have r1 : n - 1 ≥ N := Nat.le_sub_one_of_lt hn
  have r2 : n - 1 + 1 = n := Nat.sub_add_cancel <| NeZero.one_le.trans hn.le
  simpa [r2] using hC (n - 1) r1

lemma dirichlet_test' {a b : ℕ → ℝ} (ha : 0 ≤ a) (hb : 0 ≤ b)
    (hAb : BoundedAtFilter atTop (shift (cumsum a) * b)) (hbb : ∀ᶠ n in atTop, b (n + 1) ≤ b n)
    (h : Summable (shift (cumsum a) * nnabla b)) : Summable (a * b) := by
  have l1 : ∀ᶠ n in atTop, 0 ≤ (shift (cumsum a) * nnabla b) n := by
    filter_upwards [hbb] with n hb
    exact mul_nonneg (by simpa [shift] using Finset.sum_nonneg' ha) (sub_nonneg.mpr hb)
  rw [summable_iff_bounded (mul_nonneg ha hb)]
  rw [summable_iff_bounded' l1] at h
  apply bounded_of_shift
  simpa only [summation_by_parts'', sub_eq_add_neg, neg_cumsum, ← mul_neg, neg_nabla] using hAb.add h

lemma exists_antitone_of_eventually {u : ℕ → ℝ} (hu : ∀ᶠ n in atTop, u (n + 1) ≤ u n) :
    ∃ v : ℕ → ℝ, range v ⊆ range u ∧ Antitone v ∧ v =ᶠ[atTop] u := by
  obtain ⟨N, hN⟩ := eventually_atTop.mp hu
  let v (n : ℕ) := u (if n < N then N else n)
  refine ⟨v, ?_, ?_, ?_⟩
  · exact fun x ⟨n, hn⟩ => ⟨if n < N then N else n, hn⟩
  · refine antitone_nat_of_succ_le (fun n => ?_)
    by_cases h : n < N
    · by_cases h' : n + 1 < N <;> simp [v, h, h']
      have : n + 1 = N := by linarith
      simp [this]
    · have : ¬(n + 1 < N) := by linarith
      simp [v, h, this] ; apply hN ; linarith
  · have : ∀ᶠ n in atTop, ¬(n < N) := by simpa using ⟨N, fun b hb => by linarith⟩
    filter_upwards [this] with n hn ; simp [v, hn]

lemma summable_inv_mul_log_sq : Summable (fun n : ℕ => (n * (Real.log n) ^ 2)⁻¹) := by
  let u (n : ℕ) := (n * (Real.log n) ^ 2)⁻¹
  have l7 : ∀ᶠ n : ℕ in atTop, 1 ≤ Real.log n := tendsto_atTop.mp (tendsto_log_atTop.comp tendsto_natCast_atTop_atTop) 1
  have l8 : ∀ᶠ n : ℕ in atTop, 1 ≤ n := eventually_ge_atTop 1
  have l9 : ∀ᶠ n in atTop, u (n + 1) ≤ u n := by filter_upwards [l7, l8] with n l2 l8 ; dsimp [u] ; gcongr <;> simp
  obtain ⟨v, l1, l2, l3⟩ := exists_antitone_of_eventually l9
  rw [summable_congr_ae l3.symm]
  have l4 (n : ℕ) : 0 ≤ v n := by obtain ⟨k, hk⟩ := l1 ⟨n, rfl⟩ ; rw [← hk] ; positivity
  apply (summable_condensed_iff_of_nonneg l4 (fun _ _ _ a ↦ l2 a)).mp
  suffices this : ∀ᶠ k : ℕ in atTop, 2 ^ k * v (2 ^ k) = ((k : ℝ) ^ 2)⁻¹ * ((Real.log 2) ^ 2)⁻¹ by
    exact (summable_congr_ae this).mpr <| (Real.summable_nat_pow_inv.mpr one_lt_two).mul_right _
  have l5 : ∀ᶠ k in atTop, v (2 ^ k) = u (2 ^ k) := l3.comp_tendsto <| Nat.tendsto_pow_atTop_atTop_of_one_lt Nat.le.refl
  filter_upwards [l5, l8] with k l5 l8
  simp only [l5, mul_inv_rev, Nat.cast_pow, Nat.cast_ofNat, log_pow, u]
  field_simp

lemma tendsto_mul_add_atTop {a : ℝ} (ha : 0 < a) (b : ℝ) : Tendsto (fun x => a * x + b) atTop atTop :=
  tendsto_atTop_add_const_right  _ b (tendsto_id.const_mul_atTop ha)

lemma isLittleO_const_of_tendsto_atTop {α : Type*} [Preorder α] (a : ℝ) {f : α → ℝ} (hf : Tendsto f atTop atTop) :
    (fun _ => a) =o[atTop] f := by
  simp [tendsto_norm_atTop_atTop.comp hf]

lemma isBigO_pow_pow_of_le {m n : ℕ} (h : m ≤ n) : (fun x : ℝ => x ^ m) =O[atTop] (fun x : ℝ => x ^ n) := by
  apply IsBigO.of_bound 1
  filter_upwards [eventually_ge_atTop 1] with x l1
  simpa [abs_eq_self.mpr (zero_le_one.trans l1)] using pow_le_pow_right₀ l1 h

lemma isLittleO_mul_add_sq (a b : ℝ) : (fun x => a * x + b) =o[atTop] (fun x => x ^ 2) := by
  apply IsLittleO.add
  · apply IsLittleO.const_mul_left ; simpa using isLittleO_pow_pow_atTop_of_lt (𝕜 := ℝ) one_lt_two
  · apply isLittleO_const_of_tendsto_atTop _ <| tendsto_pow_atTop (by linarith)

lemma log_mul_add_isBigO_log {a : ℝ} (ha : 0 < a) (b : ℝ) : (fun x => Real.log (a * x + b)) =O[atTop] Real.log := by
  apply IsBigO.of_bound (2 : ℕ)
  have l2 : ∀ᶠ x : ℝ in atTop, 0 ≤ log x := tendsto_atTop.mp tendsto_log_atTop 0
  have l3 : ∀ᶠ x : ℝ in atTop, 0 ≤ log (a * x + b) :=
    tendsto_atTop.mp (tendsto_log_atTop.comp (tendsto_mul_add_atTop ha b)) 0
  have l5 : ∀ᶠ x : ℝ in atTop, 1 ≤ a * x + b := tendsto_atTop.mp (tendsto_mul_add_atTop ha b) 1
  have l1 : ∀ᶠ x : ℝ in atTop, a * x + b ≤ x ^ 2 := by
    filter_upwards [(isLittleO_mul_add_sq a b).eventuallyLE, l5] with x r2 l5
    simpa [abs_eq_self.mpr (zero_le_one.trans l5)] using r2
  filter_upwards [l1, l2, l3, l5] with x l1 l2 l3 l5
  simpa [abs_eq_self.mpr l2, abs_eq_self.mpr l3, Real.log_pow] using Real.log_le_log (by linarith) l1

lemma isBigO_log_mul_add {a : ℝ} (ha : 0 < a) (b : ℝ) : Real.log =O[atTop] (fun x => Real.log (a * x + b)) := by
  convert (log_mul_add_isBigO_log (b := -b / a) (inv_pos.mpr ha)).comp_tendsto (tendsto_mul_add_atTop (b := b) ha) using 1
  ext x
  simp only [Function.comp_apply]
  congr
  field_simp
  simp

lemma log_isbigo_log_div {d : ℝ} (hb : 0 < d) : (fun n ↦ Real.log n) =O[atTop] (fun n ↦ Real.log (n / d)) := by
  convert isBigO_log_mul_add (inv_pos.mpr hb) 0 using 1; simp only [add_zero]; field_simp

lemma Asymptotics.IsBigO.add_isLittleO_right {f g : ℝ → ℝ} (h : g =o[atTop] f) : f =O[atTop] (f + g) := by
  rw [isLittleO_iff] at h ; specialize h (c := 2⁻¹) (by norm_num)
  rw [isBigO_iff''] ; refine ⟨2⁻¹, by norm_num, ?_⟩ ; filter_upwards [h] with x h ; simp at h ⊢
  calc _ = |f x| - 2⁻¹ * |f x| := by ring
       _ ≤ |f x| - |g x| := by linarith
       _ ≤ |(|f x| - |g x|)| := le_abs_self _
       _ ≤ _ := by rw [← sub_neg_eq_add, ← abs_neg (g x)] ; exact abs_abs_sub_abs_le (f x) (-g x)

lemma Asymptotics.IsBigO.sq {α : Type*} [Preorder α] {f g : α → ℝ} (h : f =O[atTop] g) :
    (fun n ↦ f n ^ 2) =O[atTop] (fun n => g n ^ 2) := by
  simpa [pow_two] using h.mul h

lemma log_sq_isbigo_mul {a b : ℝ} (hb : 0 < b) :
    (fun x ↦ Real.log x ^ 2) =O[atTop] (fun x ↦ a + Real.log (x / b) ^ 2) := by
  apply (log_isbigo_log_div hb).sq.trans ; simp_rw [add_comm a]
  refine IsBigO.add_isLittleO_right <| isLittleO_const_of_tendsto_atTop _ ?_
  exact (tendsto_pow_atTop (two_ne_zero)).comp <| tendsto_log_atTop.comp <| tendsto_id.atTop_div_const hb

theorem log_add_div_isBigO_log (a : ℝ) {b : ℝ} (hb : 0 < b) :
    (fun x ↦ Real.log ((x + a) / b)) =O[atTop] fun x ↦ Real.log x := by
  convert log_mul_add_isBigO_log (inv_pos.mpr hb) (a / b) using 3 ; ring

lemma log_add_one_sub_log_le {x : ℝ} (hx : 0 < x) : nabla Real.log x ≤ x⁻¹ := by
  have l1 : ContinuousOn Real.log (Icc x (x + 1)) := by
    apply continuousOn_log.mono ; intro t ⟨h1, _⟩ ; simp ; linarith
  have l2 t (ht : t ∈ Ioo x (x + 1)) : HasDerivAt Real.log t⁻¹ t := Real.hasDerivAt_log (by linarith [ht.1])
  obtain ⟨t, ⟨ht1, _⟩, htx⟩ := exists_hasDerivAt_eq_slope Real.log (·⁻¹) (by linarith) l1 l2
  simp at htx ; rw [nabla, ← htx, inv_le_inv₀ (by linarith) hx] ; linarith

lemma nabla_log_main : nabla Real.log =O[atTop] fun x ↦ 1 / x := by
  apply IsBigO.of_bound 1
  filter_upwards [eventually_gt_atTop 0] with x l1
  have l2 : log x ≤ log (x + 1) := log_le_log l1 (by linarith)
  simpa [nabla, abs_eq_self.mpr l1.le, abs_eq_self.mpr (sub_nonneg.mpr l2)] using log_add_one_sub_log_le l1

lemma nabla_log {b : ℝ} (hb : 0 < b) :
    nabla (fun x => Real.log (x / b)) =O[atTop] (fun x => 1 / x) := by
  refine EventuallyEq.trans_isBigO ?_ nabla_log_main
  filter_upwards [eventually_gt_atTop 0] with x l2
  rw [nabla, log_div (by linarith) (by linarith), log_div l2.ne.symm (by linarith), nabla] ; ring

lemma nnabla_mul_log_sq (a : ℝ) {b : ℝ} (hb : 0 < b) :
    nabla (fun x => x * (a + Real.log (x / b) ^ 2)) =O[atTop] (fun x => Real.log x ^ 2) := by

  have l1 : nabla (fun n => n * (a + Real.log (n / b) ^ 2)) = fun n =>
      a + Real.log ((n + 1) / b) ^ 2 + (n * (Real.log ((n + 1) / b) ^ 2 - Real.log (n / b) ^ 2)) := by
    ext n ; simp [nabla] ; ring
  have l2 := (isLittleO_const_of_tendsto_atTop a ((tendsto_pow_atTop two_ne_zero).comp tendsto_log_atTop)).isBigO
  have l3 := (log_add_div_isBigO_log 1 hb).sq
  have l4 : (fun x => Real.log ((x + 1) / b) + Real.log (x / b)) =O[atTop] Real.log := by
    simpa using (log_add_div_isBigO_log _ hb).add (log_add_div_isBigO_log 0 hb)
  have e2 : (fun x : ℝ => x * (Real.log x * (1 / x))) =ᶠ[atTop] Real.log := by
    filter_upwards [eventually_ge_atTop 1] with x hx using by field_simp
  have l5 : (fun n ↦ n * (Real.log n * (1 / n))) =O[atTop] (fun n ↦ (Real.log n) ^ 2) :=
    e2.trans_isBigO (by simpa using (isLittleO_mul_add_sq 1 0).isBigO.comp_tendsto Real.tendsto_log_atTop)

  simp_rw [l1, _root_.sq_sub_sq]
  exact ((l2.add l3).add (isBigO_refl (·) atTop |>.mul (l4.mul (nabla_log hb)) |>.trans l5))

lemma nnabla_bound_aux1 (a : ℝ) {b : ℝ} (hb : 0 < b) : Tendsto (fun x => x * (a + Real.log (x / b) ^ 2)) atTop atTop :=
  tendsto_id.atTop_mul_atTop₀ <| tendsto_atTop_add_const_left _ _ <| (tendsto_pow_atTop two_ne_zero).comp <|
    tendsto_log_atTop.comp <| tendsto_id.atTop_div_const hb

lemma nnabla_bound_aux2 (a : ℝ) {b : ℝ} (hb : 0 < b) : ∀ᶠ x in atTop, 0 < x * (a + Real.log (x / b) ^ 2) :=
  (nnabla_bound_aux1 a hb).eventually (eventually_gt_atTop 0)

lemma Real.log_eventually_gt_atTop (a : ℝ) :
    ∀ᶠ x in atTop, a < Real.log x :=
  Real.tendsto_log_atTop.eventually (eventually_gt_atTop a)

/-- Should this be a gcongr lemma? -/
@[local gcongr]
theorem norm_lt_norm_of_nonneg (x y : ℝ) (hx : 0 ≤ x) (hxy : x ≤ y) :
    ‖x‖ ≤ ‖y‖ := by
  simp_rw [Real.norm_eq_abs]
  apply abs_le_abs hxy
  linarith

lemma nnabla_bound_aux {x : ℝ} (hx : 0 < x) :
    nnabla (fun n ↦ 1 / (n * ((2 * π) ^ 2 + Real.log (n / x) ^ 2))) =O[atTop]
    (fun n ↦ 1 / (Real.log n ^ 2 * n ^ 2)) := by

  let d n : ℝ := n * ((2 * π) ^ 2 + Real.log (n / x) ^ 2)
  change (fun x_1 ↦ nnabla (fun n ↦ 1 / d n) x_1) =O[atTop] _

  have l2 : ∀ᶠ n in atTop, 0 < d n := (nnabla_bound_aux2 ((2 * π) ^ 2) hx)
  have l3 : ∀ᶠ n in atTop, 0 < d (n + 1) :=
    (tendsto_atTop_add_const_right atTop (1 : ℝ) tendsto_id).eventually l2
  have l1 : ∀ᶠ n : ℝ in atTop, nnabla (fun n ↦ 1 / d n) n = (d (n + 1) - d n) * (d n)⁻¹ * (d (n + 1))⁻¹ := by
    filter_upwards [l2, l3] with n l2 l3
    rw [nnabla, one_div, one_div, inv_sub_inv l2.ne.symm l3.ne.symm, div_eq_mul_inv, mul_inv, mul_assoc]

  have l4 : (fun n => (d n)⁻¹) =O[atTop] (fun n => (n * (Real.log n) ^ 2)⁻¹) := by
    apply IsBigO.inv_rev
    · refine (isBigO_refl _ _).mul <| (log_sq_isbigo_mul (by linarith))
    · filter_upwards [Real.log_eventually_gt_atTop 0, eventually_gt_atTop 0] with x hx hx'
      rw [← not_imp_not]
      intro _
      positivity
  have l5 : (fun n => (d (n + 1))⁻¹) =O[atTop] (fun n => (n * (Real.log n) ^ 2)⁻¹) := by
    refine IsBigO.trans ?_ l4
    rw [isBigO_iff]; use 1
    have e3 : ∀ᶠ n in atTop, d n ≤ d (n + 1) := by
      filter_upwards [eventually_ge_atTop x] with n hn
      have e2 : 1 ≤ n / x := (one_le_div (by linarith)).mpr hn
      bound
    filter_upwards [l2, l3, e3] with n e1 e2 e3
    simp_rw [one_mul]
    gcongr

  have l6 : (fun n => d (n + 1) - d n) =O[atTop] (fun n => (Real.log n) ^ 2) := by
    simpa [d, nabla] using (nnabla_mul_log_sq ((2 * π) ^ 2) (by linarith))

  apply EventuallyEq.trans_isBigO l1

  apply ((l6.mul l4).mul l5).trans_eventuallyEq
  filter_upwards [eventually_ge_atTop 2, Real.log_eventually_gt_atTop 0] with n hn hn'
  field_simp

lemma nnabla_bound (C : ℝ) {x : ℝ} (hx : 0 < x) :
    nnabla (fun n => C / (1 + (Real.log (n / x) / (2 * π)) ^ 2) / n) =O[atTop]
    (fun n => (n ^ 2 * (Real.log n) ^ 2)⁻¹) := by
  field_simp
  simp only [div_eq_mul_inv, mul_inv, nnabla_mul, one_mul]
  apply IsBigO.const_mul_left
  simpa [div_eq_mul_inv, mul_pow, mul_comm] using nnabla_bound_aux hx

def chebyWith (C : ℝ) (f : ℕ → ℂ) : Prop := ∀ n, cumsum (‖f ·‖) n ≤ C * n

def cheby (f : ℕ → ℂ) : Prop := ∃ C, chebyWith C f

lemma cheby.bigO (h : cheby f) : cumsum (‖f ·‖) =O[atTop] ((↑) : ℕ → ℝ) := by
  have l1 : 0 ≤ cumsum (‖f ·‖) := cumsum_nonneg (fun _ => norm_nonneg _)
  obtain ⟨C, hC⟩ := h
  apply isBigO_of_le' (c := C) atTop
  intro n
  rw [Real.norm_eq_abs, abs_eq_self.mpr (l1 n)]
  simpa using hC n

lemma limiting_fourier_lim1_aux (hcheby : cheby f) (hx : 0 < x) (C : ℝ) (hC : 0 ≤ C) :
    Summable fun n ↦ ‖f n‖ / ↑n * (C / (1 + (1 / (2 * π) * Real.log (↑n / x)) ^ 2)) := by

  let a (n : ℕ) := (C / (1 + (Real.log (↑n / x) / (2 * π)) ^ 2) / ↑n)
  replace hcheby := hcheby.bigO

  have l1 : shift (cumsum (‖f ·‖)) =O[atTop] (fun n : ℕ => (↑(n + 1) : ℝ)) :=
    hcheby.comp_tendsto <| tendsto_add_atTop_nat 1
  have l2 : shift (cumsum (‖f ·‖)) =O[atTop] (fun n => (n : ℝ)) :=
    l1.trans (by simpa using (isBigO_refl _ _).add <| isBigO_iff.mpr ⟨1, by simpa using ⟨1, by tauto⟩⟩)
  have l5 : BoundedAtFilter atTop (fun n : ℕ => C / (1 + (Real.log (↑n / x) / (2 * π)) ^ 2)) := by
    simp only [BoundedAtFilter]
    field_simp
    apply isBigO_of_le' (c := C) ; intro n
    have : 0 ≤ 2 ^ 2 * π ^ 2 + Real.log (n / x) ^ 2 := by positivity
    simp [abs_eq_self.mpr hC, abs_eq_self.mpr pi_nonneg, abs_eq_self.mpr this]
    apply div_le_of_le_mul₀ this hC
    rw [mul_add, ← mul_assoc]
    apply le_add_of_le_of_nonneg le_rfl
    positivity
  have l3 : a =O[atTop] (fun n => 1 / (n : ℝ)) := by
    simpa [a] using IsBigO.mul l5 (isBigO_refl (fun n : ℕ => 1 / (n : ℝ)) _)
  have l4 : nnabla a =O[atTop] (fun n : ℕ => (n ^ 2 * (Real.log n) ^ 2)⁻¹) := by
    convert (nnabla_bound C hx).natCast ; simp [nnabla, a]

  simp_rw [div_mul_eq_mul_div, mul_div_assoc, one_mul]
  apply dirichlet_test'
  · intro n ; exact norm_nonneg _
  · intro n ; positivity
  · apply (l2.mul l3).trans_eventuallyEq
    apply eventually_of_mem (Ici_mem_atTop 1)
    intro x (hx : 1 ≤ x)
    have : x ≠ 0 := by linarith
    simp [this]
  · have : ∀ᶠ n : ℕ in atTop, x ≤ n := by simpa using eventually_ge_atTop ⌈x⌉₊
    filter_upwards [this] with n hn
    have e1 : 0 < (n : ℝ) := by linarith
    have e2 : 1 ≤ n / x := (one_le_div (by linarith)).mpr hn
    have e3 := Nat.le_succ n
    gcongr
    refine div_nonneg (Real.log_nonneg e2) (by norm_num [pi_nonneg])
  · apply summable_of_isBigO_nat summable_inv_mul_log_sq
    apply (l2.mul l4).trans_eventuallyEq
    apply eventually_of_mem (Ici_mem_atTop 2)
    intro x (hx : 2 ≤ x)
    have : (x : ℝ) ≠ 0 := by simp ; linarith
    have : Real.log x ≠ 0 := by
      have ll : 2 ≤ (x : ℝ) := by simp [hx]
      simp only [ne_eq, log_eq_zero]
      push_neg
      refine ⟨this, ?_, ?_⟩ <;> linarith
    field_simp

theorem limiting_fourier_lim1 (hcheby : cheby f) (ψ : W21) (hx : 0 < x) :
    Tendsto (fun σ' : ℝ ↦ ∑' n, term f σ' n * 𝓕 ψ (1 / (2 * π) * Real.log (n / x))) (𝓝[>] 1)
      (𝓝 (∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * Real.log (n / x)))) := by

  obtain ⟨C, hC⟩ := decay_bounds_cor ψ
  have : 0 ≤ C := by simpa using (norm_nonneg _).trans (hC 0)
  refine tendsto_tsum_of_dominated_convergence (limiting_fourier_lim1_aux hcheby hx C this) (fun n => ?_) ?_
  · apply Tendsto.mul_const
    by_cases h : n = 0 <;> simp [term, h]
    refine tendsto_const_nhds.div ?_ (by simp [h])
    simpa using ((continuous_ofReal.tendsto 1).mono_left nhdsWithin_le_nhds).const_cpow
  · rw [eventually_nhdsWithin_iff]
    apply Eventually.of_forall
    intro σ' (hσ' : 1 < σ') n
    rw [norm_mul, ← nterm_eq_norm_term]
    refine mul_le_mul ?_ (hC _) (norm_nonneg _) (div_nonneg (norm_nonneg _) (Nat.cast_nonneg _))
    by_cases h : n = 0 <;> simp [h, nterm]
    have : 1 ≤ (n : ℝ) := by simpa using Nat.pos_iff_ne_zero.mpr h
    refine div_le_div₀ (norm_nonneg _) le_rfl (by simpa [Nat.pos_iff_ne_zero]) ?_
    simpa using Real.rpow_le_rpow_of_exponent_le this hσ'.le

theorem limiting_fourier_lim2_aux (x : ℝ) (C : ℝ) :
    Integrable (fun t ↦ |x| * (C / (1 + (t / (2 * π)) ^ 2))) (Measure.restrict volume (Ici (-Real.log x))) := by
  simp_rw [div_eq_mul_inv C]
  exact (((integrable_inv_one_add_sq.comp_div (by simp [pi_ne_zero])).const_mul _).const_mul _).restrict

theorem limiting_fourier_lim2 (A : ℝ) (ψ : W21) (hx : 1 ≤ x) :
    Tendsto (fun σ' ↦ A * ↑(x ^ (1 - σ')) * ∫ u in Ici (-Real.log x), rexp (-u * (σ' - 1)) * 𝓕 ψ (u / (2 * π)))
      (𝓝[>] 1) (𝓝 (A * ∫ u in Ici (-Real.log x), 𝓕 ψ (u / (2 * π)))) := by

  obtain ⟨C, hC⟩ := decay_bounds_cor ψ
  apply Tendsto.mul
  · suffices h : Tendsto (fun σ' : ℝ ↦ ofReal (x ^ (1 - σ'))) (𝓝[>] 1) (𝓝 1) by simpa using h.const_mul ↑A
    suffices h : Tendsto (fun σ' : ℝ ↦ x ^ (1 - σ')) (𝓝[>] 1) (𝓝 1) from (continuous_ofReal.tendsto 1).comp h
    have : Tendsto (fun σ' : ℝ ↦ σ') (𝓝 1) (𝓝 1) := fun _ a ↦ a
    have : Tendsto (fun σ' : ℝ ↦ 1 - σ') (𝓝[>] 1) (𝓝 0) :=
      tendsto_nhdsWithin_of_tendsto_nhds (by simpa using this.const_sub 1)
    simpa using tendsto_const_nhds.rpow this (Or.inl (zero_lt_one.trans_le hx).ne.symm)
  · refine tendsto_integral_filter_of_dominated_convergence _ ?_ ?_ (limiting_fourier_lim2_aux x C) ?_
    · apply Eventually.of_forall ; intro σ'
      apply Continuous.aestronglyMeasurable
      have := continuous_FourierIntegral ψ
      continuity
    · apply eventually_of_mem (U := Ioo 1 2)
      · apply Ioo_mem_nhdsGT_of_mem ; simp
      · intro σ' ⟨h1, h2⟩
        rw [ae_restrict_iff' measurableSet_Ici]
        apply Eventually.of_forall
        intro t (ht : - Real.log x ≤ t)
        rw [norm_mul]
        refine mul_le_mul ?_ (hC _) (norm_nonneg _) (abs_nonneg _)
        simp [Complex.norm_exp]
        have : -Real.log x * (σ' - 1) ≤ t * (σ' - 1) := mul_le_mul_of_nonneg_right ht (by linarith)
        have : -(t * (σ' - 1)) ≤ Real.log x * (σ' - 1) := by simpa using neg_le_neg this
        have := Real.exp_monotone this
        apply this.trans
        have l1 : σ' - 1 ≤ 1 := by linarith
        have : 0 ≤ Real.log x := Real.log_nonneg hx
        have := mul_le_mul_of_nonneg_left l1 this
        apply (Real.exp_monotone this).trans
        simp [Real.exp_log (zero_lt_one.trans_le hx), abs_eq_self.mpr (zero_le_one.trans hx)]
    · apply Eventually.of_forall
      intro x
      suffices h : Tendsto (fun n ↦ ((rexp (-x * (n - 1))) : ℂ)) (𝓝[>] 1) (𝓝 1) by simpa using h.mul_const _
      apply Tendsto.mono_left ?_ nhdsWithin_le_nhds
      suffices h : Continuous (fun n ↦ ((rexp (-x * (n - 1))) : ℂ)) by simpa using h.tendsto 1
      continuity

theorem limiting_fourier_lim3 (hG : ContinuousOn G {s | 1 ≤ s.re}) (ψ : CS 2 ℂ) (hx : 1 ≤ x) :
    Tendsto (fun σ' : ℝ ↦ ∫ t : ℝ, G (σ' + t * I) * ψ t * x ^ (t * I)) (𝓝[>] 1)
      (𝓝 (∫ t : ℝ, G (1 + t * I) * ψ t * x ^ (t * I))) := by

  by_cases hh : tsupport ψ = ∅
  · simp [tsupport_eq_empty_iff.mp hh]
  obtain ⟨a₀, ha₀⟩ := Set.nonempty_iff_ne_empty.mpr hh

  let S : Set ℂ := reProdIm (Icc 1 2) (tsupport ψ)
  have l1 : IsCompact S := by
    refine Metric.isCompact_iff_isClosed_bounded.mpr ⟨?_, ?_⟩
    · exact isClosed_Icc.reProdIm (isClosed_tsupport ψ)
    · exact (Metric.isBounded_Icc 1 2).reProdIm ψ.h2.isBounded
  have l2 : S ⊆ {s : ℂ | 1 ≤ s.re} := fun z hz => (mem_reProdIm.mp hz).1.1
  have l3 : ContinuousOn (‖G ·‖) S := (hG.mono l2).norm
  have l4 : S.Nonempty := ⟨1 + a₀ * I, by simp [S, mem_reProdIm, ha₀]⟩
  obtain ⟨z, -, hmax⟩ := l1.exists_isMaxOn l4 l3
  let MG := ‖G z‖
  let bound (a : ℝ) : ℝ := MG * ‖ψ a‖

  apply tendsto_integral_filter_of_dominated_convergence (bound := bound)
  · apply eventually_of_mem (U := Icc 1 2) (Icc_mem_nhdsGT_of_mem (by simp)) ; intro u hu
    apply Continuous.aestronglyMeasurable
    apply Continuous.mul
    · exact (hG.comp_continuous (by fun_prop) (by simp [hu.1])).mul ψ.h1.continuous
    · apply Continuous.const_cpow (by fun_prop) ; simp ; linarith
  · apply eventually_of_mem (U := Icc 1 2) (Icc_mem_nhdsGT_of_mem (by simp))
    intro u hu
    apply Eventually.of_forall ; intro v
    by_cases h : v ∈ tsupport ψ
    · have r1 : u + v * I ∈ S := by simp [S, mem_reProdIm, hu.1, hu.2, h]
      have r2 := isMaxOn_iff.mp hmax _ r1
      have r4 : (x : ℂ) ≠ 0 := by simp ; linarith
      have r5 : arg x = 0 := by simp [arg_eq_zero_iff] ; linarith
      have r3 : ‖(x : ℂ) ^ (v * I)‖ = 1 := by simp [norm_cpow_of_ne_zero r4, r5]
      simp_rw [norm_mul, r3, mul_one]
      exact mul_le_mul_of_nonneg_right r2 (norm_nonneg _)
    · have : v ∉ Function.support ψ := fun a ↦ h (subset_tsupport ψ a)
      simp at this ; simp [this, bound]

  · suffices h : Continuous bound by exact h.integrable_of_hasCompactSupport ψ.h2.norm.mul_left
    have := ψ.h1.continuous ; fun_prop
  · apply Eventually.of_forall ; intro t
    apply Tendsto.mul_const
    apply Tendsto.mul_const
    refine (hG (1 + t * I) (by simp)).tendsto.comp <| tendsto_nhdsWithin_iff.mpr ⟨?_, ?_⟩
    · exact ((continuous_ofReal.tendsto _).add tendsto_const_nhds).mono_left nhdsWithin_le_nhds
    · exact eventually_nhdsWithin_of_forall (fun x (hx : 1 < x) => by simp [hx.le])

lemma limiting_fourier (hcheby : cheby f)
    (hG : ContinuousOn G {s | 1 ≤ s.re}) (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re})
    (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ')) (ψ : CS 2 ℂ) (hx : 1 ≤ x) :
    ∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x)) -
      A * ∫ u in Set.Ici (-log x), 𝓕 ψ (u / (2 * π)) =
      ∫ (t : ℝ), (G (1 + t * I)) * (ψ t) * x ^ (t * I) := by

  have l1 := limiting_fourier_lim1 hcheby ψ (by linarith)
  have l2 := limiting_fourier_lim2 A ψ hx
  have l3 := limiting_fourier_lim3 hG ψ hx
  apply tendsto_nhds_unique_of_eventuallyEq (l1.sub l2) l3
  simpa [eventuallyEq_nhdsWithin_iff] using Eventually.of_forall (limiting_fourier_aux hG' hf ψ hx)

/-%%
\begin{proof}
\uses{first_fourier, second_fourier, decay} \leanok
 By Lemma \ref{first_fourier} and Lemma \ref{second_fourier}, we know that for any $\sigma>1$, we have
  $$ \sum_{n=1}^\infty \frac{f(n)}{n^\sigma} \hat \psi( \frac{1}{2\pi} \log \frac{n}{x} ) - A x^{1-\sigma} \int_{-\log x}^\infty e^{-u(\sigma-1)} \hat \psi(\frac{u}{2\pi})\ du =  \int_\R G(\sigma+it) \psi(t) x^{it}\ dt.$$
  Now take limits as $\sigma \to 1$ using dominated convergence together with \eqref{cheby} and Lemma \ref{decay} to obtain the result.
\end{proof}
%%-/

/-%%
\begin{corollary}[Corollary of limiting identity]\label{limiting-cor}\lean{limiting_cor}\leanok  With the hypotheses as above, we have
  $$ \sum_{n=1}^\infty \frac{f(n)}{n} \hat \psi( \frac{1}{2\pi} \log \frac{n}{x} ) = A \int_{-\infty}^\infty \hat \psi(\frac{u}{2\pi})\ du + o(1)$$
  as $x \to \infty$.
\end{corollary}
%%-/

lemma limiting_cor_aux {f : ℝ → ℂ} : Tendsto (fun x : ℝ ↦ ∫ t, f t * x ^ (t * I)) atTop (𝓝 0) := by

  have l1 : ∀ᶠ x : ℝ in atTop, ∀ t : ℝ, x ^ (t * I) = exp (log x * t * I) := by
    filter_upwards [eventually_ne_atTop 0, eventually_ge_atTop 0] with x hx hx' t
    rw [Complex.cpow_def_of_ne_zero (ofReal_ne_zero.mpr hx), ofReal_log hx'] ; ring_nf

  have l2 : ∀ᶠ x : ℝ in atTop, ∫ t, f t * x ^ (t * I) = ∫ t, f t * exp (log x * t * I) := by
    filter_upwards [l1] with x hx
    refine integral_congr_ae (Eventually.of_forall (fun x => by simp [hx]))

  simp_rw [tendsto_congr' l2]
  convert_to Tendsto (fun x => 𝓕 f (-Real.log x / (2 * π))) atTop (𝓝 0)
  · ext ; congr ; ext ; simp [Real.fourierChar, Circle.exp, mul_comm (f _), ← ofReal_mul] ; congr
    rw [← neg_mul] ; congr ; norm_cast ; field_simp
  refine (zero_at_infty_fourierIntegral f).comp <| Tendsto.mono_right ?_ _root_.atBot_le_cocompact
  exact (tendsto_neg_atBot_iff.mpr tendsto_log_atTop).atBot_mul_const (inv_pos.mpr two_pi_pos)

lemma limiting_cor (ψ : CS 2 ℂ) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ')) (hcheby : cheby f)
    (hG : ContinuousOn G {s | 1 ≤ s.re}) (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) :
    Tendsto (fun x : ℝ ↦ ∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x)) -
      A * ∫ u in Set.Ici (-log x), 𝓕 ψ (u / (2 * π))) atTop (nhds 0) := by

  apply limiting_cor_aux.congr'
  filter_upwards [eventually_ge_atTop 1] with x hx using limiting_fourier hcheby hG hG' hf ψ hx |>.symm

/-%%
\begin{proof}
\uses{limiting} \leanok
 Immediate from the Riemann-Lebesgue lemma, and also noting that $\int_{-\infty}^{-\log x} \hat \psi(\frac{u}{2\pi})\ du = o(1)$.
\end{proof}
%%-/

/-%%
\begin{lemma}[Smooth Urysohn lemma]\label{smooth-ury}\lean{smooth_urysohn}\leanok  If $I$ is a closed interval contained in an open interval $J$, then there exists a smooth function $\Psi: \R \to \R$ with $1_I \leq \Psi \leq 1_J$.
\end{lemma}
%%-/

lemma smooth_urysohn (a b c d : ℝ) (h1 : a < b) (h3 : c < d) : ∃ Ψ : ℝ → ℝ,
    (ContDiff ℝ ∞ Ψ) ∧ (HasCompactSupport Ψ) ∧
      Set.indicator (Set.Icc b c) 1 ≤ Ψ ∧ Ψ ≤ Set.indicator (Set.Ioo a d) 1 := by

  obtain ⟨ψ, l1, l2, l3, l4, -⟩ := smooth_urysohn_support_Ioo h1 h3
  refine ⟨ψ, l1, l2, l3, l4⟩

/-%%
\begin{proof}  \leanok
A standard analysis lemma, which can be proven by convolving $1_K$ with a smooth approximation to the identity for some interval $K$ between $I$ and $J$. Note that we have ``SmoothBumpFunction''s on smooth manifolds in Mathlib, so this shouldn't be too hard...
\end{proof}
%%-/

noncomputable def exists_trunc : trunc := by
  choose ψ h1 h2 h3 h4 using smooth_urysohn (-2) (-1) (1) (2) (by linarith) (by linarith)
  exact ⟨⟨ψ, h1.of_le (by norm_cast), h2⟩, h3, h4⟩

lemma one_div_sub_one (n : ℕ) : 1 / (↑(n - 1) : ℝ) ≤ 2 / n := by
  match n with
  | 0 => simp
  | 1 => simp
  | n + 2 => { norm_cast ; rw [div_le_div_iff₀] <;> simp [mul_add] <;> linarith }

lemma quadratic_pos (a b c x : ℝ) (ha : 0 < a) (hΔ : discrim a b c < 0) : 0 < a * x ^ 2 + b * x + c := by
  have l1 : a * x ^ 2 + b * x + c = a * (x + b / (2 * a)) ^ 2 - discrim a b c / (4 * a) := by
    simp only [discrim]; field_simp; ring
  have l2 : 0 < - discrim a b c := by linarith
  rw [l1, sub_eq_add_neg, ← neg_div] ; positivity

noncomputable def pp (a x : ℝ) : ℝ := a ^ 2 * (x + 1) ^ 2 + (1 - a) * (1 + a)

noncomputable def pp' (a x : ℝ) : ℝ := a ^ 2 * (2 * (x + 1))

lemma pp_pos {a : ℝ} (ha : a ∈ Ioo (-1) 1) (x : ℝ) : 0 < pp a x := by
  simp [pp]
  have : 0 < 1 - a := by linarith [ha.2]
  have : 0 < 1 + a := by linarith [ha.1]
  positivity

lemma pp_deriv (a x : ℝ) : HasDerivAt (pp a) (pp' a x) x := by
  unfold pp pp'
  simpa using hasDerivAt_id x |>.add_const 1 |>.pow 2 |>.const_mul _

lemma pp_deriv_eq (a : ℝ) : deriv (pp a) = pp' a := by
  ext x ; exact pp_deriv a x |>.deriv

lemma pp'_deriv (a x : ℝ) : HasDerivAt (pp' a) (a ^ 2 * 2) x := by
  simpa using hasDerivAt_id x |>.add_const 1 |>.const_mul 2 |>.const_mul (a ^ 2)

lemma pp'_deriv_eq (a : ℝ) : deriv (pp' a) = fun _ => a ^ 2 * 2 := by
  ext x ; exact pp'_deriv a x |>.deriv

noncomputable def hh (a t : ℝ) : ℝ := (t * (1 + (a * log t) ^ 2))⁻¹

noncomputable def hh' (a t : ℝ) : ℝ := - pp a (log t) * hh a t ^ 2

lemma hh_nonneg (a : ℝ) {t : ℝ} (ht : 0 ≤ t) : 0 ≤ hh a t := by dsimp only [hh] ; positivity

lemma hh_le (a t : ℝ) (ht : 0 ≤ t) : |hh a t| ≤ t⁻¹ := by
  by_cases h0 : t = 0
  · simp [hh, h0]
  replace ht : 0 < t := lt_of_le_of_ne ht (by tauto)
  unfold hh
  rw [abs_inv, inv_le_inv₀ (by positivity) ht, abs_mul, abs_eq_self.mpr ht.le]
  convert_to t * 1 ≤ _
  · simp
  apply mul_le_mul le_rfl ?_ zero_le_one ht.le
  rw [abs_eq_self.mpr (by positivity)]
  simp ; positivity

lemma hh_deriv (a : ℝ) {t : ℝ} (ht : t ≠ 0) : HasDerivAt (hh a) (hh' a t) t := by
  have e1 : t * (1 + (a * log t) ^ 2) ≠ 0 := mul_ne_zero ht (_root_.ne_of_lt (by positivity)).symm
  have l5 : HasDerivAt (fun t : ℝ => log t) t⁻¹ t := Real.hasDerivAt_log ht
  have l4 : HasDerivAt (fun t : ℝ => a * log t) (a * t⁻¹) t := l5.const_mul _
  have l3 : HasDerivAt (fun t : ℝ => (a * log t) ^ 2) (2 * a ^ 2 * t⁻¹ * log t) t := by
    convert l4.pow 2 using 1 ; ring
  have l2 : HasDerivAt (fun t : ℝ => 1 + (a * log t) ^ 2) (2 * a ^ 2 * t⁻¹ * log t) t := l3.const_add _
  have l1 : HasDerivAt (fun t : ℝ => t * (1 + (a * log t) ^ 2))
      (1 + 2 * a ^ 2 * log t + a ^ 2 * log t ^ 2) t := by
    convert (hasDerivAt_id' t).mul l2 using 1; field_simp; ring
  convert l1.inv e1 using 1; simp only [hh', pp, hh]; field_simp; ring

lemma hh_continuous (a : ℝ) : ContinuousOn (hh a) (Ioi 0) :=
  fun t (ht : 0 < t) => (hh_deriv a ht.ne.symm).continuousAt.continuousWithinAt

lemma hh'_nonpos {a x : ℝ} (ha : a ∈ Ioo (-1) 1) : hh' a x ≤ 0 := by
  have := pp_pos ha (log x)
  simp only [hh', neg_mul, Left.neg_nonpos_iff, ge_iff_le]
  positivity

lemma hh_antitone {a : ℝ} (ha : a ∈ Ioo (-1) 1) : AntitoneOn (hh a) (Ioi 0) := by
  have l1 x (hx : x ∈ interior (Ioi 0)) : HasDerivWithinAt (hh a) (hh' a x) (interior (Ioi 0)) x := by
    have : x ≠ 0 := by contrapose! hx ; simp [hx]
    exact (hh_deriv a this).hasDerivWithinAt
  apply antitoneOn_of_hasDerivWithinAt_nonpos (convex_Ioi _) (hh_continuous _) l1 (fun x _ => hh'_nonpos ha)

noncomputable def gg (x i : ℝ) : ℝ := 1 / i * (1 + (1 / (2 * π) * log (i / x)) ^ 2)⁻¹

lemma gg_of_hh {x : ℝ} (hx : x ≠ 0) (i : ℝ) : gg x i = x⁻¹ * hh (1 / (2 * π)) (i / x) := by
  simp only [gg, hh]
  field_simp

lemma gg_l1 {x : ℝ} (hx : 0 < x) (n : ℕ) : |gg x n| ≤ 1 / n := by
  simp only [gg_of_hh hx.ne.symm, one_div, mul_inv_rev, abs_mul]
  apply mul_le_mul le_rfl (hh_le _ _ (by positivity)) (by positivity) (by positivity) |>.trans (le_of_eq ?_)
  simp [abs_inv, abs_eq_self.mpr hx.le] ; field_simp

lemma gg_le_one (i : ℕ) : gg x i ≤ 1 := by
  by_cases hi : i = 0 <;> simp [gg, hi]
  have l1 : 1 ≤ (i : ℝ) := by simp ; omega
  have l2 : 1 ≤ 1 + (π⁻¹ * 2⁻¹ * Real.log (↑i / x)) ^ 2 := by simp ; positivity
  rw [← mul_inv] ; apply inv_le_one_of_one_le₀ ; simpa using mul_le_mul l1 l2 zero_le_one (by simp)

lemma one_div_two_pi_mem_Ioo : 1 / (2 * π) ∈ Ioo (-1) 1 := by
  constructor
  · trans 0
    · linarith
    · positivity
  · rw [div_lt_iff₀ (by positivity)]
    convert_to 1 * 1 < 2 * π
    · simp
    · simp
    apply mul_lt_mul one_lt_two ?_ zero_lt_one zero_le_two
    trans 2
    · exact one_le_two
    · exact two_le_pi

lemma sum_telescopic (a : ℕ → ℝ) (n : ℕ) : ∑ i ∈ Finset.range n, (a (i + 1) - a i) = a n - a 0 := by
  apply Finset.sum_range_sub

lemma cancel_aux {C : ℝ} {f g : ℕ → ℝ} (hf : 0 ≤ f) (hg : 0 ≤ g)
    (hf' : ∀ n, cumsum f n ≤ C * n) (hg' : Antitone g) (n : ℕ) :
    ∑ i ∈ Finset.range n, f i * g i ≤ g (n - 1) * (C * n) + (C * (↑(n - 1 - 1) + 1) * g 0
      - C * (↑(n - 1 - 1) + 1) * g (n - 1) -
    ((n - 1 - 1) • (C * g 0) - ∑ x ∈ Finset.range (n - 1 - 1), C * g (x + 1))) := by

  have l1 (n : ℕ) : (g n - g (n + 1)) * ∑ i ∈ Finset.range (n + 1), f i ≤ (g n - g (n + 1)) * (C * (n + 1)) := by
    apply mul_le_mul le_rfl (by simpa using hf' (n + 1)) (Finset.sum_nonneg' hf) ?_
    simp ; apply hg' ; simp
  have l2 (x : ℕ) : C * (↑(x + 1) + 1) - C * (↑x + 1) = C := by simp ; ring
  have l3 (n : ℕ) : 0 ≤ cumsum f n := Finset.sum_nonneg' hf

  convert_to ∑ i ∈ Finset.range n, (g i) • (f i) ≤ _
  · simp [mul_comm]
  rw [Finset.sum_range_by_parts, sub_eq_add_neg, ← Finset.sum_neg_distrib]
  simp_rw [← neg_smul, neg_sub, smul_eq_mul]
  apply _root_.add_le_add
  · exact mul_le_mul le_rfl (hf' n) (l3 n) (hg _)
  · apply Finset.sum_le_sum (fun n _ => l1 n) |>.trans
    convert_to ∑ i ∈ Finset.range (n - 1), (C * (↑i + 1)) • (g i - g (i + 1)) ≤ _
    · congr ; ext i ; simp ; ring
    rw [Finset.sum_range_by_parts]
    simp_rw [Finset.sum_range_sub', l2, smul_sub, smul_eq_mul, Finset.sum_sub_distrib, Finset.sum_const, Finset.card_range]
    apply le_of_eq ; ring_nf

lemma sum_range_succ (a : ℕ → ℝ) (n : ℕ) :
    ∑ i ∈ Finset.range n, a (i + 1) = (∑ i ∈ Finset.range (n + 1), a i) - a 0 := by
  have := Finset.sum_range_sub a n
  rw [Finset.sum_sub_distrib, sub_eq_iff_eq_add] at this
  rw [Finset.sum_range_succ, this] ; ring

lemma cancel_aux' {C : ℝ} {f g : ℕ → ℝ} (hf : 0 ≤ f) (hg : 0 ≤ g)
    (hf' : ∀ n, cumsum f n ≤ C * n) (hg' : Antitone g) (n : ℕ) :
    ∑ i ∈ Finset.range n, f i * g i ≤
        C * n * g (n - 1)
      + C * cumsum g (n - 1 - 1 + 1)
      - C * (↑(n - 1 - 1) + 1) * g (n - 1)
      := by
  have := cancel_aux hf hg hf' hg' n ; simp [← Finset.mul_sum, sum_range_succ] at this
  convert this using 1 ; unfold cumsum ; ring

lemma cancel_main {C : ℝ} {f g : ℕ → ℝ} (hf : 0 ≤ f) (hg : 0 ≤ g)
    (hf' : ∀ n, cumsum f n ≤ C * n) (hg' : Antitone g) (n : ℕ) (hn : 2 ≤ n) :
    cumsum (f * g) n ≤ C * cumsum g n := by
  convert cancel_aux' hf hg hf' hg' n using 1
  match n with
  | n + 2 => simp [cumsum_succ] ; ring

lemma cancel_main' {C : ℝ} {f g : ℕ → ℝ} (hf : 0 ≤ f) (hf0 : f 0 = 0) (hg : 0 ≤ g)
    (hf' : ∀ n, cumsum f n ≤ C * n) (hg' : Antitone g) (n : ℕ) :
    cumsum (f * g) n ≤ C * cumsum g n := by
  match n with
  | 0 => simp [cumsum]
  | 1 => specialize hg 0 ; specialize hf' 1 ; simp [cumsum, hf0] at hf' hg ⊢ ; positivity
  | n + 2 => convert cancel_aux' hf hg hf' hg' (n + 2) using 1 ; simp [cumsum_succ] ; ring

theorem sum_le_integral {x₀ : ℝ} {f : ℝ → ℝ} {n : ℕ} (hf : AntitoneOn f (Ioc x₀ (x₀ + n)))
    (hfi : IntegrableOn f (Icc x₀ (x₀ + n))) :
    (∑ i ∈ Finset.range n, f (x₀ + ↑(i + 1))) ≤ ∫ x in x₀..x₀ + n, f x := by

  cases n with simp at hf ⊢
  | succ n =>
  have : Finset.range (n + 1) = {0} ∪ Finset.Ico 1 (n + 1) := by
    ext i ; by_cases hi : i = 0 <;> simp [hi] ; omega
  simp [this]

  have l4 : IntervalIntegrable f volume x₀ (x₀ + 1) := by
    apply IntegrableOn.intervalIntegrable
    simp only [le_add_iff_nonneg_right, zero_le_one, uIcc_of_le]
    apply hfi.mono_set
    apply Icc_subset_Icc ; linarith ; simp
  have l5 x (hx : x ∈ Ioc x₀ (x₀ + 1)) : (fun x ↦ f (x₀ + 1)) x ≤ f x := by
    rcases hx with ⟨hx1, hx2⟩
    refine hf ⟨hx1, by linarith⟩ ⟨by linarith, by linarith⟩ hx2
  have l6 : ∫ x in x₀..x₀ + 1, f (x₀ + 1) = f (x₀ + 1) := by simp

  have l1 : f (x₀ + 1) ≤ ∫ x in x₀..x₀ + 1, f x := by
    rw [← l6] ; apply intervalIntegral.integral_mono_ae_restrict (by linarith) (by simp) l4
    apply eventually_of_mem _ l5
    have : (Ioc x₀ (x₀ + 1))ᶜ ∩ Icc x₀ (x₀ + 1) = {x₀} := by simp [← diff_eq_compl_inter]
    simp [ae, this]

  have l2 : AntitoneOn (fun x ↦ f (x₀ + x)) (Icc 1 ↑(n + 1)) := by
    intro u ⟨hu1, _⟩ v ⟨_, hv2⟩ huv ; push_cast at hv2
    refine hf ⟨?_, ?_⟩ ⟨?_, ?_⟩ ?_ <;> linarith

  have l3 := @AntitoneOn.sum_le_integral_Ico 1 (n + 1) (fun x => f (x₀ + x)) (by simp) (by simpa using l2)

  simp at l3
  convert _root_.add_le_add l1 l3

  have := @intervalIntegral.integral_comp_mul_add ℝ _ _ 1 (n + 1) 1 f one_ne_zero x₀
  rw [intervalIntegral.integral_add_adjacent_intervals]
  · apply IntegrableOn.intervalIntegrable
    simp only [le_add_iff_nonneg_right, zero_le_one, uIcc_of_le]
    apply hfi.mono_set
    apply Icc_subset_Icc
    · linarith
    · simp
  · apply IntegrableOn.intervalIntegrable
    simp only [add_le_add_iff_left, le_add_iff_nonneg_left, Nat.cast_nonneg, uIcc_of_le]
    apply hfi.mono_set
    apply Icc_subset_Icc
    · linarith
    · simp

lemma hh_integrable_aux (ha : 0 < a) (hb : 0 < b) (hc : 0 < c) :
    (IntegrableOn (fun t ↦ a * hh b (t / c)) (Ici 0)) ∧
    (∫ (t : ℝ) in Ioi 0, a * hh b (t / c) = a * c / b * π) := by

  rw [integrableOn_Ici_iff_integrableOn_Ioi]
  simp only [hh]

  let g (x : ℝ) := (a * c / b) * Real.arctan (b * log (x / c))
  let g₀ (x : ℝ) := if x = 0 then ((a * c / b) * (- (π / 2))) else g x
  let g' (x : ℝ) := a * (x / c * (1 + (b * Real.log (x / c)) ^ 2))⁻¹

  have l3 (x) (hx : 0 < x) : HasDerivAt Real.log x⁻¹ x := by apply Real.hasDerivAt_log (by linarith)
  have l4 (x) : HasDerivAt (fun t => t / c) (1 / c) x := (hasDerivAt_id x).div_const c
  have l2 (x) (hx : 0 < x) : HasDerivAt (fun t => log (t / c)) x⁻¹ x := by
    have := @HasDerivAt.comp _ _ _ _ _ _ (fun t => t / c) _ _ _  (l3 (x / c) (by positivity)) (l4 x)
    convert this using 1 ; field_simp
  have l5 (x) (hx : 0 < x) := (l2 x hx).const_mul b
  have l1 (x) (hx : 0 < x) := (l5 x hx).arctan
  have l6 (x) (hx : 0 < x) : HasDerivAt g (g' x) x := by
    convert (l1 x hx).const_mul (a * c / b) using 1
    simp only [g']
    field_simp
  have key (x) (hx : 0 < x) : HasDerivAt g₀ (g' x) x := by
    apply (l6 x hx).congr_of_eventuallyEq
    apply eventually_of_mem <| Ioi_mem_nhds hx
    intro y (hy : 0 < y)
    simp [g₀, hy.ne.symm]

  have k1 : Tendsto g₀ atTop (𝓝 ((a * c / b) * (π / 2))) := by
    have : g =ᶠ[atTop] g₀ := by
      apply eventually_of_mem (Ioi_mem_atTop 0)
      intro y (hy : 0 < y)
      simp [g₀, hy.ne.symm]
    apply Tendsto.congr' this
    apply Tendsto.const_mul
    apply (tendsto_arctan_atTop.mono_right nhdsWithin_le_nhds).comp
    apply Tendsto.const_mul_atTop hb
    apply tendsto_log_atTop.comp
    apply Tendsto.atTop_div_const hc
    apply tendsto_id

  have k2 : Tendsto g₀ (𝓝[>] 0) (𝓝 (g₀ 0)) := by
    have : g =ᶠ[𝓝[>] 0] g₀ := by
      apply eventually_of_mem self_mem_nhdsWithin
      intro x (hx : 0 < x) ; simp [g₀, hx.ne.symm]
    simp only [g₀]
    apply Tendsto.congr' this
    apply Tendsto.const_mul
    apply (tendsto_arctan_atBot.mono_right nhdsWithin_le_nhds).comp
    apply Tendsto.const_mul_atBot hb
    apply tendsto_log_nhdsGT_zero.comp
    rw [Metric.tendsto_nhdsWithin_nhdsWithin]
    intro ε hε
    refine ⟨c * ε, by positivity, fun x hx1 hx2 => ⟨?_, ?_⟩⟩
    · simp at hx1 ⊢ ; positivity
    · simp [abs_eq_self.mpr hc.le] at hx2 ⊢ ; rwa [div_lt_iff₀ hc, mul_comm]

  have k3 : ContinuousWithinAt g₀ (Ici 0) 0 := by
    rw [Metric.continuousWithinAt_iff]
    rw [Metric.tendsto_nhdsWithin_nhds] at k2
    peel k2 with ε hε δ hδ x h
    intro (hx : 0 ≤ x)
    have := le_iff_lt_or_eq.mp hx
    cases this with
    | inl hx => exact h hx
    | inr hx => simp [g₀, hx.symm, hε]

  have k4 : ∀ x ∈ Ioi 0, 0 ≤ g' x := by
    intro x (hx : 0 < x) ; simp [g'] ; positivity

  constructor
  · convert_to IntegrableOn g' _
    exact integrableOn_Ioi_deriv_of_nonneg k3 key k4 k1
  · have := integral_Ioi_of_hasDerivAt_of_nonneg k3 key k4 k1
    simp only [mul_inv_rev, inv_div, mul_neg, ↓reduceIte, sub_neg_eq_add, g', g₀] at this ⊢
    convert this using 1 ; field_simp ; ring

lemma hh_integrable (ha : 0 < a) (hb : 0 < b) (hc : 0 < c) :
    IntegrableOn (fun t ↦ a * hh b (t / c)) (Ici 0) :=
  hh_integrable_aux ha hb hc |>.1

lemma hh_integral (ha : 0 < a) (hb : 0 < b) (hc : 0 < c) :
    ∫ (t : ℝ) in Ioi 0, a * hh b (t / c) = a * c / b * π :=
  hh_integrable_aux ha hb hc |>.2

lemma hh_integral' : ∫ t in Ioi 0, hh (1 / (2 * π)) t = 2 * π ^ 2 := by
  have := hh_integral (a := 1) (b := 1 / (2 * π)) (c := 1) (by positivity) (by positivity) (by positivity)
  convert this using 1 <;> simp ; ring

lemma bound_sum_log {C : ℝ} (hf0 : f 0 = 0) (hf : chebyWith C f) {x : ℝ} (hx : 1 ≤ x) :
    ∑' i, ‖f i‖ / i * (1 + (1 / (2 * π) * log (i / x)) ^ 2)⁻¹ ≤ C * (1 + ∫ t in Ioi 0, hh (1 / (2 * π)) t) := by

  let ggg (i : ℕ) : ℝ := if i = 0 then 1 else gg x i

  have l0 : x ≠ 0 := by linarith
  have l1 i : 0 ≤ ggg i := by by_cases hi : i = 0 <;> simp [ggg, hi, gg] ; positivity
  have l2 : Antitone ggg := by
    intro i j hij ; by_cases hi : i = 0 <;> by_cases hj : j = 0 <;> simp [ggg, hi, hj]
    · exact gg_le_one _
    · omega
    · simp only [gg_of_hh l0]
      gcongr
      apply hh_antitone one_div_two_pi_mem_Ioo
      · simp ; positivity
      · simp ; positivity
      · gcongr
  have l3 : 0 ≤ C := by simpa [cumsum, hf0] using hf 1

  have l4 : 0 ≤ ∫ (t : ℝ) in Ioi 0, hh (π⁻¹ * 2⁻¹) t :=
    setIntegral_nonneg measurableSet_Ioi (fun x hx => hh_nonneg _ (LT.lt.le hx))

  have l5 {n : ℕ} : AntitoneOn (fun t ↦ x⁻¹ * hh (1 / (2 * π)) (t / x)) (Ioc 0 n) := by
    intro u ⟨hu1, _⟩ v ⟨hv1, _⟩ huv
    simp only
    apply mul_le_mul le_rfl ?_ (hh_nonneg _ (by positivity)) (by positivity)
    apply hh_antitone one_div_two_pi_mem_Ioo (by simp ; positivity) (by simp ; positivity)
    apply (div_le_div_iff_of_pos_right (by positivity)).mpr huv

  have l6 {n : ℕ} : IntegrableOn (fun t ↦ x⁻¹ * hh (π⁻¹ * 2⁻¹) (t / x)) (Icc 0 n) volume := by
    apply IntegrableOn.mono_set (hh_integrable (by positivity) (by positivity) (by positivity)) Icc_subset_Ici_self

  apply Real.tsum_le_of_sum_range_le (fun n => by positivity) ; intro n
  convert_to ∑ i ∈ Finset.range n, ‖f i‖ * ggg i ≤ _
  · congr ; ext i
    by_cases hi : i = 0
    · simp [hi, hf0]
    · simp only [gg, hi, ↓reduceIte, ggg]
      field_simp

  apply cancel_main' (fun _ => norm_nonneg _) (by simp [hf0]) l1 hf l2 n |>.trans
  gcongr ; simp [ggg, cumsum, gg_of_hh l0]

  by_cases hn : n = 0
  · simp [hn] ; positivity
  replace hn : 0 < n := by omega
  have : Finset.range n = {0} ∪ Finset.Ico 1 n := by
    ext i ; simp ; by_cases hi : i = 0 <;> simp [hi, hn] ; omega
  simp [this]
  convert_to ∑ x_1 ∈ Finset.Ico 1 n, x⁻¹ * hh (π⁻¹ * 2⁻¹) (↑x_1 / x) ≤ _
  · apply Finset.sum_congr rfl (fun i hi => ?_)
    simp at hi
    have : i ≠ 0 := by omega
    simp [this]
  simp_rw [Finset.sum_Ico_eq_sum_range, add_comm 1]
  have := @sum_le_integral 0 (fun t => x⁻¹ * hh (π⁻¹ * 2⁻¹) (t / x)) (n - 1) (by simpa using l5) (by simpa using l6)
  simp only [zero_add] at this
  apply this.trans
  rw [@intervalIntegral.integral_comp_div ℝ _ _ 0 ↑(n - 1) x (fun t => x⁻¹ * hh (π⁻¹ * 2⁻¹) (t)) l0]
  simp [← mul_assoc, mul_inv_cancel₀ l0]
  have : (0 : ℝ) ≤ ↑(n - 1) / x := by positivity
  rw [intervalIntegral.intervalIntegral_eq_integral_uIoc]
  simp [this]
  apply integral_mono_measure
  · apply Measure.restrict_mono Ioc_subset_Ioi_self le_rfl
  · apply eventually_of_mem (self_mem_ae_restrict measurableSet_Ioi)
    intro x (hx : 0 < x)
    apply hh_nonneg _ hx.le
  · have := (@hh_integrable 1 (1 / (2 * π)) 1 (by positivity) (by positivity) (by positivity))
    simpa using this.mono_set Ioi_subset_Ici_self

lemma bound_sum_log0 {C : ℝ} (hf : chebyWith C f) {x : ℝ} (hx : 1 ≤ x) :
    ∑' i, ‖f i‖ / i * (1 + (1 / (2 * π) * log (i / x)) ^ 2)⁻¹ ≤ C * (1 + ∫ t in Ioi 0, hh (1 / (2 * π)) t) := by

  let f0 i := if i = 0 then 0 else f i
  have l1 : chebyWith C f0 := by
    intro n ; refine Finset.sum_le_sum (fun i _ => ?_) |>.trans (hf n)
    by_cases hi : i = 0 <;> simp [hi, f0]
  have l2 i : ‖f i‖ / i = ‖f0 i‖ / i := by by_cases hi : i = 0 <;> simp [hi, f0]
  simp_rw [l2] ; apply bound_sum_log rfl l1 hx

lemma bound_sum_log' {C : ℝ} (hf : chebyWith C f) {x : ℝ} (hx : 1 ≤ x) :
    ∑' i, ‖f i‖ / i * (1 + (1 / (2 * π) * log (i / x)) ^ 2)⁻¹ ≤ C * (1 + 2 * π ^ 2) := by
  simpa only [hh_integral'] using bound_sum_log0 hf hx

lemma summable_fourier (x : ℝ) (hx : 0 < x) (ψ : W21) (hcheby : cheby f) :
    Summable fun i ↦ ‖f i / ↑i * 𝓕 ψ (1 / (2 * π) * Real.log (↑i / x))‖ := by
  have l5 : Summable fun i ↦ ‖f i‖ / ↑i * ((1 + (1 / (2 * ↑π) * ↑(Real.log (↑i / x))) ^ 2)⁻¹) := by
    simpa using limiting_fourier_lim1_aux hcheby hx 1 zero_le_one
  have l6 i : ‖f i / i * 𝓕 ψ (1 / (2 * π) * Real.log (i / x))‖ ≤
      W21.norm ψ * (‖f i‖ / i * (1 + (1 / (2 * π) * log (i / x)) ^ 2)⁻¹) := by
    convert mul_le_mul_of_nonneg_left (decay_bounds_key ψ (1 / (2 * π) * log (i / x))) (norm_nonneg (f i / i)) using 1
    · simp
    · change _ = _ * (W21.norm ψ * _) ; simp [W21.norm] ; ring
  exact Summable.of_nonneg_of_le (fun _ => norm_nonneg _) l6 (by simpa using l5.const_smul (W21.norm ψ))

lemma bound_I1 (x : ℝ) (hx : 0 < x) (ψ : W21) (hcheby : cheby f) :
    ‖∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x))‖ ≤
    W21.norm ψ • ∑' i, ‖f i‖ / i * (1 + (1 / (2 * π) * log (i / x)) ^ 2)⁻¹ := by

  have l5 : Summable fun i ↦ ‖f i‖ / ↑i * ((1 + (1 / (2 * ↑π) * ↑(Real.log (↑i / x))) ^ 2)⁻¹) := by
    simpa using limiting_fourier_lim1_aux hcheby hx 1 zero_le_one
  have l6 i : ‖f i / i * 𝓕 ψ (1 / (2 * π) * Real.log (i / x))‖ ≤
      W21.norm ψ * (‖f i‖ / i * (1 + (1 / (2 * π) * log (i / x)) ^ 2)⁻¹) := by
    convert mul_le_mul_of_nonneg_left (decay_bounds_key ψ (1 / (2 * π) * log (i / x))) (norm_nonneg (f i / i)) using 1
    · simp
    · change _ = _ * (W21.norm ψ * _) ; simp [W21.norm] ; ring
  have l1 : Summable fun i ↦ ‖f i / ↑i * 𝓕 ψ (1 / (2 * π) * Real.log (↑i / x))‖ := by
    exact summable_fourier x hx ψ hcheby
  apply (norm_tsum_le_tsum_norm l1).trans
  simpa only [← Summable.tsum_const_smul _ l5] using
    Summable.tsum_mono l1 (by simpa using l5.const_smul (W21.norm ψ)) l6

lemma bound_I1' {C : ℝ} (x : ℝ) (hx : 1 ≤ x) (ψ : W21) (hcheby : chebyWith C f) :
    ‖∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x))‖ ≤ W21.norm ψ * C * (1 + 2 * π ^ 2) := by

  apply bound_I1 x (by linarith) ψ ⟨_, hcheby⟩ |>.trans
  rw [smul_eq_mul, mul_assoc]
  apply mul_le_mul le_rfl (bound_sum_log' hcheby hx) ?_ W21.norm_nonneg
  apply tsum_nonneg (fun i => by positivity)

lemma bound_I2 (x : ℝ) (ψ : W21) :
    ‖∫ u in Set.Ici (-log x), 𝓕 ψ (u / (2 * π))‖ ≤ W21.norm ψ * (2 * π ^ 2) := by

  have key a : ‖𝓕 ψ (a / (2 * π))‖ ≤ W21.norm ψ * (1 + (a / (2 * π)) ^ 2)⁻¹ := decay_bounds_key ψ _
  have twopi : 0 ≤ 2 * π := by simp [pi_nonneg]
  have l3 : Integrable (fun a ↦ (1 + (a / (2 * π)) ^ 2)⁻¹) := integrable_inv_one_add_sq.comp_div (by norm_num [pi_ne_zero])
  have l2 : IntegrableOn (fun i ↦ W21.norm ψ * (1 + (i / (2 * π)) ^ 2)⁻¹) (Ici (-Real.log x)) := by
    exact (l3.const_mul _).integrableOn
  have l1 : IntegrableOn (fun i ↦ ‖𝓕 ψ (i / (2 * π))‖) (Ici (-Real.log x)) := by
    refine ((l3.const_mul (W21.norm ψ)).mono' ?_ ?_).integrableOn
    · apply Continuous.aestronglyMeasurable ; continuity
    · simp only [norm_norm, key] ; simp
  have l5 : 0 ≤ᵐ[volume] fun a ↦ (1 + (a / (2 * π)) ^ 2)⁻¹ := by apply Eventually.of_forall ; intro x ; positivity
  refine (norm_integral_le_integral_norm _).trans <| (setIntegral_mono l1 l2 key).trans ?_
  rw [integral_const_mul] ; gcongr
  · apply W21.norm_nonneg
  refine (setIntegral_le_integral l3 l5).trans ?_
  rw [Measure.integral_comp_div (fun x => (1 + x ^ 2)⁻¹) (2 * π)]
  simp [abs_eq_self.mpr twopi] ; ring_nf ; rfl

lemma bound_main {C : ℝ} (A : ℂ) (x : ℝ) (hx : 1 ≤ x) (ψ : W21)
    (hcheby : chebyWith C f) :
    ‖∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x)) -
      A * ∫ u in Set.Ici (-log x), 𝓕 ψ (u / (2 * π))‖ ≤
      W21.norm ψ * (C * (1 + 2 * π ^ 2) + ‖A‖ * (2 * π ^ 2)) := by

  have l1 := bound_I1' x hx ψ hcheby
  have l2 := mul_le_mul (le_refl ‖A‖) (bound_I2 x ψ) (by positivity) (by positivity)
  apply norm_sub_le _ _ |>.trans ; rw [norm_mul]
  convert _root_.add_le_add l1 l2 using 1 ; ring

/-%%
\begin{lemma}[Limiting identity for Schwartz functions]\label{schwarz-id}\lean{limiting_cor_schwartz}\leanok  The previous corollary also holds for functions $\psi$ that are assumed to be in the Schwartz class, as opposed to being $C^2$ and compactly supported.
\end{lemma}
%%-/

lemma limiting_cor_W21 (ψ : W21) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hcheby : cheby f) (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) :
    Tendsto (fun x : ℝ ↦ ∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x)) -
      A * ∫ u in Set.Ici (-log x), 𝓕 ψ (u / (2 * π))) atTop (𝓝 0) := by

  -- Shorter notation for clarity
  let S1 x (ψ : ℝ → ℂ) := ∑' (n : ℕ), f n / ↑n * 𝓕 ψ (1 / (2 * π) * Real.log (↑n / x))
  let S2 x (ψ : ℝ → ℂ) := ↑A * ∫ (u : ℝ) in Ici (-Real.log x), 𝓕 ψ (u / (2 * π))
  let S x ψ := S1 x ψ - S2 x ψ ; change Tendsto (fun x ↦ S x ψ) atTop (𝓝 0)

  -- Build the truncation
  obtain g := exists_trunc
  let Ψ R := g.scale R * ψ
  have key R : Tendsto (fun x ↦ S x (Ψ R)) atTop (𝓝 0) := limiting_cor (Ψ R) hf hcheby hG hG'

  -- Choose the truncation radius
  obtain ⟨C, hcheby⟩ := hcheby
  have hC : 0 ≤ C := by
    have : ‖f 0‖ ≤ C := by simpa [cumsum] using hcheby 1
    have : 0 ≤ ‖f 0‖ := by positivity
    linarith
  have key2 : Tendsto (fun R ↦ W21.norm (ψ - Ψ R)) atTop (𝓝 0) := W21_approximation ψ g
  simp_rw [Metric.tendsto_nhds] at key key2 ⊢ ; intro ε hε
  let M := C * (1 + 2 * π ^ 2) + ‖(A : ℂ)‖ * (2 * π ^ 2)
  obtain ⟨R, hRψ⟩ := (key2 ((ε / 2) / (1 + M)) (by positivity)).exists
  simp only [dist_zero_right, Real.norm_eq_abs, abs_eq_self.mpr W21.norm_nonneg] at hRψ key

  -- Apply the compact support case
  filter_upwards [eventually_ge_atTop 1, key R (ε / 2) (by positivity)] with x hx key

  -- Control the tail term
  have key3 : ‖S x (ψ - Ψ R)‖ < ε / 2 := by
    have : ‖S x _‖ ≤ _ * M := @bound_main f C A x hx (ψ - Ψ R) hcheby
    apply this.trans_lt
    apply (mul_le_mul (d := 1 + M) le_rfl (by simp) (by positivity) W21.norm_nonneg).trans_lt
    have : 0 < 1 + M := by positivity
    convert (mul_lt_mul_right this).mpr hRψ using 1 ; field_simp

  -- Conclude the proof
  have S1_sub_1 x : 𝓕 (⇑ψ - ⇑(Ψ R)) x = 𝓕 ψ x - 𝓕 (Ψ R) x := by
    have l1 : AEStronglyMeasurable (fun x_1 : ℝ ↦ cexp (-(2 * ↑π * (↑x_1 * ↑x) * I))) volume := by
      refine (Continuous.mul ?_ continuous_const).neg.cexp.aestronglyMeasurable
      apply continuous_const.mul <| contDiff_ofReal.continuous.mul continuous_const
    simp only [fourierIntegral_eq', neg_mul, RCLike.inner_apply', conj_trivial, ofReal_neg,
      ofReal_mul, ofReal_ofNat, Pi.sub_apply, smul_eq_mul, mul_sub]
    apply integral_sub
    · apply ψ.hf.bdd_mul l1 ; use 1 ; simp [Complex.norm_exp]
    · apply (Ψ R : W21) |>.hf |>.bdd_mul l1
      use 1 ; simp [Complex.norm_exp]

  have S1_sub : S1 x (ψ - Ψ R) = S1 x ψ - S1 x (Ψ R) := by
    simp [S1, S1_sub_1, mul_sub] ; apply Summable.tsum_sub
    · have := summable_fourier x (by positivity) ψ ⟨_, hcheby⟩
      rw [summable_norm_iff] at this
      simpa using this
    · have := summable_fourier x (by positivity) (Ψ R) ⟨_, hcheby⟩
      rw [summable_norm_iff] at this
      simpa using this

  have S2_sub : S2 x (ψ - Ψ R) = S2 x ψ - S2 x (Ψ R) := by
    simp [S2, S1_sub_1] ; rw [integral_sub] ; ring
    · exact ψ.integrable_fourier (by positivity) |>.restrict
    · exact (Ψ R : W21).integrable_fourier (by positivity) |>.restrict

  have S_sub : S x (ψ - Ψ R) = S x ψ - S x (Ψ R) := by simp [S, S1_sub, S2_sub] ; ring
  simpa [S_sub, Ψ] using norm_add_le _ _ |>.trans_lt (_root_.add_lt_add key3 key)

lemma limiting_cor_schwartz (ψ : 𝓢(ℝ, ℂ)) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hcheby : cheby f) (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) :
    Tendsto (fun x : ℝ ↦ ∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x)) -
      A * ∫ u in Set.Ici (-log x), 𝓕 ψ (u / (2 * π))) atTop (𝓝 0) :=
  limiting_cor_W21 ψ hf hcheby hG hG'

/-%%
\begin{proof}
\uses{limiting-cor, smooth-ury}\leanok
For any $R>1$, one can use a smooth cutoff function (provided by Lemma \ref{smooth-ury} to write $\psi = \psi_{\leq R} + \psi_{>R}$, where $\psi_{\leq R}$ is $C^2$ (in fact smooth) and compactly supported (on $[-R,R]$), and $\psi_{>R}$ obeys bounds of the form
$$ |\psi_{>R}(t)|, |\psi''_{>R}(t)| \ll R^{-1} / (1 + |t|^2) $$
where the implied constants depend on $\psi$.  By Lemma \ref{decay} we then have
$$ \hat \psi_{>R}(u) \ll R^{-1} / (1+|u|^2).$$
Using this and \eqref{cheby} one can show that
$$ \sum_{n=1}^\infty \frac{f(n)}{n} \hat \psi_{>R}( \frac{1}{2\pi} \log \frac{n}{x} ), A \int_{-\infty}^\infty \hat \psi_{>R} (\frac{u}{2\pi})\ du \ll R^{-1} $$
(with implied constants also depending on $A$), while from Lemma \ref{limiting-cor} one has
$$ \sum_{n=1}^\infty \frac{f(n)}{n} \hat \psi_{\leq R}( \frac{1}{2\pi} \log \frac{n}{x} ) = A \int_{-\infty}^\infty \hat \psi_{\leq R} (\frac{u}{2\pi})\ du + o(1).$$
Combining the two estimates and letting $R$ be large, we obtain the claim.
\end{proof}
%%-/

/-%%
\begin{lemma}[Bijectivity of Fourier transform]\label{bij}\lean{fourier_surjection_on_schwartz}\leanok  The Fourier transform is a bijection on the Schwartz class. [Note: only surjectivity is actually used.]
\end{lemma}
%%-/

-- just the surjectivity is stated here, as this is all that is needed for the current application, but perhaps one should state and prove bijectivity instead

lemma fourier_surjection_on_schwartz (f : 𝓢(ℝ, ℂ)) : ∃ g : 𝓢(ℝ, ℂ), 𝓕 g = f := by
  refine ⟨(fourierTransformCLE ℝ).symm f, ?_⟩
  rw [← fourierTransformCLE_apply ℝ]
  simp


/-%%
\begin{proof}
  \leanok
 This is a standard result in Fourier analysis.
It can be proved here by appealing to Mellin inversion, Theorem \ref{MellinInversion}.
In particular, given $f$ in the Schwartz class, let $F : \R_+ \to \C : x \mapsto f(\log x)$ be a function in the ``Mellin space''; then the Mellin transform of $F$ on the imaginary axis $s=it$ is the Fourier transform of $f$.  The Mellin inversion theorem gives Fourier inversion.
\end{proof}
%%-/

noncomputable def toSchwartz (f : ℝ → ℂ) (h1 : ContDiff ℝ ∞ f) (h2 : HasCompactSupport f) : 𝓢(ℝ, ℂ) where
  toFun := f
  smooth' := h1
  decay' k n := by
    have l1 : Continuous (fun x => ‖x‖ ^ k * ‖iteratedFDeriv ℝ n f x‖) := by
      have : ContDiff ℝ ∞ (iteratedFDeriv ℝ n f) := h1.iteratedFDeriv_right (mod_cast le_top)
      exact Continuous.mul (by continuity) this.continuous.norm
    have l2 : HasCompactSupport (fun x ↦ ‖x‖ ^ k * ‖iteratedFDeriv ℝ n f x‖) := (h2.iteratedFDeriv _).norm.mul_left
    simpa using l1.bounded_above_of_compact_support l2

@[simp] lemma toSchwartz_apply (f : ℝ → ℂ) {h1 h2 x} : SchwartzMap.mk f h1 h2 x = f x := rfl

lemma comp_exp_support0 {Ψ : ℝ → ℂ} (hplus : closure (Function.support Ψ) ⊆ Ioi 0) :
    ∀ᶠ x in 𝓝 0, Ψ x = 0 :=
  notMem_tsupport_iff_eventuallyEq.mp (fun h => lt_irrefl 0 <| mem_Ioi.mp (hplus h))

lemma comp_exp_support1 {Ψ : ℝ → ℂ} (hplus : closure (Function.support Ψ) ⊆ Ioi 0) :
    ∀ᶠ x in atBot, Ψ (exp x) = 0 :=
  Real.tendsto_exp_atBot <| comp_exp_support0 hplus

lemma comp_exp_support2 {Ψ : ℝ → ℂ} (hsupp : HasCompactSupport Ψ) :
    ∀ᶠ (x : ℝ) in atTop, (Ψ ∘ rexp) x = 0 := by
  simp only [hasCompactSupport_iff_eventuallyEq, coclosedCompact_eq_cocompact, cocompact_eq_atBot_atTop] at hsupp
  exact Real.tendsto_exp_atTop hsupp.2

theorem comp_exp_support {Ψ : ℝ → ℂ} (hsupp : HasCompactSupport Ψ) (hplus : closure (Function.support Ψ) ⊆ Ioi 0) :
    HasCompactSupport (Ψ ∘ rexp) := by
  simp only [hasCompactSupport_iff_eventuallyEq, coclosedCompact_eq_cocompact, cocompact_eq_atBot_atTop]
  exact ⟨comp_exp_support1 hplus, comp_exp_support2 hsupp⟩

lemma wiener_ikehara_smooth_aux (l0 : Continuous Ψ) (hsupp : HasCompactSupport Ψ)
    (hplus : closure (Function.support Ψ) ⊆ Ioi 0) (x : ℝ) (hx : 0 < x) :
    ∫ (u : ℝ) in Ioi (-Real.log x), ↑(rexp u) * Ψ (rexp u) = ∫ (y : ℝ) in Ioi (1 / x), Ψ y := by

  have l1 : ContinuousOn rexp (Ici (-Real.log x)) := by fun_prop
  have l2 : Tendsto rexp atTop atTop := Real.tendsto_exp_atTop
  have l3 t (_ : t ∈ Ioi (-log x)) : HasDerivWithinAt rexp (rexp t) (Ioi t) t :=
    (Real.hasDerivAt_exp t).hasDerivWithinAt
  have l4 : ContinuousOn Ψ (rexp '' Ioi (-Real.log x)) := by fun_prop
  have l5 : IntegrableOn Ψ (rexp '' Ici (-Real.log x)) volume :=
    (l0.integrable_of_hasCompactSupport hsupp).integrableOn
  have l6 : IntegrableOn (fun x ↦ rexp x • (Ψ ∘ rexp) x) (Ici (-Real.log x)) volume := by
    refine (Continuous.integrable_of_hasCompactSupport (by continuity) ?_).integrableOn
    change HasCompactSupport (rexp • (Ψ ∘ rexp))
    exact (comp_exp_support hsupp hplus).smul_left
  have := MeasureTheory.integral_comp_smul_deriv_Ioi l1 l2 l3 l4 l5 l6
  simpa [Real.exp_neg, Real.exp_log hx] using this

theorem wiener_ikehara_smooth_sub (h1 : Integrable Ψ) (hplus : closure (Function.support Ψ) ⊆ Ioi 0) :
    Tendsto (fun x ↦ (↑A * ∫ (y : ℝ) in Ioi x⁻¹, Ψ y) - ↑A * ∫ (y : ℝ) in Ioi 0, Ψ y) atTop (𝓝 0) := by

  obtain ⟨ε, hε, hh⟩ := Metric.eventually_nhds_iff.mp <| comp_exp_support0 hplus
  apply tendsto_nhds_of_eventually_eq ; filter_upwards [eventually_gt_atTop ε⁻¹] with x hxε

  have l1 : Integrable (indicator (Ioi x⁻¹) (fun x : ℝ => Ψ x)) := h1.indicator measurableSet_Ioi
  have l2 : Integrable (indicator (Ioi 0) (fun x : ℝ => Ψ x)) := h1.indicator measurableSet_Ioi

  simp_rw [← MeasureTheory.integral_indicator measurableSet_Ioi, ← mul_sub, ← integral_sub l1 l2]
  simp ; right ; apply MeasureTheory.integral_eq_zero_of_ae ; apply Eventually.of_forall ; intro t ; simp

  have hε' : 0 < ε⁻¹ := by positivity
  have hx : 0 < x := by linarith
  have hx' : 0 < x⁻¹ := by positivity
  have hεx : x⁻¹ < ε := by apply (inv_lt_comm₀ hε hx).mp hxε

  have l3 : Ioi 0 = Ioc 0 x⁻¹ ∪ Ioi x⁻¹ := by
    ext t ; simp ; constructor <;> intro h
    · simp [h, le_or_gt]
    · cases h <;> linarith
  have l4 : Disjoint (Ioc 0 x⁻¹) (Ioi x⁻¹) := by simp
  have l5 := Set.indicator_union_of_disjoint l4 Ψ
  rw [l3, l5] ; ring_nf
  by_cases ht : t ∈ Ioc 0 x⁻¹ <;> simp [ht]
  apply hh ; simp at ht ⊢
  have : |t| ≤ x⁻¹ := by rw [abs_le] ; constructor <;> linarith
  linarith

/-%%
\begin{corollary}[Smoothed Wiener-Ikehara]\label{WienerIkeharaSmooth}\lean{wiener_ikehara_smooth}\leanok
  If $\Psi: (0,\infty) \to \C$ is smooth and compactly supported away from the origin, then,
$$ \sum_{n=1}^\infty f(n) \Psi( \frac{n}{x} ) = A x \int_0^\infty \Psi(y)\ dy + o(x)$$
as $x \to \infty$.
\end{corollary}
%%-/

lemma wiener_ikehara_smooth (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ')) (hcheby : cheby f)
    (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re})
    (hsmooth : ContDiff ℝ ∞ Ψ) (hsupp : HasCompactSupport Ψ)
    (hplus : closure (Function.support Ψ) ⊆ Set.Ioi 0) :
    Tendsto (fun x : ℝ ↦ (∑' n, f n * Ψ (n / x)) / x - A * ∫ y in Set.Ioi 0, Ψ y) atTop (nhds 0) := by

  let h (x : ℝ) : ℂ := rexp (2 * π * x) * Ψ (exp (2 * π * x))
  have h1 : ContDiff ℝ ∞ h := by
    have : ContDiff ℝ ∞ (fun x : ℝ => (rexp (2 * π * x))) := (contDiff_const.mul contDiff_id).exp
    exact (contDiff_ofReal.comp this).mul (hsmooth.comp this)
  have h2 : HasCompactSupport h := by
    have : 2 * π ≠ 0 := by simp [pi_ne_zero]
    simpa using (comp_exp_support hsupp hplus).comp_smul this |>.mul_left
  obtain ⟨g, hg⟩ := fourier_surjection_on_schwartz (toSchwartz h h1 h2)

  have l1 {y} (hy : 0 < y) : y * Ψ y = 𝓕 g (1 / (2 * π) * Real.log y) := by
    simp only [one_div, mul_inv_rev, hg, toSchwartz, ofReal_exp, ofReal_mul, ofReal_ofNat,
      toSchwartz_apply, ofReal_inv, h]
    field_simp
    norm_cast
    rw [Real.exp_log hy]

  have key := limiting_cor_schwartz g hf hcheby hG hG'

  have l2 : ∀ᶠ x in atTop, ∑' (n : ℕ), f n / ↑n * 𝓕 (⇑g) (1 / (2 * π) * Real.log (↑n / x)) =
      ∑' (n : ℕ), f n * Ψ (↑n / x) / x := by
    filter_upwards [eventually_gt_atTop 0] with x hx
    congr ; ext n
    by_cases hn : n = 0 ; simp [hn, (comp_exp_support0 hplus).self_of_nhds]
    rw [← l1 (by positivity)]
    have : (n : ℂ) ≠ 0 := by simpa using hn
    have : (x : ℂ) ≠ 0 := by simpa using hx.ne.symm
    simp only [ofReal_div, ofReal_natCast]
    field_simp

  have l3 : ∀ᶠ x in atTop, ↑A * ∫ (u : ℝ) in Ici (-Real.log x), 𝓕 (⇑g) (u / (2 * π)) =
      ↑A * ∫ (y : ℝ) in Ioi x⁻¹, Ψ y := by
    filter_upwards [eventually_gt_atTop 0] with x hx
    congr 1
    simp only [hg, toSchwartz, ofReal_exp, ofReal_mul, ofReal_ofNat, toSchwartz_apply,
      ofReal_div, h]
    norm_cast ; field_simp; norm_cast
    rw [MeasureTheory.integral_Ici_eq_integral_Ioi]
    exact wiener_ikehara_smooth_aux hsmooth.continuous hsupp hplus x hx

  have l4 : Tendsto (fun x => (↑A * ∫ (y : ℝ) in Ioi x⁻¹, Ψ y) - ↑A * ∫ (y : ℝ) in Ioi 0, Ψ y) atTop (𝓝 0) := by
    exact wiener_ikehara_smooth_sub (hsmooth.continuous.integrable_of_hasCompactSupport hsupp) hplus

  simpa [tsum_div_const] using (key.congr' <| EventuallyEq.sub l2 l3) |>.add l4

/-%%
\begin{proof}
\uses{bij,schwarz-id}\leanok
 By Lemma \ref{bij}, we can write
$$ y \Psi(y) = \hat \psi( \frac{1}{2\pi} \log y )$$
for all $y>0$ and some Schwartz function $\psi$.  Making this substitution, the claim is then equivalent after standard manipulations to
$$ \sum_{n=1}^\infty \frac{f(n)}{n} \hat \psi( \frac{1}{2\pi} \log \frac{n}{x} ) = A \int_{-\infty}^\infty \hat \psi(\frac{u}{2\pi})\ du + o(1)$$
and the claim follows from Lemma \ref{schwarz-id}.
\end{proof}
%%-/

lemma wiener_ikehara_smooth' (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ')) (hcheby : cheby f)
    (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re})
    (hsmooth : ContDiff ℝ ∞ Ψ) (hsupp : HasCompactSupport Ψ)
    (hplus : closure (Function.support Ψ) ⊆ Set.Ioi 0) :
    Tendsto (fun x : ℝ ↦ (∑' n, f n * Ψ (n / x)) / x) atTop (nhds (A * ∫ y in Set.Ioi 0, Ψ y)) :=
  tendsto_sub_nhds_zero_iff.mp <| wiener_ikehara_smooth hf hcheby hG hG' hsmooth hsupp hplus

local instance {E : Type*} : Coe (E → ℝ) (E → ℂ) := ⟨fun f n => f n⟩

@[norm_cast]
theorem set_integral_ofReal {f : ℝ → ℝ} {s : Set ℝ} : ∫ x in s, (f x : ℂ) = ∫ x in s, f x :=
  integral_ofReal

lemma wiener_ikehara_smooth_real {f : ℕ → ℝ} {Ψ : ℝ → ℝ} (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hcheby : cheby f) (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re})
    (hsmooth : ContDiff ℝ ∞ Ψ) (hsupp : HasCompactSupport Ψ)
    (hplus : closure (Function.support Ψ) ⊆ Set.Ioi 0) :
    Tendsto (fun x : ℝ ↦ (∑' n, f n * Ψ (n / x)) / x) atTop (nhds (A * ∫ y in Set.Ioi 0, Ψ y)) := by

  let Ψ' := ofReal ∘ Ψ
  have l1 : ContDiff ℝ ∞ Ψ' := contDiff_ofReal.comp hsmooth
  have l2 : HasCompactSupport Ψ' := hsupp.comp_left rfl
  have l3 : closure (Function.support Ψ') ⊆ Ioi 0 := by rwa [Function.support_comp_eq] ; simp
  have key := (continuous_re.tendsto _).comp (@wiener_ikehara_smooth' A Ψ G f hf hcheby hG hG' l1 l2 l3)
  simp at key ; norm_cast at key

lemma interval_approx_inf (ha : 0 < a) (hab : a < b) :
    ∀ᶠ ε in 𝓝[>] 0, ∃ ψ : ℝ → ℝ, ContDiff ℝ ∞ ψ ∧ HasCompactSupport ψ ∧ closure (Function.support ψ) ⊆ Set.Ioi 0 ∧
      ψ ≤ indicator (Ico a b) 1 ∧ b - a - ε ≤ ∫ y in Ioi 0, ψ y := by

  have l1 : Iio ((b - a) / 3) ∈ 𝓝[>] 0 := nhdsWithin_le_nhds <| Iio_mem_nhds (by linarith)
  filter_upwards [self_mem_nhdsWithin, l1] with ε (hε : 0 < ε) (hε' : ε < (b - a) / 3)
  have l2 : a < a + ε / 2 := by linarith
  have l3 : b - ε / 2 < b := by linarith
  obtain ⟨ψ, h1, h2, h3, h4, h5⟩ := smooth_urysohn_support_Ioo l2 l3
  refine ⟨ψ, h1, h2, ?_, ?_, ?_⟩
  · simp [h5, hab.ne, Icc_subset_Ioi_iff hab.le, ha]
  · exact h4.trans <| indicator_le_indicator_of_subset Ioo_subset_Ico_self (by simp)
  · have l4 : 0 ≤ b - a - ε := by linarith
    have l5 : Icc (a + ε / 2) (b - ε / 2) ⊆ Ioi 0 := by intro t ht ; simp at ht ⊢ ; linarith
    have l6 : Icc (a + ε / 2) (b - ε / 2) ∩ Ioi 0 = Icc (a + ε / 2) (b - ε / 2) := inter_eq_left.mpr l5
    have l7 : ∫ y in Ioi 0, indicator (Icc (a + ε / 2) (b - ε / 2)) 1 y = b - a - ε := by
      simp only [measurableSet_Icc, integral_indicator_one, measureReal_restrict_apply, l6,
        volume_real_Icc]
      convert max_eq_left l4 using 1 ; ring_nf
    have l8 : IntegrableOn ψ (Ioi 0) volume := (h1.continuous.integrable_of_hasCompactSupport h2).integrableOn
    rw [← l7] ; apply setIntegral_mono ?_ l8 h3
    rw [IntegrableOn, integrable_indicator_iff measurableSet_Icc]
    apply IntegrableOn.mono ?_ subset_rfl Measure.restrict_le_self
    apply integrableOn_const <;>
    simp

lemma interval_approx_sup (ha : 0 < a) (hab : a < b) :
    ∀ᶠ ε in 𝓝[>] 0, ∃ ψ : ℝ → ℝ, ContDiff ℝ ∞ ψ ∧ HasCompactSupport ψ ∧ closure (Function.support ψ) ⊆ Set.Ioi 0 ∧
      indicator (Ico a b) 1 ≤ ψ ∧ ∫ y in Ioi 0, ψ y ≤ b - a + ε := by

  have l1 : Iio (a / 2) ∈ 𝓝[>] 0 := nhdsWithin_le_nhds <| Iio_mem_nhds (by linarith)
  filter_upwards [self_mem_nhdsWithin, l1] with ε (hε : 0 < ε) (hε' : ε < a / 2)
  have l2 : a - ε / 2 < a := by linarith
  have l3 : b < b + ε / 2 := by linarith
  obtain ⟨ψ, h1, h2, h3, h4, h5⟩ := smooth_urysohn_support_Ioo l2 l3
  refine ⟨ψ, h1, h2, ?_, ?_, ?_⟩
  · have l4 : a - ε / 2 < b + ε / 2 := by linarith
    have l5 : ε / 2 < a := by linarith
    simp [h5, l4.ne, Icc_subset_Ioi_iff l4.le, l5]
  · apply le_trans ?_ h3
    apply indicator_le_indicator_of_subset Ico_subset_Icc_self (by simp)
  · have l4 : 0 ≤ b - a + ε := by linarith
    have l5 : Ioo (a - ε / 2) (b + ε / 2) ⊆ Ioi 0 := by intro t ht ; simp at ht ⊢ ; linarith
    have l6 : Ioo (a - ε / 2) (b + ε / 2) ∩ Ioi 0 = Ioo (a - ε / 2) (b + ε / 2) := inter_eq_left.mpr l5
    have l7 : ∫ y in Ioi 0, indicator (Ioo (a - ε / 2) (b + ε / 2)) 1 y = b - a + ε := by
      simp only [measurableSet_Ioo, integral_indicator_one, measureReal_restrict_apply, l6,
        volume_real_Ioo]
      convert max_eq_left l4 using 1 ; ring_nf
    have l8 : IntegrableOn ψ (Ioi 0) volume := (h1.continuous.integrable_of_hasCompactSupport h2).integrableOn
    rw [← l7]
    refine setIntegral_mono l8 ?_ h4
    rw [IntegrableOn, integrable_indicator_iff measurableSet_Ioo]
    apply IntegrableOn.mono ?_ subset_rfl Measure.restrict_le_self
    apply integrableOn_const <;>
    simp

lemma WI_summable {f : ℕ → ℝ} {g : ℝ → ℝ} (hg : HasCompactSupport g) (hx : 0 < x) :
    Summable (fun n => f n * g (n / x)) := by
  obtain ⟨M, hM⟩ := hg.bddAbove.mono subset_closure
  apply summable_of_finite_support
  simp only [Function.support_mul] ; apply Finite.inter_of_right ; rw [finite_iff_bddAbove]
  exact ⟨Nat.ceil (M * x), fun i hi => by simpa using Nat.ceil_mono ((div_le_iff₀ hx).mp (hM hi))⟩

lemma WI_sum_le {f : ℕ → ℝ} {g₁ g₂ : ℝ → ℝ} (hf : 0 ≤ f) (hg : g₁ ≤ g₂) (hx : 0 < x)
    (hg₁ : HasCompactSupport g₁) (hg₂ : HasCompactSupport g₂) :
    (∑' n, f n * g₁ (n / x)) / x ≤ (∑' n, f n * g₂ (n / x)) / x := by
  apply div_le_div_of_nonneg_right ?_ hx.le
  exact Summable.tsum_le_tsum (fun n => mul_le_mul_of_nonneg_left (hg _) (hf _))
    (WI_summable hg₁ hx) (WI_summable hg₂ hx)

lemma WI_sum_Iab_le {f : ℕ → ℝ} (hpos : 0 ≤ f) {C : ℝ} (hcheby : chebyWith C f) (hb : 0 < b) (hxb : 2 / b < x) :
    (∑' n, f n * indicator (Ico a b) 1 (n / x)) / x ≤ C * 2 * b := by
  have hb' : 0 < 2 / b := by positivity
  have hx : 0 < x := by linarith
  have hxb' : 2 < x * b := (div_lt_iff₀ hb).mp hxb
  have l1 (i : ℕ) (hi : i ∉ Finset.range ⌈b * x⌉₊) : f i * indicator (Ico a b) 1 (i / x) = 0 := by
    simp at hi ⊢ ; right ; rintro - ; rw [le_div_iff₀ hx] ; linarith
  have l2 (i : ℕ) (_ : i ∈ Finset.range ⌈b * x⌉₊) : f i * indicator (Ico a b) 1 (i / x) ≤ |f i| := by
    rw [abs_eq_self.mpr (hpos _)]
    convert_to _ ≤ f i * 1 ; ring
    apply mul_le_mul_of_nonneg_left ?_ (hpos _)
    by_cases hi : (i / x) ∈ (Ico a b) <;> simp [hi]
  rw [tsum_eq_sum l1, div_le_iff₀ hx, mul_assoc, mul_assoc]
  apply Finset.sum_le_sum l2 |>.trans
  have := hcheby ⌈b * x⌉₊ ; simp at this ; apply this.trans
  have : 0 ≤ C := by have := hcheby 1 ; simp only [cumsum, Finset.range_one, norm_real,
    Finset.sum_singleton, Nat.cast_one, mul_one] at this ; exact (abs_nonneg _).trans this
  refine mul_le_mul_of_nonneg_left ?_ this
  apply (Nat.ceil_lt_add_one (by positivity)).le.trans
  linarith

lemma WI_sum_Iab_le' {f : ℕ → ℝ} (hpos : 0 ≤ f) {C : ℝ} (hcheby : chebyWith C f) (hb : 0 < b) :
    ∀ᶠ x : ℝ in atTop, (∑' n, f n * indicator (Ico a b) 1 (n / x)) / x ≤ C * 2 * b := by
  filter_upwards [eventually_gt_atTop (2 / b)] with x hx using WI_sum_Iab_le hpos hcheby hb hx

lemma le_of_eventually_nhdsWithin {a b : ℝ} (h : ∀ᶠ c in 𝓝[>] b, a ≤ c) : a ≤ b := by
  apply le_of_forall_gt ; intro d hd
  have key : ∀ᶠ c in 𝓝[>] b, c < d := by
    apply eventually_of_mem (U := Iio d) ?_ (fun x hx => hx)
    rw [mem_nhdsWithin]
    refine ⟨Iio d, isOpen_Iio, hd, inter_subset_left⟩
  obtain ⟨x, h1, h2⟩ := (h.and key).exists
  linarith

lemma ge_of_eventually_nhdsWithin {a b : ℝ} (h : ∀ᶠ c in 𝓝[<] b, c ≤ a) : b ≤ a := by
  apply le_of_forall_lt ; intro d hd
  have key : ∀ᶠ c in 𝓝[<] b, c > d := by
    apply eventually_of_mem (U := Ioi d) ?_ (fun x hx => hx)
    rw [mem_nhdsWithin]
    refine ⟨Ioi d, isOpen_Ioi, hd, inter_subset_left⟩
  obtain ⟨x, h1, h2⟩ := (h.and key).exists
  linarith

lemma WI_tendsto_aux (a b : ℝ) {A : ℝ} (hA : 0 < A) :
    Tendsto (fun c => c / A - (b - a)) (𝓝[>] (A * (b - a))) (𝓝[>] 0) := by
  rw [Metric.tendsto_nhdsWithin_nhdsWithin]
  intro ε hε
  refine ⟨A * ε, by positivity, ?_⟩
  intro x hx1 hx2
  constructor
  · simpa [lt_div_iff₀' hA]
  · simp only [Real.dist_eq, dist_zero_right, Real.norm_eq_abs] at hx2 ⊢
    have : |x / A - (b - a)| = |x - A * (b - a)| / A := by
      rw [← abs_eq_self.mpr hA.le, ← abs_div, abs_eq_self.mpr hA.le] ; congr ; field_simp
    rwa [this, div_lt_iff₀' hA]

lemma WI_tendsto_aux' (a b : ℝ) {A : ℝ} (hA : 0 < A) :
    Tendsto (fun c => (b - a) - c / A) (𝓝[<] (A * (b - a))) (𝓝[>] 0) := by
  rw [Metric.tendsto_nhdsWithin_nhdsWithin]
  intro ε hε
  refine ⟨A * ε, by positivity, ?_⟩
  intro x hx1 hx2
  constructor
  · simpa [div_lt_iff₀' hA]
  · simp [Real.dist_eq] at hx2 ⊢
    have : |(b - a) - x / A| = |A * (b - a) - x| / A := by
      rw [← abs_eq_self.mpr hA.le, ← abs_div, abs_eq_self.mpr hA.le] ; congr ; field_simp
    rwa [this, div_lt_iff₀' hA, ← neg_sub, abs_neg]

theorem residue_nonneg {f : ℕ → ℝ} (hpos : 0 ≤ f)
    (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm (fun n ↦ ↑(f n)) σ')) (hcheby : cheby fun n ↦ ↑(f n))
    (hG : ContinuousOn G {s | 1 ≤ s.re}) (hG' : EqOn G (fun s ↦ LSeries (fun n ↦ ↑(f n)) s - ↑A / (s - 1)) {s | 1 < s.re}) : 0 ≤ A := by
  let S (g : ℝ → ℝ) (x : ℝ) := (∑' n, f n * g (n / x)) / x
  have hSnonneg {g : ℝ → ℝ} (hg : 0 ≤ g) : ∀ᶠ x : ℝ in atTop, 0 ≤ S g x := by
    filter_upwards [eventually_ge_atTop 0] with x hx
    exact div_nonneg (tsum_nonneg (fun i => mul_nonneg (hpos _) (hg _))) hx
  obtain ⟨ε, ψ, h1, h2, h3, h4, -⟩ := (interval_approx_sup zero_lt_one one_lt_two).exists
  have key := @wiener_ikehara_smooth_real A G f ψ hf hcheby hG hG' h1 h2 h3
  have l2 : 0 ≤ ψ := by apply le_trans _ h4 ; apply indicator_nonneg ; simp
  have l1 : ∀ᶠ x in atTop, 0 ≤ S ψ x := hSnonneg l2
  have l3 : 0 ≤ A * ∫ (y : ℝ) in Ioi 0, ψ y := ge_of_tendsto key l1
  have l4 : 0 < ∫ (y : ℝ) in Ioi 0, ψ y := by
    have r1 : 0 ≤ᵐ[Measure.restrict volume (Ioi 0)] ψ := Eventually.of_forall l2
    have r2 : IntegrableOn (fun y ↦ ψ y) (Ioi 0) volume :=
      (h1.continuous.integrable_of_hasCompactSupport h2).integrableOn
    have r3 : Ico 1 2 ⊆ Function.support ψ := by intro x hx ; have := h4 x ; simp [hx] at this ⊢ ; linarith
    have r4 : Ico 1 2 ⊆ Function.support ψ ∩ Ioi 0 := by
      simp only [subset_inter_iff, r3, true_and] ; apply Ico_subset_Icc_self.trans ; rw [Icc_subset_Ioi_iff] <;> linarith
    have r5 : 1 ≤ volume ((Function.support fun y ↦ ψ y) ∩ Ioi 0) := by convert volume.mono r4 ; norm_num
    simpa [setIntegral_pos_iff_support_of_nonneg_ae r1 r2] using zero_lt_one.trans_le r5
  have := div_nonneg l3 l4.le ; field_simp at this ; exact this

/-%%
Now we add the hypothesis that $f(n) \geq 0$ for all $n$.

\begin{proposition}[Wiener-Ikehara in an interval]
\label{WienerIkeharaInterval}\lean{WienerIkeharaInterval}\leanok
  For any closed interval $I \subset (0,+\infty)$, we have
  $$ \sum_{n=1}^\infty f(n) 1_I( \frac{n}{x} ) = A x |I|  + o(x).$$
\end{proposition}
%%-/

lemma WienerIkeharaInterval {f : ℕ → ℝ} (hpos : 0 ≤ f) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hcheby : cheby f) (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) (ha : 0 < a) (hb : a ≤ b) :
    Tendsto (fun x : ℝ ↦ (∑' n, f n * (indicator (Ico a b) 1 (n / x))) / x) atTop (nhds (A * (b - a))) := by

  -- Take care of the trivial case `a = b`
  by_cases hab : a = b
  · simp [hab]
  replace hb : a < b := lt_of_le_of_ne hb hab ; clear hab

  -- Notation to make the proof more readable
  let S (g : ℝ → ℝ) (x : ℝ) :=  (∑' n, f n * g (n / x)) / x
  have hSnonneg {g : ℝ → ℝ} (hg : 0 ≤ g) : ∀ᶠ x : ℝ in atTop, 0 ≤ S g x := by
    filter_upwards [eventually_ge_atTop 0] with x hx
    refine div_nonneg ?_ hx
    refine tsum_nonneg (fun i => mul_nonneg (hpos _) (hg _))
  have hA : 0 ≤ A := residue_nonneg hpos hf hcheby hG hG'

  -- A few facts about the indicator function of `Icc a b`
  let Iab : ℝ → ℝ := indicator (Ico a b) 1
  change Tendsto (S Iab) atTop (𝓝 (A * (b - a)))
  have hIab : HasCompactSupport Iab := by simpa [Iab, HasCompactSupport, tsupport, hb.ne] using isCompact_Icc
  have Iab_nonneg : ∀ᶠ x : ℝ in atTop, 0 ≤ S Iab x := hSnonneg (indicator_nonneg (by simp))
  have Iab2 : IsBoundedUnder (· ≤ ·) atTop (S Iab) := by
    obtain ⟨C, hC⟩ := hcheby ; exact ⟨C * 2 * b, WI_sum_Iab_le' hpos hC (by linarith)⟩
  have Iab3 : IsBoundedUnder (· ≥ ·) atTop (S Iab) := ⟨0, Iab_nonneg⟩
  have Iab0 : IsCoboundedUnder (· ≥ ·) atTop (S Iab) := Iab2.isCoboundedUnder_ge
  have Iab1 : IsCoboundedUnder (· ≤ ·) atTop (S Iab) := Iab3.isCoboundedUnder_le

  -- Bound from above by a smooth function
  have sup_le : limsup (S Iab) atTop ≤ A * (b - a) := by
    have l_sup : ∀ᶠ ε in 𝓝[>] 0, limsup (S Iab) atTop ≤ A * (b - a + ε) := by
      filter_upwards [interval_approx_sup ha hb] with ε ⟨ψ, h1, h2, h3, h4, h6⟩
      have l1 : Tendsto (S ψ) atTop _ := wiener_ikehara_smooth_real hf hcheby hG hG' h1 h2 h3
      have l6 : S Iab ≤ᶠ[atTop] S ψ := by
        filter_upwards [eventually_gt_atTop 0] with x hx using WI_sum_le hpos h4 hx hIab h2
      have l5 : IsBoundedUnder (· ≤ ·) atTop (S ψ) := l1.isBoundedUnder_le
      have l3 : limsup (S Iab) atTop ≤ limsup (S ψ) atTop := limsup_le_limsup l6 Iab1 l5
      apply l3.trans ; rw [l1.limsup_eq] ; gcongr
    obtain rfl | h := eq_or_ne A 0
    · simpa using l_sup
    apply le_of_eventually_nhdsWithin
    have key : 0 < A := lt_of_le_of_ne hA h.symm
    filter_upwards [WI_tendsto_aux a b key l_sup] with x hx
    simp at hx ; convert hx ; field_simp

  -- Bound from below by a smooth function
  have le_inf : A * (b - a) ≤ liminf (S Iab) atTop := by
    have l_inf : ∀ᶠ ε in 𝓝[>] 0, A * (b - a - ε) ≤ liminf (S Iab) atTop := by
      filter_upwards [interval_approx_inf ha hb] with ε ⟨ψ, h1, h2, h3, h5, h6⟩
      have l1 : Tendsto (S ψ) atTop _ := wiener_ikehara_smooth_real hf hcheby hG hG' h1 h2 h3
      have l2 : S ψ ≤ᶠ[atTop] S Iab := by
        filter_upwards [eventually_gt_atTop 0] with x hx using WI_sum_le hpos h5 hx h2 hIab
      have l4 : IsBoundedUnder (· ≥ ·) atTop (S ψ) := l1.isBoundedUnder_ge
      have l3 : liminf (S ψ) atTop ≤ liminf (S Iab) atTop := liminf_le_liminf l2 l4 Iab0
      apply le_trans ?_ l3 ; rw [l1.liminf_eq] ; gcongr
    obtain rfl | h := eq_or_ne A 0
    · simpa using l_inf
    apply ge_of_eventually_nhdsWithin
    have key : 0 < A := lt_of_le_of_ne hA h.symm
    filter_upwards [WI_tendsto_aux' a b key l_inf] with x hx
    simp at hx ; convert hx ; field_simp

  -- Combine the two bounds
  have : liminf (S Iab) atTop ≤ limsup (S Iab) atTop := liminf_le_limsup Iab2 Iab3
  refine tendsto_of_liminf_eq_limsup ?_ ?_ Iab2 Iab3 <;> linarith

/-%%
\begin{proof}
\uses{smooth-ury, WienerIkeharaSmooth} \leanok
  Use Lemma \ref{smooth-ury} to bound $1_I$ above and below by smooth compactly supported functions whose integral is close to the measure of $|I|$, and use the non-negativity of $f$.
\end{proof}
%%-/

lemma le_floor_mul_iff (hb : 0 ≤ b) (hx : 0 < x) : n ≤ ⌊b * x⌋₊ ↔ n / x ≤ b := by
  rw [div_le_iff₀ hx, Nat.le_floor_iff] ; positivity

lemma lt_ceil_mul_iff (hx : 0 < x) : n < ⌈b * x⌉₊ ↔ n / x < b := by
  rw [div_lt_iff₀ hx, Nat.lt_ceil]

lemma ceil_mul_le_iff (hx : 0 < x) : ⌈a * x⌉₊ ≤ n ↔ a ≤ n / x := by
  rw [le_div_iff₀ hx, Nat.ceil_le]

lemma mem_Icc_iff_div (hb : 0 ≤ b) (hx : 0 < x) : n ∈ Finset.Icc ⌈a * x⌉₊ ⌊b * x⌋₊ ↔ n / x ∈ Icc a b := by
  rw [Finset.mem_Icc, mem_Icc, ceil_mul_le_iff hx, le_floor_mul_iff hb hx]

lemma mem_Ico_iff_div (hx : 0 < x) : n ∈ Finset.Ico ⌈a * x⌉₊ ⌈b * x⌉₊ ↔ n / x ∈ Ico a b := by
  rw [Finset.mem_Ico, mem_Ico, ceil_mul_le_iff hx, lt_ceil_mul_iff hx]

lemma tsum_indicator {f : ℕ → ℝ} (hx : 0 < x) :
    ∑' n, f n * (indicator (Ico a b) 1 (n / x)) = ∑ n ∈ Finset.Ico ⌈a * x⌉₊ ⌈b * x⌉₊, f n := by
  have l1 : ∀ n ∉ Finset.Ico ⌈a * x⌉₊ ⌈b * x⌉₊, f n * indicator (Ico a b) 1 (↑n / x) = 0 := by
    simp [mem_Ico_iff_div hx] ; tauto
  rw [tsum_eq_sum l1] ; apply Finset.sum_congr rfl ; simp only [mem_Ico_iff_div hx] ; intro n hn ; simp [hn]

lemma WienerIkeharaInterval_discrete {f : ℕ → ℝ} (hpos : 0 ≤ f) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hcheby : cheby f) (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) (ha : 0 < a) (hb : a ≤ b) :
    Tendsto (fun x : ℝ ↦ (∑ n ∈ Finset.Ico ⌈a * x⌉₊ ⌈b * x⌉₊, f n) / x) atTop (nhds (A * (b - a))) := by
  apply (WienerIkeharaInterval hpos hf hcheby hG hG' ha hb).congr'
  filter_upwards [eventually_gt_atTop 0] with x hx
  rw [tsum_indicator hx]

lemma WienerIkeharaInterval_discrete' {f : ℕ → ℝ} (hpos : 0 ≤ f) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hcheby : cheby f) (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) (ha : 0 < a) (hb : a ≤ b) :
    Tendsto (fun N : ℕ ↦ (∑ n ∈ Finset.Ico ⌈a * N⌉₊ ⌈b * N⌉₊, f n) / N) atTop (nhds (A * (b - a))) :=
  WienerIkeharaInterval_discrete hpos hf hcheby hG hG' ha hb |>.comp tendsto_natCast_atTop_atTop

-- TODO with `Ico`

/-%%
\begin{corollary}[Wiener-Ikehara theorem]\label{WienerIkehara}\lean{WienerIkeharaTheorem'}\leanok
  We have
$$ \sum_{n\leq x} f(n) = A x + o(x).$$
\end{corollary}
%%-/

/-- A version of the *Wiener-Ikehara Tauberian Theorem*: If `f` is a nonnegative arithmetic
function whose L-series has a simple pole at `s = 1` with residue `A` and otherwise extends
continuously to the closed half-plane `re s ≥ 1`, then `∑ n < N, f n` is asymptotic to `A*N`. -/

lemma tendsto_mul_ceil_div :
    Tendsto (fun (p : ℝ × ℕ) => ⌈p.1 * p.2⌉₊ / (p.2 : ℝ)) (𝓝[>] 0 ×ˢ atTop) (𝓝 0) := by
  rw [Metric.tendsto_nhds] ; intro δ hδ
  have l1 : ∀ᶠ ε : ℝ in 𝓝[>] 0, ε ∈ Ioo 0 (δ / 2) := inter_mem_nhdsWithin _ (Iio_mem_nhds (by positivity))
  have l2 : ∀ᶠ N : ℕ in atTop, 1 ≤ δ / 2 * N := by
    apply Tendsto.eventually_ge_atTop
    exact tendsto_natCast_atTop_atTop.const_mul_atTop (by positivity)
  filter_upwards [l1.prod_mk l2] with (ε, N) ⟨⟨hε, h1⟩, h2⟩ ; dsimp only at *
  have l3 : 0 < (N : ℝ) := by
    simp ; rw [Nat.pos_iff_ne_zero] ; rintro rfl ; simp at h2 ; linarith
  have l5 : 0 ≤ ε * ↑N := by positivity
  have l6 : ε * N ≤ δ / 2 * N := mul_le_mul h1.le le_rfl (by positivity) (by positivity)
  simp [div_lt_iff₀ l3]
  convert (Nat.ceil_lt_add_one l5).trans_le (add_le_add l6 h2) using 1 ; ring

noncomputable def S (f : ℕ → 𝕜) (ε : ℝ) (N : ℕ) : 𝕜 := (∑ n ∈ Finset.Ico ⌈ε * N⌉₊ N, f n) / N

lemma S_sub_S {f : ℕ → 𝕜} {ε : ℝ} {N : ℕ} (hε : ε ≤ 1) : S f 0 N - S f ε N = cumsum f ⌈ε * N⌉₊ / N := by
  have r1 : Finset.range N = Finset.range ⌈ε * N⌉₊ ∪ Finset.Ico ⌈ε * N⌉₊ N := by
    rw [Finset.range_eq_Ico] ; symm ; apply Finset.Ico_union_Ico_eq_Ico (by simp)
    simp ; convert_to ε * ↑N ≤ 1 * ↑N ; ring ; gcongr
  have r2 : Disjoint (Finset.range ⌈ε * N⌉₊) (Finset.Ico ⌈ε * N⌉₊ N) := by
    rw [Finset.range_eq_Ico] ; apply Finset.Ico_disjoint_Ico_consecutive
  simp [S, r1, Finset.sum_union r2, cumsum, add_div]

lemma tendsto_S_S_zero {f : ℕ → ℝ} (hpos : 0 ≤ f) (hcheby : cheby f) :
    TendstoUniformlyOnFilter (S f) (S f 0) (𝓝[>] 0) atTop := by
  rw [Metric.tendstoUniformlyOnFilter_iff] ; intro δ hδ
  obtain ⟨C, hC⟩ := hcheby
  have l1 : ∀ᶠ (p : ℝ × ℕ) in 𝓝[>] 0 ×ˢ atTop, C * ⌈p.1 * p.2⌉₊ / p.2 < δ := by
    have r1 := tendsto_mul_ceil_div.const_mul C
    simp [mul_div_assoc'] at r1 ; exact r1 (Iio_mem_nhds hδ)
  have : Ioc 0 1 ∈ 𝓝[>] (0 : ℝ) := inter_mem_nhdsWithin _ (Iic_mem_nhds zero_lt_one)
  filter_upwards [l1, Eventually.prod_inl this _] with (ε, N) h1 h2
  have l2 : ‖cumsum f ⌈ε * ↑N⌉₊ / ↑N‖ ≤ C * ⌈ε * N⌉₊ / N := by
    have r1 := hC ⌈ε * N⌉₊
    have r2 : 0 ≤ cumsum f ⌈ε * N⌉₊ := by apply cumsum_nonneg hpos
    simp only [norm_real, norm_of_nonneg (hpos _), norm_div,
      norm_of_nonneg r2, Real.norm_natCast] at r1 ⊢
    apply div_le_div_of_nonneg_right r1 (by positivity)
  simpa [← S_sub_S h2.2] using l2.trans_lt h1

theorem WienerIkeharaTheorem' {f : ℕ → ℝ} (hpos : 0 ≤ f)
    (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hcheby : cheby f) (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) :
    Tendsto (fun N => cumsum f N / N) atTop (𝓝 A) := by

  convert_to Tendsto (S f 0) atTop (𝓝 A) ; · ext N ; simp [S, cumsum]
  apply (tendsto_S_S_zero hpos hcheby).tendsto_of_eventually_tendsto
  · have L0 : Ioc 0 1 ∈ 𝓝[>] (0 : ℝ) := inter_mem_nhdsWithin _ (Iic_mem_nhds zero_lt_one)
    apply eventually_of_mem L0
    · intro ε hε
      simpa using WienerIkeharaInterval_discrete' hpos hf hcheby hG hG' hε.1 hε.2
  · have : Tendsto (fun ε : ℝ => ε) (𝓝[>] 0) (𝓝 0) := nhdsWithin_le_nhds
    simpa using (this.const_sub 1).const_mul A

/-%%
\begin{proof}
\uses{WienerIkeharaInterval} \leanok
  Apply the preceding proposition with $I = [\varepsilon,1]$ and then send $\varepsilon$ to zero (using \eqref{cheby} to control the error).
\end{proof}
%%-/

theorem vonMangoldt_cheby : cheby Λ := by
  obtain ⟨C, hC⟩ := BrunTitchmarsh.card_range_filter_isPrimePow_le
  have hC_nonneg : 0 ≤ C := by
    have := hC 2
    norm_cast at this
    have hpos : 0 < 2 / Real.log 2 := by positivity
    rw [← mul_le_mul_iff_left₀ hpos]
    linarith
  use C
  intro n
  calc
    _ = ∑ i ∈ Finset.range n, Λ i := Finset.sum_congr rfl (by simp)
    _ ≤ ∑ i ∈ Finset.range n, if IsPrimePow i then Real.log i else 0 := by
      apply Finset.sum_le_sum
      intro i _
      rw [ArithmeticFunction.vonMangoldt_apply]
      split_ifs with h
      · have := (Nat.minFac_prime (h.ne_one)).pos
        gcongr
        apply Nat.minFac_le h.pos
      · rfl
    _ ≤ ∑ _i ∈ (Finset.range n).filter IsPrimePow, Real.log n := by
      rw [← Finset.sum_filter]
      apply Finset.sum_le_sum
      simp only [Finset.mem_filter, Finset.mem_range, and_imp]
      intro i hi hi_p
      have := hi_p.pos
      gcongr
    _ ≤ C * (n / Real.log n) * Real.log n := by
      simp
      gcongr
      apply hC
    _ ≤ _ := by
      by_cases hn : n = 0 ; · simp [hn]
      by_cases hn1 : n = 1 ; · simp [hn1, hC_nonneg]
      have : 0 < Real.log n := by
        apply Real.log_pos
        norm_cast
        omega
      field_simp
      simp

/-%%
\section{Weak PNT}

\begin{theorem}[WeakPNT]\label{WeakPNT}\lean{WeakPNT}\leanok  We have
$$ \sum_{n \leq x} \Lambda(n) = x + o(x).$$
\end{theorem}
%%-/

-- Proof extracted from the `EulerProducts` project so we can adapt it to the
-- version of the Wiener-Ikehara theorem proved above (with the `cheby`
-- hypothesis)

theorem WeakPNT : Tendsto (fun N ↦ cumsum Λ N / N) atTop (𝓝 1) := by
  let F := vonMangoldt.LFunctionResidueClassAux (q := 1) 1
  have hnv := riemannZeta_ne_zero_of_one_le_re
  have l1 (n : ℕ) : 0 ≤ Λ n := vonMangoldt_nonneg
  have l2 s (hs : 1 < s.re) : F s = LSeries Λ s - 1 / (s - 1) := by
    have := vonMangoldt.eqOn_LFunctionResidueClassAux (q := 1) isUnit_one hs
    simp only [F, this, vonMangoldt.residueClass, Nat.totient_one, Nat.cast_one, inv_one, one_div, sub_left_inj]
    apply LSeries_congr
    intro n _
    simp only [ofReal_inj, indicator_apply_eq_self, mem_setOf_eq]
    exact fun hn ↦ absurd (Subsingleton.eq_one _) hn
  have l3 : ContinuousOn F {s | 1 ≤ s.re} := vonMangoldt.continuousOn_LFunctionResidueClassAux 1
  have l4 : cheby Λ := vonMangoldt_cheby
  have l5 (σ' : ℝ) (hσ' : 1 < σ') : Summable (nterm Λ σ') := by
    simpa only [← nterm_eq_norm_term] using (@ArithmeticFunction.LSeriesSummable_vonMangoldt σ' hσ').norm
  apply WienerIkeharaTheorem' l1 l5 l4 l3 l2

-- #print axioms WeakPNT

/-%%
\begin{proof}
\uses{WienerIkehara, ChebyshevPsi} \leanok
  Already done by Stoll, assuming Wiener-Ikehara.
\end{proof}
%%-/

section auto_cheby

variable {f : ℕ → ℝ}

/-%%
\section{Removing the Chebyshev hypothesis}

In this section we do *not* assume the bound \eqref{cheby}, but instead derive it from the other hypotheses.

\begin{lemma}[limiting_fourier_variant]\label{limiting_fourier_variant}\lean{limiting_fourier_variant}\leanok  If $\psi: \R \to \C$ is $C^2$ and compactly supported with $f$ and $\hat \psi$ non-negative, and $x \geq 1$, then
$$ \sum_{n=1}^\infty \frac{f(n)}{n} \hat \psi( \frac{1}{2\pi} \log \frac{n}{x} ) - A \int_{-\log x}^\infty \hat \psi(\frac{u}{2\pi})\ du =  \int_\R G(1+it) \psi(t) x^{it}\ dt.$$
\end{lemma}
%%-/

lemma limiting_fourier_variant
    (hpos : 0 ≤ f)
    (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re})
    (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (ψ : CS 2 ℂ)
    (hψpos : ∀ y, 0 ≤ (𝓕 ψ y).re ∧ (𝓕 ψ y).im = 0)
    (hx : 1 ≤ x) :
    ∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x)) -
      A * ∫ u in Set.Ici (-log x), 𝓕 ψ (u / (2 * π)) =
      ∫ (t : ℝ), (G (1 + t * I)) * (ψ t) * x ^ (t * I) := by sorry

/-%%
\begin{proof}
\uses{first_fourier, second_fourier, decay}  Repeat the proof of Lemma \ref{limiting_fourier_variant}, but use monotone convergence instead of dominated convergence.  (The proof should be simpler, as one no longer needs to establish domination for the sum.)
\end{proof}
%%-/

/-%%
\begin{corollary}[crude_upper_bound]\label{crude_upper_bound}\lean{crude_upper_bound}\leanok  If $\psi: \R \to \C$ is $C^2$ and compactly supported with $f$ and $\hat \psi$ non-negative, then there exists a constant $B$ such that
$$ |\sum_{n=1}^\infty \frac{f(n)}{n} \hat \psi( \frac{1}{2\pi} \log \frac{n}{x} )| \leq B$$
for all $x > 0$.
\end{corollary}
%%-/

lemma crude_upper_bound
    (hpos : 0 ≤ f)
    (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re})
    (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (ψ : CS 2 ℂ)
    (hψpos : ∀ y, 0 ≤ (𝓕 ψ y).re ∧ (𝓕 ψ y).im = 0) :
    ∃ B : ℝ, ∀ x : ℝ, 0 < x → ‖∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x))‖ ≤ B := by sorry

/-%%
\begin{proof}
\uses{limiting_fourier_variant} For $x \geq 1$, this readily follows from the previous lemma and the triangle inequality. For $x < 1$, only a bounded number of summands can contribute and the claim is trivial.
\end{proof}
%%-/

/-%%
\begin{corollary}[auto_cheby]\label{auto_cheby}\lean{auto_cheby}\leanok  One has
$$ \sum_{n \leq x} f(n) = O(x)$$
for all $x \geq 1$.
\end{corollary}
%%-/

lemma auto_cheby (hpos : 0 ≤ f) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) : cheby f := by
  sorry

/-%%
\begin{proof}
\uses{crude_upper_bound} By applying Corollary \ref{crude_upper_bound} for a specific compactly supported function $\psi$, one can obtain a bound of the form
$\sum_{(1-\varepsilon)x < n \leq x} f(n) = O(x)$ for all $x$ and some absolute constant $\varepsilon$ (which can be made explicit).  If $C$ is a sufficiently large constant, the claim $|\sum_{n \leq x} f(n)| \leq Cx$ can now be proven by strong induction on $x$, as the claim for $(1-\varepsilon)x$ implies the claim for $x$ by the triangle inequality (and the claim is trivial for $x < 1$).
%%-/

/-%%
\begin{corollary}[WienerIkeharaTheorem'']\label{WienerIkeharaTheorem''}\lean{WienerIkeharaTheorem''}\leanok
  We have
$$ \sum_{n\leq x} f(n) = A x + o(x).$$
\end{corollary}
%%-/

theorem WienerIkeharaTheorem'' (hpos : 0 ≤ f) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hG : ContinuousOn F {s | 1 ≤ s.re})
    (hG' : Set.EqOn F (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) :
    Tendsto (fun N => cumsum f N / N) atTop (𝓝 A) :=
  WienerIkeharaTheorem' hpos hf (auto_cheby hpos hf hG hG') hG hG'

/-%%
\begin{proof}
\uses{auto_cheby, WienerIkehara}\leanok Use Corollary \ref{auto_cheby} to remove the Chebyshev hypothesis in Theorem \ref{WienerIkehara}.
\end{proof}
%%-/

end auto_cheby

/-%%
\section{The prime number theorem in arithmetic progressions}

\begin{lemma}[WeakPNT_character]\label{WeakPNT_character}\lean{WeakPNT_character}\leanok  If $q ≥ 1$ and $a$ is coprime to $q$, and $\mathrm{Re} s > 1$, we have
$$
\sum_{n: n = a\ (q)} \frac{\Lambda(n)}{n^s} = - \frac{1}{\varphi(q)} \sum_{\chi\ (q)} \overline{\chi(a)} \frac{L'(s,\chi)}{L(s,\chi)}.$$
\end{lemma}
%%-/

theorem WeakPNT_character
    {q a : ℕ} (hq : q ≥ 1) (ha : Nat.Coprime a q) (ha' : a < q) {s : ℂ} (hs : 1 < s.re) :
    LSeries (fun n ↦ if n % q = a then Λ n else 0) s =
      - (∑' χ : DirichletCharacter ℂ q,
          ((starRingEnd ℂ) (χ a) * ((deriv (LSeries (fun n:ℕ ↦ χ n)) s)) / (LSeries (fun n:ℕ ↦ χ n) s))) /
        (Nat.totient q : ℂ) := by
  have : NeZero q := ⟨by omega⟩
  convert vonMangoldt.LSeries_residueClass_eq ((ZMod.isUnit_iff_coprime a q).mpr ha) hs using 1
  · congr with n
    have : n % q = a ↔ (n : ZMod q) = a := by
      rw [ZMod.natCast_eq_natCast_iff', Nat.mod_eq_of_lt ha']
    simp [this]
    split_ifs <;> simp [*]
  · rw [div_eq_inv_mul, neg_mul_comm, tsum_fintype]
    congr 3 with χ
    rw [DirichletCharacter.deriv_LFunction_eq_deriv_LSeries _ hs,
      DirichletCharacter.LFunction_eq_LSeries _ hs, mul_div]
    congr 2
    rw [starRingEnd_apply, MulChar.star_apply', MulChar.inv_apply_eq_inv',
      ← ZMod.coe_unitOfCoprime a ha, ZMod.inv_coe_unit, map_units_inv]

/-%%
\begin{proof}\leanok  From the Fourier inversion formula on the multiplicative group $(\Z/q\Z)^\times$, we have
$$ 1_{n=a\ (q)} = \frac{\varphi(q)}{q} \sum_{\chi\ (q)} \overline{\chi(a)} \chi(n).$$
On the other hand, from standard facts about L-series we have for each character $\chi$ that
$$
\sum_{n} \frac{\Lambda(n) \chi(n)}{n^s} = - \frac{L'(s,\chi)}{L(s,\chi)}.$$
Combining these two facts, we obtain the claim.
\end{proof}
%%-/


/-%%
\begin{proposition}[WeakPNT_AP_prelim]\label{WeakPNT_AP_prelim}\lean{WeakPNT_AP_prelim}\leanok  If $q ≥ 1$ and $a$ is coprime to $q$, the Dirichlet series $\sum_{n \leq x: n = a\ (q)} {\Lambda(n)}{n^s}$ converges for $\mathrm{Re}(s) > 1$ to $\frac{1}{\varphi(q)} \frac{1}{s-1} + G(s)$ where $G$ has a continuous extension to $\mathrm{Re}(s)=1$.
\end{proposition}
%%-/

proof_wanted WeakPNT_AP_prelim {q:ℕ} {a:ℕ} (hq: q ≥ 1) (ha: Nat.Coprime a q) (ha': a < q) : ∃ G: ℂ → ℂ, (ContinuousOn G {s | 1 ≤ s.re}) ∧ (Set.EqOn G (fun s ↦ LSeries (fun n ↦ if n % q = a then Λ n else 0) s - 1 / ((Nat.totient q) * (s - 1))) {s | 1 < s.re})

/-%%

\begin{proof}
\uses{ChebyshevPsi, WeakPNT_character}
We expand out the left-hand side using Lemma \ref{WeakPNT_character}.  The contribution of the non-principal characters $\chi$ extend continuously to $\mathrm{Re}(s) = 1$ thanks to the non-vanishing of $L(s,\chi)$ on this line (which should follow from another component of this project), so it suffices to show that for the principal character $\chi_0$, that
$$ -\frac{L'(s,\chi_0)}{L(s,\chi_0)} - \frac{1}{s-1}$$
also extends continuously here.  But we already know that
$$ -\frac{\zeta'(s)}{\zeta(s)} - \frac{1}{s-1}$$
extends, and from Euler product machinery one has the identity
$$ \frac{L'(s,\chi_0)}{L(s,\chi_0)}
= \frac{\zeta'(s)}{\zeta(s)} + \sum_{p|q} \frac{\log p}{p^s-1}.$$
Since there are only finitely many primes dividing $q$, and each summand $\frac{\log p}{p^s-1}$ extends continuously, the claim follows.
\end{proof}
%%-/


/-%%
\begin{theorem}[WeakPNT_AP]\label{WeakPNT_AP}\lean{WeakPNT_AP}\leanok  If $q ≥ 1$ and $a$ is coprime to $q$, we have
$$ \sum_{n \leq x: n = a\ (q)} \Lambda(n) = \frac{x}{\varphi(q)} + o(x).$$
\end{theorem}
%%-/

proof_wanted WeakPNT_AP {q:ℕ} {a:ℕ} (hq: q ≥ 1) (ha: Nat.Coprime a q) (ha': a < q): Tendsto (fun N ↦ cumsum (fun n ↦ if (n % q = a) then Λ n else 0) N / N) atTop (𝓝 (1 / (Nat.totient q)))


/-%%
\begin{proof}\uses{WienerIkehara, WeakPNT_AP_prelim}
Apply Theorem \ref{WienerIkehara} (or Theorem \ref{WienerIkeharaTheorem''}) to Proposition \ref{WeakPNT_AP_prelim}.  (The Chebyshev bound follows from the corresponding bound for $\Lambda$.)
\end{proof}

%%-/

/-%%
\section{The Chebotarev density theorem: the case of cyclotomic extensions}

In this section, $K$ is a number field, $L = K(\mu_m)$ for some natural number $m$, and $G = Gal(K/L)$.

The goal here is to prove the Chebotarev density theorem for the case of cyclotomic extensions.
%%-/

/-%%
\begin{lemma}[Dedekind_factor]\label{Dedekind_factor}  We have
$$ \zeta_L(s) = \prod_{\chi} L(\chi,s)$$
for $\Re(s) > 1$, where $\chi$ runs over homomorphisms from $G$ to $\C^\times$ and $L$ is the Artin $L$-function.
\end{lemma}

%%-/

/-%%
\begin{proof} See Propositions 7.1.16, 7.1.19 of https://www.math.ucla.edu/~sharifi/algnum.pdf .
\end{proof}
%%-/

/-%%
\begin{lemma}[Simple pole]\label{Dedekind_pole}  $\zeta_L$ has a simple pole at $s=1$.
\end{lemma}
%%-/

/-%%
\begin{proof} See Theorem 7.1.12 of https://www.math.ucla.edu/~sharifi/algnum.pdf .
\end{proof}
%%-/

/-%%
\begin{lemma}[Dedekind_nonvanishing]\label{Dedekind_nonvanishing}  For any non-principal character $\chi$ of $Gal(K/L)$, $L(\chi,s)$ does not vanish for $\Re(s)=1$.
\end{lemma}

%%-/

/-%%
\begin{proof}\uses{Dedekind_factor, Dedekind_pole} For $s=1$, this will follow from Lemmas \ref{Dedekind_factor}, \ref{Dedekind_pole}. For the rest of the line, one should be able to adapt the arguments for the Dirichet L-function.
\end{proof}
%%-/

/-%%
\section{The Chebotarev density theorem: the case of abelian extensions}

(Use the arguments in Theorem 7.2.2 of https://www.math.ucla.edu/~sharifi/algnum.pdf to extend the previous results to abelian extensions (actually just cyclic extensions would suffice))

%%-/

/-%%
\section{The Chebotarev density theorem: the general case}

(Use the arguments in Theorem 7.2.2 of https://www.math.ucla.edu/~sharifi/algnum.pdf to extend the previous results to arbitrary extensions

%%-/

/-%%
\begin{lemma}[PNT for one character]\label{Dedekind-PNT}  For any non-principal character $\chi$ of $Gal(K/L)$,
$$ \sum_{N \mathfrak{p} \leq x} \chi(\mathfrak{p}) \log N \mathfrak{p}  = o(x).$$
\end{lemma}
%%-/

/-%%
\begin{proof}\uses{Dedekind_nonvanishing} This should follow from Lemma \ref{Dedekind_nonvanishing} and the arguments for the Dirichlet L-function. (It may be more convenient to work with a von Mangoldt type function instead of $\log N\mathfrak{p}$).
\end{proof}
%%-/


==> anc/lean/extended-lean-companion/separation/source/PruningLimits.lean <==
import ColumnPruning
import ClassicalLimit
import DefectGeometry

namespace SeparationAsymptotic
open OriginalAugmented ElementaryMixing MixingLightTransfer Filter

/-- The heavy-column and removed-incidence estimates are uniform in the base. -/
theorem heavy_ratio {m n : ℕ} (B : Matrix m n) (K : ℕ) (hK : 0<K) (hn : 0<n) :
    (card n (fun c => !keep B K c) : ℝ)/(n : ℝ)≤
      (K : ℝ)*(fixedCount B : ℝ)/(n : ℝ)^2 := by
  have hh : (card n (fun c => !keep B K c) : ℝ)*(n : ℝ)≤(K : ℝ)*fixedCount B := by
    exact_mod_cast heavy_card_bound B K hK
  have hnR : (0 : ℝ)<n := by exact_mod_cast hn
  apply (div_le_div_iff₀ hnR (sq_pos_of_pos hnR)).mpr
  nlinarith [mul_le_mul_of_nonneg_right hh hnR.le]

theorem removed_ratio {m n : ℕ} (B : Matrix m n) (hB : EvenParity.C4Free B)
    (C : Fin n → Bool) (hm : 0<m) (hn : 0<n) :
    (fixedCount (maskColumns B C) : ℝ)/((n : ℝ)*Real.sqrt m)≤
      Real.sqrt m/(n : ℝ)+(card n C : ℝ)/(n : ℝ) := by
  have hmR : (0 : ℝ)<m := by exact_mod_cast hm
  have hnR : (0 : ℝ)<n := by exact_mod_cast hn
  have hs := Real.sq_sqrt hmR.le
  have hsp : 0<Real.sqrt (m : ℝ) := Real.sqrt_pos.mpr hmR
  have hh := div_le_div_of_nonneg_right (removed_upper B hB C) (mul_pos hnR hsp).le
  calc
    _≤((m : ℝ)+(card n C : ℝ)*Real.sqrt m)/((n : ℝ)*Real.sqrt m) := hh
    _=_ := by field_simp; nlinarith

/-- All asymptotic loss estimates hold for an arbitrary sequence of maximum bases. -/
theorem pruning_limits (m n : ℕ → ℕ) (hn : Tendsto n atTop atTop)
    (hnm : ∀ᶠ i in atTop, n i≤m i)
    (hsmall : Tendsto (fun i => (m i : ℝ)/(n i : ℝ)^2) atTop (nhds 0))
    (B : ∀ i, Matrix (m i) (n i)) (hB : ∀ i, MaximumBase (B i))
    (K : ℕ) (hK : 0<K) :
    Tendsto (fun i => (fixedCount (B i) : ℝ)/(n i : ℝ)^2) atTop (nhds 0) ∧
    Tendsto (fun i => (fixedCount (maskColumns (B i) (keep (B i) K)) : ℝ)/
      ((n i : ℝ)*Real.sqrt (m i))) atTop (nhds 1) ∧
    Tendsto (fun i => (fixedCount (maskColumns (B i) (keep (B i) K)) : ℝ)/(n i : ℝ)^2)
      atTop (nhds 0) ∧
    Tendsto (fun i => ((defect (maskColumns (B i) (keep (B i) K)) : ℚ) : ℝ)/(n i : ℝ)^2)
      atTop (nhds 0) := by
  have hpos : ∀ᶠ i in atTop, 0<n i ∧ 0<m i := by
    filter_upwards [hn.eventually_ge_atTop 1,hnm] with i hi him
    omega
  have hcount : ∀ i, fixedCount (B i)=z (m i) (n i) := fun i => ((maximumBase_iff _).mp (hB i)).2
  have hF : Tendsto (fun i => (fixedCount (B i) : ℝ)/((n i : ℝ)*Real.sqrt (m i))) atTop (nhds 1) := by
    simpa only [hcount] using ClassicalAffine.classical_asymptotic m n hn hnm hsmall
  have hroot : Tendsto (fun i => Real.sqrt (m i : ℝ)/(n i : ℝ)) atTop (nhds 0) := by
    simpa only [Real.sqrt_div (Nat.cast_nonneg _),Real.sqrt_sq (Nat.cast_nonneg _),Real.sqrt_zero]
      using hsmall.sqrt
  have hFn : Tendsto (fun i => (fixedCount (B i) : ℝ)/(n i : ℝ)^2) atTop (nhds 0) := by
    have hh := hF.mul hroot
    have he : (fun i => (fixedCount (B i) : ℝ)/((n i : ℝ)*Real.sqrt (m i))*
        (Real.sqrt (m i)/(n i : ℝ))) =ᶠ[atTop] (fun i => (fixedCount (B i) : ℝ)/(n i : ℝ)^2) := by
      filter_upwards [hpos] with i hi
      have hn0 : (n i : ℝ)≠0 := by exact_mod_cast (Nat.ne_of_gt hi.1)
      have hm0 : Real.sqrt (m i : ℝ)≠0 := ne_of_gt (Real.sqrt_pos.mpr (by exact_mod_cast hi.2))
      field_simp
    simpa only [one_mul] using hh.congr' he
  have hk : Tendsto (fun i => (card (n i) (fun c => !keep (B i) K c) : ℝ)/(n i : ℝ)) atTop (nhds 0) := by
    apply squeeze_zero' (Eventually.of_forall (fun i => div_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg _)))
    · filter_upwards [hpos] with i hi
      simpa only [mul_div_assoc] using heavy_ratio (B i) K hK hi.1
    · simpa using hFn.const_mul (K : ℝ)
  have hd : Tendsto (fun i => (fixedCount (maskColumns (B i) (fun c => !keep (B i) K c)) : ℝ)/
      ((n i : ℝ)*Real.sqrt (m i))) atTop (nhds 0) := by
    apply squeeze_zero' (Eventually.of_forall (fun i => div_nonneg (Nat.cast_nonneg _)
      (mul_nonneg (Nat.cast_nonneg _) (Real.sqrt_nonneg _))))
    · filter_upwards [hpos] with i hi
      exact removed_ratio (B i) (hB i).1 _ hi.2 hi.1
    · simpa using hroot.add hk
  have hsplit : ∀ i, (fixedCount (maskColumns (B i) (keep (B i) K)) : ℝ)+
      (fixedCount (maskColumns (B i) (fun c => !keep (B i) K c)) : ℝ)=(fixedCount (B i) : ℝ) := by
    intro i; exact_mod_cast split_count (B i) (keep (B i) K)
  have hF0 : Tendsto (fun i => (fixedCount (maskColumns (B i) (keep (B i) K)) : ℝ)/
      ((n i : ℝ)*Real.sqrt (m i))) atTop (nhds 1) := by
    have hh := hF.sub hd
    have he : (fun i => (fixedCount (B i) : ℝ)/((n i : ℝ)*Real.sqrt (m i))-
        (fixedCount (maskColumns (B i) (fun c => !keep (B i) K c)) : ℝ)/((n i : ℝ)*Real.sqrt (m i)))
        =ᶠ[atTop] (fun i => (fixedCount (maskColumns (B i) (keep (B i) K)) : ℝ)/((n i : ℝ)*Real.sqrt (m i))) := by
      apply Eventually.of_forall
      intro i
      dsimp only
      rw [←sub_div]
      congr 1
      linarith [hsplit i]
    simpa using hh.congr' he
  have hF0n : Tendsto (fun i => (fixedCount (maskColumns (B i) (keep (B i) K)) : ℝ)/(n i : ℝ)^2)
      atTop (nhds 0) := by
    apply squeeze_zero' (Eventually.of_forall (fun i => div_nonneg (Nat.cast_nonneg _) (sq_nonneg _)))
      (Eventually.of_forall (fun i => div_le_div_of_nonneg_right
        (by linarith [hsplit i,(Nat.cast_nonneg (fixedCount (maskColumns (B i) (fun c => !keep (B i) K c))) :
          (0 : ℝ)≤fixedCount (maskColumns (B i) (fun c => !keep (B i) K c)))]) (sq_nonneg _))) hFn
  have hinv : Tendsto (fun i => 1/(n i : ℝ)) atTop (nhds 0) :=
    tendsto_one_div_atTop_nhds_zero_nat.comp hn
  have hdef : Tendsto (fun i => ((defect (maskColumns (B i) (keep (B i) K)) : ℚ) : ℝ)/(n i : ℝ)^2)
      atTop (nhds 0) := by
    have hh := (((tendsto_const_nhds (x := (1 : ℝ))).sub hinv).add hF0n).sub (hF0.pow 2)
    have he : (fun i => 1-1/(n i : ℝ)+(fixedCount (maskColumns (B i) (keep (B i) K)) : ℝ)/(n i : ℝ)^2-
      ((fixedCount (maskColumns (B i) (keep (B i) K)) : ℝ)/((n i : ℝ)*Real.sqrt (m i)))^2)
      =ᶠ[atTop] (fun i => ((defect (maskColumns (B i) (keep (B i) K)) : ℚ) : ℝ)/(n i : ℝ)^2) := by
      filter_upwards [hpos] with i hi
      have hn0 : (n i : ℝ)≠0 := by exact_mod_cast (Nat.ne_of_gt hi.1)
      have hmR : (0 : ℝ)<m i := by exact_mod_cast hi.2
      have hs0 : Real.sqrt (m i : ℝ)≠0 := ne_of_gt (Real.sqrt_pos.mpr hmR)
      have hs := Real.sq_sqrt hmR.le
      simp only [defect,Rat.cast_sub,Rat.cast_add,Rat.cast_mul,Rat.cast_div,Rat.cast_pow,Rat.cast_natCast,Rat.cast_one]
      field_simp
      nlinarith
    simpa using hh.congr' he
  exact ⟨hFn,hF0,hF0n,hdef⟩

#print axioms pruning_limits
end SeparationAsymptotic


==> anc/lean/extended-lean-companion/separation/source/RationalMinorant.lean <==
import Std

/-! Exact rational algebra of the finite five/seven majority certificate.
This module does not assume or formalize a sampling interpretation. -/

namespace PairedPivotAlgebra

def f5 (t : Rat) : Rat := 10*t^4 - 15*t^5 + 6*t^6
def f7 (t : Rat) : Rat := 35*t^5 - 84*t^6 + 70*t^7 - 20*t^8
def f (t : Rat) : Rat := 6*t^4 + 5*t^5 - 30*t^6 + 28*t^7 - 8*t^8

def bernsteinP (t : Rat) : Rat :=
  (1-t)^5 + 7*t*(1-t)^4 + 20*t^2*(1-t)^3 +
    26*t^3*(1-t)^2 + 9*t^4*(1-t) + t^5

theorem mixture_identity (t : Rat) : f t = (3/5 : Rat)*f5 t+(2/5 : Rat)*f7 t := by
  unfold f f5 f7
  grind

theorem factor_identity (t : Rat) :
    2*f t-3*t+1=(1-t)*(2*t-1)^2*bernsteinP t := by
  unfold f bernsteinP
  grind

theorem rat_pow_nonneg (a : Rat) (ha : 0 ≤ a) (k : Nat) : 0 ≤ a^k := by
  induction k with
  | zero => change (0 : Rat) ≤ 1; decide
  | succ k ih =>
    rw [Rat.pow_succ]
    exact Rat.mul_nonneg ih ha

theorem monomial_nonneg (c a b : Rat) (i j : Nat)
    (hc : 0 ≤ c) (ha : 0 ≤ a) (hb : 0 ≤ b) :
    0 ≤ c*a^i*b^j := by
  exact Rat.mul_nonneg (Rat.mul_nonneg hc (rat_pow_nonneg a ha i))
    (rat_pow_nonneg b hb j)

theorem bernstein_nonneg (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    0 ≤ bernsteinP t := by
  have hb : 0 ≤ 1-t := by grind
  have h₀ := rat_pow_nonneg (1-t) hb 5
  have h₁ := monomial_nonneg 7 t (1-t) 1 4 (by decide) h0 hb
  have h₂ := monomial_nonneg 20 t (1-t) 2 3 (by decide) h0 hb
  have h₃ := monomial_nonneg 26 t (1-t) 3 2 (by decide) h0 hb
  have h₄ := monomial_nonneg 9 t (1-t) 4 1 (by decide) h0 hb
  have h₅ := rat_pow_nonneg t h0 5
  unfold bernsteinP
  grind

theorem finite_majority_minorant (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    (3*t-1)/2 ≤ f t := by
  have hb : 0 ≤ 1-t := by grind
  have hs : (0 : Rat) ≤ (2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hp := bernstein_nonneg t h0 h1
  have hn := Rat.mul_nonneg (Rat.mul_nonneg hb hs) hp
  have hi := factor_identity t
  rw [← hi] at hn
  apply Rat.le_of_mul_le_mul_right (c := 2) ?_ (by decide)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)]
  grind

theorem finite_majority_minorant_twice (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    3*t-1 ≤ 2*f t := by
  have h := Rat.mul_le_mul_of_nonneg_right (finite_majority_minorant t h0 h1)
    (by decide : (0 : Rat) ≤ 2)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)] at h
  grind

#print axioms mixture_identity
#print axioms factor_identity
#print axioms rat_pow_nonneg
#print axioms monomial_nonneg
#print axioms bernstein_nonneg
#print axioms finite_majority_minorant
#print axioms finite_majority_minorant_twice

end PairedPivotAlgebra


==> anc/lean/extended-lean-companion/separation/source/RationalSampling.lean <==
import FiniteRatSums
import MajorityCounting
import RationalMinorant

/-! Finite weighted iid sampling; no measure theory or limits. -/

namespace RationalSampling

open FiniteRatSums MajorityCounting PairedPivotAlgebra

universe u v

def ratBit (b : Bool) : Rat := if b then 1 else 0

def expect {α : Type u} (xs : List α) (w f : α → Rat) : Rat :=
  sum xs (fun x => w x*f x)

theorem expect_congr {α : Type u} (xs : List α) (w f g : α → Rat)
    (h : ∀ x ∈ xs, f x=g x) : expect xs w f=expect xs w g := by
  apply sum_congr xs
  intro x hx
  rw [h x hx]

theorem expect_add {α : Type u} (xs : List α) (w f g : α → Rat) :
    expect xs w (fun x => f x+g x)=expect xs w f+expect xs w g := by
  unfold expect
  rw [sum_congr xs _ (fun x => w x*f x+w x*g x) (by intro x hx; grind)]
  exact sum_add xs _ _

theorem expect_mul_left {α : Type u} (xs : List α) (w f : α → Rat) (c : Rat) :
    expect xs w (fun x => c*f x)=c*expect xs w f := by
  unfold expect
  rw [sum_congr xs _ (fun x => c*(w x*f x)) (by intro x hx; grind)]
  exact sum_mul_left xs c _

theorem expect_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (c : Rat) : expect xs w (fun _ => c)=c := by
  unfold expect
  rw [sum_mul_right, hn]
  grind

theorem expect_le {α : Type u} (xs : List α) (w f g : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (h : ∀ x ∈ xs, f x≤g x) :
    expect xs w f≤expect xs w g := by
  exact sum_le xs _ _ (fun x hx => Rat.mul_le_mul_of_nonneg_left (h x hx) (hw x hx))

theorem expect_if {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (a b : Rat) :
    expect xs w (fun x => if h x then a else b)=
      expect xs w (fun x => ratBit (h x))*a+
        (1-expect xs w (fun x => ratBit (h x)))*b := by
  unfold expect
  rw [sum_congr xs _ (fun x =>
      a*(w x*ratBit (h x))+b*(w x-w x*ratBit (h x)))
    (by intro x hx; cases hh : h x <;> simp only [hh, ratBit] <;> grind)]
  rw [sum_add, sum_mul_left, sum_mul_left, sum_sub, hn]
  grind

theorem expect_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (f : α → β → Rat) :
    expect xs w (fun x => sum ys (f x))=
      sum ys (fun y => expect xs w (fun x => f x y)) := by
  unfold expect
  rw [sum_congr xs _ _ (fun x _ => (sum_mul_left ys (w x) (f x)).symm)]
  exact sum_swap xs ys _

def iid {α : Type u} (xs : List α) (w : α → Rat) : Nat → (List α → Rat) → Rat
  | 0, f => f []
  | k+1, f => expect xs w (fun x => iid xs w k (fun rest => f (x::rest)))

def boolIid (t : Rat) : Nat → (List Bool → Rat) → Rat
  | 0, f => f []
  | k+1, f => t*boolIid t k (fun rest => f (true::rest))+
      (1-t)*boolIid t k (fun rest => f (false::rest))

theorem iid_congr {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) (h : ∀ vs, f vs=g vs) : iid xs w k f=iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_congr xs w
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_add {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) :
    iid xs w k (fun vs => f vs+g vs)=iid xs w k f+iid xs w k g := by
  induction k generalizing f g with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = expect xs w _+expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)) (fun vs => g (x::vs)))]
    exact expect_add xs w _ _

theorem iid_mul_left {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f : List α → Rat) (c : Rat) :
    iid xs w k (fun vs => c*f vs)=c*iid xs w k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = c*expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)))]
    exact expect_mul_left xs w _ c

theorem iid_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (k : Nat) (c : Rat) : iid xs w k (fun _ => c)=c := by
  induction k with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=c
    rw [expect_congr xs w _ (fun _ => c) (fun _ _ => ih)]
    exact expect_const xs w hn c

theorem iid_le {α : Type u} (xs : List α) (w : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (k : Nat) (f g : List α → Rat)
    (h : ∀ vs, f vs≤g vs) : iid xs w k f≤iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_le xs w _ _ hw
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (k : Nat)
    (f : List α → β → Rat) :
    iid xs w k (fun vs => sum ys (f vs))=
      sum ys (fun y => iid xs w k (fun vs => f vs y)) := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=sum ys _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs y => f (x::vs) y))]
    exact expect_sum xs ys w _

theorem iid_boolean_pushforward {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (k : Nat) (f : List Bool → Rat) :
    iid xs w k (fun vs => f (vs.map h))=
      boolIid (expect xs w (fun x => ratBit (h x))) k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    let t := expect xs w (fun x => ratBit (h x))
    change expect xs w _ = t*boolIid t k (fun vs => f (true::vs))+
      (1-t)*boolIid t k (fun vs => f (false::vs))
    simp only [List.map_cons]
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (h x::vs)))]
    rw [expect_congr xs w _ (fun x => if h x then
        boolIid t k (fun vs => f (true::vs)) else boolIid t k (fun vs => f (false::vs)))
      (by intro x hx; cases hh : h x <;> simp [hh, t])]
    exact expect_if xs w hn h _ _

def majorityValue (vs : List Bool) : Rat := ratBit (majority vs)

theorem bernoulli_five (t : Rat) :
    boolIid t 5 majorityValue=10*t^3-15*t^4+6*t^5 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem bernoulli_seven (t : Rat) :
    boolIid t 7 majorityValue=35*t^4-84*t^5+70*t^6-20*t^7 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem five_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 5 (fun vs => majorityValue (vs.map h))=
      10*(expect xs w (fun x => ratBit (h x)))^3-
      15*(expect xs w (fun x => ratBit (h x)))^4+
      6*(expect xs w (fun x => ratBit (h x)))^5 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_five]

theorem seven_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 7 (fun vs => majorityValue (vs.map h))=
      35*(expect xs w (fun x => ratBit (h x)))^4-
      84*(expect xs w (fun x => ratBit (h x)))^5+
      70*(expect xs w (fun x => ratBit (h x)))^6-
      20*(expect xs w (fun x => ratBit (h x)))^7 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_seven]

#print axioms expect_if
#print axioms iid_const
#print axioms iid_le
#print axioms iid_sum
#print axioms iid_boolean_pushforward
#print axioms bernoulli_five
#print axioms bernoulli_seven
#print axioms five_sampling_formula
#print axioms seven_sampling_formula

end RationalSampling


==> anc/lean/extended-lean-companion/separation/source/SeparationLimit.lean <==
import EventualCertificate
import CurrentCertificateTransfer

namespace SeparationAsymptotic
open OriginalAugmented ElementaryMixing MixingLightTransfer Filter

theorem classical_density_zero (m n : ℕ → ℕ) (hn : Tendsto n atTop atTop)
    (hnm : ∀ᶠ i in atTop, n i≤m i)
    (hsmall : Tendsto (fun i => (m i : ℝ)/(n i : ℝ)^2) atTop (nhds 0)) :
    Tendsto (fun i => (z (m i) (n i) : ℝ)/((m i : ℝ)*(n i : ℝ))) atTop (nhds 0) := by
  have hm : Tendsto m atTop atTop := tendsto_atTop_mono' atTop hnm hn
  have hinv : Tendsto (fun i => 1/(m i : ℝ)) atTop (nhds 0) :=
    tendsto_one_div_atTop_nhds_zero_nat.comp hm
  have hs : Tendsto (fun i => 1/Real.sqrt (m i : ℝ)) atTop (nhds 0) := by
    simpa only [Real.sqrt_div (show (0 : ℝ)≤1 by norm_num),Real.sqrt_one,Real.sqrt_zero] using hinv.sqrt
  have hz := ClassicalAffine.classical_asymptotic m n hn hnm hsmall
  have hh := hz.mul hs
  have he : (fun i => (z (m i) (n i) : ℝ)/((n i : ℝ)*Real.sqrt (m i))*(1/Real.sqrt (m i)))
      =ᶠ[atTop] (fun i => (z (m i) (n i) : ℝ)/((m i : ℝ)*(n i : ℝ))) := by
    filter_upwards [hn.eventually_ge_atTop 1,hm.eventually_ge_atTop 1] with i hni hmi
    have hn0 : (n i : ℝ)≠0 := by exact_mod_cast (show n i≠0 by omega)
    have hmR : (0 : ℝ)<m i := by exact_mod_cast (show 0<m i by omega)
    have hs0 : Real.sqrt (m i : ℝ)≠0 := ne_of_gt (Real.sqrt_pos.mpr hmR)
    have hs2 := Real.sq_sqrt hmR.le
    field_simp
    nlinarith
  simpa using hh.congr' he

/-- The original actual limited parameter has asymptotic upper density 3/10.
    No mixing certificate, degree profile, optimizer, moment, or lightness premise is input.
    The finite numerical step uses the paper's actual polynomial certificate. -/
theorem zL_subquadratic_upper (m n : ℕ → ℕ) (hn : Tendsto n atTop atTop)
    (hnm : ∀ᶠ i in atTop, n i≤m i)
    (hsmall : Tendsto (fun i => (m i : ℝ)/(n i : ℝ)^2) atTop (nhds 0))
    (ε : ℝ) (hε : 0<ε) :
    ∀ᶠ i in atTop, (zL (m i) (n i) : ℝ)/((m i : ℝ)*(n i : ℝ))≤3/10+ε := by
  classical
  obtain ⟨L,hL⟩ := exists_nat_one_div_lt hε
  let xi : ℚ := 1/((L : ℚ)+1)
  have hxi : 0<xi := by dsimp [xi]; positivity
  have hxiR : (0 : ℝ)<xi := by exact_mod_cast hxi
  have hxiε : (xi : ℝ)<ε := by dsimp [xi]; push_cast; exact hL
  choose B A ps had heq using (fun i => zL_attained (m i) (n i))
  have hB : ∀ i, MaximumBase (B i) := fun i => (had i).2
  have hc := eventual_certificate m n hn hnm hsmall B hB xi hxi
  have hm : Tendsto m atTop atTop := tendsto_atTop_mono' atTop hnm hn
  have him : Tendsto (fun i => 1/(m i : ℝ)) atTop (nhds 0) :=
    tendsto_one_div_atTop_nhds_zero_nat.comp hm
  have hin : Tendsto (fun i => 1/(n i : ℝ)) atTop (nhds 0) :=
    tendsto_one_div_atTop_nhds_zero_nat.comp hn
  have hz := classical_density_zero m n hn hnm hsmall
  have hu : Tendsto (fun i => (z (m i) (n i) : ℝ)/((m i : ℝ)*(n i : ℝ))+
      (3/10 : ℝ)*(1+(xi : ℝ)+2/(m i : ℝ)+2/(n i : ℝ)))
      atTop (nhds ((3/10 : ℝ)*(1+(xi : ℝ)))) := by
    have hh := hz.add (((tendsto_const_nhds (x := (1+(xi : ℝ))).add (him.const_mul 2)).add
      (hin.const_mul 2)).const_mul (3/10 : ℝ))
    simpa only [mul_one_div,add_zero,zero_add,mul_zero] using hh
  have hlimit : (3/10 : ℝ)*(1+(xi : ℝ))<3/10+ε := by nlinarith
  filter_upwards [hc,hn.eventually_ge_atTop 1000,hm.eventually_ge_atTop 1000,
    hu.eventually_lt_const hlimit] with i hci hni hmi hui
  have hnpos : 0<n i := by omega
  have hmpos : 0<m i := by omega
  have hnR : (0 : ℝ)<n i := by exact_mod_cast hnpos
  have hmR : (0 : ℝ)<m i := by exact_mod_cast hmpos
  obtain ⟨C,D,w,hD,hw,hdef,herr⟩ := hci
  have hb := CurrentCertificateTransfer.objective_from_column_masked_defect hmi hni (B i) (A i) (ps i)
    (had i).1 C D hD w xi hw hxi.le hdef herr
  rw [heq i,((maximumBase_iff _).mp (hB i)).2] at hb
  unfold lightError at hb
  have hbR : (zL (m i) (n i) : ℝ)≤(z (m i) (n i) : ℝ)+
      (3/10 : ℝ)*(1+((xi : ℝ)+2/(m i : ℝ)+2/(n i : ℝ)))*(m i : ℝ)*(n i : ℝ) := by
    have h := (Rat.cast_le (K := ℝ)).mpr hb
    push_cast at h
    exact h
  have hdiv := div_le_div_of_nonneg_right hbR (mul_pos hmR hnR).le
  have he : ((z (m i) (n i) : ℝ)+(3/10 : ℝ)*(1+((xi : ℝ)+2/(m i : ℝ)+2/(n i : ℝ)))*
      (m i : ℝ)*(n i : ℝ))/((m i : ℝ)*(n i : ℝ))=
      (z (m i) (n i) : ℝ)/((m i : ℝ)*(n i : ℝ))+
      (3/10 : ℝ)*(1+(xi : ℝ)+2/(m i : ℝ)+2/(n i : ℝ)) := by field_simp; ring
  rw [he] at hdiv
  exact hdiv.trans hui.le

#print axioms classical_density_zero
#print axioms zL_subquadratic_upper
end SeparationAsymptotic


==> anc/lean/extended-lean-companion/separation/source/StabilityVariance.lean <==
import PairedDensity
import MinimumMatrix

/-! Exact rational degree variance from literal C3 and the sharp finite moment. -/
namespace StabilityVariance

open PairedPivotCore PairedPivotCounting FiniteRatSums PairedMatrixMoments
  BooleanMatrixGeometry MinimumEndpoint GeneralTranspose ListRatCounting

def columnSecond {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange n) (fun c => (colMean A c)^2) * (n : Rat)⁻¹

def columnVariance {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange n) (fun c => (colMean A c - 2/3)^2) * (n : Rat)⁻¹

def rowVariance {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => (rowMean A r - 2/3)^2) * (m : Rat)⁻¹

theorem density_le_one {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n) : density A ≤ 1 := by
  have hmQ : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have hmin : 0≤(m : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hmQ)
  have hnin : 0≤(n : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hnQ)
  have hr : ∀ r : Fin m, rowDegree (List.finRange n) (indicator A) r ≤ (n : Rat) := by
    intro r
    have h := sum_le (List.finRange n) (indicator A r) (fun _ => 1)
      (fun c _ => (ratBit_range (A r c)).2)
    simpa only [sum_const, List.length_finRange, Rat.mul_one] using h
  have h := sum_le (List.finRange m) (rowDegree (List.finRange n) (indicator A))
    (fun _ => (n : Rat)) (fun r _ => hr r)
  rw [sum_const] at h
  simp only [List.length_finRange] at h
  have h1 := Rat.mul_le_mul_of_nonneg_right h hmin
  have h2 := Rat.mul_le_mul_of_nonneg_right h1 hnin
  have hp : (m : Rat)*(n : Rat)*(m : Rat)⁻¹*(n : Rat)⁻¹=1 := by
    calc
      _ = ((m : Rat)*(m : Rat)⁻¹)*((n : Rat)*(n : Rat)⁻¹) := by grind
      _ = 1 := by rw [hmi, hni]; exact Rat.mul_one 1
  rw [hp] at h2
  unfold density total
  exact h2

theorem column_variance_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hn : 0<n) :
    columnVariance A = columnSecond A - (4/3 : Rat)*density A + 4/9 := by
  have hnQ : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have hs := sum_square_shift (List.finRange n) (colMean A) (2/3)
  simp only [List.length_finRange] at hs
  have hu := uniform_col_mean A
  unfold columnVariance columnSecond
  grind

theorem normalized_column_moment {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (hc : ∀ p ∈ ps, OriginalC3 (fun r c => A r c=true) p.1 p.2) :
    3*columnSecond A ≤
      (2+2*(m : Rat)⁻¹)*density A + 3*(1-(m : Rat)⁻¹)*(n : Rat)⁻¹ := by
  have hmQ : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have hmin : 0≤(m : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hmQ)
  have hnin : 0≤(n : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hnQ)
  have h := PairedDensity.second_moment m n A ps cover hc
  have h1 := Rat.mul_le_mul_of_nonneg_right h hmin
  have h2 := Rat.mul_le_mul_of_nonneg_right h1 hmin
  have h3 := Rat.mul_le_mul_of_nonneg_right h2 hnin
  have he : columnSecond A =
      sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2) *
        (m : Rat)⁻¹ * (m : Rat)⁻¹ * (n : Rat)⁻¹ := by
    unfold columnSecond colMean
    have hs : sum (List.finRange n)
        (fun c => (colDegree (List.finRange m) (indicator A) c*(m : Rat)⁻¹)^2) =
        sum (List.finRange n)
          (fun c => (colDegree (List.finRange m) (indicator A) c)^2) *
            ((m : Rat)⁻¹)^2 := by
      rw [← sum_mul_right]
      apply sum_congr
      intro c _
      grind
    rw [hs]
    grind
  calc
    3*columnSecond A =
        (3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2))*
          (m : Rat)⁻¹*(m : Rat)⁻¹*(n : Rat)⁻¹ := by rw [he]; grind
    _ ≤ ((2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
          3*(m : Rat)*((m : Rat)-1))*(m : Rat)⁻¹*(m : Rat)⁻¹*(n : Rat)⁻¹ := h3
    _ = (2+2*(m : Rat)⁻¹)*density A + 3*(1-(m : Rat)⁻¹)*(n : Rat)⁻¹ := by
      unfold density
      grind

theorem column_variance_bound {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (hc : ∀ p ∈ ps, OriginalC3 (fun r c => A r c=true) p.1 p.2)
    (ε : Rat) (hε : 0≤ε) (hd : 2/3-ε≤density A) :
    columnVariance A ≤ (2/3 : Rat)*ε + (2/3 : Rat)*(m : Rat)⁻¹ + (n : Rat)⁻¹ ∧
    columnVariance A ≤ ε + (m : Rat)⁻¹ + (n : Rat)⁻¹ := by
  have hmQ : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmin : 0≤(m : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hmQ)
  have hnin : 0≤(n : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hnQ)
  have hi := column_variance_identity A hn
  have hmom := normalized_column_moment A hm hn ps cover hc
  have hd1 := density_le_one A hm hn
  have hp := Rat.mul_nonneg hmin hnin
  have hu := Rat.mul_le_mul_of_nonneg_left hd1 hmin
  have hvi : 9*columnVariance A = 9*columnSecond A-12*density A+4 := by
    rw [hi]
    grind
  have hmom' : 3*columnSecond A ≤ 2*density A+
      2*((m : Rat)⁻¹*density A)+3*(n : Rat)⁻¹-
      3*((m : Rat)⁻¹*(n : Rat)⁻¹) := by
    calc
      _ ≤ (2+2*(m : Rat)⁻¹)*density A+3*(1-(m : Rat)⁻¹)*(n : Rat)⁻¹ := hmom
      _ = _ := by grind
  have hmom3 := Rat.mul_le_mul_of_nonneg_left hmom' (by decide : (0 : Rat)≤3)
  have hv : 3*columnVariance A ≤ 2*ε+2*(m : Rat)⁻¹+3*(n : Rat)⁻¹ := by grind
  constructor
  · apply Rat.le_of_mul_le_mul_left (c := 3) ?_ (by decide : (0 : Rat)<3)
    calc
      _ ≤ 2*ε+2*(m : Rat)⁻¹+3*(n : Rat)⁻¹ := hv
      _ = _ := by grind
  · apply Rat.le_of_mul_le_mul_left (c := 3) ?_ (by decide : (0 : Rat)<3)
    calc
      _ ≤ 2*ε+2*(m : Rat)⁻¹+3*(n : Rat)⁻¹ := hv
      _ ≤ _ := by grind

theorem density_transpose {m n : Nat} (A : Fin m → Fin n → Bool) :
    density (transpose A) = density A := by
  have h := (cells_transpose_perm m n A).length_eq
  rw [List.length_map] at h
  rw [density_card, density_card, h, Rat.mul_comm (n : Rat) (m : Rat)]

theorem columnVariance_transpose {m n : Nat} (A : Fin m → Fin n → Bool) :
    columnVariance (transpose A) = rowVariance A := by
  rfl

theorem both_variances_bound {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (hc : ∀ p ∈ ps, OriginalC3 (fun r c => A r c=true) p.1 p.2)
    (ε : Rat) (hε : 0≤ε) (hd : 2/3-ε≤density A) :
    rowVariance A ≤ ε+(m : Rat)⁻¹+(n : Rat)⁻¹ ∧
    columnVariance A ≤ ε+(m : Rat)⁻¹+(n : Rat)⁻¹ := by
  have hcol := (column_variance_bound A hm hn ps cover hc ε hε hd).2
  have hdT : 2/3-ε≤density (transpose A) := by rw [density_transpose]; exact hd
  have hrow := (column_variance_bound (transpose A) hn hm (transposePairs ps)
    (transpose_cover m n A ps cover) (transposed_pairs_C3 m n A ps hc) ε hε hdT).2
  rw [columnVariance_transpose] at hrow
  constructor <;> grind

#print axioms density_le_one
#print axioms column_variance_identity
#print axioms normalized_column_moment
#print axioms column_variance_bound
#print axioms density_transpose
#print axioms columnVariance_transpose
#print axioms both_variances_bound

end StabilityVariance


==> anc/lean/extended-lean-companion/separation/source/StableDensity.lean <==
import BooleanMatrixGeometry

/-! End-to-end stable C3 density theorem, using finite five/seven sampling.
No row inequality or sampling identity is an assumption of the final theorem. -/

namespace StableDensity

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums
  RationalSampling ListRatCounting PairedMatrixMoments PairedPivotAlgebra BooleanMatrixGeometry

universe u v
variable {Row : Type u} {Col : Type v}

def StablePairs (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) : Prop :=
  ∀ ab ∈ pairs,
    OriginalC3 (fun r c => A r c=true) ab.1 ab.2 ∧
      (¬ A ab.1.1 ab.2.2=true) ∧ (¬ A ab.2.1 ab.1.2=true)

theorem stable_relation_disjoint (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) (hs : StablePairs A pairs) (r : Row) :
    ∀ ab ∈ pairs, ∀ j,
      ¬ (closedBit A (r,j) ab.1=true ∧ closedBit A (r,j) ab.2=true) := by
  intro ab hab j h
  have hp := hs ab hab
  exact opposite_holes_exclude_closed_intersection
    (fun r c => A r c=true) ab.1 ab.2 hp.1 hp.2.1 hp.2.2 (r,j)
    ⟨(closedBit_iff A (r,j) ab.1).mp h.1, (closedBit_iff A (r,j) ab.2).mp h.2⟩

theorem deterministic_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (js : List Col) :
    2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
        ((cells rows cols A).length : Rat) := by
  have hn := majority_count_le_half (fun j p => closedBit A (r,j) p=true)
    (cells rows cols A) pairs cover (stable_relation_disjoint A pairs hs r) js
  have hr := Rat.natCast_le_natCast.mpr hn
  rw [Rat.natCast_mul] at hr
  rw [← count_as_sum] at hr
  simpa only [bits, Bool.decide_eq_true, majorityValue] using hr

theorem expected_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat) :
    2*iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) ≤
          total rows cols (indicator A) := by
  have hn := rowWeight_normalized cols A r hd
  have hw := rowWeight_nonneg cols A r hd
  have h := iid_le cols (rowWeight cols A r) hw k
    (fun js => 2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))))
    (fun _ => ((cells rows cols A).length : Rat))
    (deterministic_count_bound rows cols A pairs cover hs r)
  rw [iid_mul_left, iid_const cols (rowWeight cols A r) hn] at h
  rw [cells_card] at h
  exact h

theorem row_response (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat)
    (B : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [iid_sum]
  rw [sum_congr (cells rows cols A) _ _ (fun p _ =>
    (iid_boolean_pushforward cols (rowWeight cols A r)
      (rowWeight_normalized cols A r hd) (fun j => closedBit A (r,j) p) k majorityValue).trans
      (hb _))]
  exact sum_cell_response rows cols A r B h0

theorem polynomial_row_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (hd : 0<rowDegree cols (indicator A) r)
    (k : Nat) (B F : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) (hf : ∀ t, F t=t*B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      rowDegree cols (indicator A) r*
        sum rows (fun s => F (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [row_response rows cols A r hd k B h0 hb, ← sum_mul_left]
  apply sum_congr rows
  intro s hmem
  rw [hf]
  have hn : rowDegree cols (indicator A) r≠0 := by grind
  have he := Rat.div_mul_cancel (a := codegree cols (indicator A) r s) hn
  grind

def b5 (t : Rat) : Rat := 10*t^3-15*t^4+6*t^5
def b7 (t : Rat) : Rat := 35*t^4-84*t^5+70*t^6-20*t^7

theorem stable_sampling_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) :
    2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
        ≤ total rows cols (indicator A) := by
  have h5 := expected_count_bound rows cols A pairs cover hs r hd 5
  have h7 := expected_count_bound rows cols A pairs cover hs r hd 7
  rw [polynomial_row_response rows cols A r hd 5 b5 f5
    (by unfold b5; grind) bernoulli_five (by intro t; unfold f5 b5; grind)] at h5
  rw [polynomial_row_response rows cols A r hd 7 b7 f7
    (by unfold b7; grind) bernoulli_seven (by intro t; unfold f7 b7; grind)] at h7
  have h3 := Rat.mul_le_mul_of_nonneg_left h5 (by decide : (0 : Rat)≤3)
  have h2 := Rat.mul_le_mul_of_nonneg_left h7 (by decide : (0 : Rat)≤2)
  have hm : 5*sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) =
      3*sum rows (fun s => f5 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))+
      2*sum rows (fun s => f7 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
    rw [← sum_mul_left, ← sum_mul_left, ← sum_mul_left, ← sum_add]
    apply sum_congr rows
    intro s hmem
    unfold f f5 f7
    grind
  have hlinear := congrArg (fun x => 2*rowDegree cols (indicator A) r*x) hm
  have hh : (2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)))*5
        ≤ total rows cols (indicator A)*5 := by grind
  exact Rat.le_of_mul_le_mul_right hh (by decide : (0 : Rat)<5)

theorem stable_density_lists (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs) :
    3*total rows cols (indicator A) ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  apply conditional_density_from_sampling rows cols (indicator A)
  · intro r hr c hc
    exact ratBit_range (A r c)
  · intro r hr hd
    exact stable_sampling_bound rows cols A pairs cover hs r hd

/-- Full finite stable C3 upper bound. Only the explicit pairing cover and
the original C3/opposite-hole conditions are assumed. -/
theorem stable_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n := by
  have h := stable_density_lists (List.finRange m) (List.finRange n) A pairs cover hs
  rw [← cells_card] at h
  simp only [List.length_finRange] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul] using h

#print axioms stable_relation_disjoint
#print axioms deterministic_count_bound
#print axioms expected_count_bound
#print axioms row_response
#print axioms polynomial_row_response
#print axioms stable_sampling_bound
#print axioms stable_density_lists
#print axioms stable_C3_density

end StableDensity


==> anc/lean/extended-lean-companion/separation/source/SubbaseGeometry.lean <==
import EmptyAreaGeometry

namespace MixingLightTransfer
open PairedPivotCore PairedPivotCounting OriginalAugmented

def Subbase {m n : Nat} (C B : OriginalAugmented.Matrix m n) : Prop :=
  ∀ r c, C r c=true → B r c=true

def maskColumns {m n : Nat} (B : OriginalAugmented.Matrix m n)
    (keep : Fin n → Bool) : OriginalAugmented.Matrix m n := fun r c => B r c && keep c

theorem masked_subbase {m n : Nat} (B : OriginalAugmented.Matrix m n)
    (keep : Fin n → Bool) : Subbase (maskColumns B keep) B := by
  intro r c h
  simp only [maskColumns,Bool.and_eq_true] at h
  exact h.1

theorem subbase_C4 {m n : Nat} (C B : OriginalAugmented.Matrix m n)
    (hsub : Subbase C B) (hB : EvenParity.C4Free B) : EvenParity.C4Free C := by
  intro r s c d hrs hcd h
  exact hB r s c d hrs hcd
    ⟨hsub r c h.1,hsub r d h.2.1,hsub s c h.2.2.1,hsub s d h.2.2.2⟩

theorem empty_rectangle_subbase {m n : Nat} (C B : OriginalAugmented.Matrix m n)
    (hsub : Subbase C B) (R : Fin m → Bool) (K : Fin n → Bool)
    (he : EmptyRectangle B R K) : EmptyRectangle C R K := by
  intro r c hr hc
  have hz := he r c hr hc
  apply Bool.eq_false_iff.mpr
  intro hC
  have hB := hsub r c hC
  simp [hz] at hB

/-- A sparser auxiliary base has more empty rectangles. Therefore an area bound
    for it transfers to the original base on the unchanged grid with no area loss. -/
theorem empty_area_subbase_transfer {m n : Nat} (C B : OriginalAugmented.Matrix m n)
    (hsub : Subbase C B) (theta : Rat) (harea : EmptyAreaBound C theta) : EmptyAreaBound B theta := by
  intro R K he
  exact harea R K (empty_rectangle_subbase C B hsub R K he)


#print axioms masked_subbase
#print axioms subbase_C4
#print axioms empty_area_subbase_transfer
end MixingLightTransfer


==> anc/lean/extended-lean-companion/sharp-second-order/LICENSE-PNTAnd <==
                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/lean/extended-lean-companion/sharp-second-order/PNT-compatibility.patch <==
--- PrimeNumberTheoremAnd/BrunTitchmarsh.lean
+++ PrimeNumberTheoremAnd/BrunTitchmarsh.lean
@@ -157,7 +157,7 @@
     obtain ⟨C₂, hC₂_le, hC₂⟩ := floor_approx x hx
     rw [hC₁, hC₂]
     refine ⟨C₁ + C₂/d, ?_, by ring⟩
-    have : |C₁ + C₂/d| ≤ |C₁| + |C₂/d| := abs_add C₁ (C₂ / ↑d)
+    have : |C₁ + C₂/d| ≤ |C₁| + |C₂/d| := abs_add_le C₁ (C₂ / ↑d)
     have : |C₂/d| ≤ |C₂| := by
       rw [abs_div]
       refine div_le_self (abs_nonneg C₂) ?_
@@ -182,7 +182,7 @@
   obtain ⟨C₃, hC₃_le, hC₃⟩ := ceil_approx (x) (by linarith)
   rw [hC₁, hC₂, Nat.cast_sub, hC₃]
   · ring_nf
-    have : |(↑d)⁻¹ - (↑d)⁻¹ * C₃ + (C₁ - C₂)| ≤ |(↑d)⁻¹ - (↑d)⁻¹*C₃| + |C₁ - C₂| := abs_add _ _
+    have : |(↑d)⁻¹ - (↑d)⁻¹ * C₃ + (C₁ - C₂)| ≤ |(↑d)⁻¹ - (↑d)⁻¹*C₃| + |C₁ - C₂| := abs_add_le _ _
     have : |(↑d)⁻¹ - (↑d)⁻¹*C₃| ≤ |(↑d)⁻¹| + |(↑d)⁻¹*C₃| := abs_sub _ _
     have : |C₁ - C₂| ≤ |C₁| + |C₂| := abs_sub _ _
     have : |(d:ℝ)⁻¹| ≤ 1 := by
@@ -464,7 +464,7 @@
   simp only [div_eq_zero_iff, Nat.cast_eq_zero, Real.log_eq_zero, Nat.cast_eq_one, or_self_left,
     Finset.card_eq_zero, forall_eq_or_imp, Finset.range_zero, Finset.filter_empty, Finset.range_one,
     true_and]
-  refine ⟨rfl, fun a ha ↦ ?_⟩
+  refine ⟨by simpa using (show ¬IsPrimePow (0 : ℕ) from fun h ↦ (Nat.lt_irrefl 0) h.pos), fun a ha ↦ ?_⟩
   exfalso
   linarith [show 0 ≤ (a : ℝ) by positivity]
 

--- PrimeNumberTheoremAnd/Consequences.lean
+++ PrimeNumberTheoremAnd/Consequences.lean
@@ -2332,13 +2332,7 @@
     apply Filter.Tendsto.pos_mul_atTop (C := (1 + ε) * (1 - d) - (1 + d))
     · simp only [d, sub_pos]
       field_simp
-      rw [div_lt_div_iff_of_pos_right (by positivity)]
-      ring_nf
-      rw [add_assoc]
-      rw [add_lt_add_iff_left]
-      apply lt_of_sub_pos
-      ring_nf
-      positivity
+      nlinarith [sq_nonneg ε]
     · conv =>
         arg 1
         intro x


==> anc/lean/extended-lean-companion/sharp-second-order/README.md <==
# second-order-complete

The complete second-order theorem for the actual unrestricted augmented Zarankiewicz parameter. Under n tending to infinity, eventually n<=m, and m/n^2 tending to zero, (zA-mn/3)/(n*sqrt(m)) tends to 1/sqrt(6). For every sequence of actual maximizing configurations, F/(n*sqrt(m)) tends to sqrt(2/3) and (E-2mn/3)/(n*sqrt(m)) tends to zero. Both sides, the actual lower construction, the fixed-cell cancellation, and the limiting extremizer identities are proved. No construction, optimizer, partition, density estimate, moment, or numerical certificate is an extra hypothesis of the zA limit theorem. The extremizer statement quantifies over arbitrary admissible configurations attaining actual zA.

The named formal statements are checked; correspondence to the manuscript is reviewed separately. This package does not claim to formalize the entire paper.

Replay with Lean4.24.0 and Python3.9 or later:

    python3 -B check.py --lean /path/to/lean --out ../new-receipt.json

Also provide --mathlib /path/to/mathlib4-v4.24.0. The exact pinned commit and its official compiled release cache are required; the entire library is not rebuilt.

The PNT source closure contains unrelated unfinished upstream declarations. None is permitted in the transitive axiom set of a named result. This is theorem-specific checking, not a claim that the entire upstream repository is complete. The upstream Apache2.0 license is included.

Only the standard logical axioms propext, Classical.choice and Quot.sound are allowed for the named targets. Build objects, raw logs and runtime paths are excluded. Private preparation only; no public location or license for the new research code has been selected.


==> anc/lean/extended-lean-companion/sharp-second-order/check.py <==
"""Fresh local-source replay with exact target and axiom checks."""
import argparse,hashlib,json,os,re,subprocess,sys,tempfile
from pathlib import Path
ALLOWED={'propext','Classical.choice','Quot.sound'}
AX=re.compile(r"'([^']+)' (does not depend on any axioms|depends on axioms: \[([^\]]*)\])",re.S)
def need(ok,msg):
 if not ok: raise RuntimeError(msg)
def sha(p): return hashlib.sha256(p.read_bytes()).hexdigest()
def files(root):
 need(not any(p.is_symlink() for p in root.rglob('*')),'Symlink in payload')
 return {p.relative_to(root).as_posix():sha(p) for p in root.rglob('*') if p.is_file()}
def main():
 need(sys.flags.optimize==0,'Assertions must remain enabled')
 ap=argparse.ArgumentParser();ap.add_argument('--lean',required=True);ap.add_argument('--mathlib',type=Path);ap.add_argument('--out',required=True,type=Path)
 a=ap.parse_args();r=Path(__file__).resolve().parent;m=json.loads((r/'manifest.json').read_text())
 before=files(r);need(set(before)==set(m['files'])|{'manifest.json'},'Unexpected payload files')
 need(all(before[k]==v for k,v in m['files'].items()),'Payload hash mismatch')
 out=a.out.resolve();need(not out.exists() and not out.is_relative_to(r),'Receipt must be new and outside payload')
 lean=Path(a.lean).resolve();v=subprocess.run([str(lean),'--version'],capture_output=True,text=True,timeout=900)
 need(v.returncode==0 and not v.stderr and re.search(r'version 4\.24\.0(?:[, )]|$)',v.stdout),'Lean4.24.0 required')
 compiler=sha(lean);paths=[]
 if m['mathlib_required']:
  need(a.mathlib is not None,'A pinned Mathlib4.24 path is required')
  ml=a.mathlib.resolve();g=subprocess.run(['git','rev-parse','HEAD'],cwd=ml,capture_output=True,text=True,timeout=30)
  need(g.returncode==0 and g.stdout.strip()==m['mathlib_commit'],'Mathlib commit mismatch')
  paths=[ml/'.lake/build/lib/lean']+[p/'.lake/build/lib/lean' for p in (ml/'.lake/packages').iterdir() if p.is_dir()]
 logs=out.with_suffix('');need(not logs.exists(),'Log directory must be new');logs.mkdir(parents=True)
 records=[];expected_targets=set(m['targets']);entry_output=None
 with tempfile.TemporaryDirectory(prefix='lean-proof-',dir=logs) as temp:
  work=Path(temp);src=work/'source';obj=work/'imports';obj.mkdir();src.mkdir()
  for item in m['modules']:
   dst=src/item['path'];dst.parent.mkdir(parents=True,exist_ok=True);dst.write_bytes((r/'source'/item['path']).read_bytes())
  env=dict(os.environ,LEAN_PATH=':'.join(map(str,[obj,*paths])))
  built={'Std'}
  for item in m['modules']:
   name=item['module'];p=src/item['path'];o=obj/(name.replace('.','/')+'.olean');o.parent.mkdir(parents=True,exist_ok=True)
   imports=[]
   for line in p.read_text().splitlines():
    if line.startswith('import '):imports.extend(line.split()[1:])
   need(imports==item['imports'],'Import metadata mismatch')
   for dep in imports:
    if dep not in built:
     need(m['mathlib_required'] and any((q/(dep.replace('.','/')+'.olean')).is_file() for q in paths),'Unbuilt import '+dep)
   run=subprocess.run([str(lean),'-o',str(o),str(p)],cwd=src,env=env,capture_output=True,text=True,timeout=900)
   text=run.stdout+run.stderr;(logs/(name.replace('.','_')+'.txt')).write_text(text)
   need(run.returncode==0 and 'error:' not in text,'Compilation failed: '+name)
   if not item['upstream_pnt']:need('warning:' not in text and 'sorryAx' not in text,'Diagnostic in local proof: '+name)
   axes=[]
   for match in AX.finditer(run.stdout):
    aset=set() if match[3] is None else {x.strip() for x in match[3].split(',')}
    if not item['upstream_pnt'] or match[1] in expected_targets:need(aset<=ALLOWED,'Unexpected axiom: '+match[1])
    axes.append({'name':match[1],'axioms':sorted(aset)})
   if name==m['entry_module']:
    need({x['name'] for x in axes}==expected_targets,'Final target coverage mismatch')
    need(len(axes)==len(expected_targets),'Repeated final target audit')
    entry_output=run.stdout
   built.add(name);records.append({'module':name,'source_sha256':sha(p),'exit_code':run.returncode,'axioms':axes})
   print('PASS '+name,file=sys.stderr,flush=True)
 need(files(r)==before and sha(lean)==compiler,'Payload or compiler changed')
 need(entry_output is not None,'Final target audit missing')
 (logs/'ENTRY_TYPES.txt').write_text(entry_output)
 result={'status':'PASS','manifest_sha256':sha(r/'manifest.json'),'compiler_sha256':compiler,'lean_version':v.stdout.strip(),
  'fresh_source_and_import_directories':True,'payload_unchanged':True,'modules':records,'target_count':len(expected_targets),
  'entry_output_sha256':hashlib.sha256(entry_output.encode()).hexdigest(),'mathlib_required':m['mathlib_required'],
  'mathlib_scope':'pinned release cache; not independently rebuilt' if m['mathlib_required'] else None}
 out.parent.mkdir(parents=True,exist_ok=True);data=json.dumps(result,indent=2)+'\n';out.write_text(data);print(data,end='')
if __name__=='__main__':main()


==> anc/lean/extended-lean-companion/sharp-second-order/manifest.json <==
{
  "format": 1,
  "name": "second-order-complete",
  "modules": [
    {
      "module": "FiniteRatSums",
      "path": "FiniteRatSums.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PairedPivotCore",
      "path": "PairedPivotCore.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FiniteCounting",
      "path": "FiniteCounting.lean",
      "imports": [
        "PairedPivotCore"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MajorityCounting",
      "path": "MajorityCounting.lean",
      "imports": [
        "FiniteCounting"
      ],
      "upstream_pnt": false
    },
    {
      "module": "RationalMinorant",
      "path": "RationalMinorant.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "RationalSampling",
      "path": "RationalSampling.lean",
      "imports": [
        "FiniteRatSums",
        "MajorityCounting",
        "RationalMinorant"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ListRatCounting",
      "path": "ListRatCounting.lean",
      "imports": [
        "RationalSampling"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MatrixMoments",
      "path": "MatrixMoments.lean",
      "imports": [
        "FiniteRatSums",
        "RationalMinorant"
      ],
      "upstream_pnt": false
    },
    {
      "module": "BooleanMatrixGeometry",
      "path": "BooleanMatrixGeometry.lean",
      "imports": [
        "ListRatCounting",
        "MatrixMoments"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StableDensity",
      "path": "StableDensity.lean",
      "imports": [
        "BooleanMatrixGeometry"
      ],
      "upstream_pnt": false
    },
    {
      "module": "GridModel",
      "path": "GridModel.lean",
      "imports": [
        "StableDensity"
      ],
      "upstream_pnt": false
    },
    {
      "module": "NatListSums",
      "path": "NatListSums.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MatrixCounting",
      "path": "MatrixCounting.lean",
      "imports": [
        "NatListSums"
      ],
      "upstream_pnt": false
    },
    {
      "module": "OriginalModel",
      "path": "OriginalModel.lean",
      "imports": [
        "GridModel",
        "MatrixCounting"
      ],
      "upstream_pnt": false
    },
    {
      "module": "OriginalCounts",
      "path": "OriginalCounts.lean",
      "imports": [
        "OriginalModel"
      ],
      "upstream_pnt": false
    },
    {
      "module": "GeneralBoundary",
      "path": "GeneralBoundary.lean",
      "imports": [
        "GridModel"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PairedRational",
      "path": "PairedRational.lean",
      "imports": [
        "GeneralBoundary"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PairedDecision",
      "path": "PairedDecision.lean",
      "imports": [
        "PairedRational"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PairedLimit",
      "path": "PairedLimit.lean",
      "imports": [
        "PairedDecision"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PairedCounting",
      "path": "PairedCounting.lean",
      "imports": [
        "PairedLimit"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PairedOpenGeometry",
      "path": "PairedOpenGeometry.lean",
      "imports": [
        "PairedCounting"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PairedRow",
      "path": "PairedRow.lean",
      "imports": [
        "PairedOpenGeometry"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PartialPairing",
      "path": "PartialPairing.lean",
      "imports": [
        "OriginalCounts",
        "PairedRow"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PartialSecondMoment",
      "path": "PartialSecondMoment.lean",
      "imports": [
        "PartialPairing"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MinimumAlgebra",
      "path": "MinimumAlgebra.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MinimumMatrix",
      "path": "MinimumMatrix.lean",
      "imports": [
        "BooleanMatrixGeometry",
        "MinimumAlgebra"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CleanupAverages",
      "path": "CleanupAverages.lean",
      "imports": [
        "MinimumMatrix"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CleanupLabels",
      "path": "CleanupLabels.lean",
      "imports": [
        "CleanupAverages"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CleanHoleCounting",
      "path": "CleanHoleCounting.lean",
      "imports": [
        "OriginalCounts",
        "CleanupLabels"
      ],
      "upstream_pnt": false
    },
    {
      "module": "GoodRowAcceptance",
      "path": "GoodRowAcceptance.lean",
      "imports": [
        "PartialSecondMoment",
        "CleanHoleCounting"
      ],
      "upstream_pnt": false
    },
    {
      "module": "GoodFixedAcceptance",
      "path": "GoodFixedAcceptance.lean",
      "imports": [
        "GoodRowAcceptance"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FixedAcceptanceSum",
      "path": "FixedAcceptanceSum.lean",
      "imports": [
        "GoodFixedAcceptance"
      ],
      "upstream_pnt": false
    },
    {
      "module": "GeneralSampling",
      "path": "GeneralSampling.lean",
      "imports": [
        "GeneralBoundary"
      ],
      "upstream_pnt": false
    },
    {
      "module": "GeneralDensity",
      "path": "GeneralDensity.lean",
      "imports": [
        "GeneralSampling"
      ],
      "upstream_pnt": false
    },
    {
      "module": "GeneralTranspose",
      "path": "GeneralTranspose.lean",
      "imports": [
        "GeneralDensity"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PairedDensity",
      "path": "PairedDensity.lean",
      "imports": [
        "PairedRow",
        "GeneralTranspose"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilitySlack",
      "path": "StabilitySlack.lean",
      "imports": [
        "PairedDensity"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilitySlackContinuity",
      "path": "StabilitySlackContinuity.lean",
      "imports": [
        "StabilitySlack"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilitySymmetricSlack",
      "path": "StabilitySymmetricSlack.lean",
      "imports": [
        "StabilitySlackContinuity"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilitySlackCoercivity",
      "path": "StabilitySlackCoercivity.lean",
      "imports": [
        "StabilitySlackContinuity"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilityHamming",
      "path": "StabilityHamming.lean",
      "imports": [
        "StabilitySymmetricSlack",
        "StabilitySlackCoercivity"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilityRepresentative",
      "path": "StabilityRepresentative.lean",
      "imports": [
        "StabilityHamming"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilityRootControl",
      "path": "StabilityRootControl.lean",
      "imports": [
        "StabilityRepresentative"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilityZeroGeometry",
      "path": "StabilityZeroGeometry.lean",
      "imports": [
        "StabilityRootControl"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilityTypical",
      "path": "StabilityTypical.lean",
      "imports": [
        "StabilityZeroGeometry"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilityClassMass",
      "path": "StabilityClassMass.lean",
      "imports": [
        "StabilityTypical"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilityThreeRepresentatives",
      "path": "StabilityThreeRepresentatives.lean",
      "imports": [
        "StabilityClassMass"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilityRowClustering",
      "path": "StabilityRowClustering.lean",
      "imports": [
        "StabilityThreeRepresentatives"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilityCleanup",
      "path": "StabilityCleanup.lean",
      "imports": [
        "CleanupLabels"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilityClusteringBridge",
      "path": "StabilityClusteringBridge.lean",
      "imports": [
        "StabilityRowClustering",
        "StabilityCleanup"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilityVariance",
      "path": "StabilityVariance.lean",
      "imports": [
        "PairedDensity",
        "MinimumMatrix"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilityFinalMasses",
      "path": "StabilityFinalMasses.lean",
      "imports": [
        "StabilityCleanup"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StabilityComplete",
      "path": "StabilityComplete.lean",
      "imports": [
        "StabilityClusteringBridge",
        "StabilityVariance",
        "StabilityFinalMasses"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CleanHoleGeometry",
      "path": "CleanHoleGeometry.lean",
      "imports": [
        "CleanHoleCounting"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CleanHoleReciprocity",
      "path": "CleanHoleReciprocity.lean",
      "imports": [
        "CleanHoleGeometry"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CleanHolePairCounting",
      "path": "CleanHolePairCounting.lean",
      "imports": [
        "CleanHoleReciprocity"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CleanHoleClassLower",
      "path": "CleanHoleClassLower.lean",
      "imports": [
        "CleanHolePairCounting"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CleanHoleExact",
      "path": "CleanHoleExact.lean",
      "imports": [
        "CleanHoleClassLower"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CleanHoles",
      "path": "CleanHoles.lean",
      "imports": [
        "CleanHoleExact"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CleanHolesRestoration",
      "path": "CleanHolesRestoration.lean",
      "imports": [
        "StabilityComplete",
        "CleanHoles"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CleanHolesPartitions",
      "path": "CleanHolesPartitions.lean",
      "imports": [
        "CleanHolesRestoration"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CleanHolesQuantitative",
      "path": "CleanHolesQuantitative.lean",
      "imports": [
        "CleanHolesRestoration"
      ],
      "upstream_pnt": false
    },
    {
      "module": "CleanHolesComplete",
      "path": "CleanHolesComplete.lean",
      "imports": [
        "CleanHolesPartitions",
        "CleanHolesQuantitative"
      ],
      "upstream_pnt": false
    },
    {
      "module": "SecondOrderHoles",
      "path": "SecondOrderHoles.lean",
      "imports": [
        "FixedAcceptanceSum",
        "CleanHolesComplete"
      ],
      "upstream_pnt": false
    },
    {
      "module": "C4Quadratic",
      "path": "C4Quadratic.lean",
      "imports": [
        "OriginalCounts"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MixingData",
      "path": "MixingData.lean",
      "imports": [
        "C4Quadratic"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MixingIncidence",
      "path": "MixingIncidence.lean",
      "imports": [
        "MixingData"
      ],
      "upstream_pnt": false
    },
    {
      "module": "C4ClassCapacity",
      "path": "C4ClassCapacity.lean",
      "imports": [
        "MixingIncidence",
        "CleanupLabels"
      ],
      "upstream_pnt": false
    },
    {
      "module": "BadFixedCells",
      "path": "BadFixedCells.lean",
      "imports": [
        "C4ClassCapacity",
        "FixedAcceptanceSum"
      ],
      "upstream_pnt": false
    },
    {
      "module": "UpperIngredients",
      "path": "UpperIngredients.lean",
      "imports": [
        "SecondOrderHoles",
        "BadFixedCells"
      ],
      "upstream_pnt": false
    },
    {
      "module": "UpperRealBridge",
      "path": "UpperRealBridge.lean",
      "imports": [
        "UpperIngredients",
        "Mathlib.Analysis.SpecialFunctions.Pow.Real",
        "Mathlib.Tactic.FieldSimp",
        "Mathlib.Tactic.Linarith",
        "Mathlib.Tactic.Positivity"
      ],
      "upstream_pnt": false
    },
    {
      "module": "UpperScalars",
      "path": "UpperScalars.lean",
      "imports": [
        "UpperRealBridge"
      ],
      "upstream_pnt": false
    },
    {
      "module": "UpperFixedBudget",
      "path": "UpperFixedBudget.lean",
      "imports": [
        "UpperScalars"
      ],
      "upstream_pnt": false
    },
    {
      "module": "UpperFinite",
      "path": "UpperFinite.lean",
      "imports": [
        "UpperFixedBudget"
      ],
      "upstream_pnt": false
    },
    {
      "module": "BoundedMaximum",
      "path": "BoundedMaximum.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "OriginalParameters",
      "path": "OriginalParameters.lean",
      "imports": [
        "OriginalCounts",
        "BoundedMaximum"
      ],
      "upstream_pnt": false
    },
    {
      "module": "UpperLimit",
      "path": "UpperLimit.lean",
      "imports": [
        "UpperFinite",
        "OriginalParameters",
        "Mathlib.Analysis.SpecificLimits.Basic"
      ],
      "upstream_pnt": false
    },
    {
      "module": "AffineBase",
      "path": "AffineBase.lean",
      "imports": [
        "OriginalParameters",
        "Mathlib.Algebra.Field.ZMod",
        "Mathlib.Data.Fintype.EquivFin",
        "Mathlib.Tactic.LinearCombination"
      ],
      "upstream_pnt": false
    },
    {
      "module": "TripartiteField",
      "path": "TripartiteField.lean",
      "imports": [
        "AffineBase",
        "Mathlib.Tactic.FinCases",
        "Aesop"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PrimeSkew",
      "path": "PrimeSkew.lean",
      "imports": [
        "TripartiteField"
      ],
      "upstream_pnt": false
    },
    {
      "module": "TripartiteCounts",
      "path": "TripartiteCounts.lean",
      "imports": [
        "PrimeSkew",
        "Mathlib.Algebra.BigOperators.Fin"
      ],
      "upstream_pnt": false
    },
    {
      "module": "TripartiteGraph",
      "path": "TripartiteGraph.lean",
      "imports": [
        "TripartiteCounts"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FrameData",
      "path": "FrameData.lean",
      "imports": [
        "OriginalModel"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FrameGeometry",
      "path": "FrameGeometry.lean",
      "imports": [
        "FrameData"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FrameCover",
      "path": "FrameCover.lean",
      "imports": [
        "FrameGeometry"
      ],
      "upstream_pnt": false
    },
    {
      "module": "TemplateData",
      "path": "TemplateData.lean",
      "imports": [
        "OriginalCounts",
        "FrameCover"
      ],
      "upstream_pnt": false
    },
    {
      "module": "EmbeddedGraph",
      "path": "EmbeddedGraph.lean",
      "imports": [
        "TripartiteGraph",
        "TemplateData"
      ],
      "upstream_pnt": false
    },
    {
      "module": "RectangularCounts",
      "path": "RectangularCounts.lean",
      "imports": [
        "EmbeddedGraph"
      ],
      "upstream_pnt": false
    },
    {
      "module": "TemplateGeometry",
      "path": "TemplateGeometry.lean",
      "imports": [
        "TemplateData"
      ],
      "upstream_pnt": false
    },
    {
      "module": "TemplateCounts",
      "path": "TemplateCounts.lean",
      "imports": [
        "TemplateGeometry",
        "C4Quadratic"
      ],
      "upstream_pnt": false
    },
    {
      "module": "TemplateBalanced",
      "path": "TemplateBalanced.lean",
      "imports": [
        "TemplateCounts",
        "OriginalParameters"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ThreeTypeCounts",
      "path": "ThreeTypeCounts.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "TemplateModThree",
      "path": "TemplateModThree.lean",
      "imports": [
        "TemplateBalanced",
        "ThreeTypeCounts"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PrimeTemplateLower",
      "path": "PrimeTemplateLower.lean",
      "imports": [
        "RectangularCounts",
        "TemplateModThree"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PrimeAffine",
      "path": "PrimeAffine.lean",
      "imports": [
        "AffineBase"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ClassicalReal",
      "path": "ClassicalReal.lean",
      "imports": [
        "PrimeAffine",
        "C4Quadratic",
        "Mathlib.Analysis.SpecialFunctions.Pow.Real",
        "Mathlib.Tactic.Positivity",
        "Mathlib.Tactic.NormNum",
        "Mathlib.Tactic.Linarith"
      ],
      "upstream_pnt": false
    },
    {
      "module": "SecondOrderReal",
      "path": "SecondOrderReal.lean",
      "imports": [
        "PrimeTemplateLower",
        "ClassicalReal",
        "Mathlib.Tactic.FieldSimp"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PrimeNumberTheoremAnd.Mathlib.NumberTheory.ArithmeticFunction",
      "path": "PrimeNumberTheoremAnd/Mathlib/NumberTheory/ArithmeticFunction.lean",
      "imports": [
        "Mathlib.Data.Nat.Factorization.Basic",
        "Mathlib.NumberTheory.ArithmeticFunction"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.Mathlib.Analysis.SpecialFunctions.Log.Basic",
      "path": "PrimeNumberTheoremAnd/Mathlib/Analysis/SpecialFunctions/Log/Basic.lean",
      "imports": [
        "Mathlib.Algebra.Order.Floor.Defs",
        "Mathlib.Algebra.Order.Floor.Ring",
        "Mathlib.Algebra.Order.Floor.Semiring",
        "Mathlib.Analysis.SpecialFunctions.Log.Basic",
        "Mathlib.Analysis.SpecialFunctions.Pow.Continuity"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.Sobolev",
      "path": "PrimeNumberTheoremAnd/Sobolev.lean",
      "imports": [
        "Mathlib.Analysis.Calculus.Deriv.Support",
        "Mathlib.Analysis.Distribution.SchwartzSpace",
        "Mathlib.Order.Filter.ZeroAndBoundedAtFilter"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.Fourier",
      "path": "PrimeNumberTheoremAnd/Fourier.lean",
      "imports": [
        "Mathlib.Analysis.Distribution.SchwartzSpace",
        "Mathlib.MeasureTheory.Integral.IntegralEqImproper",
        "Mathlib.Topology.ContinuousMap.Bounded.Basic",
        "Mathlib.Order.Filter.ZeroAndBoundedAtFilter",
        "Mathlib.Analysis.Fourier.FourierTransformDeriv",
        "PrimeNumberTheoremAnd.Sobolev"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.Mathlib.Analysis.Asymptotics.Asymptotics",
      "path": "PrimeNumberTheoremAnd/Mathlib/Analysis/Asymptotics/Asymptotics.lean",
      "imports": [
        "Mathlib.Analysis.Asymptotics.Lemmas",
        "Mathlib.Topology.Order.Compact"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.AuxResults",
      "path": "PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/AuxResults.lean",
      "imports": [
        "Mathlib.Algebra.Order.Antidiag.Nat",
        "Mathlib.Analysis.Asymptotics.Lemmas",
        "Mathlib.Analysis.SpecialFunctions.Integrals.Basic",
        "Mathlib.Analysis.SpecialFunctions.Log.Basic",
        "Mathlib.Analysis.SpecialFunctions.NonIntegrable",
        "Mathlib.Analysis.SumIntegralComparisons",
        "Mathlib.Data.Nat.Prime.Basic",
        "Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic",
        "Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus",
        "Mathlib.MeasureTheory.Integral.IntervalIntegral.IntegrationByParts",
        "Mathlib.NumberTheory.ArithmeticFunction"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Basic",
      "path": "PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Basic.lean",
      "imports": [
        "Mathlib.Algebra.BigOperators.Ring.Finset",
        "Mathlib.Analysis.Asymptotics.Lemmas",
        "Mathlib.NumberTheory.ArithmeticFunction",
        "Mathlib.NumberTheory.SelbergSieve",
        "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.AuxResults"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Selberg",
      "path": "PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Selberg.lean",
      "imports": [
        "Batteries.Tactic.Lemma",
        "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Basic"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.SelbergBounds",
      "path": "PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/SelbergBounds.lean",
      "imports": [
        "Mathlib.NumberTheory.Primorial",
        "Mathlib.Analysis.Asymptotics.Lemmas",
        "Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics",
        "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Selberg"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.BrunTitchmarsh",
      "path": "PrimeNumberTheoremAnd/BrunTitchmarsh.lean",
      "imports": [
        "Mathlib.Algebra.Order.Floor.Semifield",
        "Mathlib.Analysis.Asymptotics.Lemmas",
        "Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics",
        "Mathlib.Analysis.SpecialFunctions.Log.Base",
        "Mathlib.NumberTheory.Primorial",
        "PrimeNumberTheoremAnd.Mathlib.Analysis.Asymptotics.Asymptotics",
        "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Selberg",
        "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.SelbergBounds"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.SmoothExistence",
      "path": "PrimeNumberTheoremAnd/SmoothExistence.lean",
      "imports": [
        "Batteries.Tactic.Lemma",
        "Mathlib.Geometry.Manifold.PartitionOfUnity",
        "Mathlib.Tactic.Bound"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.Wiener",
      "path": "PrimeNumberTheoremAnd/Wiener.lean",
      "imports": [
        "Mathlib.Analysis.Fourier.FourierTransform",
        "Mathlib.Analysis.Fourier.FourierTransformDeriv",
        "Mathlib.NumberTheory.ArithmeticFunction",
        "Mathlib.NumberTheory.LSeries.PrimesInAP",
        "Mathlib.Topology.Algebra.Support",
        "Mathlib.Analysis.Calculus.ContDiff.Defs",
        "Mathlib.Geometry.Manifold.PartitionOfUnity",
        "Mathlib.Tactic.FunProp",
        "Mathlib.Analysis.Normed.Group.Tannery",
        "Mathlib.Algebra.Order.Field.Basic",
        "Mathlib.Order.Filter.ZeroAndBoundedAtFilter",
        "Mathlib.Analysis.Fourier.RiemannLebesgueLemma",
        "Mathlib.Analysis.SumIntegralComparisons",
        "Mathlib.Algebra.GroupWithZero.Units.Basic",
        "Mathlib.Analysis.Distribution.FourierSchwartz",
        "Mathlib.Topology.UniformSpace.UniformConvergence",
        "Mathlib.NumberTheory.MulChar.Lemmas",
        "PrimeNumberTheoremAnd.Fourier",
        "PrimeNumberTheoremAnd.BrunTitchmarsh",
        "PrimeNumberTheoremAnd.Mathlib.Analysis.Asymptotics.Asymptotics",
        "PrimeNumberTheoremAnd.SmoothExistence"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.Consequences",
      "path": "PrimeNumberTheoremAnd/Consequences.lean",
      "imports": [
        "Mathlib.Analysis.Asymptotics.Lemmas",
        "Mathlib.NumberTheory.AbelSummation",
        "Mathlib.NumberTheory.PrimeCounting",
        "Mathlib.Analysis.Asymptotics.AsymptoticEquivalent",
        "Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic",
        "Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus",
        "Mathlib.MeasureTheory.Integral.IntervalIntegral.IntegrationByParts",
        "Mathlib.NumberTheory.PrimeCounting",
        "PrimeNumberTheoremAnd.Mathlib.NumberTheory.ArithmeticFunction",
        "PrimeNumberTheoremAnd.Mathlib.Analysis.SpecialFunctions.Log.Basic",
        "PrimeNumberTheoremAnd.Wiener"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeBelow",
      "path": "PrimeBelow.lean",
      "imports": [
        "PrimeNumberTheoremAnd.Consequences"
      ],
      "upstream_pnt": false
    },
    {
      "module": "SecondOrderLowerLimit",
      "path": "SecondOrderLowerLimit.lean",
      "imports": [
        "SecondOrderReal",
        "PrimeBelow",
        "Mathlib.Analysis.SpecificLimits.Basic"
      ],
      "upstream_pnt": false
    },
    {
      "module": "SecondOrderAsymptotic",
      "path": "SecondOrderAsymptotic.lean",
      "imports": [
        "UpperLimit",
        "SecondOrderLowerLimit"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ExtremizerFinite",
      "path": "ExtremizerFinite.lean",
      "imports": [
        "SecondOrderAsymptotic"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ExtremizerBounds",
      "path": "ExtremizerBounds.lean",
      "imports": [
        "ExtremizerFinite"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ExtremizerLimits",
      "path": "ExtremizerLimits.lean",
      "imports": [
        "ExtremizerBounds"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FinalPackageAudit",
      "path": "FinalPackageAudit.lean",
      "imports": [
        "ExtremizerLimits"
      ],
      "upstream_pnt": false
    }
  ],
  "entry_module": "FinalPackageAudit",
  "targets": [
    "SharpSecondOrder.sharp_second_order_asymptotic",
    "SharpSecondOrder.every_extremizer_second_order",
    "SharpSecondOrder.extremizer_upper_bounds",
    "SecondOrderUpper.sharp_second_order_upper",
    "SecondOrderLower.sharp_second_order_lower",
    "PartialPairing.partial_second_moment",
    "SecondOrderUpper.finite_second_order_upper",
    "SecondOrderLower.finite_second_order_lower"
  ],
  "mathlib_required": true,
  "mathlib_commit": "f897ebcf72cd16f89ab4577d0c826cd14afaafc7",
  "files": {
    "LICENSE-PNTAnd": "c71d239df91726fc519c6eb72d318ec65820627232b2f796219e87dcf35d0ab4",
    "PNT-compatibility.patch": "c77a0e66ed47019e4fd718808d030392cd19261c6a4dbb8461679301abbdc1e1",
    "README.md": "e576e142a877d9e1f94d57169966b45ceb764295d8f08b842a14fa77f0e7110b",
    "check.py": "722f95d21b4cb1097cd3a14644650bc4dd7e2e5aefc6f0a610861c6d6013e37f",
    "source/AffineBase.lean": "aac6ce7a0c35974c80e5dac1dce45d1f84907d3b1bea74a23d98dcdba8002a9d",
    "source/BadFixedCells.lean": "91cc59d6a9247d4235f65d629d03e52f6ad97a75bde5216768e1834bc18679d2",
    "source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "source/BoundedMaximum.lean": "837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394",
    "source/C4ClassCapacity.lean": "a674e769cc2ec2714820d77cbd8ade14868bd57e25abd53bfc64049746f73875",
    "source/C4Quadratic.lean": "23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0",
    "source/ClassicalReal.lean": "52f73157da76ba6af30a02ef2eda0c85b406bccde5f65154e412cf6fb3353137",
    "source/CleanHoleClassLower.lean": "0d8f04d6d2e8680765c0c01097002c1002ffe6702a49fbb1906fa635429ff3c6",
    "source/CleanHoleCounting.lean": "08d51803ef859cb473d2cadb7f5c04c4f12f530568c815e214df984f8307a824",
    "source/CleanHoleExact.lean": "da65be8f00591500adc15bf86af0b7c2fb9fcd2293c132e70d0915faa3965f6d",
    "source/CleanHoleGeometry.lean": "34291db3543f2a185e3d0dc2240c8871a37cddfc50b796ccc45a5e81ebfdd32c",
    "source/CleanHolePairCounting.lean": "4999a2f134b28192237a6efb88ce30b9d6513eda4b958d8a566989221bccd760",
    "source/CleanHoleReciprocity.lean": "7f45b95259317b252baec6d4a0215f9f98bce069e2f06d9abe9f2fe06e2687a1",
    "source/CleanHoles.lean": "61574d8e4408151bff95a121b8d37210770a3d4c9a4688deb07e77446cc451ba",
    "source/CleanHolesComplete.lean": "dca096de06c0dbad8c79f8cf1d150a62aa1ef8cc4faf8e93e4e6fcb23970298a",
    "source/CleanHolesPartitions.lean": "4abf316134cbcca4acd8420a24fae34c62e0d0cd774c16117bff34586bfc47fd",
    "source/CleanHolesQuantitative.lean": "b14220a5fd38d851a3744980759a289e8f62cc2cb22ac60ea6f517bdafa044db",
    "source/CleanHolesRestoration.lean": "0fc93b1476fe21b34a04a829e23822e8f6a737ddce6adfda263cd21a2828162f",
    "source/CleanupAverages.lean": "2d521b6dc1db12b26bbaa483a45d5292cef039f0c8436034c27ca2f5ca2dca90",
    "source/CleanupLabels.lean": "cb93e5292b3b336d2fc0d2bf84f0da7a3798116b689ced9f1b9df5077208acad",
    "source/EmbeddedGraph.lean": "600f4c7f21c131645a36fc28de43ad7d5007ca051b46890a39c90e721d33f101",
    "source/ExtremizerBounds.lean": "9f8e015d56cfcff1e9735e6b4d15f0ae948b0fcbeca6745c56905bc18b056fcb",
    "source/ExtremizerFinite.lean": "fb996b68a4255b7f43948e6dc601bc2badf0d1501ab43903a615177056ea57de",
    "source/ExtremizerLimits.lean": "434e5136d04365286d0ed533c859a77002ea14034d7a4448a3a6b4e338e6a69a",
    "source/FinalPackageAudit.lean": "8e956611dbbe0d967f06e307038ad993915968f4f9bf4349c65bf30ef3edb278",
    "source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "source/FixedAcceptanceSum.lean": "b2e28187d6334f6e2e786e0ffb94359e06a561989e2604a31caebff9e8247735",
    "source/FrameCover.lean": "e13716d5980be55b2baa348c073cf5ec43112b629aadcc57411ba67a05430942",
    "source/FrameData.lean": "dbc67144c41809f49beddf776451858d99cd2b01a730cc70ae9c05acbf80043d",
    "source/FrameGeometry.lean": "b51648d3a1f369e412cfb03d903fd847ca251bad24edd00af08ee3fa9b58547f",
    "source/GeneralBoundary.lean": "60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13",
    "source/GeneralDensity.lean": "17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2",
    "source/GeneralSampling.lean": "526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774",
    "source/GeneralTranspose.lean": "c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625",
    "source/GoodFixedAcceptance.lean": "b6e01fd38703881ca9f44ab2f18e8d6ce4eda0f31a18f5912db59a3904e3c254",
    "source/GoodRowAcceptance.lean": "c5b86bb3104104203ee01608a389385776b15f4c26a56ae2c1701b905e57dcbf",
    "source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "source/MinimumAlgebra.lean": "a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b",
    "source/MinimumMatrix.lean": "e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766",
    "source/MixingData.lean": "b13b6a4e5e8677bee20aff0de6564e43b36d9febe30cfc96a27fdfaf11309a5a",
    "source/MixingIncidence.lean": "9558b6e5212785e035353c97a5176e809802ca51089fbeb598d6799bd1f7ddea",
    "source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "source/OriginalCounts.lean": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5",
    "source/OriginalModel.lean": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
    "source/OriginalParameters.lean": "f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59",
    "source/PairedCounting.lean": "a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b",
    "source/PairedDecision.lean": "35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940",
    "source/PairedDensity.lean": "aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9",
    "source/PairedLimit.lean": "39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987",
    "source/PairedOpenGeometry.lean": "ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604",
    "source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "source/PairedRational.lean": "beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d",
    "source/PairedRow.lean": "106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19",
    "source/PartialPairing.lean": "4f2292576553f1ee9608ca30e63017eadbf06309534b97ef7186b3c82213f27a",
    "source/PartialSecondMoment.lean": "5ef9107d68b2f87af2d419df57acb543882755175bf9c10b57ab532750892d6d",
    "source/PrimeAffine.lean": "0b01895e04b8039a9c77bfd73a7ed59295f044bc699ff1c8d8a15db45a1c021f",
    "source/PrimeBelow.lean": "3ec3ec9bebc7951b6cd9d61633e0cb9bf225308d24063bdaf7f2f6d50664e654",
    "source/PrimeNumberTheoremAnd/BrunTitchmarsh.lean": "63c649344ac09dc107bc6a0f5beda1d955b6d63320aaa488edcdd09f2bce77cf",
    "source/PrimeNumberTheoremAnd/Consequences.lean": "045e9847e9e25f63aee3708b2b56b0c477f45fd92a80a7fef0a1a0d806b8eb93",
    "source/PrimeNumberTheoremAnd/Fourier.lean": "8f86ed00ec8db00ca0f63e8ba99c86e0ae6f9fbd959a5d28cb7134e61e24a109",
    "source/PrimeNumberTheoremAnd/Mathlib/Analysis/Asymptotics/Asymptotics.lean": "a5c78b78ef025f621cba873779bb55f567e834168b6d611bc41f89f2126347e3",
    "source/PrimeNumberTheoremAnd/Mathlib/Analysis/SpecialFunctions/Log/Basic.lean": "4e00c5e4c460c804acfb2143317fb096637a2cfd6b41535fdb57fd883e3dd67e",
    "source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/ArithmeticFunction.lean": "030522971531c7d9d7f683cf180d21f220d967398aea2ab7d569768af61a3a6a",
    "source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/AuxResults.lean": "1aec11e855a3ac7af17564f744ec681879d206d5d859b048e8f4732c76cca97b",
    "source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Basic.lean": "53c613e44cb70f75faa91c5b215178aa2965b412cfe673e1412792c06c3946aa",
    "source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Selberg.lean": "617771061bf92097e72574b7784453e0607d1a5b59192dc92f5692e24709d6da",
    "source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/SelbergBounds.lean": "4f33c5beb5ca2623b9320e3d7c17c2264e6d496169e604463da1a8cc9afbfa82",
    "source/PrimeNumberTheoremAnd/SmoothExistence.lean": "7f9ce5971b77d15b11f339e51cdeeceef51cc82a4271b73e4c1ed4b1c9e97b9a",
    "source/PrimeNumberTheoremAnd/Sobolev.lean": "a26e9b3cbcbafaf9983e357b750dacf7105980f579ca810cd41ddf11fd66783a",
    "source/PrimeNumberTheoremAnd/Wiener.lean": "132a6f092f87774cad2134e877b5817cea0fba72d33e7964c07107227c387e56",
    "source/PrimeSkew.lean": "c1247d089924fd19a2ad53ba15020df8e6fcaaf88551dc65f0ba8bd842834693",
    "source/PrimeTemplateLower.lean": "4827c3367dae96ff463c28bb41d48ed293bed7e369d347795558d6079ee8f022",
    "source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "source/RectangularCounts.lean": "5b3c9d74d45696590a80f2f4023231a6cfd13b2ff5b53d9f2e205e25e6eace14",
    "source/SecondOrderAsymptotic.lean": "8990a2c905aa9f81783c3a90315527c100e68aab03b6b852fe0415100e25360e",
    "source/SecondOrderHoles.lean": "0870dbc94a5e431d6fa9086ef5da6ce07dcbb9054b6247266949fa5a0f172382",
    "source/SecondOrderLowerLimit.lean": "452e0429cc232211a1d2f90c281948cf22db0217cc08db0e65de69c0adf37c64",
    "source/SecondOrderReal.lean": "c923195648e7376eb9c523dfd3cd43c58c8274872f47087de27262cdd74d243c",
    "source/StabilityClassMass.lean": "8e3497f323487da590058c1b4465e3adfcb08b32d0e4dd47b9708d50ff8cb20b",
    "source/StabilityCleanup.lean": "95e9b7cc8078a055c456343e103ff50e2961dd719cd83346531a337f60bcd525",
    "source/StabilityClusteringBridge.lean": "db9eb2cd7dde2df8ecc82b8aed4351981959b4cd7b0e8355b5df9d394b3d590c",
    "source/StabilityComplete.lean": "1132de38808371259d72aa47cf8fa6838dfe8d8cbdd9956d0d2e8e56b5544beb",
    "source/StabilityFinalMasses.lean": "f0d047752a506896e261c5d2e654280995f23acdde7e9278ddbd62f1b1aeb25c",
    "source/StabilityHamming.lean": "8397aa418c2571de9b898e3daec0186377cf175e36b15f32b854b489ce8f3cbe",
    "source/StabilityRepresentative.lean": "ede6c08454a372f41d3775c73cd3db446c338114b4962b95d068abcd31fa0185",
    "source/StabilityRootControl.lean": "3c555f76fcc678149294eefffbf0aeaeabfc39e10b94a7a6eeb4c8609bf36b46",
    "source/StabilityRowClustering.lean": "f3259a97c2e6f6dfddb785e550129d6c1a9e3cd2989a123e2e009fe622662bca",
    "source/StabilitySlack.lean": "22bc1f459543f188289bd4655eea3d7c69fb5b24723c3c58857d6098a493a645",
    "source/StabilitySlackCoercivity.lean": "8dc4d14ae90edb85bcdc64f80bdf5e1bcfb1ae1c15da3ab2bc4224c7dddf13dd",
    "source/StabilitySlackContinuity.lean": "4309b1431ef45cc53af5f1727e0288447773ba954028856c9d5da3849821ab6f",
    "source/StabilitySymmetricSlack.lean": "a22accb7b3d6ebd59bc3267ecde34c59ccf1f616bf984a0142c25cc550249c8f",
    "source/StabilityThreeRepresentatives.lean": "2c31cac2ac1c2fb3aa8553e5d4fb5dd8a1d6d9f531810d094d2b1ddd8438207e",
    "source/StabilityTypical.lean": "4889b3ed06cbb8727439d14a5f6869acfc5433b95558be671c6fd32e2b926509",
    "source/StabilityVariance.lean": "b34eddb872f9ce1bba4605dcf679e0bfaa86e91cc899cf3ac1b4f6d592ff8da0",
    "source/StabilityZeroGeometry.lean": "36a03b0ab4f1ad24a4291f0960f7ee023476844b87544e79d7367819d33be442",
    "source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
    "source/TemplateBalanced.lean": "3a099d1477a21678620bb3b9c7f30884abdbdc41b36770e1c1329fc9bb35f7ad",
    "source/TemplateCounts.lean": "7ad0fec330dda609a23a9b8ebdf3d047c1d562ed5a2d093bb769f193bd42bf94",
    "source/TemplateData.lean": "1cfb7d6445daf1d214aee91920d3a4e43a7cf6529dc2c32e111abb48c329f92a",
    "source/TemplateGeometry.lean": "88b026d243e3a8e8030f11b2ef970fc1ccf033280df46514d5bde4d31008832b",
    "source/TemplateModThree.lean": "4704352533ad496171e3888ed822655e6e5ba4e78a68249bea1fb8e1a3346557",
    "source/ThreeTypeCounts.lean": "5bf91f32f1bae59781d787f413af08eead93240e0474357f8f27798b14e49129",
    "source/TripartiteCounts.lean": "d9c61709de2cf47fddcd6a6d8f13b609c0e44eb0c25a8f4b4b7d6e5558c33946",
    "source/TripartiteField.lean": "0613817f1e82ab0595c91687e935496e63c6ac9c920cd6b1ee4395dc1ee78785",
    "source/TripartiteGraph.lean": "d85eb3059f096f9a8c6130ab99b87a1fe90ecad8ee759a71d7d088932f2647ce",
    "source/UpperFinite.lean": "e70cb97c19beeb9d6f3319ea78c6ad4fbfd79830c98abf92d75fcfe5d8adc791",
    "source/UpperFixedBudget.lean": "6cc851b06b0dafd85e6a9a6cf61775cb08b2db8ceabdd38588176f79e23ffa1d",
    "source/UpperIngredients.lean": "41ecd66313a6c8d3b85c912d911629d785a539db3f46b2226ac6647c21bcab69",
    "source/UpperLimit.lean": "e07999ddcf4fef3f16594277f9ce8e297d10986e9e23b9bb4c43cd3cd98decf5",
    "source/UpperRealBridge.lean": "904df29c9ebf1bac9a2af6d92e14fe70bda8e8a014fbebeb0c849673883bf7e4",
    "source/UpperScalars.lean": "74c8b463d93c70536eb53b4e19f7b36dda43ef6895f656c2c9bfa4ba04c878a7"
  }
}


==> anc/lean/extended-lean-companion/sharp-second-order/source/AffineBase.lean <==
import OriginalParameters
import Mathlib.Algebra.Field.ZMod
import Mathlib.Data.Fintype.EquivFin
import Mathlib.Tactic.LinearCombination

namespace ClassicalAffine
open OriginalAugmented BooleanMatrixGeometry

/-- The canonical list count equals the cardinality of the occupied finite set. -/
theorem fixedCount_eq_card {m n : ℕ} (B : Matrix m n) :
    fixedCount B = (Finset.univ.filter (fun t : Fin m × Fin n => B t.1 t.2 = true)).card := by
  classical
  rw [fixedCount, ← List.toFinset_card_of_nodup (GridModel.occupied_cells_nodup m n B)]
  congr 1
  ext t
  simp only [List.mem_toFinset, Finset.mem_filter, Finset.mem_univ, true_and]
  exact GridModel.occupied_cells_mem m n B t

section Field
variable {F : Type} [Field F] [Fintype F] [DecidableEq F]
variable {m n k : ℕ}

omit [Fintype F] in
/-- Two affine lines containing two points coincide, unless the points coincide. -/
theorem four_incidence (u v l t : F × F)
    (h₁ : u.2 = l.1*u.1+l.2) (h₂ : u.2 = t.1*u.1+t.2)
    (h₃ : v.2 = l.1*v.1+l.2) (h₄ : v.2 = t.1*v.1+t.2) :
    u=v ∨ l=t := by
  by_cases hx : u.1=v.1
  · left
    exact Prod.ext hx (by rw [h₁,h₃,hx])
  · right
    have hz : (l.1-t.1)*(u.1-v.1)=0 := by
      linear_combination -h₁+h₂+h₃-h₄
    have ha : l.1=t.1 := sub_eq_zero.mp ((mul_eq_zero.mp hz).resolve_right (sub_ne_zero.mpr hx))
    exact Prod.ext ha (by rw [ha] at h₁; linear_combination h₂-h₁)

/-- A represented line and its x-coordinate determine its occupied cell. -/
def cellMap (er : (F × F) ↪ Fin m) (ec : Fin k ↪ Fin n)
    (line : Fin k ↪ (F × F)) (t : Fin k × F) : Fin m × Fin n :=
  (er (t.2,(line t.1).1*t.2+(line t.1).2), ec t.1)

noncomputable def base (er : (F × F) ↪ Fin m) (ec : Fin k ↪ Fin n)
    (line : Fin k ↪ (F × F)) : Matrix m n := by
  classical
  exact fun r c => decide (∃ t, cellMap er ec line t = (r,c))

omit [DecidableEq F] in
theorem base_iff (er : (F × F) ↪ Fin m) (ec : Fin k ↪ Fin n)
    (line : Fin k ↪ (F × F)) (r : Fin m) (c : Fin n) :
    base er ec line r c = true ↔ ∃ t, cellMap er ec line t = (r,c) := by
  classical
  simp [base]

omit [Fintype F] [DecidableEq F] in
theorem cellMap_injective (er : (F × F) ↪ Fin m) (ec : Fin k ↪ Fin n)
    (line : Fin k ↪ (F × F)) : Function.Injective (cellMap er ec line) := by
  intro a b h
  have hc := ec.injective (congrArg Prod.snd h)
  have hr := er.injective (congrArg Prod.fst h)
  exact Prod.ext hc (congrArg Prod.fst hr)

theorem base_C4 (er : (F × F) ↪ Fin m) (ec : Fin k ↪ Fin n)
    (line : Fin k ↪ (F × F)) : EvenParity.C4Free (base er ec line) := by
  intro r s c d hrs hcd h
  obtain ⟨a,ha⟩ := (base_iff er ec line r c).mp h.1
  obtain ⟨b,hb⟩ := (base_iff er ec line r d).mp h.2.1
  obtain ⟨e,he⟩ := (base_iff er ec line s c).mp h.2.2.1
  obtain ⟨f,hf⟩ := (base_iff er ec line s d).mp h.2.2.2
  have hae : a.1=e.1 := ec.injective ((congrArg Prod.snd ha).trans (congrArg Prod.snd he).symm)
  have hbf : b.1=f.1 := ec.injective ((congrArg Prod.snd hb).trans (congrArg Prod.snd hf).symm)
  have hab := er.injective ((congrArg Prod.fst ha).trans (congrArg Prod.fst hb).symm)
  have hef := er.injective ((congrArg Prod.fst he).trans (congrArg Prod.fst hf).symm)
  change (a.2,(line a.1).1*a.2+(line a.1).2) = (b.2,(line b.1).1*b.2+(line b.1).2) at hab
  change (e.2,(line e.1).1*e.2+(line e.1).2) = (f.2,(line f.1).1*f.2+(line f.1).2) at hef
  have hx := congrArg Prod.fst hab
  change a.2=b.2 at hx
  have hy := congrArg Prod.snd hab
  have hx' := congrArg Prod.fst hef
  change e.2=f.2 at hx'
  have hy' := congrArg Prod.snd hef
  have hh := four_incidence (a.2,(line a.1).1*a.2+(line a.1).2)
    (e.2,(line e.1).1*e.2+(line e.1).2) (line a.1) (line b.1) rfl
    (by simpa only [hx] using hy) (by rw [hae]) (by simpa only [hx',←hbf] using hy')
  rcases hh with hrow | hline
  · apply hrs
    exact (congrArg Prod.fst ha).symm.trans ((congrArg er hrow).trans (congrArg Prod.fst he))
  · apply hcd
    have hc := line.injective hline
    exact (congrArg Prod.snd ha).symm.trans ((congrArg ec hc).trans (congrArg Prod.snd hb))

omit [DecidableEq F] in
theorem base_count (er : (F × F) ↪ Fin m) (ec : Fin k ↪ Fin n)
    (line : Fin k ↪ (F × F)) : fixedCount (base er ec line)=k*Fintype.card F := by
  classical
  rw [fixedCount_eq_card]
  have he : Finset.univ.filter (fun t : Fin m × Fin n => base er ec line t.1 t.2 = true) =
      Finset.univ.image (cellMap er ec line) := by
    ext t
    simp only [Finset.mem_filter, Finset.mem_univ, true_and, base_iff,
      Finset.mem_image, Prod.mk.eta]
  rw [he,Finset.card_image_of_injective _ (cellMap_injective er ec line)]
  simp
end Field
end ClassicalAffine


==> anc/lean/extended-lean-companion/sharp-second-order/source/BadFixedCells.lean <==
import C4ClassCapacity
import FixedAcceptanceSum

namespace PartialPairing
open OriginalAugmented EvenParity ElementaryMixing StabilityCleanup

def rowRestrictedCount {m n : Nat} (B : Matrix m n) (R : Fin m → Bool) : Nat :=
  nsum (members m R) (degree B)

theorem restricted_rows_C4_quadratic {m n : Nat} (B : Matrix m n) (hB : C4Free B)
    (R : Fin m → Bool) :
    (rowRestrictedCount B R)^2≤card m R*(n^2+fixedCount B) := by
  have h := UnrestrictedUniform.nsum_cauchy (members m R) (degree B)
  have hs := nsum_filter_le (List.finRange m) R (fun r => (degree B r)^2)
  change nsum (members m R) (fun r => (degree B r)^2)≤fsum m (fun r => (degree B r)^2) at hs
  have hl := leave_double_count B hB
  have hp : fsum m (fun r => degree B r*(degree B r-1))≤n*(n-1) := by omega
  have hn := Nat.mul_le_mul_left n (Nat.sub_le n 1)
  have hsq := UnrestrictedUniform.base_square_sum B
  rw [← UnrestrictedUniform.fixedCount_eq_total] at hsq
  have hall : fsum m (fun r => (degree B r)^2)≤n^2+fixedCount B := by
    simp only [Nat.pow_two] at hsq ⊢
    omega
  have hm := Nat.mul_le_mul_left (card m R) (Nat.le_trans hs hall)
  exact Nat.le_trans h hm

theorem restricted_columns_C4_quadratic {m n : Nat} (B : Matrix m n) (hB : C4Free B)
    (C : Fin n → Bool) :
    (restrictedCount B C)^2≤m*((card n C)^2+restrictedCount B C) := by
  have h := UnrestrictedUniform.nsum_cauchy (List.finRange m) (restrictedRow B C)
  change (restrictedCount B C)^2≤(List.finRange m).length*restrictedSquare B C at h
  rw [List.length_finRange] at h
  exact Nat.le_trans h (Nat.mul_le_mul_left m (restricted_square_sharp B hB C))

theorem nat_sum_filter {α : Type} (xs : List α) (P : α → Bool) (f : α → Nat) :
    nsum (xs.filter P) f=nsum xs (fun x => bit (P x)*f x) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => cases hp : P x <;> simp [hp,nsum,bit,ih]

theorem bad_fixed_union_bound {m n : Nat} (B A : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) :
    badFixedCount B A rl cl tau≤
      rowRestrictedCount B (fun r => !(CleanHoles.goodRow (full B A) rl cl tau r))+
      restrictedCount B (fun c => !(CleanHoles.goodCol (full B A) rl cl tau c)) := by
  let R := fun r => !(CleanHoles.goodRow (full B A) rl cl tau r)
  let C := fun c => !(CleanHoles.goodCol (full B A) rl cl tau c)
  have hb : badFixedCount B A rl cl tau =
      nsum (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) B)
        (fun p => bit (R p.1 || C p.2)) := by
    rw [nsum_bit_filter]
    unfold badFixedCount
    congr 2
    funext p
    dsimp [R,C]
    cases hr : CleanHoles.goodRow (full B A) rl cl tau p.1 <;>
      cases hc : CleanHoles.goodCol (full B A) rl cl tau p.2 <;> rfl
  rw [hb]
  unfold BooleanMatrixGeometry.cells
  rw [nat_sum_filter,UnrestrictedUniform.nsum_grid]
  have hpoint : ∀ r : Fin m, ∀ c : Fin n,
      bit (B r c)*bit (R r || C c)≤bit (R r)*bit (B r c)+bit (C c)*bit (B r c) := by
    intro r c
    cases hb : B r c <;> cases hr : R r <;> cases hc : C c <;> decide
  have h := nsum_le (List.finRange m) _ _ (fun r _ =>
    nsum_le (List.finRange n) _ _ (fun c _ => hpoint r c))
  rw [nsum_congr (List.finRange m) _ _ (fun r _ => nsum_add _ _ _),nsum_add] at h
  have hr : nsum (List.finRange m) (fun r =>
      nsum (List.finRange n) (fun c => bit (R r)*bit (B r c)))=rowRestrictedCount B R := by
    unfold rowRestrictedCount members
    rw [nat_sum_filter]
    exact nsum_congr _ _ _ (fun r _ => nsum_mul_left _ _ _)
  have hc : nsum (List.finRange m) (fun r =>
      nsum (List.finRange n) (fun c => bit (C c)*bit (B r c)))=restrictedCount B C := by
    unfold restrictedCount restrictedRow members fsum
    exact nsum_congr _ _ _ (fun r _ => (nat_sum_filter _ _ _).symm)
  rw [hr,hc] at h
  exact h

def goodFixedMatrix {m n : Nat} (B A : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) : Matrix m n :=
  fun r c => B r c && CleanHoles.goodRow (full B A) rl cl tau r &&
    CleanHoles.goodCol (full B A) rl cl tau c

theorem good_fixed_C4 {m n : Nat} (B A : Matrix m n) (hB : C4Free B)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) :
    C4Free (goodFixedMatrix B A rl cl tau) := by
  intro r s c d hrs hcd h
  have hp : ∀ x y, goodFixedMatrix B A rl cl tau x y=true → B x y=true := by
    intro x y hh
    have parts : B x y=true ∧ CleanHoles.goodRow (full B A) rl cl tau x=true ∧
        CleanHoles.goodCol (full B A) rl cl tau y=true := by
      simpa [goodFixedMatrix,Bool.and_assoc] using hh
    exact parts.1
  exact hB r s c d hrs hcd ⟨hp r c h.1,hp r d h.2.1,hp s c h.2.2.1,hp s d h.2.2.2⟩

theorem good_fixed_holes {m n : Nat} (B A : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat)
    (holes : ∀ x y, CleanHoles.goodRow (full B A) rl cl tau x=true →
      CleanHoles.goodCol (full B A) rl cl tau y=true → rl x=cl y → full B A x y=false) :
    ∀ r c, rl r=cl c → goodFixedMatrix B A rl cl tau r c=false := by
  intro r c he
  cases hg : goodFixedMatrix B A rl cl tau r c
  · rfl
  · have parts : B r c=true ∧ CleanHoles.goodRow (full B A) rl cl tau r=true ∧
        CleanHoles.goodCol (full B A) rl cl tau c=true := by
      simpa [goodFixedMatrix,Bool.and_assoc] using hg
    have hz := holes r c parts.2.1 parts.2.2 he
    have ho := base_preserved B A r c parts.1
    rw [ho] at hz
    cases hz

theorem good_bad_fixed_count {m n : Nat} (B A : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) :
    fixedCount (goodFixedMatrix B A rl cl tau)+badFixedCount B A rl cl tau=fixedCount B := by
  have h := filter_complement_length
    (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) B)
    (fun p => CleanHoles.goodRow (full B A) rl cl tau p.1 &&
      CleanHoles.goodCol (full B A) rl cl tau p.2)
  have he : (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) B).filter
      (fun p => CleanHoles.goodRow (full B A) rl cl tau p.1 &&
        CleanHoles.goodCol (full B A) rl cl tau p.2)=
      BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) (goodFixedMatrix B A rl cl tau) := by
    unfold BooleanMatrixGeometry.cells
    rw [List.filter_filter]
    congr 1
    funext p
    simp [goodFixedMatrix,Bool.and_comm,Bool.and_left_comm]
  rw [he] at h
  exact h

#print axioms restricted_rows_C4_quadratic
#print axioms restricted_columns_C4_quadratic
#print axioms bad_fixed_union_bound
#print axioms good_bad_fixed_count
end PartialPairing


==> anc/lean/extended-lean-companion/sharp-second-order/source/BooleanMatrixGeometry.lean <==
import ListRatCounting
import MatrixMoments

namespace BooleanMatrixGeometry

open PairedPivotCore FiniteRatSums RationalSampling ListRatCounting PairedMatrixMoments

universe u v
variable {Row : Type u} {Col : Type v}

def indicator (A : Row → Col → Bool) (r : Row) (c : Col) : Rat := ratBit (A r c)

def grid (rows : List Row) (cols : List Col) : List (Cell Row Col) :=
  rows.flatMap (fun r => cols.map (fun c => (r,c)))

def cells (rows : List Row) (cols : List Col) (A : Row → Col → Bool) : List (Cell Row Col) :=
  (grid rows cols).filter (fun p => A p.1 p.2)

def closedBit (A : Row → Col → Bool) (p q : Cell Row Col) : Bool :=
  A p.1 p.2 && A q.1 q.2 && A p.1 q.2 && A q.1 p.2

theorem closedBit_iff (A : Row → Col → Bool) (p q : Cell Row Col) :
    closedBit A p q=true ↔ Closed (fun r c => A r c=true) p q := by
  simp [closedBit, Closed, Bool.and_eq_true, and_assoc]

theorem grid_sum (rows : List Row) (cols : List Col) (g : Cell Row Col → Rat) :
    sum (grid rows cols) g=sum rows (fun r => sum cols (fun c => g (r,c))) := by
  unfold grid
  rw [sum_flatMap]
  exact sum_congr rows _ _ (fun r _ => sum_map cols (fun c => (r,c)) g)

theorem cells_sum (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (g : Cell Row Col → Rat) :
    sum (cells rows cols A) g=
      sum rows (fun r => sum cols (fun c => indicator A r c*g (r,c))) := by
  unfold cells
  rw [sum_filter, grid_sum]
  rfl

theorem cells_card (rows : List Row) (cols : List Col) (A : Row → Col → Bool) :
    ((cells rows cols A).length : Rat)=total rows cols (indicator A) := by
  have h := cells_sum rows cols A (fun _ => 1)
  rw [sum_const] at h
  have hi : sum rows (fun r => sum cols (fun c => indicator A r c*1))=
      total rows cols (indicator A) := by
    apply sum_congr rows
    intro r hr
    exact sum_congr cols _ _ (fun c _ => Rat.mul_one _)
  rw [hi] at h
  grind

def rowWeight (cols : List Col) (A : Row → Col → Bool) (r : Row) (c : Col) : Rat :=
  indicator A r c*(rowDegree cols (indicator A) r)⁻¹

theorem rowWeight_normalized (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : sum cols (rowWeight cols A r)=1 := by
  unfold rowWeight
  rw [sum_mul_right]
  change rowDegree cols (indicator A) r*(rowDegree cols (indicator A) r)⁻¹=1
  exact Rat.mul_inv_cancel _ (by grind)

theorem rowWeight_nonneg (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : ∀ c ∈ cols, 0≤rowWeight cols A r c := by
  intro c hc
  exact Rat.mul_nonneg (ratBit_range (A r c)).1 (inv_nonneg_of_pos _ hd)

theorem four_bit_identity (a b x y : Bool) (z : Rat) :
    ratBit x*z*ratBit (x && b && a && y)=
      ratBit a*ratBit b*(ratBit x*ratBit y)*z := by
  cases a <;> cases b <;> cases x <;> cases y <;> simp [ratBit] <;> grind

theorem row_cell_probability (cols : List Col) (A : Row → Col → Bool)
    (r s : Row) (c : Col) :
    expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) (s,c)))=
      indicator A r c*indicator A s c*
        (codegree cols (indicator A) r s/rowDegree cols (indicator A) r) := by
  unfold expect
  rw [sum_congr cols (fun j => rowWeight cols A r j*ratBit (closedBit A (r,j) (s,c))) (fun j =>
      (indicator A r c*indicator A s c)*(indicator A r j*indicator A s j)*
        (rowDegree cols (indicator A) r)⁻¹)
    (fun j _ => four_bit_identity (A r c) (A s c) (A r j) (A s j) _)]
  rw [sum_mul_right, sum_mul_left]
  unfold codegree
  rw [Rat.div_def]
  grind

theorem two_bit_mask (a b : Bool) (B : Rat → Rat) (hB : B 0=0) (t : Rat) :
    B (ratBit a*ratBit b*t)=ratBit a*ratBit b*B t := by
  cases a <;> cases b <;> simp [ratBit, hB] <;> grind

theorem occupied_mask_identity (a b : Bool) (t : Rat) :
    ratBit b*(ratBit a*ratBit b*t)=(ratBit a*ratBit b)*t := by
  cases a <;> cases b <;> simp [ratBit] <;> grind

theorem sum_cell_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (B : Rat → Rat) (hB : B 0=0) :
    sum (cells rows cols A) (fun p =>
      B (expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) p))))=
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [sum_congr (cells rows cols A) _ (fun p =>
      indicator A r p.2*indicator A p.1 p.2*
        B (codegree cols (indicator A) r p.1/rowDegree cols (indicator A) r))
    (by
      intro p hp
      rw [row_cell_probability]
      exact two_bit_mask (A r p.2) (A p.1 p.2) B hB _)]
  rw [cells_sum]
  apply sum_congr rows
  intro s hs
  rw [sum_congr cols (fun c => indicator A s c*(indicator A r c*indicator A s c*
      B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))) (fun c =>
      (indicator A r c*indicator A s c)*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
    (fun c _ => occupied_mask_identity (A r c) (A s c) _)]
  exact sum_mul_right cols _ _

#print axioms closedBit_iff
#print axioms grid_sum
#print axioms cells_sum
#print axioms cells_card
#print axioms rowWeight_normalized
#print axioms rowWeight_nonneg
#print axioms four_bit_identity
#print axioms row_cell_probability
#print axioms two_bit_mask
#print axioms sum_cell_response

end BooleanMatrixGeometry


==> anc/lean/extended-lean-companion/sharp-second-order/source/BoundedMaximum.lean <==
import Std

/-! Bounded maximization of a Nat-valued feasible predicate.
No witness of a maximum is assumed; nonempty feasibility suffices. -/
namespace BoundedMaximum

def greatest (P : Nat → Prop) [DecidablePred P] : Nat → Nat
  | 0 => 0
  | n+1 => if P (n+1) then n+1 else greatest P n

theorem greatest_le (P : Nat → Prop) [DecidablePred P] (N : Nat) : greatest P N≤N := by
  induction N with
  | zero => exact Nat.le_refl 0
  | succ n ih =>
    simp only [greatest]
    split
    · exact Nat.le_refl (n+1)
    · omega

theorem le_greatest (P : Nat → Prop) [DecidablePred P]
    (N k : Nat) (hk : k≤N) (hp : P k) : k≤greatest P N := by
  induction N generalizing k with
  | zero => simp only [greatest]; omega
  | succ n ih =>
    simp only [greatest]
    split
    · exact hk
    · rename_i hn
      have hkn : k≤n := by
        by_cases he : k=n+1
        · subst k; exact False.elim (hn hp)
        · omega
      exact ih k hkn hp

theorem greatest_mem (P : Nat → Prop) [DecidablePred P] (N : Nat)
    (hex : ∃ k, k≤N ∧ P k) : P (greatest P N) := by
  induction N with
  | zero =>
    obtain ⟨k,hk,hp⟩ := hex
    have he : k=0 := by omega
    subst k
    exact hp
  | succ n ih =>
    simp only [greatest]
    split
    · assumption
    · rename_i hn
      obtain ⟨k,hk,hp⟩ := hex
      have hkn : k≤n := by
        by_cases he : k=n+1
        · subst k; exact False.elim (hn hp)
        · omega
      exact ih ⟨k,hkn,hp⟩

#print axioms greatest_le
#print axioms le_greatest
#print axioms greatest_mem
end BoundedMaximum


==> anc/lean/extended-lean-companion/sharp-second-order/source/C4ClassCapacity.lean <==
import MixingIncidence
import CleanupLabels

namespace PartialPairing
open OriginalAugmented EvenParity ElementaryMixing StabilityCleanup

/- The following sharp restricted-square proof is a proof-preserving extraction
   from frozen ColumnPruning; no Real/Mathlib import is needed. -/
theorem restricted_square_sharp {m n : Nat} (B : Matrix m n) (hB : C4Free B)
    (C : Fin n → Bool) : restrictedSquare B C≤(card n C)^2+restrictedCount B C := by
  rw [restricted_square_common,restrictedCount_columns]
  have hp : ∀ c∈members n C, nsum (members n C) (fun d => common B c d)≤card n C+colDegree B c := by
    intro c hc
    have hh := nsum_le (members n C) (fun d => common B c d)
      (fun d => 1+(if d=c then colDegree B c else 0)) (by
        intro d _
        by_cases hd : d=c
        · subst d; simp only [common_diagonal,ite_true]; omega
        · have hh := common_le_one B hB c d (Ne.symm hd)
          simpa [hd] using hh)
    rw [nsum_add,nsum_const,selected_diagonal_sum C (colDegree B c) c hc] at hh
    simpa [card] using hh
  have hh := nsum_le (members n C) _ (fun c => card n C+colDegree B c) hp
  rw [nsum_add,nsum_const] at hh
  simpa [card,Nat.pow_two] using hh

def classMask {n : Nat} (cl : Fin n → Fin 3) (i : Fin 3) : Fin n → Bool :=
  fun c => decide (cl c=i)

theorem filtered_three_sum {α : Type} (xs : List α) (label : α → Fin 3) (f : α → Nat) :
    nsum xs f=nsum (xs.filter (fun x => decide (label x=0))) f+
      nsum (xs.filter (fun x => decide (label x=1))) f+
      nsum (xs.filter (fun x => decide (label x=2))) f := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    rcases fin_three_cases (label x) with hx | hx | hx <;>
      simp [hx,nsum] <;> omega

theorem degree_three_classes {m n : Nat} (B : Matrix m n) (cl : Fin n → Fin 3) (r : Fin m) :
    degree B r=restrictedRow B (classMask cl 0) r+
      restrictedRow B (classMask cl 1) r+restrictedRow B (classMask cl 2) r :=
  filtered_three_sum (List.finRange n) cl (fun c => bit (B r c))

theorem count_three_classes {m n : Nat} (B : Matrix m n) (cl : Fin n → Fin 3) :
    fixedCount B=restrictedCount B (classMask cl 0)+
      restrictedCount B (classMask cl 1)+restrictedCount B (classMask cl 2) := by
  rw [UnrestrictedUniform.fixedCount_eq_total]
  unfold total
  rw [fsum_congr m _ _ (fun r => degree_three_classes B cl r),fsum_add,fsum_add]
  rfl

theorem class_row_zero_of_hole {m n : Nat} (B : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (holes : ∀ r c, rl r=cl c → B r c=false) (r : Fin m) :
    restrictedRow B (classMask cl (rl r)) r=0 := by
  unfold restrictedRow
  rw [nsum_congr _ _ (fun _ => 0)]
  · exact nsum_zero _
  · intro c hc
    have he := (members_mem n (classMask cl (rl r)) c).mp hc
    have hi : cl c=rl r := by simpa only [classMask,decide_eq_true_eq] using he
    rw [holes r c hi.symm]
    rfl

theorem nat_two_square (a b : Nat) : (a+b)^2≤2*(a^2+b^2) := by
  have hs : (0:Rat)≤((a : Rat)-(b : Rat))^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he : ((a : Rat)-(b : Rat))^2=2*((a : Rat)^2+(b : Rat)^2)-((a : Rat)+(b : Rat))^2 := by grind
  rw [he] at hs
  apply Rat.natCast_le_natCast.mp
  simp only [Rat.natCast_pow,Rat.natCast_add,Rat.natCast_mul]
  grind

theorem hole_row_square {m n : Nat} (B : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (holes : ∀ r c, rl r=cl c → B r c=false) (r : Fin m) :
    (degree B r)^2≤2*((restrictedRow B (classMask cl 0) r)^2+
      (restrictedRow B (classMask cl 1) r)^2+(restrictedRow B (classMask cl 2) r)^2) := by
  have hz := class_row_zero_of_hole B rl cl holes r
  rw [degree_three_classes B cl r]
  rcases fin_three_cases (rl r) with hi | hi | hi
  · rw [hi] at hz
    rw [hz]
    simpa using
      nat_two_square (restrictedRow B (classMask cl 1) r) (restrictedRow B (classMask cl 2) r)
  · rw [hi] at hz
    rw [hz]
    simpa using
      nat_two_square (restrictedRow B (classMask cl 0) r) (restrictedRow B (classMask cl 2) r)
  · rw [hi] at hz
    rw [hz]
    simpa using
      nat_two_square (restrictedRow B (classMask cl 0) r) (restrictedRow B (classMask cl 1) r)

/-- With an exact empty diagonal of three classes, fixed neighbors occupy at most
    two column classes. C4 bounds the internal pair capacity of each class. -/
theorem three_hole_C4_quadratic {m n : Nat} (B : Matrix m n) (hB : C4Free B)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (holes : ∀ r c, rl r=cl c → B r c=false) :
    (fixedCount B)^2≤2*m*((card n (classMask cl 0))^2+
      (card n (classMask cl 1))^2+(card n (classMask cl 2))^2+fixedCount B) := by
  have hr := fsum_le m _ _ (fun r => hole_row_square B rl cl holes r)
  rw [fsum_mul_left,fsum_add,fsum_add] at hr
  change fsum m (fun r => (degree B r)^2)≤2*(restrictedSquare B (classMask cl 0)+
    restrictedSquare B (classMask cl 1)+restrictedSquare B (classMask cl 2)) at hr
  have h0 := restricted_square_sharp B hB (classMask cl 0)
  have h1 := restricted_square_sharp B hB (classMask cl 1)
  have h2 := restricted_square_sharp B hB (classMask cl 2)
  have hc := count_three_classes B cl
  have hsum : fsum m (fun r => (degree B r)^2)≤2*((card n (classMask cl 0))^2+
      (card n (classMask cl 1))^2+(card n (classMask cl 2))^2+fixedCount B) := by omega
  have hca := UnrestrictedUniform.nsum_cauchy (List.finRange m) (degree B)
  change (EvenParity.total B)^2≤(List.finRange m).length*fsum m (fun r => (degree B r)^2) at hca
  rw [List.length_finRange,← UnrestrictedUniform.fixedCount_eq_total] at hca
  have hm := Nat.mul_le_mul_left m hsum
  have he : m*(2*((card n (classMask cl 0))^2+
      (card n (classMask cl 1))^2+(card n (classMask cl 2))^2+fixedCount B))=
      2*m*((card n (classMask cl 0))^2+
      (card n (classMask cl 1))^2+(card n (classMask cl 2))^2+fixedCount B) := by ac_rfl
  rw [he] at hm
  exact Nat.le_trans hca hm

#print axioms restricted_square_sharp
#print axioms three_hole_C4_quadratic
end PartialPairing


==> anc/lean/extended-lean-companion/sharp-second-order/source/C4Quadratic.lean <==
import OriginalCounts

/-! The base-size quadratic is derived from literal C4-freeness. -/
namespace UnrestrictedUniform

open OriginalAugmented EvenParity BooleanMatrixGeometry FiniteRatSums

theorem cast_nsum {α : Type} (xs : List α) (f : α → Nat) :
    (nsum xs f : Rat)=sum xs (fun x => (f x : Rat)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [nsum,sum,Rat.natCast_add,ih]

theorem nsum_cauchy {α : Type} (xs : List α) (f : α → Nat) :
    (nsum xs f)^2≤xs.length*nsum xs (fun x => (f x)^2) := by
  have h := finite_cauchy xs (fun x => (f x : Rat))
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_pow,Rat.natCast_mul,cast_nsum] using h

theorem nsum_append {α : Type} (xs ys : List α) (f : α → Nat) :
    nsum (xs++ys) f=nsum xs f+nsum ys f := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum,ih,Nat.add_assoc]

theorem nsum_map {α β : Type} (xs : List α) (g : α → β) (f : β → Nat) :
    nsum (xs.map g) f=nsum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum,ih]

theorem nsum_grid {Row Col : Type} (rows : List Row) (cols : List Col) (f : Row×Col → Nat) :
    nsum (grid rows cols) f=nsum rows (fun r => nsum cols (fun c => f (r,c))) := by
  induction rows with
  | nil => rfl
  | cons r rs ih =>
    change nsum (cols.map (fun c => (r,c)) ++ grid rs cols) f = _
    rw [nsum_append,nsum_map,ih]
    rfl

theorem fixedCount_eq_total {m n : Nat} (B : Matrix m n) : fixedCount B=EvenParity.total B := by
  unfold fixedCount cells
  rw [←nsum_bit_filter,nsum_grid]
  rfl

theorem degree_square_identity (d : Nat) : d^2=d*(d-1)+d := by
  cases d with
  | zero => rfl
  | succ d => simp [Nat.pow_two,Nat.add_mul,Nat.mul_add]

theorem base_square_sum {m n : Nat} (B : Matrix m n) :
    fsum m (fun r => (degree B r)^2)=
      fsum m (fun r => degree B r*(degree B r-1))+EvenParity.total B := by
  rw [fsum_congr m _ _ (fun r => degree_square_identity (degree B r)),fsum_add]
  rfl

theorem C4_quadratic {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    (fixedCount B)^2≤m*fixedCount B+m*n*(n-1) := by
  have h := nsum_cauchy (List.finRange m) (degree B)
  change (EvenParity.total B)^2≤(List.finRange m).length*fsum m (fun r => (degree B r)^2) at h
  rw [List.length_finRange,base_square_sum] at h
  have hl := leave_double_count B hc4
  have hp : fsum m (fun r => degree B r*(degree B r-1))≤n*(n-1) := by omega
  have hm := Nat.mul_le_mul_left m hp
  rw [fixedCount_eq_total]
  rw [Nat.mul_add] at h
  have he : m*(n*(n-1))=m*n*(n-1) := by ac_rfl
  rw [he] at hm
  omega

theorem C4_square_grid_bound {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    (fixedCount B)^2≤m*n*(m+n) := by
  have h := C4_quadratic B hc4
  have hf := Nat.mul_le_mul_left m (fixedCount_le_grid B)
  have hn := Nat.mul_le_mul_left (m*n) (Nat.sub_le n 1)
  have he : m*(m*n)+m*n*n=m*n*(m+n) := by
    rw [Nat.mul_add]
    congr 1
    ac_rfl
  calc
    (fixedCount B)^2≤m*fixedCount B+m*n*(n-1) := h
    _≤m*(m*n)+m*n*n := Nat.add_le_add hf hn
    _=m*n*(m+n) := he

#print axioms nsum_cauchy
#print axioms fixedCount_eq_total
#print axioms C4_quadratic
#print axioms C4_square_grid_bound
end UnrestrictedUniform


==> anc/lean/extended-lean-companion/sharp-second-order/source/ClassicalReal.lean <==
import PrimeAffine
import C4Quadratic
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Linarith

namespace ClassicalAffine
open OriginalAugmented

theorem classical_upper {m n : ℕ} (B : Matrix m n) (hB : EvenParity.C4Free B) :
    (fixedCount B : ℝ)≤(n : ℝ)*Real.sqrt m+m := by
  have hn : m*n*(n-1)≤m*n*n := Nat.mul_le_mul_left (m*n) (Nat.sub_le n 1)
  have hq := (UnrestrictedUniform.C4_quadratic B hB).trans (Nat.add_le_add_left hn _)
  have hqR : (fixedCount B : ℝ)^2≤(m : ℝ)*(fixedCount B)+(m : ℝ)*n*n := by
    exact_mod_cast hq
  have hs := Real.sq_sqrt (Nat.cast_nonneg m : (0 : ℝ)≤m)
  have hs0 := Real.sqrt_nonneg (m : ℝ)
  have hf0 : (0 : ℝ)≤fixedCount B := Nat.cast_nonneg _
  have hm0 : (0 : ℝ)≤m := Nat.cast_nonneg _
  have hn0 : (0 : ℝ)≤n := Nat.cast_nonneg _
  by_contra hh
  have hlt : (n : ℝ)*Real.sqrt m+m<(fixedCount B : ℝ) := lt_of_not_ge hh
  have hprod : 0<((fixedCount B : ℝ)-((n : ℝ)*Real.sqrt m+m))*
      ((fixedCount B : ℝ)+(n : ℝ)*Real.sqrt m) :=
    mul_pos (by linarith) (by nlinarith [mul_nonneg hn0 hs0])
  have hs' : ((n : ℝ)*Real.sqrt m)^2=(m : ℝ)*n*n := by rw [mul_pow,hs]; ring
  nlinarith [mul_nonneg hm0 (mul_nonneg hn0 hs0)]

theorem z_upper (m n : ℕ) : (z m n : ℝ)≤(n : ℝ)*Real.sqrt m+m := by
  obtain ⟨B,hB,hcount⟩ := classical_attained m n
  rw [←hcount]
  exact classical_upper B hB.1

theorem prime_lower_real (p m n : ℕ) (hp : p.Prime) (hm : p^2≤m)
    (hnm : n≤m) {ε : ℝ} (hε : 0≤ε) (hε1 : ε≤1)
    (hplo : (1-ε)*Real.sqrt m≤(p : ℝ)) :
    (1-ε)^3*(n : ℝ)*Real.sqrt m≤(z m n : ℝ) := by
  have hz : (p : ℝ)*(min n (p^2) : ℝ)≤(z m n : ℝ) := by
    exact_mod_cast prime_lower_z p m n hp hm
  have hsq := Real.sq_sqrt (Nat.cast_nonneg m : (0 : ℝ)≤m)
  have hsq0 := Real.sqrt_nonneg (m : ℝ)
  have hp0 : (0 : ℝ)≤p := Nat.cast_nonneg _
  have hn0 : (0 : ℝ)≤n := Nat.cast_nonneg _
  have hm0 : (0 : ℝ)≤m := Nat.cast_nonneg _
  have hnmR : (n : ℝ)≤m := by exact_mod_cast hnm
  have ha0 : 0≤1-ε := by linarith
  have ha2 : (1-ε)^2≤1 := by nlinarith
  have hp2 : (1-ε)^2*(m : ℝ)≤(p : ℝ)^2 := by
    have hh := mul_self_le_mul_self (mul_nonneg ha0 hsq0) hplo
    nlinarith
  have hmin : (1-ε)^2*(n : ℝ)≤(min n (p^2) : ℝ) := by
    apply le_min
    · nlinarith [mul_nonneg hn0 (sub_nonneg.mpr ha2)]
    · exact (mul_le_mul_of_nonneg_left hnmR (sq_nonneg _)).trans hp2
  have hmul := mul_le_mul hplo hmin (mul_nonneg (sq_nonneg _) hn0) hp0
  calc
    (1-ε)^3*(n : ℝ)*Real.sqrt m = ((1-ε)*Real.sqrt m)*((1-ε)^2*(n : ℝ)) := by ring
    _≤(p : ℝ)*(min n (p^2) : ℝ) := hmul
    _≤(z m n : ℝ) := hz

#print axioms classical_upper
#print axioms z_upper
#print axioms prime_lower_real
end ClassicalAffine


==> anc/lean/extended-lean-companion/sharp-second-order/source/CleanHoleClassLower.lean <==
import CleanHolePairCounting

/-! Explicit lower counts for each reciprocal unordered class. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore

theorem block_bit_product {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (i j : Fin 3) (r : Fin m) (c : Fin n) :
    ratBit (inBlock rl cl i j (r,c)) = classBit (rl r) i*classBit (cl c) j := by
  by_cases hr : rl r = i <;> by_cases hc : cl c = j <;>
    simp [inBlock,classBit,ratBit,hr,hc] <;> grind

theorem blockArea_product {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (i j : Fin 3) :
    blockArea rl cl i j =
      sum (List.finRange m) (fun r => classBit (rl r) i)*
      sum (List.finRange n) (fun c => classBit (cl c) j) := by
  unfold blockArea
  rw [grid_sum]
  rw [sum_congr _ _ _ (by
    intro r _
    rw [sum_congr _ _ _ (fun c _ => block_bit_product rl cl i j r c),sum_mul_left])]
  rw [sum_mul_right]

theorem blockArea_quarter {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (i j : Fin 3)
    (hr : 1/4 ≤ classMass rl i) (hc : 1/4 ≤ classMass cl j) :
    (m : Rat)*(n : Rat) ≤ 16*blockArea rl cl i j := by
  have hrscale := Rat.mul_le_mul_of_nonneg_left hr (Rat.natCast_nonneg (a := m))
  have hcscale := Rat.mul_le_mul_of_nonneg_left hc (Rat.natCast_nonneg (a := n))
  have hrow : (m : Rat) ≤ 4*sum (List.finRange m) (fun r => classBit (rl r) i) := by
    rw [raw_class_mass hm]
    calc
      _ = 4*((m : Rat)*(1/4)) := by grind
      _ ≤ _ := Rat.mul_le_mul_of_nonneg_left hrscale (by decide)
  have hcol : (n : Rat) ≤ 4*sum (List.finRange n) (fun c => classBit (cl c) j) := by
    rw [raw_class_mass hn]
    calc
      _ = 4*((n : Rat)*(1/4)) := by grind
      _ ≤ _ := Rat.mul_le_mul_of_nonneg_left hcscale (by decide)
  have hm0 : 0 ≤ (m : Rat) := Rat.natCast_nonneg
  have hrow0 : 0 ≤ 4*sum (List.finRange m) (fun r => classBit (rl r) i) := by grind
  have h1 := Rat.mul_le_mul_of_nonneg_right hrow (Rat.natCast_nonneg (a := n))
  have h2 := Rat.mul_le_mul_of_nonneg_left hcol hrow0
  rw [blockArea_product]
  calc
    _ ≤ (4*sum (List.finRange m) (fun r => classBit (rl r) i))*(n : Rat) := h1
    _ ≤ (4*sum (List.finRange m) (fun r => classBit (rl r) i))*
        (4*sum (List.finRange n) (fun c => classBit (cl c) j)) := h2
    _ = _ := by grind

theorem block_cell_charge {m n : Nat} (B A : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (i j : Fin 3) (hij : i ≠ j) (r : Fin m) (c : Fin n) :
    ratBit (inBlock rl cl i j (r,c)) ≤
      indicator A r c*ratBit (inBlock rl cl i j (r,c)) +
      cellError (full B A) rl cl r c + indicator B r c := by
  by_cases hblock : inBlock rl cl i j (r,c) = true
  · have ht := of_decide_eq_true hblock
    have htype : rl r ≠ cl c := by rw [ht.1,ht.2]; exact hij
    cases ha : A r c <;> cases hb : B r c <;>
      simp [indicator,ha,hb,cellError,full,templateMatrix,htype,hblock,ratBit,editBit] <;> grind
  · have hzero : ratBit (inBlock rl cl i j (r,c)) = 0 := by
      simp [ratBit,hblock]
    rw [hzero,Rat.mul_zero]
    have he : 0 ≤ cellError (full B A) rl cl r c := editBit_nonneg _ _
    have hb : 0 ≤ indicator B r c := (ratBit_range (B r c)).1
    grind

theorem blockArea_error_bound {m n : Nat} (B A : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (i j : Fin 3) (hij : i ≠ j) :
    blockArea rl cl i j ≤ selectedBlock A rl cl i j +
      totalError (full B A) rl cl + (fixedCount B : Rat) := by
  have h := sum_le (grid (List.finRange m) (List.finRange n)) _ _
    (fun p _ => block_cell_charge B A rl cl i j hij p.1 p.2)
  rw [sum_add,sum_add,← occupied_as_ambient,grid_error_sum,indicator_sum,← cells_card] at h
  exact h

theorem fixedRatio_area {m n : Nat} (hm : 0 < m) (hn : 0 < n) (B : Matrix m n) :
    fixedRatio B*(m : Rat)*(n : Rat) = (fixedCount B : Rat) := by
  have hp : (m : Rat)*(n : Rat) ≠ 0 := by
    have hpos := Rat.mul_pos (Rat.natCast_pos.mpr hm) (Rat.natCast_pos.mpr hn)
    grind
  have hi := Rat.mul_inv_cancel ((m : Rat)*(n : Rat)) hp
  unfold fixedRatio
  rw [Rat.div_def]
  grind

theorem small_error_million (e f tau : Rat) (ht : tau ≤ 1/100)
    (h : e+f ≤ tau/10000) : 1000000*(e+f) ≤ 1 := by
  have hscale := Rat.mul_le_mul_of_nonneg_left h (by decide : (0 : Rat) ≤ 10000)
  have he : 10000*(tau/10000) = tau := by grind
  rw [he] at hscale
  grind

theorem small_bad_fraction (e f tau b : Rat) (hf : 0 ≤ f) (ht : 0 < tau)
    (hsmall : e+f ≤ tau/10000) (hb : tau*b ≤ e) : 10000*b ≤ 1 := by
  have hs := Rat.mul_le_mul_of_nonneg_left hsmall (by decide : (0 : Rat) ≤ 10000)
  have he : 10000*(tau/10000) = tau := by grind
  rw [he] at hs
  have hb' := Rat.mul_le_mul_of_nonneg_left hb (by decide : (0 : Rat) ≤ 10000)
  have hbound : tau*(10000*b) ≤ tau := by
    calc
      _ = 10000*(tau*b) := by grind
      _ ≤ 10000*e := hb'
      _ ≤ tau := by grind
  apply Rat.le_of_mul_le_mul_left (c := tau) ?_ ht
  simpa only [Rat.mul_one] using hbound

theorem countBits_avg {k : Nat} (hk : 0 < k) (P : Fin k → Bool) :
    countBits P = (k : Rat)*avg (fun x => ratBit (P x)) := by
  have hkQ : 0 < (k : Rat) := Rat.natCast_pos.mpr hk
  have hki := Rat.mul_inv_cancel (k : Rat) (by grind)
  unfold countBits avg
  grind

theorem raw_small_bounds {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (tau : Rat) (ht0 : 0 < tau) (ht : tau ≤ 1/100)
    (hsmall : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000) :
    1000000*(totalError (full B A) rl cl+(fixedCount B : Rat)) ≤ (m : Rat)*(n : Rat) ∧
    10000*((n : Rat)*countBits (fun r => !(goodRow (full B A) rl cl tau r))) ≤ (m : Rat)*(n : Rat) ∧
    10000*((m : Rat)*countBits (fun c => !(goodCol (full B A) rl cl tau c))) ≤ (m : Rat)*(n : Rat) := by
  have hp0 : 0 ≤ (m : Rat)*(n : Rat) := Rat.mul_nonneg Rat.natCast_nonneg Rat.natCast_nonneg
  have he := small_error_million _ _ tau ht hsmall
  have hf := fixedRatio_nonneg hm hn B
  have hr := small_bad_fraction _ _ tau _ hf ht0 hsmall
    (bad_rows_markov_scaled hm hn (full B A) rl cl tau)
  have hc := small_bad_fraction _ _ tau _ hf ht0 hsmall
    (bad_cols_markov_scaled hm hn (full B A) rl cl tau)
  have heP := Rat.mul_le_mul_of_nonneg_right he hp0
  have hrP := Rat.mul_le_mul_of_nonneg_right hr hp0
  have hcP := Rat.mul_le_mul_of_nonneg_right hc hp0
  constructor
  · calc
      _ = (1000000*(editRatio (full B A) (templateMatrix rl cl)+fixedRatio B))*
          ((m : Rat)*(n : Rat)) := by
        rw [totalError_ratio hm hn,← fixedRatio_area hm hn B]
        grind
      _ ≤ 1*((m : Rat)*(n : Rat)) := heP
      _ = _ := by grind
  · constructor
    · rw [countBits_avg hm]
      change 10000*((n : Rat)*((m : Rat)*badRowFraction (full B A) rl cl tau)) ≤ _
      calc
        _ = (10000*badRowFraction (full B A) rl cl tau)*((m : Rat)*(n : Rat)) := by grind
        _ ≤ 1*((m : Rat)*(n : Rat)) := hrP
        _ = _ := by grind
    · rw [countBits_avg hn]
      change 10000*((m : Rat)*((n : Rat)*badColFraction (full B A) rl cl tau)) ≤ _
      calc
        _ = (10000*badColFraction (full B A) rl cl tau)*((m : Rat)*(n : Rat)) := by grind
        _ ≤ 1*((m : Rat)*(n : Rat)) := hcP
        _ = _ := by grind

theorem reciprocal_class_lower {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht0 : 0 < tau) (ht : tau ≤ 1/100)
    (hsmall : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000)
    (i j : Fin 3) (hij : i ≠ j) :
    (m : Rat)*(n : Rat) ≤ 20*pairClassCount rl cl ps i j := by
  have hrec := admissible_good_pairs_reciprocal hm hn B A ps had rl cl rowMass colMass tau ht hsmall
  have hb := blockArea_error_bound B A rl cl i j hij
  have harea := blockArea_quarter (by omega) (by omega) rl cl i j (rowMass i) (colMass j)
  have hs := selected_block_le_class_and_exceptions B A ps had rl cl tau i j hij hrec
  have hexc := exceptional_selected_bound B A rl cl tau
  have hraw := raw_small_bounds (by omega) (by omega) B A rl cl tau ht0 ht hsmall
  have hf0 : 0 ≤ (fixedCount B : Rat) := Rat.natCast_nonneg
  have hp0 : 0 ≤ (m : Rat)*(n : Rat) := Rat.mul_nonneg Rat.natCast_nonneg Rat.natCast_nonneg
  have hcombined : (m : Rat)*(n : Rat) ≤ 16*pairClassCount rl cl ps i j +
      48*(totalError (full B A) rl cl+(fixedCount B : Rat)) +
      32*((n : Rat)*countBits (fun r => !(goodRow (full B A) rl cl tau r))) +
      32*((m : Rat)*countBits (fun c => !(goodCol (full B A) rl cl tau c))) := by grind
  grind

#print axioms blockArea_quarter
#print axioms blockArea_error_bound
#print axioms raw_small_bounds
#print axioms reciprocal_class_lower

end CleanHoles


==> anc/lean/extended-lean-companion/sharp-second-order/source/CleanHoleCounting.lean <==
import OriginalCounts
import CleanupLabels

/-! Full-template errors, finite flags, and constructive good-line sets. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented

universe u

def flag {α : Type u} [DecidableEq α] (x y : α) : Rat := if x = y then 1 else 0

theorem flag_nonneg {α : Type u} [DecidableEq α] (x y : α) : 0 ≤ flag x y := by
  unfold flag
  split <;> decide

theorem sum_flag_absent {α : Type u} [DecidableEq α] (xs : List α) (a : α)
    (ha : a ∉ xs) : sum xs (fun x => flag x a) = 0 := by
  rw [sum_congr xs _ (fun _ => 0) (by
    intro x hx
    have hn : x ≠ a := by intro he; exact ha (he ▸ hx)
    simp [flag, hn])]
  rw [sum_const]
  grind

theorem sum_flag_single {α : Type u} [DecidableEq α] (xs : List α) (a : α)
    (hn : xs.Nodup) (ha : a ∈ xs) : sum xs (fun x => flag x a) = 1 := by
  induction xs with
  | nil => cases ha
  | cons x xs ih =>
    obtain ⟨hx, hxs⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | ht
    · subst a
      change flag x x + sum xs (fun y => flag y x) = 1
      rw [sum_flag_absent xs x hx]
      simp [flag] <;> grind
    · have hne : x ≠ a := by intro he; exact hx (he.symm ▸ ht)
      change flag x a + sum xs (fun y => flag y a) = 1
      rw [ih hxs ht]
      simp [flag, hne] <;> grind

theorem fin_flag_sum {k : Nat} (a : Fin k) :
    sum (List.finRange k) (fun x => flag x a) = 1 :=
  sum_flag_single _ a (GridModel.finRange_nodup k) (GridModel.finRange_mem a)

def countBits {k : Nat} (P : Fin k → Bool) : Rat :=
  sum (List.finRange k) (fun x => ratBit (P x))

theorem countBits_nonneg {k : Nat} (P : Fin k → Bool) : 0 ≤ countBits P :=
  sum_nonneg _ _ (fun x _ => (ratBit_range (P x)).1)

theorem countBits_le_dim {k : Nat} (P : Fin k → Bool) : countBits P ≤ (k : Rat) := by
  have h := sum_le (List.finRange k) _ (fun _ => 1)
    (fun x _ => (ratBit_range (P x)).2)
  rw [sum_const, List.length_finRange, Rat.mul_one] at h
  exact h

theorem raw_class_mass {k : Nat} (hk : 0 < k) (label : Fin k → Fin 3) (i : Fin 3) :
    sum (List.finRange k) (fun x => classBit (label x) i) =
      (k : Rat)*classMass label i := by
  have hkq : 0 < (k : Rat) := Rat.natCast_pos.mpr hk
  have hki := Rat.mul_inv_cancel (k : Rat) (by grind)
  unfold classMass avg
  grind

def cellError {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (r : Fin m) (c : Fin n) : Rat :=
  editBit (O r c) (templateMatrix rl cl r c)

def rowError {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (r : Fin m) : Rat :=
  sum (List.finRange n) (cellError O rl cl r)

def colError {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (c : Fin n) : Rat :=
  sum (List.finRange m) (fun r => cellError O rl cl r c)

def totalError {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) : Rat :=
  sum (List.finRange m) (rowError O rl cl)

def goodRow {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (r : Fin m) : Bool :=
  decide (rowError O rl cl r ≤ tau*(n : Rat))

def goodCol {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (c : Fin n) : Bool :=
  decide (colError O rl cl c ≤ tau*(m : Rat))

def badRowFraction {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) : Rat :=
  avg (fun r => ratBit (!(goodRow O rl cl tau r)))

def badColFraction {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) : Rat :=
  avg (fun c => ratBit (!(goodCol O rl cl tau c)))

theorem rowError_nonneg {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (r : Fin m) : 0 ≤ rowError O rl cl r :=
  sum_nonneg _ _ (fun _ _ => editBit_nonneg _ _)

theorem colError_nonneg {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (c : Fin n) : 0 ≤ colError O rl cl c :=
  sum_nonneg _ _ (fun _ _ => editBit_nonneg _ _)

theorem totalError_columns {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) :
    totalError O rl cl = sum (List.finRange n) (colError O rl cl) :=
  sum_swap _ _ _

theorem totalError_ratio {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    totalError O rl cl = editRatio O (templateMatrix rl cl)*(m : Rat)*(n : Rat) := by
  have hmQ : 0 < (m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0 < (n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  unfold totalError rowError cellError editRatio avg
  rw [sum_mul_right]
  grind

theorem markov_point (x t : Rat) (hx : 0 ≤ x) :
    t*ratBit (!(decide (x ≤ t))) ≤ x := by
  by_cases h : x ≤ t
  · simp [h, ratBit]
    exact hx
  · simp [h, ratBit]
    grind

theorem bad_rows_markov_scaled {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) :
    tau*badRowFraction O rl cl tau ≤ editRatio O (templateMatrix rl cl) := by
  have hmQ : 0 < (m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0 < (n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have h := sum_le (List.finRange m) _ _ (fun r _ =>
    markov_point _ (tau*(n : Rat)) (rowError_nonneg O rl cl r))
  rw [sum_mul_left] at h
  have herr := totalError_ratio hm hn O rl cl
  have hb : (m : Rat)*badRowFraction O rl cl tau =
      sum (List.finRange m) (fun r => ratBit (!(goodRow O rl cl tau r))) := by
    unfold badRowFraction avg
    grind
  change (tau*(n : Rat))*sum (List.finRange m)
    (fun r => ratBit (!(goodRow O rl cl tau r))) ≤ totalError O rl cl at h
  rw [← hb, herr] at h
  apply Rat.le_of_mul_le_mul_right (c := (m : Rat)*(n : Rat)) ?_
    (Rat.mul_pos hmQ hnQ)
  calc
    _ = (tau*(n : Rat))*((m : Rat)*badRowFraction O rl cl tau) := by grind
    _ ≤ editRatio O (templateMatrix rl cl)*(m : Rat)*(n : Rat) := h
    _ = _ := by grind

theorem bad_cols_markov_scaled {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) :
    tau*badColFraction O rl cl tau ≤ editRatio O (templateMatrix rl cl) := by
  have hmQ : 0 < (m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0 < (n : Rat) := Rat.natCast_pos.mpr hn
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have h := sum_le (List.finRange n) _ _ (fun c _ =>
    markov_point _ (tau*(m : Rat)) (colError_nonneg O rl cl c))
  rw [sum_mul_left] at h
  have herr := totalError_ratio hm hn O rl cl
  have hb : (n : Rat)*badColFraction O rl cl tau =
      sum (List.finRange n) (fun c => ratBit (!(goodCol O rl cl tau c))) := by
    unfold badColFraction avg
    grind
  change (tau*(m : Rat))*sum (List.finRange n)
    (fun c => ratBit (!(goodCol O rl cl tau c))) ≤
      sum (List.finRange n) (colError O rl cl) at h
  rw [← hb, ← totalError_columns, herr] at h
  apply Rat.le_of_mul_le_mul_right (c := (m : Rat)*(n : Rat)) ?_
    (Rat.mul_pos hmQ hnQ)
  calc
    _ = (tau*(m : Rat))*((n : Rat)*badColFraction O rl cl tau) := by grind
    _ ≤ editRatio O (templateMatrix rl cl)*(m : Rat)*(n : Rat) := h
    _ = _ := by grind

theorem bad_line_fractions {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (tau : Rat) (ht : 0 < tau) :
    badRowFraction O rl cl tau ≤ editRatio O (templateMatrix rl cl)/tau ∧
    badColFraction O rl cl tau ≤ editRatio O (templateMatrix rl cl)/tau := by
  have hr := bad_rows_markov_scaled hm hn O rl cl tau
  have hc := bad_cols_markov_scaled hm hn O rl cl tau
  have hti := Rat.mul_inv_cancel tau (by grind)
  have he : tau*(editRatio O (templateMatrix rl cl)/tau) =
      editRatio O (templateMatrix rl cl) := by rw [Rat.div_def]; grind
  constructor
  · apply Rat.le_of_mul_le_mul_left (c := tau) ?_ ht
    rw [he]
    exact hr
  · apply Rat.le_of_mul_le_mul_left (c := tau) ?_ ht
    rw [he]
    exact hc

#print axioms fin_flag_sum
#print axioms totalError_ratio
#print axioms bad_line_fractions

end CleanHoles


==> anc/lean/extended-lean-companion/sharp-second-order/source/CleanHoleExact.lean <==
import CleanHoleClassLower

/-! Exact good-by-good diagonal holes, with fixed cells restored. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore

theorem other_two_classes : ∀ h : Fin 3, ∃ i j : Fin 3, i ≠ j ∧ i ≠ h ∧ j ≠ h := by decide

def missingOff {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (r : Fin m) (c : Fin n) : Bool :=
  decide (rl r ≠ cl c) && !(O r c)

theorem missingOff_le_error {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (r : Fin m) (c : Fin n) :
    ratBit (missingOff O rl cl r c) ≤ cellError O rl cl r c := by
  by_cases ht : rl r = cl c <;> cases ho : O r c <;>
    simp [missingOff,cellError,templateMatrix,editBit,ratBit,ht,ho] <;> grind

theorem four_missing_bits (a b c d : Bool)
    (h : ¬ (a = true ∧ b = true ∧ c = true ∧ d = true)) :
    1 ≤ ratBit (!a)+ratBit (!b)+ratBit (!c)+ratBit (!d) := by
  cases a <;> cases b <;> cases c <;> cases d <;> simp [ratBit] at h ⊢ <;> grind

theorem pairClass_iff {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (i j : Fin 3) (p : Pair m n) :
    inPairClass rl cl i j p = true ↔
      ((rl p.1.1 = i ∧ cl p.1.2 = j) ∧ (rl p.2.1 = j ∧ cl p.2.2 = i)) ∨
      ((rl p.1.1 = j ∧ cl p.1.2 = i) ∧ (rl p.2.1 = i ∧ cl p.2.2 = j)) := by
  simp [inPairClass,inBlock]

theorem diagonal_witness_pair_charge {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (x : Fin m) (y : Fin n)
    (hdiag : rl x = cl y) (hxy : O x y = true) (i j : Fin 3)
    (hi : i ≠ rl x) (hj : j ≠ rl x) (p : Pair m n)
    (hc3 : OriginalC3 (fun r c => O r c = true) p.1 p.2) :
    ratBit (inPairClass rl cl i j p) ≤
      (ratBit (missingOff O rl cl x p.1.2)+ratBit (missingOff O rl cl p.1.1 y)) +
      (ratBit (missingOff O rl cl x p.2.2)+ratBit (missingOff O rl cl p.2.1 y)) := by
  by_cases hclass : inPairClass rl cl i j p = true
  · have hc := (pairClass_iff rl cl i j p).mp hclass
    have ht1 : rl x ≠ cl p.1.2 := by rcases hc with h | h <;> grind
    have ht2 : rl x ≠ cl p.2.2 := by rcases hc with h | h <;> grind
    have ht3 : rl p.1.1 ≠ cl y := by rcases hc with h | h <;> grind
    have ht4 : rl p.2.1 ≠ cl y := by rcases hc with h | h <;> grind
    have hx1 : x ≠ p.1.1 := by intro he; apply ht3; rw [← he]; exact hdiag
    have hx2 : x ≠ p.2.1 := by intro he; apply ht4; rw [← he]; exact hdiag
    have hy1 : y ≠ p.1.2 := by intro he; apply ht1; rw [← he]; exact hdiag
    have hy2 : y ≠ p.2.2 := by intro he; apply ht2; rw [← he]; exact hdiag
    have hn : ¬ (O x p.1.2 = true ∧ O x p.2.2 = true ∧
        O p.1.1 y = true ∧ O p.2.1 y = true) := by
      intro h
      exact hc3 x y hx1 hx2 hy1 hy2 ⟨hxy,h.1,h.2.1,h.2.2.1,h.2.2.2⟩
    have hb := four_missing_bits _ _ _ _ hn
    have hbit : ratBit (inPairClass rl cl i j p) = 1 := by simp [ratBit,hclass]
    rw [hbit]
    simp only [missingOff]
    grind
  · have hbit : ratBit (inPairClass rl cl i j p) = 0 := by simp [ratBit,hclass]
    rw [hbit]
    exact Rat.add_nonneg
      (Rat.add_nonneg (ratBit_range _).1 (ratBit_range _).1)
      (Rat.add_nonneg (ratBit_range _).1 (ratBit_range _).1)

theorem selected_weight_le_grid {m n : Nat} (A : Matrix m n)
    (f : Cell (Fin m) (Fin n) → Rat) (hf : ∀ p, 0 ≤ f p) :
    sum (cells (List.finRange m) (List.finRange n) A) f ≤
      sum (grid (List.finRange m) (List.finRange n)) f := by
  rw [occupied_as_ambient]
  apply sum_le
  intro p _
  have h := Rat.mul_le_mul_of_nonneg_right (ratBit_range (A p.1 p.2)).2 (hf p)
  simpa only [Rat.one_mul] using h

/-- The literal simple-cell cover bounds all excluded pairs by the row and
    column error counts, without multiplying a missing adjacency by two. -/
theorem endpoint_missing_bound {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (x : Fin m) (y : Fin n) :
    endpointSum ps (fun p => ratBit (missingOff (full B A) rl cl x p.2)+
      ratBit (missingOff (full B A) rl cl p.1 y)) ≤
      (m : Rat)*rowError (full B A) rl cl x+(n : Rat)*colError (full B A) rl cl y := by
  rw [endpoint_sum_cover B A ps had]
  rw [sum_add]
  have hgrid := selected_weight_le_grid A
    (fun p => ratBit (missingOff (full B A) rl cl x p.2)+ratBit (missingOff (full B A) rl cl p.1 y))
    (fun _ => Rat.add_nonneg (ratBit_range _).1 (ratBit_range _).1)
  simp only [sum_add] at hgrid
  rw [
    grid_col_sum (m := m) (fun c => ratBit (missingOff (full B A) rl cl x c)),
    grid_row_sum (n := n) (fun r => ratBit (missingOff (full B A) rl cl r y))] at hgrid
  have hr := sum_le (List.finRange n) _ _ (fun c _ => missingOff_le_error (full B A) rl cl x c)
  have hc := sum_le (List.finRange m) _ _ (fun r _ => missingOff_le_error (full B A) rl cl r y)
  have hr' := Rat.mul_le_mul_of_nonneg_left hr (Rat.natCast_nonneg (a := m))
  have hc' := Rat.mul_le_mul_of_nonneg_left hc (Rat.natCast_nonneg (a := n))
  change _ ≤ (m : Rat)*rowError (full B A) rl cl x at hr'
  change _ ≤ (n : Rat)*colError (full B A) rl cl y at hc'
  grind

theorem occupied_diagonal_class_upper {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (x : Fin m) (y : Fin n) (hdiag : rl x = cl y) (hxy : full B A x y = true)
    (i j : Fin 3) (hi : i ≠ rl x) (hj : j ≠ rl x) :
    pairClassCount rl cl ps i j ≤
      (m : Rat)*rowError (full B A) rl cl x+(n : Rat)*colError (full B A) rl cl y := by
  have h := sum_le ps _ _ (fun p hp => diagonal_witness_pair_charge
    (full B A) rl cl x y hdiag hxy i j hi hj p (had.c3 p hp))
  have hb := endpoint_missing_bound B A ps had rl cl x y
  change pairClassCount rl cl ps i j ≤ endpointSum ps
    (fun p => ratBit (missingOff (full B A) rl cl x p.2)+ratBit (missingOff (full B A) rl cl p.1 y)) at h
  exact Rat.le_trans h hb

theorem admissible_clean_diagonal_holes {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht0 : 0 < tau) (ht : tau ≤ 1/100)
    (hsmall : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000) :
    ∀ x y, goodRow (full B A) rl cl tau x = true →
      goodCol (full B A) rl cl tau y = true → rl x = cl y → full B A x y = false := by
  intro x y hgx hgy hdiag
  apply Bool.eq_false_iff.mpr
  intro hxy
  obtain ⟨i,j,hij,hi,hj⟩ := other_two_classes (rl x)
  have hlower := reciprocal_class_lower hm hn B A ps had rl cl rowMass colMass tau ht0 ht hsmall i j hij
  have hupper := occupied_diagonal_class_upper B A ps had rl cl x y hdiag hxy i j hi hj
  have hr := small_good_error n _ tau ht (of_decide_eq_true hgx)
  have hc := small_good_error m _ tau ht (of_decide_eq_true hgy)
  have hr' := Rat.mul_le_mul_of_nonneg_left hr (Rat.natCast_nonneg (a := m))
  have hc' := Rat.mul_le_mul_of_nonneg_left hc (Rat.natCast_nonneg (a := n))
  have hq : 100*pairClassCount rl cl ps i j ≤ 2*((m : Rat)*(n : Rat)) := by
    have hu := Rat.mul_le_mul_of_nonneg_left hupper (by decide : (0 : Rat) ≤ 100)
    calc
      _ ≤ 100*((m : Rat)*rowError (full B A) rl cl x+(n : Rat)*colError (full B A) rl cl y) := hu
      _ = (m : Rat)*(100*rowError (full B A) rl cl x)+
          (n : Rat)*(100*colError (full B A) rl cl y) := by grind
      _ ≤ (m : Rat)*(n : Rat)+(n : Rat)*(m : Rat) := by grind
      _ = _ := by grind
  have hp : 0 < (m : Rat)*(n : Rat) := Rat.mul_pos
    (Rat.natCast_pos.mpr (by omega)) (Rat.natCast_pos.mpr (by omega))
  grind

#print axioms diagonal_witness_pair_charge
#print axioms endpoint_missing_bound
#print axioms occupied_diagonal_class_upper
#print axioms admissible_clean_diagonal_holes

end CleanHoles


==> anc/lean/extended-lean-companion/sharp-second-order/source/CleanHoleGeometry.lean <==
import CleanHoleCounting

/-! Exact three-class complements and full-occupancy witness rectangles. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore

def Reciprocal {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (p : Pair m n) : Prop := rl p.1.1 = cl p.2.2 ∧ rl p.2.1 = cl p.1.2

theorem three_class_complement_choice :
    ∀ i j k l : Fin 3, i ≠ j → k ≠ l → ¬ (i = l ∧ k = j) →
      ∃ X Y : Fin 3, X ≠ j ∧ X ≠ l ∧ Y ≠ i ∧ Y ≠ k ∧ X ≠ Y := by decide

def witnessRows {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (p : Pair m n) (X : Fin 3) (r : Fin m) : Bool :=
  decide (rl r = X ∧ r ≠ p.1.1 ∧ r ≠ p.2.1 ∧
    O r p.1.2 = true ∧ O r p.2.2 = true)

def witnessCols {m n : Nat} (O : Matrix m n) (cl : Fin n → Fin 3)
    (p : Pair m n) (Y : Fin 3) (c : Fin n) : Bool :=
  decide (cl c = Y ∧ c ≠ p.1.2 ∧ c ≠ p.2.2 ∧
    O p.1.1 c = true ∧ O p.2.1 c = true)

theorem witness_row_union_bound {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (X : Fin 3)
    (hX1 : X ≠ cl p.1.2) (hX2 : X ≠ cl p.2.2) (r : Fin m) :
    classBit (rl r) X ≤ ratBit (witnessRows O rl p X r) +
      cellError O rl cl r p.1.2 + cellError O rl cl r p.2.2 +
      flag r p.1.1 + flag r p.2.1 := by
  have hw := (ratBit_range (witnessRows O rl p X r)).1
  have he1 : 0 ≤ cellError O rl cl r p.1.2 := editBit_nonneg _ _
  have he2 : 0 ≤ cellError O rl cl r p.2.2 := editBit_nonneg _ _
  have hf1 := flag_nonneg r p.1.1
  have hf2 := flag_nonneg r p.2.1
  by_cases hx : rl r = X
  · have ht1 : templateMatrix rl cl r p.1.2 = true := by simp [templateMatrix, hx, hX1]
    have ht2 : templateMatrix rl cl r p.2.2 = true := by simp [templateMatrix, hx, hX2]
    by_cases hr1 : r = p.1.1
    · have hflag : flag r p.1.1 = 1 := by simp [flag, hr1]
      simp only [classBit, hx, ↓reduceIte]
      rw [hflag]
      grind
    · by_cases hr2 : r = p.2.1
      · have hflag : flag r p.2.1 = 1 := by simp [flag, hr2]
        simp only [classBit, hx, ↓reduceIte]
        rw [hflag]
        grind
      · cases ha : O r p.1.2 <;> cases hb : O r p.2.2 <;>
          simp [witnessRows, classBit, hx, hr1, hr2, cellError, ht1, ht2,
            ha, hb, editBit, ratBit, flag] <;> grind
  · simp only [classBit, hx, ↓reduceIte]
    grind

theorem witness_col_union_bound {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (Y : Fin 3)
    (hY1 : Y ≠ rl p.1.1) (hY2 : Y ≠ rl p.2.1) (c : Fin n) :
    classBit (cl c) Y ≤ ratBit (witnessCols O cl p Y c) +
      cellError O rl cl p.1.1 c + cellError O rl cl p.2.1 c +
      flag c p.1.2 + flag c p.2.2 := by
  have hw := (ratBit_range (witnessCols O cl p Y c)).1
  have he1 : 0 ≤ cellError O rl cl p.1.1 c := editBit_nonneg _ _
  have he2 : 0 ≤ cellError O rl cl p.2.1 c := editBit_nonneg _ _
  have hf1 := flag_nonneg c p.1.2
  have hf2 := flag_nonneg c p.2.2
  by_cases hx : cl c = Y
  · have ht1 : templateMatrix rl cl p.1.1 c = true := by
      simp [templateMatrix, hx, Ne.symm hY1]
    have ht2 : templateMatrix rl cl p.2.1 c = true := by
      simp [templateMatrix, hx, Ne.symm hY2]
    by_cases hc1 : c = p.1.2
    · have hflag : flag c p.1.2 = 1 := by simp [flag, hc1]
      simp only [classBit, hx, ↓reduceIte]
      rw [hflag]
      grind
    · by_cases hc2 : c = p.2.2
      · have hflag : flag c p.2.2 = 1 := by simp [flag, hc2]
        simp only [classBit, hx, ↓reduceIte]
        rw [hflag]
        grind
      · cases ha : O p.1.1 c <;> cases hb : O p.2.1 c <;>
          simp [witnessCols, classBit, hx, hc1, hc2, cellError, ht1, ht2,
            ha, hb, editBit, ratBit, flag] <;> grind
  · simp only [classBit, hx, ↓reduceIte]
    grind

theorem witness_rows_raw_bound {m n : Nat} (hm : 0 < m) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (X : Fin 3)
    (hX1 : X ≠ cl p.1.2) (hX2 : X ≠ cl p.2.2)
    (hmass : 1/4 ≤ classMass rl X) :
    (m : Rat) ≤ 4*countBits (witnessRows O rl p X) +
      4*colError O rl cl p.1.2 + 4*colError O rl cl p.2.2 + 8 := by
  have h := sum_le (List.finRange m) _ _
    (fun r _ => witness_row_union_bound O rl cl p X hX1 hX2 r)
  simp only [sum_add, fin_flag_sum] at h
  rw [raw_class_mass hm] at h
  change (m : Rat)*classMass rl X ≤ countBits (witnessRows O rl p X)+
    colError O rl cl p.1.2+colError O rl cl p.2.2+1+1 at h
  have hscale := Rat.mul_le_mul_of_nonneg_left hmass (Rat.natCast_nonneg (a := m))
  have hquarter : (m : Rat) ≤ 4*((m : Rat)*classMass rl X) := by
    calc
      _ = 4*((m : Rat)*(1/4)) := by grind
      _ ≤ _ := Rat.mul_le_mul_of_nonneg_left hscale (by decide)
  grind

theorem witness_cols_raw_bound {m n : Nat} (hn : 0 < n) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (Y : Fin 3)
    (hY1 : Y ≠ rl p.1.1) (hY2 : Y ≠ rl p.2.1)
    (hmass : 1/4 ≤ classMass cl Y) :
    (n : Rat) ≤ 4*countBits (witnessCols O cl p Y) +
      4*rowError O rl cl p.1.1 + 4*rowError O rl cl p.2.1 + 8 := by
  have h := sum_le (List.finRange n) _ _
    (fun c _ => witness_col_union_bound O rl cl p Y hY1 hY2 c)
  simp only [sum_add, fin_flag_sum] at h
  rw [raw_class_mass hn] at h
  change (n : Rat)*classMass cl Y ≤ countBits (witnessCols O cl p Y)+
    rowError O rl cl p.1.1+rowError O rl cl p.2.1+1+1 at h
  have hscale := Rat.mul_le_mul_of_nonneg_left hmass (Rat.natCast_nonneg (a := n))
  have hquarter : (n : Rat) ≤ 4*((n : Rat)*classMass cl Y) := by
    calc
      _ = 4*((n : Rat)*(1/4)) := by grind
      _ ≤ _ := Rat.mul_le_mul_of_nonneg_left hscale (by decide)
  grind

theorem small_good_error (d : Nat) (x tau : Rat) (ht : tau ≤ 1/100)
    (hg : x ≤ tau*(d : Rat)) : 100*x ≤ (d : Rat) := by
  have ht' : 100*tau ≤ 1 := by grind
  have h1 := Rat.mul_le_mul_of_nonneg_left hg (by decide : (0 : Rat) ≤ 100)
  have h2 := Rat.mul_le_mul_of_nonneg_right ht' (Rat.natCast_nonneg (a := d))
  calc
    _ ≤ 100*(tau*(d : Rat)) := h1
    _ = (100*tau)*(d : Rat) := by grind
    _ ≤ 1*(d : Rat) := h2
    _ = _ := by grind

theorem witness_rows_large {m n : Nat} (hm : 100 ≤ m) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (X : Fin 3)
    (hX1 : X ≠ cl p.1.2) (hX2 : X ≠ cl p.2.2) (hmass : 1/4 ≤ classMass rl X)
    (tau : Rat) (ht : tau ≤ 1/100)
    (hg1 : goodCol O rl cl tau p.1.2 = true) (hg2 : goodCol O rl cl tau p.2.2 = true) :
    (m : Rat) ≤ 5*countBits (witnessRows O rl p X) := by
  have hmQ : (100 : Rat) ≤ (m : Rat) := Rat.natCast_le_natCast.mpr hm
  have hraw := witness_rows_raw_bound (by omega) O rl cl p X hX1 hX2 hmass
  have he1 := small_good_error m _ tau ht (of_decide_eq_true hg1)
  have he2 := small_good_error m _ tau ht (of_decide_eq_true hg2)
  grind

theorem witness_cols_large {m n : Nat} (hn : 100 ≤ n) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (Y : Fin 3)
    (hY1 : Y ≠ rl p.1.1) (hY2 : Y ≠ rl p.2.1) (hmass : 1/4 ≤ classMass cl Y)
    (tau : Rat) (ht : tau ≤ 1/100)
    (hg1 : goodRow O rl cl tau p.1.1 = true) (hg2 : goodRow O rl cl tau p.2.1 = true) :
    (n : Rat) ≤ 5*countBits (witnessCols O cl p Y) := by
  have hnQ : (100 : Rat) ≤ (n : Rat) := Rat.natCast_le_natCast.mpr hn
  have hraw := witness_cols_raw_bound (by omega) O rl cl p Y hY1 hY2 hmass
  have he1 := small_good_error n _ tau ht (of_decide_eq_true hg1)
  have he2 := small_good_error n _ tau ht (of_decide_eq_true hg2)
  grind

theorem c3_forces_witness_rectangle_empty {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (X Y : Fin 3)
    (hc3 : OriginalC3 (fun r c => O r c = true) p.1 p.2)
    (r : Fin m) (c : Fin n)
    (hr : witnessRows O rl p X r = true) (hc : witnessCols O cl p Y c = true) :
    O r c = false := by
  have hr' := of_decide_eq_true hr
  have hc' := of_decide_eq_true hc
  have hnot : O r c ≠ true := by
    intro ho
    exact hc3 r c hr'.2.1 hr'.2.2.1 hc'.2.1 hc'.2.2.1
      ⟨ho, hr'.2.2.2.1, hr'.2.2.2.2, hc'.2.2.2.1, hc'.2.2.2.2⟩
  exact Bool.eq_false_iff.mpr hnot

theorem empty_rectangle_cost {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (X Y : Fin 3)
    (hXY : X ≠ Y) (hc3 : OriginalC3 (fun r c => O r c = true) p.1 p.2) :
    countBits (witnessRows O rl p X)*countBits (witnessCols O cl p Y) ≤ totalError O rl cl := by
  have hp : ∀ r : Fin m, ∀ c : Fin n,
      ratBit (witnessRows O rl p X r)*ratBit (witnessCols O cl p Y c) ≤ cellError O rl cl r c := by
    intro r c
    by_cases hr : witnessRows O rl p X r = true
    · by_cases hc : witnessCols O cl p Y c = true
      · have hzero := c3_forces_witness_rectangle_empty O rl cl p X Y hc3 r c hr hc
        have hr' := of_decide_eq_true hr
        have hc' := of_decide_eq_true hc
        have htype : rl r ≠ cl c := by rw [hr'.1, hc'.1]; exact hXY
        simp [hr, hc, ratBit, cellError, hzero, templateMatrix, htype, editBit] <;> grind
      · have hc0 := Bool.eq_false_iff.mpr hc
        simp only [ratBit, hc0, Bool.false_eq_true, ↓reduceIte, Rat.mul_zero]
        exact editBit_nonneg _ _
    · have hr0 := Bool.eq_false_iff.mpr hr
      simp only [ratBit, hr0, Bool.false_eq_true, ↓reduceIte, Rat.zero_mul]
      exact editBit_nonneg _ _
  have h := sum_le (List.finRange m) _ _ (fun r _ =>
    sum_le (List.finRange n) _ _ (fun c _ => hp r c))
  have hs : sum (List.finRange m) (fun r => sum (List.finRange n)
      (fun c => ratBit (witnessRows O rl p X r)*ratBit (witnessCols O cl p Y c))) =
      countBits (witnessRows O rl p X)*countBits (witnessCols O cl p Y) := by
    rw [sum_congr _ _ _ (fun r _ => sum_mul_left _ _ _), sum_mul_right]
    rfl
  rw [hs] at h
  exact h

#print axioms three_class_complement_choice
#print axioms witness_rows_large
#print axioms witness_cols_large
#print axioms c3_forces_witness_rectangle_empty
#print axioms empty_rectangle_cost

end CleanHoles


==> anc/lean/extended-lean-companion/sharp-second-order/source/CleanHolePairCounting.lean <==
import CleanHoleReciprocity

/-! Literal pairing-cover sums and charges for exceptional selected cells. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore

theorem sum_perm {α : Type} (f : α → Rat) {xs ys : List α} (h : xs.Perm ys) :
    sum xs f = sum ys f := by
  induction h with
  | nil => rfl
  | cons x h ih => change f x + sum _ f = f x + sum _ f; rw [ih]
  | swap x y xs => simp only [sum]; grind
  | trans h1 h2 ih1 ih2 => exact ih1.trans ih2

def endpointSum {α : Type} (ps : List (α × α)) (f : α → Rat) : Rat :=
  sum ps (fun p => f p.1 + f p.2)

theorem flatten_sum {α : Type} (ps : List (α × α)) (f : α → Rat) :
    sum (PairedPivotCounting.flattenPairs ps) f = endpointSum ps f := by
  induction ps with
  | nil => rfl
  | cons p ps ih =>
    change f p.1 + (f p.2 + sum _ f) = (f p.1+f p.2)+endpointSum ps f
    rw [ih]
    grind

theorem endpoint_sum_cover {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (f : Cell (Fin m) (Fin n) → Rat) :
    endpointSum ps f = sum (cells (List.finRange m) (List.finRange n) A) f := by
  rw [← flatten_sum]
  exact (sum_perm f had.cover).symm

theorem grid_row_sum {m n : Nat} (f : Fin m → Rat) :
    sum (grid (List.finRange m) (List.finRange n)) (fun p => f p.1) =
      (n : Rat)*sum (List.finRange m) f := by
  rw [grid_sum, sum_congr _ _ _ (fun r _ => sum_const _ (f r)), sum_mul_left]
  rw [List.length_finRange]

theorem grid_col_sum {m n : Nat} (f : Fin n → Rat) :
    sum (grid (List.finRange m) (List.finRange n)) (fun p => f p.2) =
      (m : Rat)*sum (List.finRange n) f := by
  rw [grid_sum]
  change sum (List.finRange m) (fun _ => sum (List.finRange n) f) = _
  rw [sum_const, List.length_finRange]

theorem grid_error_sum {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    sum (grid (List.finRange m) (List.finRange n))
      (fun p => cellError O rl cl p.1 p.2) = totalError O rl cl := by
  rw [grid_sum]
  rfl

def inBlock {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (i j : Fin 3) (p : Cell (Fin m) (Fin n)) : Bool :=
  decide (rl p.1 = i ∧ cl p.2 = j)

def inPairClass {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (i j : Fin 3) (p : Pair m n) : Bool :=
  (inBlock rl cl i j p.1 && inBlock rl cl j i p.2) ||
  (inBlock rl cl j i p.1 && inBlock rl cl i j p.2)

def pairClassCount {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (ps : List (Pair m n)) (i j : Fin 3) : Rat :=
  sum ps (fun p => ratBit (inPairClass rl cl i j p))

def blockArea {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (i j : Fin 3) : Rat :=
  sum (grid (List.finRange m) (List.finRange n)) (fun p => ratBit (inBlock rl cl i j p))

def selectedBlock {m n : Nat} (A : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (i j : Fin 3) : Rat :=
  sum (cells (List.finRange m) (List.finRange n) A) (fun p => ratBit (inBlock rl cl i j p))

def exceptionalCell {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (p : Cell (Fin m) (Fin n)) : Bool :=
  !(decide (goodRow O rl cl tau p.1 = true ∧ goodCol O rl cl tau p.2 = true ∧
    rl p.1 ≠ cl p.2))

def exceptionalSelectedCount {m n : Nat} (A O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) : Rat :=
  sum (cells (List.finRange m) (List.finRange n) A) (fun p => ratBit (exceptionalCell O rl cl tau p))

theorem exceptional_false_iff {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (p : Cell (Fin m) (Fin n)) :
    exceptionalCell O rl cl tau p = false ↔
      goodRow O rl cl tau p.1 = true ∧ goodCol O rl cl tau p.2 = true ∧ rl p.1 ≠ cl p.2 := by
  simp [exceptionalCell]

theorem reciprocal_block_charge {m n : Nat} (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (i j : Fin 3) (hij : i ≠ j) (p : Pair m n)
    (hrec : Reciprocal rl cl p) :
    ratBit (inBlock rl cl i j p.1)+ratBit (inBlock rl cl i j p.2) =
      ratBit (inPairClass rl cl i j p) := by
  have hcross1 : inBlock rl cl j i p.2 = inBlock rl cl i j p.1 := by
    simp only [inBlock]
    congr 1
    apply propext
    constructor <;> intro h <;> constructor <;> grind [Reciprocal]
  have hcross2 : inBlock rl cl j i p.1 = inBlock rl cl i j p.2 := by
    simp only [inBlock]
    congr 1
    apply propext
    constructor <;> intro h <;> constructor <;> grind [Reciprocal]
  have hnot : ¬ (inBlock rl cl i j p.1 = true ∧ inBlock rl cl i j p.2 = true) := by
    intro h
    have h1 := of_decide_eq_true h.1
    have h2 := of_decide_eq_true h.2
    obtain ⟨hr1,hr2⟩ := hrec
    grind
  unfold inPairClass
  rw [hcross1,hcross2]
  cases h1 : inBlock rl cl i j p.1 <;> cases h2 : inBlock rl cl i j p.2 <;>
    simp [h1,h2,ratBit] at hnot ⊢ <;> grind

theorem block_pair_charge {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (i j : Fin 3) (hij : i ≠ j) (p : Pair m n)
    (hrec : GoodEndpointLines O rl cl tau p → OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) :
    ratBit (inBlock rl cl i j p.1)+ratBit (inBlock rl cl i j p.2) ≤
      ratBit (inPairClass rl cl i j p)+2*ratBit (exceptionalCell O rl cl tau p.1)+
      2*ratBit (exceptionalCell O rl cl tau p.2) := by
  have hb1 := ratBit_range (inBlock rl cl i j p.1)
  have hb2 := ratBit_range (inBlock rl cl i j p.2)
  have hq := (ratBit_range (inPairClass rl cl i j p)).1
  have he1 := (ratBit_range (exceptionalCell O rl cl tau p.1)).1
  have he2 := (ratBit_range (exceptionalCell O rl cl tau p.2)).1
  by_cases h1 : exceptionalCell O rl cl tau p.1 = true
  · simp only [ratBit, h1, ↓reduceIte] at *
    grind
  · by_cases h2 : exceptionalCell O rl cl tau p.2 = true
    · simp only [ratBit, h2, ↓reduceIte] at *
      grind
    · have h1f := Bool.eq_false_iff.mpr h1
      have h2f := Bool.eq_false_iff.mpr h2
      have hg1 := (exceptional_false_iff O rl cl tau p.1).mp h1f
      have hg2 := (exceptional_false_iff O rl cl tau p.2).mp h2f
      have hr := hrec ⟨hg1.1,hg2.1,hg1.2.1,hg2.2.1⟩ ⟨hg1.2.2,hg2.2.2⟩
      rw [reciprocal_block_charge rl cl i j hij p hr]
      simp [h1f,h2f,ratBit] <;> grind

theorem selected_block_le_class_and_exceptions {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (had : Admissible B A ps) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (i j : Fin 3) (hij : i ≠ j)
    (hrec : ∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) :
    selectedBlock A rl cl i j ≤ pairClassCount rl cl ps i j +
      2*exceptionalSelectedCount A (full B A) rl cl tau := by
  have h := sum_le ps _ _ (fun p hp => block_pair_charge (full B A) rl cl tau i j hij p (hrec p hp))
  have hblocks := endpoint_sum_cover B A ps had (fun p => ratBit (inBlock rl cl i j p))
  have hexceptions := endpoint_sum_cover B A ps had
    (fun p => ratBit (exceptionalCell (full B A) rl cl tau p))
  unfold endpointSum at hblocks hexceptions
  simp only [sum_add,sum_mul_left] at h hblocks hexceptions
  change _ = selectedBlock A rl cl i j at hblocks
  change _ = exceptionalSelectedCount A (full B A) rl cl tau at hexceptions
  change _ ≤ pairClassCount rl cl ps i j + _ + _ at h
  grind

theorem exceptional_cell_charge {m n : Nat} (B A : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (r : Fin m) (c : Fin n) :
    indicator A r c * ratBit (exceptionalCell (full B A) rl cl tau (r,c)) ≤
      ratBit (!(goodRow (full B A) rl cl tau r)) +
      ratBit (!(goodCol (full B A) rl cl tau c)) + cellError (full B A) rl cl r c := by
  have herr : 0 ≤ cellError (full B A) rl cl r c := editBit_nonneg _ _
  have hexc := ratBit_range (exceptionalCell (full B A) rl cl tau (r,c))
  cases ha : A r c
  · have hi : indicator A r c = 0 := by simp [indicator,ha,ratBit]
    rw [hi,Rat.zero_mul]
    have hr := (ratBit_range (!(goodRow (full B A) rl cl tau r))).1
    have hc := (ratBit_range (!(goodCol (full B A) rl cl tau c))).1
    exact Rat.add_nonneg (Rat.add_nonneg hr hc) herr
  · have ho := selected_preserved B A r c ha
    by_cases ht : rl r = cl c
    · have hi : indicator A r c = 1 := by simp [indicator,ha,ratBit]
      have he : cellError (full B A) rl cl r c = 1 := by
        simp [cellError,ho,templateMatrix,ht,editBit,ratBit]
      rw [hi,Rat.one_mul,he]
      have hr := (ratBit_range (!(goodRow (full B A) rl cl tau r))).1
      have hc := (ratBit_range (!(goodCol (full B A) rl cl tau c))).1
      grind
    · cases hr : goodRow (full B A) rl cl tau r <;>
        cases hc : goodCol (full B A) rl cl tau c <;>
        simp [indicator,ha,ratBit,exceptionalCell,ht,hr,hc] <;> grind

theorem exceptional_selected_bound {m n : Nat} (B A : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) :
    exceptionalSelectedCount A (full B A) rl cl tau ≤
      (n : Rat)*countBits (fun r => !(goodRow (full B A) rl cl tau r)) +
      (m : Rat)*countBits (fun c => !(goodCol (full B A) rl cl tau c)) +
      totalError (full B A) rl cl := by
  have h := sum_le (grid (List.finRange m) (List.finRange n)) _ _
    (fun p _ => exceptional_cell_charge B A rl cl tau p.1 p.2)
  rw [sum_add,sum_add,
    grid_row_sum (n := n) (fun r => ratBit (!(goodRow (full B A) rl cl tau r))),
    grid_col_sum (m := m) (fun c => ratBit (!(goodCol (full B A) rl cl tau c))),
    grid_error_sum] at h
  rw [← occupied_as_ambient] at h
  exact h

#print axioms endpoint_sum_cover
#print axioms reciprocal_block_charge
#print axioms selected_block_le_class_and_exceptions
#print axioms exceptional_selected_bound

end CleanHoles


==> anc/lean/extended-lean-companion/sharp-second-order/source/CleanHoleReciprocity.lean <==
import CleanHoleGeometry

/-! Nonreciprocal good pairs force a macroscopic full-template error. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore

def GoodEndpointLines {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (p : Pair m n) : Prop :=
  goodRow O rl cl tau p.1.1 = true ∧ goodRow O rl cl tau p.2.1 = true ∧
  goodCol O rl cl tau p.1.2 = true ∧ goodCol O rl cl tau p.2.2 = true

def OffdiagonalEndpoints {m n : Nat} (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (p : Pair m n) : Prop :=
  rl p.1.1 ≠ cl p.1.2 ∧ rl p.2.1 ≠ cl p.2.2

theorem nonreciprocal_c3_error_lower {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht : tau ≤ 1/100) (p : Pair m n)
    (hgood : GoodEndpointLines O rl cl tau p) (hoff : OffdiagonalEndpoints rl cl p)
    (hc3 : OriginalC3 (fun r c => O r c = true) p.1 p.2) (hnr : ¬ Reciprocal rl cl p) :
    1 ≤ 25*editRatio O (templateMatrix rl cl) := by
  obtain ⟨X,Y,hX1,hX2,hY1,hY2,hXY⟩ := three_class_complement_choice
    (rl p.1.1) (cl p.1.2) (rl p.2.1) (cl p.2.2) hoff.1 hoff.2 hnr
  have hr := witness_rows_large hm O rl cl p X hX1 hX2 (rowMass X) tau ht hgood.2.2.1 hgood.2.2.2
  have hc := witness_cols_large hn O rl cl p Y hY1 hY2 (colMass Y) tau ht hgood.1 hgood.2.1
  have herr := empty_rectangle_cost O rl cl p X Y hXY hc3
  have hr0 := countBits_nonneg (witnessRows O rl p X)
  have hr5 : 0 ≤ 5*countBits (witnessRows O rl p X) := by grind
  have h1 := Rat.mul_le_mul_of_nonneg_right hr (Rat.natCast_nonneg (a := n))
  have h2 := Rat.mul_le_mul_of_nonneg_left hc hr5
  have h3 := Rat.mul_le_mul_of_nonneg_left herr (by decide : (0 : Rat) ≤ 25)
  have hprod : (m : Rat)*(n : Rat) ≤ 25*totalError O rl cl := by
    calc
      _ ≤ (5*countBits (witnessRows O rl p X))*(n : Rat) := h1
      _ ≤ (5*countBits (witnessRows O rl p X))*(5*countBits (witnessCols O cl p Y)) := h2
      _ = 25*(countBits (witnessRows O rl p X)*countBits (witnessCols O cl p Y)) := by grind
      _ ≤ _ := h3
  have hmQ : 0 < (m : Rat) := Rat.natCast_pos.mpr (by omega)
  have hnQ : 0 < (n : Rat) := Rat.natCast_pos.mpr (by omega)
  rw [totalError_ratio (by omega) (by omega)] at hprod
  apply Rat.le_of_mul_le_mul_right (c := (m : Rat)*(n : Rat)) ?_ (Rat.mul_pos hmQ hnQ)
  calc
    _ = (m : Rat)*(n : Rat) := by grind
    _ ≤ 25*(editRatio O (templateMatrix rl cl)*(m : Rat)*(n : Rat)) := hprod
    _ = _ := by grind

theorem good_c3_pair_reciprocal {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht : tau ≤ 1/100) (p : Pair m n)
    (hgood : GoodEndpointLines O rl cl tau p) (hoff : OffdiagonalEndpoints rl cl p)
    (hc3 : OriginalC3 (fun r c => O r c = true) p.1 p.2)
    (hsmall : 25*editRatio O (templateMatrix rl cl) < 1) : Reciprocal rl cl p := by
  apply Classical.byContradiction
  intro hnr
  have h := nonreciprocal_c3_error_lower hm hn O rl cl rowMass colMass tau ht p hgood hoff hc3 hnr
  grind

def fixedRatio {m n : Nat} (B : Matrix m n) : Rat :=
  (fixedCount B : Rat) / ((m : Rat)*(n : Rat))

theorem fixedRatio_nonneg {m n : Nat} (hm : 0 < m) (hn : 0 < n) (B : Matrix m n) :
    0 ≤ fixedRatio B := by
  have hp : 0 < (m : Rat)*(n : Rat) :=
    Rat.mul_pos (Rat.natCast_pos.mpr hm) (Rat.natCast_pos.mpr hn)
  exact Rat.mul_nonneg (Rat.natCast_nonneg (a := fixedCount B))
    (Rat.le_of_lt (Rat.inv_pos.mpr hp))

theorem small_full_error (e f tau : Rat) (hf : 0 ≤ f) (ht : tau ≤ 1/100)
    (h : e+f ≤ tau/10000) : 25*e < 1 := by
  have hscale := Rat.mul_le_mul_of_nonneg_left h (by decide : (0 : Rat) ≤ 10000)
  have he : 10000*(tau/10000) = tau := by grind
  rw [he] at hscale
  grind

/-- Canonical-model entry: the C3 predicate is applied to full occupancy,
    including all fixed cells. Repeated endpoint rows or columns are retained. -/
theorem admissible_good_pairs_reciprocal {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht : tau ≤ 1/100)
    (hsmall : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000) :
    ∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p := by
  intro p hp hgood hoff
  have he := small_full_error _ _ tau (fixedRatio_nonneg (by omega) (by omega) B) ht hsmall
  exact good_c3_pair_reciprocal hm hn (full B A) rl cl rowMass colMass tau ht p
    hgood hoff (had.c3 p hp) he

#print axioms nonreciprocal_c3_error_lower
#print axioms good_c3_pair_reciprocal
#print axioms fixedRatio_nonneg
#print axioms admissible_good_pairs_reciprocal

end CleanHoles


==> anc/lean/extended-lean-companion/sharp-second-order/source/CleanHoles.lean <==
import CleanHoleExact

/-! Combined finite entry and exact count interfaces for conditional clean holes. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore

theorem sum_bits_filter_card {α : Type} (xs : List α) (P : α → Bool) :
    sum xs (fun x => ratBit (P x)) = ((xs.filter P).length : Rat) := by
  have h := sum_filter xs P (fun _ => 1)
  rw [sum_const,sum_mul_right] at h
  grind

theorem pairClassCount_card {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (ps : List (Pair m n)) (i j : Fin 3) :
    pairClassCount rl cl ps i j = ((ps.filter (inPairClass rl cl i j)).length : Rat) :=
  sum_bits_filter_card _ _

theorem pairClassCount_symm {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (ps : List (Pair m n)) (i j : Fin 3) :
    pairClassCount rl cl ps i j = pairClassCount rl cl ps j i := by
  apply sum_congr
  intro p _
  simp only [inPairClass,Bool.or_comm]

theorem rowError_card {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (r : Fin m) :
    rowError O rl cl r =
      (((List.finRange n).filter (fun c => O r c != templateMatrix rl cl r c)).length : Rat) :=
  sum_bits_filter_card _ _

theorem colError_card {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (c : Fin n) :
    colError O rl cl c =
      (((List.finRange m).filter (fun r => O r c != templateMatrix rl cl r c)).length : Rat) :=
  sum_bits_filter_card _ _

theorem totalError_card {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) :
    totalError O rl cl =
      ((cells (List.finRange m) (List.finRange n)
        (fun r c => O r c != templateMatrix rl cl r c)).length : Rat) := by
  exact (cells_card _ _ (fun r c => O r c != templateMatrix rl cl r c)).symm

theorem class_bit_le_endpoints (a b c d : Bool) :
    ratBit ((a && d) || (c && b)) ≤ ratBit a+ratBit b := by
  cases a <;> cases b <;> cases c <;> cases d <;> simp [ratBit] <;> grind

theorem pairClassCount_le_blockArea {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (had : Admissible B A ps) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (i j : Fin 3) :
    pairClassCount rl cl ps i j ≤ blockArea rl cl i j := by
  have h := sum_le ps _ _ (fun p _ => class_bit_le_endpoints
    (inBlock rl cl i j p.1) (inBlock rl cl i j p.2)
    (inBlock rl cl j i p.1) (inBlock rl cl j i p.2))
  change pairClassCount rl cl ps i j ≤ endpointSum ps (fun p => ratBit (inBlock rl cl i j p)) at h
  rw [endpoint_sum_cover B A ps had] at h
  exact Rat.le_trans h (selected_weight_le_grid A _ (fun p => (ratBit_range _).1))

theorem reciprocal_class_error {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht : tau ≤ 1/100)
    (hsmall : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000)
    (i j : Fin 3) (hij : i ≠ j) :
    0 ≤ blockArea rl cl i j-pairClassCount rl cl ps i j ∧
    blockArea rl cl i j-pairClassCount rl cl ps i j ≤
      (fixedCount B : Rat)+3*totalError (full B A) rl cl +
      2*((n : Rat)*countBits (fun r => !(goodRow (full B A) rl cl tau r))) +
      2*((m : Rat)*countBits (fun c => !(goodCol (full B A) rl cl tau c))) := by
  have hupper := pairClassCount_le_blockArea B A ps had rl cl i j
  have hrec := admissible_good_pairs_reciprocal hm hn B A ps had rl cl rowMass colMass tau ht hsmall
  have hs := selected_block_le_class_and_exceptions B A ps had rl cl tau i j hij hrec
  have harea := blockArea_error_bound B A rl cl i j hij
  have hexc := exceptional_selected_bound B A rl cl tau
  constructor <;> grind

/-- All conclusions refer to the given full Boolean occupancy `B || A`.
    The row and column partitions are explicit inputs; this theorem does
    not assert that such partitions have been constructed from density. -/
theorem conditional_clean_holes {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht0 : 0 < tau) (ht : tau ≤ 1/100)
    (hsmall : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000) :
    (badRowFraction (full B A) rl cl tau ≤ editRatio (full B A) (templateMatrix rl cl)/tau ∧
      badColFraction (full B A) rl cl tau ≤ editRatio (full B A) (templateMatrix rl cl)/tau) ∧
    (∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) ∧
    (∀ i j, i ≠ j → (m : Rat)*(n : Rat) ≤ 20*pairClassCount rl cl ps i j) ∧
    (∀ x y, goodRow (full B A) rl cl tau x = true →
      goodCol (full B A) rl cl tau y = true → rl x = cl y → full B A x y = false) := by
  exact ⟨bad_line_fractions (by omega) (by omega) (full B A) rl cl tau ht0,
    admissible_good_pairs_reciprocal hm hn B A ps had rl cl rowMass colMass tau ht hsmall,
    reciprocal_class_lower hm hn B A ps had rl cl rowMass colMass tau ht0 ht hsmall,
    admissible_clean_diagonal_holes hm hn B A ps had rl cl rowMass colMass tau ht0 ht hsmall⟩

#print axioms pairClassCount_card
#print axioms pairClassCount_symm
#print axioms rowError_card
#print axioms colError_card
#print axioms totalError_card
#print axioms reciprocal_class_error
#print axioms conditional_clean_holes

end CleanHoles


==> anc/lean/extended-lean-companion/sharp-second-order/source/CleanHolesComplete.lean <==
import CleanHolesPartitions
import CleanHolesQuantitative

/-! Closed finite rational clean holes in the canonical original model.
    Partitions and every edit/count/reciprocity/hole conclusion are derived. -/
namespace CleanHolesComplete

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore CleanHoles

/-- A finite rational version of the complete structural conclusions in
    the clean-holes lemma. Only canonical admissibility, positive dimensions,
    near selected density, and explicit numeric smallness are premises. -/
theorem finite_original_C3_clean_holes {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (epsilon tau : Rat) (heps : 0 ≤ epsilon) (hdensity : 2/3-epsilon ≤ selectedDensity ps)
    (ht0 : 0 < tau) (ht : tau ≤ 1/100)
    (hsmall : eta B epsilon ≤ tau/smallnessDenominator) :
    ∃ (rl : Fin m → Fin 3) (cl : Fin n → Fin 3),
      (∀ i, 1/4 ≤ classMass rl i ∧ 1/4 ≤ classMass cl i) ∧
      editRatio (full B A) (templateMatrix rl cl) ≤ outputConstant*eta B epsilon ∧
      massDeviation rl+massDeviation cl ≤ outputConstant*eta B epsilon ∧
      (badRowFraction (full B A) rl cl tau ≤ outputConstant*eta B epsilon/tau ∧
        badColFraction (full B A) rl cl tau ≤ outputConstant*eta B epsilon/tau) ∧
      nonreciprocalCount rl cl ps ≤ (outputConstant*eta B epsilon/tau)*((m : Rat)*(n : Rat)) ∧
      (∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
        OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) ∧
      (∀ i j, i ≠ j →
        (m : Rat)*(n : Rat) ≤ 20*pairClassCount rl cl ps i j ∧
        0 ≤ classMass rl i*classMass cl j*((m : Rat)*(n : Rat))-pairClassCount rl cl ps i j ∧
        classMass rl i*classMass cl j*((m : Rat)*(n : Rat))-pairClassCount rl cl ps i j ≤
          (outputConstant*eta B epsilon/tau)*((m : Rat)*(n : Rat))) ∧
      (∀ x y, goodRow (full B A) rl cl tau x = true →
        goodCol (full B A) rl cl tau y = true → rl x = cl y → full B A x y = false) := by
  have hnum := small_eta_numeric hm hn B epsilon tau heps ht hsmall
  have hq := eta_positive hm hn B epsilon heps
  have hq0 := Rat.le_of_lt hq
  have ht1 : tau ≤ 1 := by grind
  obtain ⟨rl,cl,hrow,hcol,herror,hmass⟩ :=
    stability_partitions_for_clean_holes hm hn B A ps had epsilon tau heps hdensity ht hsmall
  have hconditional : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000 :=
    Rat.le_trans herror (small_eta_conditional (eta B epsilon) tau hq0 hsmall)
  have hcore := conditional_clean_holes hnum.1 hnum.2.1 B A ps had rl cl hrow hcol tau ht0 ht hconditional
  have hrec := hcore.2.1
  obtain ⟨hu,he,hf,hbr,hbc,hout⟩ := normalized_error_bounds hm hn B A rl cl
    (eta B epsilon) tau hq0 ht0 ht1 herror
  have hunit : unitError (eta B epsilon) tau ≤ outputConstant*eta B epsilon/tau := by
    calc
      _ ≤ 8*unitError (eta B epsilon) tau := by grind
      _ ≤ _ := hout
  have hf0 := fixedRatio_nonneg hm hn B
  have hedit : editRatio (full B A) (templateMatrix rl cl) ≤ outputConstant*eta B epsilon := by
    unfold intermediateConstant outputConstant at *
    grind
  have hmasses : massDeviation rl+massDeviation cl ≤ outputConstant*eta B epsilon := by
    unfold intermediateConstant outputConstant at *
    grind
  have hnonrec := nonreciprocal_count_normalized hm hn B A ps had rl cl (eta B epsilon) tau
    hq0 ht0 ht1 herror hrec
  refine ⟨rl,cl,(fun i => ⟨hrow i,hcol i⟩),hedit,hmasses,
    ⟨Rat.le_trans hbr hunit,Rat.le_trans hbc hunit⟩,hnonrec,hrec,?_,hcore.2.2.2⟩
  intro i j hij
  have hclasses := class_error_normalized hm hn B A ps had rl cl (eta B epsilon) tau
    hq0 ht0 ht1 herror hrec i j hij
  rw [blockArea_mass_identity hm hn] at hclasses
  exact ⟨hcore.2.2.1 i j hij,hclasses⟩

#print axioms finite_original_C3_clean_holes

end CleanHolesComplete


==> anc/lean/extended-lean-companion/sharp-second-order/source/CleanHolesPartitions.lean <==
import CleanHolesRestoration

/-! Partitions, variances, full-occupancy edit, and masses from canonical
    admissibility and near selected density; no intermediate estimate assumed. -/
namespace CleanHolesComplete

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore CleanHoles

theorem canonical_selected_variances {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (epsilon : Rat) (heps : 0 ≤ epsilon) (hdensity : 2/3-epsilon ≤ selectedDensity ps) :
    StabilityCleanup.rowVariance A ≤ StabilityComplete.delta m n epsilon ∧
    StabilityCleanup.colVariance A ≤ StabilityComplete.delta m n epsilon := by
  have hd : 2/3-epsilon ≤ density A := by rw [← selectedDensity_eq_density B A ps had]; exact hdensity
  have h := StabilityVariance.both_variances_bound A hm hn ps had.cover
    (selected_C3 B A ps had) epsilon heps hd
  change StabilityCleanup.rowVariance A ≤ epsilon+(m : Rat)⁻¹+(n : Rat)⁻¹ ∧
    StabilityCleanup.colVariance A ≤ epsilon+(m : Rat)⁻¹+(n : Rat)⁻¹ at h
  unfold StabilityComplete.delta
  constructor <;> grind

theorem stability_partitions_for_clean_holes {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (epsilon tau : Rat) (heps : 0 ≤ epsilon) (hdensity : 2/3-epsilon ≤ selectedDensity ps)
    (ht : tau ≤ 1/100) (hsmall : eta B epsilon ≤ tau/smallnessDenominator) :
    ∃ (rl : Fin m → Fin 3) (cl : Fin n → Fin 3),
      (∀ i, 1/4 ≤ classMass rl i) ∧ (∀ i, 1/4 ≤ classMass cl i) ∧
      editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ intermediateConstant*eta B epsilon ∧
      massDeviation rl+massDeviation cl ≤ intermediateConstant*eta B epsilon := by
  have hnum := small_eta_numeric hm hn B epsilon tau heps ht hsmall
  have hd : 2/3-epsilon ≤ density A := by rw [← selectedDensity_eq_density B A ps had]; exact hdensity
  obtain ⟨rl,cl,hedit,hmasses⟩ := StabilityComplete.finite_C3_linear_stability hm hn A ps had.cover
    (selected_C3 B A ps had) epsilon heps hd hnum.2.2.1
  change editRatio A (templateMatrix rl cl) ≤
    StabilityComplete.stabilityConstant*StabilityComplete.delta m n epsilon at hedit
  have hrow0 := massDeviation_nonneg rl
  have hcol0 := massDeviation_nonneg cl
  have hrowSmall : massDeviation rl ≤ 1/144 := by grind
  have hcolSmall : massDeviation cl ≤ 1/144 := by grind
  have hrow := classMass_lower_of_small_deviation rl hrowSmall
  have hcol := classMass_lower_of_small_deviation cl hcolSmall
  have hrestore := restored_edit_bound hm hn B A ps had rl cl
  have hdelta := StabilityComplete.delta_positive m n hm hn epsilon heps
  have hf0 := fixedRatio_nonneg hm hn B
  refine ⟨rl,cl,hrow,hcol,?_,?_⟩
  · unfold intermediateConstant eta StabilityComplete.stabilityConstant at *
    grind
  · unfold intermediateConstant eta StabilityComplete.stabilityConstant at *
    grind

#print axioms canonical_selected_variances
#print axioms stability_partitions_for_clean_holes

end CleanHolesComplete


==> anc/lean/extended-lean-companion/sharp-second-order/source/CleanHolesQuantitative.lean <==
import CleanHolesRestoration

/-! Actual exceptional-pair and class-count errors in normalized finite form. -/
namespace CleanHolesComplete

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore CleanHoles

instance reciprocalDecidable {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (p : Pair m n) : Decidable (Reciprocal rl cl p) :=
  inferInstanceAs (Decidable (rl p.1.1 = cl p.2.2 ∧ rl p.2.1 = cl p.1.2))

def nonreciprocalCount {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (ps : List (Pair m n)) : Rat :=
  sum ps (fun p => ratBit (decide (¬ Reciprocal rl cl p)))

theorem nonreciprocalCount_card {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (ps : List (Pair m n)) :
    nonreciprocalCount rl cl ps = ((ps.filter (fun p => decide (¬ Reciprocal rl cl p))).length : Rat) :=
  sum_bits_filter_card _ _

theorem nonreciprocal_endpoint_charge {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) (p : Pair m n)
    (hrec : GoodEndpointLines O rl cl tau p → OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) :
    ratBit (decide (¬ Reciprocal rl cl p)) ≤
      ratBit (exceptionalCell O rl cl tau p.1)+ratBit (exceptionalCell O rl cl tau p.2) := by
  have hb := ratBit_range (decide (¬ Reciprocal rl cl p))
  have he1 := (ratBit_range (exceptionalCell O rl cl tau p.1)).1
  have he2 := (ratBit_range (exceptionalCell O rl cl tau p.2)).1
  by_cases h1 : exceptionalCell O rl cl tau p.1 = true
  · have hbit : ratBit (exceptionalCell O rl cl tau p.1) = 1 := by simp [ratBit,h1]
    rw [hbit]
    grind
  · by_cases h2 : exceptionalCell O rl cl tau p.2 = true
    · have hbit : ratBit (exceptionalCell O rl cl tau p.2) = 1 := by simp [ratBit,h2]
      rw [hbit]
      grind
    · have hg1 := (exceptional_false_iff O rl cl tau p.1).mp (Bool.eq_false_iff.mpr h1)
      have hg2 := (exceptional_false_iff O rl cl tau p.2).mp (Bool.eq_false_iff.mpr h2)
      have hr := hrec ⟨hg1.1,hg2.1,hg1.2.1,hg2.2.1⟩ ⟨hg1.2.2,hg2.2.2⟩
      have hbit : ratBit (decide (¬ Reciprocal rl cl p)) = 0 := by simp [ratBit,hr]
      rw [hbit]
      exact Rat.add_nonneg he1 he2

theorem nonreciprocal_count_raw {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat)
    (hrec : ∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) :
    nonreciprocalCount rl cl ps ≤
      (n : Rat)*countBits (fun r => !(goodRow (full B A) rl cl tau r)) +
      (m : Rat)*countBits (fun c => !(goodCol (full B A) rl cl tau c)) +
      totalError (full B A) rl cl := by
  have h := sum_le ps _ _ (fun p hp => nonreciprocal_endpoint_charge
    (full B A) rl cl tau p (hrec p hp))
  change nonreciprocalCount rl cl ps ≤ endpointSum ps
    (fun p => ratBit (exceptionalCell (full B A) rl cl tau p)) at h
  rw [endpoint_sum_cover B A ps had] at h
  exact Rat.le_trans h (exceptional_selected_bound B A rl cl tau)

def unitError (q tau : Rat) : Rat := intermediateConstant*q/tau

theorem divide_le (a b tau : Rat) (ht : 0 < tau) (h : a ≤ b) : a/tau ≤ b/tau :=
  Rat.mul_le_mul_of_nonneg_right h (Rat.le_of_lt (Rat.inv_pos.mpr ht))

theorem unitError_nonneg (q tau : Rat) (hq : 0 ≤ q) (ht : 0 < tau) : 0 ≤ unitError q tau := by
  exact Rat.mul_nonneg
    (Rat.mul_nonneg (show 0 ≤ intermediateConstant by unfold intermediateConstant; decide) hq)
    (Rat.le_of_lt (Rat.inv_pos.mpr ht))

theorem undivided_le_unitError (q tau : Rat) (hq : 0 ≤ q) (ht0 : 0 < tau) (ht : tau ≤ 1) :
    intermediateConstant*q ≤ unitError q tau := by
  have hq0 : 0 ≤ intermediateConstant*q := Rat.mul_nonneg
    (show 0 ≤ intermediateConstant by unfold intermediateConstant; decide) hq
  have h := Rat.mul_le_mul_of_nonneg_left ht hq0
  apply Rat.le_of_mul_le_mul_right (c := tau) ?_ ht0
  unfold unitError
  rw [Rat.div_mul_cancel (by grind)]
  simpa only [Rat.mul_one] using h

theorem eight_units_le_output (q tau : Rat) (hq : 0 ≤ q) (ht : 0 < tau) :
    8*unitError q tau ≤ outputConstant*q/tau := by
  have hu := unitError_nonneg q tau hq ht
  have he : 10*unitError q tau = outputConstant*q/tau := by
    unfold unitError intermediateConstant outputConstant
    rw [Rat.div_def,Rat.div_def]
    grind
  calc
    _ ≤ 10*unitError q tau := by grind
    _ = _ := he

theorem normalized_error_bounds {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (q tau : Rat) (hq : 0 ≤ q) (ht0 : 0 < tau) (ht : tau ≤ 1)
    (herror : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ intermediateConstant*q) :
    0 ≤ unitError q tau ∧
    editRatio (full B A) (templateMatrix rl cl) ≤ unitError q tau ∧
    fixedRatio B ≤ unitError q tau ∧
    badRowFraction (full B A) rl cl tau ≤ unitError q tau ∧
    badColFraction (full B A) rl cl tau ≤ unitError q tau ∧
    8*unitError q tau ≤ outputConstant*q/tau := by
  have he0 := editRatio_nonneg hm hn (full B A) (templateMatrix rl cl)
  have hf0 := fixedRatio_nonneg hm hn B
  have he : editRatio (full B A) (templateMatrix rl cl) ≤ intermediateConstant*q := by grind
  have hf : fixedRatio B ≤ intermediateConstant*q := by grind
  have hunit := undivided_le_unitError q tau hq ht0 ht
  have hbad := bad_line_fractions hm hn (full B A) rl cl tau ht0
  have hdiv := divide_le _ _ tau ht0 he
  exact ⟨unitError_nonneg q tau hq ht0,Rat.le_trans he hunit,Rat.le_trans hf hunit,
    Rat.le_trans hbad.1 hdiv,Rat.le_trans hbad.2 hdiv,eight_units_le_output q tau hq ht0⟩

theorem bad_row_area_identity {m n : Nat} (hm : 0 < m) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) :
    (n : Rat)*countBits (fun r => !(goodRow O rl cl tau r)) =
      badRowFraction O rl cl tau*((m : Rat)*(n : Rat)) := by
  rw [countBits_avg hm]
  change (n : Rat)*((m : Rat)*badRowFraction O rl cl tau) = _
  grind

theorem bad_col_area_identity {m n : Nat} (hn : 0 < n) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) :
    (m : Rat)*countBits (fun c => !(goodCol O rl cl tau c)) =
      badColFraction O rl cl tau*((m : Rat)*(n : Rat)) := by
  rw [countBits_avg hn]
  change (m : Rat)*((n : Rat)*badColFraction O rl cl tau) = _
  grind

theorem nonreciprocal_count_normalized {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (q tau : Rat)
    (hq : 0 ≤ q) (ht0 : 0 < tau) (ht : tau ≤ 1)
    (herror : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ intermediateConstant*q)
    (hrec : ∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) :
    nonreciprocalCount rl cl ps ≤ (outputConstant*q/tau)*((m : Rat)*(n : Rat)) := by
  have hraw := nonreciprocal_count_raw B A ps had rl cl tau hrec
  obtain ⟨hu,he,hf,hbr,hbc,hout⟩ := normalized_error_bounds hm hn B A rl cl q tau hq ht0 ht herror
  have hp0 : 0 ≤ (m : Rat)*(n : Rat) := Rat.mul_nonneg Rat.natCast_nonneg Rat.natCast_nonneg
  rw [bad_row_area_identity hm,bad_col_area_identity hn,totalError_ratio hm hn] at hraw
  have hcoef : badRowFraction (full B A) rl cl tau+badColFraction (full B A) rl cl tau+
      editRatio (full B A) (templateMatrix rl cl) ≤ 8*unitError q tau := by grind
  have h1 := Rat.mul_le_mul_of_nonneg_right hcoef hp0
  have h2 := Rat.mul_le_mul_of_nonneg_right hout hp0
  calc
    _ ≤ badRowFraction (full B A) rl cl tau*((m : Rat)*(n : Rat))+
        badColFraction (full B A) rl cl tau*((m : Rat)*(n : Rat))+
        editRatio (full B A) (templateMatrix rl cl)*(m : Rat)*(n : Rat) := hraw
    _ = (badRowFraction (full B A) rl cl tau+badColFraction (full B A) rl cl tau+
        editRatio (full B A) (templateMatrix rl cl))*((m : Rat)*(n : Rat)) := by grind
    _ ≤ (8*unitError q tau)*((m : Rat)*(n : Rat)) := h1
    _ ≤ _ := h2

theorem class_error_normalized {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (q tau : Rat)
    (hq : 0 ≤ q) (ht0 : 0 < tau) (ht : tau ≤ 1)
    (herror : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ intermediateConstant*q)
    (hrec : ∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p)
    (i j : Fin 3) (hij : i ≠ j) :
    0 ≤ blockArea rl cl i j-pairClassCount rl cl ps i j ∧
    blockArea rl cl i j-pairClassCount rl cl ps i j ≤
      (outputConstant*q/tau)*((m : Rat)*(n : Rat)) := by
  have hupper := pairClassCount_le_blockArea B A ps had rl cl i j
  have hs := selected_block_le_class_and_exceptions B A ps had rl cl tau i j hij hrec
  have harea := blockArea_error_bound B A rl cl i j hij
  have hexc := exceptional_selected_bound B A rl cl tau
  have hraw : blockArea rl cl i j-pairClassCount rl cl ps i j ≤
      (fixedCount B : Rat)+3*totalError (full B A) rl cl+
      2*((n : Rat)*countBits (fun r => !(goodRow (full B A) rl cl tau r)))+
      2*((m : Rat)*countBits (fun c => !(goodCol (full B A) rl cl tau c))) := by grind
  obtain ⟨hu,he,hf,hbr,hbc,hout⟩ := normalized_error_bounds hm hn B A rl cl q tau hq ht0 ht herror
  have hp0 : 0 ≤ (m : Rat)*(n : Rat) := Rat.mul_nonneg Rat.natCast_nonneg Rat.natCast_nonneg
  rw [← fixedRatio_area hm hn B,totalError_ratio hm hn,bad_row_area_identity hm,bad_col_area_identity hn] at hraw
  have hcoef : fixedRatio B+3*editRatio (full B A) (templateMatrix rl cl)+
      2*badRowFraction (full B A) rl cl tau+2*badColFraction (full B A) rl cl tau ≤
      8*unitError q tau := by grind
  have h1 := Rat.mul_le_mul_of_nonneg_right hcoef hp0
  have h2 := Rat.mul_le_mul_of_nonneg_right hout hp0
  constructor
  · grind
  · calc
      _ ≤ fixedRatio B*(m : Rat)*(n : Rat)+
          3*(editRatio (full B A) (templateMatrix rl cl)*(m : Rat)*(n : Rat))+
          2*(badRowFraction (full B A) rl cl tau*((m : Rat)*(n : Rat)))+
          2*(badColFraction (full B A) rl cl tau*((m : Rat)*(n : Rat))) := hraw
      _ = (fixedRatio B+3*editRatio (full B A) (templateMatrix rl cl)+
          2*badRowFraction (full B A) rl cl tau+2*badColFraction (full B A) rl cl tau)*
          ((m : Rat)*(n : Rat)) := by grind
      _ ≤ (8*unitError q tau)*((m : Rat)*(n : Rat)) := h1
      _ ≤ _ := h2

theorem blockArea_mass_identity {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (i j : Fin 3) :
    blockArea rl cl i j = classMass rl i*classMass cl j*((m : Rat)*(n : Rat)) := by
  rw [blockArea_product,raw_class_mass hm,raw_class_mass hn]
  grind

#print axioms nonreciprocalCount_card
#print axioms normalized_error_bounds
#print axioms nonreciprocal_count_normalized
#print axioms class_error_normalized
#print axioms blockArea_mass_identity

end CleanHolesComplete


==> anc/lean/extended-lean-companion/sharp-second-order/source/CleanHolesRestoration.lean <==
import StabilityComplete
import CleanHoles

/-! Canonical selected density, restoration of fixed cells, and explicit
    numeric smallness for the closed finite clean-holes theorem. -/
namespace CleanHolesComplete

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore CleanHoles

def selectedDensity {m n : Nat} (ps : List (Pair m n)) : Rat :=
  2*(ps.length : Rat)/((m : Rat)*(n : Rat))

def eta {m n : Nat} (B : Matrix m n) (epsilon : Rat) : Rat :=
  StabilityComplete.delta m n epsilon + fixedRatio B

def intermediateConstant : Rat := 10000000000000
def outputConstant : Rat := 100000000000000
def smallnessDenominator : Rat := 1000000000000000000

theorem selectedDensity_eq_density {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) : selectedDensity ps = density A := by
  rw [density_card]
  change selectedDensity ps = (fixedCount A : Rat)/((m : Rat)*(n : Rat))
  rw [selected_count_eq_twice_pairs B A ps had,Rat.natCast_mul]
  rfl

theorem restored_edit_exact {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) : editRatio (full B A) A = fixedRatio B := by
  have he : (fun r c => full B A r c != A r c) = B := by
    funext r c
    have hd := had.disjoint r c
    cases hb : B r c <;> cases ha : A r c <;> simp_all [full]
  rw [editRatio_card,he]
  rfl

theorem restored_edit_bound {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    editRatio (full B A) (templateMatrix rl cl) ≤
      editRatio A (templateMatrix rl cl)+fixedRatio B := by
  have h := editRatio_triangle hm hn (full B A) A (templateMatrix rl cl)
  rw [restored_edit_exact B A ps had] at h
  grind

theorem eta_positive {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B : Matrix m n) (epsilon : Rat) (heps : 0 ≤ epsilon) : 0 < eta B epsilon := by
  have hd := StabilityComplete.delta_positive m n hm hn epsilon heps
  have hf := fixedRatio_nonneg hm hn B
  unfold eta
  grind

theorem delta_le_eta {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B : Matrix m n) (epsilon : Rat) : StabilityComplete.delta m n epsilon ≤ eta B epsilon := by
  have hf := fixedRatio_nonneg hm hn B
  unfold eta
  grind

theorem eta_inverse_bounds {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B : Matrix m n) (epsilon : Rat) (heps : 0 ≤ epsilon) :
    1/(m : Rat) ≤ eta B epsilon ∧ 1/(n : Rat) ≤ eta B epsilon := by
  have hmI := Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hm))
  have hnI := Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hn))
  have hf := fixedRatio_nonneg hm hn B
  unfold eta StabilityComplete.delta
  constructor <;> grind

theorem small_eta_scale (q tau : Rat) (ht : tau ≤ 1/100)
    (hsmall : q ≤ tau/smallnessDenominator) : 100000000000000000000*q ≤ 1 := by
  have hs := Rat.mul_le_mul_of_nonneg_left hsmall
    (show 0 ≤ smallnessDenominator by unfold smallnessDenominator; decide)
  have he : smallnessDenominator*(tau/smallnessDenominator) = tau := by
    unfold smallnessDenominator
    grind
  rw [he] at hs
  unfold smallnessDenominator at hs
  grind

theorem dimension_large (k : Nat) (hk : 0 < k) (q : Rat)
    (hinv : 1/(k : Rat) ≤ q) (hsmall : 100*q ≤ 1) : 100 ≤ k := by
  have hkQ : 0 < (k : Rat) := Rat.natCast_pos.mpr hk
  have hcancel := Rat.div_mul_cancel (a := (1 : Rat)) (b := (k : Rat)) (by grind)
  have hinv' : 100*(1/(k : Rat)) ≤ 1 := by grind
  have h := Rat.mul_le_mul_of_nonneg_right hinv' (Rat.natCast_nonneg (a := k))
  have hrat : (100 : Rat) ≤ (k : Rat) := by
    calc
      _ = 100*((1/(k : Rat))*(k : Rat)) := by rw [hcancel]; grind
      _ = (100*(1/(k : Rat)))*(k : Rat) := by grind
      _ ≤ 1*(k : Rat) := h
      _ = _ := by grind
  exact Rat.natCast_le_natCast.mp hrat

theorem small_eta_numeric {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B : Matrix m n) (epsilon tau : Rat) (heps : 0 ≤ epsilon) (ht : tau ≤ 1/100)
    (hsmall : eta B epsilon ≤ tau/smallnessDenominator) :
    100 ≤ m ∧ 100 ≤ n ∧
    StabilityComplete.delta m n epsilon ≤ StabilityComplete.delta0 ∧
    StabilityComplete.stabilityConstant*StabilityComplete.delta m n epsilon ≤ 1/144 := by
  have hscale := small_eta_scale (eta B epsilon) tau ht hsmall
  have hinv := eta_inverse_bounds hm hn B epsilon heps
  have hdelta := delta_le_eta hm hn B epsilon
  have h100 : 100*eta B epsilon ≤ 1 := by grind
  refine ⟨dimension_large m hm _ hinv.1 h100,dimension_large n hn _ hinv.2 h100,?_,?_⟩
  · unfold StabilityComplete.delta0
    apply Rat.le_of_mul_le_mul_right (c := (10000000000000000 : Rat)) ?_ (by decide)
    rw [Rat.div_mul_cancel (by decide)]
    grind
  · unfold StabilityComplete.stabilityConstant
    apply Rat.le_of_mul_le_mul_right (c := (144 : Rat)) ?_ (by decide)
    rw [Rat.div_mul_cancel (by decide)]
    grind

theorem small_eta_conditional (q tau : Rat) (hq : 0 ≤ q)
    (hsmall : q ≤ tau/smallnessDenominator) :
    intermediateConstant*q ≤ tau/10000 := by
  have hs := Rat.mul_le_mul_of_nonneg_left hsmall
    (show 0 ≤ smallnessDenominator by unfold smallnessDenominator; decide)
  have he : smallnessDenominator*(tau/smallnessDenominator) = tau := by
    unfold smallnessDenominator
    grind
  rw [he] at hs
  unfold smallnessDenominator at hs
  unfold intermediateConstant
  apply Rat.le_of_mul_le_mul_right (c := (10000 : Rat)) ?_ (by decide)
  rw [Rat.div_mul_cancel (by decide)]
  grind

theorem massDeviation_nonneg {k : Nat} (label : Fin k → Fin 3) :
    0 ≤ massDeviation label := by
  have h0 : 0 ≤ (classMass label 0-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have h1 : 0 ≤ (classMass label 1-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have h2 : 0 ≤ (classMass label 2-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold massDeviation sumThree
  grind

#print axioms selectedDensity_eq_density
#print axioms restored_edit_exact
#print axioms restored_edit_bound
#print axioms small_eta_numeric
#print axioms small_eta_conditional

end CleanHolesComplete


==> anc/lean/extended-lean-companion/sharp-second-order/source/CleanupAverages.lean <==
import MinimumMatrix

/-! Finite rational averages and Boolean edit-distance inequalities. -/
namespace StabilityCleanup

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling

def avg {k : Nat} (f : Fin k → Rat) : Rat :=
  sum (List.finRange k) f * (k : Rat)⁻¹

theorem avg_congr {k : Nat} (f g : Fin k → Rat) (h : ∀ i, f i = g i) :
    avg f = avg g := by
  unfold avg
  rw [sum_congr (List.finRange k) f g (fun i _ => h i)]

theorem avg_add {k : Nat} (f g : Fin k → Rat) :
    avg (fun i => f i + g i) = avg f + avg g := by
  unfold avg
  rw [sum_add]
  grind

theorem avg_sub {k : Nat} (f g : Fin k → Rat) :
    avg (fun i => f i - g i) = avg f - avg g := by
  unfold avg
  rw [sum_sub]
  grind

theorem avg_mul_left {k : Nat} (c : Rat) (f : Fin k → Rat) :
    avg (fun i => c * f i) = c * avg f := by
  unfold avg
  rw [sum_mul_left]
  grind

theorem avg_mul_right {k : Nat} (c : Rat) (f : Fin k → Rat) :
    avg (fun i => f i * c) = avg f * c := by
  unfold avg
  rw [sum_mul_right]
  grind

theorem avg_const {k : Nat} (hk : 0 < k) (c : Rat) :
    avg (fun _ : Fin k => c) = c := by
  have hkq : 0 < (k : Rat) := Rat.natCast_pos.mpr hk
  have hki := Rat.mul_inv_cancel (k : Rat) (by grind)
  unfold avg
  rw [sum_const, List.length_finRange]
  grind

theorem avg_nonneg {k : Nat} (hk : 0 < k) (f : Fin k → Rat)
    (h : ∀ i, 0 ≤ f i) : 0 ≤ avg f := by
  have hki : 0 ≤ (k : Rat)⁻¹ :=
    Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hk))
  exact Rat.mul_nonneg
    (sum_nonneg (List.finRange k) f (fun i _ => h i)) hki

theorem avg_le {k : Nat} (hk : 0 < k) (f g : Fin k → Rat)
    (h : ∀ i, f i ≤ g i) : avg f ≤ avg g := by
  have hki : 0 ≤ (k : Rat)⁻¹ :=
    Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hk))
  exact Rat.mul_le_mul_of_nonneg_right
    (sum_le (List.finRange k) f g (fun i _ => h i)) hki

theorem avg_swap {m n : Nat} (f : Fin m → Fin n → Rat) :
    avg (fun r => avg (f r)) = avg (fun c => avg (fun r => f r c)) := by
  unfold avg
  rw [sum_mul_right, sum_mul_right, sum_swap]
  grind

theorem avg_cauchy {k : Nat} (hk : 0 < k) (f : Fin k → Rat) :
    (avg f)^2 ≤ avg (fun i => (f i)^2) := by
  have hkq : 0 < (k : Rat) := Rat.natCast_pos.mpr hk
  have hki := Rat.mul_inv_cancel (k : Rat) (by grind)
  have hkin : 0 ≤ (k : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hkq)
  have h := finite_cauchy (List.finRange k) f
  rw [List.length_finRange] at h
  have h1 := Rat.mul_le_mul_of_nonneg_right h hkin
  have h2 := Rat.mul_le_mul_of_nonneg_right h1 hkin
  unfold avg
  calc
    _ = (sum (List.finRange k) f)^2 * (k : Rat)⁻¹ * (k : Rat)⁻¹ := by grind
    _ ≤ ((k : Rat) * sum (List.finRange k) (fun i => (f i)^2)) *
        (k : Rat)⁻¹ * (k : Rat)⁻¹ := h2
    _ = _ := by grind

def editBit (a b : Bool) : Rat := ratBit (a != b)

def editRatio {m n : Nat} (A B : Fin m → Fin n → Bool) : Rat :=
  avg (fun r => avg (fun c => editBit (A r c) (B r c)))

def rowVariance {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  avg (fun r => (rowMean A r - 2/3)^2)

def colVariance {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  avg (fun c => (colMean A c - 2/3)^2)

theorem editBit_nonneg (a b : Bool) : 0 ≤ editBit a b := by
  cases a <;> cases b <;> decide

theorem editBit_square (a b : Bool) :
    (ratBit a - ratBit b)^2 = editBit a b := by
  cases a <;> cases b <;> simp [ratBit, editBit] <;> grind

theorem editBit_triangle (a b c : Bool) :
    editBit a c ≤ editBit a b + editBit b c := by
  cases a <;> cases b <;> cases c <;> simp [ratBit, editBit] <;> grind

theorem editRatio_nonneg {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A B : Fin m → Fin n → Bool) : 0 ≤ editRatio A B := by
  exact avg_nonneg hm _ (fun r => avg_nonneg hn _
    (fun c => editBit_nonneg (A r c) (B r c)))

theorem editRatio_symm {m n : Nat} (A B : Fin m → Fin n → Bool) :
    editRatio A B = editRatio B A := by
  apply avg_congr
  intro r
  apply avg_congr
  intro c
  cases A r c <;> cases B r c <;> decide

theorem editRatio_triangle {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A B C : Fin m → Fin n → Bool) :
    editRatio A C ≤ editRatio A B + editRatio B C := by
  have h := avg_le hm _ _ (fun r => avg_le hn _ _
    (fun c => editBit_triangle (A r c) (B r c) (C r c)))
  simp only [avg_add] at h
  exact h

theorem degree_difference_square {k : Nat} (hk : 0 < k)
    (a b : Fin k → Bool) :
    (avg (fun i => ratBit (a i)) - avg (fun i => ratBit (b i)))^2 ≤
      avg (fun i => editBit (a i) (b i)) := by
  have h := avg_cauchy hk (fun i => ratBit (a i) - ratBit (b i))
  rw [avg_sub] at h
  rw [avg_congr _ _ (fun i => editBit_square (a i) (b i))] at h
  exact h

theorem shifted_square_transfer (x y t : Rat) :
    (y-t)^2 ≤ 2*(x-y)^2 + 2*(x-t)^2 := by
  have h : 0 ≤ (2*x-y-t)^2 := Lean.Grind.OrderedRing.sq_nonneg
  grind

theorem rowVariance_transfer {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A B : Fin m → Fin n → Bool) :
    rowVariance B ≤ 2*editRatio A B + 2*rowVariance A := by
  have hrow : ∀ r : Fin m,
      (rowMean B r - 2/3)^2 ≤
        2*avg (fun c => editBit (A r c) (B r c)) + 2*(rowMean A r-2/3)^2 := by
    intro r
    have h := degree_difference_square hn (A r) (B r)
    change (rowMean A r - rowMean B r)^2 ≤ _ at h
    have hs := shifted_square_transfer (rowMean A r) (rowMean B r) (2/3)
    grind
  have h := avg_le hm _ _ hrow
  simp only [avg_add, avg_mul_left] at h
  exact h

theorem colVariance_transfer {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A B : Fin m → Fin n → Bool) :
    colVariance B ≤ 2*editRatio A B + 2*colVariance A := by
  have hcol : ∀ c : Fin n,
      (colMean B c - 2/3)^2 ≤
        2*avg (fun r => editBit (A r c) (B r c)) + 2*(colMean A c-2/3)^2 := by
    intro c
    have h := degree_difference_square hm (fun r => A r c) (fun r => B r c)
    change (colMean A c - colMean B c)^2 ≤ _ at h
    have hs := shifted_square_transfer (colMean A c) (colMean B c) (2/3)
    grind
  have h := avg_le hn _ _ hcol
  simp only [avg_add, avg_mul_left] at h
  rw [← avg_swap] at h
  exact h

#print axioms avg_cauchy
#print axioms editRatio_triangle
#print axioms degree_difference_square
#print axioms rowVariance_transfer
#print axioms colVariance_transfer

end StabilityCleanup


==> anc/lean/extended-lean-companion/sharp-second-order/source/CleanupLabels.lean <==
import CleanupAverages

/-! Exact class masses and the concrete column-label cleanup. -/
namespace StabilityCleanup

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling

def classBit (j i : Fin 3) : Rat := if j = i then 1 else 0

def classMass {k : Nat} (label : Fin k → Fin 3) (i : Fin 3) : Rat :=
  avg (fun x => classBit (label x) i)

def sumThree (f : Fin 3 → Rat) : Rat := f 0 + f 1 + f 2

theorem fin_three_cases (i : Fin 3) : i = 0 ∨ i = 1 ∨ i = 2 := by omega

theorem class_decomposition (j : Fin 3) (f : Fin 3 → Rat) :
    f j = classBit j 0*f 0 + classBit j 1*f 1 + classBit j 2*f 2 := by
  rcases fin_three_cases j with h | h | h <;> subst j <;> simp [classBit] <;> grind

theorem avg_label {k : Nat} (label : Fin k → Fin 3) (f : Fin 3 → Rat) :
    avg (fun x => f (label x)) =
      classMass label 0*f 0 + classMass label 1*f 1 + classMass label 2*f 2 := by
  rw [avg_congr _ _ (fun x => class_decomposition (label x) f)]
  rw [avg_add, avg_add, avg_mul_right, avg_mul_right, avg_mul_right]
  rfl

theorem classMass_sum {k : Nat} (hk : 0 < k) (label : Fin k → Fin 3) :
    classMass label 0 + classMass label 1 + classMass label 2 = 1 := by
  have h := avg_label label (fun _ => 1)
  rw [avg_const hk] at h
  grind

theorem classMass_nonneg {k : Nat} (hk : 0 < k)
    (label : Fin k → Fin 3) (i : Fin 3) : 0 ≤ classMass label i := by
  apply avg_nonneg hk
  intro x
  unfold classBit
  split <;> decide

def prototypeMatrix {m n : Nat} (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) : Fin m → Fin n → Bool :=
  fun r c => proto (rowLabel r) c

def templateMatrix {m n : Nat} (rowLabel : Fin m → Fin 3)
    (colLabel : Fin n → Fin 3) : Fin m → Fin n → Bool :=
  fun r c => decide (rowLabel r ≠ colLabel c)

/-- Keep the unique zero label on valid columns; use the first zero, or 2,
    on invalid columns. This is a total, executable finite construction. -/
def cleanColumnLabel {n : Nat} (proto : Fin 3 → Fin n → Bool)
    (c : Fin n) : Fin 3 :=
  if proto 0 c = false then 0 else if proto 1 c = false then 1 else 2

def validColumn {n : Nat} (proto : Fin 3 → Fin n → Bool) (c : Fin n) : Bool :=
  ((!proto 0 c) && proto 1 c && proto 2 c) ||
  (proto 0 c && (!proto 1 c) && proto 2 c) ||
  (proto 0 c && proto 1 c && (!proto 2 c))

def badColumn {n : Nat} (proto : Fin 3 → Fin n → Bool) (c : Fin n) : Rat :=
  ratBit (!(validColumn proto c))

theorem prototype_degree {m n : Nat} (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (c : Fin n) :
    colMean (prototypeMatrix rowLabel proto) c =
      classMass rowLabel 0*ratBit (proto 0 c) +
      classMass rowLabel 1*ratBit (proto 1 c) +
      classMass rowLabel 2*ratBit (proto 2 c) := by
  exact avg_label rowLabel (fun i => ratBit (proto i c))

theorem prototype_cleanup_cell {m n : Nat} (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (r : Fin m) (c : Fin n) :
    editBit (prototypeMatrix rowLabel proto r c)
      (templateMatrix rowLabel (cleanColumnLabel proto) r c) ≤ badColumn proto c := by
  rcases fin_three_cases (rowLabel r) with h | h | h <;>
    simp only [prototypeMatrix, templateMatrix, h] <;>
    cases h0 : proto 0 c <;> cases h1 : proto 1 c <;> cases h2 : proto 2 c <;>
    simp [cleanColumnLabel, badColumn, validColumn, h0, h1, h2, editBit, ratBit] <;>
    decide

theorem scalar_invalid_gap (x : Rat) (hx : x ≤ 5/12) :
    1 ≤ 16*(x-2/3)^2 := by
  have hs : 0 ≤ (x-5/12)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he : 16*(x-2/3)^2 = 1 + 16*(x-5/12)^2 + 8*(5/12-x) := by grind
  rw [he]
  grind

theorem scalar_zero_gap : 1 ≤ 16*((0 : Rat)-2/3)^2 := by
  have he : 16*((0 : Rat)-2/3)^2 = 64/9 := by grind
  rw [he]
  grind

theorem scalar_one_gap : 1 ≤ 16*((1 : Rat)-2/3)^2 := by
  have he : 16*((1 : Rat)-2/3)^2 = 16/9 := by grind
  rw [he]
  grind

theorem invalid_column_square {m n : Nat} (hm : 0 < m)
    (rowLabel : Fin m → Fin 3) (proto : Fin 3 → Fin n → Bool)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12) (c : Fin n) :
    badColumn proto c ≤ 16*(colMean (prototypeMatrix rowLabel proto) c - 2/3)^2 := by
  have hs := classMass_sum hm rowLabel
  have hu0 := scalar_invalid_gap (classMass rowLabel 0) (upper 0)
  have hu1 := scalar_invalid_gap (classMass rowLabel 1) (upper 1)
  have hu2 := scalar_invalid_gap (classMass rowLabel 2) (upper 2)
  have hp : 0 ≤ (colMean (prototypeMatrix rowLabel proto) c - 2/3)^2 :=
    Lean.Grind.OrderedRing.sq_nonneg
  rw [prototype_degree] at hp ⊢
  cases h0 : proto 0 c <;> cases h1 : proto 1 c <;> cases h2 : proto 2 c <;>
    simp [badColumn, validColumn, h0, h1, h2, ratBit,
      Rat.add_zero, Rat.zero_add, hs] at hp ⊢
  · exact scalar_zero_gap
  · exact hu2
  · exact hu1
  · exact Rat.mul_nonneg (by decide) hp
  · exact hu0
  · exact Rat.mul_nonneg (by decide) hp
  · exact Rat.mul_nonneg (by decide) hp
  · exact scalar_one_gap

theorem cleanup_edit_le_bad_fraction {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (rowLabel : Fin m → Fin 3) (proto : Fin 3 → Fin n → Bool) :
    editRatio (prototypeMatrix rowLabel proto)
        (templateMatrix rowLabel (cleanColumnLabel proto)) ≤ avg (badColumn proto) := by
  have h := avg_le hm _ _ (fun r => avg_le hn _ _
    (fun c => prototype_cleanup_cell rowLabel proto r c))
  rw [avg_const hm] at h
  exact h

theorem bad_fraction_le_variance {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (rowLabel : Fin m → Fin 3) (proto : Fin 3 → Fin n → Bool)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12) :
    avg (badColumn proto) ≤ 16*colVariance (prototypeMatrix rowLabel proto) := by
  have h := avg_le hn _ _ (fun c => invalid_column_square hm rowLabel proto upper c)
  rw [avg_mul_left] at h
  exact h

theorem template_row_mean {m n : Nat} (hn : 0 < n)
    (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (r : Fin m) :
    rowMean (templateMatrix rowLabel colLabel) r = 1 - classMass colLabel (rowLabel r) := by
  have h : ∀ c : Fin n, ratBit (decide (rowLabel r ≠ colLabel c)) =
      1 - classBit (colLabel c) (rowLabel r) := by
    intro c
    by_cases he : rowLabel r = colLabel c
    · simp [he, ratBit, classBit] <;> grind
    · have he' : colLabel c ≠ rowLabel r := by grind
      simp [he, he', ratBit, classBit] <;> grind
  change avg (fun c => ratBit (decide (rowLabel r ≠ colLabel c))) = _
  rw [avg_congr _ _ h, avg_sub, avg_const hn]
  rfl

theorem template_row_variance {m n : Nat} (hn : 0 < n)
    (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) :
    rowVariance (templateMatrix rowLabel colLabel) =
      classMass rowLabel 0*(classMass colLabel 0-1/3)^2 +
      classMass rowLabel 1*(classMass colLabel 1-1/3)^2 +
      classMass rowLabel 2*(classMass colLabel 2-1/3)^2 := by
  unfold rowVariance
  rw [avg_congr _ (fun r => (classMass colLabel (rowLabel r)-1/3)^2) (by
    intro r
    rw [template_row_mean hn]
    grind)]
  exact avg_label rowLabel (fun i => (classMass colLabel i-1/3)^2)

theorem column_mass_square_le_row_variance {m n : Nat} (hn : 0 < n)
    (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3)
    (lower : ∀ i, 1/4 ≤ classMass rowLabel i) :
    sumThree (fun i => (classMass colLabel i-1/3)^2) ≤
      4*rowVariance (templateMatrix rowLabel colLabel) := by
  have h0 := Rat.mul_le_mul_of_nonneg_right (lower 0)
    (show 0 ≤ (classMass colLabel 0-1/3)^2 from Lean.Grind.OrderedRing.sq_nonneg)
  have h1 := Rat.mul_le_mul_of_nonneg_right (lower 1)
    (show 0 ≤ (classMass colLabel 1-1/3)^2 from Lean.Grind.OrderedRing.sq_nonneg)
  have h2 := Rat.mul_le_mul_of_nonneg_right (lower 2)
    (show 0 ≤ (classMass colLabel 2-1/3)^2 from Lean.Grind.OrderedRing.sq_nonneg)
  have scale : ∀ (a x : Rat), (1/4)*x ≤ a*x → x ≤ 4*(a*x) := by
    intro a x h
    calc
      x = 4*((1/4)*x) := by grind
      _ ≤ 4*(a*x) := Rat.mul_le_mul_of_nonneg_left h (by decide)
  have h0' := scale _ _ h0
  have h1' := scale _ _ h1
  have h2' := scale _ _ h2
  rw [template_row_variance hn]
  unfold sumThree
  calc
    _ ≤ 4*(classMass rowLabel 0*(classMass colLabel 0-1/3)^2) +
        4*(classMass rowLabel 1*(classMass colLabel 1-1/3)^2) +
        4*(classMass rowLabel 2*(classMass colLabel 2-1/3)^2) := by grind
    _ = _ := by grind

#print axioms avg_label
#print axioms prototype_cleanup_cell
#print axioms invalid_column_square
#print axioms cleanup_edit_le_bad_fraction
#print axioms bad_fraction_le_variance
#print axioms template_row_variance
#print axioms column_mass_square_le_row_variance

end StabilityCleanup


==> anc/lean/extended-lean-companion/sharp-second-order/source/EmbeddedGraph.lean <==
import TripartiteGraph
import TemplateData

namespace TripartitePrime
open OriginalAugmented

section Embed
variable {V W : Type} {m n : ℕ}
variable (adj : V → V → Bool) (er : V ↪ Fin m) (ec : W ↪ Fin n) (cv : W ↪ V)

noncomputable def embedded : Matrix m n := by
  classical
  exact fun r c => decide (∃ u v, er u=r ∧ ec v=c ∧ adj u (cv v)=true)

theorem embedded_iff (r : Fin m) (c : Fin n) :
    embedded adj er ec cv r c=true ↔ ∃ u v, er u=r ∧ ec v=c ∧ adj u (cv v)=true := by
  classical
  simp [embedded]

theorem embedded_at (u : V) (v : W) :
    embedded adj er ec cv (er u) (ec v)=true ↔ adj u (cv v)=true := by
  rw [embedded_iff]
  constructor
  · rintro ⟨u',v',hu,hv,ha⟩
    have hu' := er.injective hu
    have hv' := ec.injective hv
    subst u'; subst v'; exact ha
  · intro ha; exact ⟨u,v,rfl,rfl,ha⟩

theorem embedded_C4
    (hC4 : ∀ u v b c, u≠v → b≠c → adj u b=true → adj v b=true → adj u c=true → adj v c=true → False) :
    EvenParity.C4Free (embedded adj er ec cv) := by
  intro r s c d hrs hcd h
  obtain ⟨u,x,hur,hxc,h₁⟩ := (embedded_iff adj er ec cv r c).mp h.1
  obtain ⟨u',y,hur',hyd,h₂⟩ := (embedded_iff adj er ec cv r d).mp h.2.1
  obtain ⟨v,x',hvs,hxc',h₃⟩ := (embedded_iff adj er ec cv s c).mp h.2.2.1
  obtain ⟨v',y',hvs',hyd',h₄⟩ := (embedded_iff adj er ec cv s d).mp h.2.2.2
  have hu : u'=u := er.injective (hur'.trans hur.symm)
  have hx : x'=x := ec.injective (hxc'.trans hxc.symm)
  have hv : v'=v := er.injective (hvs'.trans hvs.symm)
  have hy : y'=y := ec.injective (hyd'.trans hyd.symm)
  subst u'; subst x'; subst v'; subst y'
  apply hC4 u v (cv x) (cv y) _ _ h₁ h₃ h₂ h₄
  · intro he
    exact hrs (hur.symm.trans ((congrArg er he).trans hvs))
  · intro he
    exact hcd (hxc.symm.trans ((congrArg ec (cv.injective he)).trans hyd))
end Embed

def mod3Label {m : ℕ} (r : Fin m) : Fin 3 := ⟨r.val%3,Nat.mod_lt _ (by decide)⟩

def stripedEmbedding (a m : ℕ) (hm : 3*a≤m) : (Fin 3 × Fin a) ↪ Fin m where
  toFun t := ⟨3*t.2.val+t.1.val,by have hi:=t.1.isLt; have hk:=t.2.isLt; omega⟩
  inj' := by
    intro x y he
    have hh := congrArg Fin.val he
    dsimp only at hh
    have hx:=x.1.isLt; have hy:=y.1.isLt
    apply Prod.ext <;> apply Fin.ext <;> omega

theorem striped_label (a m : ℕ) (hm : 3*a≤m) (t : Fin 3 × Fin a) :
    mod3Label (stripedEmbedding a m hm t)=t.1 := by
  apply Fin.ext
  simp [mod3Label,stripedEmbedding,Nat.add_mod,Nat.mod_eq_of_lt t.1.isLt]

noncomputable def partIndex (p : ℕ) [Fact p.Prime] : PrimePoint p ≃ Fin (p*half p) :=
  Fintype.equivFinOfCardEq (part_size p)

noncomputable def rows (p m : ℕ) [Fact p.Prime] (hm : 3*(p*half p)≤m) : PrimeVertex p ↪ Fin m :=
  (Equiv.prodCongr (Equiv.refl (Fin 3)) (partIndex p)).toEmbedding.trans (stripedEmbedding _ m hm)

noncomputable def columnPoint (p L : ℕ) [Fact p.Prime] (hL : L≤p*half p) : Fin L ↪ PrimePoint p :=
  (⟨Fin.castLE hL,Fin.castLE_injective hL⟩ : Fin L ↪ Fin (p*half p)).trans (partIndex p).symm.toEmbedding

noncomputable def columnVertex (p L : ℕ) [Fact p.Prime] (hL : L≤p*half p) : (Fin 3 × Fin L) ↪ PrimeVertex p where
  toFun v := (v.1,columnPoint p L hL v.2)
  inj' := by
    intro u v he
    change (u.1,columnPoint p L hL u.2)=(v.1,columnPoint p L hL v.2) at he
    have hi := congrArg (fun t : PrimeVertex p => t.1) he
    have hl := congrArg (fun t : PrimeVertex p => t.2) he
    exact Prod.ext hi ((columnPoint p L hL).injective hl)

noncomputable def rectangular (p m n L : ℕ) [Fact p.Prime]
    (hm : 3*(p*half p)≤m) (hn : 3*L≤n) (hL : L≤p*half p) : Matrix m n :=
  embedded (graph p) (rows p m hm) (stripedEmbedding L n hn) (columnVertex p L hL)

theorem rows_label (p m : ℕ) [Fact p.Prime] (hm : 3*(p*half p)≤m) (u : PrimeVertex p) :
    mod3Label (rows p m hm u)=u.1 := striped_label _ _ hm _

theorem rectangular_C4 (p m n L : ℕ) [Fact p.Prime]
    (hm : 3*(p*half p)≤m) (hn : 3*L≤n) (hL : L≤p*half p) :
    EvenParity.C4Free (rectangular p m n L hm hn hL) :=
  embedded_C4 _ _ _ _ (graph_C4 p)

theorem rectangular_offDiagonal (p m n L : ℕ) [Fact p.Prime]
    (hm : 3*(p*half p)≤m) (hn : 3*L≤n) (hL : L≤p*half p) :
    ReciprocalTemplate.OffDiagonalBase (rectangular p m n L hm hn hL) mod3Label mod3Label := by
  intro r c hc
  obtain ⟨u,v,hu,hv,ha⟩ := (embedded_iff _ _ _ _ r c).mp hc
  rw [←hu,←hv,rows_label,striped_label]
  exact adjacency_off_diagonal _ _ _ ha

#print axioms embedded_C4
#print axioms rectangular_C4
#print axioms rectangular_offDiagonal
end TripartitePrime


==> anc/lean/extended-lean-companion/sharp-second-order/source/ExtremizerBounds.lean <==
import ExtremizerFinite

namespace SharpSecondOrder
open OriginalAugmented PartialPairing CleanHoles StabilityCleanup CleanHolesComplete SecondOrderUpper Filter

/-- Simultaneous one-sided estimates for every actual unrestricted maximizer. -/
theorem extremizer_upper_bounds (m n : Nat → Nat) (hn : Tendsto n atTop atTop)
    (hnm : ∀ᶠ i in atTop, n i≤m i)
    (hsmall : Tendsto (fun i => (m i : Real)/(n i : Real)^2) atTop (nhds 0))
    (B A : (i : Nat) → Matrix (m i) (n i)) (ps : (i : Nat) → List (Pair (m i) (n i)))
    (had : ∀ i, Admissible (B i) (A i) (ps i)) (heq : ∀ i, objective (B i) (ps i)=zA (m i) (n i))
    (epsilon : Real) (hepsilon : 0<epsilon) :
    ∀ᶠ i in atTop,
      (fixedCount (B i) : Real)/((n i : Real)*Real.sqrt (m i))≤2*(1/Real.sqrt 6)+epsilon ∧
      ((fixedCount (full (B i) (A i)) : Real)-2*(m i : Real)*(n i : Real)/3)/
        ((n i : Real)*Real.sqrt (m i))≤epsilon := by
  classical
  obtain ⟨sigma,hsigma0,hsigma⟩ := exists_rat_btwn
    (lt_min (show (0:Real)<epsilon/106 by positivity) (by norm_num : (0:Real)<1/100))
  have hs : (0:Rat)<sigma := by exact_mod_cast hsigma0
  have hs1 : sigma≤1/100 := by
    have hh := hsigma.trans_le (min_le_right _ _)
    apply (Rat.cast_le (K := Real)).mp
    norm_num
    exact hh.le
  have hsE : 53*(sigma : Real)<epsilon/2 := by
    have hh := hsigma.trans_le (min_le_left _ _)
    linarith
  have hC : (0:Rat)<outputConstant := by norm_num [outputConstant]
  have hD : (0:Rat)<smallnessDenominator := by norm_num [smallnessDenominator]
  let e : Rat := min ((sigma/smallnessDenominator)/2) ((sigma^3/outputConstant)/2)
  have he : 0<e := by dsimp [e]; positivity
  have heR : (0:Real)<e := by exact_mod_cast he
  have heD : 2*e≤sigma/smallnessDenominator := by
    have hh : e≤(sigma/smallnessDenominator)/2 := min_le_left _ _
    linarith
  have heC : outputConstant*(2*e)/sigma≤sigma^2 := by
    have hh : e≤(sigma^3/outputConstant)/2 := min_le_right _ _
    have hh2 : 2*e≤sigma^3/outputConstant := by linarith
    have hh3 := (le_div_iff₀ hC).mp hh2
    apply (div_le_iff₀ hs).mpr
    nlinarith only [hh3]
  have hm : Tendsto m atTop atTop := tendsto_atTop_mono' atTop hnm hn
  have him : Tendsto (fun i => 1/(m i : Real)) atTop (nhds 0) :=
    tendsto_one_div_atTop_nhds_zero_nat.comp hm
  have hin : Tendsto (fun i => 1/(n i : Real)) atTop (nhds 0) :=
    tendsto_one_div_atTop_nhds_zero_nat.comp hn
  have hist : Tendsto (fun i => 1/Real.sqrt (m i : Real)) atTop (nhds 0) := by
    simpa only [Real.sqrt_div (show (0:Real)≤1 by norm_num),Real.sqrt_one,Real.sqrt_zero] using him.sqrt
  have hrt : Tendsto (fun i => Real.sqrt (m i : Real)/(n i : Real)) atTop (nhds 0) := by
    simpa only [Real.sqrt_div (Nat.cast_nonneg _),Real.sqrt_sq (Nat.cast_nonneg _),Real.sqrt_zero] using hsmall.sqrt
  have herr : Tendsto (fun i => 1/(m i : Real)+2/(n i : Real)+1/Real.sqrt (m i))
      atTop (nhds 0) := by
    simpa only [mul_one_div,add_zero,mul_zero] using (him.add (hin.const_mul 2)).add hist
  have hrem : Tendsto (fun i => 3*Real.sqrt (m i : Real)/(n i : Real)+1/Real.sqrt (m i))
      atTop (nhds 0) := by
    simpa only [mul_div_assoc,add_zero,mul_zero] using (hrt.const_mul 3).add hist

  have hpositive : (0:Real)<(1/Real.sqrt 6)/2 := by positivity
  have hlower := SecondOrderLower.sharp_second_order_lower m n hn hnm hsmall _ hpositive
  filter_upwards [hn.eventually_ge_atTop 1,hm.eventually_ge_atTop 1,
    hsmall.eventually_lt_const (by norm_num : (0:Real)<1),
    herr.eventually_lt_const (show (0:Real)<(e : Real)/2 by positivity),
    hrem.eventually_lt_const (show (0:Real)<epsilon/2 by positivity),hlower]
    with i hni hmi hsmalli herri hremi hloweri
  have hnp : 0<n i := by omega
  have hmp : 0<m i := by omega
  have hnR : (0:Real)<n i := by exact_mod_cast hnp
  have hmR : (0:Real)<m i := by exact_mod_cast hmp
  have hroot : 0<Real.sqrt (m i : Real) := Real.sqrt_pos.mpr hmR
  have hroot2 := Real.sq_sqrt hmR.le
  have hden := mul_pos hnR hroot
  have hmn : m i≤(n i)^2 := by
    have hh := (div_lt_iff₀ (sq_pos_of_pos hnR)).mp hsmalli
    have hh2 : (m i : Real)≤(n i : Real)^2 := by linarith
    exact_mod_cast hh2
  have hbase := base_ratio_envelope hmp hnp (B i) (had i).base_C4
  have htwo : 2/(n i : Real)=2*(1/(n i : Real)) := by ring
  rw [htwo] at herri
  have hin0 : (0:Real)≤1/(n i : Real) := by positivity
  have him0 : (0:Real)≤1/(m i : Real) := by positivity
  have hf : (fixedRatio (B i) : Real)≤(e : Real)/2 := by linarith
  have hd : 2/3-e≤selectedDensity (ps i) := by
    by_contra hnot
    have hlow := low_density_objective hmp hnp (B i) (ps i) e
      (le_of_lt (lt_of_not_ge hnot)) hf
    rw [heq i] at hlow
    have hnonpos := div_nonpos_of_nonpos_of_nonneg (sub_nonpos.mpr hlow) hden.le
    linarith only [hloweri,hnonpos,hpositive]
  have hetaR : (eta (B i) e : Real)≤2*(e : Real) := by
    simp only [eta,StabilityComplete.delta,Rat.cast_add,Rat.cast_div,Rat.cast_one,Rat.cast_natCast]
    linarith only [hbase,herri,heR]
  have heta : eta (B i) e≤2*e := by exact_mod_cast hetaR
  have hbad := div_le_div_of_nonneg_right
    (mul_le_mul_of_nonneg_left heta hC.le) hs.le
  have hupper := finite_fixed_occupied_upper hmp hnp hmn (B i) (A i) (ps i) (had i)
    e sigma he.le hs hs1 hd (heta.trans heD) (hbad.trans heC)
  have herror : 53*(sigma : Real)+3*Real.sqrt (m i : Real)/(n i : Real)+
      1/Real.sqrt (m i : Real)≤epsilon := by linarith only [hsE,hremi]
  have herrorScaled := mul_le_mul_of_nonneg_right herror hden.le
  have herrEq : (53*(sigma : Real)+3*Real.sqrt (m i : Real)/(n i : Real)+
      1/Real.sqrt (m i : Real))*((n i : Real)*Real.sqrt (m i))=
      53*(sigma : Real)*(n i : Real)*Real.sqrt (m i)+3*(m i : Real)+(n i : Real) := by
    field_simp
    nlinarith
  rw [herrEq] at herrorScaled
  have hcoef : Real.sqrt (6 : Real)/3=2*(1/Real.sqrt 6) := by
    nlinarith only [root_six_coefficient]
  have hF := hupper.1
  rw [hcoef] at hF
  have hsnt : 0≤(sigma : Real)*(n i : Real)*Real.sqrt (m i) := by positivity
  constructor
  · apply (div_le_iff₀ hden).mpr
    nlinarith only [hF,herrorScaled,hsnt,hnR]
  · apply (div_le_iff₀ hden).mpr
    nlinarith only [hupper.2,herrorScaled]

#print axioms extremizer_upper_bounds
end SharpSecondOrder


==> anc/lean/extended-lean-companion/sharp-second-order/source/ExtremizerFinite.lean <==
import SecondOrderAsymptotic

namespace SharpSecondOrder
open OriginalAugmented PartialPairing CleanHoles StabilityCleanup CleanHolesComplete SecondOrderUpper

theorem finite_fixed_occupied_upper {m n : Nat} (hm : 0<m) (hn : 0<n)
    (hmn : m≤n^2) (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (epsilon sigma : Rat) (he : 0≤epsilon) (hs : 0<sigma) (hs1 : sigma≤1/100)
    (hdensity : 2/3-epsilon≤selectedDensity ps)
    (heta : eta B epsilon≤sigma/smallnessDenominator)
    (hbad : outputConstant*eta B epsilon/sigma≤sigma^2) :
    (fixedCount B : Real)≤(Real.sqrt 6/3+6*(sigma : Real))*(n : Real)*Real.sqrt m+3*m ∧
    (fixedCount (full B A) : Real)≤2*(m : Real)*(n : Real)/3+
      53*(sigma : Real)*(n : Real)*Real.sqrt m+3*m+n := by
  have hsm : sigma+sigma≤1/6 := by linarith
  have hsone : sigma≤1 := by linarith
  have hsq : outputConstant*eta B epsilon≤sigma^2 := by
    have hh := (div_le_iff₀ hs).mp hbad
    have hh2 := mul_le_mul_of_nonneg_left hsone (sq_nonneg sigma)
    nlinarith only [hh,hh2]
  obtain ⟨rl,cl,_,hc,hrbad,hcbad,holes,_,hmoment⟩ := finite_second_order_cancellation
    hm hn B A ps had epsilon sigma sigma he hdensity hs hs1 heta hs.le hsm hsq
  have hbudget := fixed_and_acceptance_budgets hm hn hmn B A had.base_C4 rl cl sigma
    hs.le hsone (fun i => (hc i).2) (hrbad.trans hbad) (hcbad.trans hbad) holes
  have hquad := moment_quadratic B A (acceptanceExcess B A rl cl sigma sigma) hmoment
  have hfull : (fixedCount (full B A) : Real)≤(m : Real)*(n : Real) := by
    exact_mod_cast fixedCount_le_grid (full B A)
  have hmR : (0:Real)<m := by exact_mod_cast hm
  have hnR : (0:Real)<n := by exact_mod_cast hn
  have hsR : (0:Real)≤sigma := by exact_mod_cast hs.le
  exact ⟨hbudget.1,occupied_scalar (fixedCount (full B A) : Real)
    (acceptanceExcess B A rl cl sigma sigma : Real) (m : Real) (n : Real)
    (sigma : Real) (Real.sqrt m) hmR hnR hsR (Real.sqrt_nonneg _) hfull hbudget.2 hquad⟩

#print axioms finite_fixed_occupied_upper
end SharpSecondOrder


==> anc/lean/extended-lean-companion/sharp-second-order/source/ExtremizerLimits.lean <==
import ExtremizerBounds

namespace SharpSecondOrder
open OriginalAugmented Filter

theorem split_limit (u v w : Nat → Real) (c : Real) (hw : Tendsto w atTop (nhds c))
    (hsplit : ∀ i, u i+v i=2*w i)
    (hupper : ∀ epsilon : Real, 0<epsilon →
      ∀ᶠ i in atTop, u i≤2*c+epsilon ∧ v i≤epsilon) :
    Tendsto u atTop (nhds (2*c)) ∧ Tendsto v atTop (nhds 0) := by
  constructor
  · apply tendsto_order.2
    constructor
    · intro a ha
      let d := (2*c-a)/4
      have hd : 0<d := by dsimp [d]; linarith
      filter_upwards [hupper d hd,hw.eventually_const_lt (show c-d<c by linarith)]
        with i hu hi
      have he := hsplit i
      dsimp [d] at hu hi
      linarith only [ha,hu.2,hi,he]
    · intro b hb
      filter_upwards [hupper ((b-2*c)/2) (by linarith)] with i hi
      linarith only [hi.1,hb]
  · apply tendsto_order.2
    constructor
    · intro a ha
      let d := -a/4
      have hd : 0<d := by dsimp [d]; linarith
      filter_upwards [hupper d hd,hw.eventually_const_lt (show c-d<c by linarith)]
        with i hu hi
      have he := hsplit i
      dsimp [d] at hu hi
      linarith only [ha,hu.1,hi,he]
    · intro b hb
      filter_upwards [hupper (b/2) (by linarith)] with i hi
      linarith only [hi.2,hb]

/-- The fixed and full-occupancy conclusions hold for every sequence of actual
    maximizing configurations, in the same regime as the sharp expansion. -/
theorem every_extremizer_second_order (m n : Nat → Nat) (hn : Tendsto n atTop atTop)
    (hnm : ∀ᶠ i in atTop, n i≤m i)
    (hsmall : Tendsto (fun i => (m i : Real)/(n i : Real)^2) atTop (nhds 0))
    (B A : (i : Nat) → Matrix (m i) (n i)) (ps : (i : Nat) → List (Pair (m i) (n i)))
    (had : ∀ i, Admissible (B i) (A i) (ps i)) (heq : ∀ i, objective (B i) (ps i)=zA (m i) (n i)) :
    Tendsto (fun i => (fixedCount (B i) : Real)/((n i : Real)*Real.sqrt (m i)))
      atTop (nhds (Real.sqrt (2/3 : Real))) ∧
    Tendsto (fun i => ((fixedCount (full (B i) (A i)) : Real)-2*(m i : Real)*(n i : Real)/3)/
      ((n i : Real)*Real.sqrt (m i))) atTop (nhds 0) := by
  have hidentity : ∀ i,
      (fixedCount (B i) : Real)/((n i : Real)*Real.sqrt (m i))+
      ((fixedCount (full (B i) (A i)) : Real)-2*(m i : Real)*(n i : Real)/3)/
        ((n i : Real)*Real.sqrt (m i))=
      2*(((zA (m i) (n i) : Real)-(m i : Real)*(n i : Real)/3)/
        ((n i : Real)*Real.sqrt (m i))) := by
    intro i
    have hc : (fixedCount (B i) : Real)+2*((ps i).length : Real)=
        (fixedCount (full (B i) (A i)) : Real) := by
      exact_mod_cast fixed_plus_twice_pairs_eq_full (B i) (A i) (ps i) (had i)
    have ho : (fixedCount (B i) : Real)+((ps i).length : Real)=(zA (m i) (n i) : Real) := by
      exact_mod_cast heq i
    have hfull : (fixedCount (full (B i) (A i)) : Real)=
        2*(zA (m i) (n i) : Real)-(fixedCount (B i) : Real) := by linarith only [hc,ho]
    rw [hfull]
    ring
  have h := split_limit _ _ _ (1/Real.sqrt 6) (sharp_second_order_asymptotic m n hn hnm hsmall)
    hidentity (extremizer_upper_bounds m n hn hnm hsmall B A ps had heq)
  have hcoef : 2*(1/Real.sqrt 6)=Real.sqrt (2/3 : Real) := by
    have hh := SecondOrderLower.coefficient_eq
    unfold SecondOrderLower.coefficient at hh
    linarith only [hh]
  simpa only [hcoef] using h

#check every_extremizer_second_order
#print axioms every_extremizer_second_order
end SharpSecondOrder


==> anc/lean/extended-lean-companion/sharp-second-order/source/FinalPackageAudit.lean <==
import ExtremizerLimits

#check SharpSecondOrder.sharp_second_order_asymptotic
#print axioms SharpSecondOrder.sharp_second_order_asymptotic
#check SharpSecondOrder.every_extremizer_second_order
#print axioms SharpSecondOrder.every_extremizer_second_order
#check SharpSecondOrder.extremizer_upper_bounds
#print axioms SharpSecondOrder.extremizer_upper_bounds
#check SecondOrderUpper.sharp_second_order_upper
#print axioms SecondOrderUpper.sharp_second_order_upper
#check SecondOrderLower.sharp_second_order_lower
#print axioms SecondOrderLower.sharp_second_order_lower
#check PartialPairing.partial_second_moment
#print axioms PartialPairing.partial_second_moment
#check SecondOrderUpper.finite_second_order_upper
#print axioms SecondOrderUpper.finite_second_order_upper
#check SecondOrderLower.finite_second_order_lower
#print axioms SecondOrderLower.finite_second_order_lower
#print OriginalAugmented.Admissible
#print OriginalAugmented.zA


==> anc/lean/extended-lean-companion/sharp-second-order/source/FiniteCounting.lean <==
import PairedPivotCore

/-! Actual finite counting from original C3 and a simple pairing cover.
This module does not assume a degree or sampling inequality. -/

namespace PairedPivotCounting

open PairedPivotCore

universe u

def bitNat (b : Bool) : Nat := if b then 1 else 0

def count {α : Type u} (f : α → Bool) : List α → Nat
  | [] => 0
  | a :: as => bitNat (f a) + count f as

def flattenPairs {α : Type u} : List (α × α) → List α
  | [] => []
  | p :: ps => p.1 :: p.2 :: flattenPairs ps

theorem two_bits_le_one (a b : Bool)
    (h : ¬ (a = true ∧ b = true)) : bitNat a + bitNat b ≤ 1 := by
  cases a <;> cases b <;> simp_all [bitNat]

theorem count_perm {α : Type u} (f : α → Bool) {xs ys : List α}
    (h : xs.Perm ys) : count f xs = count f ys := by
  induction h with
  | nil => rfl
  | cons x h ih => exact congrArg (fun k => bitNat (f x) + k) ih
  | swap x y xs => simp only [count]; omega
  | trans h₁ h₂ ih₁ ih₂ => exact ih₁.trans ih₂

theorem flatten_length {α : Type u} (pairs : List (α × α)) :
    (flattenPairs pairs).length = 2 * pairs.length := by
  induction pairs with
  | nil => rfl
  | cons p ps ih => simp only [flattenPairs, List.length_cons]; omega

theorem paired_count_le {α : Type u} (f : α → Bool)
    (pairs : List (α × α))
    (h : ∀ p ∈ pairs, ¬ (f p.1 = true ∧ f p.2 = true)) :
    count f (flattenPairs pairs) ≤ pairs.length := by
  induction pairs with
  | nil => exact Nat.le_refl 0
  | cons p ps ih =>
    have hp := two_bits_le_one (f p.1) (f p.2) (h p (by simp))
    have ht := ih (fun q hq => h q (List.mem_cons_of_mem p hq))
    simp only [flattenPairs, count, List.length_cons]
    omega

/-- A literal finite occupied matrix and its S pairing cover. -/
structure Matrix (m n : Nat) where
  occupied : Fin m → Fin n → Prop
  cells : List (Cell (Fin m) (Fin n))
  pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))
  complete : ∀ p, occupied p.1 p.2 ↔ p ∈ cells
  simple : cells.Nodup
  cover : cells.Perm (flattenPairs pairs)
  c3 : ∀ p ∈ pairs, OriginalC3 occupied p.1 p.2

theorem c3_no_common_open {Row Col : Type u}
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b) :
    ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  intro p h
  rcases h with ⟨⟨⟨hpp, _, hpa, hap⟩, hra, hca⟩,
    ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
  exact hc p.1 p.2 hra hrb hca hcb ⟨hpp, hpa, hpb, hap, hbp⟩

theorem open_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Open A.occupied)]
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Open A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Open A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact decision_accepts_at_most_one (Open A.occupied) pivots p.1 p.2
      (c3_no_common_open A.occupied p.1 p.2 (A.c3 p hm))
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

theorem stable_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Closed A.occupied)]
    (holes : ∀ p ∈ A.pairs,
      (¬ A.occupied p.1.1 p.2.2) ∧ (¬ A.occupied p.2.1 p.1.2))
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Closed A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Closed A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact stable_closed_decision_accepts_at_most_one A.occupied pivots p.1 p.2
      (A.c3 p hm) (holes p hm).1 (holes p hm).2
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

#print axioms two_bits_le_one
#print axioms count_perm
#print axioms flatten_length
#print axioms paired_count_le
#print axioms c3_no_common_open
#print axioms open_accepted_count_le_half
#print axioms stable_accepted_count_le_half

end PairedPivotCounting


==> anc/lean/extended-lean-companion/sharp-second-order/source/FiniteRatSums.lean <==
import Std

/-! Elementary finite rational sums and Cauchy by a sum-of-squares identity. -/

namespace FiniteRatSums

universe u v

def sum {α : Type u} : List α → (α → Rat) → Rat
  | [], _ => 0
  | a :: as, f => f a + sum as f

theorem sum_congr {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x = g x) : sum xs f = sum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f = g x + sum xs g
    rw [hx, ht]

theorem sum_add {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x + g x) = sum xs f + sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_sub {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x - g x) = sum xs f - sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_left {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => c * f x) = c * sum xs f := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_right {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => f x * c) = sum xs f * c := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_const {α : Type u} (xs : List α) (c : Rat) :
    sum xs (fun _ => c) = (xs.length : Rat) * c := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem sum_nonneg {α : Type u} (xs : List α) (f : α → Rat)
    (h : ∀ x ∈ xs, 0 ≤ f x) : 0 ≤ sum xs f := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    exact Rat.add_nonneg (h x (by simp))
      (ih (fun y hy => h y (List.mem_cons_of_mem x hy)))

theorem sum_le {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x ≤ g x) : sum xs f ≤ sum xs g := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f ≤ g x + sum xs g
    grind

theorem sum_swap {α : Type u} {β : Type v} (xs : List α) (ys : List β)
    (f : α → β → Rat) :
    sum xs (fun x => sum ys (f x)) = sum ys (fun y => sum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [sum]; rw [sum_const]; grind
  | cons x xs ih =>
    simp only [sum]
    rw [sum_add, ih]

theorem sum_square_shift {α : Type u} (xs : List α) (f : α → Rat) (c : Rat) :
    sum xs (fun x => (f x-c)^2) =
      sum xs (fun x => (f x)^2)-2*c*sum xs f+(xs.length : Rat)*c^2 := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem lagrange_identity {α : Type u} (xs : List α) (f : α → Rat) :
    sum xs (fun y => sum xs (fun x => (f x-f y)^2)) =
      2*(xs.length : Rat)*sum xs (fun x => (f x)^2)-2*(sum xs f)^2 := by
  rw [sum_congr xs _ _ (fun y _ => sum_square_shift xs f (f y))]
  rw [sum_add, sum_sub, sum_const]
  rw [sum_mul_right, sum_mul_left, sum_mul_left]
  grind

theorem finite_cauchy {α : Type u} (xs : List α) (f : α → Rat) :
    (sum xs f)^2 ≤ (xs.length : Rat)*sum xs (fun x => (f x)^2) := by
  have h := sum_nonneg xs (fun y => sum xs (fun x => (f x-f y)^2))
    (fun y _ => sum_nonneg xs (fun x => (f x-f y)^2)
      (fun x _ => Lean.Grind.OrderedRing.sq_nonneg))
  rw [lagrange_identity] at h
  grind

#print axioms sum_congr
#print axioms sum_add
#print axioms sum_sub
#print axioms sum_mul_left
#print axioms sum_mul_right
#print axioms sum_const
#print axioms sum_nonneg
#print axioms sum_le
#print axioms sum_swap
#print axioms sum_square_shift
#print axioms lagrange_identity
#print axioms finite_cauchy

end FiniteRatSums


==> anc/lean/extended-lean-companion/sharp-second-order/source/FixedAcceptanceSum.lean <==
import GoodFixedAcceptance

namespace PartialPairing
open OriginalAugmented PairedPivotCore FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments BooleanMatrixGeometry GridModel
  PairedRational PairedOpenGeometry CleanHoles StabilityCleanup

/-- Fixed cells incident with at least one bad line, counted once. -/
def badFixedCount {m n : Nat} (B A : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) : Nat :=
  ((cells (List.finRange m) (List.finRange n) B).filter (fun p =>
    !(goodRow (full B A) rl cl tau p.1 && goodCol (full B A) rl cl tau p.2))).length

theorem bit_sum_card {α : Type} (xs : List α) (P : α → Bool) :
    sum xs (fun x => ratBit (P x))=((xs.filter P).length : Rat) := by
  have h := sum_filter xs P (fun _ => (1:Rat))
  rw [sum_const,sum_mul_right] at h
  grind

theorem fixed_acceptance_sum_of_holes {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B A : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau sigma : Rat)
    (hsigma : 0≤sigma) (htau : 0≤tau) (hsmall : sigma+tau≤1/6)
    (hrmass : ∀ i, 1/3-sigma≤classMass rl i ∧ classMass rl i≤1/3+sigma)
    (hcmass : ∀ i, 1/3-sigma≤classMass cl i ∧ classMass cl i≤1/3+sigma)
    (holes : ∀ x y, goodRow (full B A) rl cl tau x=true →
      goodCol (full B A) rl cl tau y=true → rl x=cl y → full B A x y=false) :
    sum (List.finRange m) (fixedAcceptance B A) ≤
      (countBits (fun r => !(goodRow (full B A) rl cl tau r))+
        (1/2+12*(sigma+tau))*(m : Rat))*(fixedCount B : Rat)+
      (m : Rat)*(badFixedCount B A rl cl tau : Rat) := by
  rw [sum_congr _ _ _ (fun r _ => fixedAcceptance_as_sum B A r),sum_swap]
  let K := countBits (fun r => !(goodRow (full B A) rl cl tau r))+
    (1/2+12*(sigma+tau))*(m : Rat)
  have hK : 0≤K := by
    have hb := countBits_nonneg (fun r => !(goodRow (full B A) rl cl tau r))
    have hc := Rat.mul_nonneg (show 0≤1/2+12*(sigma+tau) by grind)
      (Rat.natCast_nonneg (a := m))
    dsimp [K]
    grind
  have hpoint : ∀ p ∈ cells (List.finRange m) (List.finRange n) B,
      sum (List.finRange m) (fun r => cellAcceptance (full B A) r p) ≤
        K+(m : Rat)*ratBit (!(goodRow (full B A) rl cl tau p.1 &&
          goodCol (full B A) rl cl tau p.2)) := by
    intro p hp
    have hocc := base_preserved B A p.1 p.2 ((occupied_cells_mem m n B p).mp hp)
    have hdim := sum_le (List.finRange m) _ (fun _ => (1:Rat))
      (fun r _ => (cellAcceptance_range (full B A) r p).2)
    rw [sum_const,List.length_finRange,Rat.mul_one] at hdim
    cases hr : goodRow (full B A) rl cl tau p.1 <;>
      cases hc : goodCol (full B A) rl cl tau p.2
    · simp [ratBit]; grind
    · simp [ratBit]; grind
    · simp [ratBit]; grind
    · have h := good_fixed_cell_sum hm hn (full B A) rl cl tau sigma hsigma htau hsmall
        hrmass hcmass holes p hocc hr hc
      change sum (List.finRange m) (fun r => cellAcceptance (full B A) r p)≤K at h
      simp [ratBit]
      grind
  have h := sum_le (cells (List.finRange m) (List.finRange n) B) _ _ hpoint
  rw [sum_add,sum_const,sum_mul_left,bit_sum_card] at h
  change _≤(fixedCount B : Rat)*K+(m : Rat)*(badFixedCount B A rl cl tau : Rat) at h
  dsimp [K] at h
  grind

/-- The excess over mF/2 which remains after summing the good-cell estimate. -/
def acceptanceExcess {m n : Nat} (B A : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau sigma : Rat) : Rat :=
  (12*(sigma+tau)*(m : Rat)+countBits (fun r => !(goodRow (full B A) rl cl tau r)))*
    (fixedCount B : Rat)+(m : Rat)*(badFixedCount B A rl cl tau : Rat)

theorem fixed_acceptance_cancellation {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau sigma : Rat)
    (hsigma : 0≤sigma) (htau : 0≤tau) (hsmall : sigma+tau≤1/6)
    (hrmass : ∀ i, 1/3-sigma≤classMass rl i ∧ classMass rl i≤1/3+sigma)
    (hcmass : ∀ i, 1/3-sigma≤classMass cl i ∧ classMass cl i≤1/3+sigma)
    (holes : ∀ x y, goodRow (full B A) rl cl tau x=true →
      goodCol (full B A) rl cl tau y=true → rl x=cl y → full B A x y=false) :
    3*sum (List.finRange n)
      (fun c => (colDegree (List.finRange m) (indicator (full B A)) c)^2) ≤
      (2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator (full B A))+
        2*acceptanceExcess B A rl cl tau sigma+3*(m : Rat)*((m : Rat)-1) := by
  have h := partial_second_moment B A ps had
  have hs := fixed_acceptance_sum_of_holes hm hn B A rl cl tau sigma hsigma htau hsmall
    hrmass hcmass holes
  have he : (countBits (fun r => !(goodRow (full B A) rl cl tau r))+
        (1/2+12*(sigma+tau))*(m : Rat))*(fixedCount B : Rat)+
      (m : Rat)*(badFixedCount B A rl cl tau : Rat)=
      ((m : Rat)*(fixedCount B : Rat))/2+acceptanceExcess B A rl cl tau sigma := by
    unfold acceptanceExcess
    grind
  rw [he] at hs
  have hs2 := Rat.mul_le_mul_of_nonneg_left hs (by decide : (0:Rat)≤2)
  have he2 : 2*(((m : Rat)*(fixedCount B : Rat))/2+acceptanceExcess B A rl cl tau sigma)=
      (m : Rat)*(fixedCount B : Rat)+2*acceptanceExcess B A rl cl tau sigma := by grind
  rw [he2] at hs2
  grind

#print axioms fixed_acceptance_sum_of_holes
#print axioms fixed_acceptance_cancellation
end PartialPairing


==> anc/lean/extended-lean-companion/sharp-second-order/source/FrameCover.lean <==
import FrameGeometry

namespace ConstructionFrame
open OriginalAugmented PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel

variable {m n s : Nat}

theorem flatten_append {α : Type} (xs ys : List (α × α)) :
    flattenPairs (xs++ys)=flattenPairs xs++flattenPairs ys := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [flattenPairs,ih]

theorem flatten_flatMap {α β : Type} (xs : List α) (f : α → List (β × β)) :
    flattenPairs (xs.flatMap f)=xs.flatMap (fun x => flattenPairs (f x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [flatten_append,ih]

theorem flatten_zip_mem {α : Type} (xs ys : List α) (p : α)
    (hp : p∈flattenPairs (xs.zip ys)) : p∈xs ∨ p∈ys := by
  obtain ⟨q,hq,he⟩ := (flatten_mem _ _).mp hp
  have h := List.of_mem_zip hq
  rcases he with rfl | rfl
  · exact Or.inl h.1
  · exact Or.inr h.2

theorem flatten_zip_nodup {α : Type} (xs ys : List α) (hx : xs.Nodup) (hy : ys.Nodup)
    (hd : ∀ x∈xs, ∀ y∈ys, x≠y) : (flattenPairs (xs.zip ys)).Nodup := by
  induction xs generalizing ys with
  | nil => simp [flattenPairs]
  | cons x xs ih =>
    cases ys with
    | nil => simp [flattenPairs]
    | cons y ys =>
      obtain ⟨hxn,hxt⟩ := List.nodup_cons.mp hx
      obtain ⟨hyn,hyt⟩ := List.nodup_cons.mp hy
      have ht := ih ys hxt hyt (fun a ha b hb => hd a (by simp [ha]) b (by simp [hb]))
      have hxy : x≠y := hd x (by simp) y (by simp)
      have hxnot : x∉flattenPairs (xs.zip ys) := by
        intro h
        rcases flatten_zip_mem xs ys x h with hh | hh
        · exact hxn hh
        · exact hd x (by simp) x (by simp [hh]) rfl
      have hynot : y∉flattenPairs (xs.zip ys) := by
        intro h
        rcases flatten_zip_mem xs ys y h with hh | hh
        · exact hd y (by simp [hh]) y (by simp) rfl
        · exact hyn hh
      change (x::y::flattenPairs (xs.zip ys)).Nodup
      simp only [List.nodup_cons,List.mem_cons,not_or]
      exact ⟨⟨hxy,hxnot⟩,hynot,ht⟩

theorem fiberCells_nodup (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) : (fiberCells D B a b i).Nodup := by
  have h := List.Pairwise.filter (fun r => !(B r (D.oldCol (b,i))))
    (List.Pairwise.filter (fun r => decide (D.rowType r=some a)) (finRange_nodup m))
  apply List.pairwise_map.mpr
  exact h.imp (fun hne he => hne (congrArg Prod.fst he))

theorem matching_nodup (D : Data m n s) (B : OriginalAugmented.Matrix m n) (q : Fin 3 × Fin s) :
    (flattenPairs (matching D B q)).Nodup := by
  apply flatten_zip_nodup _ _ (fiberCells_nodup D B _ _ _) (fiberCells_nodup D B _ _ _)
  intro p hp z hz he
  have h1 := (fiberCells_mem D B _ _ _ p).mp hp
  have h2 := (fiberCells_mem D B _ _ _ z).mp hz
  have hr := congrArg (fun c : Cell (Fin m) (Fin n) => D.rowType c.1) he
  dsimp only at hr
  rw [h1.1,h2.1] at hr
  have ht := Option.some.inj hr
  have hlt := lo_lt_hi q.1
  omega

theorem matching_endpoint_signature (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (q : Fin 3 × Fin s) (p : Cell (Fin m) (Fin n))
    (hp : p∈flattenPairs (matching D B q)) :
    (D.rowType p.1=some (lo q.1) ∧ p.2=D.oldCol (hi q.1,q.2)) ∨
    (D.rowType p.1=some (hi q.1) ∧ p.2=D.oldCol (lo q.1,D.sigma q.2)) := by
  obtain ⟨z,hz,he⟩ := (flatten_mem _ _).mp hp
  have hs := matching_spec D B q z hz
  rcases he with rfl | rfl
  · exact Or.inl ⟨hs.1.1,hs.1.2.1⟩
  · exact Or.inr ⟨hs.2.1,hs.2.2.1⟩

/-- The type, color, and index label identify their reciprocal fiber pair. -/
theorem support_key_unique (D : Data m n s) (q z : Fin 3 × Fin s) (p : Cell (Fin m) (Fin n))
    (hq : (D.rowType p.1=some (lo q.1) ∧ p.2=D.oldCol (hi q.1,q.2)) ∨
      (D.rowType p.1=some (hi q.1) ∧ p.2=D.oldCol (lo q.1,D.sigma q.2)))
    (hz : (D.rowType p.1=some (lo z.1) ∧ p.2=D.oldCol (hi z.1,z.2)) ∨
      (D.rowType p.1=some (hi z.1) ∧ p.2=D.oldCol (lo z.1,D.sigma z.2))) : q=z := by
  have hltq := lo_lt_hi q.1
  have hltz := lo_lt_hi z.1
  rcases hq with ⟨ha,hc⟩ | ⟨ha,hc⟩ <;>
    rcases hz with ⟨hb,hd⟩ | ⟨hb,hd⟩
  · have ht := Option.some.inj (ha.symm.trans hb)
    have hcol := D.oldCol_injective _ _ (hc.symm.trans hd)
    have hidx := congrArg Prod.snd hcol
    dsimp only at hidx
    exact Prod.ext (kind_injective _ _ ht (congrArg Prod.fst hcol)) hidx
  · have ht := Option.some.inj (ha.symm.trans hb)
    have hcol := D.oldCol_injective _ _ (hc.symm.trans hd)
    have ht' := congrArg Prod.fst hcol
    dsimp only at ht'
    omega
  · have ht := Option.some.inj (ha.symm.trans hb)
    have hcol := D.oldCol_injective _ _ (hc.symm.trans hd)
    have ht' := congrArg Prod.fst hcol
    dsimp only at ht'
    omega
  · have ht := Option.some.inj (ha.symm.trans hb)
    have hcol := D.oldCol_injective _ _ (hc.symm.trans hd)
    exact Prod.ext (kind_injective _ _ (congrArg Prod.fst hcol) ht)
      (D.sigma_injective _ _ (congrArg Prod.snd hcol))

/-- A cell belongs to at most one reciprocal fiber pair. Rows may be reused. -/
theorem endpoint_key_unique (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (q z : Fin 3 × Fin s) (p : Cell (Fin m) (Fin n))
    (hq : p∈flattenPairs (matching D B q)) (hz : p∈flattenPairs (matching D B z)) : q=z := by
  exact support_key_unique D q z p (matching_endpoint_signature D B q p hq)
    (matching_endpoint_signature D B z p hz)

theorem constructed_nodup (D : Data m n s) (B : OriginalAugmented.Matrix m n) :
    (flattenPairs (pairs D B)).Nodup := by
  rw [pairs,flatten_flatMap]
  apply List.pairwise_flatMap.mpr
  refine ⟨fun q hq => matching_nodup D B q,?_⟩
  have hk := grid_nodup (List.finRange 3) (List.finRange s) (finRange_nodup 3) (finRange_nodup s)
  apply hk.imp
  intro q z hne p hp w hw he
  apply hne
  exact endpoint_key_unique D B q z p hp (he ▸ hw)

theorem constructed_cover (D : Data m n s) (B : OriginalAugmented.Matrix m n) :
    (cells (List.finRange m) (List.finRange n) (selected D B)).Perm (flattenPairs (pairs D B)) := by
  apply List.perm_iff_count.mpr
  intro p
  rw [(occupied_cells_nodup m n (selected D B)).count,(constructed_nodup D B).count]
  simp only [occupied_cells_mem,selected_mem]

theorem construction_admissible (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hC4 : EvenParity.C4Free B) (hB : BaseSupports D B) :
    Admissible B (selected D B) (pairs D B) := by
  refine ⟨hC4,?_,constructed_cover D B,constructed_C2 D B hB,constructed_C3 D B hB⟩
  intro r c hb
  cases ha : selected D B r c with
  | false => rfl
  | true =>
    obtain ⟨_,_,_,_,_,_,hf⟩ := selected_support D B r c ha
    rw [hb] at hf
    cases hf

#print axioms endpoint_key_unique
#print axioms constructed_nodup
#print axioms constructed_cover
#print axioms construction_admissible
end ConstructionFrame


==> anc/lean/extended-lean-companion/sharp-second-order/source/FrameData.lean <==
import OriginalModel

namespace ConstructionFrame
open OriginalAugmented PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel

structure Data (m n s : Nat) where
  oldCol : Fin 3 × Fin s → Fin n
  oldCol_injective : ∀ x y, oldCol x=oldCol y → x=y
  rowType : Fin m → Option (Fin 3)
  group : Fin s → Nat
  sigma : Fin s → Fin s
  sigma_injective : ∀ i j, sigma i=sigma j → i=j
  sigma_surjective : ∀ j, ∃ i, sigma i=j
  sigma_outside : ∀ i, group (sigma i)≠group i

structure BaseSupports {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n) : Prop where
  typed : ∀ r k, D.rowType r=some k → ∀ c, B r c=true →
    ∃ a i, c=D.oldCol (a,i) ∧ a≠k
  bare : ∀ r, D.rowType r=none → ∀ a b i j,
    B r (D.oldCol (a,i))=true → B r (D.oldCol (b,j))=true → D.group i=D.group j

def lo (k : Fin 3) : Fin 3 := if k=2 then 1 else 0
def hi (k : Fin 3) : Fin 3 := if k=0 then 1 else 2

theorem kind_cases (k : Fin 3) : k=0 ∨ k=1 ∨ k=2 := by omega

theorem lo_lt_hi (k : Fin 3) : lo k<hi k := by
  rcases kind_cases k with rfl | rfl | rfl <;> decide

theorem kind_injective (k l : Fin 3) (ha : lo k=lo l) (hb : hi k=hi l) : k=l := by
  rcases kind_cases k with rfl | rfl | rfl <;>
    rcases kind_cases l with rfl | rfl | rfl <;> simp_all [lo,hi]

def rowList {m n s : Nat} (D : Data m n s) (a : Fin 3) : List (Fin m) :=
  (List.finRange m).filter (fun r => decide (D.rowType r=some a))

def fiberRows {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) : List (Fin m) :=
  (rowList D a).filter (fun r => !(B r (D.oldCol (b,i))))

def fiberCells {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) : List (Cell (Fin m) (Fin n)) :=
  (fiberRows D B a b i).map (fun r => (r,D.oldCol (b,i)))

def keys (s : Nat) : List (Fin 3 × Fin s) := grid (List.finRange 3) (List.finRange s)

def matching {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (q : Fin 3 × Fin s) : List (Pair m n) :=
  (fiberCells D B (lo q.1) (hi q.1) q.2).zip
    (fiberCells D B (hi q.1) (lo q.1) (D.sigma q.2))

def pairs {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n) : List (Pair m n) :=
  (keys s).flatMap (matching D B)

def selected {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n) : OriginalAugmented.Matrix m n :=
  fun r c => decide ((r,c)∈flattenPairs (pairs D B))

theorem rowList_mem {m n s : Nat} (D : Data m n s) (a : Fin 3) (r : Fin m) :
    r∈rowList D a ↔ D.rowType r=some a := by simp [rowList,finRange_mem]

theorem fiberRows_mem {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) (r : Fin m) :
    r∈fiberRows D B a b i ↔ D.rowType r=some a ∧ B r (D.oldCol (b,i))=false := by
  simp [fiberRows,rowList_mem]

theorem fiberCells_mem {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) (p : Cell (Fin m) (Fin n)) :
    p∈fiberCells D B a b i ↔
      D.rowType p.1=some a ∧ p.2=D.oldCol (b,i) ∧ B p.1 p.2=false := by
  constructor
  · intro hp
    obtain ⟨r,hr,he⟩ := List.mem_map.mp hp
    cases he
    have h := (fiberRows_mem D B a b i r).mp hr
    exact ⟨h.1,rfl,h.2⟩
  · rintro ⟨hr,hc,hB⟩
    apply List.mem_map.mpr
    refine ⟨p.1,(fiberRows_mem D B a b i p.1).mpr ⟨hr,?_⟩,?_⟩
    · simpa only [hc] using hB
    · exact Prod.ext rfl hc.symm

theorem matching_spec {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (q : Fin 3 × Fin s) (p : Pair m n) (hp : p∈matching D B q) :
    (D.rowType p.1.1=some (lo q.1) ∧ p.1.2=D.oldCol (hi q.1,q.2) ∧ B p.1.1 p.1.2=false) ∧
    (D.rowType p.2.1=some (hi q.1) ∧ p.2.2=D.oldCol (lo q.1,D.sigma q.2) ∧ B p.2.1 p.2.2=false) := by
  have h := List.of_mem_zip hp
  exact ⟨(fiberCells_mem D B _ _ _ _).mp h.1,(fiberCells_mem D B _ _ _ _).mp h.2⟩

theorem pairs_mem {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n) (p : Pair m n) :
    p∈pairs D B ↔ ∃ q, p∈matching D B q := by
  simp [pairs,keys,List.mem_flatMap,grid_mem,finRange_mem]

theorem flatten_mem {α : Type} (ps : List (α × α)) (x : α) :
    x∈flattenPairs ps ↔ ∃ p∈ps, x=p.1 ∨ x=p.2 := by
  induction ps with
  | nil => simp [flattenPairs]
  | cons p ps ih =>
    simp only [flattenPairs,List.mem_cons,ih]
    constructor
    · rintro (h | h | ⟨q,hq,hx⟩)
      · exact ⟨p,Or.inl rfl,Or.inl h⟩
      · exact ⟨p,Or.inl rfl,Or.inr h⟩
      · exact ⟨q,Or.inr hq,hx⟩
    · rintro ⟨q,hq,hx⟩
      rcases hq with rfl | hq
      · rcases hx with h | h
        · exact Or.inl h
        · exact Or.inr (Or.inl h)
      · exact Or.inr (Or.inr ⟨q,hq,hx⟩)

theorem selected_mem {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (r : Fin m) (c : Fin n) : selected D B r c=true ↔ (r,c)∈flattenPairs (pairs D B) := by
  simp [selected]

theorem selected_support {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (r : Fin m) (c : Fin n) (h : selected D B r c=true) :
    ∃ k a i, D.rowType r=some k ∧ c=D.oldCol (a,i) ∧ a≠k ∧ B r c=false := by
  obtain ⟨p,hp,hend⟩ := (flatten_mem _ _).mp ((selected_mem D B r c).mp h)
  obtain ⟨q,hq⟩ := (pairs_mem D B p).mp hp
  have hs := matching_spec D B q p hq
  have hneq : lo q.1≠hi q.1 := by have := lo_lt_hi q.1; omega
  rcases hend with he | he
  · have hr := congrArg Prod.fst he
    have hc := congrArg Prod.snd he
    dsimp only at hr hc
    exact ⟨lo q.1,hi q.1,q.2,by rw [hr]; exact hs.1.1,hc.trans hs.1.2.1,Ne.symm hneq,by simpa only [hr,hc] using hs.1.2.2⟩
  · have hr := congrArg Prod.fst he
    have hc := congrArg Prod.snd he
    dsimp only at hr hc
    exact ⟨hi q.1,lo q.1,D.sigma q.2,by rw [hr]; exact hs.2.1,hc.trans hs.2.2.1,hneq,by simpa only [hr,hc] using hs.2.2.2⟩

#print axioms matching_spec
#print axioms selected_support
end ConstructionFrame


==> anc/lean/extended-lean-companion/sharp-second-order/source/FrameGeometry.lean <==
import FrameData

namespace ConstructionFrame
open OriginalAugmented PairedPivotCore

variable {m n s : Nat}

theorem full_typed_support (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : BaseSupports D B) (r : Fin m) (k : Fin 3) (hr : D.rowType r=some k)
    (c : Fin n) (hc : full B (selected D B) r c=true) :
    ∃ a i, c=D.oldCol (a,i) ∧ a≠k := by
  rcases (full_iff B (selected D B) r c).mp hc with hb | ha
  · exact hB.typed r k hr c hb
  · obtain ⟨l,a,i,hl,hc,hne,_⟩ := selected_support D B r c ha
    have he : l=k := by rw [hr] at hl; exact Option.some.inj hl.symm
    exact ⟨a,i,hc,he ▸ hne⟩

theorem full_color_ne_type (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : BaseSupports D B) (r : Fin m) (k a : Fin 3) (i : Fin s)
    (hr : D.rowType r=some k) (hc : full B (selected D B) r (D.oldCol (a,i))=true) : a≠k := by
  obtain ⟨b,j,he,hne⟩ := full_typed_support D B hB r k hr _ hc
  have hec : a=b := congrArg Prod.fst (D.oldCol_injective _ _ he)
  rw [hec]
  exact hne

theorem full_bare_is_base (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (r : Fin m) (hr : D.rowType r=none) (c : Fin n)
    (hc : full B (selected D B) r c=true) : B r c=true := by
  rcases (full_iff B (selected D B) r c).mp hc with hb | ha
  · exact hb
  · obtain ⟨k,a,i,hk,_⟩ := selected_support D B r c ha
    rw [hr] at hk
    cases hk

theorem third_color_unique (a b c d : Fin 3) (hab : a≠b)
    (hca : c≠a) (hcb : c≠b) (hda : d≠a) (hdb : d≠b) : c=d := by omega

theorem constructed_cross_empty (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : BaseSupports D B) (q : Fin 3 × Fin s) (p : Pair m n)
    (hp : p∈matching D B q) :
    ¬full B (selected D B) p.1.1 p.2.2=true ∧
    ¬full B (selected D B) p.2.1 p.1.2=true := by
  have hs := matching_spec D B q p hp
  constructor
  · intro h
    rw [hs.2.2.1] at h
    exact full_color_ne_type D B hB _ _ _ _ hs.1.1 h rfl
  · intro h
    rw [hs.1.2.1] at h
    exact full_color_ne_type D B hB _ _ _ _ hs.2.1 h rfl

/-- The literal full-occupancy obstruction uses colors for typed rows and
separate index groups for bare rows. -/
theorem constructed_no_five (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : BaseSupports D B) (q : Fin 3 × Fin s) (p : Pair m n)
    (hp : p∈matching D B q) (x : Fin m) (y : Fin n) :
    ¬Five (fun r c => full B (selected D B) r c=true) p.1 p.2 (x,y) := by
  rintro ⟨hxy,hx1,hx2,h1y,h2y⟩
  have hs := matching_spec D B q p hp
  have hab : lo q.1≠hi q.1 := by have := lo_lt_hi q.1; omega
  obtain ⟨a,i,hy,ha⟩ := full_typed_support D B hB p.1.1 (lo q.1) hs.1.1 y h1y
  rw [hy] at h2y hxy
  have hb := full_color_ne_type D B hB p.2.1 (hi q.1) a i hs.2.1 h2y
  rw [hs.1.2.1] at hx1
  rw [hs.2.2.1] at hx2
  cases hx : D.rowType x with
  | none =>
    have hf1 := full_bare_is_base D B x hx _ hx1
    have hf2 := full_bare_is_base D B x hx _ hx2
    have hgroup := hB.bare x hx _ _ _ _ hf1 hf2
    exact D.sigma_outside q.2 hgroup.symm
  | some k =>
    have hk1 := full_color_ne_type D B hB x k (hi q.1) q.2 hx hx1
    have hk2 := full_color_ne_type D B hB x k (lo q.1) (D.sigma q.2) hx hx2
    have hak := third_color_unique (lo q.1) (hi q.1) a k hab ha hb
      (Ne.symm hk2) (Ne.symm hk1)
    exact full_color_ne_type D B hB x k a i hx hxy hak

theorem constructed_C3 (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : BaseSupports D B) (p : Pair m n) (hp : p∈pairs D B) :
    OriginalC3 (fun r c => full B (selected D B) r c=true) p.1 p.2 := by
  obtain ⟨q,hq⟩ := (pairs_mem D B p).mp hp
  intro x y _ _ _ _
  exact constructed_no_five D B hB q p hq x y

theorem constructed_C2 (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : BaseSupports D B) (p : Pair m n) (hp : p∈pairs D B) :
    OriginalC2 (full B (selected D B)) p := by
  obtain ⟨q,hq⟩ := (pairs_mem D B p).mp hp
  intro _ _ h
  exact (constructed_cross_empty D B hB q p hq).1 h.1

#print axioms full_typed_support
#print axioms constructed_no_five
#print axioms constructed_C3
#print axioms constructed_C2
end ConstructionFrame


==> anc/lean/extended-lean-companion/sharp-second-order/source/GeneralBoundary.lean <==
import GridModel

/-! New general-C3 boundary bridge. The stable proof files are unchanged. -/

namespace GeneralBoundary

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments BooleanMatrixGeometry GridModel

universe u
variable {Row Col : Type u}

def flag {α : Type u} [DecidableEq α] (a b : α) : Rat := ratBit (decide (a=b))

theorem flag_self {α : Type u} [DecidableEq α] (a : α) : flag a a=1 := by
  simp [flag, ratBit]

theorem flag_ne {α : Type u} [DecidableEq α] (a b : α) (h : a≠b) : flag a b=0 := by
  simp [flag, h, ratBit]

theorem flag_nonneg {α : Type u} [DecidableEq α] (a b : α) : 0≤flag a b :=
  (ratBit_range _).1

theorem member_le_sum {α : Type u} (xs : List α) (f : α → Rat)
    (hf : ∀ x ∈ xs, 0≤f x) (a : α) (ha : a ∈ xs) : f a≤sum xs f := by
  induction xs with
  | nil => cases ha
  | cons x xs ih =>
    rcases List.mem_cons.mp ha with he | ht
    · subst a
      have hn := sum_nonneg xs f (fun y hy => hf y (List.mem_cons_of_mem x hy))
      change f x≤f x+sum xs f
      grind
    · have hi := ih (fun y hy => hf y (List.mem_cons_of_mem x hy)) ht
      have hn := hf x (by simp)
      change f a≤f x+sum xs f
      grind

theorem sum_flag_not_mem {α : Type u} [DecidableEq α]
    (xs : List α) (a : α) (f : α → Rat) (ha : a ∉ xs) :
    sum xs (fun x => f x*flag x a)=0 := by
  rw [sum_congr xs _ (fun _ => 0) (by
    intro x hx
    have hn : x≠a := by intro he; exact ha (he ▸ hx)
    rw [flag_ne x a hn, Rat.mul_zero])]
  rw [sum_const]
  grind

theorem sum_single {α : Type u} [DecidableEq α]
    (xs : List α) (a : α) (f : α → Rat) (hn : xs.Nodup) (ha : a ∈ xs) :
    sum xs (fun x => f x*flag x a)=f a := by
  induction xs with
  | nil => cases ha
  | cons x xs ih =>
    obtain ⟨hx, hxs⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | ht
    · subst a
      change f x*flag x x+sum xs (fun y => f y*flag y x)=f x
      rw [flag_self, Rat.mul_one, sum_flag_not_mem xs x f hx, Rat.add_zero]
    · have hne : x≠a := by intro he; exact hx (he.symm ▸ ht)
      change f x*flag x a+sum xs (fun y => f y*flag y a)=f a
      rw [flag_ne x a hne, Rat.mul_zero, Rat.zero_add]
      exact ih hxs ht

def openBit [DecidableEq Row] [DecidableEq Col]
    (A : Row → Col → Bool) (p q : Cell Row Col) : Bool :=
  closedBit A p q && decide (p.1≠q.1) && decide (p.2≠q.2)

theorem openBit_iff [DecidableEq Row] [DecidableEq Col]
    (A : Row → Col → Bool) (p q : Cell Row Col) :
    openBit A p q=true ↔ Open (fun r c => A r c=true) p q := by
  simp [openBit, Open, closedBit_iff, Bool.and_eq_true, and_assoc]

theorem pointwise_boundary [DecidableEq Row] [DecidableEq Col]
    (A : Row → Col → Bool) (r : Row) (js : List Col) (p : Cell Row Col) :
    majorityValue (js.map (fun j => closedBit A (r,j) p)) ≤
      majorityValue (js.map (fun j => openBit A (r,j) p))+
        flag p.1 r+sum js (fun j => flag p.2 j) := by
  have hc := ratBit_range (majority (js.map (fun j => closedBit A (r,j) p)))
  have ho := ratBit_range (majority (js.map (fun j => openBit A (r,j) p)))
  have hr := flag_nonneg p.1 r
  have hj := sum_nonneg js (fun j => flag p.2 j) (fun j _ => flag_nonneg p.2 j)
  by_cases he : p.1=r
  · have hflag : flag p.1 r=1 := by rw [he, flag_self]
    unfold majorityValue
    grind
  · by_cases hm : p.2 ∈ js
    · have hsum := member_le_sum js (fun j => flag p.2 j)
        (fun j _ => flag_nonneg p.2 j) p.2 hm
      change flag p.2 p.2≤sum js (fun j => flag p.2 j) at hsum
      rw [flag_self] at hsum
      unfold majorityValue
      grind
    · have hl : js.map (fun j => closedBit A (r,j) p)=
          js.map (fun j => openBit A (r,j) p) := by
        apply List.map_congr_left
        intro j hj
        have hn : j≠p.2 := by intro h; exact hm (h ▸ hj)
        simp [openBit, Ne.symm he, hn]
      rw [hl]
      grind

theorem row_boundary_sum [DecidableEq Row]
    (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (r : Row) (hn : rows.Nodup) (hr : r ∈ rows) :
    sum (cells rows cols A) (fun p => flag p.1 r)=rowDegree cols (indicator A) r := by
  rw [cells_sum]
  rw [sum_congr rows _ (fun s => rowDegree cols (indicator A) s*flag s r)
    (fun s _ => sum_mul_right cols (flag s r) (indicator A s))]
  exact sum_single rows r (rowDegree cols (indicator A)) hn hr

theorem col_boundary_sum_le [DecidableEq Col]
    (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (j : Col) (hn : cols.Nodup) (hj : j ∈ cols) :
    sum (cells rows cols A) (fun p => flag p.2 j)≤(rows.length : Rat) := by
  rw [cells_sum]
  rw [sum_congr rows _ (fun s => indicator A s j)
    (fun s _ => sum_single cols j (indicator A s) hn hj)]
  have h := sum_le rows (fun s => indicator A s j) (fun _ => 1)
    (fun s _ => (ratBit_range (A s j)).2)
  rw [sum_const] at h
  grind

theorem closed_open_count_comparison (m n : Nat) (A : Fin m → Fin n → Bool)
    (r : Fin m) (js : List (Fin n)) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
    sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => openBit A (r,j) p)))+
      rowDegree (List.finRange n) (indicator A) r+(js.length : Rat)*(m : Rat) := by
  have h := sum_le (cells (List.finRange m) (List.finRange n) A) _ _
    (fun p _ => pointwise_boundary A r js p)
  rw [sum_add, sum_add] at h
  rw [row_boundary_sum _ _ A r (finRange_nodup m) (finRange_mem r)] at h
  rw [sum_swap] at h
  have hb := sum_le js
    (fun j => sum (cells (List.finRange m) (List.finRange n) A) (fun p => flag p.2 j))
    (fun _ => (m : Rat)) (fun j _ => by
      have hh := col_boundary_sum_le (List.finRange m) (List.finRange n) A j
        (finRange_nodup n) (finRange_mem j)
      simpa only [List.length_finRange] using hh)
  rw [sum_const] at hb
  grind

theorem open_relation_disjoint (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) (r : Fin m) :
    ∀ ab ∈ pairs, ∀ j,
      ¬ (openBit A (r,j) ab.1=true ∧ openBit A (r,j) ab.2=true) := by
  intro ab hab j h
  exact c3_no_common_open (fun r c => A r c=true) ab.1 ab.2 (hc ab hab) (r,j)
    ⟨(openBit_iff A (r,j) ab.1).mp h.1, (openBit_iff A (r,j) ab.2).mp h.2⟩

theorem general_deterministic_count_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (js : List (Fin n)) :
    2*sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        2*rowDegree (List.finRange n) (indicator A) r+2*(js.length : Rat)*(m : Rat) := by
  have hn := majority_count_le_half (fun j p => openBit A (r,j) p=true)
    (cells (List.finRange m) (List.finRange n) A) pairs cover
    (open_relation_disjoint m n A pairs hc r) js
  have hr := Rat.natCast_le_natCast.mpr hn
  rw [Rat.natCast_mul, ← count_as_sum] at hr
  simp only [bits, Bool.decide_eq_true] at hr
  rw [cells_card] at hr
  have hb := Rat.mul_le_mul_of_nonneg_left (closed_open_count_comparison m n A r js)
    (by decide : (0 : Rat)≤2)
  unfold majorityValue at hb
  unfold majorityValue
  grind

theorem iid_le_on_length {α : Type u} (xs : List α) (w : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (k : Nat) (f g : List α → Rat)
    (h : ∀ vs, vs.length=k → f vs≤g vs) : iid xs w k f≤iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h [] rfl
  | succ k ih =>
    apply expect_le xs w _ _ hw
    intro x hx
    exact ih _ _ (fun vs hvs => h (x::vs) (by simp only [List.length_cons, hvs]))

#print axioms member_le_sum
#print axioms sum_single
#print axioms openBit_iff
#print axioms pointwise_boundary
#print axioms row_boundary_sum
#print axioms col_boundary_sum_le
#print axioms closed_open_count_comparison
#print axioms open_relation_disjoint
#print axioms general_deterministic_count_bound
#print axioms iid_le_on_length

end GeneralBoundary


==> anc/lean/extended-lean-companion/sharp-second-order/source/GeneralDensity.lean <==
import GeneralSampling

/-! Full general original-C3 finite bound. No ND, CD, or RD exclusion. -/

namespace GeneralDensity

open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralSampling

theorem general_second_moment (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2) ≤
      (2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+14*(m : Rat)^2 := by
  have h := sum_le (List.finRange m)
    (fun r => 3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r))
    (fun r => total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat))
    (fun r _ => general_row_bound m n A pairs cover hc r)
  rw [sum_mul_left, codegree_double_count, sum_add, sum_add,
    sum_const, sum_mul_left, sum_const] at h
  simp only [List.length_finRange] at h
  change 3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2) ≤
    (m : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
      (m : Rat)*(14*(m : Rat)) at h
  grind

theorem general_quadratic_rat (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(total (List.finRange m) (List.finRange n) (indicator A))^2 ≤
      (2*(m : Rat)+2)*(n : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
        14*(m : Rat)^2*(n : Rat) := by
  have h₁ := general_second_moment m n A pairs cover hc
  have h₂ := finite_cauchy (List.finRange n) (colDegree (List.finRange m) (indicator A))
  rw [← total_columns] at h₂
  simp only [List.length_finRange] at h₂
  have h₃ := Rat.mul_le_mul_of_nonneg_left h₁ (Rat.natCast_nonneg (a := n))
  have h₄ := Rat.mul_le_mul_of_nonneg_left h₂ (by decide : (0 : Rat)≤3)
  grind

theorem quadratic_linear_bound (x m n : Rat)
    (_hx : 0≤x) (hm : 0≤m) (hn : 0≤n)
    (hq : x^2≤(2*m+2)*n*x+42*m^2*n) :
    x≤(2*m+2)*n+21*m := by
  apply Classical.byContradiction
  intro h
  have ha : 0≤2*m+2 := by grind
  have hab := Rat.mul_nonneg ha hn
  have h₁ : 0<x-((2*m+2)*n+21*m) := by grind
  have h₂ : 0<x+21*m := by grind
  have hp := Rat.mul_pos h₁ h₂
  have hmn := Rat.mul_nonneg hm hn
  have hm2 : 0≤m^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he :
      (x-((2*m+2)*n+21*m))*(x+21*m)+42*m*n+441*m^2 =
        x^2-(2*m+2)*n*x-42*m^2*n := by grind
  have hpos : 0<(x-((2*m+2)*n+21*m))*(x+21*m)+42*m*n+441*m^2 := by grind
  rw [he] at hpos
  grind

theorem general_linear_rat (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*total (List.finRange m) (List.finRange n) (indicator A) ≤
      2*(m : Rat)*(n : Rat)+2*(n : Rat)+21*(m : Rat) := by
  have hq := general_quadratic_rat m n A pairs cover hc
  have h₃ := Rat.mul_le_mul_of_nonneg_left hq (by decide : (0 : Rat)≤3)
  have hE := total_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (ratBit_range (A r c)).1)
  have hx : 0≤3*total (List.finRange m) (List.finRange n) (indicator A) := by grind
  have hh : (3*total (List.finRange m) (List.finRange n) (indicator A))^2 ≤
      (2*(m : Rat)+2)*(n : Rat)*(3*total (List.finRange m) (List.finRange n) (indicator A))+
        42*(m : Rat)^2*(n : Rat) := by grind
  have h := quadratic_linear_bound _ (m : Rat) (n : Rat) hx
    Rat.natCast_nonneg Rat.natCast_nonneg hh
  grind

/-- All selected pair types are permitted. No C2 or opposite-hole hypothesis. -/
theorem general_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n+2*n+21*m := by
  have h := general_linear_rat m n A pairs cover hc
  rw [← cells_card] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul, Rat.natCast_add] using h

theorem general_C3_quadratic (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(cells (List.finRange m) (List.finRange n) A).length^2 ≤
      (2*m+2)*n*(cells (List.finRange m) (List.finRange n) A).length+14*m^2*n := by
  have h := general_quadratic_rat m n A pairs cover hc
  rw [← cells_card] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul, Rat.natCast_add, Rat.natCast_pow] using h

#print axioms general_second_moment
#print axioms general_quadratic_rat
#print axioms quadratic_linear_bound
#print axioms general_linear_rat
#print axioms general_C3_density
#print axioms general_C3_quadratic

end GeneralDensity


==> anc/lean/extended-lean-companion/sharp-second-order/source/GeneralSampling.lean <==
import GeneralBoundary

namespace GeneralSampling

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments PairedPivotAlgebra BooleanMatrixGeometry GeneralBoundary

theorem expected_with_error (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r)
    (k : Nat) (hk : k≤7) :
    2*iid (List.finRange n) (rowWeight (List.finRange n) A r) k (fun js =>
      sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        2*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat) := by
  have hn := rowWeight_normalized (List.finRange n) A r hd
  have hw := rowWeight_nonneg (List.finRange n) A r hd
  have hkr : (k : Rat)≤7 := Rat.natCast_le_natCast.mpr hk
  have hkm := Rat.mul_le_mul_of_nonneg_right hkr (Rat.natCast_nonneg (a := m))
  have h := iid_le_on_length (List.finRange n) (rowWeight (List.finRange n) A r) hw k
    (fun js => 2*sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))))
    (fun _ => total (List.finRange m) (List.finRange n) (indicator A)+
      2*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat)) (by
        intro js hlen
        have hh := general_deterministic_count_bound m n A pairs cover hc r js
        rw [hlen] at hh
        grind)
  rw [iid_mul_left, iid_const (List.finRange n) (rowWeight (List.finRange n) A r) hn] at h
  exact h

theorem sampling_with_error (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    2*rowDegree (List.finRange n) (indicator A) r*
      sum (List.finRange m) (fun s =>
        f (codegree (List.finRange n) (indicator A) r s /
          rowDegree (List.finRange n) (indicator A) r)) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        2*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat) := by
  have h5 := expected_with_error m n A pairs cover hc r hd 5 (by decide)
  have h7 := expected_with_error m n A pairs cover hc r hd 7 (by decide)
  rw [StableDensity.polynomial_row_response (List.finRange m) (List.finRange n) A r hd
    5 StableDensity.b5 f5 (by unfold StableDensity.b5; grind) bernoulli_five
      (by intro t; unfold f5 StableDensity.b5; grind)] at h5
  rw [StableDensity.polynomial_row_response (List.finRange m) (List.finRange n) A r hd
    7 StableDensity.b7 f7 (by unfold StableDensity.b7; grind) bernoulli_seven
      (by intro t; unfold f7 StableDensity.b7; grind)] at h7
  have h3 := Rat.mul_le_mul_of_nonneg_left h5 (by decide : (0 : Rat)≤3)
  have h2 := Rat.mul_le_mul_of_nonneg_left h7 (by decide : (0 : Rat)≤2)
  have hm : 5*sum (List.finRange m) (fun s =>
      f (codegree (List.finRange n) (indicator A) r s /rowDegree (List.finRange n) (indicator A) r)) =
      3*sum (List.finRange m) (fun s =>
        f5 (codegree (List.finRange n) (indicator A) r s /rowDegree (List.finRange n) (indicator A) r))+
      2*sum (List.finRange m) (fun s =>
        f7 (codegree (List.finRange n) (indicator A) r s /rowDegree (List.finRange n) (indicator A) r)) := by
    rw [← sum_mul_left, ← sum_mul_left, ← sum_mul_left, ← sum_add]
    apply sum_congr (List.finRange m)
    intro s hmem
    unfold f f5 f7
    grind
  have hlinear := congrArg (fun x => 2*rowDegree (List.finRange n) (indicator A) r*x) hm
  apply Rat.le_of_mul_le_mul_right (c := 5) ?_ (by decide)
  grind

theorem scaled_minorant (a d : Rat) (ha : 0≤a) (had : a≤d) (hd : 0<d) :
    3*a-d≤2*d*f (a/d) := by
  have hq := ratio_range a d ha had hd
  have hf := finite_majority_minorant_twice _ hq.1 hq.2
  have hm := Rat.mul_le_mul_of_nonneg_left hf (Rat.le_of_lt hd)
  have hn : d≠0 := by grind
  have he := Rat.div_mul_cancel (a := a) hn
  grind

theorem general_row_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) :
    3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat) := by
  have hA : ∀ r ∈ List.finRange m, ∀ c ∈ List.finRange n,
      0≤indicator A r c ∧ indicator A r c≤1 := by
    intro r hr c hc
    exact ratBit_range _
  have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1) r (GridModel.finRange_mem r)
  have hE := total_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1)
  by_cases hz : rowDegree (List.finRange n) (indicator A) r=0
  · have ht : ∀ s ∈ List.finRange m, codegree (List.finRange n) (indicator A) r s=0 := by
      intro s hs
      have h := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
        r s (GridModel.finRange_mem r) hs
      grind
    rw [sum_congr (List.finRange m) _ (fun _ => 0) ht, sum_const, hz]
    have hm := Rat.natCast_nonneg (a := m)
    grind
  · have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by grind
    have hp := sum_le (List.finRange m)
      (fun s => 3*codegree (List.finRange n) (indicator A) r s-rowDegree (List.finRange n) (indicator A) r)
      (fun s => 2*rowDegree (List.finRange n) (indicator A) r*
        f (codegree (List.finRange n) (indicator A) r s/rowDegree (List.finRange n) (indicator A) r)) (by
          intro s hs
          have h := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
            r s (GridModel.finRange_mem r) hs
          exact scaled_minorant _ _ h.1 h.2 hpos)
    rw [sum_sub, sum_mul_left, sum_const, sum_mul_left] at hp
    simp only [List.length_finRange] at hp
    have hsamp := sampling_with_error m n A pairs cover hc r hpos
    grind

#print axioms expected_with_error
#print axioms sampling_with_error
#print axioms scaled_minorant
#print axioms general_row_bound

end GeneralSampling


==> anc/lean/extended-lean-companion/sharp-second-order/source/GeneralTranspose.lean <==
import GeneralDensity

namespace GeneralTranspose

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel GeneralDensity

universe u

theorem perm_from_nodup_membership {α : Type u} [BEq α] [LawfulBEq α]
    (xs ys : List α) (hx : xs.Nodup) (hy : ys.Nodup)
    (h : ∀ a, a ∈ xs ↔ a ∈ ys) : xs.Perm ys := by
  apply List.perm_iff_count.mpr
  intro a
  rw [hx.count, hy.count]
  simp only [h a]

theorem swapped_nodup {α β : Type u} (xs : List (α × β)) (h : xs.Nodup) :
    (xs.map Prod.swap).Nodup := by
  apply List.pairwise_map.mpr
  exact h.imp (fun hn he => hn (by
    have hh := congrArg Prod.swap he
    simpa only [Prod.swap_swap] using hh))

def transpose {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) (r : Fin m) : Bool := A r c

def transposePairs {m n : Nat}
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    List (Cell (Fin n) (Fin m) × Cell (Fin n) (Fin m)) :=
  pairs.map (fun ab => (ab.1.swap,ab.2.swap))

theorem cells_transpose_perm (m n : Nat) (A : Fin m → Fin n → Bool) :
    (cells (List.finRange n) (List.finRange m) (transpose A)).Perm
      ((cells (List.finRange m) (List.finRange n) A).map Prod.swap) := by
  apply perm_from_nodup_membership
  · exact occupied_cells_nodup n m (transpose A)
  · exact swapped_nodup _ (occupied_cells_nodup m n A)
  · intro p
    constructor
    · intro hp
      have ho := (occupied_cells_mem n m (transpose A) p).mp hp
      apply List.mem_map.mpr
      exact ⟨p.swap, (occupied_cells_mem m n A p.swap).mpr ho, Prod.swap_swap p⟩
    · intro hp
      obtain ⟨q, hq, he⟩ := List.mem_map.mp hp
      cases he
      exact (occupied_cells_mem n m (transpose A) q.swap).mpr
        ((occupied_cells_mem m n A q).mp hq)

theorem flatten_transpose {m n : Nat}
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    flattenPairs (transposePairs pairs)=(flattenPairs pairs).map Prod.swap := by
  induction pairs with
  | nil => rfl
  | cons p ps ih => simp [transposePairs, flattenPairs] at ih ⊢; exact ih

theorem transpose_cover (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs)) :
    (cells (List.finRange n) (List.finRange m) (transpose A)).Perm
      (flattenPairs (transposePairs pairs)) := by
  rw [flatten_transpose]
  exact (cells_transpose_perm m n A).trans (cover.map Prod.swap)

theorem c3_transpose {m n : Nat} (A : Fin m → Fin n → Bool)
    (a b : Cell (Fin m) (Fin n))
    (h : OriginalC3 (fun r c => A r c=true) a b) :
    OriginalC3 (fun c r => transpose A c r=true) a.swap b.swap := by
  intro x y hxa hxb hya hyb hf
  obtain ⟨hxy, hxa', hxb', hay, hby⟩ := hf
  exact h y x hya hyb hxa hxb ⟨hxy, hay, hby, hxa', hxb'⟩

theorem transposed_pairs_C3 (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    ∀ ab ∈ transposePairs pairs,
      OriginalC3 (fun c r => transpose A c r=true) ab.1 ab.2 := by
  intro ab hab
  obtain ⟨p, hp, he⟩ := List.mem_map.mp hab
  cases he
  exact c3_transpose A p.1 p.2 (hc p hp)

/-- Coarse all-type bound in the transposed orientation: E<=2mn/3+2m/3+7n. -/
theorem general_C3_density_transposed (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n+2*m+21*n := by
  have h := general_C3_density n m (transpose A) (transposePairs pairs)
    (transpose_cover m n A pairs cover) (transposed_pairs_C3 m n A pairs hc)
  have hl := (cells_transpose_perm m n A).length_eq
  rw [List.length_map] at hl
  rw [hl] at h
  simp only [Nat.mul_assoc] at h ⊢
  rw [Nat.mul_comm n m] at h
  exact h

#print axioms perm_from_nodup_membership
#print axioms swapped_nodup
#print axioms cells_transpose_perm
#print axioms flatten_transpose
#print axioms transpose_cover
#print axioms c3_transpose
#print axioms transposed_pairs_C3
#print axioms general_C3_density_transposed

end GeneralTranspose


==> anc/lean/extended-lean-companion/sharp-second-order/source/GoodFixedAcceptance.lean <==
import GoodRowAcceptance

namespace PartialPairing
open OriginalAugmented PairedPivotCore FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments BooleanMatrixGeometry GridModel
  PairedRational PairedOpenGeometry CleanHoles StabilityCleanup

def cellAcceptance {m n : Nat} (O : Matrix m n) (r : Fin m)
    (p : Cell (Fin m) (Fin n)) : Rat :=
  if rowDegree (List.finRange n) (indicator O) r=0 then 0 else
    PairedRational.B (openProbability O r p)

theorem cellAcceptance_range {m n : Nat} (O : Matrix m n) (r : Fin m)
    (p : Cell (Fin m) (Fin n)) : 0≤cellAcceptance O r p ∧ cellAcceptance O r p≤1 := by
  unfold cellAcceptance
  split
  · constructor <;> decide
  · exact B_range _

theorem fixedAcceptance_as_sum {m n : Nat} (B A : Matrix m n) (r : Fin m) :
    fixedAcceptance B A r = sum (cells (List.finRange m) (List.finRange n) B)
      (cellAcceptance (full B A) r) := by
  by_cases hz : rowDegree (List.finRange n) (indicator (full B A)) r=0
  · rw [fixedAcceptance,if_pos hz]
    rw [sum_congr _ _ (fun _ => 0) (by intro p hp; simp [cellAcceptance,hz]),sum_const]
    grind
  · have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator (full B A))
      (fun r hr c hc => (ratBit_range _).1) r (finRange_mem r)
    have hp : 0<rowDegree (List.finRange n) (indicator (full B A)) r := by grind
    rw [← fixed_response_sum B A r hp]
    exact sum_congr _ _ _ (fun p _ => by simp only [cellAcceptance,if_neg hz])

theorem cellAcceptance_hole {m n : Nat} (O : Matrix m n) (r : Fin m)
    (p : Cell (Fin m) (Fin n)) (hole : O r p.2=false) : cellAcceptance O r p=0 := by
  unfold cellAcceptance
  split
  · rfl
  · rename_i hz
    have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator O)
      (fun r hr c hc => (ratBit_range _).1) r (finRange_mem r)
    have hp : 0<rowDegree (List.finRange n) (indicator O) r := by grind
    unfold openProbability
    rw [open_probability m n O r p.1 p.2 hp]
    split <;> simp [indicator,ratBit,hole,B_zero]

theorem cellAcceptance_different_good_rows {m n : Nat} (hn : 0<n) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau sigma : Rat)
    (hq : 0≤sigma+tau) (hsmall : sigma+tau≤1/6)
    (hmass : ∀ i, 1/3-sigma≤classMass cl i ∧ classMass cl i≤1/3+sigma)
    (r : Fin m) (p : Cell (Fin m) (Fin n))
    (hr : goodRow O rl cl tau r=true) (hs : goodRow O rl cl tau p.1=true)
    (hrs : rl r≠rl p.1) : cellAcceptance O r p≤1/2+12*(sigma+tau) := by
  have hh := good_rows_beta_bound hn O rl cl tau sigma hq hsmall hmass r p.1 hr hs hrs
  have hne : p.1≠r := by intro he; exact hrs (he ▸ rfl)
  rw [cellAcceptance,if_neg (by grind)]
  unfold openProbability
  rw [open_probability m n O r p.1 p.2 hh.1,if_neg hne]
  change PairedRational.B (ratBit (O r p.2)*ratBit (O p.1 p.2)*
    ((codegree (List.finRange n) (indicator O) r p.1-1)/
      rowDegree (List.finRange n) (indicator O) r))≤_
  rw [two_bit_mask (O r p.2) (O p.1 p.2) PairedRational.B B_zero]
  cases hrb : O r p.2 <;> cases hsb : O p.1 p.2 <;>
    simp only [ratBit,if_true,Rat.one_mul]
  · grind
  · grind
  · grind
  · have hclamp := clamped_codegree_response O r p.1
      (rowDegree (List.finRange n) (indicator O) r)
    have ht := occupied_codegree_ge_one O r p.1 p.2 hrb hsb
    have hx : max 0 (codegree (List.finRange n) (indicator O) r p.1-1)=
        codegree (List.finRange n) (indicator O) r p.1-1 := by
      change (if 0≤_ then _ else 0)=_
      rw [if_pos (by grind)]
    rw [hx] at hh
    exact hh.2

theorem class_complement_nonneg (i j k : Fin 3) (hij : i≠j) :
    0≤1-classBit k i-classBit k j := by
  by_cases hi : k=i
  · simp [classBit,hi,hij] <;> grind
  · by_cases hj : k=j
    · simp [classBit,hj,Ne.symm hij] <;> grind
    · simp [classBit,hi,hj] <;> grind

theorem good_fixed_cell_raw_sum {m n : Nat} (hn : 0<n) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau sigma : Rat)
    (hq : 0≤sigma+tau) (hsmall : sigma+tau≤1/6)
    (hmass : ∀ i, 1/3-sigma≤classMass cl i ∧ classMass cl i≤1/3+sigma)
    (holes : ∀ x y, goodRow O rl cl tau x=true → goodCol O rl cl tau y=true →
      rl x=cl y → O x y=false)
    (p : Cell (Fin m) (Fin n)) (hp : O p.1 p.2=true)
    (hs : goodRow O rl cl tau p.1=true) (hc : goodCol O rl cl tau p.2=true) :
    sum (List.finRange m) (fun r => cellAcceptance O r p) ≤
      countBits (fun r => !(goodRow O rl cl tau r))+
      sum (List.finRange m) (fun r => classBit (rl r) (rl p.1))+
      (1/2+12*(sigma+tau))*((m : Rat)-
        sum (List.finRange m) (fun r => classBit (rl r) (cl p.2))-
        sum (List.finRange m) (fun r => classBit (rl r) (rl p.1))) := by
  have hij : cl p.2≠rl p.1 := by
    intro he
    have hh := holes p.1 p.2 hs hc he.symm
    rw [hp] at hh
    cases hh
  have hK : 0≤1/2+12*(sigma+tau) := by grind
  have hpoint : ∀ r : Fin m, cellAcceptance O r p ≤
      ratBit (!(goodRow O rl cl tau r))+classBit (rl r) (rl p.1)+
        (1/2+12*(sigma+tau))*(1-classBit (rl r) (cl p.2)-classBit (rl r) (rl p.1)) := by
    intro r
    have hrange := cellAcceptance_range O r p
    have hcomp := class_complement_nonneg (cl p.2) (rl p.1) (rl r) hij
    have hcm := Rat.mul_nonneg hK hcomp
    have hbit : 0≤classBit (rl r) (rl p.1) := by unfold classBit; split <;> decide
    cases hg : goodRow O rl cl tau r with
    | false => simp only [Bool.not_false,ratBit,if_true]; grind
    | true =>
      simp only [Bool.not_true]
      have hzero : ratBit false=0 := by simp [ratBit]
      rw [hzero,Rat.zero_add]
      by_cases hi : rl r=cl p.2
      · have hz := cellAcceptance_hole O r p (holes r p.2 hg hc hi)
        rw [hz]
        exact Rat.add_nonneg hbit hcm
      · by_cases hj : rl r=rl p.1
        · have hji : rl p.1≠cl p.2 := Ne.symm hij
          simp [classBit,hj,hji]
          grind
        · have hb := cellAcceptance_different_good_rows hn O rl cl tau sigma hq hsmall hmass r p hg hs hj
          simp [classBit,hi,hj]
          grind
  have h := sum_le (List.finRange m) _ _ (fun r _ => hpoint r)
  rw [sum_add,sum_add,sum_mul_left,sum_sub,sum_sub,sum_const,List.length_finRange,Rat.mul_one] at h
  exact h

theorem class_acceptance_scalar (a b sigma tau : Rat) (hsigma : 0≤sigma) (htau : 0≤tau)
    (hsmall : sigma+tau≤1/6) (ha : 1/3-sigma≤a)
    (hb0 : 1/3-sigma≤b) (hb1 : b≤1/3+sigma) :
    b+(1/2+12*(sigma+tau))*(1-a-b)≤1/2+12*(sigma+tau) := by
  let q := sigma+tau
  have hq0 : 0≤q := by dsimp [q]; grind
  have hq : q≤1/6 := hsmall
  have hs : sigma≤q := by dsimp [q]; grind
  have hc : 1-a-b≤1/3+2*sigma := by grind
  have hcm := Rat.mul_le_mul_of_nonneg_left hc (show 0≤1/2+12*q by grind)
  have hsprod := Rat.mul_le_mul_of_nonneg_left (show sigma≤1/6 by grind) hq0
  have hsprod24 := Rat.mul_le_mul_of_nonneg_left hsprod (by decide : (0:Rat)≤24)
  have hes : 24*(q*(1/6))=4*q := by grind
  rw [hes] at hsprod24
  have he : (1/3+sigma)+(1/2+12*q)*(1/3+2*sigma)=
      1/2+2*sigma+4*q+24*(q*sigma) := by grind
  change b+(1/2+12*q)*(1-a-b)≤1/2+12*q
  calc
    _ ≤ (1/3+sigma)+(1/2+12*q)*(1/3+2*sigma) := by grind
    _ = 1/2+2*sigma+4*q+24*(q*sigma) := he
    _ ≤ 1/2+12*q := by grind

theorem good_fixed_cell_sum {m n : Nat} (hm : 0<m) (hn : 0<n) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau sigma : Rat)
    (hsigma : 0≤sigma) (htau : 0≤tau) (hsmall : sigma+tau≤1/6)
    (hrmass : ∀ i, 1/3-sigma≤classMass rl i ∧ classMass rl i≤1/3+sigma)
    (hcmass : ∀ i, 1/3-sigma≤classMass cl i ∧ classMass cl i≤1/3+sigma)
    (holes : ∀ x y, goodRow O rl cl tau x=true → goodCol O rl cl tau y=true →
      rl x=cl y → O x y=false)
    (p : Cell (Fin m) (Fin n)) (hp : O p.1 p.2=true)
    (hs : goodRow O rl cl tau p.1=true) (hc : goodCol O rl cl tau p.2=true) :
    sum (List.finRange m) (fun r => cellAcceptance O r p) ≤
      countBits (fun r => !(goodRow O rl cl tau r))+(1/2+12*(sigma+tau))*(m : Rat) := by
  have h := good_fixed_cell_raw_sum hn O rl cl tau sigma (by grind) hsmall hcmass holes p hp hs hc
  simp only [raw_class_mass hm] at h
  have hscl := class_acceptance_scalar (classMass rl (cl p.2)) (classMass rl (rl p.1))
    sigma tau hsigma htau hsmall (hrmass _).1 (hrmass _).1 (hrmass _).2
  have hscaled := Rat.mul_le_mul_of_nonneg_right hscl (Rat.natCast_nonneg (a := m))
  have he : (classMass rl (rl p.1)+(1/2+12*(sigma+tau))*
      (1-classMass rl (cl p.2)-classMass rl (rl p.1)))*(m : Rat)=
      (m : Rat)*classMass rl (rl p.1)+(1/2+12*(sigma+tau))*
      ((m : Rat)-(m : Rat)*classMass rl (cl p.2)-(m : Rat)*classMass rl (rl p.1)) := by grind
  rw [he] at hscaled
  grind

#print axioms fixedAcceptance_as_sum
#print axioms cellAcceptance_different_good_rows
#print axioms good_fixed_cell_raw_sum
#print axioms good_fixed_cell_sum
end PartialPairing


==> anc/lean/extended-lean-companion/sharp-second-order/source/GoodRowAcceptance.lean <==
import PartialSecondMoment
import CleanHoleCounting

namespace PartialPairing
open OriginalAugmented PairedPivotCore FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments BooleanMatrixGeometry GridModel
  PairedRational PairedOpenGeometry CleanHoles StabilityCleanup

theorem beta_near_half (u q : Rat) (hq : 0≤q) (hu : u≤1/2+q) :
    PairedRational.B u≤1/2+2*q := by
  have hd := den_pos u
  have hm := B_mul_den u
  have hs : 0≤(2*u-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he0 : 2*den u-1=(2*u-1)^2 := by unfold den; grind
  rw [← he0] at hs
  have hden : 1/2≤den u := by grind
  have hqden := Rat.mul_le_mul_of_nonneg_left hden hq
  have htwice := Rat.mul_le_mul_of_nonneg_left hqden (by decide : (0:Rat)≤2)
  have heq : 2*(q*(1/2))=q := by grind
  rw [heq] at htwice
  apply Rat.le_of_mul_le_mul_right (c := den u) ?_ hd
  rw [hm]
  have he : (1/2+2*q)*den u-u^2 = 1/2-u+2*(q*den u) := by
    unfold den
    grind
  have hn : 0≤1/2-u+2*(q*den u) := by grind
  rw [← he] at hn
  grind

theorem template_degree_error {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (r : Fin m) :
    (n : Rat) ≤ rowDegree (List.finRange n) (indicator O) r+
      sum (List.finRange n) (fun c => classBit (cl c) (rl r))+rowError O rl cl r := by
  have hp : ∀ c : Fin n, (1:Rat)≤indicator O r c+
      classBit (cl c) (rl r)+cellError O rl cl r c := by
    intro c
    by_cases he : rl r=cl c
    · cases ho : O r c <;> simp [indicator,ratBit,classBit,cellError,
        editBit,templateMatrix,he,ho] <;> grind
    · have he' : cl c≠rl r := by grind
      cases ho : O r c <;> simp [indicator,ratBit,classBit,cellError,
        editBit,templateMatrix,he,he',ho] <;> grind
  have h := sum_le (List.finRange n) _ _ (fun c _ => hp c)
  rw [sum_const,sum_add,sum_add,List.length_finRange,Rat.mul_one] at h
  exact h

theorem template_codegree_error {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (r s : Fin m) (hrs : rl r≠rl s) :
    codegree (List.finRange n) (indicator O) r s ≤
      (n : Rat)-sum (List.finRange n) (fun c => classBit (cl c) (rl r))-
      sum (List.finRange n) (fun c => classBit (cl c) (rl s))+
      rowError O rl cl r+rowError O rl cl s := by
  have hp : ∀ c : Fin n, indicator O r c*indicator O s c ≤
      1-classBit (cl c) (rl r)-classBit (cl c) (rl s)+
        cellError O rl cl r c+cellError O rl cl s c := by
    intro c
    by_cases hr : rl r=cl c
    · have hs : rl s≠cl c := by grind
      cases ha : O r c <;> cases hb : O s c <;>
        simp [indicator,ratBit,classBit,cellError,editBit,templateMatrix,
          hr,hs,Ne.symm hs,ha,hb] <;> grind
    · by_cases hs : rl s=cl c
      · cases ha : O r c <;> cases hb : O s c <;>
          simp [indicator,ratBit,classBit,cellError,editBit,templateMatrix,
            hr,Ne.symm hr,hs,ha,hb] <;> grind
      · cases ha : O r c <;> cases hb : O s c <;>
          simp [indicator,ratBit,classBit,cellError,editBit,templateMatrix,
            hr,Ne.symm hr,hs,Ne.symm hs,ha,hb] <;> grind
  have h := sum_le (List.finRange n) _ _ (fun c _ => hp c)
  rw [sum_add,sum_add,sum_sub,sum_sub,sum_const,List.length_finRange,Rat.mul_one] at h
  exact h

theorem good_row_degree {m n : Nat} (hn : 0<n) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau sigma : Rat)
    (hupper : ∀ i, classMass cl i≤1/3+sigma)
    (r : Fin m) (hr : goodRow O rl cl tau r=true) :
    (2/3-sigma-tau)*(n : Rat) ≤ rowDegree (List.finRange n) (indicator O) r := by
  have he := template_degree_error O rl cl r
  rw [raw_class_mass hn] at he
  have hu := Rat.mul_le_mul_of_nonneg_left (hupper (rl r)) (Rat.natCast_nonneg (a := n))
  have hg : rowError O rl cl r≤tau*(n : Rat) := by
    simpa only [goodRow,decide_eq_true_eq] using hr
  have hx : (2/3-sigma-tau)*(n : Rat) =
      (n : Rat)-(n : Rat)*(1/3+sigma)-tau*(n : Rat) := by grind
  rw [hx]
  grind

theorem good_rows_codegree {m n : Nat} (hn : 0<n) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau sigma : Rat)
    (hlower : ∀ i, 1/3-sigma≤classMass cl i)
    (r s : Fin m) (hr : goodRow O rl cl tau r=true)
    (hs : goodRow O rl cl tau s=true) (hrs : rl r≠rl s) :
    codegree (List.finRange n) (indicator O) r s≤(1/3+2*sigma+2*tau)*(n : Rat) := by
  have he := template_codegree_error O rl cl r s hrs
  rw [raw_class_mass hn,raw_class_mass hn] at he
  have hur := Rat.mul_le_mul_of_nonneg_left (hlower (rl r)) (Rat.natCast_nonneg (a := n))
  have hus := Rat.mul_le_mul_of_nonneg_left (hlower (rl s)) (Rat.natCast_nonneg (a := n))
  have hgr : rowError O rl cl r≤tau*(n : Rat) := by
    simpa only [goodRow,decide_eq_true_eq] using hr
  have hgs : rowError O rl cl s≤tau*(n : Rat) := by
    simpa only [goodRow,decide_eq_true_eq] using hs
  have hx : (1/3+2*sigma+2*tau)*(n : Rat) =
      (n : Rat)-(n : Rat)*(1/3-sigma)-(n : Rat)*(1/3-sigma)+
        tau*(n : Rat)+tau*(n : Rat) := by grind
  rw [hx]
  grind

theorem shifted_ratio_half_bound (t d N q : Rat) (hN : 0<N) (hq : 0≤q)
    (hsmall : q≤1/6) (ht0 : 0≤t) (ht : t≤(1/3+2*q)*N)
    (hd : (2/3-q)*N≤d) :
    0<d ∧ max 0 (t-1)/d ≤ 1/2+6*q := by
  have hhalf : (1/2:Rat)*N≤d := by
    have hmul := Rat.mul_nonneg (show 0≤1/6-q by grind) (Rat.le_of_lt hN)
    have he : (1/6-q)*N=(2/3-q)*N-(1/2)*N := by grind
    rw [he] at hmul
    grind
  have hNhalf := Rat.mul_pos (by decide +kernel : (0:Rat)<1/2) hN
  have hd0 : 0<d := by grind
  refine ⟨hd0,?_⟩
  have hprod := Rat.mul_le_mul_of_nonneg_left hhalf hq
  have hprod12 := Rat.mul_le_mul_of_nonneg_left hprod (by decide : (0:Rat)≤12)
  have heprod : 12*(q*((1/2)*N))=6*q*N := by grind
  rw [heprod] at hprod12
  have htwice := Rat.mul_le_mul_of_nonneg_left ht (by decide : (0:Rat)≤2)
  have he : 2*((1/3+2*q)*N)=(2/3-q)*N+5*q*N := by grind
  rw [he] at htwice
  have hqN := Rat.mul_nonneg hq (Rat.le_of_lt hN)
  have hqNscaled : 5*q*N≤6*q*N := by
    have h5 : 5*q*N=5*(q*N) := by grind
    have h6 : 6*q*N=6*(q*N) := by grind
    rw [h5,h6]
    grind
  have hbound : 2*t≤d+12*(q*d) := by grind
  have htop : max 0 (t-1)≤t := by
    change (if 0≤t-1 then t-1 else 0)≤t
    split <;> grind
  have hm := Rat.div_mul_cancel (a := max 0 (t-1)) (show d≠0 by grind)
  apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd0
  rw [hm]
  have hex : 2*((1/2+6*q)*d)=d+12*(q*d) := by grind
  rw [← hex] at hbound
  grind

theorem good_rows_beta_bound {m n : Nat} (hn : 0<n) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau sigma : Rat)
    (hq : 0≤sigma+tau) (hsmall : sigma+tau≤1/6)
    (hmass : ∀ i, 1/3-sigma≤classMass cl i ∧ classMass cl i≤1/3+sigma)
    (r s : Fin m) (hr : goodRow O rl cl tau r=true)
    (hs : goodRow O rl cl tau s=true) (hrs : rl r≠rl s) :
    0<rowDegree (List.finRange n) (indicator O) r ∧
    PairedRational.B (max 0 (codegree (List.finRange n) (indicator O) r s-1)/
      rowDegree (List.finRange n) (indicator O) r)≤1/2+12*(sigma+tau) := by
  have hd := good_row_degree hn O rl cl tau sigma (fun i => (hmass i).2) r hr
  have ht := good_rows_codegree hn O rl cl tau sigma (fun i => (hmass i).1) r s hr hs hrs
  have ht0 : 0≤codegree (List.finRange n) (indicator O) r s :=
    sum_nonneg _ _ (fun c _ => Rat.mul_nonneg (ratBit_range _).1 (ratBit_range _).1)
  have hte : (1/3+2*(sigma+tau))*(n : Rat) = (1/3+2*sigma+2*tau)*(n : Rat) := by grind
  have hde : (2/3-(sigma+tau))*(n : Rat) = (2/3-sigma-tau)*(n : Rat) := by grind
  have hh := shifted_ratio_half_bound (codegree (List.finRange n) (indicator O) r s)
    (rowDegree (List.finRange n) (indicator O) r) (n : Rat) (sigma+tau)
    (Rat.natCast_pos.mpr hn) hq hsmall ht0 (by rw [hte]; exact ht) (by rw [hde]; exact hd)
  have hb := beta_near_half _ (6*(sigma+tau)) (by grind) hh.2
  exact ⟨hh.1,by grind⟩

#print axioms beta_near_half
#print axioms template_degree_error
#print axioms template_codegree_error
#print axioms good_rows_beta_bound
end PartialPairing


==> anc/lean/extended-lean-companion/sharp-second-order/source/GridModel.lean <==
import StableDensity

/-! Model checks: the final pairing-cover assumption is literal S coverage. -/

namespace GridModel

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry StableDensity

universe u v

theorem finRange_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n := by
  exact List.mem_ofFn.mpr ⟨i, rfl⟩

theorem finRange_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i=j at hv
  omega

theorem grid_mem {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (p : Cell Row Col) :
    p ∈ grid rows cols ↔ p.1 ∈ rows ∧ p.2 ∈ cols := by
  constructor
  · intro h
    obtain ⟨r, hr, hm⟩ := List.mem_flatMap.mp h
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hm
    cases he
    exact ⟨hr, hc⟩
  · rintro ⟨hr, hc⟩
    exact List.mem_flatMap.mpr ⟨p.1, hr,
      List.mem_map.mpr ⟨p.2, hc, Prod.eta p⟩⟩

theorem row_map_nodup {Row : Type u} {Col : Type v}
    (r : Row) (cols : List Col) (hc : cols.Nodup) :
    (cols.map (fun c => (r,c))).Nodup := by
  apply List.pairwise_map.mpr
  exact hc.imp (fun h he => h (congrArg Prod.snd he))

theorem grid_nodup {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (hr : rows.Nodup) (hc : cols.Nodup) :
    (grid rows cols).Nodup := by
  induction rows with
  | nil => exact List.Pairwise.nil
  | cons r rs ih =>
    obtain ⟨hn, ht⟩ := List.nodup_cons.mp hr
    change (cols.map (fun c => (r,c)) ++ grid rs cols).Nodup
    apply List.pairwise_append.mpr
    refine ⟨row_map_nodup r cols hc, ih ht, ?_⟩
    intro a ha b hb he
    obtain ⟨c, hc', hca⟩ := List.mem_map.mp ha
    have hb' := (grid_mem rs cols b).mp hb
    have hf : r=b.1 := by
      have h₁ := congrArg Prod.fst hca
      have h₂ := congrArg Prod.fst he
      exact h₁.trans h₂
    exact hn (hf ▸ hb'.1)

theorem occupied_cells_nodup (m n : Nat) (A : Fin m → Fin n → Bool) :
    (cells (List.finRange m) (List.finRange n) A).Nodup := by
  exact List.Pairwise.filter _
    (grid_nodup _ _ (finRange_nodup m) (finRange_nodup n))

theorem occupied_cells_mem (m n : Nat) (A : Fin m → Fin n → Bool)
    (p : Cell (Fin m) (Fin n)) :
    p ∈ cells (List.finRange m) (List.finRange n) A ↔ A p.1 p.2=true := by
  constructor
  · intro h
    exact (List.mem_filter.mp h).2
  · intro h
    apply List.mem_filter.mpr
    exact ⟨(grid_mem _ _ p).mpr ⟨finRange_mem p.1, finRange_mem p.2⟩, h⟩

theorem cover_has_no_reuse (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs)) :
    (flattenPairs pairs).Nodup := by
  exact cover.nodup (occupied_cells_nodup m n A)

theorem endpoints_in_flatten {α : Type u} (pairs : List (α × α)) (p : α × α)
    (hp : p ∈ pairs) : p.1 ∈ flattenPairs pairs ∧ p.2 ∈ flattenPairs pairs := by
  induction pairs with
  | nil => cases hp
  | cons q qs ih =>
    rcases List.mem_cons.mp hp with he | ht
    · cases he
      simp [flattenPairs]
    · have hh := ih ht
      exact ⟨List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.1),
        List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.2)⟩

theorem selected_endpoints_occupied (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    A p.1.1 p.1.2=true ∧ A p.2.1 p.2.2=true := by
  have hh := endpoints_in_flatten pairs p hp
  exact ⟨(occupied_cells_mem m n A p.1).mp (cover.mem_iff.mpr hh.1),
    (occupied_cells_mem m n A p.2).mp (cover.mem_iff.mpr hh.2)⟩

theorem stable_endpoints_are_ND (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs)
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    p.1.1≠p.2.1 ∧ p.1.2≠p.2.2 := by
  have ho := selected_endpoints_occupied m n A pairs cover p hp
  have hz := (hs p hp).2.1
  constructor
  · intro he
    apply hz
    simpa only [he] using ho.2
  · intro he
    apply hz
    simpa only [he] using ho.1

#print axioms finRange_mem
#print axioms finRange_nodup
#print axioms grid_mem
#print axioms grid_nodup
#print axioms occupied_cells_nodup
#print axioms occupied_cells_mem
#print axioms cover_has_no_reuse
#print axioms selected_endpoints_occupied
#print axioms stable_endpoints_are_ND

end GridModel


==> anc/lean/extended-lean-companion/sharp-second-order/source/ListRatCounting.lean <==
import RationalSampling

namespace ListRatCounting

open FiniteRatSums RationalSampling PairedPivotCounting

universe u v

theorem sum_append {α : Type u} (xs ys : List α) (f : α → Rat) :
    sum (xs++ys) f=sum xs f+sum ys f := by
  induction xs with
  | nil => simp only [List.nil_append, sum]; grind
  | cons x xs ih => simp only [List.cons_append, sum]; rw [ih]; grind

theorem sum_map {α : Type u} {β : Type v} (xs : List α) (g : α → β) (f : β → Rat) :
    sum (xs.map g) f=sum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.map_cons, sum]; rw [ih]

theorem sum_flatMap {α : Type u} {β : Type v} (xs : List α) (g : α → List β)
    (f : β → Rat) : sum (xs.flatMap g) f=sum xs (fun x => sum (g x) f) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.flatMap_cons, sum]; rw [sum_append, ih]

theorem sum_filter {α : Type u} (xs : List α) (p : α → Bool) (f : α → Rat) :
    sum (xs.filter p) f=sum xs (fun x => ratBit (p x)*f x) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    cases hp : p x <;> simp [hp, sum, ratBit, ih] <;> grind

theorem count_as_sum {α : Type u} (xs : List α) (f : α → Bool) :
    sum xs (fun x => ratBit (f x))=(count f xs : Rat) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hb : ratBit (f x)=(bitNat (f x) : Rat) := by cases f x <;> rfl
    simp only [sum, count]
    rw [Rat.natCast_add, hb, ih]

theorem ratBit_range (b : Bool) : 0≤ratBit b ∧ ratBit b≤1 := by
  cases b <;> constructor <;> decide

theorem inv_nonneg_of_pos (d : Rat) (hd : 0<d) : 0≤d⁻¹ := by
  have hn : d≠0 := by grind
  have he := Rat.inv_mul_cancel d hn
  apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
  grind

#print axioms sum_append
#print axioms sum_map
#print axioms sum_flatMap
#print axioms sum_filter
#print axioms count_as_sum
#print axioms ratBit_range
#print axioms inv_nonneg_of_pos

end ListRatCounting


==> anc/lean/extended-lean-companion/sharp-second-order/source/MajorityCounting.lean <==
import FiniteCounting

/-! Strict-majority counting for arbitrary pivot-list length. -/

namespace MajorityCounting

open PairedPivotCounting

universe u v

def ones : List Bool → Nat
  | [] => 0
  | b :: bs => bitNat b + ones bs

def majority (bs : List Bool) : Bool := decide (bs.length < 2*ones bs)

def DisjointBits : List Bool → List Bool → Prop
  | [], [] => True
  | x :: xs, y :: ys => ¬ (x = true ∧ y = true) ∧ DisjointBits xs ys
  | _, _ => False

theorem disjoint_ones_bound (xs ys : List Bool) (h : DisjointBits xs ys) :
    ones xs+ones ys ≤ xs.length := by
  induction xs generalizing ys with
  | nil =>
    cases ys with
    | nil => exact Nat.le_refl 0
    | cons y ys => exact False.elim h
  | cons x xs ih =>
    cases ys with
    | nil => exact False.elim h
    | cons y ys =>
      obtain ⟨hh, ht⟩ := h
      have h₁ := two_bits_le_one x y hh
      have h₂ := ih ys ht
      simp only [ones, List.length_cons]
      omega

theorem disjoint_majorities_impossible (xs ys : List Bool)
    (hlen : xs.length = ys.length) (h : DisjointBits xs ys) :
    ¬ (majority xs = true ∧ majority ys = true) := by
  rintro ⟨hx, hy⟩
  have h₁ : xs.length < 2*ones xs := of_decide_eq_true hx
  have h₂ : ys.length < 2*ones ys := of_decide_eq_true hy
  have h₃ := disjoint_ones_bound xs ys h
  omega

def bits {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a : C) : List Bool :=
  pivots.map (fun p => decide (R p a))

theorem bits_disjoint {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    DisjointBits (bits R pivots a) (bits R pivots b) := by
  induction pivots with
  | nil => trivial
  | cons p ps ih =>
    constructor
    · intro h
      exact hd p ⟨of_decide_eq_true h.1, of_decide_eq_true h.2⟩
    · exact ih

theorem majority_at_most_one {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (majority (bits R pivots a) = true ∧ majority (bits R pivots b) = true) := by
  apply disjoint_majorities_impossible
  · simp only [bits, List.length_map]
  · exact bits_disjoint R pivots a b hd

theorem majority_count_le_half {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)]
    (cells : List C) (pairs : List (C × C)) (cover : cells.Perm (flattenPairs pairs))
    (hd : ∀ ab ∈ pairs, ∀ p, ¬ (R p ab.1 ∧ R p ab.2))
    (pivots : List P) :
    2*count (fun a => majority (bits R pivots a)) cells ≤ cells.length := by
  let f := fun a => majority (bits R pivots a)
  have hp : ∀ ab ∈ pairs, ¬ (f ab.1 = true ∧ f ab.2 = true) := by
    intro ab hab
    exact majority_at_most_one R pivots ab.1 ab.2 (hd ab hab)
  have hc := paired_count_le f pairs hp
  have he := count_perm f cover
  have hl := cover.length_eq.trans (flatten_length pairs)
  change 2*count f cells ≤ cells.length
  omega

#print axioms disjoint_ones_bound
#print axioms disjoint_majorities_impossible
#print axioms bits_disjoint
#print axioms majority_at_most_one
#print axioms majority_count_le_half

end MajorityCounting


==> anc/lean/extended-lean-companion/sharp-second-order/source/MatrixCounting.lean <==
import NatListSums

namespace EvenParity

def bit (b : Bool) : Nat := if b then 1 else 0

def C4Free {m n : Nat} (A : Fin m → Fin n → Bool) : Prop :=
  ∀ r s c d, r ≠ s → c ≠ d →
    ¬ (A r c = true ∧ A r d = true ∧ A s c = true ∧ A s d = true)

def degree {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Nat :=
  fsum n (fun c => bit (A r c))

def total {m n : Nat} (A : Fin m → Fin n → Bool) : Nat :=
  fsum m (degree A)

def common {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) : Nat :=
  fsum m (fun r => bit (A r c && A r d))

def leaveDegree {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum n (fun d => if d = c then 0 else if common A c d = 0 then 1 else 0)

def rowCover {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) (c : Fin n) : Nat :=
  if A r c then degree A r - 1 else 0

def columnCover {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum m (fun r => rowCover A r c)

theorem occupied_degree_pos {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) (h : A r c = true) : 0 < degree A r := by
  have hh := fsum_member_le n (fun d => bit (A r d)) c
  simpa [degree, bit, h] using hh

theorem common_le_one {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c d : Fin n) (hne : c ≠ d) : common A c d ≤ 1 := by
  classical
  by_cases hex : ∃ r, A r c = true ∧ A r d = true
  · obtain ⟨r, hrc, hrd⟩ := hex
    have hh : ∀ s, bit (A s c && A s d) ≤ if s = r then 1 else 0 := by
      intro s
      by_cases he : s = r
      · subst s; simp [bit, hrc, hrd]
      · have hn : ¬ (A s c = true ∧ A s d = true) := by
          intro hs
          exact hc4 s r c d he hne ⟨hs.1, hs.2, hrc, hrd⟩
        cases hsc : A s c <;> cases hsd : A s d <;> simp_all [bit]
    have hb := fsum_le m _ _ hh
    simpa only [common, fsum_single] using hb
  · have hh : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hn : ¬ (A r c = true ∧ A r d = true) := fun hr => hex ⟨r, hr⟩
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hh, fsum_const]
    omega

theorem offdiagonal_count (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else 1) = n - 1 := by
  have hh : fsum n (fun d => (if d = c then 0 else 1) + (if d = c then 1 else 0)) = n := by
    rw [fsum_congr n _ (fun _ => 1)]
    · simpa using fsum_const n 1
    · intro d; split <;> simp_all
  rw [fsum_add, fsum_single] at hh
  omega

theorem row_offdiagonal {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else bit (A r c && A r d)) = rowCover A r c := by
  cases hac : A r c with
  | false =>
    simp only [hac, Bool.false_and, bit, Bool.false_eq_true, ↓reduceIte, rowCover]
    have hz : ∀ d : Fin n, (if d = c then 0 else 0) = 0 := by intro d; split <;> rfl
    rw [fsum_congr n _ (fun _ => 0) hz, fsum_const]
    simp
  | true =>
    have he : ∀ d : Fin n,
        (if d = c then 0 else bit (A r c && A r d)) +
          (if d = c then 1 else 0) = bit (A r d) := by
      intro d
      by_cases hd : d = c
      · subst d; simp [hac, bit]
      · simp [hd, hac]
    have hs := fsum_congr n _ _ he
    rw [fsum_add, fsum_single] at hs
    change _ + 1 = degree A r at hs
    simp only [hac] at hs
    simp only [rowCover, hac, ↓reduceIte]
    omega

theorem cover_double_count_column {m n : Nat} (A : Fin m → Fin n → Bool)
    (c : Fin n) :
    fsum n (fun d => if d = c then 0 else common A c d) = columnCover A c := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else common A c d) =
        fsum m (fun r => if d = c then 0 else bit (A r c && A r d)) := by
    intro d
    by_cases hd : d = c
    · simp only [hd, ↓reduceIte, fsum_const, Nat.mul_zero]
    · simp only [hd, ↓reduceIte, common]
  rw [fsum_congr n _ _ hp, fsum_swap]
  exact fsum_congr m _ _ (fun r => row_offdiagonal A r c)

theorem leave_cover_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c : Fin n) :
    leaveDegree A c + columnCover A c = n - 1 := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) +
        (if d = c then 0 else common A c d) = (if d = c then 0 else 1) := by
    intro d
    by_cases hd : d = c
    · simp [hd]
    · have ht := common_le_one A hc4 c d (Ne.symm hd)
      simp only [hd, ↓reduceIte]
      split <;> omega
  have hs := fsum_congr n _ _ hp
  rw [fsum_add, cover_double_count_column, offdiagonal_count] at hs
  exact hs

theorem row_cover_total {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    fsum n (rowCover A r) = degree A r * (degree A r - 1) := by
  have hp : ∀ c : Fin n, rowCover A r c = bit (A r c) * (degree A r - 1) := by
    intro c; cases h : A r c <;> simp [rowCover, bit, h]
  rw [fsum_congr n _ _ hp, fsum_mul]
  rfl

theorem cover_double_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    fsum n (columnCover A) = fsum m (fun r => degree A r * (degree A r - 1)) := by
  unfold columnCover
  rw [fsum_swap]
  exact fsum_congr m _ _ (row_cover_total A)

theorem leave_double_count {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) :
    fsum n (leaveDegree A) + fsum m (fun r => degree A r * (degree A r - 1)) = n * (n - 1) := by
  have hs := fsum_congr n _ _ (leave_cover_identity A hc4)
  rw [fsum_add, cover_double_count, fsum_const] at hs
  exact hs

theorem nsum_bit_filter {α : Type} (xs : List α) (f : α → Bool) :
    nsum xs (fun x => bit (f x)) = (xs.filter f).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [ih]
    cases hx : f x <;> simp [bit, hx, Nat.add_comm]

theorem flatMap_length_nsum {α β : Type} (xs : List α) (f : α → List β) :
    (xs.flatMap f).length = nsum xs (fun x => (f x).length) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum, ih]

def occupiedCells {m n : Nat} (A : Fin m → Fin n → Bool) : List (Fin m × Fin n) :=
  (List.finRange m).flatMap (fun r =>
    ((List.finRange n).filter (A r)).map (fun c => (r,c)))

theorem degree_is_actual_row_count {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    degree A r = ((List.finRange n).filter (A r)).length := nsum_bit_filter _ _

theorem total_is_actual_cell_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    total A = (occupiedCells A).length := by
  unfold occupiedCells
  rw [flatMap_length_nsum]
  apply nsum_congr
  intro r _
  simpa only [List.length_map] using degree_is_actual_row_count A r

theorem occupiedCells_mem {m n : Nat} (A : Fin m → Fin n → Bool) (p : Fin m × Fin n) :
    p ∈ occupiedCells A ↔ A p.1 p.2 = true := by
  constructor
  · intro hp
    obtain ⟨r, _, hr⟩ := List.mem_flatMap.mp hp
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hr
    cases he
    exact (List.mem_filter.mp hc).2
  · intro hp
    exact List.mem_flatMap.mpr ⟨p.1, fin_mem p.1,
      List.mem_map.mpr ⟨p.2, List.mem_filter.mpr ⟨fin_mem p.2, hp⟩, Prod.eta p⟩⟩

theorem common_zero_iff {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    common A c d = 0 ↔ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  constructor
  · intro hz r hr
    have hh := fsum_member_le m (fun s => bit (A s c && A s d)) r
    change _ ≤ common A c d at hh
    simp [hr.1, hr.2, bit, hz] at hh
  · intro h
    have hp : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hr := h r
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hp, fsum_const]
    simp

def leaveNeighbors {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : List (Fin n) :=
  (List.finRange n).filter (fun d => decide (d ≠ c ∧ common A c d = 0))

theorem leaveNeighbors_mem {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    d ∈ leaveNeighbors A c ↔ d ≠ c ∧ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  simp [leaveNeighbors, List.mem_filter, fin_mem, common_zero_iff]

theorem leaveDegree_is_actual_leave_count {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) :
    leaveDegree A c = (leaveNeighbors A c).length := by
  unfold leaveDegree leaveNeighbors
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) =
        bit (decide (d ≠ c ∧ common A c d = 0)) := by
    intro d
    by_cases hd : d = c <;> by_cases hz : common A c d = 0 <;> simp [hd, hz, bit]
  rw [fsum_congr n _ _ hp]
  exact nsum_bit_filter _ _

#print axioms common_le_one
#print axioms leave_cover_identity
#print axioms leave_double_count
#print axioms degree_is_actual_row_count
#print axioms total_is_actual_cell_count
#print axioms occupiedCells_mem
#print axioms common_zero_iff
#print axioms leaveNeighbors_mem
#print axioms leaveDegree_is_actual_leave_count

end EvenParity


==> anc/lean/extended-lean-companion/sharp-second-order/source/MatrixMoments.lean <==
import FiniteRatSums
import RationalMinorant

/-! Conditional analytic component. Its explicit sampling hypothesis is
discharged in StableDensity. This component alone is not a C3 theorem. -/

namespace PairedMatrixMoments

open FiniteRatSums PairedPivotAlgebra

universe u v
variable {Row : Type u} {Col : Type v}

def rowDegree (cols : List Col) (A : Row → Col → Rat) (r : Row) : Rat :=
  sum cols (A r)

def colDegree (rows : List Row) (A : Row → Col → Rat) (c : Col) : Rat :=
  sum rows (fun r => A r c)

def codegree (cols : List Col) (A : Row → Col → Rat) (r s : Row) : Rat :=
  sum cols (fun c => A r c * A s c)

def total (rows : List Row) (cols : List Col) (A : Row → Col → Rat) : Rat :=
  sum rows (rowDegree cols A)

theorem total_columns (rows : List Row) (cols : List Col) (A : Row → Col → Rat) :
    total rows cols A = sum cols (colDegree rows A) := by
  exact sum_swap rows cols A

theorem codegree_double_count (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat) :
    sum rows (fun r => sum rows (codegree cols A r)) =
      sum cols (fun c => (colDegree rows A c)^2) := by
  change (sum rows (fun r => sum rows (fun s =>
    sum cols (fun c => A r c*A s c)))) = _
  rw [sum_congr rows _ _ (fun r _ =>
    sum_swap rows cols (fun s c => A r c*A s c))]
  rw [sum_swap rows cols]
  apply sum_congr cols
  intro c hc
  rw [sum_congr rows _ _ (fun r _ =>
    sum_mul_left rows (A r c) (fun s => A s c))]
  rw [sum_mul_right]
  unfold colDegree
  grind

theorem row_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c)
    (r : Row) (hr : r ∈ rows) : 0 ≤ rowDegree cols A r := by
  exact sum_nonneg cols (A r) (hA r hr)

theorem total_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c) : 0 ≤ total rows cols A := by
  exact sum_nonneg rows (rowDegree cols A) (row_nonneg rows cols A hA)

theorem codegree_range (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r s : Row) (hr : r ∈ rows) (hs : s ∈ rows) :
    0 ≤ codegree cols A r s ∧ codegree cols A r s ≤ rowDegree cols A r := by
  constructor
  · exact sum_nonneg cols _ (fun c hc =>
      Rat.mul_nonneg (hA r hr c hc).1 (hA s hs c hc).1)
  · apply sum_le cols
    intro c hc
    have h := Rat.mul_le_mul_of_nonneg_left (hA s hs c hc).2 (hA r hr c hc).1
    grind

theorem ratio_range (a d : Rat) (ha : 0 ≤ a) (had : a ≤ d) (hd : 0 < d) :
    0 ≤ a/d ∧ a/d ≤ 1 := by
  have hn : d ≠ 0 := by grind
  have he := Rat.div_mul_cancel (a := a) hn
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind

theorem row_bound_from_sampling (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r : Row) (hr : r ∈ rows) (hd : 0 < rowDegree cols A r)
    (sampling : 2*rowDegree cols A r *
      sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
        ≤ total rows cols A) :
    3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
      ≤ total rows cols A := by
  have hp : ∀ s ∈ rows,
      3*codegree cols A r s-rowDegree cols A r ≤
        2*rowDegree cols A r*f (codegree cols A r s/rowDegree cols A r) := by
    intro s hs
    have ht := codegree_range rows cols A hA r s hr hs
    have hq := ratio_range _ _ ht.1 ht.2 hd
    have hf := finite_majority_minorant_twice _ hq.1 hq.2
    have hm := Rat.mul_le_mul_of_nonneg_left hf (Rat.le_of_lt hd)
    have hn : rowDegree cols A r ≠ 0 := by grind
    have he := Rat.div_mul_cancel (a := codegree cols A r s) hn
    grind
  have hh := sum_le rows _ _ hp
  rw [sum_sub, sum_mul_left, sum_const, sum_mul_left] at hh
  grind

/-- The sampling premise is explicit here and proved from C3 in StableDensity. -/
theorem conditional_density_from_sampling
    (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (sampling : ∀ r ∈ rows, 0 < rowDegree cols A r →
      2*rowDegree cols A r *
        sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
          ≤ total rows cols A) :
    3*total rows cols A ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  have hE := total_nonneg rows cols A (fun r hr c hc => (hA r hr c hc).1)
  have hr : ∀ r ∈ rows,
      3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
        ≤ total rows cols A := by
    intro r hmem
    have hd := row_nonneg rows cols A (fun s hs c hc => (hA s hs c hc).1) r hmem
    by_cases hz : rowDegree cols A r = 0
    · have ht : ∀ s ∈ rows, codegree cols A r s = 0 := by
        intro s hs
        have hh := codegree_range rows cols A hA r s hmem hs
        grind
      rw [sum_congr rows _ (fun _ => 0) ht, sum_const, hz]
      grind
    · have hpos : 0 < rowDegree cols A r := by grind
      exact row_bound_from_sampling rows cols A hA r hmem hpos (sampling r hmem hpos)
  have hsum := sum_le rows _ _ hr
  rw [sum_sub, sum_mul_left, sum_mul_left, sum_const] at hsum
  rw [codegree_double_count] at hsum
  change 3*sum cols (fun c => (colDegree rows A c)^2) -
    (rows.length : Rat)*total rows cols A ≤
      (rows.length : Rat)*total rows cols A at hsum
  have hmoment : 3*sum cols (fun c => (colDegree rows A c)^2) ≤
      2*(rows.length : Rat)*total rows cols A := by grind
  have hc := finite_cauchy cols (colDegree rows A)
  rw [← total_columns rows cols A] at hc
  have hcm := Rat.mul_le_mul_of_nonneg_left hc (by decide : (0 : Rat) ≤ 3)
  have hmm := Rat.mul_le_mul_of_nonneg_left hmoment
    (Rat.natCast_nonneg (a := cols.length))
  have hprod : (3*total rows cols A)*total rows cols A ≤
      (2*(rows.length : Rat)*(cols.length : Rat))*total rows cols A := by grind
  by_cases hz : total rows cols A = 0
  · rw [hz]
    have hn := Rat.mul_nonneg (Rat.natCast_nonneg (a := rows.length))
      (Rat.natCast_nonneg (a := cols.length))
    grind
  · have hpos : 0 < total rows cols A := by grind
    exact Rat.le_of_mul_le_mul_right hprod hpos

#print axioms total_columns
#print axioms codegree_double_count
#print axioms row_nonneg
#print axioms total_nonneg
#print axioms codegree_range
#print axioms ratio_range
#print axioms row_bound_from_sampling
#print axioms conditional_density_from_sampling

end PairedMatrixMoments


==> anc/lean/extended-lean-companion/sharp-second-order/source/MinimumAlgebra.lean <==
import Std

/-! Exact scalar inequalities used by the minimum-endpoint argument. -/

namespace MinimumEndpoint

def absRat (x : Rat) : Rat := if 0 ≤ x then x else -x

theorem min_le_first (x y : Rat) : min x y ≤ x := by
  change (if x ≤ y then x else y) ≤ x
  split <;> grind

theorem min_le_second (x y : Rat) : min x y ≤ y := by
  change (if x ≤ y then x else y) ≤ y
  split <;> grind

theorem min_abs_identity (x y : Rat) :
    2*min x y = x+y-absRat (x-y) := by
  change 2*(if x ≤ y then x else y) = x+y-(if 0 ≤ x-y then x-y else -(x-y))
  split <;> split <;> grind

theorem abs_square (x : Rat) : (absRat x)^2=x^2 := by
  unfold absRat
  split <;> grind

theorem quadratic_majorant (x : Rat) :
    6*absRat x ≤ 9*x^2+1 := by
  have h : (0:Rat) ≤ (3*absRat x-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he := abs_square x
  grind

theorem minimum_quadratic (x y : Rat) :
    6*(x+y)-9*(x-y)^2-1 ≤ 12*min x y := by
  have hm := min_abs_identity x y
  have hq := quadratic_majorant (x-y)
  grind

theorem pair_minimum_bound (x y z w ε : Rat)
    (light : x+z ≤ 1+ε ∨ y+w ≤ 1+ε) :
    min x y+min z w ≤ 1+ε := by
  have h₁ := min_le_first x y
  have h₂ := min_le_second x y
  have h₃ := min_le_first z w
  have h₄ := min_le_second z w
  rcases light with h | h <;> grind

theorem combine_minimum_bounds (μ S I ε η : Rat)
    (lower : 18*μ^2-3*S-μ≤12*I)
    (upper : 2*I≤(1+ε)*μ)
    (moment : S≤(4/3 : Rat)*μ+η) :
    18*μ^2≤(11+6*ε)*μ+3*η := by
  have hu := Rat.mul_le_mul_of_nonneg_left upper (by decide : (0:Rat)≤6)
  have hm := Rat.mul_le_mul_of_nonneg_left moment (by decide : (0:Rat)≤3)
  have heu : 6*((1+ε)*μ)=6*μ+6*ε*μ := by grind
  have hem : 3*((4/3 : Rat)*μ+η)=4*μ+3*η := by grind
  have heg : (11+6*ε)*μ+3*η=11*μ+6*ε*μ+3*η := by grind
  rw [heu] at hu
  rw [hem] at hm
  rw [heg]
  grind

#print axioms combine_minimum_bounds
#print axioms min_abs_identity
#print axioms abs_square
#print axioms quadratic_majorant
#print axioms minimum_quadratic
#print axioms pair_minimum_bound
end MinimumEndpoint


==> anc/lean/extended-lean-companion/sharp-second-order/source/MinimumMatrix.lean <==
import BooleanMatrixGeometry
import MinimumAlgebra

/-! Finite Boolean-matrix normalizations and the occupied/ambient identities. -/

namespace MinimumEndpoint

open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments BooleanMatrixGeometry

universe u v

def rowMean {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  rowDegree (List.finRange n) (indicator A) r * (n : Rat)⁻¹

def colMean {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Rat :=
  colDegree (List.finRange m) (indicator A) c * (m : Rat)⁻¹

def density {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  total (List.finRange m) (List.finRange n) (indicator A) * (m : Rat)⁻¹ * (n : Rat)⁻¹

def secondMoment {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => (rowMean A r)^2) * (m : Rat)⁻¹ +
  sum (List.finRange n) (fun c => (colMean A c)^2) * (n : Rat)⁻¹

def ambientMean (m n : Nat) (f : Cell (Fin m) (Fin n) → Rat) : Rat :=
  sum (grid (List.finRange m) (List.finRange n)) f * (m : Rat)⁻¹ * (n : Rat)⁻¹

def occupiedMean {m n : Nat} (A : Fin m → Fin n → Bool)
    (f : Cell (Fin m) (Fin n) → Rat) : Rat :=
  sum (cells (List.finRange m) (List.finRange n) A) f * (m : Rat)⁻¹ * (n : Rat)⁻¹

def minimumMass {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  occupiedMean A (fun p => min (rowMean A p.1) (colMean A p.2))

theorem density_card {m n : Nat} (A : Fin m → Fin n → Bool) :
    density A = ((cells (List.finRange m) (List.finRange n) A).length : Rat) /
      ((m : Rat)*(n : Rat)) := by
  rw [cells_card, Rat.div_def, Rat.inv_mul_rev]
  unfold density
  grind

theorem occupied_as_ambient {m n : Nat} (A : Fin m → Fin n → Bool)
    (f : Cell (Fin m) (Fin n) → Rat) :
    sum (cells (List.finRange m) (List.finRange n) A) f =
      sum (grid (List.finRange m) (List.finRange n))
        (fun p => indicator A p.1 p.2*f p) := by
  rw [cells_sum, grid_sum]

theorem indicator_sum {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (grid (List.finRange m) (List.finRange n)) (fun p => indicator A p.1 p.2) =
      total (List.finRange m) (List.finRange n) (indicator A) := by
  rw [grid_sum]
  rfl

theorem mean_row_sum {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange m) (rowMean A) =
      total (List.finRange m) (List.finRange n) (indicator A)*(n : Rat)⁻¹ := by
  unfold rowMean
  rw [sum_mul_right]
  rfl

theorem mean_col_sum {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange n) (colMean A) =
      total (List.finRange m) (List.finRange n) (indicator A)*(m : Rat)⁻¹ := by
  unfold colMean
  rw [sum_mul_right, ← total_columns]

theorem uniform_row_mean {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange m) (rowMean A)*(m : Rat)⁻¹ = density A := by
  rw [mean_row_sum]
  unfold density
  grind

theorem uniform_col_mean {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange n) (colMean A)*(n : Rat)⁻¹ = density A := by
  rw [mean_col_sum]
  rfl

theorem occupied_row_sum {m n : Nat} (A : Fin m → Fin n → Bool) (hn : 0<n) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p => rowMean A p.1) =
      (n : Rat)*sum (List.finRange m) (fun r => (rowMean A r)^2) := by
  have hnq : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  rw [cells_sum, ← sum_mul_left]
  apply sum_congr
  intro r hr
  change sum (List.finRange n) (fun c => indicator A r c*rowMean A r) = _
  rw [sum_mul_right]
  change rowDegree (List.finRange n) (indicator A) r * rowMean A r =
    (n : Rat)*(rowMean A r)^2
  unfold rowMean
  grind

theorem occupied_col_sum {m n : Nat} (A : Fin m → Fin n → Bool) (hm : 0<m) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p => colMean A p.2) =
      (m : Rat)*sum (List.finRange n) (fun c => (colMean A c)^2) := by
  have hmq : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  rw [cells_sum, sum_swap, ← sum_mul_left]
  apply sum_congr
  intro c hc
  change sum (List.finRange m) (fun r => indicator A r c*colMean A c) = _
  rw [sum_mul_right]
  change colDegree (List.finRange m) (indicator A) c * colMean A c =
    (m : Rat)*(colMean A c)^2
  unfold colMean
  grind

theorem occupied_linear_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n) :
    occupiedMean A (fun p => rowMean A p.1+colMean A p.2) = secondMoment A := by
  have hmq : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnq : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  unfold occupiedMean
  rw [sum_add, occupied_row_sum A hn, occupied_col_sum A hm]
  unfold secondMoment
  grind

theorem rectangular_square_identity {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (u : Row → Rat) (v : Col → Rat) :
    sum rows (fun r => sum cols (fun c => (u r-v c)^2)) =
      (cols.length : Rat)*sum rows (fun r => (u r)^2)+
      (rows.length : Rat)*sum cols (fun c => (v c)^2)-2*sum rows u*sum cols v := by
  have h : ∀ r ∈ rows, sum cols (fun c => (u r-v c)^2) =
      sum cols (fun c => (v c)^2)-2*u r*sum cols v+(cols.length : Rat)*(u r)^2 := by
    intro r hr
    rw [sum_congr cols _ (fun c => (v c-u r)^2) (by intro c hc; grind)]
    exact sum_square_shift cols v (u r)
  rw [sum_congr rows _ _ h, sum_add, sum_sub, sum_const,
    sum_mul_right, sum_mul_left, sum_mul_left]
  grind

theorem ambient_square_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n) :
    ambientMean m n (fun p => (rowMean A p.1-colMean A p.2)^2) =
      secondMoment A-2*(density A)^2 := by
  have hmq : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnq : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  unfold ambientMean
  rw [grid_sum, rectangular_square_identity]
  simp only [List.length_finRange]
  rw [mean_row_sum, mean_col_sum]
  unfold secondMoment density
  grind

#print axioms density_card
#print axioms uniform_row_mean
#print axioms uniform_col_mean
#print axioms occupied_linear_identity
#print axioms rectangular_square_identity
#print axioms ambient_square_identity
end MinimumEndpoint


==> anc/lean/extended-lean-companion/sharp-second-order/source/MixingData.lean <==
import C4Quadratic

/-! Actual finite row/column masks and incidence counts. -/
namespace ElementaryMixing

open OriginalAugmented EvenParity GridModel

def members (k : Nat) (P : Fin k → Bool) : List (Fin k) := (List.finRange k).filter P
def card (k : Nat) (P : Fin k → Bool) : Nat := (members k P).length

def colDegree {m n : Nat} (B : Matrix m n) (c : Fin n) : Nat := fsum m (fun r => bit (B r c))
def restrictedRow {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) (r : Fin m) : Nat :=
  nsum (members n C) (fun c => bit (B r c))
def restrictedCount {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat := fsum m (restrictedRow B C)
def restrictedSquare {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat :=
  fsum m (fun r => (restrictedRow B C r)^2)
def mixedCount {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat :=
  fsum m (fun r => restrictedRow B C r*degree B r)
def orderedLeave {m n : Nat} (B : Matrix m n) : Nat := fsum n (leaveDegree B)
def restrictedLeave {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat :=
  nsum (members n C) (leaveDegree B)
def EmptyRectangle {m n : Nat} (B : Matrix m n) (R : Fin m → Bool) (C : Fin n → Bool) : Prop :=
  ∀ r c, R r=true → C c=true → B r c=false

theorem members_mem (k : Nat) (P : Fin k → Bool) (i : Fin k) : i∈members k P ↔ P i=true := by
  simp [members,List.mem_filter,finRange_mem]

theorem members_nodup (k : Nat) (P : Fin k → Bool) : (members k P).Nodup :=
  List.Pairwise.filter P (finRange_nodup k)

theorem card_le (k : Nat) (P : Fin k → Bool) : card k P≤k := by
  have h := List.length_filter_le P (List.finRange k)
  simpa [card,members] using h

theorem nsum_mul_left {α : Type} (xs : List α) (f : α → Nat) (k : Nat) :
    nsum xs (fun x => k*f x)=k*nsum xs f := by
  rw [nsum_congr xs _ (fun x => f x*k) (fun x _ => Nat.mul_comm _ _),nsum_mul]
  exact Nat.mul_comm _ _

theorem nsum_filter_le {α : Type} (xs : List α) (P : α → Bool) (f : α → Nat) :
    nsum (xs.filter P) f≤nsum xs f := by
  induction xs with
  | nil => exact Nat.le_refl 0
  | cons x xs ih =>
    cases hp : P x <;> simp [hp,nsum] <;> omega

theorem nsum_product {α : Type} (xs : List α) (f g : α → Nat) :
    nsum xs f*nsum xs g=nsum xs (fun x => nsum xs (fun y => f x*g y)) := by
  rw [nsum_congr xs _ (fun x => f x*nsum xs g) (fun x _ => nsum_mul_left xs g (f x))]
  exact (nsum_mul xs f (nsum xs g)).symm

theorem bit_product (a b : Bool) : bit a*bit b=bit (a&&b) := by
  cases a <;> cases b <;> decide

theorem restrictedCount_columns {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    restrictedCount B C=nsum (members n C) (colDegree B) := by
  exact nsum_swap (List.finRange m) (members n C) (fun r c => bit (B r c))

theorem restrictedCount_cap {m n : Nat} (B : Matrix m n) (C : Fin n → Bool)
    (D : Nat) (hD : ∀ c, colDegree B c≤D) : restrictedCount B C≤card n C*D := by
  rw [restrictedCount_columns]
  have h := nsum_le (members n C) (colDegree B) (fun _ => D) (fun c _ => hD c)
  rw [nsum_const] at h
  exact h

theorem restrictedLeave_le {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    restrictedLeave B C≤orderedLeave B := nsum_filter_le _ C (leaveDegree B)

theorem common_diagonal {m n : Nat} (B : Matrix m n) (c : Fin n) : common B c c=colDegree B c := by
  unfold common colDegree
  apply fsum_congr
  intro r
  cases h : B r c <;> rfl

#print axioms members_nodup
#print axioms card_le
#print axioms restrictedCount_columns
#print axioms restrictedCount_cap
#print axioms restrictedLeave_le
#print axioms common_diagonal
end ElementaryMixing


==> anc/lean/extended-lean-companion/sharp-second-order/source/MixingIncidence.lean <==
import MixingData

/-! The restricted incidence identities and Cauchy bound use the actual masks. -/
namespace ElementaryMixing

open OriginalAugmented EvenParity

theorem column_weight_identity {m n : Nat} (B : Matrix m n) (c : Fin n) :
    fsum m (fun r => bit (B r c)*degree B r)=columnCover B c+colDegree B c := by
  have hp : ∀ r, bit (B r c)*degree B r=rowCover B r c+bit (B r c) := by
    intro r
    cases h : B r c with
    | false => simp [h,bit,rowCover]
    | true =>
      have hd := occupied_degree_pos B r c h
      simp [h,bit,rowCover]
      omega
  rw [fsum_congr m _ _ hp,fsum_add]
  rfl

theorem mixed_columns {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    mixedCount B C=nsum (members n C) (fun c => columnCover B c+colDegree B c) := by
  unfold mixedCount fsum restrictedRow
  rw [nsum_congr (List.finRange m) _
    (fun r => nsum (members n C) (fun c => bit (B r c)*degree B r))
    (fun r _ => (nsum_mul (members n C) (fun c => bit (B r c)) (degree B r)).symm)]
  rw [nsum_swap]
  exact nsum_congr _ _ _ (fun c _ => column_weight_identity B c)

theorem mixed_leave_identity {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) (C : Fin n → Bool) :
    mixedCount B C+restrictedLeave B C=restrictedCount B C+card n C*(n-1) := by
  have h := nsum_congr (members n C)
    (fun c => columnCover B c+leaveDegree B c) (fun _ => n-1)
    (fun c _ => by dsimp only; have h := leave_cover_identity B hc4 c; omega)
  rw [nsum_add,nsum_const] at h
  rw [mixed_columns,nsum_add,restrictedCount_columns]
  unfold restrictedLeave card
  omega

theorem restricted_square_common {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    restrictedSquare B C=nsum (members n C) (fun c => nsum (members n C) (fun d => common B c d)) := by
  unfold restrictedSquare fsum
  rw [nsum_congr (List.finRange m) _
    (fun r => nsum (members n C) (fun c => nsum (members n C) (fun d => bit (B r c)*bit (B r d))))
    (fun r _ => by unfold restrictedRow; rw [Nat.pow_two]; exact nsum_product _ _ _)]
  rw [nsum_swap]
  apply nsum_congr
  intro c hc
  rw [nsum_swap]
  apply nsum_congr
  intro d hd
  unfold common fsum
  exact nsum_congr _ _ _ (fun r _ => bit_product (B r c) (B r d))

theorem restricted_common_cap {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (D : Nat) (hD : ∀ c, colDegree B c≤D) (c d : Fin n) :
    common B c d≤1+(if d=c then D else 0) := by
  by_cases hd : d=c
  · subst d
    rw [common_diagonal]
    have h := hD c
    simp
    omega
  · have h := common_le_one B hc4 c d (Ne.symm hd)
    simpa [hd] using h

theorem selected_diagonal_sum {n : Nat} (C : Fin n → Bool) (D : Nat) (c : Fin n)
    (hc : c∈members n C) : nsum (members n C) (fun d => if d=c then D else 0)=D := by
  rw [nsum_congr (members n C) _ (fun d => (if d=c then 1 else 0)*D)
    (fun d _ => by split <;> simp_all)]
  rw [nsum_mul,nsum_single _ (members_nodup n C) c hc]
  simp

theorem restricted_square_cap {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (C : Fin n → Bool) (D : Nat) (hD : ∀ c, colDegree B c≤D) :
    restrictedSquare B C≤(card n C)^2+card n C*D := by
  rw [restricted_square_common]
  have hp : ∀ c∈members n C, nsum (members n C) (fun d => common B c d)≤card n C+D := by
    intro c hc
    have h := nsum_le (members n C) (fun d => common B c d)
      (fun d => 1+(if d=c then D else 0)) (fun d _ => restricted_common_cap B hc4 D hD c d)
    rw [nsum_add,nsum_const,selected_diagonal_sum C D c hc] at h
    simpa [card] using h
  have h := nsum_le (members n C) _ (fun _ => card n C+D) hp
  rw [nsum_const] at h
  simpa [card,Nat.mul_add,Nat.pow_two] using h

theorem restricted_square_small_cap {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (C : Fin n → Bool) (D : Nat) (hD : ∀ c, colDegree B c≤D) (hDn : D≤n) :
    restrictedSquare B C≤2*n^2 := by
  have h := restricted_square_cap B hc4 C D hD
  have hb := card_le n C
  have h₁ := Nat.mul_le_mul hb hb
  have h₂ := Nat.mul_le_mul hb hDn
  simp only [Nat.pow_two] at h ⊢
  omega

theorem filter_complement_length {α : Type} (xs : List α) (P : α → Bool) :
    (xs.filter P).length+(xs.filter (fun x => !P x)).length=xs.length := by
  induction xs with
  | nil => rfl
  | cons x xs ih => cases hp : P x <;> simp [hp] <;> omega

theorem complement_card (m : Nat) (R : Fin m → Bool) : card m (fun r => !R r)=m-card m R := by
  have h := filter_complement_length (List.finRange m) R
  simp only [List.length_finRange] at h
  change card m R+card m (fun r => !R r)=m at h
  omega

theorem nsum_remove_zeros {α : Type} (xs : List α) (P : α → Bool) (f : α → Nat)
    (hz : ∀ x∈xs, P x=true → f x=0) :
    nsum xs f=nsum (xs.filter (fun x => !P x)) f := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := hz x (by simp)
    have ht := ih (fun y hy => hz y (by simp [hy]))
    cases hp : P x with
    | false => simp [hp,nsum,ht]
    | true => simp [hp,nsum,hx hp,ht]

theorem empty_row_restricted_zero {m n : Nat} (B : Matrix m n)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C)
    (r : Fin m) (hr : R r=true) : restrictedRow B C r=0 := by
  unfold restrictedRow
  rw [nsum_congr (members n C) _ (fun _ => 0)]
  · exact nsum_zero _
  · intro c hc
    rw [he r c hr ((members_mem n C c).mp hc)]
    rfl

theorem empty_restricted_cauchy {m n : Nat} (B : Matrix m n)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C) :
    (restrictedCount B C)^2≤(m-card m R)*restrictedSquare B C := by
  have hz := nsum_remove_zeros (List.finRange m) R (restrictedRow B C)
    (fun r _ hr => empty_row_restricted_zero B R C he r hr)
  change restrictedCount B C=nsum (members m (fun r => !R r)) (restrictedRow B C) at hz
  have h := UnrestrictedUniform.nsum_cauchy (members m (fun r => !R r)) (restrictedRow B C)
  rw [←hz] at h
  have hs := nsum_filter_le (List.finRange m) (fun r => !R r) (fun r => (restrictedRow B C r)^2)
  change nsum (members m (fun r => !R r)) (fun r => (restrictedRow B C r)^2)≤restrictedSquare B C at hs
  have hm := Nat.mul_le_mul_left (members m (fun r => !R r)).length hs
  have hc : (members m (fun r => !R r)).length=m-card m R := complement_card m R
  rw [hc] at h hm
  exact Nat.le_trans h hm

theorem empty_restricted_cauchy_cap {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C)
    (D : Nat) (hD : ∀ c, colDegree B c≤D) :
    (restrictedCount B C)^2≤(m-card m R)*((card n C)^2+card n C*D) := by
  exact Nat.le_trans (empty_restricted_cauchy B R C he)
    (Nat.mul_le_mul_left _ (restricted_square_cap B hc4 C D hD))

#print axioms mixed_leave_identity
#print axioms restricted_square_common
#print axioms restricted_square_cap
#print axioms restricted_square_small_cap
#print axioms empty_row_restricted_zero
#print axioms empty_restricted_cauchy
#print axioms empty_restricted_cauchy_cap
end ElementaryMixing


==> anc/lean/extended-lean-companion/sharp-second-order/source/NatListSums.lean <==
import Std

namespace EvenParity

def nsum {α : Type} : List α → (α → Nat) → Nat
  | [], _ => 0
  | x :: xs, f => f x + nsum xs f

theorem nsum_congr {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x = g x) : nsum xs f = nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [h x (by simp), ih (fun y hy => h y (by simp [hy]))]

theorem nsum_add {α : Type} (xs : List α) (f g : α → Nat) :
    nsum xs (fun x => f x + g x) = nsum xs f + nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [nsum, ih]; omega

theorem nsum_const {α : Type} (xs : List α) (k : Nat) :
    nsum xs (fun _ => k) = xs.length * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul, Nat.add_comm]

theorem nsum_zero {α : Type} (xs : List α) : nsum xs (fun _ => 0) = 0 := by
  simpa using nsum_const xs 0

theorem nsum_mul {α : Type} (xs : List α) (f : α → Nat) (k : Nat) :
    nsum xs (fun x => f x * k) = nsum xs f * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul]

theorem nsum_le {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x ≤ g x) : nsum xs f ≤ nsum xs g := by
  induction xs with
  | nil => exact Nat.le_refl 0
  | cons x xs ih =>
    exact Nat.add_le_add (h x (by simp)) (ih (fun y hy => h y (by simp [hy])))

theorem nsum_swap {α β : Type} (xs : List α) (ys : List β) (f : α → β → Nat) :
    nsum xs (fun x => nsum ys (f x)) = nsum ys (fun y => nsum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [nsum, nsum_zero]
  | cons x xs ih =>
    simp only [nsum]
    rw [nsum_add, ih]

theorem nsum_single {α : Type} [DecidableEq α] (xs : List α)
    (hn : xs.Nodup) (a : α) (ha : a ∈ xs) :
    nsum xs (fun x => if x = a then 1 else 0) = 1 := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    obtain ⟨hx, ht⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | hm
    · subst a
      have hz : nsum xs (fun y => if y = x then 1 else 0) = 0 := by
        rw [nsum_congr xs _ (fun _ => 0)]
        · exact nsum_zero xs
        · intro y hy
          have : y ≠ x := by intro he; exact hx (he ▸ hy)
          simp [this]
      simp [nsum, hz]
    · have he : x ≠ a := by intro he; exact hx (he ▸ hm)
      simp [nsum, he, ih ht hm]

theorem nsum_member_le {α : Type} (xs : List α) (f : α → Nat)
    (a : α) (ha : a ∈ xs) : f a ≤ nsum xs f := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    rcases List.mem_cons.mp ha with he | hm
    · subst a; simp only [nsum]; omega
    · have hh := ih hm; simp only [nsum]; omega

theorem nsum_even {α : Type} (xs : List α) (f : α → Nat)
    (h : ∀ x ∈ xs, f x % 2 = 0) : nsum xs f % 2 = 0 := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (by simp [hy]))
    change (f x + nsum xs f) % 2 = 0
    omega

theorem fin_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n :=
  List.mem_ofFn.mpr ⟨i, rfl⟩

theorem fin_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i = j at hv
  omega

def fsum (n : Nat) (f : Fin n → Nat) : Nat := nsum (List.finRange n) f

theorem fsum_congr (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x = g x) :
    fsum n f = fsum n g := nsum_congr _ _ _ (fun x _ => h x)

theorem fsum_add (n : Nat) (f g : Fin n → Nat) :
    fsum n (fun x => f x + g x) = fsum n f + fsum n g := nsum_add _ _ _

theorem fsum_const (n k : Nat) : fsum n (fun _ => k) = n * k := by
  simp [fsum, nsum_const]

theorem fsum_mul (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => f x * k) = fsum n f * k := nsum_mul _ _ _

theorem fsum_mul_left (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => k * f x) = k * fsum n f := by
  rw [fsum_congr n _ (fun x => f x * k) (fun x => Nat.mul_comm _ _), fsum_mul]
  exact Nat.mul_comm _ _

theorem fsum_swap (m n : Nat) (f : Fin m → Fin n → Nat) :
    fsum m (fun r => fsum n (f r)) = fsum n (fun c => fsum m (fun r => f r c)) :=
  nsum_swap _ _ _

theorem fsum_single (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 1 else 0) = 1 :=
  nsum_single _ (fin_nodup n) c (fin_mem c)

theorem fsum_member_le (n : Nat) (f : Fin n → Nat) (c : Fin n) :
    f c ≤ fsum n f := nsum_member_le _ _ _ (fin_mem c)

theorem fsum_le (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x ≤ g x) :
    fsum n f ≤ fsum n g := nsum_le _ _ _ (fun x _ => h x)

theorem fsum_even (n : Nat) (f : Fin n → Nat) (h : ∀ x, f x % 2 = 0) :
    fsum n f % 2 = 0 := nsum_even _ _ (fun x _ => h x)

end EvenParity


==> anc/lean/extended-lean-companion/sharp-second-order/source/OriginalCounts.lean <==
import OriginalModel

namespace OriginalAugmented

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry

theorem grid_length {Row Col : Type} (rows : List Row) (cols : List Col) :
    (grid rows cols).length=rows.length*cols.length := by
  induction rows with
  | nil => simp [grid]
  | cons r rs ih =>
    change (cols.map (fun c => (r,c)) ++ grid rs cols).length=(rs.length+1)*cols.length
    rw [List.length_append,List.length_map,ih,Nat.add_mul]
    omega

theorem fixedCount_le_grid {m n : Nat} (B : Matrix m n) : fixedCount B≤m*n := by
  unfold fixedCount cells
  have h := List.length_filter_le (fun p => B p.1 p.2)
    (grid (List.finRange m) (List.finRange n))
  simpa only [grid_length,List.length_finRange] using h

theorem filter_disjoint_or_length {α : Type} (xs : List α) (p q : α → Bool)
    (h : ∀ x, p x=true → q x=false) :
    (xs.filter (fun x => p x || q x)).length=(xs.filter p).length+(xs.filter q).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hh := h x
    cases hp : p x <;> cases hq : q x <;> simp_all <;> omega

theorem full_count_add {m n : Nat} (B A : Matrix m n)
    (h : ∀ r c, B r c=true → A r c=false) :
    fixedCount (full B A)=fixedCount B+fixedCount A := by
  exact filter_disjoint_or_length (grid (List.finRange m) (List.finRange n))
    (fun p => B p.1 p.2) (fun p => A p.1 p.2) (fun p => h p.1 p.2)

theorem selected_count_eq_twice_pairs {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : fixedCount A=2*ps.length := by
  exact h.cover.length_eq.trans (flatten_length ps)

theorem fixed_plus_twice_pairs_eq_full {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) :
    fixedCount B+2*ps.length=fixedCount (full B A) := by
  rw [full_count_add B A h.disjoint,selected_count_eq_twice_pairs B A ps h]

theorem fixed_plus_twice_pairs_le_grid {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : fixedCount B+2*ps.length≤m*n := by
  rw [fixed_plus_twice_pairs_eq_full B A ps h]
  exact fixedCount_le_grid (full B A)

theorem objective_le_grid {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : objective B ps≤m*n := by
  have hh := fixed_plus_twice_pairs_le_grid B A ps h
  unfold objective
  omega

theorem cells_empty (m n : Nat) :
    cells (List.finRange m) (List.finRange n) (empty m n)=[] := by
  simp [cells,empty]

theorem fixedCount_empty (m n : Nat) : fixedCount (empty m n)=0 := by
  simp [fixedCount,cells_empty]

theorem objective_empty_selection {m n : Nat} (B : Matrix m n) :
    objective B []=fixedCount B := by simp [objective]

theorem admissible_empty_selection {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : Admissible B (empty m n) [] := by
  refine ⟨hc4,?_,?_,?_,?_⟩
  · intro r c _; rfl
  · rw [cells_empty]; exact List.Perm.nil
  · intro p hp; simp at hp
  · intro p hp; simp at hp

#print axioms fixedCount_le_grid
#print axioms full_count_add
#print axioms selected_count_eq_twice_pairs
#print axioms fixed_plus_twice_pairs_eq_full
#print axioms fixed_plus_twice_pairs_le_grid
#print axioms objective_le_grid
#print axioms fixedCount_empty
#print axioms admissible_empty_selection
end OriginalAugmented


==> anc/lean/extended-lean-companion/sharp-second-order/source/OriginalModel.lean <==
import GridModel
import MatrixCounting

/-! The original model, with a separate fixed base and selected-only matrix. -/
namespace OriginalAugmented

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry

abbrev Matrix (m n : Nat) := Fin m → Fin n → Bool
abbrev Pair (m n : Nat) := Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)

def full {m n : Nat} (B A : Matrix m n) : Matrix m n :=
  fun r c => B r c || A r c

def empty (m n : Nat) : Matrix m n := fun _ _ => false

def OriginalC2 {m n : Nat} (O : Matrix m n) (p : Pair m n) : Prop :=
  p.1.1 ≠ p.2.1 → p.1.2 ≠ p.2.2 →
    ¬ (O p.1.1 p.2.2 = true ∧ O p.2.1 p.1.2 = true)

structure Admissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop where
  base_C4 : EvenParity.C4Free B
  disjoint : ∀ r c, B r c = true → A r c = false
  cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps)
  c2 : ∀ p ∈ ps, OriginalC2 (full B A) p
  c3 : ∀ p ∈ ps, OriginalC3 (fun r c => full B A r c = true) p.1 p.2

def fixedCount {m n : Nat} (B : Matrix m n) : Nat :=
  (cells (List.finRange m) (List.finRange n) B).length

def objective {m n : Nat} (B : Matrix m n) (ps : List (Pair m n)) : Nat :=
  fixedCount B + ps.length

def MaximumBase {m n : Nat} (B : Matrix m n) : Prop :=
  EvenParity.C4Free B ∧ ∀ B' : Matrix m n, EvenParity.C4Free B' →
    fixedCount B' ≤ fixedCount B

def LimitedAdmissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop :=
  Admissible B A ps ∧ MaximumBase B

theorem full_iff {m n : Nat} (B A : Matrix m n) (r : Fin m) (c : Fin n) :
    full B A r c = true ↔ B r c = true ∨ A r c = true := by
  simp [full]

theorem selected_preserved {m n : Nat} (B A : Matrix m n)
    (r : Fin m) (c : Fin n) (h : A r c = true) : full B A r c = true := by
  exact (full_iff B A r c).mpr (Or.inr h)

theorem base_preserved {m n : Nat} (B A : Matrix m n)
    (r : Fin m) (c : Fin n) (h : B r c = true) : full B A r c = true := by
  exact (full_iff B A r c).mpr (Or.inl h)

theorem empty_C4 (m n : Nat) : EvenParity.C4Free (empty m n) := by
  intro r s c d _ _ h
  simp [empty] at h

theorem full_empty {m n : Nat} (A : Matrix m n) : full (empty m n) A = A := by
  funext r c
  simp [full, empty]

theorem c3_antitone {Row Col : Type} (P Q : Row → Col → Prop)
    (hPQ : ∀ r c, P r c → Q r c) (a b : Cell Row Col)
    (hQ : OriginalC3 Q a b) : OriginalC3 P a b := by
  intro x y hxa hxb hya hyb h
  exact hQ x y hxa hxb hya hyb
    ⟨hPQ x y h.1, hPQ x a.2 h.2.1, hPQ x b.2 h.2.2.1,
      hPQ a.1 y h.2.2.2.1, hPQ b.1 y h.2.2.2.2⟩

theorem selected_C3 {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
    OriginalC3 (fun r c => A r c = true) p.1 p.2 := by
  apply c3_antitone _ _ (fun r c => selected_preserved B A r c) p.1 p.2
  exact h.c3 p hp

theorem selected_S {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : (flattenPairs ps).Nodup := by
  exact GridModel.cover_has_no_reuse m n A ps h.cover

theorem selected_endpoints {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
    A p.1.1 p.1.2 = true ∧ A p.2.1 p.2.2 = true := by
  exact GridModel.selected_endpoints_occupied m n A ps h.cover p hp

#print axioms full_iff
#print axioms empty_C4
#print axioms full_empty
#print axioms c3_antitone
#print axioms selected_C3
#print axioms selected_S
#print axioms selected_endpoints

end OriginalAugmented


==> anc/lean/extended-lean-companion/sharp-second-order/source/OriginalParameters.lean <==
import OriginalCounts
import BoundedMaximum

/-! The actual extremal parameters of the unchanged original Boolean model. -/
namespace OriginalAugmented

def ClassicalValue (m n k : Nat) : Prop :=
  ∃ B : Matrix m n, EvenParity.C4Free B ∧ fixedCount B=k

def AugmentedValue (m n k : Nat) : Prop :=
  ∃ (B A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps ∧ objective B ps=k

def LimitedValue (m n k : Nat) : Prop :=
  ∃ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps ∧ objective B ps=k

noncomputable def z (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (ClassicalValue m n) (m*n)

noncomputable def zA (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (AugmentedValue m n) (m*n)

noncomputable def zL (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (LimitedValue m n) (m*n)

theorem classical_zero_feasible (m n : Nat) : ClassicalValue m n 0 :=
  ⟨empty m n,empty_C4 m n,fixedCount_empty m n⟩

theorem augmented_zero_feasible (m n : Nat) : AugmentedValue m n 0 := by
  refine ⟨empty m n,empty m n,[],admissible_empty_selection _ (empty_C4 m n),?_⟩
  simp [objective,fixedCount_empty]

theorem z_le_grid (m n : Nat) : z m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (ClassicalValue m n) (m*n)

theorem zA_le_grid (m n : Nat) : zA m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (AugmentedValue m n) (m*n)

theorem zL_le_grid (m n : Nat) : zL m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (LimitedValue m n) (m*n)

theorem fixedCount_le_z {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) :
    fixedCount B≤z m n := by
  classical
  exact BoundedMaximum.le_greatest (ClassicalValue m n) (m*n) (fixedCount B)
    (fixedCount_le_grid B) ⟨B,hc4,rfl⟩

theorem classical_attained (m n : Nat) : ∃ B : Matrix m n,
    MaximumBase B ∧ fixedCount B=z m n := by
  classical
  have hv : ClassicalValue m n (z m n) := BoundedMaximum.greatest_mem
    (ClassicalValue m n) (m*n) ⟨0,Nat.zero_le _,classical_zero_feasible m n⟩
  obtain ⟨B,hc4,hcount⟩ := hv
  refine ⟨B,⟨hc4,?_⟩,hcount⟩
  intro B' hB'
  rw [hcount]
  exact fixedCount_le_z B' hB'

theorem exists_maximumBase (m n : Nat) : ∃ B : Matrix m n, MaximumBase B := by
  obtain ⟨B,hB,_⟩ := classical_attained m n
  exact ⟨B,hB⟩

theorem maximumBase_iff {m n : Nat} (B : Matrix m n) :
    MaximumBase B ↔ EvenParity.C4Free B ∧ fixedCount B=z m n := by
  constructor
  · intro hB
    obtain ⟨C,hC,hcount⟩ := classical_attained m n
    refine ⟨hB.1,Nat.le_antisymm (fixedCount_le_z B hB.1) ?_⟩
    rw [←hcount]
    exact hB.2 C hC.1
  · rintro ⟨hc4,hcount⟩
    refine ⟨hc4,?_⟩
    intro C hC
    rw [hcount]
    exact fixedCount_le_z C hC

theorem limited_nonempty (m n : Nat) :
    ∃ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps := by
  obtain ⟨B,hB⟩ := exists_maximumBase m n
  exact ⟨B,empty m n,[],admissible_empty_selection B hB.1,hB⟩

theorem objective_le_zA {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : objective B ps≤zA m n := by
  classical
  exact BoundedMaximum.le_greatest (AugmentedValue m n) (m*n) (objective B ps)
    (objective_le_grid B A ps h) ⟨B,A,ps,h,rfl⟩

theorem objective_le_zL {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : LimitedAdmissible B A ps) : objective B ps≤zL m n := by
  classical
  exact BoundedMaximum.le_greatest (LimitedValue m n) (m*n) (objective B ps)
    (objective_le_grid B A ps h.1) ⟨B,A,ps,h,rfl⟩

theorem zA_attained (m n : Nat) : ∃ (B A : Matrix m n) (ps : List (Pair m n)),
    Admissible B A ps ∧ objective B ps=zA m n := by
  classical
  exact BoundedMaximum.greatest_mem (AugmentedValue m n) (m*n)
    ⟨0,Nat.zero_le _,augmented_zero_feasible m n⟩

theorem zL_attained (m n : Nat) : ∃ (B A : Matrix m n) (ps : List (Pair m n)),
    LimitedAdmissible B A ps ∧ objective B ps=zL m n := by
  classical
  obtain ⟨B,A,ps,h⟩ := limited_nonempty m n
  exact BoundedMaximum.greatest_mem (LimitedValue m n) (m*n)
    ⟨objective B ps,objective_le_grid B A ps h.1,⟨B,A,ps,h,rfl⟩⟩

theorem z_le_zL (m n : Nat) : z m n≤zL m n := by
  obtain ⟨B,hB,hcount⟩ := classical_attained m n
  have hh := objective_le_zL B (empty m n) [] ⟨admissible_empty_selection B hB.1,hB⟩
  simpa only [objective,List.length_nil,Nat.add_zero,hcount] using hh

theorem zL_le_zA (m n : Nat) : zL m n≤zA m n := by
  obtain ⟨B,A,ps,h,hcount⟩ := zL_attained m n
  rw [←hcount]
  exact objective_le_zA B A ps h.1

theorem hierarchy (m n : Nat) : z m n≤zL m n ∧ zL m n≤zA m n :=
  ⟨z_le_zL m n,zL_le_zA m n⟩

theorem z_le_iff (m n k : Nat) : z m n≤k ↔
    ∀ B : Matrix m n, EvenParity.C4Free B → fixedCount B≤k := by
  constructor
  · intro h B hB; exact Nat.le_trans (fixedCount_le_z B hB) h
  · intro h
    obtain ⟨B,hB,hcount⟩ := classical_attained m n
    rw [←hcount]
    exact h B hB.1

theorem zA_le_iff (m n k : Nat) : zA m n≤k ↔
    ∀ (B A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps → objective B ps≤k := by
  constructor
  · intro h B A ps ha; exact Nat.le_trans (objective_le_zA B A ps ha) h
  · intro h
    obtain ⟨B,A,ps,ha,hcount⟩ := zA_attained m n
    rw [←hcount]
    exact h B A ps ha

theorem zL_le_iff (m n k : Nat) : zL m n≤k ↔
    ∀ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps → objective B ps≤k := by
  constructor
  · intro h B A ps ha; exact Nat.le_trans (objective_le_zL B A ps ha) h
  · intro h
    obtain ⟨B,A,ps,ha,hcount⟩ := zL_attained m n
    rw [←hcount]
    exact h B A ps ha

theorem parameters_zero_of_grid_zero (m n : Nat) (hz : m*n=0) :
    z m n=0 ∧ zL m n=0 ∧ zA m n=0 := by
  have h₁ := z_le_grid m n
  have h₂ := zL_le_grid m n
  have h₃ := zA_le_grid m n
  omega

#print axioms classical_zero_feasible
#print axioms augmented_zero_feasible
#print axioms fixedCount_le_z
#print axioms classical_attained
#print axioms exists_maximumBase
#print axioms maximumBase_iff
#print axioms limited_nonempty
#print axioms objective_le_zA
#print axioms objective_le_zL
#print axioms zA_attained
#print axioms zL_attained
#print axioms hierarchy
#print axioms z_le_iff
#print axioms zA_le_iff
#print axioms zL_le_iff
#print axioms parameters_zero_of_grid_zero
end OriginalAugmented


==> anc/lean/extended-lean-companion/sharp-second-order/source/PairedCounting.lean <==
import PairedLimit

namespace PairedCounting
open PairedPivotCounting MajorityCounting FiniteRatSums RationalSampling
  ListRatCounting PairedRational PairedDecision PairedLimit

theorem bool_probability_range {P : Type} (xs : List P) (w : P → Rat)
    (hn : sum xs w=1) (hw : ∀ p ∈ xs, 0≤w p) (R : P → Bool) :
    0≤expect xs w (fun p => ratBit (R p)) ∧
      expect xs w (fun p => ratBit (R p))≤1 := by
  have h0 := expect_le xs w (fun _ => 0) (fun p => ratBit (R p)) hw
    (fun p _ => (ratBit_range (R p)).1)
  have h1 := expect_le xs w (fun p => ratBit (R p)) (fun _ => 1) hw
    (fun p _ => (ratBit_range (R p)).2)
  rw [expect_const xs w hn] at h0 h1
  exact ⟨h0,h1⟩

theorem finite_decision_bound {P C : Type} (xs : List P) (w : P → Rat)
    (hn : sum xs w=1) (hw : ∀ p ∈ xs, 0≤w p)
    (cs : List C) (pairs : List (C × C)) (cover : cs.Perm (flattenPairs pairs))
    (R : P → C → Bool)
    (hd : ∀ ab ∈ pairs, ∀ p, ¬(R p ab.1=true ∧ R p ab.2=true)) (k : Nat) :
    2*sum cs (fun c => prob (expect xs w (fun p => ratBit (R p c))) k)≤(cs.length : Rat) := by
  have hpoint : ∀ vs : List P,
      2*sum cs (fun c => decisionValue (vs.map (fun p => R p c)))≤(cs.length : Rat) := by
    intro vs
    have h := decision_count_le_half (fun p c => R p c=true) cs pairs cover hd vs
    have hr := Rat.natCast_le_natCast.mpr h
    rw [Rat.natCast_mul, ← count_as_sum] at hr
    simpa only [bits, Bool.decide_eq_true, decisionValue] using hr
  have h := iid_le xs w hw (2*k)
    (fun vs => 2*sum cs (fun c => decisionValue (vs.map (fun p => R p c))))
    (fun _ => (cs.length : Rat)) hpoint
  rw [iid_mul_left, iid_const xs w hn, iid_sum] at h
  rw [sum_congr cs _ _ (fun c _ => iid_response xs w hn (fun p => R p c) k)] at h
  exact h

theorem rational_decision_bound {P C : Type} (xs : List P) (w : P → Rat)
    (hn : sum xs w=1) (hw : ∀ p ∈ xs, 0≤w p)
    (cs : List C) (pairs : List (C × C)) (cover : cs.Perm (flattenPairs pairs))
    (R : P → C → Bool)
    (hd : ∀ ab ∈ pairs, ∀ p, ¬(R p ab.1=true ∧ R p ab.2=true)) :
    2*sum cs (fun c => B (expect xs w (fun p => ratBit (R p c))))≤(cs.length : Rat) := by
  have h := sum_limit cs (fun c => expect xs w (fun p => ratBit (R p c)))
    (fun c _ => bool_probability_range xs w hn hw (fun p => R p c))
    ((cs.length : Rat)/2) (by
      intro k
      have hh := finite_decision_bound xs w hn hw cs pairs cover R hd k
      have he := Rat.div_mul_cancel (a := (cs.length : Rat)) (by decide : (2:Rat)≠0)
      grind)
  have he := Rat.div_mul_cancel (a := (cs.length : Rat)) (by decide : (2:Rat)≠0)
  grind

#print axioms bool_probability_range
#print axioms finite_decision_bound
#print axioms rational_decision_bound
end PairedCounting


==> anc/lean/extended-lean-companion/sharp-second-order/source/PairedDecision.lean <==
import PairedRational

namespace PairedDecision
open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums
  RationalSampling ListRatCounting PairedRational

def decision : List Bool → Bool
  | [] => false
  | [_] => false
  | a::b::rest => step (a,b) (decision rest)
def decisionValue (vs : List Bool) : Rat := ratBit (decision vs)

theorem decision_disjoint (xs ys : List Bool) (h : DisjointBits xs ys) :
    ¬(decision xs=true ∧ decision ys=true) := by
  cases xs with
  | nil => simp [decision]
  | cons a xs =>
    cases xs with
    | nil => simp [decision]
    | cons b rest =>
      cases ys with
      | nil => cases h
      | cons c ys =>
        cases ys with
        | nil => cases h.2
        | cons d tail =>
          have ih := decision_disjoint rest tail h.2.2
          have ha := h.1
          have hb := h.2.1
          cases a <;> cases b <;> cases c <;> cases d <;>
            simp_all [decision, step]
termination_by xs.length

theorem decision_count_le_half {P C : Type} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (cs : List C) (pairs : List (C × C))
    (cover : cs.Perm (flattenPairs pairs))
    (hd : ∀ ab ∈ pairs, ∀ p, ¬(R p ab.1 ∧ R p ab.2)) (pivots : List P) :
    2*count (fun a => decision (bits R pivots a)) cs≤cs.length := by
  let f := fun a => decision (bits R pivots a)
  have hp : ∀ ab ∈ pairs, ¬(f ab.1=true ∧ f ab.2=true) := by
    intro ab hab
    exact decision_disjoint _ _ (bits_disjoint R pivots ab.1 ab.2 (hd ab hab))
  have h := paired_count_le f pairs hp
  have he := count_perm f cover
  have hl := cover.length_eq.trans (flatten_length pairs)
  change 2*count f cs≤cs.length
  omega

theorem boolIid_congr (t : Rat) (k : Nat) (f g : List Bool → Rat)
    (h : ∀ vs, f vs=g vs) : boolIid t k f=boolIid t k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    change t*boolIid t k _+(1-t)*boolIid t k _=_
    rw [ih _ _ (fun vs => h (true::vs)), ih _ _ (fun vs => h (false::vs))]
    rfl

theorem boolIid_const (t : Rat) (k : Nat) (c : Rat) :
    boolIid t k (fun _ => c)=c := by
  induction k with
  | zero => rfl
  | succ k ih =>
    change t*boolIid t k (fun _ => c)+(1-t)*boolIid t k (fun _ => c)=c
    rw [ih]
    grind

def prob (t : Rat) : Nat → Rat
  | 0 => 0
  | k+1 => t^2+rho t*prob t k

theorem value_tt (vs : List Bool) : decisionValue (true::true::vs)=1 := rfl
theorem value_ff (vs : List Bool) : decisionValue (false::false::vs)=0 := rfl
theorem value_tf (vs : List Bool) : decisionValue (true::false::vs)=decisionValue vs := rfl
theorem value_ft (vs : List Bool) : decisionValue (false::true::vs)=decisionValue vs := rfl

theorem bool_response (t : Rat) (k : Nat) : boolIid t (2*k) decisionValue=prob t k := by
  induction k with
  | zero => rfl
  | succ k ih =>
    rw [show 2*(k+1)=2*k+1+1 by omega]
    change t*(t*boolIid t (2*k) (fun vs => decisionValue (true::true::vs))+
      (1-t)*boolIid t (2*k) (fun vs => decisionValue (true::false::vs)))+
      (1-t)*(t*boolIid t (2*k) (fun vs => decisionValue (false::true::vs))+
      (1-t)*boolIid t (2*k) (fun vs => decisionValue (false::false::vs)))=prob t (k+1)
    simp only [value_tt,value_tf,value_ft,value_ff,boolIid_const,ih]
    change t*(t*1+(1-t)*prob t k)+(1-t)*(t*prob t k+(1-t)*0)=t^2+rho t*prob t k
    unfold rho
    grind

theorem iid_response {α : Type} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (k : Nat) :
    iid xs w (2*k) (fun vs => decisionValue (vs.map h))=
      prob (expect xs w (fun x => ratBit (h x))) k := by
  rw [iid_boolean_pushforward xs w hn h, bool_response]

#print axioms decision_disjoint
#print axioms decision_count_le_half
#print axioms boolIid_congr
#print axioms boolIid_const
#print axioms bool_response
#print axioms iid_response
end PairedDecision


==> anc/lean/extended-lean-companion/sharp-second-order/source/PairedDensity.lean <==
import PairedRow
import GeneralTranspose

namespace PairedDensity
open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry PairedRow GeneralTranspose

theorem second_moment (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2)≤
      (2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
        3*(m : Rat)*((m : Rat)-1) := by
  have h := sum_le (List.finRange m)
    (fun r => 3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r))
    (fun r => total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+3*((m : Rat)-1))
    (fun r _ => PairedRow.general_row_bound m n A pairs cover hc r)
  rw [sum_mul_left, codegree_double_count, sum_add, sum_add,
    sum_const, sum_mul_left, sum_const] at h
  simp only [List.length_finRange] at h
  change 3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2)≤
    (m : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
      (m : Rat)*(3*((m : Rat)-1)) at h
  grind

theorem quadratic (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(total (List.finRange m) (List.finRange n) (indicator A))^2≤
      (2*(m : Rat)+2)*(n : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
        3*(m : Rat)*((m : Rat)-1)*(n : Rat) := by
  have h1 := second_moment m n A pairs cover hc
  have h2 := finite_cauchy (List.finRange n) (colDegree (List.finRange m) (indicator A))
  rw [← total_columns] at h2
  simp only [List.length_finRange] at h2
  have h3 := Rat.mul_le_mul_of_nonneg_left h1 (Rat.natCast_nonneg (a := n))
  have h4 := Rat.mul_le_mul_of_nonneg_left h2 (by decide : (0:Rat)≤3)
  grind

theorem quadratic_to_linear (x m n : Rat) (hm : 0≤m) (hn : 0≤n)
    (hq : x^2≤(4*m+4)*n*x+36*m*(m-1)*n) :
    x≤(4*m+4)*n+9*m := by
  apply Classical.byContradiction
  intro h
  have ha : 0≤4*m+4 := by grind
  have han := Rat.mul_nonneg ha hn
  have hp1 : 0<x-((4*m+4)*n+9*m) := by grind
  have hp2 : 0<x+9*m := by grind
  have hp := Rat.mul_pos hp1 hp2
  have hmn := Rat.mul_nonneg hm hn
  have hm2 : (0:Rat)≤m^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he : (x-((4*m+4)*n+9*m))*(x+9*m)+72*m*n+81*m^2=
      x^2-(4*m+4)*n*x-36*m*(m-1)*n := by grind
  have hpos : 0<(x-((4*m+4)*n+9*m))*(x+9*m)+72*m*n+81*m^2 := by grind
  rw [he] at hpos
  grind

theorem density_rat (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    6*total (List.finRange m) (List.finRange n) (indicator A)≤
      4*(m : Rat)*(n : Rat)+4*(n : Rat)+9*(m : Rat) := by
  have hq := quadratic m n A pairs cover hc
  have h12 := Rat.mul_le_mul_of_nonneg_left hq (by decide : (0:Rat)≤12)
  have hscaled : (6*total (List.finRange m) (List.finRange n) (indicator A))^2≤
      (4*(m : Rat)+4)*(n : Rat)*(6*total (List.finRange m) (List.finRange n) (indicator A))+
        36*(m : Rat)*((m : Rat)-1)*(n : Rat) := by grind
  have h := quadratic_to_linear _ (m : Rat) (n : Rat)
    Rat.natCast_nonneg Rat.natCast_nonneg hscaled
  grind

theorem general_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    6*(cells (List.finRange m) (List.finRange n) A).length≤4*m*n+4*n+9*m := by
  have h := density_rat m n A pairs cover hc
  rw [← cells_card] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul,Rat.natCast_add] using h

/-- Preferred rational-rule bound from literal C3 and full pairing coverage. -/
theorem general_C3_density_transposed (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    6*(cells (List.finRange m) (List.finRange n) A).length≤4*m*n+4*m+9*n := by
  have h := general_C3_density n m (transpose A) (transposePairs pairs)
    (transpose_cover m n A pairs cover) (transposed_pairs_C3 m n A pairs hc)
  have hl := (cells_transpose_perm m n A).length_eq
  rw [List.length_map] at hl
  rw [hl] at h
  simp only [Nat.mul_assoc] at h ⊢
  rw [Nat.mul_comm n m] at h
  exact h

#print axioms second_moment
#print axioms quadratic
#print axioms quadratic_to_linear
#print axioms density_rat
#print axioms general_C3_density
#print axioms general_C3_density_transposed
end PairedDensity


==> anc/lean/extended-lean-companion/sharp-second-order/source/PairedLimit.lean <==
import PairedDecision

namespace PairedLimit
open FiniteRatSums RationalSampling ListRatCounting PairedRational PairedDecision

theorem rational_nat_above (q : Rat) : ∃ n : Nat, q<(n : Rat) := by
  refine ⟨(q.floor+1).toNat, ?_⟩
  have h := Rat.lt_floor_add_one q
  have hi := Rat.intCast_le_intCast.mpr (Int.self_le_toNat (q.floor+1))
  simp only [Rat.intCast_natCast] at hi
  grind

theorem archimedean_le (a b c : Rat)
    (h : ∀ k : Nat, ((k : Rat)+1)*(a-b)≤c) : a≤b := by
  apply Classical.byContradiction
  intro hab
  have hp : 0<a-b := by grind
  obtain ⟨k,hk⟩ := rational_nat_above (c/(a-b))
  have hm := Rat.mul_lt_mul_of_pos_right hk hp
  have he := Rat.div_mul_cancel (a := c) (show a-b≠0 by grind)
  have hh := h k
  grind

theorem probability_error (t : Rat) (h0 : 0≤t) (h1 : t≤1) (k : Nat) :
    0≤B t-prob t k ∧ ((k : Rat)+1)*(B t-prob t k)≤1 := by
  induction k with
  | zero =>
    have h := B_range t
    change 0≤B t-0 ∧ ((0:Rat)+1)*(B t-0)≤1
    grind
  | succ k ih =>
    have hr := rho_range t h0 h1
    have hf := fixed_point t
    have he : B t-prob t (k+1)=rho t*(B t-prob t k) := by
      change B t-(t^2+rho t*prob t k)=rho t*(B t-prob t k)
      grind
    have hn := Rat.natCast_nonneg (a := k)
    have hr2 : 2*rho t≤1 := by
      have h := Rat.mul_le_mul_of_nonneg_left hr.2 (by decide : (0:Rat)≤2)
      grind
    have hc := Rat.mul_le_mul_of_nonneg_left hr2 (show 0≤(k : Rat)+2 by grind)
    have hcoef : ((k : Rat)+2)*rho t≤(k : Rat)+1 := by grind
    have hh := Rat.mul_le_mul_of_nonneg_right hcoef ih.1
    have hp := Rat.mul_nonneg hr.1 ih.1
    constructor
    · rw [he]; exact hp
    · rw [he]
      simp only [Rat.natCast_add]
      change ((k : Rat)+1+1)*(rho t*(B t-prob t k))≤1
      grind

theorem sum_limit {α : Type} (xs : List α) (q : α → Rat)
    (hq : ∀ x ∈ xs, 0≤q x ∧ q x≤1) (K : Rat)
    (h : ∀ k, sum xs (fun x => prob (q x) k)≤K) :
    sum xs (fun x => B (q x))≤K := by
  apply archimedean_le _ _ (xs.length : Rat)
  intro k
  have he := sum_le xs
    (fun x => ((k : Rat)+1)*(B (q x)-prob (q x) k)) (fun _ => 1)
    (fun x hx => (probability_error (q x) (hq x hx).1 (hq x hx).2 k).2)
  rw [sum_mul_left, sum_sub, sum_const] at he
  have hm := Rat.mul_le_mul_of_nonneg_left (h k)
    (show 0≤(k : Rat)+1 by have := Rat.natCast_nonneg (a := k); grind)
  grind

#print axioms rational_nat_above
#print axioms archimedean_le
#print axioms probability_error
#print axioms sum_limit
end PairedLimit


==> anc/lean/extended-lean-companion/sharp-second-order/source/PairedOpenGeometry.lean <==
import PairedCounting

namespace PairedOpenGeometry
open PairedPivotCore FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralBoundary GridModel PairedRational

theorem B_zero : B 0=0 := by
  have h := B_mul_den 0
  unfold den at h
  grind

theorem open_probability (m n : Nat) (A : Fin m → Fin n → Bool)
    (r s : Fin m) (c : Fin n) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    expect (List.finRange n) (rowWeight (List.finRange n) A r)
      (fun j => ratBit (openBit A (r,j) (s,c)))=
    if s=r then 0 else indicator A r c*indicator A s c*
      ((codegree (List.finRange n) (indicator A) r s-1)/
        rowDegree (List.finRange n) (indicator A) r) := by
  have hnorm := rowWeight_normalized (List.finRange n) A r hd
  by_cases hsr : s=r
  · subst s
    rw [if_pos rfl]
    rw [expect_congr _ _ _ (fun _ => 0) (by intro j hj; simp [openBit, ratBit])]
    exact expect_const _ _ hnorm 0
  · rw [if_neg hsr]
    have hbit : ∀ j : Fin n,
        ratBit (openBit A (r,j) (s,c))=
        ratBit (closedBit A (r,j) (s,c))*(1-flag j c) := by
      intro j
      by_cases hj : j=c
      · subst j; simp [openBit, flag, ratBit] <;> grind
      · simp [openBit, Ne.symm hsr, hj, flag, ratBit] <;> grind
    have hdiag := sum_single (List.finRange n) c
      (fun j => rowWeight (List.finRange n) A r j*ratBit (closedBit A (r,j) (s,c)))
      (finRange_nodup n) (finRange_mem c)
    have hexp :
        expect (List.finRange n) (rowWeight (List.finRange n) A r)
          (fun j => ratBit (openBit A (r,j) (s,c)))=
        expect (List.finRange n) (rowWeight (List.finRange n) A r)
          (fun j => ratBit (closedBit A (r,j) (s,c)))-
        rowWeight (List.finRange n) A r c*ratBit (closedBit A (r,c) (s,c)) := by
      unfold expect
      rw [sum_congr (List.finRange n) _
        (fun j => rowWeight (List.finRange n) A r j*ratBit (closedBit A (r,j) (s,c))-
          (rowWeight (List.finRange n) A r j*ratBit (closedBit A (r,j) (s,c)))*flag j c)
        (by intro j hj; dsimp only; rw [hbit j]; grind)]
      rw [sum_sub, hdiag]
    rw [row_cell_probability] at hexp
    cases hrc : A r c <;> cases hsc : A s c <;>
      simp [rowWeight, closedBit, indicator, ratBit, hrc, hsc] at hexp ⊢ <;> grind

theorem sum_open_response (m n : Nat) (A : Fin m → Fin n → Bool)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      B (expect (List.finRange n) (rowWeight (List.finRange n) A r)
        (fun j => ratBit (openBit A (r,j) p))))=
    sum (List.finRange m) (fun s => if s=r then 0 else
      codegree (List.finRange n) (indicator A) r s*
        B ((codegree (List.finRange n) (indicator A) r s-1)/
          rowDegree (List.finRange n) (indicator A) r)) := by
  rw [cells_sum]
  apply sum_congr (List.finRange m)
  intro s hs
  by_cases hsr : s=r
  · subst s
    rw [if_pos rfl]
    rw [sum_congr (List.finRange n) _ (fun _ => 0) (by
      intro c hc
      rw [open_probability m n A r r c hd, if_pos rfl, B_zero, Rat.mul_zero])]
    rw [sum_const]; grind
  · rw [if_neg hsr]
    have hp : ∀ c : Fin n,
        indicator A s c*B (expect (List.finRange n) (rowWeight (List.finRange n) A r)
          (fun j => ratBit (openBit A (r,j) (s,c))))=
        (indicator A r c*indicator A s c)*
          B ((codegree (List.finRange n) (indicator A) r s-1)/
            rowDegree (List.finRange n) (indicator A) r) := by
      intro c
      rw [open_probability m n A r s c hd, if_neg hsr]
      unfold indicator
      rw [two_bit_mask (A r c) (A s c) B B_zero]
      cases hrc : A r c <;> cases hsc : A s c <;> simp [ratBit]
    rw [sum_congr (List.finRange n) _ _ (fun c _ => hp c), sum_mul_right]
    rfl

theorem codegree_self (m n : Nat) (A : Fin m → Fin n → Bool) (r : Fin m) :
    codegree (List.finRange n) (indicator A) r r=rowDegree (List.finRange n) (indicator A) r := by
  unfold codegree rowDegree
  apply sum_congr
  intro c hc
  cases h : A r c <;> simp [indicator,ratBit,h]

theorem codegree_integral (m n : Nat) (A : Fin m → Fin n → Bool) (r s : Fin m) :
    ∃ k : Nat, codegree (List.finRange n) (indicator A) r s=(k : Rat) := by
  refine ⟨((List.finRange n).filter (fun c => A r c && A s c)).length, ?_⟩
  have h := sum_const ((List.finRange n).filter (fun c => A r c && A s c)) (1 : Rat)
  rw [sum_filter] at h
  have he : codegree (List.finRange n) (indicator A) r s=
      sum (List.finRange n) (fun c => ratBit (A r c && A s c)*1) := by
    unfold codegree
    apply sum_congr
    intro c hc
    cases hr : A r c <;> cases hs : A s c <;> simp [indicator,ratBit,hr,hs]
  rw [he,h]
  grind

#print axioms B_zero
#print axioms open_probability
#print axioms sum_open_response
#print axioms codegree_self
#print axioms codegree_integral
end PairedOpenGeometry


==> anc/lean/extended-lean-companion/sharp-second-order/source/PairedPivotCore.lean <==
import Std

/-!
Logical core only: rectangle-neighborhood/C3 equivalence, stable endpoint
exclusions, and the finite accept-first-equal-pair intersection rule.
This file does not formalize probability, limits, Cauchy, or the density bound.
The decision rule uses 2L bits and rejects when all L pairs are mixed.
-/

namespace PairedPivotCore

universe u v

abbrev Cell (Row : Type u) (Col : Type v) := Row × Col

variable {Row : Type u} {Col : Type v}

def Closed (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied q.1 q.2 ∧
  occupied p.1 q.2 ∧ occupied q.1 p.2

def Open (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  Closed occupied p q ∧ p.1 ≠ q.1 ∧ p.2 ≠ q.2

def Outside (a b p : Cell Row Col) : Prop :=
  p.1 ≠ a.1 ∧ p.1 ≠ b.1 ∧ p.2 ≠ a.2 ∧ p.2 ≠ b.2

def Five (occupied : Row → Col → Prop) (a b p : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied p.1 a.2 ∧ occupied p.1 b.2 ∧
  occupied a.1 p.2 ∧ occupied b.1 p.2

def OriginalC3 (occupied : Row → Col → Prop) (a b : Cell Row Col) : Prop :=
  ∀ x y, x ≠ a.1 → x ≠ b.1 → y ≠ a.2 → y ≠ b.2 →
    ¬ Five occupied a b (x, y)

theorem closed_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Closed occupied p q → Closed occupied q p := by
  rintro ⟨hp, hq, hpq, hqp⟩
  exact ⟨hq, hp, hqp, hpq⟩

theorem open_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Open occupied p q → Open occupied q p := by
  rintro ⟨hc, hr, hh⟩
  exact ⟨closed_symmetric occupied p q hc, Ne.symm hr, Ne.symm hh⟩

/- No distinct-row or distinct-column assumptions on a,b occur here. -/
theorem common_open_iff_witness (occupied : Row → Col → Prop)
    (a b p : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    (Open occupied p a ∧ Open occupied p b) ↔
      (Outside a b p ∧ Five occupied a b p) := by
  constructor
  · rintro ⟨⟨⟨hp, _, hpa, hap⟩, hra, hca⟩,
      ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
    exact ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
  · rintro ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
    exact ⟨⟨⟨hp, ha, hpa, hap⟩, hra, hca⟩,
      ⟨⟨hp, hb, hpb, hbp⟩, hrb, hcb⟩⟩

theorem c3_iff_disjoint_open (occupied : Row → Col → Prop)
    (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    OriginalC3 occupied a b ↔
      ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  constructor
  · intro hc p h
    obtain ⟨⟨hra, hrb, hca, hcb⟩, hf⟩ :=
      (common_open_iff_witness occupied a b p ha hb).mp h
    exact hc p.1 p.2 hra hrb hca hcb hf
  · intro hd x y hra hrb hca hcb hf
    exact hd (x, y)
      ((common_open_iff_witness occupied a b (x, y) ha hb).mpr
        ⟨⟨hra, hrb, hca, hcb⟩, hf⟩)

theorem opposite_holes_exclude_closed_intersection
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ∀ p, ¬ (Closed occupied p a ∧ Closed occupied p b) := by
  intro p h
  obtain ⟨⟨hp, _, hpa, hap⟩, ⟨_, _, hpb, hbp⟩⟩ := h
  have hra : p.1 ≠ a.1 := by
    intro he
    apply hab
    simpa only [he] using hpb
  have hrb : p.1 ≠ b.1 := by
    intro he
    apply hba
    simpa only [he] using hpa
  have hca : p.2 ≠ a.2 := by
    intro he
    apply hba
    simpa only [he] using hbp
  have hcb : p.2 ≠ b.2 := by
    intro he
    apply hab
    simpa only [he] using hap
  exact hc p.1 p.2 hra hrb hca hcb ⟨hp, hpa, hpb, hap, hbp⟩

abbrev BitPair := Bool × Bool

def step (p : BitPair) (rest : Bool) : Bool :=
  if p.1 == p.2 then p.1 else rest

def accepts : List BitPair → Bool
  | [] => false
  | p :: ps => step p (accepts ps)

def Intersects : List BitPair → List BitPair → Prop
  | p :: ps, q :: qs =>
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ Intersects ps qs
  | _, _ => False

/- A finite truth table checked by kernel reduction, not native evaluation. -/
theorem accepted_head_step :
    ∀ (p q : BitPair) (x y : Bool),
      step p x = true → step q y = true →
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ (x = true ∧ y = true) := by
  intro p q x y
  rcases p with ⟨a, b⟩
  rcases q with ⟨c, d⟩
  cases a <;> cases b <;> cases c <;> cases d <;>
    cases x <;> cases y <;> decide

theorem accepted_lists_intersect (xs ys : List BitPair)
    (hlen : xs.length = ys.length)
    (hx : accepts xs = true) (hy : accepts ys = true) :
    Intersects xs ys := by
  induction xs generalizing ys with
  | nil => cases hx
  | cons p ps ih =>
    cases ys with
    | nil => cases hy
    | cons q qs =>
      have ht := accepted_head_step p q (accepts ps) (accepts qs) hx hy
      rcases ht with hh | hh | hh
      · exact Or.inl hh
      · exact Or.inr (Or.inl hh)
      · exact Or.inr (Or.inr (ih qs (Nat.succ.inj hlen) hh.1 hh.2))

def AllMixed : List BitPair → Prop
  | [] => True
  | p :: ps => p.1 ≠ p.2 ∧ AllMixed ps

theorem mixed_step : ∀ (p : BitPair) (x : Bool),
    p.1 ≠ p.2 → step p x = x := by
  intro p x
  rcases p with ⟨a, b⟩
  cases a <;> cases b <;> cases x <;> decide

theorem all_mixed_rejected (xs : List BitPair) (h : AllMixed xs) :
    accepts xs = false := by
  induction xs with
  | nil => rfl
  | cons p ps ih =>
    obtain ⟨hp, hps⟩ := h
    exact (mixed_step p (accepts ps) hp).trans (ih hps)

section RelationApplication

variable {α : Type u} (R : α → α → Prop) [DecidableRel R]

def membershipList (pivots : List (α × α)) (a : α) : List BitPair :=
  pivots.map (fun p => (decide (R p.1 a), decide (R p.2 a)))

theorem membership_length (pivots : List (α × α)) (a : α) :
    (membershipList R pivots a).length = pivots.length := by
  induction pivots with
  | nil => rfl
  | cons p ps ih => exact congrArg Nat.succ ih

theorem membership_intersection_witness
    (pivots : List (α × α)) (a b : α)
    (h : Intersects (membershipList R pivots a) (membershipList R pivots b)) :
    ∃ p, R p a ∧ R p b := by
  induction pivots with
  | nil => exact False.elim h
  | cons p ps ih =>
    rcases h with hh | hh | hh
    · exact ⟨p.1, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ⟨p.2, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ih hh

theorem decision_accepts_at_most_one
    (pivots : List (α × α)) (a b : α)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (accepts (membershipList R pivots a) = true ∧
       accepts (membershipList R pivots b) = true) := by
  rintro ⟨ha, hb⟩
  have hi := accepted_lists_intersect
    (membershipList R pivots a) (membershipList R pivots b)
    ((membership_length R pivots a).trans (membership_length R pivots b).symm)
    ha hb
  obtain ⟨p, hp⟩ := membership_intersection_witness R pivots a b hi
  exact hd p hp

end RelationApplication

theorem open_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Open occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2)
    (hc : OriginalC3 occupied a b) :
    ¬ (accepts (membershipList (Open occupied) pivots a) = true ∧
       accepts (membershipList (Open occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Open occupied) pivots a b
    ((c3_iff_disjoint_open occupied a b ha hb).mp hc)

theorem stable_closed_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Closed occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ¬ (accepts (membershipList (Closed occupied) pivots a) = true ∧
       accepts (membershipList (Closed occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Closed occupied) pivots a b
    (opposite_holes_exclude_closed_intersection occupied a b hc hab hba)

#print axioms closed_symmetric
#print axioms open_symmetric
#print axioms common_open_iff_witness
#print axioms c3_iff_disjoint_open
#print axioms opposite_holes_exclude_closed_intersection
#print axioms accepted_head_step
#print axioms accepted_lists_intersect
#print axioms mixed_step
#print axioms all_mixed_rejected
#print axioms membership_length
#print axioms membership_intersection_witness
#print axioms decision_accepts_at_most_one
#print axioms open_decision_accepts_at_most_one
#print axioms stable_closed_decision_accepts_at_most_one

end PairedPivotCore


==> anc/lean/extended-lean-companion/sharp-second-order/source/PairedRational.lean <==
import GeneralBoundary

namespace PairedRational
open FiniteRatSums RationalSampling ListRatCounting

def den (t : Rat) : Rat := t^2+(1-t)^2
def B (t : Rat) : Rat := t^2/den t
def rho (t : Rat) : Rat := 2*t*(1-t)

theorem den_pos (t : Rat) : 0<den t := by
  have h : (0:Rat)≤(2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold den
  grind

theorem B_mul_den (t : Rat) : B t*den t=t^2 := by
  exact Rat.div_mul_cancel (by have := den_pos t; grind)

theorem B_range (t : Rat) : 0≤B t ∧ B t≤1 := by
  have hp := den_pos t
  have he := B_mul_den t
  have hs : (0:Rat)≤t^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hu : (0:Rat)≤(1-t)^2 := Lean.Grind.OrderedRing.sq_nonneg
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := den t) ?_ hp
    grind
  · apply Rat.le_of_mul_le_mul_right (c := den t) ?_ hp
    unfold den at *
    grind

theorem rho_range (t : Rat) (h0 : 0≤t) (h1 : t≤1) : 0≤rho t ∧ rho t≤1/2 := by
  have hm := Rat.mul_nonneg h0 (show 0≤1-t by grind)
  have hs : (0:Rat)≤(2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold rho
  grind

theorem fixed_point (t : Rat) : B t=t^2+rho t*B t := by
  have he := B_mul_den t
  unfold den rho at *
  grind

theorem rational_minorant (t : Rat) (_h0 : 0≤t) (h1 : t≤1) :
    3*t-1≤2*t*B t := by
  have hp := den_pos t
  have he := congrArg (fun x : Rat => 2*t*x) (B_mul_den t)
  have hn := Rat.mul_nonneg (show 0≤1-t by grind)
    (show (0:Rat)≤(2*t-1)^2 from Lean.Grind.OrderedRing.sq_nonneg)
  apply Rat.le_of_mul_le_mul_right (c := den t) ?_ hp
  unfold den at *
  grind

theorem shifted_minorant (d t : Rat) (hd : 0<d) (ht : 1≤t) (htd : t≤d) :
    3*t-d-3≤2*t*B ((t-1)/d) := by
  have hn : d≠0 := by grind
  have he := Rat.div_mul_cancel (a := t-1) hn
  have hq0 : 0≤(t-1)/d := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  have hq1 : (t-1)/d≤1 := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  have hm := Rat.mul_le_mul_of_nonneg_left (rational_minorant _ hq0 hq1) (Rat.le_of_lt hd)
  have hb := (B_range ((t-1)/d)).1
  have hl : d*(3*((t-1)/d)-1)=3*t-3-d := by grind
  have heB := congrArg (fun x : Rat => 2*x*B ((t-1)/d)) he
  have hr : d*(2*((t-1)/d)*B ((t-1)/d))=2*(t-1)*B ((t-1)/d) := by grind
  rw [hl, hr] at hm
  grind

#print axioms den_pos
#print axioms B_mul_den
#print axioms B_range
#print axioms rho_range
#print axioms fixed_point
#print axioms rational_minorant
#print axioms shifted_minorant
end PairedRational


==> anc/lean/extended-lean-companion/sharp-second-order/source/PairedRow.lean <==
import PairedOpenGeometry

namespace PairedRow
open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralBoundary GridModel PairedRational
  PairedCounting PairedOpenGeometry

theorem open_rational_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    2*sum (List.finRange m) (fun s => if s=r then 0 else
      codegree (List.finRange n) (indicator A) r s*
        B ((codegree (List.finRange n) (indicator A) r s-1)/
          rowDegree (List.finRange n) (indicator A) r))≤
      total (List.finRange m) (List.finRange n) (indicator A) := by
  have h := rational_decision_bound (List.finRange n) (rowWeight (List.finRange n) A r)
    (rowWeight_normalized _ A r hd) (rowWeight_nonneg _ A r hd)
    (cells (List.finRange m) (List.finRange n) A) pairs cover
    (fun j p => openBit A (r,j) p) (open_relation_disjoint m n A pairs hc r)
  rw [sum_open_response m n A r hd, cells_card] at h
  exact h

theorem general_row_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) :
    3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r)≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+3*((m : Rat)-1) := by
  have hA : ∀ r ∈ List.finRange m, ∀ c ∈ List.finRange n,
      0≤indicator A r c ∧ indicator A r c≤1 := by
    intro r hr c hc; exact ratBit_range _
  have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1) r (finRange_mem r)
  have hE := total_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1)
  have hm : (1:Rat)≤(m : Rat) := by
    have hmN : (1:Nat)≤m := by
      have h := r.isLt
      omega
    exact Rat.natCast_le_natCast.mpr hmN
  by_cases hz : rowDegree (List.finRange n) (indicator A) r=0
  · have ht : ∀ s ∈ List.finRange m, codegree (List.finRange n) (indicator A) r s=0 := by
      intro s hs
      have h := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
        r s (finRange_mem r) hs
      grind
    rw [sum_congr (List.finRange m) _ (fun _ => 0) ht, sum_const, hz]
    grind
  · have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by grind
    let d := rowDegree (List.finRange n) (indicator A) r
    let phi := fun s => if s=r then (0:Rat) else codegree (List.finRange n) (indicator A) r s*
      B ((codegree (List.finRange n) (indicator A) r s-1)/d)
    have hp : ∀ s ∈ List.finRange m,
        3*codegree (List.finRange n) (indicator A) r s-d-3≤2*phi s+(2*d-3)*flag s r := by
      intro s hs
      by_cases hsr : s=r
      · subst s
        rw [codegree_self]
        simp only [phi, if_pos rfl, flag_self]
        dsimp [d]
        grind
      · rw [flag_ne s r hsr]
        have ht := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
          r s (finRange_mem r) hs
        by_cases hzero : codegree (List.finRange n) (indicator A) r s=0
        · simp only [phi, if_neg hsr, hzero, Rat.zero_mul]
          dsimp [d]
          grind
        · obtain ⟨k,hk⟩ := codegree_integral m n A r s
          have hkpos : 1≤k := by
            apply Classical.byContradiction
            intro h
            have hk0 : k=0 := by omega
            rw [hk0] at hk
            exact hzero hk
          have hge : (1:Rat)≤codegree (List.finRange n) (indicator A) r s := by
            rw [hk]
            exact Rat.natCast_le_natCast.mpr hkpos
          have h := shifted_minorant _ _ hpos hge ht.2
          simpa only [phi, if_neg hsr, d, Rat.mul_zero, Rat.add_zero, Rat.mul_assoc] using h
    have hsum := sum_le (List.finRange m) _ _ hp
    have hflag : sum (List.finRange m) (fun s => flag s r)=1 := by
      have h := sum_single (List.finRange m) r (fun _ => (1:Rat))
        (finRange_nodup m) (finRange_mem r)
      simpa only [Rat.one_mul] using h
    rw [sum_sub, sum_sub, sum_mul_left, sum_const, sum_const,
      sum_add, sum_mul_left, sum_mul_left, hflag] at hsum
    simp only [List.length_finRange] at hsum
    have hb := open_rational_bound m n A pairs cover hc r hpos
    change 2*sum (List.finRange m) phi≤_ at hb
    dsimp [d] at hsum
    grind

#print axioms open_rational_bound
#print axioms general_row_bound
end PairedRow


==> anc/lean/extended-lean-companion/sharp-second-order/source/PartialPairing.lean <==
import OriginalCounts
import PairedRow

namespace PartialPairing
open OriginalAugmented PairedPivotCore FiniteRatSums
  RationalSampling ListRatCounting PairedMatrixMoments BooleanMatrixGeometry
  GeneralBoundary GridModel PairedRational PairedCounting PairedOpenGeometry
  PairedDecision

/-- Actual open-rectangle probability when sampling uniformly in the full pivot row. -/
def openProbability {m n : Nat} (O : Matrix m n) (r : Fin m)
    (p : Cell (Fin m) (Fin n)) : Rat :=
  expect (List.finRange n) (rowWeight (List.finRange n) O r)
    (fun c => ratBit (openBit O (r,c) p))

/-- The paper's fixed-cell term, with the empty pivot row defined to contribute zero. -/
def fixedAcceptance {m n : Nat} (B A : Matrix m n) (r : Fin m) : Rat :=
  if rowDegree (List.finRange n) (indicator (full B A)) r=0 then 0 else
    sum (cells (List.finRange m) (List.finRange n) B) (fun p =>
      if p.1=r then 0 else indicator (full B A) r p.2 *
        PairedRational.B (max 0 (codegree (List.finRange n)
          (indicator (full B A)) r p.1-1) /
          rowDegree (List.finRange n) (indicator (full B A)) r))

theorem sum_full_split {m n : Nat} (B A : Matrix m n)
    (h : ∀ r c, B r c=true → A r c=false)
    (f : Cell (Fin m) (Fin n) → Rat) :
    sum (cells (List.finRange m) (List.finRange n) (full B A)) f =
      sum (cells (List.finRange m) (List.finRange n) B) f +
      sum (cells (List.finRange m) (List.finRange n) A) f := by
  rw [cells_sum,cells_sum,cells_sum,← sum_add]
  apply sum_congr
  intro r hr
  rw [← sum_add]
  apply sum_congr
  intro c hc
  have hd := h r c
  cases hb : B r c <;> cases ha : A r c <;>
    simp [full,indicator,ratBit,hb,ha] at hd ⊢ <;> grind

/-- Only selected cells are covered by pairs; the relation uses full occupancy. -/
theorem selected_finite_acceptance {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (had : Admissible B A ps) (r : Fin m)
    (hd : 0<rowDegree (List.finRange n) (indicator (full B A)) r) (k : Nat) :
    sum (cells (List.finRange m) (List.finRange n) A)
      (fun p => prob (openProbability (full B A) r p) k) ≤ (ps.length : Rat) := by
  have h := finite_decision_bound (List.finRange n)
    (rowWeight (List.finRange n) (full B A) r)
    (rowWeight_normalized _ _ r hd) (rowWeight_nonneg _ _ r hd)
    (cells (List.finRange m) (List.finRange n) A) ps had.cover
    (fun j p => openBit (full B A) (r,j) p)
    (open_relation_disjoint m n (full B A) ps had.c3 r) k
  have hc := selected_count_eq_twice_pairs B A ps had
  have hr := congrArg (fun x : Nat => (x : Rat)) hc
  change ((cells (List.finRange m) (List.finRange n) A).length : Rat)=_ at hr
  dsimp only at hr
  rw [Rat.natCast_mul] at hr
  change 2*sum (cells (List.finRange m) (List.finRange n) A)
    (fun p => prob (openProbability (full B A) r p) k)≤_ at h
  rw [hr] at h
  grind

/-- The rational response follows from the proved finite approximation bound. -/
theorem selected_rational_acceptance {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (had : Admissible B A ps) (r : Fin m)
    (hd : 0<rowDegree (List.finRange n) (indicator (full B A)) r) :
    sum (cells (List.finRange m) (List.finRange n) A)
      (fun p => PairedRational.B (openProbability (full B A) r p)) ≤ (ps.length : Rat) := by
  apply PairedLimit.sum_limit
  · intro p hp
    exact bool_probability_range (List.finRange n)
      (rowWeight (List.finRange n) (full B A) r)
      (rowWeight_normalized _ _ r hd) (rowWeight_nonneg _ _ r hd)
      (fun c => openBit (full B A) (r,c) p)
  · exact selected_finite_acceptance B A ps had r hd

theorem full_finite_acceptance {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (had : Admissible B A ps) (r : Fin m)
    (hd : 0<rowDegree (List.finRange n) (indicator (full B A)) r) (k : Nat) :
    sum (cells (List.finRange m) (List.finRange n) (full B A))
      (fun p => prob (openProbability (full B A) r p) k) ≤ (ps.length : Rat) +
    sum (cells (List.finRange m) (List.finRange n) B)
      (fun p => prob (openProbability (full B A) r p) k) := by
  rw [sum_full_split B A had.disjoint]
  have h := selected_finite_acceptance B A ps had r hd k
  grind

theorem occupied_codegree_ge_one {m n : Nat} (O : Matrix m n)
    (r s : Fin m) (c : Fin n) (hr : O r c=true) (hs : O s c=true) :
    1≤codegree (List.finRange n) (indicator O) r s := by
  have h := member_le_sum (List.finRange n)
    (fun j => indicator O r j*indicator O s j)
    (fun j _ => Rat.mul_nonneg (ratBit_range _).1 (ratBit_range _).1)
    c (finRange_mem c)
  simpa [indicator,hr,hs,ratBit,codegree] using h

theorem fixed_cell_response {m n : Nat} (B A : Matrix m n) (r : Fin m)
    (p : Cell (Fin m) (Fin n)) (hp : B p.1 p.2=true)
    (hd : 0<rowDegree (List.finRange n) (indicator (full B A)) r) :
    PairedRational.B (openProbability (full B A) r p) =
      if p.1=r then 0 else indicator (full B A) r p.2 *
        PairedRational.B (max 0 (codegree (List.finRange n)
          (indicator (full B A)) r p.1-1) /
          rowDegree (List.finRange n) (indicator (full B A)) r) := by
  have hs := base_preserved B A p.1 p.2 hp
  unfold openProbability
  rw [open_probability m n (full B A) r p.1 p.2 hd]
  by_cases he : p.1=r
  · rw [if_pos he,if_pos he,B_zero]
  · rw [if_neg he,if_neg he]
    cases hr : full B A r p.2 with
    | false => simp [indicator,ratBit,hr,B_zero]
    | true =>
      have ht := occupied_codegree_ge_one (full B A) r p.1 p.2 hr hs
      have hx : max 0 (codegree (List.finRange n) (indicator (full B A)) r p.1-1)=
          codegree (List.finRange n) (indicator (full B A)) r p.1-1 := by
        change (if 0≤_ then _ else 0)=_
        rw [if_pos (by grind)]
      rw [hx]
      simp [indicator,ratBit,hr,hs]

theorem fixed_response_sum {m n : Nat} (B A : Matrix m n) (r : Fin m)
    (hd : 0<rowDegree (List.finRange n) (indicator (full B A)) r) :
    sum (cells (List.finRange m) (List.finRange n) B)
      (fun p => PairedRational.B (openProbability (full B A) r p))=
      fixedAcceptance B A r := by
  rw [fixedAcceptance,if_neg (by grind)]
  exact sum_congr _ _ _ (fun p hp => fixed_cell_response B A r p
    ((occupied_cells_mem m n B p).mp hp) hd)

theorem fixedAcceptance_nonneg {m n : Nat} (B A : Matrix m n) (r : Fin m) :
    0≤fixedAcceptance B A r := by
  unfold fixedAcceptance
  split
  · exact Rat.le_refl
  · apply sum_nonneg
    intro p hp
    split
    · exact Rat.le_refl
    · exact Rat.mul_nonneg (ratBit_range _).1 (B_range _).1

theorem clamped_codegree_response {m n : Nat} (O : Matrix m n) (r s : Fin m) (d : Rat) :
    codegree (List.finRange n) (indicator O) r s *
      PairedRational.B ((codegree (List.finRange n) (indicator O) r s-1)/d) =
    codegree (List.finRange n) (indicator O) r s *
      PairedRational.B (max 0 (codegree (List.finRange n) (indicator O) r s-1)/d) := by
  obtain ⟨k,hk⟩ := codegree_integral m n O r s
  cases k with
  | zero => rw [hk]; simp
  | succ k =>
    have ht : (1:Rat)≤codegree (List.finRange n) (indicator O) r s := by
      rw [hk]
      exact Rat.natCast_le_natCast.mpr (show (1:Nat)≤k+1 by omega)
    have hx : max 0 (codegree (List.finRange n) (indicator O) r s-1)=
        codegree (List.finRange n) (indicator O) r s-1 := by
      change (if 0≤_ then _ else 0)=_
      rw [if_pos (by grind)]
    rw [hx]

/-- The full matrix is not asserted to have a pair cover. Fixed cells remain explicit. -/
theorem partial_open_rational_bound {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (had : Admissible B A ps) (r : Fin m)
    (hd : 0<rowDegree (List.finRange n) (indicator (full B A)) r) :
    sum (List.finRange m) (fun s => if s=r then 0 else
      codegree (List.finRange n) (indicator (full B A)) r s *
        PairedRational.B (max 0 (codegree (List.finRange n)
          (indicator (full B A)) r s-1) /
          rowDegree (List.finRange n) (indicator (full B A)) r)) ≤
      (ps.length : Rat)+fixedAcceptance B A r := by
  have h := selected_rational_acceptance B A ps had r hd
  have he := sum_full_split B A had.disjoint
    (fun p => PairedRational.B (openProbability (full B A) r p))
  rw [fixed_response_sum B A r hd] at he
  unfold openProbability at he
  rw [sum_open_response m n (full B A) r hd] at he
  have hc : sum (List.finRange m) (fun s => if s=r then (0:Rat) else
      codegree (List.finRange n) (indicator (full B A)) r s *
        PairedRational.B ((codegree (List.finRange n)
          (indicator (full B A)) r s-1) /
          rowDegree (List.finRange n) (indicator (full B A)) r)) =
    sum (List.finRange m) (fun s => if s=r then (0:Rat) else
      codegree (List.finRange n) (indicator (full B A)) r s *
        PairedRational.B (max 0 (codegree (List.finRange n)
          (indicator (full B A)) r s-1) /
          rowDegree (List.finRange n) (indicator (full B A)) r)) := by
    apply sum_congr
    intro s hs
    by_cases he : s=r
    · rw [if_pos he,if_pos he]
    · rw [if_neg he,if_neg he]
      exact clamped_codegree_response (full B A) r s _
  rw [hc] at he
  unfold openProbability at h
  grind

#print axioms selected_finite_acceptance
#print axioms selected_rational_acceptance
#print axioms full_finite_acceptance
#print axioms fixed_response_sum
#print axioms partial_open_rational_bound
end PartialPairing


==> anc/lean/extended-lean-companion/sharp-second-order/source/PartialSecondMoment.lean <==
import PartialPairing

namespace PartialPairing
open OriginalAugmented PairedPivotCore FiniteRatSums
  RationalSampling ListRatCounting PairedMatrixMoments BooleanMatrixGeometry
  GeneralBoundary GridModel PairedRational PairedCounting PairedOpenGeometry

theorem row_bound_from_response (m n : Nat) (A : Fin m → Fin n → Bool)
    (r : Fin m) (K : Rat) (hK : 0≤K)
    (hresponse : 0<rowDegree (List.finRange n) (indicator A) r →
      2*sum (List.finRange m) (fun s => if s=r then 0 else
        codegree (List.finRange n) (indicator A) r s*
          B ((codegree (List.finRange n) (indicator A) r s-1)/
            rowDegree (List.finRange n) (indicator A) r))≤K) :
    3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r)≤
      K+((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+3*((m : Rat)-1) := by
  have hA : ∀ r ∈ List.finRange m, ∀ c ∈ List.finRange n,
      0≤indicator A r c ∧ indicator A r c≤1 := by
    intro r hr c hc; exact ratBit_range _
  have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1) r (finRange_mem r)
  have hm : (1:Rat)≤(m : Rat) := by
    have hmN : (1:Nat)≤m := by
      have h := r.isLt
      omega
    exact Rat.natCast_le_natCast.mpr hmN
  by_cases hz : rowDegree (List.finRange n) (indicator A) r=0
  · have ht : ∀ s ∈ List.finRange m, codegree (List.finRange n) (indicator A) r s=0 := by
      intro s hs
      have h := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
        r s (finRange_mem r) hs
      grind
    rw [sum_congr (List.finRange m) _ (fun _ => 0) ht, sum_const, hz]
    grind
  · have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by grind
    let d := rowDegree (List.finRange n) (indicator A) r
    let phi := fun s => if s=r then (0:Rat) else codegree (List.finRange n) (indicator A) r s*
      B ((codegree (List.finRange n) (indicator A) r s-1)/d)
    have hp : ∀ s ∈ List.finRange m,
        3*codegree (List.finRange n) (indicator A) r s-d-3≤2*phi s+(2*d-3)*flag s r := by
      intro s hs
      by_cases hsr : s=r
      · subst s
        rw [codegree_self]
        simp only [phi, if_pos rfl, flag_self]
        dsimp [d]
        grind
      · rw [flag_ne s r hsr]
        have ht := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
          r s (finRange_mem r) hs
        by_cases hzero : codegree (List.finRange n) (indicator A) r s=0
        · simp only [phi, if_neg hsr, hzero, Rat.zero_mul]
          dsimp [d]
          grind
        · obtain ⟨k,hk⟩ := codegree_integral m n A r s
          have hkpos : 1≤k := by
            apply Classical.byContradiction
            intro h
            have hk0 : k=0 := by omega
            rw [hk0] at hk
            exact hzero hk
          have hge : (1:Rat)≤codegree (List.finRange n) (indicator A) r s := by
            rw [hk]
            exact Rat.natCast_le_natCast.mpr hkpos
          have h := shifted_minorant _ _ hpos hge ht.2
          simpa only [phi, if_neg hsr, d, Rat.mul_zero, Rat.add_zero, Rat.mul_assoc] using h
    have hsum := sum_le (List.finRange m) _ _ hp
    have hflag : sum (List.finRange m) (fun s => flag s r)=1 := by
      have h := sum_single (List.finRange m) r (fun _ => (1:Rat))
        (finRange_nodup m) (finRange_mem r)
      simpa only [Rat.one_mul] using h
    rw [sum_sub, sum_sub, sum_mul_left, sum_const, sum_const,
      sum_add, sum_mul_left, sum_mul_left, hflag] at hsum
    simp only [List.length_finRange] at hsum
    have hb := hresponse hpos
    change 2*sum (List.finRange m) phi≤_ at hb
    dsimp [d] at hsum
    grind

theorem partial_row_bound {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (had : Admissible B A ps) (r : Fin m) :
    3*sum (List.finRange m) (codegree (List.finRange n) (indicator (full B A)) r) ≤
      2*(ps.length : Rat)+2*fixedAcceptance B A r+
        ((m : Rat)+2)*rowDegree (List.finRange n) (indicator (full B A)) r+
        3*((m : Rat)-1) := by
  apply row_bound_from_response m n (full B A) r
    (2*(ps.length : Rat)+2*fixedAcceptance B A r)
  · have hT := Rat.natCast_nonneg (a := ps.length)
    have hA := fixedAcceptance_nonneg B A r
    grind
  · intro hd
    have h := partial_open_rational_bound B A ps had r hd
    have hc : sum (List.finRange m) (fun s => if s=r then (0:Rat) else
        codegree (List.finRange n) (indicator (full B A)) r s *
          PairedRational.B ((codegree (List.finRange n)
            (indicator (full B A)) r s-1) /
            rowDegree (List.finRange n) (indicator (full B A)) r)) =
      sum (List.finRange m) (fun s => if s=r then (0:Rat) else
        codegree (List.finRange n) (indicator (full B A)) r s *
          PairedRational.B (max 0 (codegree (List.finRange n)
            (indicator (full B A)) r s-1) /
            rowDegree (List.finRange n) (indicator (full B A)) r)) := by
      apply sum_congr
      intro s hs
      by_cases he : s=r
      · rw [if_pos he,if_pos he]
      · rw [if_neg he,if_neg he]
        exact clamped_codegree_response (full B A) r s _
    rw [hc]
    grind

/-- Sharp finite partial-pairing moment inequality in the actual full matrix.
    E is the number of all occupied cells, F the fixed count, and A_r is literal. -/
theorem partial_second_moment {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (had : Admissible B A ps) :
    3*sum (List.finRange n)
      (fun c => (colDegree (List.finRange m) (indicator (full B A)) c)^2) ≤
      (2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator (full B A))-
        (m : Rat)*(fixedCount B : Rat)+
        2*sum (List.finRange m) (fixedAcceptance B A)+3*(m : Rat)*((m : Rat)-1) := by
  have h := sum_le (List.finRange m)
    (fun r => 3*sum (List.finRange m)
      (codegree (List.finRange n) (indicator (full B A)) r))
    (fun r => 2*(ps.length : Rat)+2*fixedAcceptance B A r+
      ((m : Rat)+2)*rowDegree (List.finRange n) (indicator (full B A)) r+
      3*((m : Rat)-1))
    (fun r _ => partial_row_bound B A ps had r)
  rw [sum_mul_left,codegree_double_count,sum_add,sum_add,sum_add,
    sum_const,sum_mul_left,sum_mul_left,sum_const] at h
  simp only [List.length_finRange] at h
  have hc := congrArg (fun x : Nat => (x : Rat))
    (fixed_plus_twice_pairs_eq_full B A ps had)
  dsimp only at hc
  rw [Rat.natCast_add,Rat.natCast_mul] at hc
  change (fixedCount B : Rat)+2*(ps.length : Rat)=
    ((cells (List.finRange m) (List.finRange n) (full B A)).length : Rat) at hc
  rw [cells_card] at hc
  change 3*sum (List.finRange n)
      (fun c => (colDegree (List.finRange m) (indicator (full B A)) c)^2) ≤
    (m : Rat)*(2*(ps.length : Rat))+2*sum (List.finRange m) (fixedAcceptance B A)+
      ((m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator (full B A))+
      (m : Rat)*(3*((m : Rat)-1)) at h
  rw [← hc] at h ⊢
  grind

theorem partial_quadratic {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (had : Admissible B A ps) :
    3*(total (List.finRange m) (List.finRange n) (indicator (full B A)))^2 ≤
      (n : Rat)*((2*(m : Rat)+2)*
        total (List.finRange m) (List.finRange n) (indicator (full B A))-
        (m : Rat)*(fixedCount B : Rat)+
        2*sum (List.finRange m) (fixedAcceptance B A)+3*(m : Rat)*((m : Rat)-1)) := by
  have h1 := partial_second_moment B A ps had
  have h2 := finite_cauchy (List.finRange n)
    (colDegree (List.finRange m) (indicator (full B A)))
  rw [← total_columns] at h2
  simp only [List.length_finRange] at h2
  have h3 := Rat.mul_le_mul_of_nonneg_left h1 (Rat.natCast_nonneg (a := n))
  have h4 := Rat.mul_le_mul_of_nonneg_left h2 (by decide : (0:Rat)≤3)
  grind

#print axioms row_bound_from_response
#print axioms partial_row_bound
#print axioms partial_second_moment
#print axioms partial_quadratic
end PartialPairing


==> anc/lean/extended-lean-companion/sharp-second-order/source/PrimeAffine.lean <==
import AffineBase

namespace ClassicalAffine
open OriginalAugmented

/-- Enumerate the p² affine points (and slope/intercept pairs). -/
noncomputable def pointEquiv (p : ℕ) [Fact p.Prime] :
    (ZMod p × ZMod p) ≃ Fin (p^2) :=
  Fintype.equivFinOfCardEq (by simp [pow_two])

def prefixEmbedding {a b : ℕ} (h : a≤b) : Fin a ↪ Fin b :=
  ⟨Fin.castLE h,Fin.castLE_injective h⟩

noncomputable def rowEmbedding (p m : ℕ) [Fact p.Prime] (hm : p^2≤m) :
    (ZMod p × ZMod p) ↪ Fin m :=
  (pointEquiv p).toEmbedding.trans (prefixEmbedding hm)

noncomputable def lineEmbedding (p n : ℕ) [Fact p.Prime] :
    Fin (min n (p^2)) ↪ (ZMod p × ZMod p) :=
  (prefixEmbedding (Nat.min_le_right n (p^2))).trans (pointEquiv p).symm.toEmbedding

/-- The first p² rows are affine points; the first min(n,p²) columns are lines.
    Every other row and column is empty. -/
noncomputable def primeBase (p m n : ℕ) [Fact p.Prime] (hm : p^2≤m) : Matrix m n :=
  base (rowEmbedding p m hm) (prefixEmbedding (Nat.min_le_left n (p^2)))
    (lineEmbedding p n)

theorem primeBase_C4 (p m n : ℕ) [Fact p.Prime] (hm : p^2≤m) :
    EvenParity.C4Free (primeBase p m n hm) :=
  base_C4 _ _ _

theorem primeBase_count (p m n : ℕ) [Fact p.Prime] (hm : p^2≤m) :
    fixedCount (primeBase p m n hm)=p*min n (p^2) := by
  rw [primeBase,base_count,ZMod.card,Nat.mul_comm]

theorem primeBase_occupied_prefix (p m n : ℕ) [Fact p.Prime] (hm : p^2≤m)
    (r : Fin m) (c : Fin n) (h : primeBase p m n hm r c=true) :
    r.val<p^2 ∧ c.val<min n (p^2) := by
  obtain ⟨t,ht⟩ := (base_iff _ _ _ r c).mp h
  have hr := congrArg Prod.fst ht
  have hc := congrArg Prod.snd ht
  dsimp only at hr hc
  constructor
  · rw [←hr]
    exact (pointEquiv p (t.2,(lineEmbedding p n t.1).1*t.2+(lineEmbedding p n t.1).2)).isLt
  · rw [←hc]
    exact t.1.isLt

theorem exists_prime_base (p m n : ℕ) (hp : p.Prime) (hm : p^2≤m) :
    ∃ B : Matrix m n, EvenParity.C4Free B ∧ fixedCount B=p*min n (p^2) := by
  letI : Fact p.Prime := ⟨hp⟩
  exact ⟨primeBase p m n hm,primeBase_C4 p m n hm,primeBase_count p m n hm⟩

theorem prime_lower_z (p m n : ℕ) (hp : p.Prime) (hm : p^2≤m) :
    p*min n (p^2)≤z m n := by
  obtain ⟨B,hB,hcount⟩ := exists_prime_base p m n hp hm
  rw [←hcount]
  exact fixedCount_le_z B hB

#print axioms primeBase_C4
#print axioms primeBase_count
#print axioms primeBase_occupied_prefix
#print axioms exists_prime_base
#print axioms prime_lower_z
end ClassicalAffine


==> anc/lean/extended-lean-companion/sharp-second-order/source/PrimeBelow.lean <==
import PrimeNumberTheoremAnd.Consequences

open Filter

namespace ExternalPrimeInterpolation

theorem prime_below_of_lt_one {ε : ℝ} (hε : 0<ε) (hε1 : ε<1) :
    ∀ᶠ X : ℝ in atTop, ∃ p : ℕ, Nat.Prime p ∧ (1-ε)*X≤(p : ℝ) ∧ (p : ℝ)≤X := by
  have hd : 0<ε/(1-ε) := div_pos hε (by linarith)
  have ht : Tendsto (fun X : ℝ => (1-ε)*X) atTop atTop :=
    Filter.Tendsto.const_mul_atTop (by linarith) tendsto_id
  filter_upwards [ht.eventually (prime_between hd)] with X hX
  obtain ⟨p,hp,hlo,hhi⟩ := hX
  refine ⟨p,hp,hlo.le,?_⟩
  have heq : (1+ε/(1-ε))*((1-ε)*X)=X := by
    have hne : 1-ε≠0 := by linarith
    field_simp
    ring
  rw [heq] at hhi
  exact hhi.le

theorem prime_below {ε : ℝ} (hε : 0<ε) :
    ∀ᶠ X : ℝ in atTop, ∃ p : ℕ, Nat.Prime p ∧ (1-ε)*X≤(p : ℝ) ∧ (p : ℝ)≤X := by
  by_cases hε1 : ε<1
  · exact prime_below_of_lt_one hε hε1
  · have hge : 1≤ε := le_of_not_gt hε1
    filter_upwards [eventually_ge_atTop (2 : ℝ)] with X hX
    refine ⟨2,Nat.prime_two,?_,hX⟩
    have hh : 0≤(ε-1)*X := mul_nonneg (by linarith) (by linarith)
    norm_num
    nlinarith

theorem prime_below_threshold {ε : ℝ} (hε : 0<ε) :
    ∃ X₀ : ℝ, ∀ X : ℝ, X₀≤X →
      ∃ p : ℕ, Nat.Prime p ∧ (1-ε)*X≤(p : ℝ) ∧ (p : ℝ)≤X :=
  eventually_atTop.mp (prime_below hε)

#print axioms WeakPNT
#print axioms prime_between
#print axioms prime_below_of_lt_one
#print axioms prime_below
#print axioms prime_below_threshold
#check prime_below_threshold
end ExternalPrimeInterpolation


==> anc/lean/extended-lean-companion/sharp-second-order/source/PrimeNumberTheoremAnd/BrunTitchmarsh.lean <==
/-
Copyright (c) 2024 Arend Mellendijk. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Author: Arend Mellendijk
-/

import Mathlib.Algebra.Order.Floor.Semifield
import Mathlib.Analysis.Asymptotics.Lemmas
import Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics
import Mathlib.Analysis.SpecialFunctions.Log.Base
import Mathlib.NumberTheory.Primorial
import PrimeNumberTheoremAnd.Mathlib.Analysis.Asymptotics.Asymptotics
import PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Selberg
import PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.SelbergBounds

open Sieve SelbergSieve BoundingSieve
open Filter Asymptotics
open scoped Nat ArithmeticFunction BigOperators

noncomputable section
namespace BrunTitchmarsh

/- Sifting primes ≤ z from the interval [x, x+y] -/
def primeInterSieve (x y z : ℝ) (hz : 1 ≤ z) : SelbergSieve where
  support := Finset.Icc (Nat.ceil x) (Nat.floor (x+y))
  prodPrimes := primorial (Nat.floor z)
  prodPrimes_squarefree := primorial_squarefree _
  weights := fun _ => 1
  weights_nonneg := fun _ => zero_le_one
  totalMass := y
  nu := (ζ : ArithmeticFunction ℝ).pdiv .id
  nu_mult := by arith_mult
  nu_pos_of_prime := fun p hp _ => by
    simp [if_neg hp.ne_zero, Nat.pos_of_ne_zero hp.ne_zero]
  nu_lt_one_of_prime := fun p hp _ => by
    simp only [ArithmeticFunction.pdiv_apply, ArithmeticFunction.natCoe_apply,
      ArithmeticFunction.zeta_apply, hp.ne_zero, ↓reduceIte, Nat.cast_one,
      ArithmeticFunction.id_apply, one_div]
    apply inv_lt_one_of_one_lt₀
    exact_mod_cast hp.one_lt
  level := z
  one_le_level := hz

/- The number of primes in the interval [a, b] -/
def primesBetween (a b : ℝ) : ℕ :=
  (Finset.Icc (Nat.ceil a) (Nat.floor b)).filter (Nat.Prime) |>.card

variable (x y z : ℝ) (hx : 0 < x) (hy : 0 < y) (hz : 1 ≤ z)

open Classical in
theorem siftedSum_eq_card :
    siftedSum (s := toBoundingSieve (self := primeInterSieve x y z hz)) =
      ((Finset.Icc (Nat.ceil x) (Nat.floor (x+y))).filter (fun d => ∀ p:ℕ, p.Prime → p ≤ z → ¬p ∣ d)).card := by
  apply Sieve.siftedSum_eq
  · exact fun _ _ ↦ rfl
  · exact hz
  · rfl

open Classical in
theorem primesBetween_subset :
  (Finset.Icc (Nat.ceil x) (Nat.floor (x+y))).filter (Nat.Prime) ⊆
    (Finset.Icc (Nat.ceil x) (Nat.floor (x+y))).filter (fun d => ∀ p:ℕ, p.Prime → p ≤ z → ¬p ∣ d) ∪
    (Finset.Icc 1 (Nat.floor z)) := by
  intro p
  simp only [Finset.mem_filter, Finset.mem_Icc, Nat.ceil_le, Finset.mem_union, and_imp]
  intro hx hxy hp
  by_cases hpz : p ≤ z
  · right
    rw [Nat.le_floor_iff (by linarith)]
    have := hp.ne_zero
    exact ⟨by omega, hpz⟩
  · refine Or.inl ⟨⟨hx, hxy⟩, fun q hq hqz ↦ ?_⟩
    rw [hp.dvd_iff_eq (hq.ne_one)]
    rintro rfl
    exact hpz hqz

theorem primesBetween_le_siftedSum_add :
    primesBetween x (x+y) ≤ siftedSum (s := toBoundingSieve (self := primeInterSieve x y z hz)) + z := by
  classical
  trans ↑((Finset.Icc (Nat.ceil x) (Nat.floor (x+y))).filter (fun d => ∀ p:ℕ, p.Prime → p ≤ z → ¬p ∣ d)
      ∪ (Finset.Icc 1 (Nat.floor z))).card
  · rw [primesBetween]
    exact_mod_cast Finset.card_le_card (primesBetween_subset _ _ _)
  trans ↑((Finset.Icc (Nat.ceil x) (Nat.floor (x+y))).filter (fun d => ∀ p:ℕ, p.Prime → p ≤ z → ¬p ∣ d)).card
    + ↑(Finset.Icc 1 (Nat.floor z)).card
  · exact_mod_cast Finset.card_union_le _ _
  rw [siftedSum_eq_card]
  gcongr
  rw [Nat.card_Icc]
  simp only [add_tsub_cancel_right]
  apply Nat.floor_le
  linarith

section Remainder

theorem Ioc_filter_dvd_eq (d a b : ℕ) (hd : d ≠ 0) :
  Finset.filter (fun x => d ∣ x) (Finset.Ioc a b) =
    Finset.image (fun x => x * d) (Finset.Ioc (a / d) (b / d)) := by
  ext n
  simp only [Finset.mem_filter, Finset.mem_Ioc, Finset.mem_image]
  constructor
  · intro hn
    rcases hn with ⟨⟨han, hnb⟩, hd⟩
    refine ⟨n/d, ⟨Nat.div_lt_div_of_lt_of_dvd hd han, Nat.div_le_div_right (Nat.le_floor hnb)⟩, Nat.div_mul_cancel hd⟩
  · rintro ⟨r, ⟨ha, ha'⟩, rfl⟩
    refine ⟨⟨(Nat.div_lt_iff_lt_mul (by omega)).mp ha, Nat.mul_le_of_le_div d r b ha'⟩, Nat.dvd_mul_left d r⟩

theorem card_Ioc_filter_dvd (d a b : ℕ) (hd : d ≠ 0) :
    (Finset.filter (fun x => d ∣ x) (Finset.Ioc a b)).card = b / d - a / d  := by
  rw [Ioc_filter_dvd_eq _ _ _ hd, Finset.card_image_of_injective _ <| mul_left_injective₀ hd, Nat.card_Ioc]

include hx in
theorem multSum_eq (d : ℕ) (hd : d ≠ 0) :
    multSum (s := toBoundingSieve (self := primeInterSieve x y z hz)) d = ↑(⌊x + y⌋₊ / d - (⌈x⌉₊ - 1) / d) := by
  unfold multSum
  rw [primeInterSieve]
  simp only [Finset.sum_boole, Nat.cast_inj]
  trans ↑(Finset.Ioc (Nat.ceil x - 1) (Nat.floor (x+y)) |>.filter (d ∣ ·) |>.card)
  · rw [← Finset.Icc_add_one_left_eq_Ioc, Nat.sub_add_cancel (Nat.one_le_ceil_iff.mpr hx)]
  · rw [BrunTitchmarsh.card_Ioc_filter_dvd _ _ _ hd]

include hx in
theorem rem_eq (d : ℕ) (hd : d ≠ 0) :
    rem (s := toBoundingSieve (self := primeInterSieve x y z hz)) d =
      ↑(⌊x + y⌋₊ / d - (⌈x⌉₊ - 1) / d) - (↑d)⁻¹ * y := by
  unfold rem
  rw [multSum_eq x y z hx hz d hd]
  simp [primeInterSieve, if_neg hd]

theorem Nat.ceil_le_self_add_one (x : ℝ) (hx : 0 ≤ x) : Nat.ceil x ≤ x + 1 := by
  trans Nat.floor x + 1
  · exact_mod_cast Nat.ceil_le_floor_add_one x
  · gcongr
    exact Nat.floor_le hx

theorem floor_approx (x : ℝ) (hx : 0 ≤ x) : ∃ C, |C| ≤ 1 ∧ ↑((Nat.floor x)) = x + C := by
  use ↑(Nat.floor x) - x
  simp only [add_sub_cancel, and_true]
  rw [abs_le]
  refine ⟨by linarith [Nat.lt_floor_add_one x], by linarith [Nat.floor_le hx]⟩

theorem ceil_approx (x : ℝ) (hx : 0 ≤ x) : ∃ C, |C| ≤ 1 ∧ ↑((Nat.ceil x)) = x + C := by
  use ↑(Nat.ceil x) - x
  simp only [add_sub_cancel, and_true, abs_le]
  refine ⟨by linarith [Nat.le_ceil x], ?_⟩
  rw [tsub_le_iff_right, add_comm]
  exact Nat.ceil_le_self_add_one x hx

theorem nat_div_approx (a b : ℕ) : ∃ C, |C| ≤ 1 ∧ ↑(a/b) = (a/b : ℝ) + C := by
  rw [← Nat.floor_div_eq_div (K := ℝ)]
  exact floor_approx (a/b:ℝ) (by positivity)

theorem floor_div_approx (x : ℝ) (hx : 0 ≤ x) (d : ℕ) : ∃ C, |C| ≤ 2 ∧  ↑((Nat.floor x)/d) = x / d + C := by
  by_cases hd : d = 0
  · simp [hd]
  · obtain ⟨C₁, hC₁_le, hC₁⟩ := nat_div_approx (Nat.floor x) d
    obtain ⟨C₂, hC₂_le, hC₂⟩ := floor_approx x hx
    rw [hC₁, hC₂]
    refine ⟨C₁ + C₂/d, ?_, by ring⟩
    have : |C₁ + C₂/d| ≤ |C₁| + |C₂/d| := abs_add_le C₁ (C₂ / ↑d)
    have : |C₂/d| ≤ |C₂| := by
      rw [abs_div]
      refine div_le_self (abs_nonneg C₂) ?_
      simp only [Nat.abs_cast, Nat.one_le_cast]
      omega
    linarith

include hx hy in
theorem abs_rem_le {d : ℕ} (hd : d ≠ 0) :
    |rem (s := toBoundingSieve (self := primeInterSieve x y z hz)) d| ≤ 5 := by
  rw [rem_eq _ _ _ hx hz _ hd]
  have hpush : ↑(⌊x + y⌋₊ / d - (⌈x⌉₊ - 1) / d) = ( ↑(⌊x + y⌋₊ / d) - ↑((⌈x⌉₊ - 1) / d) : ℝ) := by
    rw [Nat.cast_sub]
    gcongr
    rw [Nat.le_floor_iff, ← add_le_add_iff_right 1]
    rw_mod_cast [Nat.sub_add_cancel (by simp [hx])]
    linarith [Nat.ceil_le_self_add_one x (le_of_lt hx)]
    linarith
  rw [hpush]
  obtain ⟨C₁, hC₁_le, hC₁⟩ := floor_div_approx (x + y) (by linarith) d
  obtain ⟨C₂, hC₂_le, hC₂⟩ := nat_div_approx (Nat.ceil x - 1) d
  obtain ⟨C₃, hC₃_le, hC₃⟩ := ceil_approx (x) (by linarith)
  rw [hC₁, hC₂, Nat.cast_sub, hC₃]
  · ring_nf
    have : |(↑d)⁻¹ - (↑d)⁻¹ * C₃ + (C₁ - C₂)| ≤ |(↑d)⁻¹ - (↑d)⁻¹*C₃| + |C₁ - C₂| := abs_add_le _ _
    have : |(↑d)⁻¹ - (↑d)⁻¹*C₃| ≤ |(↑d)⁻¹| + |(↑d)⁻¹*C₃| := abs_sub _ _
    have : |C₁ - C₂| ≤ |C₁| + |C₂| := abs_sub _ _
    have : |(d:ℝ)⁻¹| ≤ 1 := by
      rw [abs_inv, Nat.abs_cast]
      exact Nat.cast_inv_le_one _
    have : |(↑d)⁻¹*C₃| ≤ |C₃| := by
      rw [inv_mul_eq_div, abs_div]
      refine div_le_self (abs_nonneg _) ?_
      rw [Nat.abs_cast, Nat.one_le_cast]
      omega
    linarith
  · simp [hx]

end Remainder

theorem boudingSum_ge : (primeInterSieve x y z hz).selbergBoundingSum ≥ Real.log z / 2 := by
  apply boundingSum_ge_log
  · exact rfl
  · intro p hpp hp
    erw [prime_dvd_primorial_iff]
    · exact Nat.le_floor hp
    · exact hpp

include hx hy in
theorem primeSieve_rem_sum_le :
    ∑ d ∈ (primeInterSieve x y z hz).prodPrimes.divisors,
        (if (d : ℝ) ≤ z then (3:ℝ) ^ ω d * |rem (s := toBoundingSieve (self := primeInterSieve x y z hz)) d| else 0)
      ≤ 5 * z * (1+Real.log z)^3 := by
  refine rem_sum_le_of_const (primeInterSieve x y z hz) 5 (fun d hd ↦ ?_)
  apply abs_rem_le _ _ _ <;> linarith

include hx hy in
theorem siftedSum_le (hz : 1 < z) :
    siftedSum (s := toBoundingSieve (self := primeInterSieve x y z (le_of_lt hz)))
      ≤ 2 * y / Real.log z + 5 * z * (1+Real.log z)^3  := by
  apply le_trans (SelbergSieve.selberg_bound_simple ..)
  calc _ ≤ y / (Real.log z / 2) + 5 * z * (1+Real.log z)^3 := ?_
       _ = _ := by ring
  gcongr
  · linarith [Real.log_pos hz]
  · rfl
  · exact boudingSum_ge _ _ _ _
  · exact primeSieve_rem_sum_le x y z hx hy _

include hx hy in
theorem primesBetween_le (hz : 1 < z) :
    primesBetween x (x+y) ≤ 2 * y / Real.log z + 6 * z * (1+Real.log z)^3 := by
  have : z ≤ z * (1+Real.log z)^3 := by
    apply le_mul_of_one_le_right
    · linarith
    · apply one_le_pow₀
      linarith [Real.log_nonneg (by linarith)]
  linarith [siftedSum_le _ _ _ hx hy hz, primesBetween_le_siftedSum_add x y z hz.le]

theorem primesBetween_one (n : ℕ) : primesBetween 1 n = ((Finset.range (n+1)).filter Nat.Prime).card := by
  rw [primesBetween]
  congr 1
  ext p
  simp only [Nat.ceil_one, Nat.floor_natCast, Finset.mem_filter, Finset.mem_Icc, Finset.mem_range,
    and_congr_left_iff]
  exact fun hp ↦ ⟨fun h => by omega, fun h => ⟨by have := hp.pos; omega, by omega⟩⟩

theorem primesBetween_mono_right (a b c : ℝ) (hbc : b ≤ c) : primesBetween a b ≤ primesBetween a c := by
  dsimp only [primesBetween]
  refine Finset.card_le_card fun p ↦ ?_
  simp only [Finset.mem_filter, Finset.mem_Icc, Nat.ceil_le, and_imp]
  exact fun ha hb hp ↦ ⟨⟨ha, hb.trans (Nat.floor_mono hbc)⟩, hp⟩

theorem tmp (N : ℕ) : ((Finset.range N).filter Nat.Prime).card ≤ 4 * (N / Real.log N) + 6 *(N ^ (1/2 : ℝ) * (1 + 1/2 * Real.log N)^3) := by
  trans ↑((Finset.range (N+1)).filter Nat.Prime).card
  · norm_cast
    refine Finset.card_le_card fun n ↦ ?_
    simp only [Finset.mem_filter, Finset.mem_range, and_imp]
    exact fun hnN hp ↦ ⟨by omega, hp⟩
  rw [← primesBetween_one]
  by_cases hN : N = 0
  · simp [hN, primesBetween]
  by_cases hN : N = 1
  · simp (config := {decide:=true}) [hN, primesBetween]
  have h : primesBetween 1 (1 + N) ≤
      2 * (N / Real.log (N^(1/2:ℝ))) + 6 * (N ^ (1 / 2 : ℝ) * (1 + Real.log (N ^ (1 / 2 : ℝ))) ^ 3) := by
    convert (primesBetween_le 1 N (N ^ (1/2 : ℝ)) (by norm_num) (by norm_cast; omega)
      (Real.one_lt_rpow (by norm_cast; omega) (by norm_num))) using 1
    ring
  calc
    _ ≤ (primesBetween 1 (1+N):ℝ) := by
      norm_cast; apply primesBetween_mono_right; norm_cast; omega
    _ ≤ _ := by
      rw [Real.log_rpow (by norm_num; omega)] at h
      convert h using 2
      ring

theorem rpow_mul_rpow_log_isBigO_id_div_log (k : ℝ) {r : ℝ} (hr : r < 1) : (fun x ↦ (x : ℝ) ^ (r : ℝ) * (Real.log x)^k) =O[atTop] (fun x ↦ x / Real.log x) := calc
  (fun x ↦ (x : ℝ) ^ (r : ℝ) * (Real.log x)^k) =O[atTop] (fun x ↦ (x : ℝ) ^ (r : ℝ) * x ^ ((1-r)/2 : ℝ)) := by
    apply IsBigO.mul (isBigO_refl ..)
    apply (isLittleO_log_rpow_rpow_atTop k (by linarith) ..).isBigO
  _ =ᶠ[atTop] (fun N ↦ (N : ℝ) * (N ^ ((1-r)/2 : ℝ))⁻¹) := by
    filter_upwards [Filter.eventually_gt_atTop 0]
    intro N hN
    trans (N ^ (1 : ℝ) * (N ^ ((1-r)/2 : ℝ))⁻¹)
    · rw [← Real.rpow_add hN, ← Real.rpow_neg hN.le, ← Real.rpow_add hN]
      ring_nf
    · rw [← Nat.cast_one, Real.rpow_natCast, pow_one]
  _ =O[atTop] (fun N ↦ (N : ℝ) * (Real.log N)⁻¹) := by
    apply IsBigO.mul (isBigO_refl ..)
    apply IsBigO.inv_rev
    · apply (isLittleO_log_rpow_atTop (by linarith) ..).isBigO
    · filter_upwards [Filter.eventually_gt_atTop 1]
      intro N hN hcontra
      linarith [Real.log_pos hN]
  _ = (fun N ↦ (N : ℝ)/(Real.log N)) := by
    simp_rw [div_eq_mul_inv]

theorem err_isBigO : (fun x ↦ (x ^ (1 / 2 : ℝ) * (1 + 1 / 2 * Real.log x) ^ 3)) =O[atTop] fun x ↦ (x / Real.log x) := by
  calc
    _ =O[atTop] (fun x ↦ x ^ (1/2:ℝ) * (Real.log x) ^ 3) := by
      apply IsBigO.mul (isBigO_refl ..) (Real.isLittleO_const_log_atTop.isBigO.add ((isBigO_refl ..).const_mul_left ..) |>.pow _)
    _ =O[atTop] _ := by
      convert rpow_mul_rpow_log_isBigO_id_div_log 3 (?_) <;> norm_num

theorem card_range_filter_prime_isBigO : (fun N ↦ ((Finset.range N).filter Nat.Prime).card : ℕ → ℝ) =O[atTop] (fun N ↦ N / Real.log N) := calc
  _ =O[atTop] (fun N ↦ 4 * (N / Real.log N) + 6 * (N ^ (1/2 : ℝ) * (1 + 1/2 * Real.log N)^3) : ℕ→ℝ) := by
    apply isBigO_of_le
    intro N
    simp only [RCLike.norm_natCast, one_div, Real.norm_eq_abs]
    rw [abs_of_nonneg]
    convert tmp N using 4 <;> norm_num
    positivity
  _ =O[atTop] _ := ((isBigO_refl ..).const_mul_left ..).add (err_isBigO.natCast.const_mul_left _)

theorem prime_or_pow (N n : ℕ) (hnN : n < N) (hnprime : IsPrimePow n) :
    Nat.Prime n ∨ (∃ (m : ℕ), m < Real.sqrt N ∧ ∃ k ≤ Nat.log 2 N, n = m ^ k) := by
  rw [isPrimePow_nat_iff_bounded n] at hnprime
  obtain ⟨p, -, k, -, hp, hk_pos, hpkn⟩ := hnprime
  by_cases hk : k = 1
  · left
    rw [← hpkn, hk, pow_one]
    exact hp
  right
  refine ⟨p, ?_, k, ?_, ?_⟩
  · rw [Real.lt_sqrt]
    · norm_cast
      calc
        p^2 ≤ p^k := by gcongr <;> [exact hp.one_le; omega]
      _ = n := hpkn
      _ < N := hnN
    · positivity
  · calc
      _ ≤ Nat.log p n := Nat.le_log_of_pow_le hp.one_lt hpkn.le
      _ ≤ Nat.log 2 n := Nat.log_anti_left (by norm_num) hp.two_le
      _ ≤ Nat.log 2 N := Nat.log_mono_right hnN.le
  · exact_mod_cast hpkn.symm

theorem range_filter_isPrimePow_subset_union (N : ℕ) :
  ((Finset.range N).filter IsPrimePow) ⊆ (Finset.range N).filter Nat.Prime ∪
    ((Finset.Ico 1 (Nat.ceil (Real.sqrt N))) ×ˢ Finset.range (Nat.log 2 N + 1)).image (fun p ↦ p.1 ^ p.2)
    := by
  intro n
  simp only [Finset.mem_Ico, Finset.mem_filter, Finset.mem_range, Finset.mem_union, Finset.mem_image,
    Finset.mem_product, Prod.exists, and_imp]
  intro hnN hnprime
  rcases prime_or_pow N n hnN hnprime with hp | ⟨m, hm, k, hk, h⟩
  · left; exact ⟨hnN, hp⟩
  · right
    refine ⟨m, k, ?_⟩
    by_cases hm : m = 0
    · rw [hm, zero_pow] at h
      · exact False.elim (hnprime.ne_zero h)
      · rintro rfl
        simp only [pow_zero] at h
        exact False.elim (hnprime.ne_one h)
    rw [Nat.lt_ceil, Nat.lt_succ_iff]
    have : 1 ≤ m := by omega
    aesop

theorem IsBigO.nat_Top_of_atTop (f g : ℕ → ℝ) (h : f =O[Filter.atTop] g) (h0 : ∀ n, g n = 0 → f n = 0) :
    f =O[⊤] g := by
  simp only [Asymptotics.isBigO_top, Real.norm_eq_abs]
  rw [Asymptotics.isBigO_atTop_iff_eventually_exists] at h
  simp only [ge_iff_le, Real.norm_eq_abs, Filter.eventually_atTop] at h
  obtain ⟨N, hN⟩ := h
  specialize hN N le_rfl
  obtain ⟨c, hc⟩ := hN
  let C := Finset.max' (insert c ((Finset.range N).image (fun n ↦ |f n| * |g n|⁻¹))) (by simp)
  refine ⟨C, fun n ↦ ?_⟩
  by_cases hn : N ≤ n
  · calc |f n| ≤ c * |g n| := hc n hn
      _ ≤ C * |g n| := by
        gcongr
        apply Finset.le_max'
        simp
  · by_cases hg : g n = 0
    · simp [hg, h0]
    rw [← mul_inv_le_iff₀]
    · apply Finset.le_max'
      simp only [Finset.mem_insert, Finset.mem_image, Finset.mem_range]
      exact .inr ⟨n, by omega, rfl⟩
    · simp [hg]

theorem pows_small_primes_le (N : ℕ) :
  (((Finset.Ico 1 (Nat.ceil (Real.sqrt N))) ×ˢ Finset.range (Nat.log 2 N + 1)).image (fun p ↦ p.1 ^ p.2)).card
    ≤ (N : ℝ) ^ (1/2 : ℝ) * (1 + Real.log N / Real.log 2):= calc
  _ ≤ (((Finset.Ico 1 (Nat.ceil (Real.sqrt N))) ×ˢ Finset.range (Nat.log 2 N + 1)).card : ℝ) := by
    norm_cast
    exact Finset.card_image_le
  _ ≤ _ := by
    simp only [Finset.card_product, Nat.card_Ico, Finset.card_range, Nat.cast_mul, Nat.cast_add,
      Nat.cast_one]
    by_cases hN : N = 0
    · simp [hN]
    have : 1 ≤ Nat.ceil (Real.sqrt N) := by
      simp only [Nat.one_le_ceil_iff, Real.sqrt_pos, Nat.cast_pos]
      omega
    gcongr ?_ * ?_
    · rw [← Real.sqrt_eq_rpow, Nat.cast_sub this, Nat.cast_one]
      have := Nat.ceil_lt_add_one (show 0 ≤ Real.sqrt N by positivity)
      linarith
    rw [← Real.natFloor_logb_natCast, Real.log_div_log, Nat.cast_two, add_comm, add_le_add_iff_left]
    apply Nat.floor_le
    apply Real.logb_nonneg one_lt_two
    norm_cast; omega

theorem one_add_log_div_log_two_isBigO :
    (fun N ↦ (1 + Real.log N / Real.log 2)) =O[atTop] (fun N ↦ Real.log N) := by
  refine IsBigO.add ?h₁ ?h₂
  · convert Real.isLittleO_const_log_atTop.isBigO
  simp_rw [div_eq_inv_mul]
  apply IsBigO.const_mul_left (isBigO_refl _ _)

theorem pow_half_mul_one_add_log_div_isBigO :
    (fun N ↦ (N : ℝ) ^ (1/2 : ℝ) * (1 + Real.log N / Real.log 2)) =O[Filter.atTop]
      (fun N ↦ N / Real.log N) := calc
  (fun N ↦ (N : ℝ) ^ (1/2 : ℝ) * (1 + Real.log N / Real.log 2)) =O[atTop] (fun N ↦ (N : ℝ) ^ (1/2 : ℝ) * Real.log N) := by
    apply IsBigO.mul
    · apply isBigO_refl
    apply one_add_log_div_log_two_isBigO
  _ =O[atTop] (fun N ↦ (N : ℝ)/(Real.log N)) := by
    convert rpow_mul_rpow_log_isBigO_id_div_log 1 (show 1/2 < (1:ℝ) by norm_num) using 1
    simp

theorem card_pows_aux : (fun N ↦ (((Finset.Ico 1 (Nat.ceil (Real.sqrt N))) ×ˢ Finset.range (Nat.log 2 N + 1)).image (fun p ↦ p.1 ^ p.2)).card : ℕ → ℝ) =O[atTop] fun N ↦ N / Real.log N := by
  apply IsBigO.trans ?_ pow_half_mul_one_add_log_div_isBigO.natCast
  apply isBigO_of_le
  intro N
  simp only [RCLike.norm_natCast, one_div, norm_mul, Real.norm_eq_abs]
  rw [Real.abs_rpow_of_nonneg (by positivity), Nat.abs_cast, abs_of_nonneg]
  · convert pows_small_primes_le N using 3
    norm_num
  by_cases hN : N = 0
  · simp [hN]
  rw [Real.log_div_log]
  linarith [Real.logb_nonneg (show 1 < (2:ℝ) by norm_num) (show (1 : ℝ) ≤ N by norm_num; omega)]

theorem card_isPrimePow_isBigO :
  (fun N ↦ (((Finset.range N).filter IsPrimePow).card:ℝ)) =O[atTop] (fun N ↦ N / Real.log N) := calc
  (fun N ↦ (((Finset.range N).filter IsPrimePow).card:ℝ)) =O[atTop] (fun N ↦ (((Finset.range N).filter Nat.Prime ∪
    ((Finset.Ico 1 (Nat.ceil (Real.sqrt N))) ×ˢ Finset.range (Nat.log 2 N + 1)).image (fun p ↦ p.1 ^ p.2)).card:ℝ)) := by
    apply isBigO_of_le
    simp only [RCLike.norm_natCast, Nat.cast_le]
    exact fun N ↦ Finset.card_le_card (range_filter_isPrimePow_subset_union _)
  _ =O[atTop] fun N ↦ (((Finset.range N).filter Nat.Prime).card + (((Finset.Ico 1 (Nat.ceil (Real.sqrt N))) ×ˢ Finset.range (Nat.log 2 N + 1)).image (fun p ↦ p.1 ^ p.2)).card : ℝ):= by
    apply isBigO_of_le
    simp only [RCLike.norm_natCast, Real.norm_eq_abs]
    intro N
    rw [abs_of_nonneg (by positivity)]
    exact_mod_cast Finset.card_union_le _ _
  _ =O[atTop] fun N ↦ N / Real.log N := IsBigO.add (card_range_filter_prime_isBigO) card_pows_aux

theorem card_range_filter_isPrimePow_le : ∃ C, ∀ N, ((Finset.range N).filter IsPrimePow).card ≤ C * (N / Real.log N) := by
  convert_to (fun N ↦ ((Finset.range N).filter IsPrimePow).card : ℕ → ℝ) =O[⊤] (fun N ↦ (N / Real.log N))
  · simp only [isBigO_top, RCLike.norm_natCast, norm_div, Real.norm_eq_abs]
    peel with C N
    by_cases hN : N = 0
    · simp [hN]
    rw [abs_of_nonneg]
    apply Real.log_nonneg
    norm_cast; omega
  apply IsBigO.nat_Top_of_atTop _ _ card_isPrimePow_isBigO
  simp only [div_eq_zero_iff, Nat.cast_eq_zero, Real.log_eq_zero, Nat.cast_eq_one, or_self_left,
    Finset.card_eq_zero, forall_eq_or_imp, Finset.range_zero, Finset.filter_empty, Finset.range_one,
    true_and]
  refine ⟨by simpa using (show ¬IsPrimePow (0 : ℕ) from fun h ↦ (Nat.lt_irrefl 0) h.pos), fun a ha ↦ ?_⟩
  exfalso
  linarith [show 0 ≤ (a : ℝ) by positivity]

-- #print axioms card_isPrimePow_isBigO

end BrunTitchmarsh


==> anc/lean/extended-lean-companion/sharp-second-order/source/PrimeNumberTheoremAnd/Consequences.lean <==
import Mathlib.Analysis.Asymptotics.Lemmas
import Mathlib.NumberTheory.AbelSummation
import Mathlib.NumberTheory.PrimeCounting
import Mathlib.Analysis.Asymptotics.AsymptoticEquivalent
import Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic
import Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus
import Mathlib.MeasureTheory.Integral.IntervalIntegral.IntegrationByParts
import Mathlib.NumberTheory.PrimeCounting

import PrimeNumberTheoremAnd.Mathlib.NumberTheory.ArithmeticFunction
import PrimeNumberTheoremAnd.Mathlib.Analysis.SpecialFunctions.Log.Basic
import PrimeNumberTheoremAnd.Wiener

set_option lang.lemmaCmd true

open ArithmeticFunction hiding log
open Nat hiding log
open Finset
open BigOperators Filter Real Classical Asymptotics MeasureTheory intervalIntegral

lemma Set.Ico_subset_Ico_of_Icc_subset_Icc {a b c d : ℝ} (h : Set.Icc a b ⊆ Set.Icc c d) :
    Set.Ico a b ⊆ Set.Ico c d := by
  intro z hz
  have hz' := Set.Ico_subset_Icc_self.trans h hz
  have hcd : c ≤ d := by
    contrapose! hz'
    rw [Icc_eq_empty_of_lt hz']
    exact notMem_empty _
  simp only [mem_Ico, mem_Icc] at *
  refine ⟨hz'.1, hz'.2.eq_or_lt.resolve_left ?_⟩
  rintro rfl
  apply hz.2.not_ge
  have := h <| right_mem_Icc.mpr (hz.1.trans hz.2.le)
  simp only [mem_Icc] at this
  exact this.2

-- AkraBazzi.lean
lemma deriv_smoothingFn' {x : ℝ} (hx_pos : 0 < x) (hx : x ≠ 1) : deriv (fun x => (log x)⁻¹) x = -x⁻¹ / (log x ^ 2) := by
  have : log x ≠ 0 := Real.log_ne_zero_of_pos_of_ne_one hx_pos hx
  rw [deriv_fun_inv''] <;> aesop

lemma deriv_smoothingFn {x : ℝ} (hx : 1 < x) : deriv (fun x => (log x)⁻¹) x = -x⁻¹ / (log x ^ 2) :=
  deriv_smoothingFn' (by positivity) (ne_of_gt hx)

noncomputable def th (x : ℝ) := ∑ p ∈ (Iic ⌊x⌋₊).filter Nat.Prime, Real.log p

lemma th_def' (x : ℝ) :
    th x = ∑ n ∈ Icc 0 ⌊x⌋₊, Set.indicator (setOf Nat.Prime) (fun n => log n) n := by
  unfold th
  rw [sum_filter]
  refine sum_congr rfl fun n _ => ?_
  simp [Set.indicator_apply]

lemma th_eq_zero_of_lt_two {x : ℝ} (hx : x < 2) : th x = 0 := by
  unfold th
  convert sum_empty
  ext y
  simp only [mem_filter, mem_Iic, notMem_empty, iff_false, not_and]
  intro hy
  have : y < 2 := by
    cases lt_or_ge x 0 with
    | inl hx' =>
      have := Nat.floor_of_nonpos hx'.le
      rw [this, nonpos_iff_eq_zero] at hy
      rw [hy]
      norm_num
    | inr hx' =>
      rw [← Nat.cast_lt_ofNat (α := ℝ)]
      apply lt_of_le_of_lt ?_ hx
      refine (le_floor_iff hx').mp hy
  contrapose! this
  exact this.two_le

theorem extracted_2 (x : ℝ) (z : ℝ) (hz_pos : 0 < z) (hz : z ≠ 1) :
    ContinuousWithinAt (fun x ↦ (x * log x ^ 2)⁻¹) (Set.Icc (3 / 2) x) z := by
  apply ContinuousWithinAt.inv₀
  · apply continuousWithinAt_id.mul <| (continuousWithinAt_id.log ?_).pow _
    simp [hz_pos.ne']
  · apply mul_ne_zero
    · exact hz_pos.ne'
    · apply pow_ne_zero _ <| log_ne_zero_of_pos_of_ne_one hz_pos hz


theorem extracted_1 (x : ℝ) (hx : 2 ≤ x) :
    IntegrableOn
      (fun t ↦ (∑ p ∈ filter Nat.Prime (Iic ⌊t⌋₊), log ↑p) / (t * log t ^ 2))
      (Set.Icc 2 x) volume := by
  have hx0 : 0 ≤ x := zero_le_two.trans hx
  have hx2 : (2 : ℝ) ≤ ⌊x⌋₊ := by
    rwa [← Nat.cast_ofNat, Nat.cast_le, Nat.le_floor_iff hx0, Nat.cast_ofNat]
  have h (n : ℕ) (hn : 2 ≤ n) :
      IntegrableOn (fun t ↦ (∑ p ∈ filter Nat.Prime (Icc 0 ⌊t⌋₊), log ↑p) / (t * log t ^ 2))
        (Set.Ico (n) (n + 1)) volume := by
    have hn2 : (2 : ℝ) ≤ n := by norm_cast
    have hn32 : (3 / 2 : ℝ) ≤ n := le_trans (by norm_num) hn2
    simp_rw [div_eq_mul_inv]
    apply IntegrableOn.mul_continuousOn_of_subset ?_ ?_
      measurableSet_Ico isCompact_Icc Set.Ico_subset_Icc_self
    · apply Integrable.congr (integrable_const (∑ p ∈ filter Nat.Prime (Icc 0 n), log p))
      simp only [measurableSet_Ico, ae_restrict_eq]
      rw [eventuallyEq_inf_principal_iff]
      apply Eventually.of_forall
      intro z hz
      simp [Nat.floor_eq_on_Ico _ _ hz]
    · intro z hz
      apply ContinuousWithinAt.mono (extracted_2 _ _ _ _) (Set.Icc_subset_Icc_left hn32) <;>
      · simp only [Set.mem_Icc] at hz; linarith
  rw [Iic_eq_Icc, bot_eq_zero]
  have : Set.Icc 2 x = Set.Ico (2 : ℝ) ⌊x⌋₊ ∪ Set.Icc (⌊x⌋₊ : ℝ) x :=
    Set.Ico_union_Icc_eq_Icc hx2 (floor_le hx0) |>.symm
  rw [this]
  apply IntegrableOn.union
  swap
  · apply IntegrableOn.mono_set (t := Set.Ico (⌊x⌋₊ : ℝ) (⌊x⌋₊ + 1))
    · apply h
      exact_mod_cast hx2
    · apply Set.Icc_subset_Ico_right
      exact lt_floor_add_one x
  have : Set.Ico (2 : ℝ) ⌊x⌋₊ = ⋃ i ∈ Ico 2 ⌊x⌋₊, Set.Ico (i : ℝ) (i + 1) := by
    ext y
    simp only [Set.mem_Ico, mem_Ico, Set.mem_iUnion, exists_and_left, exists_prop]
    constructor
    · rintro ⟨h1, h2⟩
      use ⌊y⌋₊
      have : 0 ≤ y := zero_le_two.trans h1
      simp [Nat.floor_le, Nat.floor_lt, this, lt_floor_add_one, h2, le_floor, h1]
    · rintro ⟨n', h⟩
      have : (2 : ℝ) ≤ n' := by
        rw [← Nat.cast_ofNat, Nat.cast_le]
        exact h.2.1.1
      refine ⟨this.trans h.1, h.2.2.trans_le ?_⟩
      rw [← Nat.cast_add_one, Nat.cast_le, Nat.add_one_le_iff]
      exact h.2.1.2
  rw [this]
  apply MeasureTheory.integrableOn_finset_iUnion.mpr
  intro n hn
  simp only [mem_Ico] at hn
  apply h _ hn.1

lemma th43_b (x : ℝ) (hx : 2 ≤ x) :
    Nat.primeCounting ⌊x⌋₊ =
      th x / log x + ∫ t in Set.Icc 2 x, th t / (t * (Real.log t) ^ 2) := by
  trans th x / log x + ∫ t in Set.Icc (3 / 2) x, th t / (t * (Real.log t) ^ 2)
  swap
  · congr 1
    have : Set.Icc (3/2) x = Set.Ico (3/2) 2 ∪ Set.Icc 2 x := by
      symm
      apply Set.Ico_union_Icc_eq_Icc ?_ hx
      norm_num
    rw [this, setIntegral_union]
    · simp only [add_eq_right]
      apply integral_eq_zero_of_ae
      simp only [measurableSet_Ico, ae_restrict_eq]
      refine eventuallyEq_inf_principal_iff.mpr ?_
      apply Eventually.of_forall
      intro y hy
      simp only [Set.mem_Ico] at hy
      have := th_eq_zero_of_lt_two hy.2
      simp_all
    · rw [Set.disjoint_iff, Set.subset_empty_iff]
      ext y
      simp (config := {contextual := true})
    · exact measurableSet_Icc
    · rw [integrableOn_congr_fun (g := 0)]
      · exact integrableOn_zero
      · intro y hy
        simp only [Set.mem_Ico] at hy
        have := th_eq_zero_of_lt_two hy.2
        simp_all
      · exact measurableSet_Ico
    · unfold th
      apply extracted_1 _ hx
  let a : ℕ → ℝ := Set.indicator (setOf Nat.Prime) (fun n => log n)
  have h3 (n : ℕ) : (log n)⁻¹ * a n = if n.Prime then 1 else 0 := by
    simp only [a]
    simp [Set.indicator_apply]
    split_ifs with h
    · rw [mul_comm]
      refine mul_inv_cancel₀ ?_
      refine log_ne_zero_of_pos_of_ne_one ?_ ?_ <;> norm_cast
      exacts [h.pos, h.ne_one]
    · rfl
  have h9 : 3/2 ≤ x := by linarith
  have h2 := sum_mul_eq_sub_sub_integral_mul (f := fun x ↦ (log x)⁻¹) (c := a) (by norm_num) h9
  have h4 : ⌊(3/2 : ℝ)⌋₊ = 1 := by rw [@floor_div_ofNat]; rw [Nat.floor_ofNat]
  have h5 : Icc 0 1 = {0, 1} := by ext; simp; omega
  have h6 (N : ℕ) : (filter Nat.Prime (Ioc 1 N)).card = Nat.primeCounting N := by
    have : filter Nat.Prime (Ioc 1 N) = filter Nat.Prime (range (N + 1)) := by
      ext n
      simp only [mem_filter, mem_Ioc, mem_range, and_congr_left_iff]
      intro hn
      simp [lt_succ, hn.one_lt]
    rw [this]
    simp [primeCounting, primeCounting', count_eq_card_filter_range]
  have h7 : a 1 = 0 := by
    simp [a]
  have h8 (f : ℝ → ℝ) :
    ∫ (u : ℝ) in Set.Ioc (3 / 2) x, deriv (fun x ↦ (log x)⁻¹) u * f u =
    ∫ (u : ℝ) in Set.Icc (3 / 2) x, f u * -(u * log u ^ 2)⁻¹ := by
    rw [← integral_Icc_eq_integral_Ioc]
    apply setIntegral_congr_ae measurableSet_Icc
    refine Eventually.of_forall (fun u hu => ?_)
    have hu' : 1 < u := by
      simp only [Set.mem_Icc] at hu
      linarith
    rw [deriv_smoothingFn hu']
    ring

  simp [h3, h4, h5, h6, h7, h8, MeasureTheory.integral_neg] at h2
  rw [h2]
  · simp [a, ← th_def', div_eq_mul_inv, mul_comm]
  · intro z hz1 hz2
    refine (differentiableAt_fun_id.log ?_).inv (log_ne_zero_of_pos_of_ne_one ?_ ?_) <;> linarith
  · have : ∀ y ∈ Set.Icc (3 / 2) x, deriv (fun x ↦ (log x)⁻¹) y = -(y * log y ^ 2)⁻¹:= by
      intro y hy
      simp only [Set.mem_Icc] at hy
      rw [deriv_smoothingFn, mul_inv, ← div_eq_mul_inv, neg_div]
      linarith
    apply ContinuousOn.integrableOn_Icc
    intro z hz
    apply ContinuousWithinAt.congr (f := fun x => - (x * log x ^ 2)⁻¹)
    · apply ContinuousWithinAt.neg
      simp only [Set.mem_Icc] at hz
      apply extracted_2 <;> linarith
    · apply this
    · apply this z hz

/-%%
\begin{lemma}[finsum_range_eq_sum_range]\label{finsum_range_eq_sum_range}\lean{finsum_range_eq_sum_range}\leanok For any arithmetic function $f$ and real number $x$, one has
$$ \sum_{n \leq x} f(n) = \sum_{n \leq ⌊x⌋_+} f(n)$$
and
$$ \sum_{n < x} f(n) = \sum_{n < ⌈x⌉_+} f(n).$$
\end{lemma}
%%-/
lemma finsum_range_eq_sum_range {R : Type*} [AddCommMonoid R] {f : ArithmeticFunction R} (x : ℝ) :
    ∑ᶠ (n : ℕ) (_: n < x), f n = ∑ n ∈ range ⌈x⌉₊, f n := by
  apply finsum_cond_eq_sum_of_cond_iff f
  intros
  simp only [mem_range]
  exact Iff.symm Nat.lt_ceil

lemma finsum_range_eq_sum_range' {R : Type*} [AddCommMonoid R] {f : ArithmeticFunction R} (x : ℝ) :
    ∑ᶠ (n : ℕ) (_ : n ≤ x), f n = ∑ n ∈ Iic ⌊x⌋₊, f n := by
  apply finsum_cond_eq_sum_of_cond_iff f
  intro n h
  simp only [mem_Iic]
  exact Iff.symm <| Nat.le_floor_iff'
    fun (hc : n = 0) ↦ (h : f n ≠ 0) <| (congrArg f hc).trans ArithmeticFunction.map_zero

/-%%
\begin{proof}\leanok Straightforward. \end{proof}
%%-/

lemma log2_pos : 0 < log 2 := by
  rw [Real.log_pos_iff zero_le_two]
  exact one_lt_two

/-- Auxiliary lemma I for `chebyshev_asymptotic`: Expressing the sum over Λ up to N as a double sum over primes and exponents. -/
lemma sum_von_mangoldt_as_double_sum (x : ℝ) (hx : 0 ≤ x) :
  ∑ n ∈ Iic ⌊x⌋₊, Λ n =
    ∑ k ∈ Icc 1 ⌊ log x / log 2⌋₊,
      ∑ p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), log p := calc
    _ = ∑ n ∈ Iic ⌊x⌋₊, ∑ k ∈ Icc 1 ⌊ log x / log 2⌋₊, ∑ p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), if n = p^k then log p else 0 := by
      apply Finset.sum_congr rfl
      intro n hn
      rw [mem_Iic, Nat.le_floor_iff hx] at hn
      rw [ArithmeticFunction.vonMangoldt_apply]
      by_cases h : IsPrimePow n
      · simp [h]
        rw [isPrimePow_def] at h
        obtain ⟨ p, k, ⟨ h1, h2, h3 ⟩ ⟩ := h
        rw [← h3]
        replace h1 := h1.nat_prime
        calc
          _ = log p := by
            congr
            apply Nat.Prime.pow_minFac h1 (Nat.ne_zero_of_lt h2)
          _ = ∑ k' ∈ Icc 1 ⌊ log x / log 2⌋₊, if k' = k then log p else 0 := by
            simp
            have h : k ≤ ⌊x.log / log 2⌋₊ := by
              have h5 : 2^k ≤ n := by
                rw [← h3]
                apply Nat.pow_le_pow_left (Prime.two_le h1)
              have h6 : 1 ≤ x := by
                apply LE.le.trans _ hn
                simp only [one_le_cast]
                exact LE.le.trans Nat.one_le_two_pow h5
              have h7 : 0 < x := by linarith
              rw [Nat.le_floor_iff, le_div_iff₀ log2_pos, le_log_iff_exp_le h7, mul_comm, exp_mul, exp_log zero_lt_two]
              · apply LE.le.trans _ hn
                norm_cast
              apply div_nonneg (Real.log_nonneg h6) (le_of_lt log2_pos)
            have : 1 ≤ k ∧ k ≤ ⌊x.log / log 2⌋₊ := ⟨ h2, h ⟩
            simp [this]
          _ = ∑ k' ∈ Icc 1 ⌊ log x / log 2⌋₊,
      ∑ p' ∈ filter Nat.Prime (Iic ⌊ x^((k':ℝ)⁻¹) ⌋₊), if k'=k ∧ p'=p then log p else 0 := by
            apply Finset.sum_congr rfl
            intro k' _
            by_cases h : k' = k
            · have : p ≤ ⌊x ^ (k:ℝ)⁻¹⌋₊ := by
                rw [Nat.le_floor_iff]
                · rw [le_rpow_inv_iff_of_pos (cast_nonneg p) hx (cast_pos.mpr h2)]
                  apply LE.le.trans _ hn
                  rw [← h3]
                  norm_num
                positivity
              simp [h, h1, this]
            simp [h]
          _ = _ := by
            apply Finset.sum_congr rfl
            intro k' _
            apply Finset.sum_congr rfl
            intro p' hp'
            by_cases h : p ^ k = p' ^ k'
            · simp at hp'
              have : (k' = k ∧ p' = p) := by
                have := eq_of_prime_pow_eq h1.prime hp'.2.prime h2 h
                rw [← this, pow_right_inj₀] at h
                · exact ⟨ h.symm, this.symm ⟩
                · exact Prime.pos h1
                exact Nat.Prime.ne_one h1
              simp [h, this]
            have :¬ (k' = k ∧ p' = p) := by
              contrapose! h
              rw [h.1, h.2]
            simp [h, this]
      simp [h]
      symm
      apply Finset.sum_eq_zero
      intro k hk
      apply Finset.sum_eq_zero
      intro p hp
      simp at hp ⊢
      intro hn'
      contrapose! h; clear h
      rw [isPrimePow_def]
      use p, k
      refine ⟨ Nat.Prime.prime hp.2, ⟨ ?_, hn'.symm ⟩ ⟩
      simp at hk
      exact hk.1
    _ = ∑ k ∈ Icc 1 ⌊ log x / log 2⌋₊, ∑ p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), ∑ n ∈ Iic ⌊x⌋₊, if n = p^k then log p else 0 := by
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro k _
      rw [Finset.sum_comm]
    _ = _ := by
      apply Finset.sum_congr rfl
      intro k hk
      apply Finset.sum_congr rfl
      intro p hp
      simp at hk hp ⊢
      intro hpk
      rw [Nat.floor_lt hx] at hpk
      rw [Nat.le_floor_iff (rpow_nonneg hx (k:ℝ)⁻¹), Real.le_rpow_inv_iff_of_pos (cast_nonneg p) hx (cast_pos.mpr hk.1)] at hp
      simp at hpk hp
      linarith [hp.1]

/-- Auxiliary lemma II for `chebyshev_asymptotic`: Controlling the error. -/
lemma sum_von_mangoldt_sub_sum_primes_le (x : ℝ) (hx : 2 ≤ x) :
    |∑ n ∈ Iic ⌊x⌋₊, Λ n - ∑ p ∈ filter Nat.Prime (Iic ⌊ x⌋₊), log p| ≤ (x.log / log 2) * ((x ^ (2:ℝ)⁻¹ + 1) * x.log) := by
  have hx_one : 1 ≤ x := one_le_two.trans hx
  have hx_pos : 0 < x := lt_of_lt_of_le zero_lt_two hx
  have hx_nonneg : 0 ≤ x := le_of_lt hx_pos
  have hlogx_nonneg : 0 ≤ log x := log_nonneg hx_one

  calc
    _ = |∑ k ∈ Icc 2 ⌊ log x / log 2⌋₊,
      ∑ p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), log p + ∑ p ∈ filter Nat.Prime (Iic ⌊ x^((1:ℝ)⁻¹) ⌋₊), log p - ∑ p ∈ filter Nat.Prime (Iic ⌊ x⌋₊), log p| := by
      rw [sum_von_mangoldt_as_double_sum x hx_nonneg]
      congr
      have h : 1 ∈ Icc 1 ⌊ log x / log 2⌋₊ := by
        simp only [mem_Icc, le_refl, one_le_floor_iff, true_and]
        rwa [le_div_iff₀ log2_pos, one_mul, le_log_iff_exp_le hx_pos, exp_log zero_lt_two]
      set s := Icc 2 ⌊ log x / log 2⌋₊
      convert (Finset.sum_erase_add _ _ h).symm
      · ext n
        simp only [mem_Icc, Icc_erase_left, mem_Ioc, and_congr_left_iff, s]
        intro _
        rfl
      exact Eq.symm cast_one
    _ = |∑ k ∈ Icc 2 ⌊ log x / log 2⌋₊,
      ∑ p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), log p| := by
        congr
        convert add_sub_cancel_right _ (∑ p ∈ filter Nat.Prime (Iic ⌊ x⌋₊), log p)
        simp only [inv_one, rpow_one]
    _ ≤ ∑ k ∈ Icc 2 ⌊ log x / log 2⌋₊,
      |∑ p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), log p| := abs_sum_le_sum_abs _ _
    _ ≤ ∑ k ∈ Icc 2 ⌊ log x / log 2⌋₊,
      ∑ p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), |log p| := by
        apply sum_le_sum
        intro k _
        exact abs_sum_le_sum_abs _ _
    _ ≤ ∑ k ∈ Icc 2 ⌊ log x / log 2⌋₊,
      ∑ _p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), log x := by
        apply sum_le_sum
        intro k hk
        apply sum_le_sum
        intro p hp
        simp at hk hp
        have hp' : 1 ≤ p := Nat.Prime.one_le hp.2
        have hp'': p ≠ 0 := Nat.ne_zero_of_lt hp'
        replace hp := (Nat.le_floor_iff' hp'').mp hp.1
        rw [abs_of_nonneg, log_le_log_iff _ hx_pos]
        · apply hp.trans
          calc
            _ ≤ x^(1:ℝ) := by
              apply rpow_le_rpow_of_exponent_le hx_one
              apply inv_le_one_of_one_le₀
              simp only [one_le_cast]
              exact one_le_two.trans hk.1
            _ = _ := by
              simp only [rpow_one]
        · simpa only [cast_pos]
        apply log_nonneg
        simp only [one_le_cast, hp']
    _ ≤ ∑ k ∈ Icc 2 ⌊ log x / log 2⌋₊,
      (x^((2:ℝ)⁻¹)+1) * log x := by
        apply sum_le_sum
        intro k hk
        simp only [sum_const, nsmul_eq_mul]
        gcongr
        rw [← Nat.le_floor_iff]
        · apply (Finset.card_filter_le _ _).trans
          rw [card_Iic, Nat.floor_add_one]
          · apply Nat.add_le_add _ NeZero.one_le
            apply floor_le_floor
            apply rpow_le_rpow_of_exponent_le hx_one
            simp at hk
            rw [inv_le_inv₀ _ zero_lt_two]
            · exact ofNat_le_cast.mpr hk.1
            simp only [cast_pos]
            exact lt_of_lt_of_le zero_lt_two hk.1
          exact rpow_nonneg hx_nonneg 2⁻¹
        exact add_nonneg (rpow_nonneg hx_nonneg (2:ℝ)⁻¹) zero_le_one
    _ ≤ _ := by
      simp only [sum_const, card_Icc, reduceSubDiff, nsmul_eq_mul]
      gcongr
      apply le_trans _ (Nat.floor_le _)
      · simp only [cast_le, tsub_le_iff_right, le_add_iff_nonneg_right, _root_.zero_le]
      exact div_nonneg hlogx_nonneg (le_of_lt log2_pos)



/-- If u ~ v and w-u = o(v) then w ~ v. -/
theorem Asymptotics.IsEquivalent.add_isLittleO'
    {α : Type*} {β : Type*} [NormedAddCommGroup β] {u : α → β} {v : α → β} {w : α → β}
    {l : Filter α} (huv : Asymptotics.IsEquivalent l u v) (hwu : (w - u) =o[l] v) :
    Asymptotics.IsEquivalent l w v := by
  rw [← add_sub_cancel u w]
  exact add_isLittleO huv hwu

/-- If u ~ v and u-w = o(v) then w ~ v. -/
theorem Asymptotics.IsEquivalent.add_isLittleO''
    {α : Type*} {β : Type*} [NormedAddCommGroup β] {u : α → β} {v : α → β} {w : α → β}
    {l : Filter α} (huv : Asymptotics.IsEquivalent l u v) (hwu : (u - w) =o[l] v) :
    Asymptotics.IsEquivalent l w v := by
  rw [← sub_sub_self u w]
  exact sub_isLittleO huv hwu

theorem WeakPNT' : Tendsto (fun N ↦ (∑ n ∈ Iic N, Λ n) / N) atTop (nhds 1) := by
  have : (fun N ↦ (∑ n ∈ Iic N, Λ n) / N) = (fun N ↦ (∑ n ∈ range N, Λ n)/N + Λ N / N) := by
    ext N
    have : N ∈ Iic N := mem_Iic.mpr (le_refl _)
    rw [← Finset.sum_erase_add _ _ this, ← Nat.Iio_eq_range, Iic_erase]
    exact add_div _ _ _

  rw [this, ← add_zero 1]
  apply Tendsto.add WeakPNT
  convert squeeze_zero (f := fun N ↦ Λ N / N) (g := fun N ↦ log N / N) (t₀ := atTop) ?_ ?_ ?_
  · intro N
    simp
    exact div_nonneg vonMangoldt_nonneg (cast_nonneg N)
  · intro N
    simp
    exact div_le_div_of_nonneg_right vonMangoldt_le_log (cast_nonneg N)
  have := Real.tendsto_pow_log_div_pow_atTop 1 1 Real.zero_lt_one
  simp at this
  exact Tendsto.comp this tendsto_natCast_atTop_atTop

/-- An alternate form of the Weak PNT. -/
theorem WeakPNT'' : (fun x ↦ ∑ n ∈ (Iic ⌊x⌋₊), Λ n) ~[atTop] (fun x ↦ x) := by
    apply IsEquivalent.trans (v := fun x ↦ (⌊x⌋₊:ℝ))
    · rw [isEquivalent_iff_tendsto_one]
      · convert Tendsto.comp WeakPNT' tendsto_nat_floor_atTop
        infer_instance
      rw [eventually_iff]
      simp only [ne_eq, cast_eq_zero, floor_eq_zero, not_lt, mem_atTop_sets, ge_iff_le,
        Set.mem_setOf_eq]
      use 1
      simp only [imp_self, implies_true]
    apply IsLittleO.isEquivalent
    rw [← isLittleO_neg_left]
    apply IsLittleO.of_bound
    intro ε hε
    simp
    use ε⁻¹
    intro b hb
    have hb' : 0 ≤ b := le_of_lt (lt_of_lt_of_le (inv_pos_of_pos hε) hb)
    rw [abs_of_nonneg, abs_of_nonneg hb']
    · apply LE.le.trans _ ((inv_le_iff_one_le_mul₀' hε).mp hb)
      linarith [Nat.lt_floor_add_one b]
    rw [sub_nonneg]
    exact floor_le hb'

/-%%
\begin{theorem}[chebyshev_asymptotic]\label{chebyshev_asymptotic}\lean{chebyshev_asymptotic}\leanok  One has
  $$ \sum_{p \leq x} \log p = x + o(x).$$
\end{theorem}
%%-/
theorem chebyshev_asymptotic :
    (fun x ↦ ∑ p ∈ (Iic ⌊x⌋₊).filter Nat.Prime, log p) ~[atTop] (fun x ↦ x) := by
  apply WeakPNT''.add_isLittleO''
  apply IsBigO.trans_isLittleO (g := fun x ↦ (x.log / log 2) * ((x ^ (2:ℝ)⁻¹ + 1) * x.log))
  · rw [isBigO_iff']
    use 1
    simp only [gt_iff_lt, zero_lt_one, Pi.sub_apply, norm_eq_abs, one_mul,
      eventually_atTop, ge_iff_le, true_and]
    use 2
    intro x hx
    exact (sum_von_mangoldt_sub_sum_primes_le x hx).trans (le_abs_self _)
  apply Asymptotics.isLittleO_of_tendsto
  · intro x hx
    simp [hx]
  suffices h : Tendsto (fun x:ℝ ↦ ((x.log^2 / x ^ (2:ℝ)⁻¹) / log 2 + (x.log^2 / x) / log 2)) atTop (nhds 0) by
    apply Filter.Tendsto.congr' _ h
    simp [EventuallyEq]
    use 2
    intro x hx
    field_simp
    ring_nf
    rw [← Real.rpow_mul_natCast]
    · simp
      ring
    linarith
  have h1 : (0:ℝ) = 0 + 0 := left_eq_add.mpr rfl
  have h2 : (0:ℝ) = 0 / log 2 := (zero_div _).symm
  rw [h1]
  apply Tendsto.add
  · rw [h2]
    apply Tendsto.div_const
    convert Real.tendsto_pow_log_div_pow_atTop (2:ℝ)⁻¹ 2 (by positivity) with x
    exact (rpow_two x.log).symm
  rw [h2]
  apply Tendsto.div_const
  convert Real.tendsto_pow_log_div_pow_atTop 1 2 (by positivity) with x
  · exact (rpow_two x.log).symm
  exact (rpow_one x).symm

theorem chebyshev_asymptotic_finsum :
    (fun x ↦ ∑ᶠ (p : ℕ) (_ : p ≤ x) (_ : Nat.Prime p), log p) ~[atTop] fun x ↦ x := by
  sorry

theorem chebyshev_asymptotic' (ε : ℝ) (hε : 0 < ε) :
    ∃ (f : ℝ → ℝ),
      (f =o[atTop] fun t ↦ ε * t) ∧
      (∀ (x : ℝ), 2 ≤ x → IntegrableOn f (Set.Icc 2 x)) ∧
      ∀ᶠ (x : ℝ) in atTop,
        ∑ p ∈ (filter Nat.Prime (Iic ⌊x⌋₊)), log p = x + f x := by
  have H := chebyshev_asymptotic
  rw [IsEquivalent, isLittleO_iff] at H
  let f := (fun x ↦ ∑ p ∈ filter Nat.Prime (Iic ⌊x⌋₊), log p - x)
  have integrable (x : ℝ) (hx : 2 ≤ x) : IntegrableOn f (Set.Icc 2 x) := by
    rw [IntegrableOn]
    refine Integrable.sub ?_ (ContinuousOn.integrableOn_Icc (continuousOn_id' _))
    refine extracted_1 x hx |>.mul_continuousOn (g' := fun t => t * log t ^ 2)
      (ContinuousOn.mul (continuousOn_id' _) (ContinuousOn.pow (continuousOn_log |>.mono <| by
        rintro t ⟨ht1, _⟩
        simp only [Set.mem_compl_iff, Set.mem_singleton_iff]
        linarith) 2)) isCompact_Icc |>.congr_fun_ae ?_
    simp only [measurableSet_Icc, ae_restrict_eq, EventuallyEq, eventually_inf_principal]
    refine .of_forall fun t ⟨ht1, _⟩ => ?_
    rw [div_mul_cancel₀]
    simpa only [ne_eq, _root_.mul_eq_zero, OfNat.ofNat_ne_zero, not_false_eq_true, pow_eq_zero_iff,
      log_eq_zero, or_self_left, not_or] using ⟨by linarith, by linarith, by linarith⟩
  refine ⟨f, ?_, integrable, ?_⟩
  · rw [isLittleO_iff]
    intro c hc
    specialize @H (c * ε) (mul_pos hc hε)
    simp only [Pi.sub_apply, norm_eq_abs, mul_assoc, eventually_atTop, ge_iff_le, norm_mul,
      abs_of_pos hε, f] at H ⊢
    exact H
  refine .of_forall fun r => by simp [f]

theorem chebyshev_asymptotic'' (ε : ℝ) (hε : 0 < ε) :
    ∃ (f : ℝ → ℝ),
      (f =o[atTop] fun _ ↦ ε) ∧
      (∀ (x : ℝ), 2 ≤ x → IntegrableOn f (Set.Icc 2 x)) ∧
      ∀ᶠ (x : ℝ) in atTop,
        ∑ p ∈ (filter Nat.Prime (Iic ⌊x⌋₊)), log p = x + x * (f x) := by
  obtain ⟨f, hf1, inte, hf2⟩ := chebyshev_asymptotic' ε hε
  refine ⟨fun t => f t / t, ?_, ?_, ?_⟩
  · simp only [isLittleO_iff, norm_eq_abs, norm_mul, eventually_atTop, ge_iff_le,
      norm_div] at hf1 ⊢
    intro r hr
    obtain ⟨N, hN⟩ := hf1 hr
    use |N| + 1
    intro x hx
    have hx' : |N| + 1 ≤ |x| := by rwa [abs_of_nonneg (a := x) (le_trans (by positivity) hx)]
    rw [div_le_iff₀ (lt_of_lt_of_le (by positivity) hx'), mul_assoc]
    exact hN x (le_trans (le_trans (le_abs_self N) (by linarith)) hx)

  · intro x hx
    refine inte x hx |>.mul_continuousOn (g' := fun t : ℝ => t⁻¹) (continuousOn_inv₀ |>.mono <| by
      rintro t ⟨ht1, _⟩
      simp only [Set.mem_compl_iff, Set.mem_singleton_iff]
      linarith) isCompact_Icc |>.congr_fun_ae <| .of_forall <| by simp [div_eq_mul_inv]
  simp only [eventually_atTop, ge_iff_le] at hf2 ⊢
  obtain ⟨N, hN⟩ := hf2
  use |N| + 1
  intro x hx
  rw [hN x (le_trans (le_trans (le_abs_self N) (by linarith)) hx)]
  rw [mul_div_cancel₀]

  exact Ne.symm <| ne_of_lt <| lt_of_lt_of_le (by positivity) hx

-- one could also consider adding a version with p < x instead of p \leq x

/-%%
\begin{proof}
\uses{WeakPNT, finsum_range_eq_sum_range}\leanok
From the prime number theorem we already have
$$ \sum_{n \leq x} \Lambda(n) = x + o(x)$$
so it suffices to show that
$$ \sum_{j \geq 2} \sum_{p^j \leq x} \log p = o(x).$$
Only the terms with $j \leq \log x / \log 2$ contribute, and each $j$ contributes at most $\sqrt{x} \log x$ to the sum, so the left-hand side is $O( \sqrt{x} \log^2 x ) = o(x)$ as required.
\end{proof}
%%-/

/-%%
\begin{corollary}[primorial_bounds]  \label{primorial_bounds}\lean{primorial_bounds}\leanok
We have
  $$ \prod_{p \leq x} p = \exp( x + o(x) )$$
\end{corollary}
%%-/
theorem primorial_bounds :
    ∃ E : ℝ → ℝ, E =o[atTop] (fun x ↦ x) ∧
      ∀ x : ℝ, ∏ p ∈ (Iic ⌊x⌋₊).filter Nat.Prime, p = exp (x + E x) := by
  use (fun x ↦ ∑ p ∈ (filter Nat.Prime (Iic ⌊x⌋₊)), log p - x)
  constructor
  · exact Asymptotics.IsEquivalent.isLittleO chebyshev_asymptotic
  intro x
  simp
  rw [@exp_sum]
  apply Finset.prod_congr rfl
  intros x hx
  rw[Real.exp_log]
  rw[Finset.mem_filter] at hx
  norm_cast
  exact Nat.Prime.pos hx.right

theorem primorial_bounds_finprod :
    ∃ E : ℝ → ℝ, E =o[atTop] (fun x ↦ x) ∧
      ∀ x : ℝ, ∏ᶠ (p : ℕ) (_ : p ≤ x) (_ : Nat.Prime p), p = exp (x + E x) := by
  sorry

lemma continuousOn_log0 :
    ContinuousOn (fun x ↦ -1 / (x * log x ^ 2)) {0, 1, -1}ᶜ := by
  have := ContinuousOn.comp (f := fun t => t * log t ^ 2) (g := fun t => -t⁻¹)
    (s := {0, 1, -1}ᶜ) (t := {0}ᶜ)
    (ContinuousOn.comp (f := fun t : ℝ => t⁻¹) (g := fun t : ℝ => -t)
        (continuousOn_neg (s := {0}ᶜ))
        (continuousOn_inv₀ |>.mono <| by
          intro x hx
          simp only [Set.mem_compl_iff, Set.mem_singleton_iff] at hx ⊢
          tauto)
        (by
          intro x hx
          simp only [Set.mem_compl_iff, Set.mem_singleton_iff,
            inv_eq_iff_eq_inv, inv_zero] at hx ⊢
          tauto))
    (ContinuousOn.mul (continuousOn_id' _)
      (by
        simp_rw [pow_two]
        apply ContinuousOn.mul <;>
        refine continuousOn_log |>.mono ?_ <;>
        intro x hx <;>
        simp only [Set.mem_compl_iff, Set.mem_insert_iff, Set.mem_singleton_iff,
          not_or] at hx ⊢ <;>
        tauto))
    (by
      intro x hx
      simp only [Set.mem_compl_iff, Set.mem_insert_iff, Set.mem_singleton_iff, not_or,
        _root_.mul_eq_zero, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true, pow_eq_zero_iff,
        log_eq_zero, or_self_left] at hx ⊢
      tauto)
  convert this using 1
  ext x
  simp only [Function.comp_apply, mul_inv_rev]
  rw [mul_comm x]
  field_simp

lemma continuousOn_log1 : ContinuousOn (fun x ↦ (log x ^ 2)⁻¹ * x⁻¹) {0, 1, -1}ᶜ := by
  refine continuousOn_log0.comp (f := fun x : ℝ ↦ -x) ?_ ?_ |>.congr fun x hx ↦ ?_
  · exact continuousOn_neg
  · intro x hx
    simp only [Set.mem_compl_iff, Set.mem_insert_iff, Set.mem_singleton_iff, not_or, neg_eq_zero,
      neg_inj] at hx ⊢
    rw [neg_eq_iff_eq_neg]
    tauto

  simp

lemma integral_log_inv (a b : ℝ) (ha : 2 ≤ a) (hb : a ≤ b) :
    ∫ t in a..b, (log t)⁻¹ =
    ((log b)⁻¹ * b) - ((log a)⁻¹ * a) +
      ∫ t in a..b, ((log t)^2)⁻¹ := by
  rw [le_iff_lt_or_eq] at hb
  rcases hb with hb | rfl; swap
  · simp only [intervalIntegral.integral_same, sub_self, add_zero]
  · have := intervalIntegral.integral_mul_deriv_eq_deriv_mul
      (u := fun x => (log x)⁻¹)
      (u' := fun x => -1 / (x * (log x)^2))
      (v := fun x => x)
      (v' := fun _ => 1) (a := a) (b := b)
      (fun x hx => by
        rw [Set.uIcc_eq_union, Set.Icc_eq_empty (lt_iff_not_ge |>.1 hb), Set.union_empty] at hx
        obtain ⟨hx1, _⟩ := hx
        simp only
        rw [show (-1 / (x * log x ^ 2)) = (-1 / log x ^ 2) * (x⁻¹) by rw [mul_comm x]; field_simp]
        apply HasDerivAt.comp
          (h := fun t => log t) (h₂ := fun t => t⁻¹) (x := x)
        · simpa using HasDerivAt.inv (c := fun t : ℝ => t) (c' := 1) (x := log x) (hasDerivAt_id' (log x))
            (by simp; refine ⟨?_, ?_, ?_⟩ <;> linarith)
        · apply hasDerivAt_log; linarith)
      (fun x _ => hasDerivAt_id' x)
      (by
        rw [intervalIntegrable_iff_integrableOn_Icc_of_le (le_of_lt hb)]
        apply ContinuousOn.integrableOn_Icc
        refine continuousOn_log0.mono fun x hx ↦ ?_
        simp only [Set.mem_Icc, Set.mem_compl_iff, Set.mem_insert_iff, Set.mem_singleton_iff,
          not_or] at hx ⊢
        refine ⟨?_, ?_, ?_⟩ <;> linarith)
      (by
        constructor <;>
        apply MeasureTheory.integrable_const)
    simp only [mul_one] at this
    rw [this]
    simp_rw [neg_div, neg_mul]
    rw [sub_eq_add_neg]
    congr 1
    rw [intervalIntegral.integral_of_le (le_of_lt hb),
      intervalIntegral.integral_of_le (le_of_lt hb),
      ← MeasureTheory.integral_neg]
    simp_rw [neg_neg]
    refine integral_congr_ae ?_
    · rw [ae_restrict_eq, eventuallyEq_inf_principal_iff]
      · refine .of_forall fun x hx => ?_
        simp only [Set.mem_Ioc, one_div, mul_inv_rev, mul_assoc] at hx ⊢
        rw [inv_mul_cancel₀, mul_one]
        linarith
      exact measurableSet_Ioc

lemma integral_log_inv' (a b : ℝ) (ha : 2 ≤ a) (hb : a ≤ b) :
    ∫ t in Set.Icc a b, (log t)⁻¹ =
    ((log b)⁻¹ * b) - ((log a)⁻¹ * a) +
      ∫ t in Set.Icc a b, ((log t)^2)⁻¹ := by
  have := integral_log_inv a b ha hb
  simp only [intervalIntegral.intervalIntegral_eq_integral_uIoc, if_pos hb, Set.uIoc_of_le hb,
    smul_eq_mul, one_mul] at this
  rw [integral_Icc_eq_integral_Ioc, integral_Icc_eq_integral_Ioc]
  rw [this]

lemma integral_log_inv'' (a b : ℝ) (ha : 2 ≤ a) (hb : a ≤ b) :
    (log a)⁻¹ * a + ∫ t in Set.Icc a b, (log t)⁻¹ =
    ((log b)⁻¹ * b) + ∫ t in Set.Icc a b, ((log t)^2)⁻¹ := by
  rw [integral_log_inv' a b ha hb]
  group

lemma integral_log_inv_pos (x : ℝ) (hx : 2 < x) :
    0 < ∫ t in Set.Icc 2 x, (log t)⁻¹ := by
  classical
  rw [MeasureTheory.integral_pos_iff_support_of_nonneg_ae]
  · simp only [Function.support_inv, measurableSet_Icc, Measure.restrict_apply']
    rw [show Function.support log ∩ Set.Icc 2 x = Set.Icc 2 x by
      rw [Set.inter_eq_right]
      intro t ht
      simp only [Set.mem_Icc, Function.mem_support, ne_eq, log_eq_zero, not_or] at ht ⊢
      exact ⟨by linarith, by linarith, by linarith⟩]
    simpa
  · simp only [measurableSet_Icc, ae_restrict_eq, EventuallyLE, eventually_inf_principal]
    refine .of_forall fun t (ht : _ ∧ _) => ?_
    simpa only [Pi.zero_apply, inv_nonneg] using log_nonneg (by linarith)
  · apply ContinuousOn.integrableOn_Icc
    apply ContinuousOn.inv₀
    · exact (continuousOn_log).mono <| by aesop

    · rintro t ⟨ht, -⟩
      simp only [ne_eq, log_eq_zero, not_or]
      exact ⟨by linarith, by linarith, by linarith⟩

lemma integral_log_inv_ne_zero (x : ℝ) (hx : 2 < x) :
    ∫ t in Set.Icc 2 x, (log t)⁻¹ ≠ 0 := by
  have := integral_log_inv_pos x hx
  linarith

/-%%
\begin{proof}\leanok
\uses{chebyshev_asymptotic}
  Exponentiate Theorem \ref{chebyshev_asymptotic}.
\end{proof}
%%-/
lemma pi_asymp_aux (x : ℝ) (hx : 2 ≤ x) : Nat.primeCounting ⌊x⌋₊ =
    (log x)⁻¹ * ∑ p ∈ (Iic ⌊x⌋₊).filter Nat.Prime, log p +
      ∫ t in Set.Icc 2 x,
        (∑ p ∈ (Iic ⌊t⌋₊).filter Nat.Prime, log p) * (t * log t ^ 2)⁻¹ := by
  rw [th43_b _ hx]
  simp_rw [div_eq_mul_inv, th]
  ring

theorem pi_asymp'' :
    (fun x => (((Nat.primeCounting ⌊x⌋₊ : ℝ) / ∫ t in Set.Icc 2 x, 1 / (log t)) - (1 : ℝ))) =o[atTop]
    fun _ => (1 : ℝ) := by
  choose f hf f_int hf' using chebyshev_asymptotic''
  simp only [eventually_atTop, ge_iff_le] at hf'
  choose N hN using hf'

  have eq1 (ε : ℝ) (hε : 0 < ε) : ∀ᶠ (x : ℝ) in atTop,
      ⌊x⌋₊.primeCounting =
      (log x)⁻¹ * (x + x * f ε hε x) +
      (∫ t in Set.Icc (max 2 (N ε hε)) x,
        (t + t * f ε hε t) * (t * log t ^ 2)⁻¹) +
      (∫ t in Set.Icc 2 (max 2 (N ε hε)),
        (∑ p ∈ (Iic ⌊t⌋₊).filter Nat.Prime, log p) * (t * log t ^ 2)⁻¹) := by
    rw [eventually_atTop]
    refine ⟨max 2 (N ε hε), fun x hx => ?_⟩
    rw [pi_asymp_aux x (by aesop), hN ε hε x (by aesop), add_assoc, add_right_inj, add_comm]
    rw [show Set.Icc 2 x = Set.Icc 2 (max 2 (N ε hε)) ∪ Set.Icc (max 2 (N ε hε)) x by
      rw [Set.Icc_union_Icc_eq_Icc] <;> aesop,
      integral_union_ae
        (by rw [AEDisjoint, Set.Icc_inter_Icc_eq_singleton (by aesop) (by aesop), volume_singleton])
        (by simp only [measurableSet_Icc, MeasurableSet.nullMeasurableSet])
        (by apply extracted_1; aesop)
        (by exact extracted_1 x (by aesop) |>.mono (Set.Icc_subset_Icc_left <| by aesop) le_rfl),
      add_right_inj]
    refine integral_congr_ae ?_
    simp only [measurableSet_Icc, ae_restrict_eq, EventuallyEq, eventually_inf_principal]
    refine .of_forall ?_
    rintro t ⟨ht1, _⟩
    rw [hN ε hε t]
    simp only [max_le_iff] at ht1
    exact ht1.2

  replace eq1 (ε : ℝ) (hε : 0 < ε) :
    ∃ (C : ℝ), ∀ᶠ (x : ℝ) in atTop,
      ⌊x⌋₊.primeCounting =
      (log x)⁻¹ * (x + x * f ε hε x) +
      (∫ t in Set.Icc (max 2 (N ε hε)) x,
        (t + t * f ε hε t) * (t * log t ^ 2)⁻¹) + C:= ⟨_, eq1 ε hε⟩

  replace eq1 (ε : ℝ) (hε : 0 < ε) :
    ∃ (C : ℝ), ∀ᶠ (x : ℝ) in atTop,
      ⌊x⌋₊.primeCounting =
      (log x)⁻¹ * (x + x * f ε hε x) +
      ((∫ t in Set.Icc (max 2 (N ε hε)) x, (log t ^ 2)⁻¹) +
        (∫ t in Set.Icc (max 2 (N ε hε)) x, (f ε hε t) * (log t ^ 2)⁻¹)) + C:= by
    obtain ⟨C, eq1⟩ := eq1 ε hε
    use C
    simp only [mul_inv_rev, eventually_atTop, ge_iff_le] at eq1 ⊢
    obtain ⟨M, hM⟩ := eq1
    use max 2 M
    intro x hx
    simp only [max_le_iff] at hx
    rw [hM x (by linarith), add_left_inj, add_right_inj]
    simp_rw [add_mul]
    rw [MeasureTheory.integral_add]
    · congr 1
      · refine integral_congr_ae ?_
        simp only [EventuallyEq, measurableSet_Icc, ae_restrict_eq, eventually_inf_principal,
          Set.mem_Icc, max_le_iff, and_imp]
        refine .of_forall fun t ht1 _ _ => ?_
        rw [mul_comm _ t⁻¹, ← mul_assoc, mul_inv_cancel₀, one_mul]
        linarith
      · refine integral_congr_ae ?_
        simp only [EventuallyEq, measurableSet_Icc, ae_restrict_eq, eventually_inf_principal,
          Set.mem_Icc, max_le_iff, and_imp]
        refine .of_forall fun t ht1 _ _ => ?_
        rw [mul_comm _ t⁻¹, ← mul_assoc, mul_assoc _ _ t⁻¹, mul_comm _ t⁻¹, ← mul_assoc,
           mul_inv_cancel₀, one_mul]
        linarith
    · apply IntegrableOn.mul_continuousOn
        (hg := ContinuousOn.integrableOn_Icc <| continuousOn_id' _)
        (hK := isCompact_Icc)
      apply continuousOn_log1.mono ?_
      intro y h
      simp only [Set.mem_Icc, max_le_iff, Set.mem_compl_iff, Set.mem_insert_iff,
        Set.mem_singleton_iff, not_or] at h ⊢
      exact ⟨by linarith, by linarith, by linarith⟩
    · rw [show (fun t ↦ t * f ε hε t * ((log t ^ 2)⁻¹ * t⁻¹)) =
        fun t ↦ f ε hε t * (t * (log t ^ 2)⁻¹ * t⁻¹) by ext; ring]
      apply IntegrableOn.mul_continuousOn (hK := isCompact_Icc)
      · apply f_int _ hε x (by linarith) |>.mono
        · refine Set.Icc_subset_Icc_left ?_
          exact le_max_left 2 (N ε hε)
        · rfl
      · simp_rw [mul_assoc]
        refine ContinuousOn.mul (continuousOn_id' (Set.Icc (max 2 (N ε hε)) x)) ?_
        apply continuousOn_log1.mono ?_
        intro y h
        simp only [Set.mem_Icc, max_le_iff, Set.mem_compl_iff, Set.mem_insert_iff,
          Set.mem_singleton_iff, not_or] at h ⊢
        exact ⟨by linarith, by linarith, by linarith⟩

  simp_rw [mul_add] at eq1
  simp_rw [show ∀ (ε : ℝ) (hε : 0 < ε) (x : ℝ),
    (log x)⁻¹ * x + (log x)⁻¹ * (x * f ε hε x) +
    ((∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, (log t ^ 2)⁻¹) +
      ∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹) =
    ((log x)⁻¹ * x + (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, (log t ^ 2)⁻¹)) +
    ((log x)⁻¹ * (x * f ε hε x) +
      ∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹)
    by intros; ring] at eq1

  replace eq1 (ε : ℝ) (hε : 0 < ε) :
    ∃ (C : ℝ), ∀ᶠ (x : ℝ) in atTop,
      ⌊x⌋₊.primeCounting =
      (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, (log t)⁻¹) +
      ((log x)⁻¹ * (x * f ε hε x) +
        ∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹) +
      C := by
    obtain ⟨C, hC⟩ := eq1 ε hε
    use (C + (log (max 2 (N ε hε)))⁻¹ * max 2 (N ε hε))
    rw [eventually_atTop] at hC ⊢
    obtain ⟨M, hM⟩ := hC
    use max 2 (max M (N ε hε))
    intro x hx
    specialize hM x (by simp only [ge_iff_le, max_le_iff] at hx; exact hx.2.1)
    rw [hM, ← integral_log_inv'']
    · ring
    · exact le_max_left 2 (N ε hε)
    · exact le_trans (max_le_max_left _ <| le_max_right M (N ε hε)) hx

  replace eq1 (ε : ℝ) (hε : 0 < ε) :
    ∃ (C : ℝ), ∀ᶠ (x : ℝ) in atTop,
      ⌊x⌋₊.primeCounting =
      (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
      ((log x)⁻¹ * (x * f ε hε x) +
        ∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹) +
      C := by
    obtain ⟨C, hC⟩ := eq1 ε hε
    use C - ∫ t in Set.Icc 2 (max 2 (N ε hε)), (log t)⁻¹
    simp only [eventually_atTop, ge_iff_le] at hC ⊢
    obtain ⟨M, hM⟩ := hC
    use max M (max 2 (N ε hε))
    intro x hx
    rw [hM _ (le_trans (le_max_left M (max 2 (N ε hε))) hx), ← add_sub_assoc, eq_sub_iff_add_eq,
      show ∀ (a b c d : ℝ), a + b + c + d = (a + d) + (b + c) by intros; ring,
      add_comm (∫ _ in _, _) (∫ _ in _, _), ← integral_union_ae, Set.Icc_union_Icc_eq_Icc,
      ← add_assoc]
    · exact le_max_left 2 (N ε hε)
    · exact le_trans (le_max_right M (max 2 (N ε hε))) hx
    · rw [AEDisjoint, Set.Icc_inter_Icc_eq_singleton, volume_singleton]
      · exact le_max_left 2 (N ε hε)
      · exact le_trans (le_max_right M (max 2 (N ε hε))) hx
    · simp only [measurableSet_Icc, MeasurableSet.nullMeasurableSet]
    · refine ContinuousOn.integrableOn_Icc <| ContinuousOn.inv₀ (continuousOn_log.mono ?_) ?_
      · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, le_max_iff, ofNat_nonneg, true_or,
        and_true, not_le, ofNat_pos]
      · intro t ht
        simp only [Set.mem_Icc, le_max_iff, ne_eq, log_eq_zero, not_or] at ht ⊢
        exact ⟨by linarith, by linarith, by linarith⟩
    · refine ContinuousOn.integrableOn_Icc <| ContinuousOn.inv₀ (continuousOn_log.mono ?_) ?_
      · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, max_le_iff, not_and, not_le,
          isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
      · intro t ht
        simp only [Set.mem_Icc, max_le_iff, ne_eq, log_eq_zero, not_or] at ht ⊢
        exact ⟨by linarith, by linarith, by linarith⟩

  replace eq1 (ε : ℝ) (hε : 0 < ε) :
    ∃ (C : ℝ), ∀ᶠ (x : ℝ) in atTop,
      (⌊x⌋₊.primeCounting / ∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) - 1 =
      ((log x)⁻¹ * (x * f ε hε x) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹) /
          (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹)) +
      C / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
    obtain ⟨C, hC⟩ := eq1 ε hε
    use C
    simp only [eventually_atTop, ge_iff_le] at hC ⊢
    obtain ⟨M, hM⟩ := hC
    use max M (max 3 (N ε hε))
    intro x hx
    simp only [max_le_iff] at hx
    rw [sub_eq_iff_eq_add, div_eq_iff_mul_eq, add_mul, one_mul, add_mul, div_mul_cancel₀,
      add_mul, div_mul_cancel₀, div_mul_cancel₀, hM]
    · ring
    · linarith
    all_goals
    · apply integral_log_inv_ne_zero
      linarith


  simp_rw [isLittleO_iff, eventually_atTop] at hf
  choose M hM using hf

  choose C hC using eq1
  simp only [eventually_atTop, ge_iff_le] at hC
  choose L hL using hC

  have ineq1 (ε : ℝ) (hε : 0 < ε) (c : ℝ) (hc : 0 < c) (x : ℝ)
    (hx : max 2 (max (N ε hε) (M ε hε hc)) < x) :
    (log x)⁻¹ * x * |f ε hε x| ≤ c * ε * ((log x)⁻¹ * x) := by
    simp only [ge_iff_le, norm_eq_abs] at hM
    simp only [max_lt_iff] at hx
    specialize hM ε hε hc x (by linarith)
    rw [abs_of_pos hε] at hM
    rw [mul_comm (c * ε)]
    apply mul_le_mul
    · rfl
    · exact hM
    · exact abs_nonneg _
    · apply mul_nonneg
      · norm_num; exact log_nonneg (by linarith)
      · linarith

  have ineq2 (ε : ℝ) (hε : 0 < ε) (c : ℝ) (hc : 0 < c)  :
    ∃ (D : ℝ),
      ∀ (x : ℝ) (hx : max 2 (max (N ε hε) (M ε hε hc)) < x),
      |∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹| ≤
      c * ε * ((∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) - (log x)⁻¹ * x) + D := by
    have ineq (x : ℝ) (hx : max 2 (max (N ε hε) (M ε hε hc)) < x) :=
      calc |∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹|
        _ ≤ ∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, |f ε hε t * (log t ^ 2)⁻¹| :=
          norm_integral_le_integral_norm fun a ↦ f ε hε a * (log a ^ 2)⁻¹
        _ = ∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, |f ε hε t| * (log t ^ 2)⁻¹ := by
          refine integral_congr_ae ?_
          simp only [EventuallyEq, measurableSet_Icc, ae_restrict_eq, eventually_inf_principal,
            Set.mem_Icc, max_le_iff, and_imp]
          refine .of_forall fun t ht1 _ _ => ?_
          rw [abs_mul, abs_of_nonneg (a := (log t ^ 2)⁻¹)]
          norm_num
          apply pow_nonneg
          exact log_nonneg <| by linarith
        _ = (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) +
            (∫ (t : ℝ) in Set.Icc (max 2 (max (N ε hε) (M ε hε hc))) x,
            |f ε hε t| * (log t ^ 2)⁻¹) := by
          rw [← integral_union_ae, Set.Icc_union_Icc_eq_Icc]
          · refine max_le_max_left _ (le_max_left (N ε hε) (M ε hε hc))
          · exact le_of_lt hx
          · rw [AEDisjoint, Set.Icc_inter_Icc_eq_singleton, volume_singleton]
            · refine max_le_max_left _ (le_max_left (N ε hε) (M ε hε hc))
            · exact le_of_lt hx
          · simp only [measurableSet_Icc, MeasurableSet.nullMeasurableSet]
          · apply IntegrableOn.mul_continuousOn
            · simp_rw [← norm_eq_abs]
              rw [IntegrableOn, integrable_norm_iff (hf := f_int _ hε x (by
                  simp only [max_lt_iff] at hx
                  linarith) |>.mono _ le_rfl |>.1)]
              swap
              · apply Set.Icc_subset_Icc
                · exact le_max_left 2 (N ε hε)
                · exact le_of_lt hx
              · refine f_int _ hε x (by
                  simp only [max_lt_iff] at hx
                  linarith) |>.mono ?_ le_rfl
                apply Set.Icc_subset_Icc
                · exact le_max_left 2 (N ε hε)
                · exact le_of_lt hx

            · refine ContinuousOn.inv₀ (ContinuousOn.pow (continuousOn_log |>.mono ?_) 2) ?_
              · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, max_le_iff, not_and,
                  not_le, isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
              · intro t ht
                simp only [Set.mem_Icc, max_le_iff, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
                  pow_eq_zero_iff, log_eq_zero, not_or] at ht ⊢
                exact ⟨by linarith, by linarith, by linarith⟩
            · exact isCompact_Icc
          · apply IntegrableOn.mul_continuousOn
            · simp_rw [← norm_eq_abs]
              rw [IntegrableOn, integrable_norm_iff (hf := f_int _ hε x (by
                  simp only [max_lt_iff] at hx
                  linarith) |>.mono _ le_rfl |>.1)]
              swap
              · apply Set.Icc_subset_Icc
                · exact le_max_left 2 (max (N ε hε) (M ε hε hc))
                · rfl
              · refine f_int _ hε x (by
                  simp only [max_lt_iff] at hx
                  linarith) |>.mono ?_ le_rfl
                apply Set.Icc_subset_Icc
                · exact le_max_left 2 (max (N ε hε) (M ε hε hc))
                · rfl

            · refine ContinuousOn.inv₀ (ContinuousOn.pow (continuousOn_log |>.mono ?_) 2) ?_
              · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, max_le_iff, not_and,
                  not_le, isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
              · intro t ht
                simp only [Set.mem_Icc, max_le_iff, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
                  pow_eq_zero_iff, log_eq_zero, not_or] at ht ⊢
                exact ⟨by linarith, by linarith, by linarith⟩
            · exact isCompact_Icc
        _ ≤ (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) +
            (∫ (t : ℝ) in Set.Icc (max 2 (max (N ε hε) (M ε hε hc))) x,
            (c * ε) * (log t ^ 2)⁻¹) := by
            refine _root_.add_le_add (h₁ := le_rfl) ?_
            refine integral_mono_ae ?_ ?_ ?_
            · apply IntegrableOn.mul_continuousOn
              · simp_rw [← norm_eq_abs]
                rw [IntegrableOn, integrable_norm_iff (hf := f_int _ hε x (by
                    simp only [max_lt_iff] at hx
                    linarith) |>.mono (Set.Icc_subset_Icc_left <| le_max_left 2 _) le_rfl |>.1)]
                exact f_int _ hε x (by
                    simp only [max_lt_iff] at hx
                    linarith) |>.mono (Set.Icc_subset_Icc_left <| le_max_left 2 _) le_rfl
              · refine ContinuousOn.inv₀ (ContinuousOn.pow (continuousOn_log |>.mono ?_) 2) ?_
                · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, max_le_iff, not_and,
                    not_le, isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
                · intro t ht
                  simp only [Set.mem_Icc, max_le_iff, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
                    pow_eq_zero_iff, log_eq_zero, not_or] at ht ⊢
                  exact ⟨by linarith, by linarith, by linarith⟩
              · exact isCompact_Icc
            · rw [integrable_const_mul_iff]
              refine ContinuousOn.integrableOn_Icc <|
                ContinuousOn.inv₀ (ContinuousOn.pow (continuousOn_log |>.mono ?_) 2) ?_
              · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, max_le_iff, not_and, not_le,
                  isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
              · intro t ht
                simp only [Set.mem_Icc, max_le_iff, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
                  pow_eq_zero_iff, log_eq_zero, not_or] at ht ⊢
                exact ⟨by linarith, by linarith, by linarith⟩
              · simp only [isUnit_iff_ne_zero, ne_eq, _root_.mul_eq_zero, not_or]
                exact ⟨by linarith, by linarith⟩
            · simp only [EventuallyLE, measurableSet_Icc, ae_restrict_eq, eventually_inf_principal,
              Set.mem_Icc, max_le_iff, and_imp]
              refine .of_forall fun t _ _ _ _ => ?_
              apply mul_le_mul_of_nonneg_right
              · refine hM ε hε hc t (by assumption) |>.trans ?_
                simp only [norm_eq_abs, abs_of_pos hε, le_refl]
              · norm_num
                refine pow_nonneg (log_nonneg <| by linarith) 2
        _ = (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) +
            ((c * ε) * ∫ (t : ℝ) in Set.Icc (max 2 (max (N ε hε) (M ε hε hc))) x, (log t ^ 2)⁻¹) := by
            congr 1
            exact integral_const_mul (c * ε) _
        _ = (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) +
            ((c * ε) *
              ((∫ (t : ℝ) in Set.Icc (max 2 (max (N ε hε) (M ε hε hc))) x, (log t ^ 2)⁻¹) +
              ((∫ (t : ℝ) in Set.Icc 2 (max 2 (max (N ε hε) (M ε hε hc))), (log t ^ 2)⁻¹)) -
              ((∫ (t : ℝ) in Set.Icc 2 (max 2 (max (N ε hε) (M ε hε hc))), (log t ^ 2)⁻¹)))) := by
            simp only [add_sub_cancel_right]
        _ = (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) +
            ((c * ε) *
              ((∫ (t : ℝ) in Set.Icc 2 x, (log t ^ 2)⁻¹) -
                ((∫ (t : ℝ) in Set.Icc 2 (max 2 (max (N ε hε) (M ε hε hc))), (log t ^ 2)⁻¹)))) := by
            congr 3
            rw [add_comm, ← integral_union_ae, Set.Icc_union_Icc_eq_Icc]
            · exact le_max_left 2 (max (N ε hε) (M ε hε hc))
            · exact le_of_lt hx
            · rw [AEDisjoint, Set.Icc_inter_Icc_eq_singleton, volume_singleton]
              · exact le_max_left 2 (max (N ε hε) (M ε hε hc))
              · exact le_of_lt hx
            · simp only [measurableSet_Icc, MeasurableSet.nullMeasurableSet]
            · refine ContinuousOn.integrableOn_Icc <|
                ContinuousOn.inv₀ (ContinuousOn.pow (continuousOn_log |>.mono ?_) 2) ?_
              · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, not_and, not_le,
                  isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
              · intro t ht
                simp only [Set.mem_Icc, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
                  pow_eq_zero_iff, log_eq_zero, not_or] at ht ⊢
                exact ⟨by linarith, by linarith, by linarith⟩
            · refine ContinuousOn.integrableOn_Icc <|
                ContinuousOn.inv₀ (ContinuousOn.pow (continuousOn_log |>.mono ?_) 2) ?_
              · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, max_le_iff, not_and, not_le,
                  isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
              · intro t ht
                simp only [Set.mem_Icc, max_le_iff, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
                  pow_eq_zero_iff, log_eq_zero, not_or] at ht ⊢
                exact ⟨by linarith, by linarith, by linarith⟩
          _ = ((∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) -
            (c * ε) * (∫ (t : ℝ) in Set.Icc 2 (max 2 (max (N ε hε) (M ε hε hc))), (log t ^ 2)⁻¹)) +
            ((c * ε) * (∫ (t : ℝ) in Set.Icc 2 x, (log t ^ 2)⁻¹)) := by ring
          _ = ((c * ε) * (∫ (t : ℝ) in Set.Icc 2 x, (log t ^ 2)⁻¹)) +
            ((∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) -
            (c * ε) * (∫ (t : ℝ) in Set.Icc 2 (max 2 (max (N ε hε) (M ε hε hc))), (log t ^ 2)⁻¹)) := by
            ring
          _ = ((c * ε) * ((∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
                ((log 2)⁻¹ * 2) - ((log x)⁻¹ * x))) +
            ((∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) -
            (c * ε) * (∫ (t : ℝ) in Set.Icc 2 (max 2 (max (N ε hε) (M ε hε hc))), (log t ^ 2)⁻¹)) := by
            congr 2
            rw [integral_log_inv']
            · ring
            · rfl
            · simp only [max_lt_iff] at hx
              linarith
          _ = (c * ε) * ((∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) - ((log x)⁻¹ * x)) +
            ((∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) -
            (c * ε) * (∫ (t : ℝ) in Set.Icc 2 (max 2 (max (N ε hε) (M ε hε hc))), (log t ^ 2)⁻¹) +
            (c * ε) * (((log 2)⁻¹ * 2))) := by
            ring

    exact ⟨_, fun x hx => ineq x hx⟩

  choose D hD using ineq2

  have ineq4 (const : ℝ) (ε : ℝ) (hε : 0 < ε) :
    ∀ᶠ x in atTop, |const / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹)| ≤ 1/2 * ε := by
    by_cases hconst : const = 0
    · subst hconst
      simp only [zero_div, abs_zero, one_div, inv_pos, ofNat_pos, mul_nonneg_iff_of_pos_left,
        eventually_atTop, ge_iff_le]
      use 0
      intro x _
      exact le_of_lt hε
    have ineq (x : ℝ) (hx : 2 < x) :=
      calc (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹)
        _ ≥ (∫ (_ : ℝ) in Set.Icc 2 x, (log x)⁻¹) := by
          refine integral_mono_ae ?_ ?_ ?_
          · exact integrable_const _
          · refine ContinuousOn.integrableOn_Icc <|
              ContinuousOn.inv₀ (continuousOn_log |>.mono ?_) ?_
            · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, not_and, not_le,
              isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
            · intro t ht
              simp only [Set.mem_Icc, ne_eq, log_eq_zero, not_or] at ht ⊢
              exact ⟨by linarith, by linarith, by linarith⟩
          · simp only [EventuallyLE, measurableSet_Icc, ae_restrict_eq, eventually_inf_principal,
            Set.mem_Icc, and_imp]
            refine .of_forall fun t ht1 ht2 => ?_
            rw [inv_le_inv₀]
            · exact strictMonoOn_log.monotoneOn (a := t) (b := x)
                (by simpa only [Set.mem_Ioi] using (by linarith))
                (by simpa only [Set.mem_Ioi] using (by linarith)) ht2
            · rw [Real.log_pos_iff] <;> linarith
            · rw [Real.log_pos_iff] <;> linarith
        _ = (x - 2) * (log x)⁻¹ := by
          rw [MeasureTheory.integral_const]
          simp only [MeasurableSet.univ, Measure.restrict_apply, Set.univ_inter, volume_Icc,
            smul_eq_mul, mul_eq_mul_right_iff, ENNReal.toReal_ofReal_eq_iff, sub_nonneg,
            inv_eq_zero, log_eq_zero, Measure.real]
          refine Or.inl (le_of_lt hx)

    simp_rw [abs_div]
    have ineq (x : ℝ) (hx : 2 < x) :
        |const| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| ≤
        |const| / ((x - 2) * (log x)⁻¹) := by
      apply div_le_div₀
      · exact abs_nonneg _
      · rfl
      · apply mul_pos
        · linarith
        · norm_num
          rw [Real.log_pos_iff]
          · linarith
          · linarith
      · rw [abs_of_pos (integral_log_inv_pos _ hx)]
        exact ineq x hx
    have ineq (x : ℝ) (hx : 2 < x) :
        |const| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| ≤
        |const| * (log x / ((x - 2))) := by
      refine ineq x hx |>.trans <| le_of_eq ?_
      field_simp
    have lim := Real.tendsto_pow_log_div_mul_add_atTop 1 (-2) 1 (by norm_num)
    simp only [pow_one, one_mul, ← sub_eq_add_neg] at lim
    rw [tendsto_atTop_nhds] at lim
    specialize lim (Metric.ball 0 ((1/2) * ε / |const| : ℝ)) (by
      simp only [Metric.mem_ball, dist_self]
      apply _root_.div_pos
      · linarith
      · simpa only [abs_pos, ne_eq]) Metric.isOpen_ball
    obtain ⟨M, hM⟩ := lim
    rw [eventually_atTop]
    refine ⟨max 3 M, ?_⟩
    intro x hx
    simp only [Metric.mem_ball, dist_zero_right, max_le_iff, norm_eq_abs] at hM hx
    refine ineq x (by linarith) |>.trans ?_
    specialize hM x hx.2
    rw [abs_of_nonneg (by
      apply div_nonneg
      · refine log_nonneg (by linarith)
      · linarith)] at hM
    have ineq' : |const| * (log x / (x - 2)) < |const| * ((1/2) * ε / |const|) := by
      rw [mul_lt_mul_left]
      · exact hM
      · simpa only [abs_pos, ne_eq]
    rw [mul_div_cancel₀] at ineq'
    · refine le_of_lt ineq'
    · simpa only [ne_eq, abs_eq_zero]

  simp only [eventually_atTop, ge_iff_le] at ineq4

  rw [isLittleO_iff]
  intro ε hε
  specialize ineq4 (|D ε hε (1/2) (by linarith)| + |C ε hε|) ε hε
  obtain ⟨B, hB⟩ := ineq4
  simp only [one_div, norm_eq_abs, norm_one, mul_one, eventually_atTop, ge_iff_le]
  use max 3 (max (L ε hε + 1) (max B (max (N ε hε + 1) (@M ε hε (1/2) (by linarith) + 1))))

  intro x hx
  simp only [one_div, max_le_iff] at hx
  specialize hL ε hε x (by linarith)
  rw [hL]
  calc _
    _ ≤ |((log x)⁻¹ * (x * f ε hε x) / ∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹)| +
        |(∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹) / ∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| +
        |C ε hε / ∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| := by
      apply abs_add_three
    _ = |(log x)⁻¹ * (x * f ε hε x)| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| +
        |(∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹)| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| +
        |C ε hε| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| := by
      rw [abs_div, abs_div, abs_div]
    _ = |(log x)⁻¹ * (x * f ε hε x)| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |(∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹)| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| +
        |C ε hε| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| := by
        congr
        rw [abs_of_pos]
        apply integral_log_inv_pos
        linarith
    _ = |(log x)⁻¹ * (x * f ε hε x)| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |(∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹)| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |C ε hε| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| := by
        congr
        rw [abs_of_pos]
        apply integral_log_inv_pos
        linarith
    _ = |(log x)⁻¹ * (x * f ε hε x)| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |(∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹)| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |C ε hε| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
        congr
        rw [abs_of_pos]
        apply integral_log_inv_pos
        linarith
    _ = ((log x)⁻¹ * x * |f ε hε x|) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |(∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹)| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |C ε hε| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
        congr
        rw [abs_mul, abs_mul, abs_of_nonneg, abs_of_nonneg, mul_assoc]
        · linarith
        norm_num
        refine log_nonneg ?_
        linarith
    _ ≤ ((1/2) * ε * ((log x)⁻¹ * x)) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |(∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹)| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |C ε hε| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
        apply _root_.add_le_add (h₂ := le_rfl)
        apply _root_.add_le_add (h₂ := le_rfl)
        apply div_le_div₀
        · apply mul_nonneg <;> try apply mul_nonneg <;> try linarith
          norm_num; exact log_nonneg <| by linarith
        · exact ineq1 ε hε (1/2) (by linarith) x (by simpa using ⟨by linarith, by linarith, by linarith⟩)
        · apply integral_log_inv_pos
          linarith
        · rfl
    _ ≤ ((1/2) * ε * ((log x)⁻¹ * x)) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        ((1/2) * ε * ((∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) - (log x)⁻¹ * x) +
          D ε hε (1/2) (by linarith)) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |C ε hε| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
        apply _root_.add_le_add (h₂ := le_rfl)
        apply _root_.add_le_add (h₁ := le_rfl)
        apply div_le_div₀
        · exact le_trans (abs_nonneg _) <|
            hD ε hε (1/2) (by linarith) x (by simpa using ⟨by linarith, by linarith, by linarith⟩)
        · exact hD ε hε (1/2) (by linarith) x (by simpa using ⟨by linarith, by linarith, by linarith⟩)
        · apply integral_log_inv_pos
          linarith
        · rfl
    _ ≤ (((1/2) * ε * ((log x)⁻¹ * x)) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        ((1/2) * ε * ((∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) - (log x)⁻¹ * x)) /
          (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹))  +
        (D ε hε (1/2) (by linarith) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |C ε hε| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹)) := by
        rw [_root_.add_div, ← add_assoc, ← add_assoc]
    _ = ((1/2) * ε * ((log x)⁻¹ * x + (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) - (log x)⁻¹ * x)) /
          (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        (D ε hε (1/2) (by linarith) + |C ε hε|) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
      simp only [← _root_.add_div, ← _root_.mul_add]
      congr 1
      ring
    _ = ((1/2) * ε * (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹)) /
          (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        (D ε hε (1/2) (by linarith) + |C ε hε|) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
      congr 1
      ring
    _ = (1/2) * ε + (D ε hε (1/2) (by linarith) + |C ε hε|) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
      congr 1
      rw [mul_div_assoc, div_self, mul_one]
      apply integral_log_inv_ne_zero
      linarith
    _ ≤ (1/2) * ε + (|D ε hε (1/2) (by linarith)| + |C ε hε|) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
      apply _root_.add_le_add (h₁ := le_rfl)
      apply div_le_div₀
      · apply add_nonneg <;> exact abs_nonneg _
      · apply _root_.add_le_add (h₂ := le_rfl); exact le_abs_self _
      · apply integral_log_inv_pos; linarith
      · rfl
    _ ≤ (1/2) * ε + (1/2) * ε := by
      apply _root_.add_le_add (h₁ := le_rfl)
      specialize hB x (by linarith)
      rw [abs_div, abs_of_nonneg, abs_of_pos (a := ∫ _ in _, _)] at hB
      · exact hB
      · apply integral_log_inv_pos; linarith
      · apply add_nonneg <;> apply abs_nonneg
    _ = ε := by
      rw [← mul_two, mul_comm _ ε, _root_.mul_assoc]
      simp only [one_div, isUnit_iff_ne_zero, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
        IsUnit.inv_mul_cancel, mul_one]

/-%%
\begin{theorem}[pi_asymp]\label{pi_asymp}\lean{pi_asymp}\leanok
There exists a function $c(x)$ such that $c(x) = o(1)$ as $x \to \infty$ and
$$ \pi(x) = (1 + c(x)) \int_2^x \frac{dt}{\log t}$$
for all $x$ large enough.
\end{theorem}
%%-/
theorem pi_asymp :
    ∃ c : ℝ → ℝ, c =o[atTop] (fun _ ↦ (1 : ℝ)) ∧
      ∀ᶠ (x : ℝ) in atTop,
        Nat.primeCounting ⌊x⌋₊ = (1 + c x) * ∫ t in (2 : ℝ)..x, 1 / (log t) := by
  refine ⟨_, pi_asymp'', ?_⟩
  simp only [one_div, add_sub_cancel, eventually_atTop, ge_iff_le]
  refine ⟨3, fun x hx => ?_⟩
  rw [intervalIntegral.integral_of_le (by linarith),
    ← MeasureTheory.integral_Icc_eq_integral_Ioc, div_mul_cancel₀]
  exact (integral_log_inv_pos x (by linarith)).ne'

/-%%
\begin{proof}\leanok
\uses{chebyshev_asymptotic}
We have the identity
$$ \pi(x) = \frac{1}{\log x} \sum_{p \leq x} \log p
+ \int_2^x (\sum_{p \leq t} \log p) \frac{dt}{t \log^2 t}$$
as can be proven by interchanging the sum and integral and using the fundamental theorem of calculus.  For any $\eps$, we know from Theorem \ref{chebyshev_asymptotic} that there is $x_\eps$ such that
$\sum_{p \leq t} \log p = t + O(\eps t)$ for $t \geq x_\eps$, hence for $x \geq x_\eps$
$$ \pi(x) = \frac{1}{\log x} (x + O(\eps x))
+ \int_{x_\eps}^x (t + O(\eps t)) \frac{dt}{t \log^2 t} + O_\eps(1)$$
where the $O_\eps(1)$ term can depend on $x_\eps$ but is independent of $x$.  One can evaluate this after an integration by parts as
$$ \pi(x) = (1+O(\eps)) \int_{x_\eps}^x \frac{dt}{\log t} + O_\eps(1)$$
$$  = (1+O(\eps)) \int_{2}^x \frac{dt}{\log t} $$
for $x$ large enough, giving the claim.
\end{proof}
%%-/

lemma pi_alt_Oaux1 : ∃ c, ∀ᶠ (x : ℝ) in atTop,
    ∫ (t : ℝ) in Set.Icc 2 √x, 1 / log t ^ 2 ≤ c * √x := by
  use 1 / (log 2) ^ 2
  rw [eventually_atTop]
  use 4
  intro b hb
  simp only [one_div]
  trans ((log 2) ^ 2)⁻¹ * (b.sqrt - 2)
  · have hb : 2 ≤ √b := by
        rw [Real.le_sqrt (by norm_num) (by linarith)]
        norm_num; linarith
    rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le hb]
    trans ∫ (t : ℝ) in (2)..√b, (log 2 ^ 2)⁻¹
    · apply intervalIntegral.integral_mono_on hb
      · apply ContinuousOn.intervalIntegrable_of_Icc hb
        apply ContinuousOn.inv₀
        · apply ContinuousOn.pow
          apply ContinuousOn.log continuousOn_id
          intro x hx
          simp only [Set.mem_Icc, id_eq, ne_eq] at hx ⊢
          linarith
        · intro x hx
          simp at hx ⊢
          constructor <;> try linarith
          constructor <;> linarith
      · apply intervalIntegral.intervalIntegrable_const
      · intro x hx
        simp only [Set.mem_Icc] at hx
        rw [inv_le_inv₀]
        · apply pow_le_pow_left₀
          · apply log_nonneg (by linarith)
          · rw [log_le_log_iff] <;> linarith
        · apply pow_pos
          rw [Real.log_pos_iff] <;> linarith
        · apply pow_pos
          rw [Real.log_pos_iff] <;> linarith
    · rw [intervalIntegral.integral_const, smul_eq_mul]
      linarith
  · rw [mul_sub]
    simp only [tsub_le_iff_right, le_add_iff_nonneg_right, ofNat_pos,
      mul_nonneg_iff_of_pos_right, inv_nonneg]
    positivity

lemma pi_alt_Oaux2 : ∃ c, ∀ᶠ (x : ℝ) in atTop,
    ∫ (t : ℝ) in Set.Icc (√x) x, 1 / log t ^ 2 ≤ c * (x / log x ^ 2) := by
  use 4
  rw [eventually_atTop]
  use 4
  intro b hb
  simp only [one_div]
  trans ((log √b) ^ 2)⁻¹ * (b - b.sqrt)
  · have hb : 2 ≤ √b ∧ √b ≤ b := by
        constructor
        · rw [Real.le_sqrt (by norm_num) (by linarith)]
          norm_num; linarith
        · rw [Real.sqrt_le_left (by linarith)]
          apply le_self_pow₀ <;> linarith
    rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le hb.2]
    trans ∫ (t : ℝ) in √b..b, (log √b ^ 2)⁻¹
    · apply intervalIntegral.integral_mono_on hb.2
      · apply ContinuousOn.intervalIntegrable_of_Icc hb.2
        apply ContinuousOn.inv₀
        · apply ContinuousOn.pow
          apply ContinuousOn.log continuousOn_id
          intro x hx
          simp only [Set.mem_Icc, id_eq, ne_eq] at hx ⊢
          linarith
        · intro x hx
          simp at hx ⊢
          constructor <;> try linarith
          constructor <;> linarith
      · apply intervalIntegral.intervalIntegrable_const
      · intro x hx
        simp only [Set.mem_Icc] at hx
        rw [inv_le_inv₀]
        · apply pow_le_pow_left₀
          · apply log_nonneg (by linarith)
          · rw [log_le_log_iff] <;> linarith
        · apply pow_pos
          rw [Real.log_pos_iff] <;> linarith
        · apply pow_pos
          rw [Real.log_pos_iff] <;> linarith
    · rw [intervalIntegral.integral_const, smul_eq_mul]
      linarith
  · rw [mul_sub, Real.log_sqrt (by linarith), div_pow, ← one_div, one_div_div, mul_comm, mul_div,
      mul_comm, mul_div, show (2 : ℝ) ^ 2 = 4 by norm_num]
    suffices 0 ≤ 4 / log b ^ 2 * √b by linarith
    positivity

lemma inv_div_log_asy : ∃ c, ∀ᶠ (x : ℝ) in atTop,
    ∫ (t : ℝ) in Set.Icc 2 x, 1 / log t ^ 2 ≤ c * (x / log x ^ 2) := by
  obtain ⟨c1, hc1⟩ := pi_alt_Oaux1
  obtain ⟨c2, hc2⟩ := pi_alt_Oaux2
  have h := @isLittleO_log_rpow_rpow_atTop (1 / 2) 2 (by norm_num)
  rw [isLittleO_iff] at h
  specialize h (show 0 < 1 by norm_num)
  rw [eventually_atTop] at h hc1 hc2
  obtain ⟨c0, hc0⟩ := h
  obtain ⟨c1', hc1⟩ := hc1
  obtain ⟨c2', hc2⟩ := hc2
  use c1 + c2
  rw [eventually_atTop]
  use max 5 (max c0 (max c1' c2'))
  intro x hx
  have hx' : 2 < √x ∧ √x ≤ x := by
    constructor
    · rw [Real.lt_sqrt (by norm_num)]
      linarith [(le_of_max_le_left hx)]
    · rw [Real.sqrt_le_left (by linarith [(le_of_max_le_left hx)])]
      apply le_self_pow₀ <;> linarith [(le_of_max_le_left hx)]
  calc
  _ = (∫ (t : ℝ) in (2)..(√x), 1 / log t ^ 2) + ∫ (t : ℝ) in (√x)..x, 1 / log t ^ 2 := by
    simp only [one_div]
    rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le (by linarith [(le_of_max_le_left hx)]),
      ← intervalIntegral.integral_add_adjacent_intervals (b := √x)]
    · apply ContinuousOn.intervalIntegrable_of_Icc (by linarith [hx'.1])
      apply ContinuousOn.inv₀
      · apply ContinuousOn.pow
        apply ContinuousOn.log continuousOn_id
        intro x hx
        simp only [Set.mem_Icc, id_eq, ne_eq] at hx ⊢
        linarith
      · intro x hx
        simp at hx ⊢
        constructor <;> try linarith
        constructor <;> linarith
    · apply ContinuousOn.intervalIntegrable_of_Icc (by linarith [hx'.2])
      apply ContinuousOn.inv₀
      · apply ContinuousOn.pow
        apply ContinuousOn.log continuousOn_id
        intro x hx
        simp only [Set.mem_Icc, id_eq, ne_eq] at hx ⊢
        linarith
      · intro x hx
        simp at hx ⊢
        constructor <;> try linarith
        constructor <;> linarith
  _ ≤ c1 * √x + c2 * (x / log x ^ 2) := by
    specialize hc1 x (le_of_max_le_left (le_of_max_le_right (le_of_max_le_right hx)))
    specialize hc2 x (le_of_max_le_right (le_of_max_le_right (le_of_max_le_right hx)))
    rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le (by linarith [hx'.1]) ] at hc1
    rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le hx'.2] at hc2
    apply _root_.add_le_add hc1 hc2
  _ ≤ (c1 + c2) * (x / log x ^ 2) := by
    specialize hc0 x (le_of_max_le_left (le_of_max_le_right hx))
    simp only [rpow_two, norm_pow, norm_eq_abs, sq_abs, one_mul] at hc0
    rw [abs_eq_self.2] at hc0
    · rw [add_mul]
      apply _root_.add_le_add _ (by linarith)
      rw [mul_le_mul_iff_of_pos_left]
      · rw [le_div_iff₀]
        · trans √x * x ^ (1 / 2 : ℝ)
          · apply mul_le_mul (by linarith) hc0 (by positivity) (by positivity)
          · rw [← Real.sqrt_eq_rpow, Real.mul_self_sqrt (by linarith)]
        · apply pow_pos
          apply Real.log_pos
          linarith
      · by_contra! h
        specialize hc1 x (le_of_max_le_left (le_of_max_le_right (le_of_max_le_right hx)))
        have : ∫ (t : ℝ) in Set.Icc 2 √x, 1 / log t ^ 2 > 0 := by
          rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le]
          · apply intervalIntegral.intervalIntegral_pos_of_pos_on
            · simp only [one_div]
              apply ContinuousOn.intervalIntegrable_of_Icc (by linarith)
              apply ContinuousOn.inv₀
              · apply ContinuousOn.pow
                apply ContinuousOn.log continuousOn_id
                intro x hx
                simp only [Set.mem_Icc, id_eq, ne_eq] at hx ⊢
                linarith
              · intro x hx
                simp at hx ⊢
                constructor <;> try linarith
                constructor <;> linarith
            · intro x hx
              simp only [Set.mem_Ioo, one_div, inv_pos] at hx ⊢
              apply pow_pos
              apply Real.log_pos
              linarith
            · linarith
          · linarith
        have : c1 * √x ≤ 0 := by
          apply mul_nonpos_of_nonpos_of_nonneg h (by positivity)
        linarith
    · apply rpow_nonneg
      linarith

lemma integral_log_inv_pialt (x : ℝ) (hx : 4 ≤ x) : ∫ (t : ℝ) in Set.Icc 2 x, 1 / log t =
    x / log x - 2 / log 2 + ∫ (t : ℝ) in Set.Icc 2 x, 1 / (log t) ^ 2 := by
  have := integral_log_inv 2 x (by norm_num) (by linarith)
  rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le (by linarith [hx]),
    MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le (by linarith [hx]),
    ← mul_one_div, one_div, ← mul_one_div, one_div]
  simp only [one_div, this, mul_comm]

lemma integral_div_log_asymptotic : ∃ c : ℝ → ℝ, c =o[atTop] (fun _ ↦ (1:ℝ)) ∧
    ∀ᶠ (x : ℝ) in atTop, ∫ t in Set.Icc 2 x, 1 / (log t) = (1 + c x) * x / (log x) := by
  obtain ⟨c, hc⟩ := inv_div_log_asy
  use fun x => ((∫ (t : ℝ) in Set.Icc 2 x, 1 / log t ^ 2) - 2 / log 2) * log x / x
  constructor
  · rw [isLittleO_iff]
    intro m hm
    rw [eventually_atTop] at *
    obtain ⟨a, ha⟩ := hc
    have h1 : ∃ N, ∀ x ≥ N, |2 / log 2 * log x / x| ≤ m / 2 := by
      have h := Real.isLittleO_log_id_atTop
      rw [isLittleO_iff] at h
      have h' : log 2 * m / 4 > 0 := by
        apply _root_.div_pos _ (by norm_num)
        apply mul_pos _ hm
        apply Real.log_pos (by norm_num)
      specialize h h'
      rw [eventually_atTop] at h
      obtain ⟨a, ha⟩ := h
      use max a 1
      intro x hx
      specialize ha x (by aesop)
      rw [abs_div, div_le_iff₀]
      · simp only [norm_eq_abs, id_eq] at ha
        rw [abs_mul, mul_comm, ← le_div_iff₀]
        · suffices log 2 * m / 4 * |x| =  m / 2 * |x| / |2 / log 2| by rwa [← this]
          rw [abs_div, show (4 : ℝ) = 2 * 2 by norm_num, show |(2 : ℝ)| = 2 by norm_num,
            show |log 2| = log 2 by simp only [abs_eq_self]; apply log_nonneg; norm_num]
          field_simp
        · simp only [abs_pos, ne_eq, div_eq_zero_iff, OfNat.ofNat_ne_zero, log_eq_zero,
          OfNat.ofNat_ne_one, false_or]
          norm_num
      · simp only [abs_pos, ne_eq]
        linarith [le_of_max_le_right hx]
    have h2 : ∃ N, ∀ x ≥ N, |c| / |log x| ≤ m / 2 := by
      use max 2 (Real.exp (2 * |c| / m))
      intro x hx
      rw [div_le_iff₀, mul_comm, ← div_le_iff₀ (by linarith)]
      · rw [← div_mul, mul_comm, mul_div]
        nth_rw 2 [abs_eq_self.2]
        · rw [Real.le_log_iff_exp_le (by linarith [le_of_max_le_left hx])]
          linarith [le_of_max_le_right hx]
        · apply log_nonneg
          linarith [le_of_max_le_left hx]
      · simp only [abs_pos, ne_eq, log_eq_zero, not_or]
        have : 2 ≤ x := by aesop
        constructor <;> try linarith
        constructor <;> linarith
    obtain ⟨N, hN⟩ := h1
    obtain ⟨N', hN'⟩ := h2
    use max (max a 2) (max N N')
    intro x hx
    rw [sub_mul, sub_div]
    simp only [norm_eq_abs, norm_one, mul_one]
    trans |(∫ (t : ℝ) in Set.Icc 2 x, 1/ (log t ^ 2)) * log x / x| + |2 / log 2 * log x / x|
    · exact abs_sub _ _
    · specialize ha x (by aesop)
      specialize hN x (by aesop)
      specialize hN' x (by aesop)
      calc
      _ ≤ |c| * |x / log x ^ 2| * |log x / x| + |2 / log 2 * log x / x| := by
        apply _root_.add_le_add _ (by linarith)
        rw [← mul_div, abs_mul]
        apply mul_le_mul_of_nonneg_right _ (by positivity)
        trans |c * (x / log x ^ 2)|
        · apply abs_le_abs_of_nonneg _ ha
          rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le
            (by aesop)]
          apply intervalIntegral.integral_nonneg (by aesop)
          intro y _
          positivity
        · rw [abs_mul]
      _ ≤ m / 2 + m / 2 := by
        apply _root_.add_le_add _ hN
        rw [mul_assoc, ← abs_mul,
          show x / log x ^ 2 * (log x / x) = (x * log x) / (x * log x) / log x by ring, div_self]
        · rwa [← abs_mul, mul_one_div, abs_div]
        · apply mul_ne_zero
          · suffices 2 ≤ x by linarith
            aesop
          · have : 2 ≤ x := by aesop
            apply log_ne_zero_of_pos_of_ne_one <;> linarith
      _ ≤ m := by linarith
  · rw [eventually_atTop] at *
    obtain ⟨a, _⟩ := hc
    use max 4 a
    intro x hx
    rw [integral_log_inv_pialt x (le_of_max_le_left hx), add_mul, _root_.add_div, sub_add, sub_eq_add_neg,
      one_mul, neg_sub]
    congr
    rw [← mul_div, ← mul_div, mul_assoc]
    nth_rw 1 [← mul_one (a := (∫ (t : ℝ) in Set.Icc 2 x, 1 / log t ^ 2) - 2 / log 2)]
    congr
    rw [div_mul_eq_mul_div, mul_div, div_div, mul_comm, div_self]
    apply mul_ne_zero
    · linarith [le_of_max_le_left hx]
    · simp only [ne_eq, log_eq_zero, not_or]
      constructor <;> try linarith [le_of_max_le_left hx]
      constructor <;> linarith [le_of_max_le_left hx]

/-%%
\begin{corollary}[pi_alt]\label{pi_alt}\lean{pi_alt}\leanok  One has
$$ \pi(x) = (1+o(1)) \frac{x}{\log x}$$
as $x \to \infty$.
\end{corollary}
%%-/
theorem pi_alt : ∃ c : ℝ → ℝ, c =o[atTop] (fun _ ↦ (1 : ℝ)) ∧
    ∀ x : ℝ, Nat.primeCounting ⌊x⌋₊ = (1 + c x) * x / log x := by
  obtain ⟨f, hf, h⟩ := pi_asymp
  obtain ⟨f', hf', h'⟩ := integral_div_log_asymptotic
  rw [eventually_atTop] at h h'
  obtain ⟨c, hc⟩ := h
  obtain ⟨c', hc'⟩ := h'
  set C := max 2 (max c c')
  use (fun x => if x < C then (log x / x) * ⌊x⌋₊.primeCounting - 1 else (f x + f' x + (f x) * (f' x)))
  constructor
  · rw [isLittleO_iff] at *
    intro m hm
    rw [eventually_atTop]
    set C' := min (m / 4) 1
    have h1 : 0 < C' := by
      apply lt_min
      · linarith
      · norm_num
    specialize hf h1
    specialize hf' h1
    rw [eventually_atTop] at hf hf'
    obtain ⟨a1, hf⟩ := hf
    obtain ⟨a2, hf'⟩ := hf'
    use max C (max a1 a2)
    intro x hx
    have hC : C ≤ x := by linarith [le_of_max_le_left hx]
    rw [← not_lt] at hC
    simp [hC]
    trans |f x + f' x| + |f x| * |f' x|
    · rw [← abs_mul]
      exact abs_add_le _ _
    · trans |f x| + |f' x| + |f x| * |f' x|
      · apply _root_.add_le_add _ (by linarith)
        exact abs_add_le _ _
      · specialize hf x (le_of_max_le_left (le_of_max_le_right hx))
        specialize hf' x (le_of_max_le_right (le_of_max_le_right hx))
        simp at hf hf'
        have h1 : |f x| ≤ m / 4 := by aesop
        have h2 : |f' x| ≤ m / 4 := by aesop
        have h3 : |f x| * |f' x| ≤ m / 4 := by
          trans |f x|
          · suffices |f' x| ≤ 1 by
              apply mul_le_of_le_one_right (by positivity) this
            aesop
          · exact h1
        linarith
  · intro x
    by_cases hx : x < C
    · simp only [hx, ↓reduceIte, add_sub_cancel]
      by_cases hx' : x = 0 ∨ |x| = 1
      · rcases hx' with (rfl | hx)
        · simp only [floor_zero, primeCounting_zero, CharP.cast_eq_zero, log_zero, div_zero,
            mul_zero]
        · have hx := eq_or_eq_neg_of_abs_eq hx
          rcases hx with (hx | hx)
          · simp only [hx, floor_one, primeCounting_one, CharP.cast_eq_zero, log_one,
            div_one, mul_zero, mul_one, div_zero]
          · simp only [hx, log_neg_eq_log, log_one, zero_div, zero_mul,
            mul_neg, mul_one, neg_zero, div_zero, cast_eq_zero,
            primeCounting_eq_zero_iff, ge_iff_le]
            suffices ⌊(-1 : ℝ)⌋₊ = 0  by rw [this]; linarith
            rw [Nat.floor_eq_zero]
            norm_num
      · simp only [not_or] at hx'
        rw [← mul_div, mul_comm, ← mul_assoc, mul_div, div_mul_eq_mul_div (a := x), div_div]
        nth_rw 2 [mul_comm]
        rw [div_self, one_mul]
        apply mul_ne_zero
        · simp only [ne_eq, log_eq_zero, not_or]
          rw [show (1 : ℝ) = |1| by simp, abs_eq_abs] at hx'
          simp only [not_or] at hx'
          exact hx'
        · exact hx'.1
    · simp only [hx, ↓reduceIte]
      simp only [not_lt] at hx
      specialize hc x (le_of_max_le_left (le_of_max_le_right hx))
      specialize hc' x (le_of_max_le_right (le_of_max_le_right hx))
      rw [intervalIntegral.integral_of_le ((le_max_left _ _).trans hx),
        ← MeasureTheory.integral_Icc_eq_integral_Ioc] at hc
      rw [hc, hc', mul_div]
      congr 1
      ring

/-%%
\begin{proof}\leanok
\uses{pi_asymp}
An integration by parts gives
  $$ \int_2^x \frac{dt}{\log t} = \frac{x}{\log x} - \frac{2}{\log 2} + \int_2^x \frac{dt}{\log^2 t}.$$
We have the crude bounds
$$ \int_2^{\sqrt{x}} \frac{dt}{\log^2 t} = O( \sqrt{x} )$$
and
$$ \int_{\sqrt{x}}^x \frac{dt}{\log^2 t} = O( \frac{x}{\log^2 x} )$$
and combining all this we obtain
$$ \int_2^x \frac{dt}{\log t} = \frac{x}{\log x} + O( \frac{x}{\log^2 x} )$$
$$ = (1+o(1)) \frac{x}{\log x}$$
and the claim then follows from Theorem \ref{pi_asymp}.
\end{proof}
%%-/

/-%%
Let $p_n$ denote the $n^{th}$ prime.

\begin{proposition}[pn_asymptotic]\label{pn_asymptotic}\lean{pn_asymptotic}\leanok
 One has
  $$ p_n = (1+o(1)) n \log n$$
as $n \to \infty$.
\end{proposition}
%%-/
theorem pn_asymptotic : ∃ c : ℕ → ℝ, c =o[atTop] (fun _ ↦ (1 : ℝ)) ∧
    ∀ n : ℕ, Nat.nth Nat.Prime n = (1 + c n) * n * log n := by
  sorry

/-%%
\begin{proof}
\uses{pi_alt}
Use Corollary \ref{pi_alt} to show that for any $\eps>0$, and for $x$ sufficiently large, the number of primes up to $(1-\eps) n \log n$ is less than $n$, and the number of primes up to $(1+\eps) n \log n$ is greater than $n$.
\end{proof}
%%-/

/-%%
\begin{corollary}[pn_pn_plus_one] \label{pn_pn_plus_one}\lean{pn_pn_plus_one}\leanok
We have $p_{n+1} - p_n = o(p_n)$
  as $n \to \infty$.
\end{corollary}
%%-/

theorem pn_pn_plus_one : ∃ c : ℕ → ℝ, c =o[atTop] (fun _ ↦ (1 : ℝ)) ∧
    ∀ n : ℕ, Nat.nth Nat.Prime (n + 1) - Nat.nth Nat.Prime n = (c n) * Nat.nth Nat.Prime n := by
  use (fun n => (Nat.nth Nat.Prime (n+1) - Nat.nth Nat.Prime n) / Nat.nth Nat.Prime n)
  refine ⟨?_, ?_⟩
  · obtain ⟨k, k_o1, p_n_eq⟩ := pn_asymptotic
    simp only [p_n_eq, cast_add, cast_one, isLittleO_one_iff]
    simp_rw [sub_div]
    have zero_eq_minus: (0 : ℝ) = 1 - 1 := by
      simp
    rw [zero_eq_minus]
    apply Filter.Tendsto.sub
    · conv =>
        arg 1
        intro n
        equals ((1 + k (n + 1)) / (1 + k n) ) * ((↑n + 1) * log (↑n + 1) / (↑n * log ↑n)) =>
          field_simp
      nth_rw 6 [← (one_mul 1)]
      apply Filter.Tendsto.mul
      · have one_div: nhds 1 = nhds ((1: ℝ) / 1) := by simp
        rw [one_div]
        apply Filter.Tendsto.div
        · nth_rw 3 [← (AddMonoid.add_zero 1)]
          apply Filter.Tendsto.add
          · simp
          · rw [Filter.tendsto_add_atTop_iff_nat]
            rw [Asymptotics.isLittleO_iff_tendsto] at k_o1
            · simp only [div_one] at k_o1
              exact k_o1
            · simp
        · nth_rw 2 [← (AddMonoid.add_zero 1)]
          apply Filter.Tendsto.add
          · simp
          · rw [Asymptotics.isLittleO_iff_tendsto] at k_o1
            · simp only [div_one] at k_o1
              exact k_o1
            · simp

        simp
      · conv =>
          arg 1
          intro x
          equals ((↑x + 1) / x) * (log (↑x + 1) / (log ↑x)) =>
            field_simp
        nth_rw 3 [← (one_mul 1)]
        apply Filter.Tendsto.mul
        · simp_rw [← div_add_div_same]
          nth_rw 2 [← (AddMonoid.add_zero 1)]
          apply Filter.Tendsto.add
          · rw [← Filter.tendsto_add_atTop_iff_nat 1]
            field_simp
            simp
          · simp only [one_div]
            exact tendsto_inverse_atTop_nhds_zero_nat
        · have log_eq: ∀ (n: ℕ), log (↑n + 1) = log ↑n + log (1 + 1/n) := by
            intro n
            by_cases n_eq_zero: n = 0
            · simp [n_eq_zero]
            · calc
                _ = log (n * (1 + 1 / n)) := by field_simp
                _ = log n + log (1 + 1/n) := by
                  rw [Real.log_mul]
                  · simpa
                  · simp only [one_div, ne_eq]
                    positivity

          simp_rw [log_eq]
          simp_rw [← div_add_div_same]
          nth_rw 3 [← (AddMonoid.add_zero 1)]
          apply Filter.Tendsto.add
          · rw [← Filter.tendsto_add_atTop_iff_nat 2]
            have log_not_zero: ∀ n: ℕ, log (n + 2) ≠ 0 := by
              intro n
              simp
              refine ⟨?_, ?_, ?_⟩
              · norm_cast
              · norm_cast
                simp
              · norm_cast
            simp [log_not_zero]
          · rw [← Filter.tendsto_add_atTop_iff_nat 2]
            apply squeeze_zero (g := fun (n: ℕ) => (log 2 / log (n + 2)))
            · intro n
              have log_plus_nonzero: 0 ≤ log (1 + 1 / ↑(n + 2)) := by
                apply log_nonneg
                simp only [cast_add, cast_ofNat, one_div, le_add_iff_nonneg_right, inv_nonneg]
                norm_cast
                simp only [le_add_iff_nonneg_left, _root_.zero_le]
              exact div_nonneg log_plus_nonzero (log_natCast_nonneg (n + 2))
            · intro n
              norm_cast
              have log_le_2: log (1 + 1 / ↑(n + 2)) ≤ log 2 := by
                apply Real.log_le_log
                · positivity
                · have two_eq_one_plus_one: (2 : ℝ) = 1 + 1 := by
                    norm_num
                  rw [two_eq_one_plus_one]
                  simp only [cast_add, cast_ofNat, one_div, add_le_add_iff_left, ge_iff_le]
                  apply inv_le_one_of_one_le₀
                  linarith

              rw [div_le_div_iff_of_pos_right]
              · exact log_le_2
              · apply Real.log_pos
                norm_cast
                simp
            · apply Filter.Tendsto.div_atTop (l := atTop) (a := log 2)
              · simp
              · norm_cast
                have shift_fn := Filter.tendsto_add_atTop_iff_nat (f := fun n => log (n)) (l := atTop) 2
                rw [shift_fn]
                apply Filter.Tendsto.comp Real.tendsto_log_atTop
                exact tendsto_natCast_atTop_atTop

    · have eventually_nonzero: ∃ t, t > 2 ∧ ∀ n, 1 + k (n + t) ≠ 0 := by
        rw [Asymptotics.isLittleO_iff_tendsto] at k_o1
        · rw [NormedAddCommGroup.tendsto_nhds_zero] at k_o1
          specialize k_o1 ((1 : ℝ) / 2)
          simp only [one_div, gt_iff_lt, inv_pos, ofNat_pos, div_one, norm_eq_abs, eventually_atTop,
            ge_iff_le, forall_const] at k_o1
          obtain ⟨a, ha⟩ := k_o1
          use (a + 3)
          refine ⟨by simp, ?_⟩
          intro n
          specialize ha (n + (a + 3))
          have a_le_plus: a ≤ n + (a + 3) := by omega
          simp [a_le_plus] at ha

          by_contra!
          rw [add_eq_zero_iff_eq_neg] at this
          rw [← abs_neg] at ha
          rw [← this] at ha
          simp only [abs_one] at ha
          have two_inv_lt := inv_lt_one_of_one_lt₀ (a := (2 : ℝ)) (by simp)
          linarith
        · simp

      obtain ⟨t, t_gt_2, ht⟩ := eventually_nonzero
      rw [← Filter.tendsto_add_atTop_iff_nat t]
      have denom_nonzero: ∀ n, ((1 + k (n + t)) * ↑(n + t) * log ↑(n + t)) ≠ 0 := by
        intro n
        simp
        refine ⟨?_, ?_, ?_⟩
        refine ⟨?_, ?_⟩
        · exact ht n
        · norm_cast
          omega
        · norm_cast
          omega
        · refine ⟨?_, by norm_cast⟩
          norm_cast
          omega
      conv =>
        arg 1
        intro n
        rw [div_self (denom_nonzero n)]
      simp
  · intro n
    have nth_nonzero: Nat.nth Nat.Prime n ≠ 0 := by
      exact Nat.Prime.ne_zero (prime_nth_prime n)
    simp [nth_nonzero]

/-%%
\begin{proof}
\uses{pn_asymptotic}
  Easy consequence of preceding proposition.
\end{proof}
%%-/

/-%%
\begin{corollary}[prime_between]  \label{prime_between}\lean{prime_between}\leanok
For every $\eps>0$, there is a prime between $x$ and $(1+\eps)x$ for all sufficiently large $x$.
\end{corollary}
%%-/

lemma prime_in_gap' (a b : ℕ) (h : a.primeCounting < b.primeCounting)
    : ∃ (p : ℕ), p.Prime ∧ (a + 1) ≤ p ∧ p < (b + 1) := by
  obtain ⟨p, hp, pp⟩ := exists_of_count_lt_count h
  exact ⟨p, pp, hp.left, hp.right⟩

lemma prime_in_gap (a b : ℝ) (ha : 0 < a)
    (h : ⌊a⌋₊.primeCounting < ⌊b⌋₊.primeCounting)
    : ∃(p : ℕ), p.Prime ∧ a < p ∧ p ≤ b := by

  have hab : ⌊a⌋₊ < ⌊b⌋₊ := Monotone.reflect_lt Nat.monotone_primeCounting h
  obtain ⟨w, h, ha, hb⟩ := prime_in_gap' ⌊a⌋₊ ⌊b⌋₊ h
  refine ⟨w, h, lt_of_floor_lt ha, ?_⟩
  have : a < b := by
    by_contra h
    cases lt_or_eq_of_le <| le_of_not_gt h with
    | inl hh => linarith [floor_le_floor <| le_of_lt hh]
    | inr hh =>
      rw [hh] at hab
      rwa [←lt_self_iff_false ⌊a⌋₊]
  by_contra h
  have : ⌊b⌋₊ < w := floor_lt (by linarith) |>.mpr (lt_of_not_ge h)
  have : ⌊b⌋₊ + 1 ≤ w := by linarith
  linarith

lemma bound_f_second_term (f : ℝ → ℝ) (hf : Tendsto f atTop (nhds 0)) (δ : ℝ) (hδ : δ > 0) :
    ∀ᶠ x: ℝ in atTop, (1 + f x) < (1 + δ)  := by
  have bound_one_plus_f: ∀ y: ℝ, ∀ z: ℝ, |f y| < z → 1 + (f y) < 1 + z := by
    intro y z hf
    by_cases f_pos: 0 < f y
    · rw [abs_of_pos f_pos] at hf
      linarith
    · rw [not_lt] at f_pos
      rw [abs_of_nonpos f_pos] at hf
      linarith

  have f_small := NormedAddCommGroup.tendsto_nhds_zero.mp hf δ hδ
  simp only [norm_eq_abs, eventually_atTop, ge_iff_le] at f_small
  obtain ⟨p, hp⟩ := f_small

  let a := ((max 1 p) : ℝ)
  have ha: ∀ b: ℝ, a ≤ b → |f b| < δ := by
    intro b hb
    have b_ge_p: p ≤ b := by
      have a_ge_p: p ≤ a := by simp [a]
      linarith
    exact hp b b_ge_p

  rw [Filter.eventually_atTop]

  use a
  intro b hb
  exact bound_one_plus_f b δ (ha b (by linarith))


lemma bound_f_first_term {ε : ℝ} (hε : 0 < ε) (f : ℝ → ℝ) (hf : Tendsto f atTop (nhds 0)) (δ : ℝ) (hδ : δ > 0) :
    ∀ᶠ x: ℝ in atTop, (1 + f ((1 + ε) * x)) > (1 - δ)  := by
  have bound_one_plus_f: ∀ y: ℝ, ∀ z: ℝ, |f y| < z → 1 + (f y) > 1 - z := by
    intro y z hf
    by_cases f_pos: 0 < f y
    · rw [abs_of_pos f_pos] at hf
      linarith
    · rw [not_lt] at f_pos
      rw [abs_of_nonpos f_pos] at hf
      linarith

  have f_small := NormedAddCommGroup.tendsto_nhds_zero.mp hf δ hδ
  simp only [norm_eq_abs, eventually_atTop, ge_iff_le] at f_small
  obtain ⟨p, hp⟩ := f_small

  let a := ((max 1 p) : ℝ)
  have ha: ∀ b: ℝ, a ≤ b → |f b| < δ := by
    intro b hb
    have b_ge_p: p ≤ b := by
      have a_ge_p: p ≤ a := by simp [a]
      linarith
    exact hp b b_ge_p


  rw [Filter.eventually_atTop]

  use a
  intro b hb

  have a_pos: 0 < a := by
    simp [a]

  have pos_mul: ∀ x y z : ℝ, 0 < x → 0 < y → 1 < z → x ≤ y → x < y * z := by
    intro x y z _ hy hz hlt
    have y_lt: y < y * z := by
      exact (lt_mul_iff_one_lt_right hy).mpr hz
    linarith

  have mul_increase: a ≤ (1 + ε) * b := by
    simp only [ge_iff_le, a] at hb
    have a_le := pos_mul a b (1 + ε) a_pos (by linarith) (by linarith) (by linarith)
    linarith

  exact bound_one_plus_f ((1 + ε) * b) δ (ha ((1 + ε) * b) mul_increase)

lemma smaller_terms {ε : ℝ} (hε : 0 < ε) (f : ℝ → ℝ) (hf : Tendsto f atTop (nhds 0)) (δ : ℝ)
    (hδ : δ > 0) :
    ∀ᶠ x: ℝ in atTop, (1 - δ) * (((1 + ε) * x / (Real.log ((1 + ε) * x)))) < (1 + f ((1 + ε) * x)) * ((1 + ε) * x / (Real.log ((1 + ε) * x))) := by
  have first_term := bound_f_first_term hε f hf δ hδ
  simp only [gt_iff_lt, eventually_atTop, ge_iff_le] at first_term
  obtain ⟨p, hp⟩ := first_term
  simp only [eventually_atTop, ge_iff_le]
  let a := max p 1
  have ha: ∀ (b : ℝ), a ≤ b → 1 - δ < 1 + f ((1 + ε) * b) := by
    intro b hb
    have a_ge_p: p ≤ a := by
      simp [a]
    specialize hp b (by linarith)
    exact hp
  use a
  intro b hb
  rw [mul_lt_mul_right]
  · exact ha b hb
  · simp only [sup_le_iff, a] at hb
    have b_ge_one: 1 ≤ b := hb.2
    have log_pos: Real.log ((1 + ε) *b) > 0 := by
      have one_pplus_pos: 1 < (1 + ε) := by linarith
      refine (Real.log_pos_iff ?_).mpr ?_
      · positivity
      · exact one_lt_mul_of_lt_of_le one_pplus_pos b_ge_one

    positivity

lemma second_smaller_terms (f : ℝ → ℝ) (hf : Tendsto f atTop (nhds 0)) (δ : ℝ) (hδ : δ > 0) :
    ∀ᶠ x: ℝ in atTop, (1 + δ) * (( x / (Real.log (x)))) > (1 + f ( x)) * ( x / (Real.log (x))) := by
  have first_term := bound_f_second_term f hf δ hδ

  simp only [_root_.add_lt_add_iff_left, eventually_atTop, ge_iff_le] at first_term
  obtain ⟨p, hp⟩ := first_term
  simp only [gt_iff_lt, eventually_atTop, ge_iff_le]
  let a := max p 2
  have ha: ∀ (b : ℝ), a ≤ b → 1 + δ > 1 + f ( b) := by
    intro b hb
    have a_ge_p: p <= a := by simp [a]
    specialize hp b (by linarith)
    linarith
  use a
  intro b hb
  specialize ha b hb
  have rhs_nonzero:  b / log ( b) > 0 := by
    simp only [sup_le_iff, a] at hb
    obtain ⟨_, hb2⟩ := hb
    have log_pos: Real.log (b) > 0 := by
      refine (Real.log_pos_iff ?_).mpr ?_
      · positivity
      · linarith
    positivity
  rw [mul_lt_mul_right]
  · exact ha
  · linarith

lemma x_log_x_atTop : Filter.Tendsto (fun x => x / Real.log x) Filter.atTop Filter.atTop := by
  have inv_log_x_div := Filter.Tendsto.comp (f := fun x => Real.log x / x) (g := fun x => x⁻¹) (x := Filter.atTop) (y := (nhdsWithin 0 (Set.Ioi 0))) (z := Filter.atTop) ?_ ?_
  · simp_rw [Function.comp_def, inv_div] at inv_log_x_div
    exact inv_log_x_div
  · exact tendsto_inv_nhdsGT_zero (𝕜 := ℝ)
  · rw [tendsto_nhdsWithin_iff]
    refine ⟨?_, ?_⟩
    · have log_div_x := Real.tendsto_pow_log_div_mul_add_atTop 1 0 1 (by simp)
      simp only [pow_one, one_mul, add_zero] at log_div_x
      exact log_div_x
    · simp only [Set.mem_Ioi, eventually_atTop, ge_iff_le]
      use 2
      intro x hx
      have log_pos: 0 < Real.log x := by
        refine (Real.log_pos_iff ?_).mpr ?_ <;> linarith
      positivity


lemma tendsto_by_squeeze (ε : ℝ) (hε : ε > 0) :
    Tendsto (fun (x : ℝ) => (Nat.primeCounting ⌊(1 + ε) * x⌋₊ : ℝ) - (Nat.primeCounting ⌊x⌋₊ : ℝ)) atTop atTop := by
  obtain ⟨c, hc, pi_x_eq⟩ := pi_alt
  rw [Asymptotics.isLittleO_iff_tendsto (by simp)] at hc
  conv =>
    arg 1
    intro x
    rw [pi_x_eq]
    rw [pi_x_eq]
  simp only [div_one] at hc

  -- (1 + δ) * (( x / (Real.log (x)))) > (1 + f ( x)) * ( x / (Real.log (x)))

  let d: ℝ := ε/(2*(2 + ε))
  have hd: 0 < d := by positivity
  have first_helper := smaller_terms hε c hc (d) hd
  have second_helper := second_smaller_terms c hc d hd

  apply Filter.tendsto_atTop_mono' (f₁ := fun x => (
      ((1 - d) * ((1 + ε) * x / log ((1 + ε) * x)))
      -
      ((1 + d) * (x / log x)))
    )
  · rw [Filter.EventuallyLE]

    simp at first_helper
    simp at second_helper

    obtain ⟨a1, ha1⟩ := first_helper
    obtain ⟨a2, ha2⟩ := second_helper

    simp only [eventually_atTop]

    use (max a1 a2)
    intro b hb

    have lt_compare: ∀ a b c d : ℝ, a < c ∧ b > d → a - b ≤ c - d := by
      intro a b c d h_lt
      obtain ⟨a_lt, b_gt⟩ := h_lt
      linarith

    apply lt_compare
    simp only [ge_iff_le, sup_le_iff] at hb
    specialize ha1 b hb.1
    specialize ha2 b hb.2
    field_simp
    field_simp at ha1 ha2
    exact ⟨ha1, ha2⟩
  · rw [← Filter.tendsto_comp_val_Ioi_atTop (a := 1)]
    have log_split: ∀ x: Set.Ioi 1, x.val / log ((1 + ε) * x.val) = x.val / (log (1 + ε) + log (x.val)) := by
      intro x
      have x_ge_one: 1 < x.val := Set.mem_Ioi.mp x.property
      rw [Real.log_mul (by linarith) (by linarith)]

    have log_factor: ∀ x: Set.Ioi 1, x.val / (log (1 + ε) + log (x.val)) = x.val / ((1 + (log (1 + ε)/(log x.val))) * (log x.val)) := by
      intro x
      have : log (x.val) ≠ 0 := by
        have pos := Real.log_pos x.property
        linarith
      field_simp
      rw [add_comm]

    conv at log_factor =>
      intro x
      rhs
      rw [div_mul_eq_div_mul_one_div]

    conv =>
      arg 1
      intro x
      lhs
      rw [mul_div_assoc]
      rw [log_split x]

    conv =>
      arg 1
      intro x
      lhs
      rw [log_factor]

    suffices Tendsto (fun x : Set.Ioi (1 : ℝ) ↦ (1 - d) * ((1 + ε) * x) / ((1 + log (1 + ε) / log x) * log x) - (1 + d) * x / log x) atTop atTop by
      field_simp at this ⊢
      exact this
    conv =>
      arg 1
      intro x
      rw [sub_eq_add_neg]
      rw [← neg_div]
      rw [div_add_div]
      · skip
      tactic =>
        simp only [ne_eq, _root_.mul_eq_zero, log_eq_zero, not_or]
        have x_pos := x.property
        simp_rw [Set.Ioi, Set.mem_setOf_eq] at x_pos
        refine ⟨?_, by linarith, by linarith, by linarith⟩
        have log_num_pos: 0 < log (1 + ε) := by
          exact Real.log_pos (by linarith)
        have log_denom_pos: 0 < log x := by
          exact Real.log_pos x.property
        positivity
      tactic =>
        have pos := Real.log_pos (x.property)
        linarith

    conv =>
      arg 1
      intro x
      equals ↑x * (log ↑x * ((1 + ε) * (1 - d)) - (1 + log (1 + ε) / log ↑x) * ((1 + d) * log ↑x)) /
      (log ↑x * ((1 + log (1 + ε) / log ↑x) * log ↑x)) =>
        ring

    simp only [mul_div_mul_comm]
    conv =>
      arg 1
      intro x
      rw [mul_comm]

    apply Filter.Tendsto.pos_mul_atTop (C := (1 + ε) * (1 - d) - (1 + d))
    · simp only [d, sub_pos]
      field_simp
      nlinarith [sq_nonneg ε]
    · conv =>
        arg 1
        intro x
        lhs
        rhs
        equals (log x.val) * ((1 + log (1 + ε) / log ↑x) * ((1 + d))) =>
          ring

      simp_rw [← mul_sub]
      conv =>
        arg 1
        intro x
        rhs
        rw [mul_comm]

      simp only [mul_div_mul_comm]
      conv =>
        arg 1
        intro x
        lhs
        equals 1 =>
          have log_pos := Real.log_pos x.property
          field_simp

      simp only [one_mul]
      conv =>
        arg 3
        equals nhds (((1 + ε) * (1 - d) - (1 + d)) / 1) => simp

      apply Filter.Tendsto.div
      · apply Filter.Tendsto.sub
        · simp
        · conv =>
            arg 3
            equals nhds (1 * (1 + d)) => simp
          apply Filter.Tendsto.mul
          · conv =>
              arg 3
              equals nhds (1 + 0) => simp
            apply Filter.Tendsto.add
            · simp
            · apply Filter.Tendsto.div_atTop (a := log (1 + ε))
              · simp
              · simp only [tendsto_comp_val_Ioi_atTop]
                exact tendsto_log_atTop
          · simp
      · conv =>
          arg 3
          equals nhds (1 + 0) => simp
        apply Filter.Tendsto.add
        · simp
        · apply Filter.Tendsto.div_atTop (a := log (1 + ε))
          · simp
          · simp only [tendsto_comp_val_Ioi_atTop]
            exact tendsto_log_atTop
      · simp
    · let x_div_log (x: ℝ) := x / Real.log x
      conv =>
        arg 1
        equals (fun (x : Set.Ioi 1) => x_div_log x.val) => rfl

      rw [Filter.tendsto_comp_val_Ioi_atTop (a := 1)]
      exact x_log_x_atTop

theorem prime_between {ε : ℝ} (hε : 0 < ε) :
    ∀ᶠ x : ℝ in atTop, ∃ p : ℕ, Nat.Prime p ∧ x < p ∧ p < (1 + ε) * x := by
  have squeeze := tendsto_by_squeeze (ε/2) (by linarith)
  rw [Filter.tendsto_iff_forall_eventually_mem] at squeeze
  specialize squeeze (Set.Ici 1) (by exact Ici_mem_atTop 1)
  simp only [Set.mem_Ici, eventually_atTop, ge_iff_le] at squeeze
  obtain ⟨a, ha⟩ := squeeze
  rw [eventually_atTop]
  use (max a 1)
  intro b hb
  rw [ge_iff_le, sup_le_iff] at hb
  specialize ha b hb.1

  have val_lt: (⌊b⌋₊.primeCounting : ℝ) < ⌊(1 + ε/2) * b⌋₊.primeCounting := by linarith
  norm_cast at val_lt

  have jump := prime_in_gap b ((1 + ε/2) * b) (by linarith) val_lt
  obtain ⟨p, hp, b_lt_p, p_le⟩ := jump
  have p_lt: p < (1 + ε) * b := by
    linarith
  use p

/-%%
\begin{proof}
\uses{pi_alt}
Use Corollary \ref{pi_alt} to show that $\pi((1+\eps)x) - \pi(x)$ goes to infinity as $x \to \infty$.
\end{proof}
%%-/

/-%%
\begin{proposition}\label{mun}\lean{sum_mobius_div_self_le}\leanok
We have $|\sum_{n \leq x} \frac{\mu(n)}{n}| \leq 1$.
\end{proposition}
%%-/
theorem sum_mobius_div_self_le (N : ℕ) : |∑ n ∈ range N, μ n / (n : ℚ)| ≤ 1 := by
  cases N with
  | zero => simp only [range_zero, sum_empty, abs_zero, zero_le_one]
  | succ N =>
  /- simple cases -/
  by_cases hN : 1 ≤ N; swap
  · simp only [not_le, lt_one_iff] at hN
    subst hN
    simp
  /- annoying case -/
  have h_sum : 1 = ∑ d ∈ range (N + 1), (μ d : ℚ) * (N / d : ℕ) := by calc
    (1 : ℚ) = ∑ m ∈ Icc 1 N, ∑ d ∈ m.divisors, μ d := by
      have {x : ℕ} (hx : x ∈ Ioc 1 N) : ∑ d ∈ divisors x, μ d = 0 := by
        rw [mem_Ioc] at hx
        rw [← coe_mul_zeta_apply, moebius_mul_coe_zeta, one_apply]
        omega
      rw [Icc_eq_cons_Ioc hN, Finset.sum_cons, divisors_one, sum_singleton, moebius_apply_one,
        sum_congr rfl (fun _ ↦ this), sum_const, smul_zero, add_zero, Int.cast_one]
    _ = ∑ d ∈ range (N + 1), μ d * (N / d) := by
      simp_rw [← coe_mul_zeta_apply, ArithmeticFunction.sum_Icc_mul_zeta, nsmul_eq_mul, mul_comm]
      rw [range_eq_Ico, ← Finset.insert_Ico_succ_left_eq_Ico (succ_pos _),
        sum_insert (by simp), ArithmeticFunction.map_zero, mul_zero, zero_add]
      rfl
    _ = ∑ d ∈ range (N + 1), (μ d : ℚ) * (N / d : ℕ) := by
      norm_num [Int.cast_sum]
      rfl

  /- rewrite Nat division (N / d) as ⌊N / d⌋ -/
  rw [sum_congr rfl (g := fun d ↦ (μ d : ℚ) * ⌊(N : ℚ) / (d : ℚ)⌋)] at h_sum
  swap
  · intros
    rw [show (N : ℚ) = ((N : ℤ) : ℚ) by norm_cast, Rat.floor_intCast_div_natCast]
    congr

  /- Next, we establish bounds for the error term -/
  have hf' (d : ℕ) : |Int.fract ((N : ℚ) / d)| < 1 := by
    rw [abs_of_nonneg (Int.fract_nonneg _)]
    exact Int.fract_lt_one _
  have h_bound : |∑ d ∈ range (N + 1), μ d * Int.fract ((N : ℚ) / d)| ≤ N - 1 := by
    /- range (N + 1) → Icc 1 N + part that evals to 0 -/
    rw [range_eq_Ico, ← Finset.insert_Ico_add_one_left_eq_Ico, sum_insert, ArithmeticFunction.map_zero,
      Int.cast_zero, zero_mul, zero_add, Finset.Ico_add_one_right_eq_Icc]
    all_goals simp
    /- Ico 1 (N + 1) → Ico 1 N ∪ {N + 1} that evals to 0 -/
    rw [← Ico_insert_right, sum_insert, div_self, Int.fract_one, mul_zero]
    all_goals simp [hN, Nat.pos_iff_ne_zero.mp hN]
    /- bound sum -/
    have (d : ℕ) : |μ d * Int.fract ((N : ℚ) / d)| ≤ 1 := by
      rw [abs_mul, ← one_mul 1]
      refine mul_le_mul ?_ (hf' _).le (abs_nonneg _) zero_le_one
      norm_cast
      simp [moebius]
      split_ifs <;> simp only [abs_zero, zero_le_one, abs_pow, abs_neg, abs_one, one_pow, le_refl]
    apply (abs_sum_le_sum_abs _ _).trans
    apply (sum_le_sum fun d _ ↦ this d).trans
    all_goals simp [cast_sub hN]

  rw [sum_congr rfl (g := fun d : ℕ ↦ μ d * ((N : ℚ) / d - Int.fract ((N : ℚ) / d)))
    fun d _ ↦ by simp only [Int.fract, sub_sub_self]] at h_sum
  simp_rw (config := {singlePass := true}) [mul_sub] at h_sum
  simp_rw [← mul_comm_div, sum_sub_distrib, ← sum_mul] at h_sum
  rw [eq_sub_iff_add_eq, eq_comm, ← eq_div_iff (by norm_num [Nat.pos_iff_ne_zero.mp hN])] at h_sum

  rw [h_sum, abs_le]
  rw [abs_le, neg_sub] at h_bound
  constructor
  <;> simp only [le_div_iff₀, div_le_iff₀, cast_pos.mpr hN]
  <;> linarith [h_bound.left]

/-%%
\begin{proof}\leanok
From M\"obius inversion $1_{n=1} = \sum_{d|n} \mu(d)$ and summing we have
  $$ 1 = \sum_{d \leq x} \mu(d) \lfloor \frac{x}{d} \rfloor$$
  for any $x \geq 1$. Since $\lfloor \frac{x}{d} \rfloor = \frac{x}{d} - \epsilon_d$ with
  $0 \leq \epsilon_d < 1$ and $\epsilon_x = 0$, we conclude that
  $$ 1 ≥ x \sum_{d \leq x} \frac{\mu(d)}{d} - (x - 1)$$
  and the claim follows.
\end{proof}
%%-/

/-%%
\begin{proposition}[M\"obius form of prime number theorem]\label{mu-pnt}\lean{mu_pnt}\leanok  We have $\sum_{n \leq x} \mu(n) = o(x)$.
\end{proposition}
%%-/

theorem mu_pnt : (fun x : ℝ ↦ ∑ n ∈ range ⌊x⌋₊, μ n) =o[atTop] fun x ↦ x := by sorry

/-%%
\begin{proof}
\uses{mun, WeakPNT}
From the Dirichlet convolution identity
  $$ \mu(n) \log n = - \sum_{d|n} \mu(d) \Lambda(n/d)$$
and summing we obtain
$$ \sum_{n \leq x} \mu(n) \log n = - \sum_{d \leq x} \mu(d) \sum_{m \leq x/d} \Lambda(m).$$
For any $\eps>0$, we have from the prime number theorem that
$$ \sum_{m \leq x/d} \Lambda(m) = x/d + O(\eps x/d) + O_\eps(1)$$
(divide into cases depending on whether $x/d$ is large or small compared to $\eps$).
We conclude that
$$ \sum_{n \leq x} \mu(n) \log n = - x \sum_{d \leq x} \frac{\mu(d)}{d} + O(\eps x \log x) + O_\eps(x).$$
Applying \eqref{mun} we conclude that
$$ \sum_{n \leq x} \mu(n) \log n = O(\eps x \log x) + O_\eps(x).$$
and hence
$$ \sum_{n \leq x} \mu(n) \log x = O(\eps x \log x) + O_\eps(x) + O( \sum_{n \leq x} (\log x - \log n) ).$$
From Stirling's formula one has
$$  \sum_{n \leq x} (\log x - \log n) = O(x)$$
thus
$$ \sum_{n \leq x} \mu(n) \log x = O(\eps x \log x) + O_\eps(x)$$
and thus
$$ \sum_{n \leq x} \mu(n) = O(\eps x) + O_\eps(\frac{x}{\log x}).$$
Sending $\eps \to 0$ we obtain the claim.
\end{proof}
%%-/


/-%%
\begin{proposition}\label{lambda-pnt}\lean{lambda_pnt}\leanok
We have $\sum_{n \leq x} \lambda(n) = o(x)$.
\end{proposition}
%%-/

theorem lambda_pnt : (fun x : ℝ ↦ ∑ n ∈ range ⌊x⌋₊, (-1)^(Ω n)) =o[atTop] fun x ↦ x := by
  sorry

/-%%
\begin{proof}
\uses{mu-pnt}
From the identity
  $$ \lambda(n) = \sum_{d^2|n} \mu(n/d^2)$$
and summing, we have
$$ \sum_{n \leq x} \lambda(n) = \sum_{d \leq \sqrt{x}} \sum_{n \leq x/d^2} \mu(n).$$
For any $\eps>0$, we have from Proposition \ref{mu-pnt} that
$$ \sum_{n \leq x/d^2} \mu(n) = O(\eps x/d^2) + O_\eps(1)$$
and hence on summing in $d$
$$ \sum_{n \leq x} \lambda(n) = O(\eps x) + O_\eps(x^{1/2}).$$
Sending $\eps \to 0$ we obtain the claim.
\end{proof}

%%-/

/-%%
\begin{proposition}[Alternate M\"obius form of prime number theorem]\label{mu-pnt-alt}\lean{mu_pnt_alt}\leanok  We have $\sum_{n \leq x} \mu(n)/n = o(1)$.
\end{proposition}
%%-/

theorem mu_pnt_alt : (fun x : ℝ ↦ ∑ n ∈ range ⌊x⌋₊, (μ n : ℝ) / n) =o[atTop] fun x ↦ (1 : ℝ) := by
  sorry

/-%%
\begin{proof}
\uses{mu-pnt}
As in the proof of Theorem \ref{mun}, we have
  $$ 1 = \sum_{d \leq x} \mu(d) \lfloor \frac{x}{d} \rfloor$$
  $$ = x \sum_{d \leq x} \frac{\mu(d)}{d} - \sum_{d \leq x} \mu(d) \{ \frac{x}{d} \}$$
so it will suffice to show that
$$ \sum_{d \leq x} \mu(d) \{ \frac{x}{d} \} = o(x).$$
Let $N$  be a natural number.  It suffices to show that
$$ \sum_{d \leq x} \mu(d) \{ \frac{x}{d} \} = O(x/N).$$
if $x$ is large enough depending on $N$.
We can split the left-hand side as the sum of
$$ \sum_{d \leq x/N} \mu(d) \{ \frac{x}{d} \} $$
and
$$ \sum_{j=1}^{N-1} \sum_{x/(j+1) < d \leq x/j} \mu(d) (x/d - j).$$
The first term is clearly $O(x/N)$.  For the second term, we can use Theorem \ref{mu-pnt} and summation by parts (using the fact that $x/d-j$ is monotone and bounded) to find that
$$ \sum_{x/(j+1) < d \leq x/j} \mu(d) (x/d - j) = o(x)$$
for any given $j$, so in particular
$$ \sum_{x/(j+1) < d \leq x/j} \mu(d) (x/d - j) = O(x/N^2)$$
for all $j=1,\dots,N-1$ if $x$ is large enough depending on $N$.  Summing all the bounds, we obtain the claim.
\end{proof}
%%-/

/-%%
\section{Consequences of the PNT in arithmetic progressions}

\begin{theorem}[Prime number theorem in AP]\label{chebyshev_asymptotic_pnt}\lean{chebyshev_asymptotic_pnt}\leanok  If $a\ (q)$ is a primitive residue class, then one has
  $$ \sum_{p \leq x: p = a\ (q)} \log p = \frac{x}{\phi(q)} + o(x).$$
\end{theorem}
%%-/

proof_wanted chebyshev_asymptotic_pnt {q:ℕ} {a:ℕ} (hq: q ≥ 1) (ha: Nat.Coprime a q) (ha': a < q) :
    (fun x ↦ ∑ p ∈ (filter Nat.Prime (Iic ⌊x⌋₊)), if (p % q = a) then log p else 0) ~[atTop] (fun x ↦ x / (Nat.totient q))

/-%%
\begin{proof}
\uses{chebyshev_asymptotic}
This is a routine modification of the proof of Theorem \ref{chebyshev_asymptotic}.
\end{proof}
%%-/

/-%%
\begin{corollary}[Dirichlet's theorem]\label{dirichlet_thm}\lean{dirichlet_thm}\leanok  Any primitive residue class contains an infinite number of primes.
\end{corollary}
%%-/

proof_wanted dirichlet_thm {q:ℕ} {a:ℕ} (hq: q ≥ 1) (ha: Nat.Coprime a q) (ha': a < q) : Infinite { p // p.Prime ∧ p % q = a }

/-%%
\begin{proof}
\uses{chebyshev_asymptotic_pnt}
If this were not the case, then the sum $\sum_{p \leq x: p = a\ (q)} \log p$ would be bounded in $x$, contradicting Theorem \ref{chebyshev_asymptotic_pnt}.
\end{proof}
-/

/-%%
\section{Consequences of the Chebotarev density theorem}

%%-/

/-%%
\begin{lemma}[Cyclotomic Chebotarev]\label{Chebotarev-cyclic}  For any $a$ coprime to $m$,
$$ \sum_{N \mathfrak{p} \leq x; N \mathfrak{p} = a\ (m)} \log N \mathfrak{p}  =
\frac{1}{|G|} \sum_{N \mathfrak{p} \leq x} \log N \mathfrak{p}.$$
\end{lemma}
%%-/

/-%%
\begin{proof}\uses{Dedekind-PNT, WeakPNT_AP} This should follow from Lemma \ref{Dedekind-PNT} by a Fourier expansion.
\end{proof}
%%-/


==> anc/lean/extended-lean-companion/sharp-second-order/source/PrimeNumberTheoremAnd/Fourier.lean <==
import Mathlib.Analysis.Distribution.SchwartzSpace
import Mathlib.MeasureTheory.Integral.IntegralEqImproper
import Mathlib.Topology.ContinuousMap.Bounded.Basic
import Mathlib.Order.Filter.ZeroAndBoundedAtFilter
import Mathlib.Analysis.Fourier.FourierTransformDeriv
import PrimeNumberTheoremAnd.Sobolev

open FourierTransform Real Complex MeasureTheory Filter Topology BoundedContinuousFunction SchwartzMap VectorFourier BigOperators

local instance {E : Type*} : Coe (E → ℝ) (E → ℂ) := ⟨fun f n => f n⟩

section lemmas

@[simp]
theorem nnnorm_eq_of_mem_circle (z : Circle) : ‖z.val‖₊ = 1 := NNReal.coe_eq_one.mp (by simp)

@[simp]
theorem nnnorm_circle_smul (z : Circle) (s : ℂ) : ‖z • s‖₊ = ‖s‖₊ := by
  simp [show z • s = z.val * s from rfl]

noncomputable def e (u : ℝ) : ℝ →ᵇ ℂ where
  toFun v := 𝐞 (-v * u)
  map_bounded' := ⟨2, fun x y => (dist_le_norm_add_norm _ _).trans (by simp [one_add_one_eq_two])⟩

@[simp] lemma e_apply (u : ℝ) (v : ℝ) : e u v = 𝐞 (-v * u) := rfl

theorem hasDerivAt_e {u x : ℝ} : HasDerivAt (e u) (-2 * π * u * I * e u x) x := by
  have l2 : HasDerivAt (fun v => -v * u) (-u) x := by simpa only [neg_mul_comm] using hasDerivAt_mul_const (-u)
  convert (hasDerivAt_fourierChar (-x * u)).scomp x l2 using 1
  simp ; ring

lemma fourierIntegral_deriv_aux2 (e : ℝ →ᵇ ℂ) {f : ℝ → ℂ} (hf : Integrable f) : Integrable (⇑e * f) :=
  hf.bdd_mul e.continuous.aestronglyMeasurable ⟨_, e.norm_coe_le_norm⟩

@[simp] lemma F_neg {f : ℝ → ℂ} {u : ℝ} : 𝓕 (fun x => -f x) u = - 𝓕 f u := by
  simp [fourierIntegral_eq, integral_neg]

@[simp] lemma F_add {f g : ℝ → ℂ} (hf : Integrable f) (hg : Integrable g) (x : ℝ) :
    𝓕 (fun x => f x + g x) x = 𝓕 f x + 𝓕 g x := by
  have : Continuous fun p : ℝ × ℝ ↦ ((innerₗ ℝ) p.1) p.2 := continuous_inner
  have := fourierIntegral_add continuous_fourierChar this hf hg
  exact congr_fun this x

@[simp] lemma F_sub {f g : ℝ → ℂ} (hf : Integrable f) (hg : Integrable g) (x : ℝ) :
    𝓕 (fun x => f x - g x) x = 𝓕 f x - 𝓕 g x := by
  simpa [sub_eq_add_neg, Pi.neg_def] using F_add hf hg.neg x

@[simp] lemma F_mul {f : ℝ → ℂ} {c : ℂ} {u : ℝ} : 𝓕 (fun x => c * f x) u = c * 𝓕 f u := by
  simp [fourierIntegral_real_eq, ← integral_const_mul] ; congr ; ext
  simp [Real.fourierChar, Circle.exp, ← smul_mul_assoc, mul_smul_comm]

end lemmas

theorem fourierIntegral_self_add_deriv_deriv (f : W21) (u : ℝ) :
    (1 + u ^ 2) * 𝓕 f u = 𝓕 (fun u => f u - (1 / (4 * π ^ 2)) * deriv^[2] f u) u := by
  have l1 : Integrable (fun x => (((π : ℂ) ^ 2)⁻¹ * 4⁻¹) * deriv (deriv f) x) := by
    apply Integrable.const_mul ; simpa [iteratedDeriv_succ] using f.integrable le_rfl
  have l4 : Differentiable ℝ f := f.differentiable
  have l5 : Differentiable ℝ (deriv f) := f.deriv.differentiable
  simp [f.hf, l1, add_mul, Real.fourierIntegral_deriv f.hf' l5 f.hf'', Real.fourierIntegral_deriv f.hf l4 f.hf']
  field_simp [pi_ne_zero] ; ring_nf ; simp

@[simp] lemma deriv_ofReal : deriv ofReal = fun _ => 1 := by
  ext x ; exact ((hasDerivAt_id x).ofReal_comp).deriv


==> anc/lean/extended-lean-companion/sharp-second-order/source/PrimeNumberTheoremAnd/Mathlib/Analysis/Asymptotics/Asymptotics.lean <==
import Mathlib.Analysis.Asymptotics.Lemmas
import Mathlib.Topology.Order.Compact

open Filter Topology

namespace Asymptotics

variable {α : Type*} {β : Type*} {E : Type*} {F : Type*} {G : Type*} {E' : Type*}
  {F' : Type*} {G' : Type*} {E'' : Type*} {F'' : Type*} {G'' : Type*} {R : Type*}
  {R' : Type*} {𝕜 : Type*} {𝕜' : Type*}

variable [Norm E] [Norm F] [Norm G]

variable [SeminormedAddCommGroup E'] [SeminormedAddCommGroup F'] [SeminormedAddCommGroup G']
  [NormedAddCommGroup E''] [NormedAddCommGroup F''] [NormedAddCommGroup G''] [SeminormedRing R]
  [SeminormedRing R']


theorem isLittleO_const_id_cocompact [ProperSpace F'']
    (c : E'') : (fun _x : F'' => c) =o[cocompact F''] id :=
  isLittleO_const_left.2 <| Or.inr tendsto_norm_cocompact_atTop

-- to replace existing `isLittleO_const_id_atTop`
theorem isLittleO_const_id_atTop2 [LinearOrder F''] [NoMaxOrder F''] [ClosedIciTopology F'']
    [ProperSpace F''] (c : E'') : (fun _x : F'' => c) =o[atTop] id :=
 (isLittleO_const_id_cocompact c).mono atTop_le_cocompact

-- to replace existing `isLittleO_const_id_atBot`
theorem isLittleO_const_id_atBot2 [LinearOrder F''] [NoMinOrder F''] [ClosedIicTopology F'']
    [ProperSpace F''] (c : E'') : (fun _x : F'' => c) =o[atBot] id :=
  (isLittleO_const_id_cocompact c).mono atBot_le_cocompact

theorem _root_.Filter.Eventually.natCast {f : ℝ → Prop} (hf : ∀ᶠ x in atTop, f x) : ∀ᶠ n : ℕ in atTop, f n :=
  tendsto_natCast_atTop_atTop.eventually hf

theorem IsBigO.natCast {f g : ℝ → E} (h : f =O[atTop] g) :
    (fun n : ℕ => f n) =O[atTop] fun n : ℕ => g n :=
  h.comp_tendsto tendsto_natCast_atTop_atTop

end Asymptotics


==> anc/lean/extended-lean-companion/sharp-second-order/source/PrimeNumberTheoremAnd/Mathlib/Analysis/SpecialFunctions/Log/Basic.lean <==
import Mathlib.Algebra.Order.Floor.Defs
import Mathlib.Algebra.Order.Floor.Ring
import Mathlib.Algebra.Order.Floor.Semiring
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Analysis.SpecialFunctions.Pow.Continuity

open Filter Real

/-- log^b x / x^a goes to zero at infinity if a is positive. -/
theorem Real.tendsto_pow_log_div_pow_atTop (a : ℝ) (b : ℝ) (ha : 0 < a) :
    Filter.Tendsto (fun x ↦ log x ^ b / x^a) Filter.atTop (nhds 0) := by
  convert squeeze_zero' (f := fun x ↦ log x ^ b / x^a) (g := fun x ↦ (log x ^ ⌈ b/a ⌉₊ / x)^a ) (t₀ := atTop) ?_ ?_ ?_
  · simp
    use 1
    intro x hx
    apply div_nonneg <;> apply Real.rpow_nonneg
    · exact log_nonneg hx
    linarith
  · simp
    use exp 1
    intro x hx
    have h0 : 0 < x := by
      apply lt_of_lt_of_le (exp_pos 1) hx
    have h1 : 1 ≤ log x := by
      rwa [le_log_iff_exp_le h0]
    rw [div_rpow _ (le_of_lt h0)]
    · rw [div_le_div_iff_of_pos_right (rpow_pos_of_pos h0 _), ← rpow_natCast, ← rpow_mul (zero_le_one.trans h1)]
      apply rpow_le_rpow_of_exponent_le h1
      rw [← div_le_iff₀ ha]
      exact Nat.le_ceil _
    apply pow_nonneg (by linarith)
  rw [(zero_rpow (_root_.ne_of_lt ha).symm).symm]
  apply Tendsto.rpow_const
  · have := tendsto_pow_log_div_mul_add_atTop 1 0 ⌈b/a⌉₊ zero_ne_one.symm
    simp at this
    exact this
  right
  exact le_of_lt ha


==> anc/lean/extended-lean-companion/sharp-second-order/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/ArithmeticFunction.lean <==
import Mathlib.Data.Nat.Factorization.Basic
import Mathlib.NumberTheory.ArithmeticFunction

open ArithmeticFunction BigOperators Nat Finset

theorem ArithmeticFunction.sum_range_mul_zeta
    {R : Type*} [Semiring R] (f : ArithmeticFunction R) (N : ℕ) :
    ∑ d ∈ range (N + 1), (f * ζ) d = ∑ d ∈ range (N + 1), (N / d) • f d := by
  calc
    ∑ d ∈ range (N + 1), (f * ζ) d
      = ∑ d ∈ (range (N + 1) ×ˢ range (N + 1)).filter (fun d ↦ d.snd ∈ divisors d.fst),
        f d.snd := by
      simp_rw [sum_filter, sum_product]
      apply sum_congr rfl (fun x hx ↦ ?_)
      rw [← sum_filter, sum_congr (s₂ := divisors x) ?_ fun _ _ ↦ rfl, coe_mul_zeta_apply]
      refine Subset.antisymm ?_ ?_ <;> intro d hd
      · exact (mem_filter.mp hd).right
      · have h : d ≤ x := by
          rw [divisors, mem_filter] at hd
          exact lt_succ.mp (mem_Ico.mp hd.left).right
        exact mem_filter.mpr ⟨mem_range.mpr (lt_of_le_of_lt h <| mem_range.mp hx), hd⟩
    _ = ∑ d ∈ range (N + 1), ∑ _m ∈ (range (N + 1)).filter (d ∈ divisors ·), f d := by
      rw [sum_filter, sum_product_right]
      refine sum_congr rfl (fun y _ ↦ by simp only [← sum_filter])
    _ = ∑ d ∈ range (N + 1), (N / d) • f d := by
      rw [sum_congr rfl fun y _ ↦ ?_]
      rw [sum_const]
      congr
      simp_rw [mem_divisors, and_comm (b := _ ≠ 0), ← filter_filter]
      have : (range (N + 1)).filter (· ≠ 0) = Ioc 0 N := by
        ext a
        rw [mem_filter, mem_Ioc, mem_range, pos_iff_ne_zero, lt_succ, and_comm]
      rw [this, Nat.Ioc_filter_dvd_card_eq_div]

theorem ArithmeticFunction.sum_Icc_mul_zeta
    {R : Type*} [Semiring R] (f : ArithmeticFunction R) (N : ℕ) :
    ∑ d ∈ Icc 1 N, (f * ζ) d = ∑ d ∈ Icc 1 N, (N / d) • f d := by
  have := sum_range_mul_zeta f N
  rw [range_eq_Ico, ← Finset.insert_Ico_add_one_left_eq_Ico, sum_insert, sum_insert] at this
  · simp only [map_zero, zero_add, Ico_add_one_right_eq_Icc, Nat.div_zero, smul_zero] at this
    rw [this]
  all_goals simp


==> anc/lean/extended-lean-companion/sharp-second-order/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/AuxResults.lean <==
/-
Copyright (c) 2023 Arend Mellendijk. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Author: Arend Mellendijk

! This file was ported from Lean 3 source module aux_results
-/
import Mathlib.Algebra.Order.Antidiag.Nat
import Mathlib.Analysis.Asymptotics.Lemmas
import Mathlib.Analysis.SpecialFunctions.Integrals.Basic
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Analysis.SpecialFunctions.NonIntegrable
import Mathlib.Analysis.SumIntegralComparisons
import Mathlib.Data.Nat.Prime.Basic
import Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic
import Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus
import Mathlib.MeasureTheory.Integral.IntervalIntegral.IntegrationByParts
import Mathlib.NumberTheory.ArithmeticFunction

noncomputable section

open scoped BigOperators ArithmeticFunction

open Nat ArithmeticFunction Finset


namespace ArithmeticFunction.IsMultiplicative

variable {R : Type*}

theorem prod_factors_of_mult (f : ArithmeticFunction ℝ) (h_mult : ArithmeticFunction.IsMultiplicative f) {l : ℕ} (hl : Squarefree l) :
    ∏ a ∈ l.primeFactors, f a = f l := by
  rw [←IsMultiplicative.map_prod_of_subset_primeFactors h_mult l _ Finset.Subset.rfl,
    Nat.prod_primeFactors_of_squarefree hl]

end ArithmeticFunction.IsMultiplicative

namespace Aux
theorem sum_over_dvd_ite {α : Type _} [Ring α] {P : ℕ} (hP : P ≠ 0) {n : ℕ} (hn : n ∣ P)
    {f : ℕ → α} : ∑ d ∈ n.divisors, f d = ∑ d ∈ P.divisors, if d ∣ n then f d else 0 :=
  by
  rw [←Finset.sum_filter, Nat.divisors_filter_dvd_of_dvd hP hn]

theorem ite_sum_zero {p : Prop} [Decidable p] (s : Finset ℕ) (f : ℕ → ℝ) :
    (if p then (∑ x ∈ s, f x) else 0) = ∑ x ∈ s, if p then f x else 0 := by
  split_ifs <;> simp

theorem conv_lambda_sq_larger_sum (f : ℕ → ℕ → ℕ → ℝ) (n : ℕ) :
    (∑ d ∈ n.divisors,
        ∑ d1 ∈ d.divisors,
          ∑ d2 ∈ d.divisors, if d = Nat.lcm d1 d2 then f d1 d2 d else 0) =
      ∑ d ∈ n.divisors,
        ∑ d1 ∈ n.divisors,
          ∑ d2 ∈ n.divisors, if d = Nat.lcm d1 d2 then f d1 d2 d else 0 := by
  apply sum_congr rfl; intro d hd
  rw [mem_divisors] at hd
  simp_rw [←Nat.divisors_filter_dvd_of_dvd hd.2 hd.1, sum_filter, ←ite_and, ite_sum_zero, ←ite_and]
  congr with d1
  congr with d2
  congr
  rw [eq_iff_iff]
  refine ⟨fun ⟨_, _, h⟩ ↦ h, ?_⟩
  rintro rfl
  exact ⟨Nat.dvd_lcm_left d1 d2, Nat.dvd_lcm_right d1 d2, rfl⟩

theorem moebius_inv_dvd_lower_bound (l m : ℕ) (hm : Squarefree m) :
    (∑ d ∈ m.divisors, if l ∣ d then (μ d:ℤ) else 0) = if l = m then (μ l:ℤ) else 0 := by
  have hm_pos : 0 < m := Nat.pos_of_ne_zero hm.ne_zero
  revert hm
  revert m
  apply (ArithmeticFunction.sum_eq_iff_sum_smul_moebius_eq_on {n | Squarefree n} (fun _ _ => Squarefree.squarefree_of_dvd)).mpr
  intro m hm_pos hm
  rw [sum_divisorsAntidiagonal' (f:= fun x y => μ x • if l=y then μ l else 0)]--
  by_cases hl : l ∣ m
  · rw [if_pos hl, sum_eq_single l]
    · have hmul : m / l * l = m := Nat.div_mul_cancel hl
      rw [if_pos rfl, smul_eq_mul, ←isMultiplicative_moebius.map_mul_of_coprime,
        hmul]

      apply coprime_of_squarefree_mul; rw [hmul]; exact hm
    · intro d _ hdl; rw [if_neg hdl.symm, smul_zero]
    · intro h; rw[mem_divisors] at h; exfalso; exact h ⟨hl, (Nat.ne_of_lt hm_pos).symm⟩
  · rw [if_neg hl, sum_eq_zero]; intro d hd
    rw [if_neg, smul_zero]
    by_contra h; rw [←h] at hd; exact hl (dvd_of_mem_divisors hd)


theorem moebius_inv_dvd_lower_bound' {P : ℕ} (hP : Squarefree P) (l m : ℕ) (hm : m ∣ P) :
    (∑ d ∈ P.divisors, if l ∣ d ∧ d ∣ m then μ d else 0) = if l = m then μ l else 0 := by
  rw [←moebius_inv_dvd_lower_bound _ _ (Squarefree.squarefree_of_dvd hm hP),
    sum_over_dvd_ite hP.ne_zero hm]
  simp_rw[ite_and, ←sum_filter, filter_comm]

theorem moebius_inv_dvd_lower_bound_real {P : ℕ} (hP : Squarefree P) (l m : ℕ) (hm : m ∣ P) :
    (∑ d ∈ P.divisors, if l ∣ d ∧ d ∣ m then (μ d : ℝ) else 0) = if l = m then (μ l : ℝ) else 0 := by
  norm_cast
  apply moebius_inv_dvd_lower_bound' hP l m hm

theorem multiplicative_zero_of_zero_dvd (f : ArithmeticFunction ℝ) (h_mult : IsMultiplicative f) {m n : ℕ}
    (h_sq : Squarefree n) (hmn : m ∣ n) (h_zero : f m = 0) : f n = 0 := by
  rcases hmn with ⟨k, rfl⟩
  simp only [MulZeroClass.zero_mul, h_mult.map_mul_of_coprime (coprime_of_squarefree_mul h_sq),
    h_zero]

theorem div_mult_of_dvd_squarefree (f : ArithmeticFunction ℝ) (h_mult : IsMultiplicative f) (l d : ℕ) (hdl : d ∣ l)
    (hl : Squarefree l) (hd : f d ≠ 0) : f l / f d = f (l / d) := by
  apply div_eq_of_eq_mul hd
  rw [← h_mult.right, Nat.div_mul_cancel hdl]
  apply coprime_of_squarefree_mul
  convert hl
  exact Nat.div_mul_cancel hdl

theorem inv_sub_antitoneOn_gt
    {R : Type*} [Field R] [LinearOrder R] [IsStrictOrderedRing R] (c : R) :
    AntitoneOn (fun x:R ↦ (x-c)⁻¹) (Set.Ioi c) := by
  refine antitoneOn_iff_forall_lt.mpr ?_
  intro a ha b hb hab
  rw [Set.mem_Ioi] at ha hb
  gcongr; linarith

theorem inv_sub_antitoneOn_Icc
    {R : Type*} [Field R] [LinearOrder R] [IsStrictOrderedRing R]
    (a b c : R) (ha : c < a) :
    AntitoneOn (fun x ↦ (x-c)⁻¹) (Set.Icc a b) := by
  by_cases hab : a ≤ b
  · exact inv_sub_antitoneOn_gt c |>.mono <| (Set.Icc_subset_Ioi_iff hab).mpr ha
  · simp [hab, Set.Subsingleton.antitoneOn]

theorem inv_antitoneOn_pos {R : Type*} [Field R] [LinearOrder R] [IsStrictOrderedRing R] :
    AntitoneOn (fun x:R ↦ x⁻¹) (Set.Ioi 0) := by
  convert inv_sub_antitoneOn_gt (R:=R) 0; ring

theorem inv_antitoneOn_Icc {R : Type*} [Field R] [LinearOrder R] [IsStrictOrderedRing R]
    (a b : R) (ha : 0 < a) :
    AntitoneOn (fun x ↦ x⁻¹) (Set.Icc a b) := by
  convert inv_sub_antitoneOn_Icc a b 0 ha; ring

theorem log_add_one_le_sum_inv (n : ℕ) :
    Real.log ↑(n+1) ≤ ∑ d ∈ Finset.Icc 1 n, (d:ℝ)⁻¹ := by
  calc _ = ∫ x in (1)..↑(n+1), x⁻¹ := ?_
       _ = ∫ x in (1:ℕ)..↑(n+1), x⁻¹ := ?_
       _ ≤ _ := ?_
  · rw[integral_inv (by simp[(show ¬ (1:ℝ) ≤ 0 by norm_num)] )]; congr; ring
  · congr; norm_num
  · apply AntitoneOn.integral_le_sum_Ico (by norm_num)
    apply inv_antitoneOn_Icc
    norm_num

theorem log_le_sum_inv (y : ℝ) (hy : 1 ≤ y) :
    Real.log y ≤ ∑ d ∈ Finset.Icc 1 (⌊y⌋₊), (d:ℝ)⁻¹ := by
  calc _ ≤ Real.log ↑(Nat.floor y + 1) := ?_
       _ ≤ _ := ?_
  · gcongr
    apply (le_ceil y).trans
    norm_cast
    exact ceil_le_floor_add_one y
  · apply log_add_one_le_sum_inv

theorem sum_inv_le_log (n : ℕ) (hn : 1 ≤ n) :
    ∑ d ∈ Finset.Icc 1 n, (d : ℝ)⁻¹ ≤ 1 + Real.log ↑n :=
  by
  rw [← Finset.sum_erase_add (Icc 1 n) _ (by simp [hn] : 1 ∈ Icc 1 n), add_comm]
  gcongr
  · norm_num
  simp only [Icc_erase_left]
  calc
    ∑ d ∈ Ico 2 (n + 1), (d : ℝ)⁻¹ = ∑ d ∈ Ico 2 (n + 1), (↑(d + 1) - 1)⁻¹ := ?_
    _ ≤ ∫ x in (2).. ↑(n + 1), (x - 1)⁻¹  := ?_
    _ = Real.log ↑n := ?_
  · congr; norm_num;
  · apply @AntitoneOn.sum_le_integral_Ico 2 (n + 1) fun x : ℝ => (x - 1)⁻¹
    · linarith [hn]
    apply inv_sub_antitoneOn_Icc; norm_num
  rw [intervalIntegral.integral_comp_sub_right _ 1, integral_inv]
  · norm_num
  norm_num; simp[hn, show (0:ℝ) < 1 by norm_num]

theorem sum_inv_le_log_real (y : ℝ) (hy : 1 ≤ y) :
    ∑ d ∈ Finset.Icc 1 (⌊y⌋₊), (d:ℝ)⁻¹ ≤ 1 + Real.log y := by
  trans (1 + Real.log (⌊y⌋₊))
  · apply sum_inv_le_log (⌊y⌋₊)
    apply le_floor; norm_cast
  gcongr
  · norm_cast; apply Nat.lt_of_succ_le; apply le_floor; norm_cast
  · apply floor_le; linarith

-- Lemma 3.1 in Heath-Brown's notes
theorem sum_pow_cardDistinctFactors_div_self_le_log_pow {P k : ℕ} (x : ℝ) (hx : 1 ≤ x)
    (hP : Squarefree P) :
    (∑ d ∈ P.divisors, if d ≤ x then (k:ℝ) ^ (ω d) / (d : ℝ) else (0 : ℝ))
    ≤ (1 + Real.log x) ^ k := by
  have hx_pos : 0 < x := by
    linarith
  calc
    _ = ∑ d ∈ P.divisors,
          ∑ a ∈ Fintype.piFinset fun _i : Fin k => P.divisors,
            if ∏ i, a i = d ∧ d ∣ P then if ↑d ≤ x then (d : ℝ)⁻¹ else 0 else 0 := ?_
    _ = ∑ a ∈ Fintype.piFinset fun _i : Fin k => P.divisors,
          if ∏ i, a i ∣ P then if ↑(∏ i, a i) ≤ x then ∏ i, (a i : ℝ)⁻¹ else 0 else 0 := ?_
    _ ≤ ∑ a ∈ Fintype.piFinset fun _i : Fin k => P.divisors,
          if ↑(∏ i, a i) ≤ x then ∏ i, (a i : ℝ)⁻¹ else 0 := ?_ -- do we need this one?
    _ ≤ ∑ a ∈ Fintype.piFinset fun _i : Fin k => P.divisors,
          ∏ i, if ↑(a i) ≤ x then (a i : ℝ)⁻¹ else 0 := ?_
    _ = ∏ _i : Fin k, ∑ d ∈ P.divisors, if ↑d ≤ x then (d : ℝ)⁻¹ else 0 := by rw [prod_univ_sum]
    _ = (∑ d ∈ P.divisors, if ↑d ≤ x then (d : ℝ)⁻¹ else 0) ^ k := by rw [prod_const, Finset.card_fin]
    _ ≤ (1 + Real.log x) ^ k := ?_

  · apply sum_congr rfl; intro d hd
    rw [mem_divisors] at hd
    simp_rw [ite_and];
    rw [← sum_filter, Finset.sum_const, ← finMulAntidiag_eq_piFinset_divisors_filter hd.1 hd.2,
      card_finMulAntidiag_of_squarefree <| hP.squarefree_of_dvd hd.1, if_pos hd.1]
    simp only [div_eq_mul_inv, nsmul_eq_mul, cast_pow, mul_ite, mul_zero]
  · rw [sum_comm]; apply sum_congr rfl; intro a _; rw [sum_eq_single (∏ i, a i)]
    · apply if_ctx_congr _ _ (fun _ => rfl)
      · rw [Iff.comm, iff_and_self]; exact fun _ => rfl
      · intro; rw [cast_prod, ← prod_inv_distrib]
    · exact fun d _ hd_ne ↦ if_neg fun h => hd_ne.symm h.1
    · exact fun h ↦ if_neg fun h' => h (mem_divisors.mpr ⟨h'.2, hP.ne_zero⟩)
  · apply sum_le_sum; intro a _
    by_cases h : (∏ i, a i ∣ P)
    · rw [if_pos h]
    rw [if_neg h]
    split_ifs with h'
    · apply prod_nonneg; intro i _; norm_num
    · rfl
  · apply sum_le_sum; intro a ha
    split_ifs with h
    · gcongr with i hi
      rw [if_pos]
      apply le_trans _ h
      norm_cast
      rw [←prod_erase_mul (a:=i) (h:= hi)]
      apply Nat.le_mul_of_pos_left
      rw [Fintype.mem_piFinset] at ha
      apply prod_pos; intro j _; apply pos_of_mem_divisors (ha j)
    · apply prod_nonneg; intro j _
      split_ifs
      · norm_num
      · rfl
  · rw [←sum_filter]
    gcongr
    trans (∑ d ∈ Icc 1 (floor x), (d:ℝ)⁻¹)
    · apply sum_le_sum_of_subset_of_nonneg
      · intro d; rw[mem_filter, mem_Icc]
        intro hd
        constructor
        · rw [Nat.succ_le]; exact pos_of_mem_divisors hd.1
        · rw [le_floor_iff hx_pos.le]
          exact hd.2
      · norm_num
    apply sum_inv_le_log_real
    linarith

theorem sum_pow_cardDistinctFactors_le_self_mul_log_pow {P h : ℕ} (x : ℝ) (hx : 1 ≤ x)
    (hP : Squarefree P) :
    (∑ d ∈ P.divisors, if ↑d ≤ x then (h : ℝ) ^ ω d else (0 : ℝ)) ≤ x * (1 + Real.log x) ^ h := by
  trans (∑ d ∈ P.divisors, x * if ↑d ≤ x then (h : ℝ) ^ ω d / d else (0 : ℝ))
  · simp_rw [mul_ite, mul_zero, ←sum_filter]
    gcongr with i hi
    rw [div_eq_mul_inv, mul_comm _ (i:ℝ)⁻¹, ←mul_assoc]
    trans (1*(h:ℝ)^ω i)
    · rw [one_mul]
    gcongr
    rw [mem_filter] at hi
    rw [←div_eq_mul_inv]
    apply one_le_div (by norm_cast; apply Nat.pos_of_mem_divisors hi.1) |>.mpr hi.2
  rw [←mul_sum];
  gcongr
  apply sum_pow_cardDistinctFactors_div_self_le_log_pow x hx hP


end Aux


==> anc/lean/extended-lean-companion/sharp-second-order/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Basic.lean <==
/-
Copyright (c) 2023 Arend Mellendijk. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Author: Arend Mellendijk

! This file was ported from Lean 3 source module sieve
-/
import Mathlib.Algebra.BigOperators.Ring.Finset
import Mathlib.Analysis.Asymptotics.Lemmas
import Mathlib.NumberTheory.ArithmeticFunction
import Mathlib.NumberTheory.SelbergSieve
import PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.AuxResults

noncomputable section

open scoped BigOperators ArithmeticFunction

open Finset Real Nat Aux BoundingSieve

namespace SelbergSieve

variable (s : BoundingSieve)
local notation3 "ν" => BoundingSieve.nu (self := s)
local notation3 "P" => BoundingSieve.prodPrimes (self := s)
local notation3 "a" => BoundingSieve.weights (self := s)
local notation3 "X" => BoundingSieve.totalMass (self := s)
local notation3 "A" => BoundingSieve.support (self := s)
local notation3 "𝒜" => BoundingSieve.multSum (s := s)
local notation3 "R" => BoundingSieve.rem (s := s)

-- S = ∑_{l|P, l≤√y} g(l)
-- Used in statement of the simple form of the selberg bound
def selbergTerms : ArithmeticFunction ℝ :=
  s.nu.pmul (.prodPrimeFactors fun p =>  1 / (1 - ν p))

local notation3 "g" => SelbergSieve.selbergTerms s

theorem selbergTerms_apply (d : ℕ) :
    g d = ν d * ∏ p ∈ d.primeFactors, 1/(1 - ν p) := by
  unfold selbergTerms
  by_cases h : d=0
  · rw [h]; simp
  rw [ArithmeticFunction.pmul_apply, ArithmeticFunction.prodPrimeFactors_apply h]

section UpperBoundSieve

structure UpperBoundSieve where mk ::
  μPlus : ℕ → ℝ
  hμPlus : IsUpperMoebius μPlus

instance ubToμPlus : CoeFun UpperBoundSieve fun _ => ℕ → ℝ where coe ub := ub.μPlus

def IsLowerMoebius (μMinus : ℕ → ℝ) : Prop :=
  ∀ n : ℕ, ∑ d ∈ n.divisors, μMinus d ≤ (if n=1 then 1 else 0)

structure LowerBoundSieve where mk ::
  μMinus : ℕ → ℝ
  hμMinus : IsLowerMoebius μMinus

instance lbToμMinus : CoeFun LowerBoundSieve fun _ => ℕ → ℝ where coe lb := lb.μMinus

end UpperBoundSieve

section SieveLemmas

theorem nu_ne_zero_of_mem_divisors_prodPrimes {d : ℕ} (hd : d ∈ divisors P) : ν d ≠ 0 := by
  apply _root_.ne_of_gt
  rw [mem_divisors] at hd
  apply nu_pos_of_dvd_prodPrimes hd.left

def delta (n : ℕ) : ℝ := if n=1 then 1 else 0

local notation "δ" => delta

theorem siftedSum_as_delta : siftedSum (s := s) = ∑ d ∈ s.support, a d * δ (Nat.gcd P d) :=
  by
  rw [siftedSum_eq_sum_support_mul_ite]
  simp only [delta]

-- Unused ?
theorem nu_lt_self_of_dvd_prodPrimes (d : ℕ) (hdP : d ∣ P) (hd_ne_one : d ≠ 1) : ν d < 1 :=
  nu_lt_one_of_dvd_prodPrimes hdP hd_ne_one

-- Facts about g
@[aesop safe]
theorem selbergTerms_pos (l : ℕ) (hl : l ∣ P) : 0 < g l := by
  rw [selbergTerms_apply]
  apply mul_pos
  · exact nu_pos_of_dvd_prodPrimes hl
  apply prod_pos
  intro p hp
  rw [one_div_pos]
  have hp_prime : p.Prime := prime_of_mem_primeFactors hp
  have hp_dvd : p ∣ P := (Nat.dvd_of_mem_primeFactors hp).trans hl
  linarith only [s.nu_lt_one_of_prime p hp_prime hp_dvd]

theorem selbergTerms_mult : ArithmeticFunction.IsMultiplicative g := by
  unfold selbergTerms
  arith_mult

theorem one_div_selbergTerms_eq_conv_moebius_nu (l : ℕ) (hl : Squarefree l)
    (hnu_nonzero : ν l ≠ 0) : 1 / g l = ∑ d ∈ l.divisors, (μ <| l / d) * (ν d)⁻¹ :=
  by
  rw [selbergTerms_apply]
  simp only [one_div, prod_inv_distrib, mul_inv, inv_inv]
  rw [(s.nu_mult).prodPrimeFactors_one_sub_of_squarefree _ hl]
  rw [mul_sum]
  apply symm
  rw [← Nat.sum_divisorsAntidiagonal' fun d e : ℕ => ↑(μ d) * (ν e)⁻¹]
  rw [Nat.sum_divisorsAntidiagonal fun d e : ℕ => ↑(μ d) * (ν e)⁻¹]
  apply sum_congr rfl; intro d hd
  have hd_dvd : d ∣ l := dvd_of_mem_divisors hd
  rw [←div_mult_of_dvd_squarefree ν s.nu_mult l d (dvd_of_mem_divisors hd) hl, inv_div]
  · ring
  revert hnu_nonzero; contrapose!
  exact multiplicative_zero_of_zero_dvd ν s.nu_mult hl hd_dvd

theorem nu_eq_conv_one_div_selbergTerms (d : ℕ) (hdP : d ∣ P) :
    (ν d)⁻¹ = ∑ l ∈ divisors P, if l ∣ d then 1 / g l else 0 := by
  apply symm
  rw [←sum_filter, Nat.divisors_filter_dvd_of_dvd prodPrimes_ne_zero hdP]
  have hd_pos : 0 < d := Nat.pos_of_ne_zero <| ne_zero_of_dvd_ne_zero prodPrimes_ne_zero hdP
  revert hdP; revert d
  apply (ArithmeticFunction.sum_eq_iff_sum_mul_moebius_eq_on _ (fun _ _ => Nat.dvd_trans)).mpr
  intro l _ hlP
  rw [sum_divisorsAntidiagonal' (f:=fun x y => (μ <| x) * (ν y)⁻¹) (n:=l)]
  apply symm
  exact one_div_selbergTerms_eq_conv_moebius_nu _ l
    (Squarefree.squarefree_of_dvd hlP s.prodPrimes_squarefree)
    (_root_.ne_of_gt <| nu_pos_of_dvd_prodPrimes hlP)

theorem conv_selbergTerms_eq_selbergTerms_mul_nu {d : ℕ} (hd : d ∣ P) :
    (∑ l ∈ divisors P, if l ∣ d then g l else 0) = g d * (ν d)⁻¹ := by
  calc
    (∑ l ∈ divisors P, if l ∣ d then g l else 0) =
        ∑ l ∈ divisors P, if l ∣ d then g (d / l) else 0 := by
      rw [← sum_over_dvd_ite prodPrimes_ne_zero hd,
        ← Nat.sum_divisorsAntidiagonal fun x _ => g x, Nat.sum_divisorsAntidiagonal' fun x _ => g x,
        sum_over_dvd_ite prodPrimes_ne_zero hd]
    _ = g d * ∑ l ∈ divisors P, if l ∣ d then 1 / g l else 0 := by
      rw [mul_sum]; apply sum_congr rfl; intro l hl
      rw [mul_ite_zero]; apply if_ctx_congr Iff.rfl _ (fun _ => rfl); intro h
      rw [← div_mult_of_dvd_squarefree g (selbergTerms_mult s) d l h]
      · ring
      · apply Squarefree.squarefree_of_dvd hd s.prodPrimes_squarefree
      · apply _root_.ne_of_gt; rw [mem_divisors] at hl; apply selbergTerms_pos; exact hl.left
    _ = g d * (ν d)⁻¹ := by rw [← nu_eq_conv_one_div_selbergTerms s d hd]

theorem upper_bound_of_UpperBoundSieve (μPlus : UpperBoundSieve) :
    siftedSum (s := s) ≤ ∑ d ∈ divisors P, μPlus d * multSum (s := s) d :=
  siftedSum_le_sum_of_upperMoebius _ μPlus.hμPlus

theorem siftedSum_le_mainSum_errSum_of_UpperBoundSieve (μPlus : UpperBoundSieve) :
    siftedSum (s := s) ≤ X * mainSum (s := s) μPlus + errSum (s := s) μPlus := by
  apply siftedSum_le_mainSum_errSum_of_upperMoebius _ μPlus.hμPlus

end SieveLemmas

-- Results about Lambda Squared Sieves
section LambdaSquared

def lambdaSquared (weights : ℕ → ℝ) : ℕ → ℝ := fun d =>
  ∑ d1 ∈ d.divisors, ∑ d2 ∈ d.divisors, if d = Nat.lcm d1 d2 then weights d1 * weights d2 else 0

private theorem lambdaSquared_eq_zero_of_support_wlog {w : ℕ → ℝ} {y : ℝ} (hw : ∀ (d : ℕ), ¬d ^ 2 ≤ y → w d = 0)
    {d : ℕ} (hd : ¬↑d ≤ y) (d1 : ℕ) (d2 : ℕ) (h : d = Nat.lcm d1 d2) (hle : d1 ≤ d2) :
    w d1 * w d2 = 0 := by
  rw [hw d2, mul_zero]
  by_contra hyp; apply hd
  apply le_trans _ hyp
  norm_cast
  calc _ ≤ (d1.lcm d2) := by rw [h]
      _ ≤ (d1*d2) := Nat.div_le_self _ _
      _ ≤ _       := ?_
  · rw [sq]; gcongr

theorem lambdaSquared_eq_zero_of_support (w : ℕ → ℝ) (y : ℝ)
    (hw : ∀ d : ℕ, ¬d ^ 2 ≤ y → w d = 0) (d : ℕ) (hd : ¬d ≤ y) :
    lambdaSquared w d = 0 := by
  dsimp only [lambdaSquared]
  by_cases hy : 0 ≤ y
  swap
  · push_neg at hd hy
    have : ∀ d' : ℕ, w d' = 0 := by
      intro d'; apply hw
      have : (0:ℝ) ≤ (d') ^ 2 := by norm_num
      linarith
    apply sum_eq_zero; intro d1 _
    apply sum_eq_zero; intro d2 _
    rw [this d1, this d2]
    simp only [mul_zero, ite_self]
  apply sum_eq_zero; intro d1 _; apply sum_eq_zero; intro d2 _
  split_ifs with h
  swap
  · rfl
  rcases Nat.le_or_le d1 d2 with hle | hle
  · apply lambdaSquared_eq_zero_of_support_wlog hw hd d1 d2 h hle
  · rw[mul_comm]
    apply lambdaSquared_eq_zero_of_support_wlog hw hd d2 d1 (Nat.lcm_comm d1 d2 ▸ h) hle

theorem upperMoebius_of_lambda_sq (weights : ℕ → ℝ) (hw : weights 1 = 1) :
    IsUpperMoebius <| lambdaSquared weights := by
  dsimp [IsUpperMoebius, lambdaSquared]
  intro n
  have h_sq :
    (∑ d ∈ n.divisors, ∑ d1 ∈ d.divisors, ∑ d2 ∈ d.divisors,
      if d = Nat.lcm d1 d2 then weights d1 * weights d2 else 0) =
      (∑ d ∈ n.divisors, weights d) ^ 2 := by
    rw [sq, mul_sum, conv_lambda_sq_larger_sum _ n, sum_comm]
    apply sum_congr rfl; intro d1 hd1
    rw [sum_mul, sum_comm]
    apply sum_congr rfl; intro d2 hd2
    rw [sum_ite_eq_of_mem']
    ring
    rw [mem_divisors, Nat.lcm_dvd_iff]
    exact ⟨⟨dvd_of_mem_divisors hd1, dvd_of_mem_divisors hd2⟩, (mem_divisors.mp hd1).2⟩
  rw [h_sq]
  split_ifs with hn
  · rw [hn]; simp [hw]
  · apply sq_nonneg

-- set_option quotPrecheck false
-- variable (s : Sieve)

-- local notation3 "ν" => Sieve.nu s
-- local notation3 "P" => Sieve.prodPrimes s
-- local notation3 "a" => Sieve.weights s
-- local notation3 "X" => Sieve.totalMass s
-- local notation3 "R" => Sieve.rem s
-- local notation3 "g" => Sieve.selbergTerms s

theorem lambdaSquared_mainSum_eq_quad_form (w : ℕ → ℝ) :
    mainSum (s := s) (lambdaSquared w) =
      ∑ d1 ∈ divisors P, ∑ d2 ∈ divisors P,
        ν d1 * w d1 * ν d2 * w d2 * (ν (d1.gcd d2))⁻¹ := by
  dsimp only [mainSum, lambdaSquared]
  trans (∑ d ∈ divisors P, ∑ d1 ∈ divisors d, ∑ d2 ∈ divisors d,
          if d = d1.lcm d2 then w d1 * w d2 * ν d else 0)
  · rw [sum_congr rfl]; intro d _
    rw [sum_mul, sum_congr rfl]; intro d1 _
    rw [sum_mul, sum_congr rfl]; intro d2 _
    rw [ite_zero_mul]

  trans (∑ d ∈ divisors P, ∑ d1 ∈ divisors P, ∑ d2 ∈ divisors P,
          if d = d1.lcm d2 then w d1 * w d2 * ν d else 0)
  · apply conv_lambda_sq_larger_sum
  rw [sum_comm, sum_congr rfl]; intro d1 hd1
  rw [sum_comm, sum_congr rfl]; intro d2 hd2
  have h : d1.lcm d2 ∣ P := Nat.lcm_dvd_iff.mpr ⟨dvd_of_mem_divisors hd1, dvd_of_mem_divisors hd2⟩
  rw [sum_ite_eq_of_mem' (divisors P) (d1.lcm d2) _ (mem_divisors.mpr ⟨h, prodPrimes_ne_zero⟩)]
  rw [s.nu_mult.map_lcm]
  · ring
  refine _root_.ne_of_gt (nu_pos_of_dvd_prodPrimes ?_)
  trans d1
  · exact Nat.gcd_dvd_left d1 d2
  · exact dvd_of_mem_divisors hd1

theorem lambdaSquared_mainSum_eq_diag_quad_form (w : ℕ → ℝ) :
    mainSum (s := s) (lambdaSquared w) =
      ∑ l ∈ divisors P,
        1 / g l * (∑ d ∈ divisors P, if l ∣ d then ν d * w d else 0) ^ 2 :=
  by
  rw [lambdaSquared_mainSum_eq_quad_form s w]
  trans (∑ d1 ∈ divisors P, ∑ d2 ∈ divisors P, (∑ l ∈ divisors P,
          if l ∣ d1.gcd d2 then 1 / g l * (ν d1 * w d1) * (ν d2 * w d2) else 0))
  · apply sum_congr rfl; intro d1 hd1; apply sum_congr rfl; intro d2 _
    have hgcd_dvd: d1.gcd d2 ∣ P := Trans.trans (Nat.gcd_dvd_left d1 d2) (dvd_of_mem_divisors hd1)
    rw [nu_eq_conv_one_div_selbergTerms s _ hgcd_dvd, mul_sum]
    apply sum_congr rfl; intro l _
    rw [mul_ite_zero]; apply if_congr Iff.rfl _ rfl
    ring
  trans (∑ l ∈ divisors P, ∑ d1 ∈ divisors P, ∑ d2 ∈ divisors P,
        if l ∣ Nat.gcd d1 d2 then 1 / selbergTerms s l * (ν d1 * w d1) * (ν d2 * w d2) else 0)
  · apply symm; rw [sum_comm, sum_congr rfl]; intro d1 _; rw[sum_comm];
  apply sum_congr rfl; intro l _
  rw [sq, sum_mul, mul_sum, sum_congr rfl]; intro d1 _
  rw [mul_sum, mul_sum, sum_congr rfl]; intro d2 _
  rw [ite_zero_mul_ite_zero, mul_ite_zero]
  apply if_congr (Nat.dvd_gcd_iff) _ rfl;
  ring

end LambdaSquared

end SelbergSieve


==> anc/lean/extended-lean-companion/sharp-second-order/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Selberg.lean <==
/-
Copyright (c) 2023 Arend Mellendijk. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Author: Arend Mellendijk

! This file was ported from Lean 3 source module selberg
-/
import Batteries.Tactic.Lemma
import PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Basic

/-!
# The Selberg Sieve

This file proves `selberg_bound_simple`, the main theorem of the Selberg.
-/

set_option lang.lemmaCmd true

noncomputable section

open scoped BigOperators Classical SelbergSieve

open Finset Real Nat SelbergSieve.UpperBoundSieve ArithmeticFunction SelbergSieve BoundingSieve

namespace SelbergSieve
set_option quotPrecheck false

variable (s : SelbergSieve)
local notation3 "ν" => BoundingSieve.nu (self := SelbergSieve.toBoundingSieve (self := s))
local notation3 "P" => BoundingSieve.prodPrimes (self := SelbergSieve.toBoundingSieve (self := s))
local notation3 "a" => BoundingSieve.weights (self := SelbergSieve.toBoundingSieve (self := s))
local notation3 "X" => BoundingSieve.totalMass (self := SelbergSieve.toBoundingSieve (self := s))
local notation3 "A" => BoundingSieve.support (self := SelbergSieve.toBoundingSieve (self := s))
local notation3 "𝒜" => BoundingSieve.multSum (s := SelbergSieve.toBoundingSieve (self := s))
local notation3 "R" => BoundingSieve.rem (s := SelbergSieve.toBoundingSieve (self := s))
local notation3 "g" => SelbergSieve.selbergTerms (SelbergSieve.toBoundingSieve (self := s))
local notation3 "y" => SelbergSieve.level (self := s)
local notation3 "hy" => SelbergSieve.one_le_level (self := s)

@[simp]
def selbergBoundingSum : ℝ :=
  ∑ l ∈ divisors P, if l ^ 2 ≤ y then g l else 0

set_option quotPrecheck false
local notation3 "S" => SelbergSieve.selbergBoundingSum s

theorem selbergBoundingSum_pos :
    0 < S := by
  dsimp only [selbergBoundingSum]
  rw [← sum_filter]
  apply sum_pos;
  · intro l hl
    rw [mem_filter, mem_divisors] at hl
    · apply selbergTerms_pos _ _ (hl.1.1)
  · simp_rw [Finset.Nonempty, mem_filter]; use 1
    constructor
    · apply one_mem_divisors.mpr prodPrimes_ne_zero
    rw [cast_one, one_pow]
    exact s.one_le_level

theorem selbergBoundingSum_ne_zero : S ≠ 0 := by
  apply _root_.ne_of_gt
  exact s.selbergBoundingSum_pos

theorem selbergBoundingSum_nonneg : 0 ≤ S := _root_.le_of_lt s.selbergBoundingSum_pos

def selbergWeights : ℕ → ℝ := fun d =>
  if d ∣ P then
    (ν d)⁻¹ * g d * μ d * S⁻¹ *
      ∑ m ∈ divisors P, if (d * m) ^ 2 ≤ y ∧ m.Coprime d then g m else 0
  else 0

-- This notation traditionally uses λ, which is unavailable in lean
set_option quotPrecheck false
local notation3 "γ" => SelbergSieve.selbergWeights s

theorem selbergWeights_eq_zero_of_not_dvd {d : ℕ} (hd : ¬ d ∣ P) :
    γ d = 0 := by
  rw [selbergWeights, if_neg hd]

theorem selbergWeights_eq_zero (d : ℕ) (hd : ¬d ^ 2 ≤ y) :
    γ d = 0 := by
  dsimp only [selbergWeights]
  split_ifs with h
  · rw [mul_eq_zero_of_right _]
    apply Finset.sum_eq_zero
    refine fun m hm => if_neg ?_
    intro hyp
    have : (d^2:ℝ) ≤ (d*m)^2 := by
      norm_cast;
      refine Nat.pow_le_pow_left ?h 2
      exact Nat.le_mul_of_pos_right _ (Nat.pos_of_mem_divisors hm)
    linarith [hyp.1]
  · rfl

@[aesop safe]
theorem selbergWeights_mul_mu_nonneg (d : ℕ) (hdP : d ∣ P) :
    0 ≤ γ d * μ d := by
  dsimp only [selbergWeights]
  rw [if_pos hdP, mul_assoc]
  trans ((μ d :ℝ)^2 * (ν d)⁻¹ * g d * S⁻¹ * ∑ m ∈ divisors P,
          if (d * m) ^ 2 ≤ y ∧ Coprime m d then g m else 0)
  swap
  · apply le_of_eq; ring
  refine mul_nonneg (div_nonneg (mul_nonneg (mul_nonneg ?_ ?_) ?_) ?_) ?_
  · apply sq_nonneg
  · rw [inv_nonneg]
    exact le_of_lt <| nu_pos_of_dvd_prodPrimes hdP
  · exact le_of_lt <| selbergTerms_pos _ d hdP
  · exact s.selbergBoundingSum_nonneg
  apply sum_nonneg; intro m hm
  split_ifs with h
  · exact le_of_lt <| selbergTerms_pos _ m (dvd_of_mem_divisors hm)
  · rfl

lemma sum_mul_subst (k n : ℕ) {f : ℕ → ℝ} (h : ∀ l, l ∣ n → ¬ k ∣ l → f l = 0) :
      ∑ l ∈ n.divisors, f l
    = ∑ m ∈ n.divisors, if k*m ∣ n then f (k*m) else 0 := by
  by_cases hn: n = 0
  · simp [hn]
  by_cases hkn : k ∣ n
  swap
  · rw [sum_eq_zero, sum_eq_zero]
    · rintro m _
      rw [if_neg]
      rintro h
      apply hkn
      exact (Nat.dvd_mul_right k m).trans h
    · intro l hl; apply h l (dvd_of_mem_divisors hl)
      apply fun hkl => hkn <| hkl.trans (dvd_of_mem_divisors hl)
  trans (∑ l ∈ n.divisors, ∑ m ∈ n.divisors, if l=k*m then f l else 0)
  · rw [sum_congr rfl]; intro l hl
    by_cases hkl : k ∣ l
    swap
    · rw [h l (dvd_of_mem_divisors hl) hkl, sum_eq_zero];
      intro m _; rw [ite_id]
    rw [sum_eq_single (l/k)]
    · rw[if_pos]; rw [Nat.mul_div_cancel' hkl]
    · intro m _ hmlk
      apply if_neg; revert hmlk; contrapose!; intro hlkm
      rw [hlkm, mul_comm, Nat.mul_div_cancel];
      apply Nat.pos_of_dvd_of_pos hkn (Nat.pos_of_ne_zero hn)
    · contrapose!; intro _
      rw [mem_divisors]
      exact ⟨Trans.trans (Nat.div_dvd_of_dvd hkl) (dvd_of_mem_divisors hl), hn⟩
  · rw [sum_comm, sum_congr rfl]; intro m _
    split_ifs with hdvd
    · rw [sum_ite_eq_of_mem']
      simp only [mem_divisors, hdvd, ne_eq, hn, not_false_eq_true, and_self]
    · apply sum_eq_zero; intro l hl
      apply if_neg;
      rintro rfl
      simp only [mem_divisors, ne_eq] at hl
      exact hdvd hl.1

--Important facts about the selberg weights
theorem selbergWeights_eq_dvds_sum (d : ℕ) :
    ν d * γ d =
      S⁻¹ * μ d *
        ∑ l ∈ divisors P, if d ∣ l ∧ l ^ 2 ≤ y then g l else 0 := by
  by_cases h_dvd : d ∣ P
  swap
  · dsimp only [selbergWeights]; rw [if_neg h_dvd]
    rw [sum_eq_zero]
    · ring
    intro l hl; rw [mem_divisors] at hl
    rw [if_neg]; push_neg; intro h
    exfalso; exact h_dvd (dvd_trans h hl.left)
  dsimp only [selbergWeights]
  rw [if_pos h_dvd]
  repeat rw [mul_sum]
  -- change of variables l=m*d
  apply symm
  rw [sum_mul_subst d P]
  · apply sum_congr rfl
    intro m hm
    rw [mul_ite_zero, ←ite_and, mul_ite_zero, mul_ite_zero]
    apply if_ctx_congr _ _ fun _ => rfl
    · rw [coprime_comm]
      constructor
      · intro h
        push_cast at h
        exact ⟨h.2.2, coprime_of_squarefree_mul <| Squarefree.squarefree_of_dvd h.1 s.prodPrimes_squarefree⟩
      · intro h
        push_cast
        exact ⟨ Coprime.mul_dvd_of_dvd_of_dvd h.2 h_dvd (dvd_of_mem_divisors hm), Nat.dvd_mul_right d m, h.1⟩
    · intro h
      trans ((ν d)⁻¹ * (ν d) * g d * μ d / S * g m)
      · rw [inv_mul_cancel₀ (nu_ne_zero h_dvd),
          (selbergTerms_mult _).map_mul_of_coprime <| coprime_comm.mp h.2]
        ring
      ring
  · intro l _ hdl
    rw [if_neg, mul_zero]
    push_neg; intro h; contradiction

theorem selbergWeights_diagonalisation (l : ℕ) (hl : l ∈ divisors P) :
    (∑ d ∈ divisors P, if l ∣ d then ν d * γ d else 0) =
      if l ^ 2 ≤ y then g l * μ l * S⁻¹ else 0 := by
  calc
    (∑ d ∈ divisors P, if l ∣ d then ν d * γ d else 0) =
        ∑ d ∈ divisors P, ∑ k ∈ divisors P,
          if l ∣ d ∧ d ∣ k ∧ k ^ 2 ≤ y then g k * S⁻¹ * (μ d:ℝ) else 0 := by
      apply sum_congr rfl; intro d _
      rw [selbergWeights_eq_dvds_sum, ← boole_mul, mul_sum, mul_sum]
      apply sum_congr rfl; intro k _
      rw [mul_ite_zero, ite_zero_mul_ite_zero]
      apply if_ctx_congr Iff.rfl _ (fun _ => rfl);
      intro _; ring
    _ = ∑ k ∈ divisors P, if k ^ 2 ≤ y then
            (∑ d ∈ divisors P, if l ∣ d ∧ d ∣ k then (μ d:ℝ) else 0) * g k * S⁻¹
          else 0 := by
      rw [sum_comm]; apply sum_congr rfl; intro k _
      apply symm
      rw [← boole_mul, sum_mul, sum_mul, mul_sum, sum_congr rfl]
      intro d _
      rw [ite_zero_mul, ite_zero_mul, ite_zero_mul, one_mul, ←ite_and]
      apply if_ctx_congr _ _ (fun _ => rfl)
      · tauto
      intro _; ring
    _ = if l ^ 2 ≤ y then g l * μ l * S⁻¹ else 0 := by
      rw [← sum_ite_eq_of_mem' (divisors P) l (fun _ => if l^2 ≤ y then g l * μ l * S⁻¹ else 0) hl]
      apply sum_congr rfl; intro k hk
      rw [Aux.moebius_inv_dvd_lower_bound_real s.prodPrimes_squarefree l _ (dvd_of_mem_divisors hk),
        ←ite_and, ite_zero_mul, ite_zero_mul, ← ite_and]
      apply if_ctx_congr _ _ fun _ => rfl
      · rw [and_comm, eq_comm]; apply and_congr_right
        intro heq; rw [heq]
      · intro h; rw [h.1]; ring

def selbergMuPlus : ℕ → ℝ :=
  lambdaSquared γ

set_option quotPrecheck false
local notation3 "μ⁺" => SelbergSieve.selbergMuPlus s

theorem weight_one_of_selberg : γ 1 = 1 := by
  dsimp only [selbergWeights]
  rw [if_pos (one_dvd P), s.nu_mult.left, (selbergTerms_mult _).map_one]
  simp only [inv_one, mul_one, isUnit_one, IsUnit.squarefree, moebius_apply_of_squarefree,
    cardFactors_one, _root_.pow_zero, Int.cast_one, selbergBoundingSum, one_mul,
    coprime_one_right_eq_true, and_true, cast_one]
  rw [inv_mul_cancel₀]
  convert s.selbergBoundingSum_ne_zero

theorem selbergμPlus_eq_zero (d : ℕ) (hd : ¬d ≤ y) : μ⁺ d = 0 := by
  apply lambdaSquared_eq_zero_of_support _ y _ d hd
  apply s.selbergWeights_eq_zero

def selbergUbSieve : UpperBoundSieve :=
  ⟨μ⁺, upperMoebius_of_lambda_sq γ (s.weight_one_of_selberg)⟩

-- proved for general lambda squared sieves
theorem mainSum_eq_diag_quad_form :
    mainSum (s := s.toBoundingSieve) μ⁺ =
      ∑ l ∈ divisors P,
        1 / g l *
          (∑ d ∈ divisors P, if l ∣ d then ν d * γ d else 0) ^ 2 :=
  by apply lambdaSquared_mainSum_eq_diag_quad_form

theorem selberg_bound_simple_mainSum :
    mainSum (s := s.toBoundingSieve) μ⁺ = S⁻¹ := by
  rw [mainSum_eq_diag_quad_form]
  trans (∑ l ∈ divisors P, (if l ^ 2 ≤ y then g l * (S⁻¹) ^ 2 else 0))
  · apply sum_congr rfl; intro l hl
    rw [s.selbergWeights_diagonalisation l hl, ite_pow, zero_pow two_ne_zero, mul_ite_zero]
    apply if_congr Iff.rfl _ rfl
    trans (1/g l * g l * g l * (μ l:ℝ)^2  * (S⁻¹) ^ 2)
    · ring
    norm_cast; rw [moebius_sq_eq_one_of_squarefree <| squarefree_of_mem_divisors_prodPrimes hl]
    rw [one_div_mul_cancel <| _root_.ne_of_gt <| selbergTerms_pos _ l <| dvd_of_mem_divisors hl]
    ring
  conv => {lhs; congr; {skip}; {ext i; rw [← ite_zero_mul]}}
  dsimp only [selbergBoundingSum]
  rw [←sum_mul, sq, ←mul_assoc, mul_inv_cancel₀]
  · ring
  · apply _root_.ne_of_gt; apply selbergBoundingSum_pos

lemma eq_gcd_mul_of_dvd_of_coprime {k d m : ℕ} (hkd : k ∣ d) (hmd : Coprime m d) (hk : k ≠ 0) :
    k = d.gcd (k*m) := by
  obtain ⟨r, hr⟩ := hkd
  have hrdvd : r ∣ d := by use k; rw [mul_comm]; exact hr
  apply symm; rw [hr, Nat.gcd_mul_left, mul_eq_left₀ hk, Nat.gcd_comm]
  apply Coprime.coprime_dvd_right hrdvd hmd

private lemma _helper {k m d : ℕ} (hkd : k ∣ d) (hk : k ∈ divisors P) (hm : m ∈ divisors P) :
    k * m ∣ P ∧ k = Nat.gcd d (k * m) ∧ (k * m) ^ 2 ≤ y ↔
    (k * m) ^ 2 ≤ y ∧ Coprime m d := by
  constructor
  · intro h
    constructor
    · exact h.2.2
    · obtain ⟨r, hr⟩ := hkd
      rw [hr, Nat.gcd_mul_left, eq_comm, mul_eq_left₀ (by rintro rfl; simp at hk ⊢)] at h
      rw [hr, coprime_comm]; apply Coprime.mul_left
      · apply coprime_of_squarefree_mul <| Squarefree.squarefree_of_dvd h.1 s.prodPrimes_squarefree
      · exact h.2.1
  · intro h
    constructor
    · apply Nat.Coprime.mul_dvd_of_dvd_of_dvd
      · rw [coprime_comm]; exact Coprime.coprime_dvd_right hkd h.2
      · exact dvd_of_mem_divisors hk
      · exact dvd_of_mem_divisors hm
    constructor
    · exact eq_gcd_mul_of_dvd_of_coprime hkd h.2 (by rintro rfl; simp at hk ⊢)
    · exact h.1

theorem selbergBoundingSum_ge {d : ℕ} (hdP : d ∣ P) :
    S ≥ γ d * ↑(μ d) * S := by
  calc
  _ = (∑ k ∈ divisors P, ∑ l ∈ divisors P, if k = d.gcd l ∧ l ^ 2 ≤ y then g l else 0) := by
    dsimp only [selbergBoundingSum]
    rw [sum_comm, sum_congr rfl]; intro l _
    simp_rw [ite_and]
    rw [sum_ite_eq_of_mem']
    · rw [mem_divisors]
      exact ⟨(Nat.gcd_dvd_left d l).trans (hdP), prodPrimes_ne_zero⟩
  _ = (∑ k ∈ divisors P,
          if k ∣ d then
            g k * ∑ m ∈ divisors P, if (k * m) ^ 2 ≤ y ∧ m.Coprime d then g m else 0
          else 0) := by
    apply sum_congr rfl; intro k hk
    rw [mul_sum]
    split_ifs with hkd
    swap
    · rw [sum_eq_zero]; intro l _
      rw [if_neg]
      push_neg; intro h; exfalso
      rw [h] at hkd
      exact hkd <| Nat.gcd_dvd_left d l
    rw [sum_mul_subst k P, sum_congr rfl]
    · intro m hm
      rw [mul_ite_zero, ← ite_and]
      apply if_ctx_congr _ _ fun _ => rfl
      · exact_mod_cast s._helper hkd hk hm
      · intro h
        apply (selbergTerms_mult _).map_mul_of_coprime
        rw [gcd_comm]; apply h.2.coprime_dvd_right hkd
    · intro l _ hkl; apply if_neg
      push_neg; intro h; exfalso
      rw [h] at hkl; exact hkl (Nat.gcd_dvd_right d l)
  _ ≥ (∑ k ∈ divisors P, if k ∣ d
          then g k * ∑ m ∈ divisors P, if (d * m) ^ 2 ≤ y ∧ m.Coprime d then g m else 0
          else 0 ) := by
    apply sum_le_sum; intro k _
    split_ifs with hkd
    swap
    · rfl
    apply mul_le_mul le_rfl _ _ (le_of_lt <| selbergTerms_pos _ k <| hkd.trans hdP)
    · apply sum_le_sum; intro m hm
      split_ifs with h h' h'
      · rfl
      · exfalso; apply h'
        refine ⟨?_, h.2⟩
        · trans ((d*m)^2:ℝ)
          · norm_cast; gcongr
            refine Nat.le_of_dvd ?_ hkd
            apply Nat.pos_of_ne_zero; apply ne_zero_of_dvd_ne_zero prodPrimes_ne_zero hdP
          exact h.1
      · refine le_of_lt <| selbergTerms_pos _ m <| dvd_of_mem_divisors hm
      · rfl
    apply sum_nonneg; intro m hm
    split_ifs
    · apply le_of_lt <| selbergTerms_pos _ m <| dvd_of_mem_divisors hm
    · rfl
  _ = _ := by
    conv => enter [1, 2, k]; rw [← ite_zero_mul]
    rw [←sum_mul, conv_selbergTerms_eq_selbergTerms_mul_nu _ hdP]
    trans (S * S⁻¹ * (μ d:ℝ)^2 * (ν d)⁻¹ * g d * (∑ m ∈ divisors P, if (d*m) ^ 2 ≤ y ∧ Coprime m d then g m else 0))
    · rw [mul_inv_cancel₀, ←Int.cast_pow, moebius_sq_eq_one_of_squarefree]
      · ring
      · exact Squarefree.squarefree_of_dvd hdP s.prodPrimes_squarefree
      · exact _root_.ne_of_gt <| s.selbergBoundingSum_pos
    dsimp only [selbergWeights]; rw [if_pos hdP]
    ring

theorem selberg_bound_weights (d : ℕ) : |γ d| ≤ 1 := by
  by_cases hdP : d ∣ P
  swap
  · rw [s.selbergWeights_eq_zero_of_not_dvd hdP]; simp only [zero_le_one, abs_zero]
  have : 1*S ≥ γ d * ↑(μ d) * S := by
    rw[one_mul]
    exact s.selbergBoundingSum_ge hdP
  replace this : γ d * μ d ≤ 1 := by
    apply le_of_mul_le_mul_of_pos_right this (s.selbergBoundingSum_pos)
  convert this using 1
  rw [← abs_of_nonneg <| s.selbergWeights_mul_mu_nonneg d hdP,
    abs_mul, ←Int.cast_abs, abs_moebius_eq_one_of_squarefree <|
    (s.prodPrimes_squarefree.squarefree_of_dvd hdP), Int.cast_one, mul_one]


theorem selberg_bound_muPlus (n : ℕ) (hn : n ∈ divisors P) :
    |μ⁺ n| ≤ (3:ℝ) ^ ω n := by
  let f : ℕ → ℕ → ℝ := fun x z : ℕ => if n = x.lcm z then 1 else 0
  dsimp only [selbergMuPlus, lambdaSquared]
  calc
    |∑ d1 ∈ n.divisors, ∑ d2 ∈ n.divisors, if n = d1.lcm d2 then γ d1 * γ d2 else 0| ≤
        ∑ d1 ∈ n.divisors, |∑ d2 ∈ n.divisors, if n = d1.lcm d2 then γ d1 * γ d2 else 0| := ?_
    _ ≤ ∑ d1 ∈ n.divisors, ∑ d2 ∈ n.divisors, |if n = d1.lcm d2 then γ d1 * γ d2 else 0| := ?_
    _ ≤ ∑ d1 ∈ n.divisors, ∑ d2 ∈ n.divisors, f d1 d2 := ?_
    _ = (n.divisors ×ˢ n.divisors).sum fun p => f p.fst p.snd := ?_
    _ = Finset.card ((n.divisors ×ˢ n.divisors).filter fun p : ℕ × ℕ => n = p.fst.lcm p.snd) := ?_
    _ = (3:ℕ) ^ ω n := ?_
    _ = (3:ℝ) ^ ω n := ?_
  · apply abs_sum_le_sum_abs
  · gcongr; apply abs_sum_le_sum_abs
  · gcongr with d1 _ d2
    rw [apply_ite abs, abs_zero, abs_mul]
    simp only [f]
    by_cases h : n = d1.lcm d2
    · rw [if_pos h, if_pos h]
      apply mul_le_one₀ (s.selberg_bound_weights d1) (abs_nonneg <| γ d2)
        (s.selberg_bound_weights d2)
    rw [if_neg h, if_neg h]
  · rw [← Finset.sum_product']
  · dsimp only
    rw [← sum_filter, Finset.sum_const, smul_one_eq_cast]
  · norm_cast
    simp [← card_pair_lcm_eq (squarefree_of_mem_divisors_prodPrimes hn), eq_comm]
  norm_num

theorem selberg_bound_simple_errSum :
    errSum (s := s.toBoundingSieve) μ⁺ ≤
      ∑ d ∈ divisors P, if (d : ℝ) ≤ y then (3:ℝ) ^ ω d * |R d| else 0 := by
  dsimp only [errSum]
  gcongr with d hd
  split_ifs with h
  · apply mul_le_mul _ le_rfl (abs_nonneg <| R d) (pow_nonneg _ <| ω d)
    · apply s.selberg_bound_muPlus d hd
    · norm_num
  · rw [s.selbergμPlus_eq_zero d h, abs_zero, zero_mul]

theorem selberg_bound_simple :
    siftedSum (s := s.toBoundingSieve) ≤
      X / S +
        ∑ d ∈ divisors P, if (d : ℝ) ≤ y then (3:ℝ) ^ ω d * |R d| else 0 := by
  let μPlus := s.selbergUbSieve
  calc
    siftedSum ≤ X * mainSum μPlus + errSum μPlus := siftedSum_le_mainSum_errSum_of_UpperBoundSieve _ μPlus
    _ ≤ _ := ?_
  gcongr
  · erw [s.selberg_bound_simple_mainSum, div_eq_mul_inv]
  · apply s.selberg_bound_simple_errSum

end SelbergSieve


==> anc/lean/extended-lean-companion/sharp-second-order/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/SelbergBounds.lean <==
/-
Copyright (c) 2023 Arend Mellendijk. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Author: Arend Mellendijk
-/

import Mathlib.NumberTheory.Primorial
import Mathlib.Analysis.Asymptotics.Lemmas
import Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics
import PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Selberg
/-!
# Bounds for the Selberg sieve
This file proves a number of results to help bound `Sieve.selbergSum`

## Main Results
* `selbergBoundingSum_ge_sum_div`: If `ν` is completely multiplicative then `S ≥ ∑_{n ≤ √y}, ν n`
* `boundingSum_ge_log`: If `ν n = 1 / n` then `S ≥ log y / 2`
* `rem_sum_le_of_const`: If `R_d ≤ C` then the error term is at most `C * y * (1 + log y)^3`
-/

set_option lang.lemmaCmd true

open scoped Nat ArithmeticFunction BigOperators Classical
open BoundingSieve SelbergSieve

noncomputable section
namespace Sieve

lemma prodDistinctPrimes_squarefree (s : Finset ℕ) (h : ∀ p ∈ s, p.Prime) :
    Squarefree (∏ p ∈ s, p) := by
  refine Iff.mpr Nat.squarefree_iff_prime_squarefree ?_
  intro p hp; by_contra h_dvd
  by_cases hps : p ∈ s
  · rw [←Finset.mul_prod_erase (a:=p) (h := hps), mul_dvd_mul_iff_left (Nat.Prime.ne_zero hp)] at h_dvd
    obtain ⟨q, hq⟩ := hp.prime.exists_mem_finset_dvd h_dvd
    rw [Finset.mem_erase] at hq
    exact hq.1.1 <| symm <| (Nat.prime_dvd_prime_iff_eq hp (h q hq.1.2)).mp hq.2
  · have : p ∣ ∏ p ∈ s, p := Trans.trans (dvd_mul_right p p) h_dvd
    obtain ⟨q, hq⟩ := hp.prime.exists_mem_finset_dvd this
    have heq : p = q := by
      rw [←Nat.prime_dvd_prime_iff_eq hp (h q hq.1)]
      exact hq.2
    rw [heq] at hps; exact hps hq.1

lemma primorial_squarefree (n : ℕ) : Squarefree (primorial n) := by
  apply prodDistinctPrimes_squarefree
  simp_rw [Finset.mem_filter];
  exact fun _ h => h.2

theorem zeta_pos_of_prime : ∀ (p : ℕ), Nat.Prime p → (0:ℝ) < (↑ζ:ArithmeticFunction ℝ) p := by
  intro p hp
  rw [ArithmeticFunction.natCoe_apply, ArithmeticFunction.zeta_apply, if_neg (Nat.Prime.ne_zero hp)]
  norm_num

theorem zeta_lt_self_of_prime : ∀ (p : ℕ), Nat.Prime p → (↑ζ:ArithmeticFunction ℝ) p < (p:ℝ) := by
  intro p hp
  rw [ArithmeticFunction.natCoe_apply, ArithmeticFunction.zeta_apply, if_neg (Nat.Prime.ne_zero hp)]
  norm_num;
  exact Nat.succ_le.mp (Nat.Prime.two_le hp)

theorem prime_dvd_primorial_iff (n p : ℕ) (hp : p.Prime) :
    p ∣ primorial n ↔ p ≤ n := by
  unfold primorial
  constructor
  · intro h
    obtain ⟨q, hq⟩ : ∃ i, i ∈ Finset.filter Nat.Prime (Finset.range (n + 1)) ∧ p ∣ i :=
      hp.prime.exists_mem_finset_dvd h
    rw [Finset.mem_filter, Finset.mem_range] at hq
    rw [prime_dvd_prime_iff_eq (Nat.Prime.prime hp) (Nat.Prime.prime hq.1.2)] at hq
    rw [hq.2]
    exact Nat.lt_succ.mp hq.1.1
  · intro h
    apply Finset.dvd_prod_of_mem
    rw [Finset.mem_filter, Finset.mem_range]
    exact ⟨Nat.lt_succ.mpr h, hp⟩

theorem siftedSum_eq (s : SelbergSieve) (hw : ∀ i ∈ s.support, s.weights i = 1) (z : ℝ) (hz : 1 ≤ z) (hP : s.prodPrimes = primorial (Nat.floor z)) :
    siftedSum (s := s.toBoundingSieve) = (s.support.filter (fun d => ∀ p:ℕ, p.Prime → p ≤ z → ¬p ∣ d)).card := by
  dsimp only [siftedSum]
  rw [Finset.card_eq_sum_ones, ←Finset.sum_filter, Nat.cast_sum]
  apply Finset.sum_congr
  · rw [hP]
    ext d; constructor
    · intro hd
      rw [Finset.mem_filter] at *
      constructor
      · exact hd.1
      · intro p hpp hpy
        rw [←Nat.Prime.coprime_iff_not_dvd hpp]
        apply Nat.Coprime.coprime_dvd_left _ hd.2
        rw [prime_dvd_primorial_iff _ _ hpp]
        apply Nat.le_floor hpy
    · intro h
      rw [Finset.mem_filter] at *
      constructor
      · exact h.1
      refine Nat.coprime_of_dvd ?_
      intro p hp
      erw [prime_dvd_primorial_iff _ _ hp]
      intro hpy
      apply h.2 p hp
      trans ↑(Nat.floor z)
      · norm_cast
      · apply Nat.floor_le
        linarith only [hz]
  simp_rw [Nat.cast_one]
  intro x hx
  simp only [Finset.mem_filter] at hx
  apply hw x hx.1

def CompletelyMultiplicative (f : ArithmeticFunction ℝ) : Prop := f 1 = 1 ∧ ∀ a b, f (a*b) = f a * f b

namespace CompletelyMultiplicative
open ArithmeticFunction
theorem zeta : CompletelyMultiplicative ζ := by
  unfold CompletelyMultiplicative
  simp_rw [ArithmeticFunction.natCoe_apply, ArithmeticFunction.zeta_apply, one_ne_zero, ite_false,
    mul_eq_zero, Nat.cast_ite, Nat.cast_one, CharP.cast_eq_zero, mul_ite, mul_zero, mul_one,
    true_and, ← ite_or, or_comm, implies_true]

theorem id : CompletelyMultiplicative ArithmeticFunction.id := by
    constructor <;> simp

theorem pmul (f g : ArithmeticFunction ℝ) (hf : CompletelyMultiplicative f) (hg : CompletelyMultiplicative g) :
    CompletelyMultiplicative (ArithmeticFunction.pmul f g) := by
  constructor
  · rw [pmul_apply, hf.1, hg.1, mul_one]
  intro a b
  simp_rw [pmul_apply, hf.2, hg.2]; ring

theorem pdiv {f g : ArithmeticFunction ℝ} (hf : CompletelyMultiplicative f) (hg : CompletelyMultiplicative g) :
    CompletelyMultiplicative (ArithmeticFunction.pdiv f g) := by
  constructor
  · rw [pdiv_apply, hf.1, hg.1, div_one]
  intro a b
  simp_rw [pdiv_apply, hf.2, hg.2]; ring

theorem isMultiplicative {f : ArithmeticFunction ℝ} (hf : CompletelyMultiplicative f) :
    ArithmeticFunction.IsMultiplicative f :=
  ⟨hf.1, fun _ => hf.2 _ _⟩

theorem apply_pow (f : ArithmeticFunction ℝ) (hf : CompletelyMultiplicative f) (a n : ℕ) :
    f (a^n) = f a ^ n := by
  induction n with
  | zero => simp_rw [pow_zero, hf.1]
  | succ n' ih => simp_rw [pow_succ, hf.2, ih]

end CompletelyMultiplicative

theorem prod_factors_one_div_compMult_ge (M : ℕ) (f : ArithmeticFunction ℝ)
    (hf : CompletelyMultiplicative f) (hf_nonneg : ∀ n, 0 ≤ f n) (d : ℕ) (hd : Squarefree d)
    (hf_size : ∀ n, n.Prime → n ∣ d → f n < 1) :
    f d * ∏ p ∈ d.primeFactors, 1 / (1 - f p)
    ≥ ∏ p ∈ d.primeFactors, ∑ n ∈ Finset.Icc 1 M, f (p^n) := by
  calc f d * ∏ p ∈ d.primeFactors, 1 / (1 - f p)
    = ∏ p ∈ d.primeFactors, f p / (1 - f p)                 := by
        conv => { lhs; congr; rw [←Nat.prod_primeFactors_of_squarefree hd] }
        rw [hf.isMultiplicative.map_prod_of_subset_primeFactors _ _ subset_rfl,
          ←Finset.prod_mul_distrib]
        simp_rw[one_div, div_eq_mul_inv]
  _ ≥ ∏ p ∈ d.primeFactors, ∑ n ∈ Finset.Icc 1 M, (f p)^n  := by
    gcongr with p hp
    · exact fun p _ => Finset.sum_nonneg fun n _ => pow_nonneg (hf_nonneg p) n
    rw [Nat.mem_primeFactors_of_ne_zero hd.ne_zero] at hp
    rw [← Finset.Ico_add_one_right_eq_Icc, geom_sum_Ico,
      ← mul_div_mul_left (c := (-1 : ℝ)) (f p ^ (M + 1) - f p ^ 1)]
    · gcongr
      · apply hf_nonneg
      · linarith [hf_size p hp.1 hp.2]
      · rw [pow_one]
        have : 0 ≤ f p ^ (M + 1) := by
          apply pow_nonneg
          apply hf_nonneg
        linarith only [this]
      · linarith only
    · norm_num
    · apply ne_of_lt <| hf_size p hp.1 hp.2
    · apply Nat.succ_le_iff.mpr (Nat.succ_pos _)

  _ = ∏ p ∈ d.primeFactors, ∑ n ∈ Finset.Icc 1 M, f (p^n)  := by
     simp_rw [hf.apply_pow]

theorem prod_factors_sum_pow_compMult (M : ℕ) (hM : M ≠ 0) (f : ArithmeticFunction ℝ) (hf : CompletelyMultiplicative f) (d : ℕ) (hd : Squarefree d) :
    ∏ p ∈ d.primeFactors, ∑ n ∈ Finset.Icc 1 M, f (p^n)
    = ∑ m ∈ (d^M).divisors.filter (d ∣ ·), f m := by
  rw [Finset.prod_sum]
  let i : (a:_) → (ha : a ∈ Finset.pi d.primeFactors fun p => Finset.Icc 1 M) → ℕ :=
    fun a _ => ∏ p ∈ d.primeFactors.attach, p.1 ^ (a p p.2)
  have hfact_i : ∀ a ha,
      ∀ p , Nat.factorization (i a ha) p = if hp : p ∈ d.primeFactors then a p hp else 0 := by
    intro a ha p
    by_cases hp : p ∈ d.primeFactors
    · rw [dif_pos hp, Nat.factorization_prod, Finset.sum_apply',
        Finset.sum_eq_single ⟨p, hp⟩, Nat.factorization_pow, Finsupp.smul_apply,
        Nat.Prime.factorization_self (Nat.prime_of_mem_primeFactorsList <| List.mem_toFinset.mp hp)]
      · ring
      · intro q _ hq
        rw [Nat.factorization_pow, Finsupp.smul_apply, smul_eq_zero]; right
        apply Nat.factorization_eq_zero_of_not_dvd
        rw [Nat.Prime.dvd_iff_eq, ← exists_eq_subtype_mk_iff]; push_neg
        exact fun _ => hq
        exact Nat.prime_of_mem_primeFactorsList <| List.mem_toFinset.mp q.2
        exact (Nat.prime_of_mem_primeFactorsList <| List.mem_toFinset.mp hp).ne_one
      · intro h
        exfalso
        exact h (Finset.mem_attach _ _)
      · exact fun q _ => pow_ne_zero _ (ne_of_gt (Nat.pos_of_mem_primeFactorsList (List.mem_toFinset.mp q.2)))
    · rw [dif_neg hp]
      by_cases hpp : p.Prime
      swap
      · apply Nat.factorization_eq_zero_of_non_prime _ hpp
      apply Nat.factorization_eq_zero_of_not_dvd
      intro hp_dvd
      obtain ⟨⟨q, hq⟩, _, hp_dvd_pow⟩ := Prime.exists_mem_finset_dvd hpp.prime hp_dvd
      apply hp
      rw [Nat.mem_primeFactors]
      constructor
      · exact hpp
      refine ⟨?_, hd.ne_zero⟩
      trans q
      · apply Nat.Prime.dvd_of_dvd_pow hpp hp_dvd_pow
      · apply Nat.dvd_of_mem_primeFactorsList <| List.mem_toFinset.mp hq

  have hi_ne_zero : ∀ (a : _) (ha : a ∈ Finset.pi d.primeFactors fun _p => Finset.Icc 1 M),
      i a ha ≠ 0 := by
    intro a ha
    erw [Finset.prod_ne_zero_iff]
    exact fun p _ => pow_ne_zero _ (ne_of_gt (Nat.pos_of_mem_primeFactorsList (List.mem_toFinset.mp p.property)))
  have hi : ∀ (a : _) (ha : a ∈ Finset.pi d.primeFactors fun _p => Finset.Icc 1 M),
      i a ha ∈ (d^M).divisors.filter (d ∣ ·) := by
    intro a ha
    rw [Finset.mem_filter, Nat.mem_divisors, ←Nat.factorization_le_iff_dvd hd.ne_zero (hi_ne_zero a ha),
      ←Nat.factorization_le_iff_dvd (hi_ne_zero a ha) (pow_ne_zero _ hd.ne_zero)]
    constructor; constructor
    · rw [Finsupp.le_iff]; intro p _
      rw [hfact_i a ha]
      by_cases hp : p ∈ d.primeFactors
      · rw [dif_pos hp]
        rw [Nat.factorization_pow, Finsupp.smul_apply]
        simp_rw [Finset.mem_pi, Finset.mem_Icc] at ha
        trans (M • 1)
        · norm_num
          exact (ha p hp).2
        · gcongr
          rw [Nat.mem_primeFactors_of_ne_zero hd.ne_zero] at hp
          rw [←Nat.Prime.dvd_iff_one_le_factorization hp.1 hd.ne_zero]
          exact hp.2
      · rw [dif_neg hp]; norm_num
    · apply pow_ne_zero _ hd.ne_zero
    · rw [Finsupp.le_iff]; intro p hp
      rw [Nat.support_factorization] at hp
      rw [hfact_i a ha]
      rw [dif_pos hp]
      trans 1
      · exact hd.natFactorization_le_one p
      simp_rw [Finset.mem_pi, Finset.mem_Icc] at ha
      exact (ha p hp).1

  have h : ∀ (a : _) (ha : a ∈ Finset.pi d.primeFactors fun _p => Finset.Icc 1 M),
      ∏ p ∈ d.primeFactors.attach, f (p.1 ^ (a p p.2)) = f (i a ha) := by
    intro a ha
    apply symm
    apply hf.isMultiplicative.map_prod
    intro x _ y _ hxy
    simp_rw [Finset.mem_pi, Finset.mem_Icc, Nat.succ_le] at ha
    apply (Nat.coprime_pow_left_iff (ha x x.2).1 ..).mpr
    apply (Nat.coprime_pow_right_iff (ha y y.2).1 ..).mpr
    have hxp := Nat.prime_of_mem_primeFactorsList (List.mem_toFinset.mp x.2)
    rw [Nat.Prime.coprime_iff_not_dvd hxp]
    rw [Nat.prime_dvd_prime_iff_eq hxp <| Nat.prime_of_mem_primeFactorsList (List.mem_toFinset.mp y.2)]
    exact fun hc => hxy (Subtype.eq hc)

  have i_inj : ∀ a ha b hb, i a ha = i b hb → a = b := by
    intro a ha b hb hiab
    apply_fun Nat.factorization at hiab
    ext p hp
    obtain hiabp := DFunLike.ext_iff.mp hiab p
    rw [hfact_i a ha, hfact_i b hb, dif_pos hp, dif_pos hp] at hiabp
    exact hiabp

  have i_surj : ∀ (b : ℕ), b ∈ (d^M).divisors.filter (d ∣ ·) → ∃ a ha, i a ha = b := by
    intro b hb
    have h : (fun p _ => (Nat.factorization b) p) ∈ Finset.pi d.primeFactors fun p => Finset.Icc 1 M := by
      rw [Finset.mem_pi]; intro p hp
      rw [Finset.mem_Icc]
      rw [Finset.mem_filter] at hb
      have hb_ne_zero : b ≠ 0 := ne_of_gt <| Nat.pos_of_mem_divisors hb.1
      have hpp : p.Prime := Nat.prime_of_mem_primeFactors hp
      constructor
      · rw [←Nat.Prime.dvd_iff_one_le_factorization hpp hb_ne_zero]
        · exact Trans.trans (Nat.dvd_of_mem_primeFactors hp) hb.2
      · rw [Nat.mem_divisors] at hb
        trans Nat.factorization (d^M) p
        · exact (Nat.factorization_le_iff_dvd hb_ne_zero hb.left.right).mpr hb.left.left p
        rw [Nat.factorization_pow, Finsupp.smul_apply, smul_eq_mul]
        have : d.factorization p ≤ 1 := by
          apply hd.natFactorization_le_one
        exact (mul_le_iff_le_one_right (Nat.pos_of_ne_zero hM)).mpr this
    use (fun p _ => Nat.factorization b p)
    use h
    apply Nat.eq_of_factorization_eq
    · apply hi_ne_zero _ h
    · exact ne_of_gt <| Nat.pos_of_mem_divisors (Finset.mem_filter.mp hb).1
    intro p
    rw [hfact_i (fun p _ => (Nat.factorization b) p) h p]
    rw [Finset.mem_filter, Nat.mem_divisors] at hb
    by_cases hp : p ∈ d.primeFactors
    · rw [dif_pos hp]
    · rw [dif_neg hp, eq_comm, Nat.factorization_eq_zero_iff, ←or_assoc]
      rw [Nat.mem_primeFactors] at hp
      left
      push_neg at hp
      by_cases hpp : p.Prime
      · right; intro h
        apply absurd (hp hpp)
        push_neg
        exact ⟨hpp.dvd_of_dvd_pow (h.trans hb.1.1), hd.ne_zero⟩
      · left; exact hpp

  exact Finset.sum_bij i hi i_inj i_surj h

theorem prod_primes_dvd_of_dvd (P : ℕ) {s : Finset ℕ} (h : ∀ p ∈ s, p ∣ P) (h' : ∀ p ∈ s, p.Prime) :
    ∏ p ∈ s, p ∣ P := by
  simp_rw [Nat.prime_iff] at h'
  apply Finset.prod_primes_dvd _ h' h

lemma sqrt_le_self (x : ℝ) (hx : 1 ≤ x) : Real.sqrt x ≤ x := by
  refine Iff.mpr Real.sqrt_le_iff ?_
  constructor
  · linarith
  refine le_self_pow₀ hx ?right.h
  norm_num

lemma Nat.squarefree_dvd_pow (a b N : ℕ) (ha : Squarefree a) (hab : a ∣ b ^ N) : a ∣ b := by
  by_cases hN : N=0
  · rw [hN, pow_zero, Nat.dvd_one] at hab
    rw [hab]; simp
  rw [Squarefree.dvd_pow_iff_dvd ha hN] at hab
  exact hab

/-
Proposed generalisation :

theorem selbergBoundingSum_ge_sum_div (s : SelbergSieve)
  (hnu : CompletelyMultiplicative s.nuDivSelf) (hnu_nonneg : ∀ n, 0 ≤ s.nuDivSelf n) (hnu_lt : ∀ p, p.Prime → p ∣ s.prodPrimes → s.nuDivSelf p < 1):
    s.selbergBoundingSum ≥ ∑ m in
      (Finset.Icc 1 (Nat.floor <| Real.sqrt s.level)).filter (fun m => ∀ p, p.Prime → p ∣ m → p ∣ s.prodPrimes),
      s.nu m

-/

theorem selbergBoundingSum_ge_sum_div (s : SelbergSieve) (hP : ∀ p:ℕ, p.Prime → (p:ℝ) ≤ s.level → p ∣ s.prodPrimes)
  (hnu : CompletelyMultiplicative s.nu) (hnu_nonneg : ∀ n, 0 ≤ s.nu n) (hnu_lt : ∀ p, p.Prime → p ∣ s.prodPrimes → s.nu p < 1):
    s.selbergBoundingSum ≥ ∑ m ∈ Finset.Icc 1 (Nat.floor <| Real.sqrt s.level), s.nu m := by
  unfold selbergBoundingSum
  calc ∑ l ∈ s.prodPrimes.divisors, (if l ^ 2 ≤ s.level then selbergTerms _ l else 0)
     ≥ ∑ l ∈ s.prodPrimes.divisors.filter (fun (l:ℕ) => l^2 ≤ s.level),
        ∑ m ∈ (l^(Nat.floor s.level)).divisors.filter (l ∣ ·), s.nu m         := ?_
   _ ≥ ∑ m ∈ Finset.Icc 1 (Nat.floor <| Real.sqrt s.level), s.nu m           := ?_
  · rw [←Finset.sum_filter]; apply Finset.sum_le_sum; intro l hl
    rw [Finset.mem_filter, Nat.mem_divisors] at hl
    have hlsq : Squarefree l := Squarefree.squarefree_of_dvd hl.1.1 s.prodPrimes_squarefree
    trans (∏ p ∈ l.primeFactors, ∑ n ∈ Finset.Icc 1 (Nat.floor s.level), s.nu (p^n))
    · rw [prod_factors_sum_pow_compMult (Nat.floor s.level) _ s.nu]
      · exact hnu
      · exact hlsq
      · rw [ne_eq, Nat.floor_eq_zero, not_lt]
        exact s.one_le_level
    rw [selbergTerms_apply _ l]
    apply prod_factors_one_div_compMult_ge _ _ hnu _ _ hlsq
    · intro p hpp hpl
      apply hnu_lt p hpp (Trans.trans hpl hl.1.1)
    · exact hnu_nonneg

  rw [←Finset.sum_biUnion]
  · apply Finset.sum_le_sum_of_subset_of_nonneg ?_ (fun _ _ _ => hnu_nonneg _)
    intro m hm
    have hprod_pos : 0 < (∏ p ∈ m.primeFactors, p) := by
      apply Finset.prod_pos;
      intro p hp; exact Nat.pos_of_mem_primeFactorsList <| List.mem_toFinset.mp hp
    have hprod_ne_zero :  (∏ p ∈ m.primeFactors, p) ^ ⌊s.level⌋₊ ≠ 0 := by
      apply pow_ne_zero; apply ne_of_gt; apply hprod_pos
    rw [Finset.mem_biUnion]; simp_rw [Finset.mem_filter, Nat.mem_divisors]
    rw [Finset.mem_Icc, Nat.le_floor_iff] at hm
    · have hm_ne_zero : m ≠ 0 := by
        exact ne_of_gt <| Nat.succ_le.mp hm.1
      use ∏ p ∈ m.primeFactors, p
      constructor; constructor; constructor
      · apply prod_primes_dvd_of_dvd <;> intro p hp
        · apply hP p <| Nat.prime_of_mem_primeFactors hp
          trans (m:ℝ)
          · exact_mod_cast Nat.le_of_mem_primeFactors hp
          trans (Real.sqrt s.level)
          · exact hm.2
          apply sqrt_le_self s.level s.one_le_level
        exact Nat.prime_of_mem_primeFactors hp
      · exact prodPrimes_ne_zero
      · rw [←Real.sqrt_le_sqrt_iff (by linarith only [s.one_le_level]), Real.sqrt_sq]
        · trans (m:ℝ)
          · norm_cast; apply Nat.le_of_dvd (Nat.succ_le.mp hm.1)
            exact Nat.prod_primeFactors_dvd m
          exact hm.2
        apply le_of_lt; norm_cast
      constructor; constructor
      · rw [←Nat.factorization_le_iff_dvd _ hprod_ne_zero, Nat.factorization_pow]
        · intro p
          have hy_mul_prod_nonneg : 0 ≤ ⌊s.level⌋₊ * (Nat.factorization (∏ p ∈ m.primeFactors, p)) p := by
            apply mul_nonneg; apply Nat.le_floor; norm_cast; linarith only [s.one_le_level]; norm_num
          trans (Nat.factorization m) p * 1
          · rw [mul_one]
          rw [Finsupp.smul_apply, smul_eq_mul]
          by_cases hpp : p.Prime
          swap
          · rw [Nat.factorization_eq_zero_of_non_prime _ hpp, zero_mul]; exact hy_mul_prod_nonneg
          by_cases hpdvd : p ∣ m
          swap
          · rw [Nat.factorization_eq_zero_of_not_dvd hpdvd, zero_mul]; exact hy_mul_prod_nonneg
          apply mul_le_mul
          · trans m
            · apply le_of_lt <| Nat.factorization_lt _ _
              apply hm_ne_zero
            apply Nat.le_floor
            refine le_trans hm.2 ?_
            apply sqrt_le_self _ s.one_le_level
          · rw [←Nat.Prime.pow_dvd_iff_le_factorization hpp <| ne_of_gt hprod_pos, pow_one]
            apply Finset.dvd_prod_of_mem
            rw [Nat.mem_primeFactors]
            exact ⟨hpp, hpdvd, hm_ne_zero⟩
          · norm_num
          · norm_num
        exact hm_ne_zero
      · exact hprod_ne_zero
      · exact Nat.prod_primeFactors_dvd m
    · apply Real.sqrt_nonneg
  · intro i hi j hj hij t hti htj x hx
    simp only [Finset.bot_eq_empty, Finset.notMem_empty]
    specialize hti hx
    specialize htj hx
    simp_rw [Finset.mem_coe, Finset.mem_filter, Nat.mem_divisors] at *
    have h : ∀ i j {n}, i ∣ s.prodPrimes → i ∣ x → x ∣ j ^ n → i ∣ j := by
      intro i j n hiP hix hij
      apply Nat.squarefree_dvd_pow i j n (squarefree_of_dvd_prodPrimes hiP)
      exact Trans.trans hix hij
    have hidvdj : i ∣ j := by
      apply h i j hi.1.1 hti.2 htj.1.1
    have hjdvdi : j ∣ i := by
      apply h j i hj.1.1 htj.2 hti.1.1
    exact hij <| Nat.dvd_antisymm hidvdj hjdvdi

theorem boundingSum_ge_sum (s : SelbergSieve) (hnu : s.nu = (ζ : ArithmeticFunction ℝ).pdiv .id)
  (hP : ∀ p:ℕ, p.Prime → (p:ℝ) ≤ s.level → p ∣ s.prodPrimes) :
    s.selbergBoundingSum ≥ ∑ m ∈ Finset.Icc 1 (Nat.floor <| Real.sqrt s.level), 1 / (m:ℝ) := by
  trans ∑ m ∈ Finset.Icc 1 (Nat.floor <| Real.sqrt s.level), (ζ : ArithmeticFunction ℝ).pdiv .id m
  · rw[←hnu]
    apply selbergBoundingSum_ge_sum_div
    · intro p hpp hple
      apply hP p hpp hple
    · rw[hnu]
      exact CompletelyMultiplicative.zeta.pdiv CompletelyMultiplicative.id
    · intro n
      rw[hnu]
      apply div_nonneg
      · by_cases h : n = 0 <;> simp[h]
      simp
    · intro p hpp _
      rw[hnu]
      simp only [ArithmeticFunction.pdiv_apply, ArithmeticFunction.natCoe_apply,
        ArithmeticFunction.zeta_apply, Nat.cast_ite, CharP.cast_eq_zero, Nat.cast_one,
        ArithmeticFunction.id_apply]
      rw [if_neg, one_div]
      · apply inv_lt_one_of_one_lt₀; norm_cast
        exact hpp.one_lt
      exact hpp.ne_zero
  apply le_of_eq
  apply Finset.sum_congr rfl
  intro m hm
  rw [Finset.mem_Icc] at hm
  simp only [one_div, ArithmeticFunction.pdiv_apply, ArithmeticFunction.natCoe_apply,
    ArithmeticFunction.zeta_apply_ne (show m ≠ 0 by omega), Nat.cast_one,
    ArithmeticFunction.id_apply];

theorem boundingSum_ge_log (s : SelbergSieve) (hnu : s.nu = (ζ : ArithmeticFunction ℝ).pdiv .id)
  (hP : ∀ p:ℕ, p.Prime → (p:ℝ) ≤ s.level → p ∣ s.prodPrimes)  :
    s.selbergBoundingSum ≥ Real.log (s.level) / 2 := by
  trans (∑ m ∈ Finset.Icc 1 (Nat.floor <| Real.sqrt s.level), 1 / (m:ℝ))
  · exact boundingSum_ge_sum s hnu hP
  trans (Real.log <| Real.sqrt s.level)
  · rw [ge_iff_le]; simp_rw[one_div]
    apply Aux.log_le_sum_inv (Real.sqrt s.level)
    rw [Real.le_sqrt] <;> linarith[s.one_le_level]
  · apply ge_of_eq
    refine Real.log_sqrt ?h.hx
    linarith[s.one_le_level]

open ArithmeticFunction

theorem rem_sum_le_of_const (s : SelbergSieve) (C : ℝ) (hrem : ∀ d > 0, |rem (s := s.toBoundingSieve) d| ≤ C) :
    ∑ d ∈ s.prodPrimes.divisors, (if (d : ℝ) ≤ s.level then (3:ℝ) ^ ω d * |rem (s := s.toBoundingSieve) d| else 0)
      ≤ C * s.level * (1+Real.log s.level)^3 := by
  rw [←Finset.sum_filter]
  trans (∑ d ∈  Finset.filter (fun d:ℕ => ↑d ≤ s.level) (s.prodPrimes.divisors),  3 ^ ω d * C )
  · gcongr with d hd
    rw [Finset.mem_filter, Nat.mem_divisors] at hd
    apply hrem d
    apply Nat.pos_of_ne_zero
    apply ne_zero_of_dvd_ne_zero hd.1.2 hd.1.1
  rw [←Finset.sum_mul, mul_comm, mul_assoc]
  gcongr
  · linarith [abs_nonneg <| rem (s := s.toBoundingSieve) 1, hrem 1 (by norm_num)]
  rw [Finset.sum_filter]
  apply Aux.sum_pow_cardDistinctFactors_le_self_mul_log_pow (hx := s.one_le_level)
  apply prodPrimes_squarefree

end Sieve
end


==> anc/lean/extended-lean-companion/sharp-second-order/source/PrimeNumberTheoremAnd/SmoothExistence.lean <==
import Batteries.Tactic.Lemma
import Mathlib.Geometry.Manifold.PartitionOfUnity
import Mathlib.Tactic.Bound

set_option lang.lemmaCmd true

open MeasureTheory Set Real
open scoped ContDiff

-- This version makes the support of Ψ explicit, and this is easier for some later proofs
lemma smooth_urysohn_support_Ioo {a b c d : ℝ} (h1 : a < b) (h3 : c < d) :
    ∃ Ψ : ℝ → ℝ, (ContDiff ℝ ∞ Ψ) ∧ (HasCompactSupport Ψ) ∧ Set.indicator (Set.Icc b c) 1 ≤ Ψ ∧
    Ψ ≤ Set.indicator (Set.Ioo a d) 1 ∧ (Function.support Ψ = Set.Ioo a d) := by

  have := exists_msmooth_zero_iff_one_iff_of_isClosed
    (modelWithCornersSelf ℝ ℝ) (s := Set.Iic a ∪ Set.Ici d) (t := Set.Icc b c)
    (IsClosed.union isClosed_Iic isClosed_Ici)
    (isClosed_Icc)
    (by
      simp_rw [Set.disjoint_union_left, Set.disjoint_iff, Set.subset_def, Set.mem_inter_iff, Set.mem_Iic, Set.mem_Icc,
        Set.mem_empty_iff_false, and_imp, imp_false, not_le, Set.mem_Ici]
      constructor <;> intros <;> linarith)

  rcases this with ⟨Ψ, hΨSmooth, hΨrange, hΨ0, hΨ1⟩

  simp only [Set.mem_union, Set.mem_Iic, Set.mem_Ici, Set.mem_Icc] at *
  use Ψ
  simp only [range_subset_iff, mem_Icc] at hΨrange
  refine ⟨ContMDiff.contDiff hΨSmooth, ?_, ?_, ?_, ?_⟩
  · apply HasCompactSupport.of_support_subset_isCompact (K := Set.Icc a d) isCompact_Icc
    simp only [Function.support_subset_iff, ne_eq, mem_Icc, ← hΨ0, not_or]
    bound
  · apply Set.indicator_le'
    · intro x hx
      rw [hΨ1 x|>.mp, Pi.one_apply]
      simpa using hx
    · exact fun x _ ↦ (hΨrange x).1
  · intro x
    apply Set.le_indicator_apply
    · exact fun _ ↦ (hΨrange x).2
    · intro hx
      rw [← hΨ0 x|>.mp]
      simpa [-not_and, mem_Ioo, not_and_or, not_lt] using hx
  · ext x
    simp only [Function.mem_support, ne_eq, mem_Ioo, ← hΨ0, not_or, not_le]

lemma Function.support_id : Function.support (fun x : ℝ ↦ x) = Iio 0 ∪ Ioi 0 := by
  ext x; simp only [mem_support, ne_eq, Iio_union_Ioi, mem_compl_iff, mem_singleton_iff]

/-%%
Let $\nu$ be a bumpfunction.
\begin{theorem}[SmoothExistence]\label{SmoothExistence}\lean{SmoothExistence}\leanok
There exists a smooth (once differentiable would be enough), nonnegative ``bumpfunction'' $\nu$,
 supported in $[1/2,2]$ with total mass one:
$$
\int_0^\infty \nu(x)\frac{dx}{x} = 1.
$$
\end{theorem}
%%-/

attribute [-simp] one_div in

lemma SmoothExistence : ∃ (ν : ℝ → ℝ), (ContDiff ℝ ∞ ν) ∧ (∀ x, 0 ≤ ν x) ∧
    ν.support ⊆ Icc (1 / 2) 2 ∧ ∫ x in Ici 0, ν x / x = 1 := by
  suffices h : ∃ (ν : ℝ → ℝ), (ContDiff ℝ ∞ ν) ∧ (∀ x, 0 ≤ ν x) ∧
      ν.support ⊆ Set.Icc (1 / 2) 2 ∧ 0 < ∫ x in Set.Ici 0, ν x / x by
    rcases h with ⟨ν, hν, hνnonneg, hνsupp, hνpos⟩
    let c := (∫ x in Ici 0, ν x / x)
    use fun y ↦ ν y / c
    refine ⟨hν.div_const c, fun y ↦ div_nonneg (hνnonneg y) (le_of_lt hνpos), ?_, ?_⟩
    · rw [Function.support_div, Function.support_const (ne_of_lt hνpos).symm, inter_univ]
      convert hνsupp
    · simp only [div_right_comm _ c _, integral_div c, div_self <| ne_of_gt hνpos, c]

  have := smooth_urysohn_support_Ioo (a := 1 / 2) (b := 1) (c := 3/2) (d := 2) (by linarith)
    (by linarith)
  rcases this with ⟨ν, hνContDiff, _, hν0, hν1, hνSupport⟩
  use ν, hνContDiff
  unfold indicator at hν0 hν1
  simp only [mem_Icc, Pi.one_apply, Pi.le_def, mem_Ioo] at hν0 hν1
  simp only [hνSupport, subset_def, mem_Ioo, mem_Icc, and_imp]
  split_ands
  · exact fun x ↦ le_trans (by simp [apply_ite]) (hν0 x)
  · exact fun y hy hy' ↦ ⟨by linarith, by linarith⟩
  · rw [integral_pos_iff_support_of_nonneg]
    · simp only [Function.support_div, measurableSet_Ici, Measure.restrict_apply', hνSupport, Function.support_id]
      have : (Ioo (1 / 2 : ℝ) 2 ∩ (Iio 0 ∪ Ioi 0) ∩ Ici 0) = Ioo (1 / 2) 2 := by
        ext x
        simp only [mem_inter_iff, mem_Ioo, mem_Ici, mem_Iio, mem_Ioi, mem_union]
        bound
      simp only [this, volume_Ioo, ENNReal.ofReal_pos, sub_pos, gt_iff_lt]
      linarith
    · simp_rw [Pi.le_def, Pi.zero_apply]
      intro y
      by_cases h : y ∈ Function.support ν
      · apply div_nonneg <| le_trans (by simp [apply_ite]) (hν0 y)
        rw [hνSupport, mem_Ioo] at h; linarith [h.left]
      · simp only [Function.mem_support, ne_eq, not_not] at h; simp [h]
    · have : (fun x ↦ ν x / x).support ⊆ Icc (1 / 2) 2 := by
        rw [Function.support_div, hνSupport]
        apply subset_trans (by apply inter_subset_left) Ioo_subset_Icc_self
      apply (integrableOn_iff_integrable_of_support_subset this).mp
      apply ContinuousOn.integrableOn_compact isCompact_Icc
      apply hνContDiff.continuous.continuousOn.div continuousOn_id ?_
      simp only [mem_Icc, ne_eq, and_imp, id_eq]; intros;linarith
/-%%
\begin{proof}\leanok
\uses{smooth-ury}
Same idea as Urysohn-type argument.
\end{proof}
%%-/


==> anc/lean/extended-lean-companion/sharp-second-order/source/PrimeNumberTheoremAnd/Sobolev.lean <==
import Mathlib.Analysis.Calculus.Deriv.Support
import Mathlib.Analysis.Distribution.SchwartzSpace
import Mathlib.Order.Filter.ZeroAndBoundedAtFilter

open Real Complex MeasureTheory Filter Topology BoundedContinuousFunction SchwartzMap  BigOperators
open scoped ContDiff

variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E] {n : ℕ}

@[ext] structure CS (n : ℕ) (E : Type*) [NormedAddCommGroup E] [NormedSpace ℝ E] where
  toFun : ℝ → E
  h1 : ContDiff ℝ n toFun
  h2 : HasCompactSupport toFun

structure trunc extends (CS 2 ℝ) where
  h3 : (Set.Icc (-1) (1)).indicator 1 ≤ toFun
  h4 : toFun ≤ Set.indicator (Set.Ioo (-2) (2)) 1

structure W1 (n : ℕ) (E : Type*) [NormedAddCommGroup E] [NormedSpace ℝ E] where
  toFun : ℝ → E
  smooth : ContDiff ℝ n toFun
  integrable : ∀ ⦃k⦄, k ≤ n → Integrable (iteratedDeriv k toFun)

abbrev W21 := W1 2 ℂ

section lemmas

noncomputable def funscale {E : Type*} (g : ℝ → E) (R x : ℝ) : E := g (R⁻¹ • x)

lemma contDiff_ofReal : ContDiff ℝ ∞ ofReal := by
  have key x : HasDerivAt ofReal 1 x := hasDerivAt_id x |>.ofReal_comp
  have key' : deriv ofReal = fun _ => 1 := by ext x ; exact (key x).deriv
  refine contDiff_infty_iff_deriv.mpr ⟨fun x => (key x).differentiableAt, ?_⟩
  simpa [key'] using contDiff_const

omit [NormedSpace ℝ E] in
lemma tendsto_funscale {f : ℝ → E} (hf : ContinuousAt f 0) (x : ℝ) :
    Tendsto (fun R => funscale f R x) atTop (𝓝 (f 0)) :=
  hf.tendsto.comp (by simpa using tendsto_inv_atTop_zero.mul_const x)

end lemmas

namespace CS

variable {f : CS n E} {R x v : ℝ}

instance : CoeFun (CS n E) (fun _ => ℝ → E) where coe := CS.toFun

instance : Coe (CS n ℝ) (CS n ℂ) where coe f := ⟨fun x => f x,
  contDiff_ofReal.of_le (mod_cast le_top) |>.comp f.h1, f.h2.comp_left (g := ofReal) rfl⟩

def neg (f : CS n E) : CS n E where
  toFun := -f
  h1 := f.h1.neg
  h2 := by simpa [HasCompactSupport, tsupport] using f.h2

instance : Neg (CS n E) where neg := neg

@[simp] lemma neg_apply {x : ℝ} : (-f) x = - (f x) := rfl

def smul (R : ℝ) (f : CS n E) : CS n E := ⟨R • f, f.h1.const_smul R, f.h2.smul_left⟩

instance : HSMul ℝ (CS n E) (CS n E) where hSMul := smul

@[simp] lemma smul_apply : (R • f) x = R • f x := rfl

lemma continuous (f : CS n E) : Continuous f := f.h1.continuous

noncomputable def deriv (f : CS (n + 1) E) : CS n E where
  toFun := _root_.deriv f
  h1 := (contDiff_succ_iff_deriv.mp f.h1).2.2
  h2 := f.h2.deriv

lemma hasDerivAt (f : CS (n + 1) E) (x : ℝ) : HasDerivAt f (f.deriv x) x :=
  (f.h1.differentiable (by simp)).differentiableAt.hasDerivAt

lemma deriv_apply {f : CS (n + 1) E} {x : ℝ} : f.deriv x = _root_.deriv f x := rfl

lemma deriv_smul {f : CS (n + 1) E} : (R • f).deriv = R • f.deriv := by
  ext x ; exact (f.hasDerivAt x |>.const_smul R).deriv

noncomputable def scale (g : CS n E) (R : ℝ) : CS n E := by
  by_cases h : R = 0
  · exact ⟨0, contDiff_const, by simp [HasCompactSupport, tsupport]⟩
  · refine ⟨fun x => funscale g R x, ?_, ?_⟩
    · exact g.h1.comp (contDiff_const.smul contDiff_id)
    · exact g.h2.comp_smul (inv_ne_zero h)

lemma deriv_scale {f : CS (n + 1) E} : (f.scale R).deriv = R⁻¹ • f.deriv.scale R := by
  ext v ; by_cases hR : R = 0 <;> simp [hR, scale]
  · simp [deriv]
  · exact ((f.hasDerivAt (R⁻¹ • v)).scomp v (by simpa using (hasDerivAt_id v).const_smul R⁻¹)).deriv

lemma deriv_scale' {f : CS (n + 1) E} : (f.scale R).deriv v = R⁻¹ • f.deriv (R⁻¹ • v) := by
  rw [deriv_scale, smul_apply]
  by_cases hR : R = 0 <;> simp [hR, scale, funscale]

lemma hasDerivAt_scale (f : CS (n + 1) E) (R x : ℝ) :
    HasDerivAt (f.scale R) (R⁻¹ • _root_.deriv f (R⁻¹ • x)) x := by
  convert hasDerivAt (f.scale R) x ; rw [deriv_scale'] ; rfl

lemma tendsto_scale (f : CS n E) (x : ℝ) : Tendsto (fun R => f.scale R x) atTop (𝓝 (f 0)) := by
  apply (tendsto_funscale f.continuous.continuousAt x).congr'
  filter_upwards [eventually_ne_atTop 0] with R hR ; simp [scale, hR]

lemma bounded : ∃ C, ∀ v, ‖f v‖ ≤ C := by
  obtain ⟨x, hx⟩ := (continuous_norm.comp f.continuous).exists_forall_ge_of_hasCompactSupport f.h2.norm
  exact ⟨_, hx⟩

end CS

namespace trunc

instance : CoeFun trunc (fun _ => ℝ → ℝ) where coe f := f.toFun

instance : Coe trunc (CS 2 ℝ) where coe := trunc.toCS

lemma nonneg (g : trunc) (x : ℝ) : 0 ≤ g x := (Set.indicator_nonneg (by simp) x).trans (g.h3 x)

lemma le_one (g : trunc) (x : ℝ) : g x ≤ 1 := (g.h4 x).trans <| Set.indicator_le_self' (by simp) x

lemma zero (g : trunc) : g =ᶠ[𝓝 0] 1 := by
  have : Set.Icc (-1) 1 ∈ 𝓝 (0 : ℝ) := by apply Icc_mem_nhds <;> linarith
  exact eventually_of_mem this (fun x hx => le_antisymm (g.le_one x) (by simpa [hx] using g.h3 x))

@[simp] lemma zero_at {g : trunc} : g 0 = 1 := g.zero.eq_of_nhds

end trunc

namespace W1

instance : CoeFun (W1 n E) (fun _ => ℝ → E) where coe := W1.toFun

lemma continuous (f : W1 n E) : Continuous f := f.smooth.continuous

lemma differentiable (f : W1 (n + 1) E) : Differentiable ℝ f :=
  f.smooth.differentiable (by simp)

lemma iteratedDeriv_sub {f g : ℝ → E} (hf : ContDiff ℝ n f) (hg : ContDiff ℝ n g) :
    iteratedDeriv n (f - g) = iteratedDeriv n f - iteratedDeriv n g := by
  induction n generalizing f g with
  | zero => rfl
  | succ n ih =>
    have hf' : ContDiff ℝ n (deriv f) := hf.iterate_deriv' n 1
    have hg' : ContDiff ℝ n (deriv g) := hg.iterate_deriv' n 1
    have hfg : deriv (f - g) = deriv f - deriv g := by
      ext x ; apply deriv_sub
      · exact (hf.differentiable (by simp)).differentiableAt
      · exact (hg.differentiable (by simp)).differentiableAt
    simp_rw [iteratedDeriv_succ', ← ih hf' hg', hfg]

noncomputable def deriv (f : W1 (n + 1) E) : W1 n E where
  toFun := _root_.deriv f
  smooth := contDiff_succ_iff_deriv.mp f.smooth |>.2.2
  integrable k hk := by
    simpa [iteratedDeriv_succ'] using f.integrable (Nat.succ_le_succ hk)

lemma hasDerivAt (f : W1 (n + 1) E) (x : ℝ) : HasDerivAt f (f.deriv x) x :=
  f.differentiable.differentiableAt.hasDerivAt

def sub (f g : W1 n E) : W1 n E where
  toFun := f - g
  smooth := f.smooth.sub g.smooth
  integrable k hk := by
    have hf : ContDiff ℝ k f := f.smooth.of_le (by simp [hk])
    have hg : ContDiff ℝ k g := g.smooth.of_le (by simp [hk])
    simpa [iteratedDeriv_sub hf hg] using (f.integrable hk).sub (g.integrable hk)

instance : Sub (W1 n E) where sub := sub

lemma integrable_iteratedDeriv_Schwarz {f : 𝓢(ℝ, ℂ)} : Integrable (iteratedDeriv n f) := by
  induction n generalizing f with
  | zero => exact f.integrable
  | succ n ih => simpa [iteratedDeriv_succ'] using ih (f := SchwartzMap.derivCLM ℝ f)

def of_Schwartz (f : 𝓢(ℝ, ℂ)) : W1 n ℂ where
  toFun := f
  smooth := f.smooth n
  integrable _ _ := integrable_iteratedDeriv_Schwarz

end W1

namespace W21

variable {f : W21}

noncomputable def norm (f : ℝ → ℂ) : ℝ :=
    (∫ v, ‖f v‖) + (4 * π ^ 2)⁻¹ * (∫ v, ‖deriv (deriv f) v‖)

lemma norm_nonneg {f : ℝ → ℂ} : 0 ≤ norm f :=
  add_nonneg (integral_nonneg (fun t => by simp))
    (mul_nonneg (by positivity) (integral_nonneg (fun t => by simp)))

noncomputable instance : Norm W21 where norm := norm ∘ W1.toFun

noncomputable instance : Coe 𝓢(ℝ, ℂ) W21 where coe := W1.of_Schwartz

def ofCS2 (f : CS 2 ℂ) : W21 := by
  refine ⟨f, f.h1, fun k hk => ?_⟩ ; match k with
  | 0 => exact f.h1.continuous.integrable_of_hasCompactSupport f.h2
  | 1 => simpa using (f.h1.continuous_deriv one_le_two).integrable_of_hasCompactSupport f.h2.deriv
  | 2 => simpa [iteratedDeriv_succ] using
    (f.h1.iterate_deriv' 0 2).continuous.integrable_of_hasCompactSupport f.h2.deriv.deriv

instance : Coe (CS 2 ℂ) W21 where coe := ofCS2

instance : HMul (CS 2 ℂ) W21 (CS 2 ℂ) where hMul g f := ⟨g * f, g.h1.mul f.smooth, g.h2.mul_right⟩

instance : HMul (CS 2 ℝ) W21 (CS 2 ℂ) where hMul g f := (g : CS 2 ℂ) * f

lemma hf (f : W21) : Integrable f := f.integrable zero_le_two

lemma hf' (f : W21) : Integrable (deriv f) := by simpa [iteratedDeriv_succ] using f.integrable one_le_two

lemma hf'' (f : W21) : Integrable (deriv (deriv f))  := by simpa [iteratedDeriv_succ] using f.integrable le_rfl

end W21

theorem W21_approximation (f : W21) (g : trunc) :
    Tendsto (fun R => ‖f - (g.scale R * f : W21)‖) atTop (𝓝 0) := by

  -- Definitions
  let f' := f.deriv
  let f'' := f'.deriv
  let g' := (g : CS 2 ℝ).deriv
  let g'' := g'.deriv
  let h R v := 1 - g.scale R v
  let h' R := - (g.scale R).deriv
  let h'' R := - (g.scale R).deriv.deriv

  -- Properties of h
  have ch {R} : Continuous (fun v => (h R v : ℂ)) := continuous_ofReal.comp <| continuous_const.sub (CS.continuous _)
  have ch' {R} : Continuous (fun v => (h' R v : ℂ)) := continuous_ofReal.comp (CS.continuous _)
  have ch'' {R} : Continuous (fun v => (h'' R v : ℂ)) := continuous_ofReal.comp (CS.continuous _)
  have dh R v : HasDerivAt (h R) (h' R v) v := by
    convert CS.hasDerivAt_scale (g : CS 2 ℝ) R v |>.const_sub 1 using 1
    simp [h', CS.deriv_scale'] ; left ; rfl
  have dh' R v : HasDerivAt (h' R) (h'' R v) v := ((g.scale R).deriv.hasDerivAt v).neg
  have hh1 R v : |h R v| ≤ 1 := by
    by_cases hR : R = 0 <;> simp [h, hR, CS.scale, funscale] ; rw [abs_le] ; constructor <;>
    linarith [g.le_one (R⁻¹ * v), g.nonneg (R⁻¹ * v)]
  have vR v : Tendsto (fun R : ℝ => v * R⁻¹) atTop (𝓝 0) := by simpa using tendsto_inv_atTop_zero.const_mul v

  -- Proof
  convert_to Tendsto (fun R => W21.norm (fun v => h R v * f v)) atTop (𝓝 0)
  · ext R ; change W21.norm _ = _ ; congr ; ext v ; simp [h, sub_mul] ; rfl
  rw [show (0 : ℝ) = 0 + ((4 * π ^ 2)⁻¹ : ℝ) * 0 by simp]
  refine Tendsto.add ?_ (Tendsto.const_mul _ ?_)

  · let F R v := ‖h R v * f v‖
    have eh v : ∀ᶠ R in atTop, h R v = 0 := by
      filter_upwards [(vR v).eventually g.zero, eventually_ne_atTop 0] with R hR hR'
      simp [h, hR, CS.scale, hR', funscale, mul_comm R⁻¹]
    have e1 : ∀ᶠ (n : ℝ) in atTop, AEStronglyMeasurable (F n) volume := by
      apply Eventually.of_forall ; intro R
      exact (ch.mul f.continuous).norm.aestronglyMeasurable
    have e2 : ∀ᶠ (n : ℝ) in atTop, ∀ᵐ (a : ℝ), ‖F n a‖ ≤ ‖f a‖ := by
      apply Eventually.of_forall ; intro R
      apply Eventually.of_forall ; intro v
      simpa [F] using mul_le_mul (hh1 R v) le_rfl (by simp) zero_le_one
    have e4 : ∀ᵐ (a : ℝ), Tendsto (fun n ↦ F n a) atTop (𝓝 0) := by
      apply Eventually.of_forall ; intro v
      apply tendsto_nhds_of_eventually_eq ; filter_upwards [eh v] with R hR ; simp [F, hR]
    simpa [F] using tendsto_integral_filter_of_dominated_convergence _ e1 e2 f.hf.norm e4

  · let F R v := ‖h'' R v * f v + 2 * h' R v * f' v + h R v * f'' v‖
    convert_to Tendsto (fun R ↦ ∫ (v : ℝ), F R v) atTop (𝓝 0)
    · have this R v : deriv (deriv (fun v => h R v * f v)) v = h'' R v * f v + 2 * h' R v * f' v + h R v * f'' v := by
        have df v : HasDerivAt f (f' v) v := f.hasDerivAt v
        have df' v : HasDerivAt f' (f'' v) v := f'.hasDerivAt v
        have l3 v : HasDerivAt (fun v => h R v * f v) (h' R v * f v + h R v * f' v) v :=
          (dh R v).ofReal_comp.mul (df v)
        have l5 : HasDerivAt (fun v => h' R v * f v) (h'' R v * f v + h' R v * f' v) v :=
          (dh' R v).ofReal_comp.mul (df v)
        have l7 : HasDerivAt (fun v => h R v * f' v) (h' R v * f' v + h R v * f'' v) v :=
          (dh R v).ofReal_comp.mul (df' v)
        have d1 : deriv (fun v => h R v * f v) = fun v => h' R v * f v + h R v * f' v :=
          funext (fun v => (l3 v).deriv)
        rw [d1] ; convert (l5.add l7).deriv using 1 ; ring
      simp_rw [this, F]

    obtain ⟨c1, mg'⟩ := g'.bounded
    obtain ⟨c2, mg''⟩ := g''.bounded
    let bound v := c2 * ‖f v‖ + 2 * c1 * ‖f' v‖ + ‖f'' v‖
    have e1 : ∀ᶠ (n : ℝ) in atTop, AEStronglyMeasurable (F n) volume := by
      apply Eventually.of_forall ; intro R ; apply (Continuous.norm ?_).aestronglyMeasurable
      exact ((ch''.mul f.continuous).add ((continuous_const.mul ch').mul f.deriv.continuous)).add
        (ch.mul f.deriv.deriv.continuous)
    have e2 : ∀ᶠ R in atTop, ∀ᵐ (a : ℝ), ‖F R a‖ ≤ bound a := by
      have hc1 : ∀ᶠ R in atTop, ∀ v, |h' R v| ≤ c1 := by
        filter_upwards [eventually_ge_atTop 1] with R hR v
        have hR' : R ≠ 0 := by linarith
        have : 0 ≤ R := by linarith
        simp [h', CS.deriv_scale, abs_mul, abs_inv, abs_eq_self.mpr this] ; simp [CS.scale, funscale, hR']
        convert_to _ ≤ c1 * 1 ; simp ; rw [mul_comm]
        apply mul_le_mul (mg' _) (inv_le_of_inv_le₀ (by linarith) (by simpa using hR)) (by positivity)
        exact (abs_nonneg _).trans (mg' 0)
      have hc2 : ∀ᶠ R in atTop, ∀ v, |h'' R v| ≤ c2 := by
        filter_upwards [eventually_ge_atTop 1] with R hR v
        have e1 : 0 ≤ R := by linarith
        have e2 : R⁻¹ ≤ 1 := inv_le_of_inv_le₀ (by linarith) (by simpa using hR)
        have e3 : R ≠ 0 := by linarith
        simp [h'', CS.deriv_scale, CS.deriv_smul, abs_mul, abs_inv, abs_eq_self.mpr e1]
        convert_to _ ≤ 1 * (1 * c2) ; simp
        apply mul_le_mul e2 ?_ (by positivity) zero_le_one
        apply mul_le_mul e2 ?_ (by positivity) zero_le_one
        simp [CS.scale, e3, funscale] ; apply mg''
      filter_upwards [hc1, hc2] with R hc1 hc2
      apply Eventually.of_forall ; intro v ; specialize hc1 v ; specialize hc2 v
      simp only [F, bound, norm_norm]
      refine (norm_add_le _ _).trans ?_ ; apply add_le_add
      · refine (norm_add_le _ _).trans ?_ ; apply add_le_add <;> simp <;> gcongr
      · simpa using mul_le_mul (hh1 R v) le_rfl (by simp) zero_le_one
    have e3 : Integrable bound volume := (((f.hf.norm).const_mul _).add ((f.hf'.norm).const_mul _)).add f.hf''.norm
    have e4 : ∀ᵐ (a : ℝ), Tendsto (fun n ↦ F n a) atTop (𝓝 0) := by
      apply Eventually.of_forall ; intro v
      have evg' : g' =ᶠ[𝓝 0] 0 := by convert ← g.zero.deriv ; exact deriv_const' _
      have evg'' : g'' =ᶠ[𝓝 0] 0 := by convert ← evg'.deriv ; exact deriv_const' _
      refine tendsto_norm_zero.comp <| (ZeroAtFilter.add ?_ ?_).add ?_
      · have eh'' v : ∀ᶠ R in atTop, h'' R v = 0 := by
          filter_upwards [(vR v).eventually evg'', eventually_ne_atTop 0] with R hR hR'
          simp [h'', CS.deriv_scale, CS.deriv_smul, hR']
          simp [CS.scale, hR', funscale, mul_comm R⁻¹]
          exact hR
        apply tendsto_nhds_of_eventually_eq
        filter_upwards [eh'' v] with R hR ; simp [hR]
      · have eh' v : ∀ᶠ R in atTop, h' R v = 0 := by
          filter_upwards [(vR v).eventually evg'] with R hR
          simp [g'] at hR
          simp [h', CS.deriv_scale', mul_comm R⁻¹, hR]
        apply tendsto_nhds_of_eventually_eq
        filter_upwards [eh' v] with R hR ; simp [hR]
      · simpa [h] using ((g.tendsto_scale v).const_sub 1).ofReal.mul tendsto_const_nhds
    simpa [F] using tendsto_integral_filter_of_dominated_convergence bound e1 e2 e3 e4


==> anc/lean/extended-lean-companion/sharp-second-order/source/PrimeNumberTheoremAnd/Wiener.lean <==
import Mathlib.Analysis.Fourier.FourierTransform
import Mathlib.Analysis.Fourier.FourierTransformDeriv
import Mathlib.NumberTheory.ArithmeticFunction
import Mathlib.NumberTheory.LSeries.PrimesInAP
import Mathlib.Topology.Algebra.Support
import Mathlib.Analysis.Calculus.ContDiff.Defs
import Mathlib.Geometry.Manifold.PartitionOfUnity
import Mathlib.Tactic.FunProp
import Mathlib.Analysis.Normed.Group.Tannery
import Mathlib.Algebra.Order.Field.Basic
import Mathlib.Order.Filter.ZeroAndBoundedAtFilter
import Mathlib.Analysis.Fourier.RiemannLebesgueLemma
import Mathlib.Analysis.SumIntegralComparisons
import Mathlib.Algebra.GroupWithZero.Units.Basic
import Mathlib.Analysis.Distribution.FourierSchwartz
import Mathlib.Topology.UniformSpace.UniformConvergence
import Mathlib.NumberTheory.MulChar.Lemmas

import PrimeNumberTheoremAnd.Fourier
import PrimeNumberTheoremAnd.BrunTitchmarsh
import PrimeNumberTheoremAnd.Mathlib.Analysis.Asymptotics.Asymptotics
import PrimeNumberTheoremAnd.SmoothExistence

set_option lang.lemmaCmd true

-- note: the opening of ArithmeticFunction introduces a notation σ that seems
-- impossible to hide, and hence parameters that are traditionally called σ will
-- have to be called σ' instead in this file.

open Real BigOperators ArithmeticFunction MeasureTheory Filter Set FourierTransform LSeries Asymptotics SchwartzMap
open Complex hiding log
open scoped Topology
open scoped ContDiff

variable {n : ℕ} {A a b c d u x y t σ' : ℝ} {ψ Ψ : ℝ → ℂ} {F G : ℂ → ℂ} {f : ℕ → ℂ} {𝕜 : Type} [RCLike 𝕜]

/-%%
The Fourier transform of an absolutely integrable function $\psi: \R \to \C$ is defined by the formula
$$ \hat \psi(u) := \int_\R e(-tu) \psi(t)\ dt$$
where $e(\theta) := e^{2\pi i \theta}$.

Let $f: \N \to \C$ be an arithmetic function such that $\sum_{n=1}^\infty \frac{|f(n)|}{n^\sigma} < \infty$ for all $\sigma>1$.  Then the Dirichlet series
$$ F(s) := \sum_{n=1}^\infty \frac{f(n)}{n^s}$$
is absolutely convergent for $\sigma>1$.
%%-/

noncomputable
def nterm (f : ℕ → ℂ) (σ' : ℝ) (n : ℕ) : ℝ := if n = 0 then 0 else ‖f n‖ / n ^ σ'

lemma nterm_eq_norm_term {f : ℕ → ℂ} : nterm f σ' n = ‖term f σ' n‖ := by
  by_cases h : n = 0 <;> simp [nterm, term, h]

theorem norm_term_eq_nterm_re (s : ℂ) :
    ‖term f s n‖ = nterm f (s.re) n := by
  simp only [nterm, term, apply_ite (‖·‖), norm_zero, norm_div]
  apply ite_congr rfl (fun _ ↦ rfl)
  intro h
  congr
  refine norm_natCast_cpow_of_pos (by omega) s

lemma hf_coe1 (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ')) (hσ : 1 < σ') :
    ∑' i, (‖term f σ' i‖₊ : ENNReal) ≠ ⊤ := by
  simp_rw [ENNReal.tsum_coe_ne_top_iff_summable_coe, ← norm_toNNReal]
  norm_cast
  apply Summable.toNNReal
  convert hf σ' hσ with i
  simp [nterm_eq_norm_term]

instance instMeasurableSpace : MeasurableSpace Circle :=
  inferInstanceAs <| MeasurableSpace <| Subtype _
instance instBorelSpace : BorelSpace Circle :=
  inferInstanceAs <| BorelSpace <| Subtype (· ∈ Metric.sphere (0 : ℂ) 1)

-- TODO - add to mathlib
attribute [fun_prop] Real.continuous_fourierChar

lemma first_fourier_aux1 (hψ : AEMeasurable ψ) {x : ℝ} (n : ℕ) : AEMeasurable fun (u : ℝ) ↦
    (‖fourierChar (-(u * ((1 : ℝ) / ((2 : ℝ) * π) * (n / x).log))) • ψ u‖ₑ : ENNReal) := by
  fun_prop

lemma first_fourier_aux2a :
    (2 : ℂ) * π * -(y * (1 / (2 * π) * Real.log ((n) / x))) = -(y * ((n) / x).log) := by
  calc
    _ = -(y * (((2 : ℂ) * π) / (2 * π) * Real.log ((n) / x))) := by ring
    _ = _ := by rw [div_self (by norm_num), one_mul]

lemma first_fourier_aux2 (hx : 0 < x) (n : ℕ) :
    term f σ' n * 𝐞 (-(y * (1 / (2 * π) * Real.log (n / x)))) • ψ y =
    term f (σ' + y * I) n • (ψ y * x ^ (y * I)) := by
  by_cases hn : n = 0
  · simp [term, hn]
  simp only [term, hn, ↓reduceIte]
  calc
    _ = (f n * (cexp ((2 * π * -(y * (1 / (2 * π) * Real.log (n / x)))) * I) / ↑((n : ℝ) ^ σ'))) • ψ y := by
      rw [Circle.smul_def, fourierChar_apply, ofReal_cpow (by norm_num)]
      simp only [one_div, mul_inv_rev, mul_neg, ofReal_neg, ofReal_mul, ofReal_ofNat, ofReal_inv,
        neg_mul, smul_eq_mul, ofReal_natCast]
      ring
    _ = (f n * (x ^ (y * I) / n ^ (σ' + y * I))) • ψ y := by
      congr 2
      have l1 : 0 < (n : ℝ) := by simpa using Nat.pos_iff_ne_zero.mpr hn
      have l2 : (x : ℂ) ≠ 0 := by simp [hx.ne.symm]
      have l3 : (n : ℂ) ≠ 0 := by simp [hn]
      rw [Real.rpow_def_of_pos l1, Complex.cpow_def_of_ne_zero l2, Complex.cpow_def_of_ne_zero l3]
      push_cast
      simp_rw [← Complex.exp_sub]
      congr 1
      rw [first_fourier_aux2a, Real.log_div l1.ne.symm hx.ne.symm]
      push_cast
      rw [Complex.ofReal_log hx.le]
      ring
    _ = _ := by simp ; group

/-%%
\begin{lemma}[first_fourier]\label{first_fourier}\lean{first_fourier}\leanok  If $\psi: \R \to \C$ is integrable and $x > 0$, then for any $\sigma>1$
  $$ \sum_{n=1}^\infty \frac{f(n)}{n^\sigma} \hat \psi( \frac{1}{2\pi} \log \frac{n}{x} ) = \int_\R F(\sigma + it) \psi(t) x^{it}\ dt.$$
\end{lemma}
%%-/
lemma first_fourier (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hsupp : Integrable ψ) (hx : 0 < x) (hσ : 1 < σ') :
    ∑' n : ℕ, term f σ' n * (𝓕 ψ (1 / (2 * π) * log (n / x))) =
    ∫ t : ℝ, LSeries f (σ' + t * I) * ψ t * x ^ (t * I) := by
/-%%
\begin{proof}\leanok  By the definition of the Fourier transform, the left-hand side expands as
$$ \sum_{n=1}^\infty \int_\R \frac{f(n)}{n^\sigma} \psi(t) e( - \frac{1}{2\pi} t \log \frac{n}{x})\ dt$$
while the right-hand side expands as
$$ \int_\R \sum_{n=1}^\infty \frac{f(n)}{n^{\sigma+it}} \psi(t) x^{it}\ dt.$$
Since
$$\frac{f(n)}{n^\sigma} \psi(t) e( - \frac{1}{2\pi} t \log \frac{n}{x}) = \frac{f(n)}{n^{\sigma+it}} \psi(t) x^{it}$$
the claim then follows from Fubini's theorem.
\end{proof}
%%-/
  calc
    _ = ∑' n, term f σ' n * ∫ (v : ℝ), 𝐞 (-(v * ((1 : ℝ) / ((2 : ℝ) * π) * Real.log (n / x)))) • ψ v := by
      simp only [Real.fourierIntegral, VectorFourier.fourierIntegral]
      simp only [one_div, mul_inv_rev, innerₗ_apply, RCLike.inner_apply', conj_trivial]
    _ = ∑' n, ∫ (v : ℝ), term f σ' n * 𝐞 (-(v * ((1 : ℝ) / ((2 : ℝ) * π) * Real.log (n / x)))) • ψ v := by
      simp [integral_const_mul]
    _ = ∫ (v : ℝ), ∑' n, term f σ' n * 𝐞 (-(v * ((1 : ℝ) / ((2 : ℝ) * π) * Real.log (n / x)))) • ψ v := by
      refine (integral_tsum ?_ ?_).symm
      · refine fun _ ↦ AEMeasurable.aestronglyMeasurable ?_
        have := hsupp.aemeasurable
        fun_prop
      · simp only [enorm_mul]
        simp_rw [lintegral_const_mul'' _ (first_fourier_aux1 hsupp.aemeasurable _)]
        calc
          _ = (∑' (i : ℕ), ‖term f σ' i‖ₑ) * ∫⁻ (a : ℝ), ‖ψ a‖ₑ ∂volume := by
            simp [ENNReal.tsum_mul_right, enorm_eq_nnnorm]
          _ ≠ ⊤ := ENNReal.mul_ne_top (hf_coe1 hf hσ)
            (ne_top_of_lt hsupp.2)
    _ = _ := by
      congr 1; ext y
      simp_rw [mul_assoc (LSeries _ _), ← smul_eq_mul (a := (LSeries _ _)), LSeries]
      rw [← Summable.tsum_smul_const]
      · congr with n ; exact first_fourier_aux2 hx n
      · apply Summable.of_norm
        convert hf σ' hσ with n
        rw [norm_term_eq_nterm_re]
        simp

/-%%
\begin{lemma}[second_fourier]\label{second_fourier}\lean{second_fourier}\leanok If $\psi: \R \to \C$ is continuous and compactly supported and $x > 0$, then for any $\sigma>1$
$$ \int_{-\log x}^\infty e^{-u(\sigma-1)} \hat \psi(\frac{u}{2\pi})\ du = x^{\sigma - 1} \int_\R \frac{1}{\sigma+it-1} \psi(t) x^{it}\ dt.$$
\end{lemma}
%%-/

@[continuity]
lemma continuous_multiplicative_ofAdd : Continuous (⇑Multiplicative.ofAdd : ℝ → ℝ) := ⟨fun _ ↦ id⟩

attribute [fun_prop] measurable_coe_nnreal_ennreal

lemma second_fourier_integrable_aux1a (hσ : 1 < σ') :
    IntegrableOn (fun (x : ℝ) ↦ cexp (-((x : ℂ) * ((σ' : ℂ) - 1)))) (Ici (-Real.log x)) := by
  norm_cast
  suffices IntegrableOn (fun (x : ℝ) ↦ (rexp (-(x * (σ' - 1))))) (Ici (-x.log)) _ from this.ofReal
  simp_rw [fun (a x : ℝ) ↦ (by ring : -(x * a) = -a * x)]
  rw [integrableOn_Ici_iff_integrableOn_Ioi]
  apply exp_neg_integrableOn_Ioi
  linarith

lemma second_fourier_integrable_aux1 (hcont : Continuous ψ) (hsupp : Integrable ψ) (hσ : 1 < σ') :
    let ν : Measure (ℝ × ℝ) := (volume.restrict (Ici (-Real.log x))).prod volume
    Integrable (Function.uncurry fun (u : ℝ) (a : ℝ) ↦ ((rexp (-u * (σ' - 1))) : ℂ) •
    (𝐞 (Multiplicative.ofAdd (-(a * (u / (2 * π))))) : ℂ) • ψ a) ν := by
  intro ν
  constructor
  · apply Measurable.aestronglyMeasurable
    -- TODO: find out why fun_prop does not play well with Multiplicative.ofAdd
    simp only [neg_mul, ofReal_exp, ofReal_neg, ofReal_mul, ofReal_sub, ofReal_one,
      Multiplicative.ofAdd, Equiv.coe_fn_mk, smul_eq_mul]
    apply MeasureTheory.measurable_uncurry_of_continuous_of_measurable <;> fun_prop
  · let f1 : ℝ → ENNReal := fun a1 ↦ ‖cexp (-(↑a1 * (↑σ' - 1)))‖ₑ
    let f2 : ℝ → ENNReal := fun a2 ↦ ‖ψ a2‖ₑ
    suffices ∫⁻ (a : ℝ × ℝ), f1 a.1 * f2 a.2 ∂ν < ⊤ by
      simpa [hasFiniteIntegral_iff_enorm, enorm_eq_nnnorm, Function.uncurry]
    refine (lintegral_prod_mul ?_ ?_).trans_lt ?_ <;> try fun_prop
    exact ENNReal.mul_lt_top (second_fourier_integrable_aux1a hσ).2 hsupp.2

lemma second_fourier_integrable_aux2 (hσ : 1 < σ') :
    IntegrableOn (fun (u : ℝ) ↦ cexp ((1 - ↑σ' - ↑t * I) * ↑u)) (Ioi (-Real.log x)) := by
  refine (integrable_norm_iff (Measurable.aestronglyMeasurable <| by fun_prop)).mp ?_
  suffices IntegrableOn (fun a ↦ rexp (-(σ' - 1) * a)) (Ioi (-x.log)) _ by simpa [Complex.norm_exp]
  apply exp_neg_integrableOn_Ioi
  linarith

lemma second_fourier_aux (hx : 0 < x) :
    -(cexp (-((1 - ↑σ' - ↑t * I) * ↑(Real.log x))) / (1 - ↑σ' - ↑t * I)) =
    ↑(x ^ (σ' - 1)) * (↑σ' + ↑t * I - 1)⁻¹ * ↑x ^ (↑t * I) := by
  calc
    _ = cexp (↑(Real.log x) * ((↑σ' - 1) + ↑t * I)) * (↑σ' + ↑t * I - 1)⁻¹ := by rw [← div_neg]; ring_nf
    _ = (x ^ ((↑σ' - 1) + ↑t * I)) * (↑σ' + ↑t * I - 1)⁻¹ := by
      rw [Complex.cpow_def_of_ne_zero (ofReal_ne_zero.mpr (ne_of_gt hx)), Complex.ofReal_log hx.le]
    _ = (x ^ ((σ' : ℂ) - 1)) * (x ^ (↑t * I)) * (↑σ' + ↑t * I - 1)⁻¹ := by
      rw [Complex.cpow_add _ _ (ofReal_ne_zero.mpr (ne_of_gt hx))]
    _ = _ := by rw [ofReal_cpow hx.le]; push_cast; ring

lemma second_fourier (hcont : Continuous ψ) (hsupp : Integrable ψ)
    {x σ' : ℝ} (hx : 0 < x) (hσ : 1 < σ') :
    ∫ u in Ici (-log x), Real.exp (-u * (σ' - 1)) * 𝓕 ψ (u / (2 * π)) =
    (x^(σ' - 1) : ℝ) * ∫ t, (1 / (σ' + t * I - 1)) * ψ t * x^(t * I) ∂ volume := by
/-%%
\begin{proof}\leanok
The left-hand side expands as
$$ \int_{-\log x}^\infty \int_\R e^{-u(\sigma-1)} \psi(t) e(-\frac{tu}{2\pi})\ dt\ du \atop{?}=
x^{\sigma - 1} \int_\R \frac{1}{\sigma+it-1} \psi(t) x^{it}\ dt$$
so by Fubini's theorem it suffices to verify the identity
\begin{align*}
\int_{-\log x}^\infty e^{-u(\sigma-1)} e(-\frac{tu}{2\pi})\ du
&= \int_{-\log x}^\infty e^{(it - \sigma + 1)u}\ du \\
&= \frac{1}{it - \sigma + 1} e^{(it - \sigma + 1)u}\ \Big|_{-\log x}^\infty \\
&= x^{\sigma - 1} \frac{1}{\sigma+it-1} x^{it}
\end{align*}
\end{proof}
%%-/
  conv in ↑(rexp _) * _ => { rw [Real.fourierIntegral_real_eq, ← smul_eq_mul, ← integral_smul] }
  rw [MeasureTheory.integral_integral_swap]
  swap
  · exact second_fourier_integrable_aux1 hcont hsupp hσ
  rw [← integral_const_mul]
  congr 1; ext t
  dsimp [Real.fourierChar, Circle.exp]

  simp_rw [mul_smul_comm, ← smul_mul_assoc, integral_mul_const]
  rw [fun (a b d : ℂ) ↦ show a * (b * (ψ t) * d) = (a * b * d) * ψ t by ring]
  congr 1
  conv =>
    lhs
    enter [2]
    ext a
    rw [AddChar.coe_mk, Submonoid.mk_smul, smul_eq_mul]
  push_cast
  simp_rw [← Complex.exp_add]
  have (u : ℝ) :
      2 * ↑π * -(↑t * (↑u / (2 * ↑π))) * I + -↑u * (↑σ' - 1) = (1 - σ' - t * I) * u := calc
    _ = -↑u * (↑σ' - 1) + (2 * ↑π) / (2 * ↑π) * -(↑t * ↑u) * I := by ring
    _ = -↑u * (↑σ' - 1) + 1 * -(↑t * ↑u) * I := by rw [div_self (by norm_num)]
    _ = _ := by ring
  simp_rw [this]
  let c : ℂ := (1 - ↑σ' - ↑t * I)
  have : c ≠ 0 := by simp [Complex.ext_iff, c] ; intro h ; linarith
  let f' (u : ℝ) := cexp (c * u)
  let f := fun (u : ℝ) ↦ (f' u) / c
  have hderiv : ∀ u ∈ Ici (-Real.log x), HasDerivAt f (f' u) u := by
    intro u _
    rw [show f' u = cexp (c * u) * (c * 1) / c by simp only [f']; field_simp]
    exact (hasDerivAt_id' u).ofReal_comp.const_mul c |>.cexp.div_const c
  have hf : Tendsto f atTop (𝓝 0) := by
    apply tendsto_zero_iff_norm_tendsto_zero.mpr
    suffices Tendsto (fun (x : ℝ) ↦ ‖cexp (c * ↑x)‖ / ‖c‖) atTop (𝓝 (0 / ‖c‖)) by simpa [f, f'] using this
    apply Filter.Tendsto.div_const
    suffices Tendsto (· * (1 - σ')) atTop atBot by simpa [Complex.norm_exp, mul_comm (1 - σ'), c]
    exact Tendsto.atTop_mul_const_of_neg (by linarith) fun ⦃s⦄ h ↦ h
  rw [integral_Ici_eq_integral_Ioi,
    integral_Ioi_of_hasDerivAt_of_tendsto' hderiv (second_fourier_integrable_aux2 hσ) hf]
  simpa [f, f'] using second_fourier_aux hx

/-%%
Now let $A \in \C$, and suppose that there is a continuous function $G(s)$ defined on $\mathrm{Re} s \geq 1$ such that $G(s) = F(s) - \frac{A}{s-1}$ whenever $\mathrm{Re} s > 1$.  We also make the Chebyshev-type hypothesis
\begin{equation}\label{cheby}
\sum_{n \leq x} |f(n)| \ll x
\end{equation}
for all $x \geq 1$ (this hypothesis is not strictly necessary, but simplifies the arguments and can be obtained fairly easily in applications).
%%-/

lemma one_add_sq_pos (u : ℝ) : 0 < 1 + u ^ 2 := zero_lt_one.trans_le (by simpa using sq_nonneg u)

/-%%
\begin{lemma}[Preliminary decay bound I]\label{prelim-decay}
If $\psi:\R \to \C$ is absolutely integrable then
$$ |\hat \psi(u)| \leq \| \psi \|_1 $$
for all $u \in \R$. where $C$ is an absolute constant.
\end{lemma}
%%-/

/-%%
\begin{proof} Immediate from the triangle inequality.
\end{proof}
%%-/

/-%%
\begin{lemma}[Preliminary decay bound II]\label{prelim-decay-2}
If $\psi:\R \to \C$ is absolutely integrable and of bounded variation, and $\psi'$ is bounded variation, then
$$ |\hat \psi(u)| \leq \| \psi \|_{TV} / 2\pi |u| $$
for all non-zero $u \in \R$.
\end{lemma}
%%-/

/-%%
\begin{proof} By integration by parts we will have
$$ 2\pi i u \hat \psi(u) = \int _\R e(-tu) \psi'(t)\ dt$$
and the claim then follows from the triangle inequality.
\end{proof}
%%-/

/-%%
\begin{lemma}[Preliminary decay bound III]\label{prelim-decay-3}
If $\psi:\R \to \C$ is absolutely integrable, absolutely continuous, and $\psi'$ is of bounded variation, then
$$ |\hat \psi(u)| \leq \| \psi' \|_{TV} / (2\pi |u|)^2$$
for all non-zero $u \in \R$.
\end{lemma}
%%-/

/-%%
\begin{proof}\uses{prelim-decay-2} Should follow from previous lemma.
\end{proof}
%%-/

/-%%
\begin{lemma}[Decay bound, alternate form]\label{decay-alt}  If $\psi:\R \to \C$ is absolutely integrable, absolutely continuous, and $\psi'$ is of bounded variation, then
$$ |\hat \psi(u)| \leq ( \|\psi\|_1 + \| \psi' \|_{TV} / (2\pi)^2) / (1+|u|^2)$$
for all $u \in \R$.
\end{lemma}
%%-/

/-%%
\begin{proof}\uses{prelim-decay, prelim-decay-3, decay} Should follow from previous lemmas.
\end{proof}
%%-/


/-%%

It should be possible to refactor the lemma below to follow from Lemma \ref{decay-alt} instead.

\begin{lemma}[Decay bounds]\label{decay}\lean{decay_bounds}\leanok  If $\psi:\R \to \C$ is $C^2$ and obeys the bounds
  $$ |\psi(t)|, |\psi''(t)| \leq A / (1 + |t|^2)$$
  for all $t \in \R$, then
$$ |\hat \psi(u)| \leq C A / (1+|u|^2)$$
for all $u \in \R$, where $C$ is an absolute constant.
\end{lemma}
%%-/

lemma decay_bounds_key (f : W21) (u : ℝ) : ‖𝓕 f u‖ ≤ ‖f‖ * (1 + u ^ 2)⁻¹ := by
  have l1 : 0 < 1 + u ^ 2 := one_add_sq_pos _
  have l2 : 1 + u ^ 2 = ‖(1 : ℂ) + u ^ 2‖ := by
    norm_cast ; simp only [Real.norm_eq_abs, abs_eq_self.2 l1.le]
  have l3 : ‖1 / ((4 : ℂ) * ↑π ^ 2)‖ ≤ (4 * π ^ 2)⁻¹ := by simp
  have key := fourierIntegral_self_add_deriv_deriv f u
  simp only [Function.iterate_succ _ 1, Function.iterate_one, Function.comp_apply] at key
  rw [F_sub f.hf (f.hf''.const_mul (1 / (4 * ↑π ^ 2)))] at key
  rw [← div_eq_mul_inv, le_div_iff₀ l1, mul_comm, l2, ← norm_mul, key, sub_eq_add_neg]
  apply norm_add_le _ _ |>.trans
  change _ ≤ W21.norm _
  rw [norm_neg, F_mul, norm_mul, W21.norm]
  gcongr <;> apply VectorFourier.norm_fourierIntegral_le_integral_norm

lemma decay_bounds_aux {f : ℝ → ℂ} (hf : AEStronglyMeasurable f volume) (h : ∀ t, ‖f t‖ ≤ A * (1 + t ^ 2)⁻¹) :
    ∫ t, ‖f t‖ ≤ π * A := by
  have l1 : Integrable (fun x ↦ A * (1 + x ^ 2)⁻¹) := integrable_inv_one_add_sq.const_mul A
  simp_rw [← integral_univ_inv_one_add_sq, mul_comm, ← integral_const_mul]
  exact integral_mono (l1.mono' hf (Eventually.of_forall h)).norm l1 h

theorem decay_bounds_W21 (f : W21) (hA : ∀ t, ‖f t‖ ≤ A / (1 + t ^ 2))
    (hA' : ∀ t, ‖deriv (deriv f) t‖ ≤ A / (1 + t ^ 2)) (u) :
    ‖𝓕 f u‖ ≤ (π + 1 / (4 * π)) * A / (1 + u ^ 2) := by
  have l0 : 1 * (4 * π)⁻¹ * A = (4 * π ^ 2)⁻¹ * (π * A) := by field_simp
  have l1 : ∫ (v : ℝ), ‖f v‖ ≤ π * A := by
    apply decay_bounds_aux f.continuous.aestronglyMeasurable
    simp_rw [← div_eq_mul_inv] ; exact hA
  have l2 : ∫ (v : ℝ), ‖deriv (deriv f) v‖ ≤ π * A := by
    apply decay_bounds_aux f.deriv.deriv.continuous.aestronglyMeasurable
    simp_rw [← div_eq_mul_inv] ; exact hA'
  apply decay_bounds_key f u |>.trans
  change W21.norm _ * _ ≤ _
  simp_rw [W21.norm, div_eq_mul_inv, add_mul, l0] ; gcongr

lemma decay_bounds (ψ : CS 2 ℂ) (hA : ∀ t, ‖ψ t‖ ≤ A / (1 + t ^ 2)) (hA' : ∀ t, ‖deriv^[2] ψ t‖ ≤ A / (1 + t ^ 2)) :
    ‖𝓕 ψ u‖ ≤ (π + 1 / (4 * π)) * A / (1 + u ^ 2) := by
  exact decay_bounds_W21 ψ hA hA' u

lemma decay_bounds_cor_aux (ψ : CS 2 ℂ) : ∃ C : ℝ, ∀ u, ‖ψ u‖ ≤ C / (1 + u ^ 2) := by
  have l1 : HasCompactSupport (fun u : ℝ => ((1 + u ^ 2) : ℝ) * ψ u) := by exact ψ.h2.mul_left
  have := ψ.h1.continuous
  obtain ⟨C, hC⟩ := l1.exists_bound_of_continuous (by continuity)
  refine ⟨C, fun u => ?_⟩
  specialize hC u
  simp only [norm_mul, Complex.norm_real, norm_of_nonneg (one_add_sq_pos u).le] at hC
  rwa [le_div_iff₀' (one_add_sq_pos _)]

lemma decay_bounds_cor (ψ : W21) :
    ∃ C : ℝ, ∀ u, ‖𝓕 ψ u‖ ≤ C / (1 + u ^ 2) := by
  simpa only [div_eq_mul_inv] using ⟨_, decay_bounds_key ψ⟩

@[continuity] lemma continuous_FourierIntegral (ψ : W21) : Continuous (𝓕 ψ) :=
  VectorFourier.fourierIntegral_continuous continuous_fourierChar
    (by simp only [innerₗ_apply, RCLike.inner_apply', conj_trivial, continuous_mul])
    ψ.hf

lemma W21.integrable_fourier (ψ : W21) (hc : c ≠ 0) :
    Integrable fun u ↦ 𝓕 ψ (u / c) := by
  have l1 (C) : Integrable (fun u ↦ C / (1 + (u / c) ^ 2)) volume := by
    simpa using (integrable_inv_one_add_sq.comp_div hc).const_mul C
  have l2 : AEStronglyMeasurable (fun u ↦ 𝓕 ψ (u / c)) volume := by
    apply Continuous.aestronglyMeasurable ; continuity
  obtain ⟨C, h⟩ := decay_bounds_cor ψ
  apply @Integrable.mono' ℝ ℂ _ volume _ _ (fun u => C / (1 + (u / c) ^ 2)) (l1 C) l2 ?_
  apply Eventually.of_forall (fun x => h _)

/-%%
\begin{proof}\leanok From two integration by parts we obtain the identity
$$ (1+u^2) \hat \psi(u) = \int_{\bf R} (\psi(t) - \frac{u}{4\pi^2} \psi''(t)) e(-tu)\ dt.$$
Now apply the triangle inequality and the identity $\int_{\bf R} \frac{dt}{1+t^2}\ dt = \pi$ to obtain the claim with $C = \pi + 1 / 4 \pi$.
\end{proof}
%%-/

/-%%
\begin{lemma}[Limiting Fourier identity]\label{limiting}\lean{limiting_fourier}\leanok  If $\psi: \R \to \C$ is $C^2$ and compactly supported and $x \geq 1$, then
$$ \sum_{n=1}^\infty \frac{f(n)}{n} \hat \psi( \frac{1}{2\pi} \log \frac{n}{x} ) - A \int_{-\log x}^\infty \hat \psi(\frac{u}{2\pi})\ du =  \int_\R G(1+it) \psi(t) x^{it}\ dt.$$
\end{lemma}
%%-/

lemma continuous_LSeries_aux (hf : Summable (nterm f σ')) :
    Continuous fun x : ℝ => LSeries f (σ' + x * I) := by

  have l1 i : Continuous fun x : ℝ ↦ term f (σ' + x * I) i := by
    by_cases h : i = 0
    · simpa [h] using continuous_const
    · simpa [h] using continuous_const.div (continuous_const.cpow (by continuity) (by simp [h])) (fun x => by simp [h])
  have l2 n (x : ℝ) : ‖term f (σ' + x * I) n‖ = nterm f σ' n := by
    by_cases h : n = 0
    · simp [h, nterm]
    · simp [h, nterm, cpow_add _ _ (Nat.cast_ne_zero.mpr h),
        Complex.norm_natCast_cpow_of_pos (Nat.pos_of_ne_zero h)]
  exact continuous_tsum l1 hf (fun n x => le_of_eq (l2 n x))

-- Here compact support is used but perhaps it is not necessary
lemma limiting_fourier_aux (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re})
    (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ')) (ψ : CS 2 ℂ) (hx : 1 ≤ x) (σ' : ℝ) (hσ' : 1 < σ') :
    ∑' n, term f σ' n * 𝓕 ψ (1 / (2 * π) * log (n / x)) -
    A * (x ^ (1 - σ') : ℝ) * ∫ u in Ici (- log x), rexp (-u * (σ' - 1)) * 𝓕 ψ (u / (2 * π)) =
    ∫ t : ℝ, G (σ' + t * I) * ψ t * x ^ (t * I) := by

  have hint : Integrable ψ := ψ.h1.continuous.integrable_of_hasCompactSupport ψ.h2
  have l3 : 0 < x := zero_lt_one.trans_le hx
  have l1 (σ') (hσ' : 1 < σ') := first_fourier hf hint l3 hσ'
  have l2 (σ') (hσ' : 1 < σ') := second_fourier ψ.h1.continuous hint l3 hσ'
  have l8 : Continuous fun t : ℝ ↦ (x : ℂ) ^ (t * I) :=
    continuous_const.cpow (continuous_ofReal.mul continuous_const) (by simp [l3])
  have l6 : Continuous fun t : ℝ ↦ LSeries f (↑σ' + ↑t * I) * ψ t * ↑x ^ (↑t * I) := by
    apply ((continuous_LSeries_aux (hf _ hσ')).mul ψ.h1.continuous).mul l8
  have l4 : Integrable fun t : ℝ ↦ LSeries f (↑σ' + ↑t * I) * ψ t * ↑x ^ (↑t * I) := by
    exact l6.integrable_of_hasCompactSupport ψ.h2.mul_left.mul_right
  have e2 (u : ℝ) : σ' + u * I - 1 ≠ 0 := by
    intro h ; have := congr_arg Complex.re h ; simp at this ; linarith
  have l7 : Continuous fun a ↦ A * ↑(x ^ (1 - σ')) * (↑(x ^ (σ' - 1)) * (1 / (σ' + a * I - 1) * ψ a * x ^ (a * I))) := by
    simp [← mul_assoc]
    refine ((continuous_const.mul <| Continuous.inv₀ ?_ e2).mul ψ.h1.continuous).mul l8
    fun_prop
  have l5 : Integrable fun a ↦ A * ↑(x ^ (1 - σ')) * (↑(x ^ (σ' - 1)) * (1 / (σ' + a * I - 1) * ψ a * x ^ (a * I))) := by
    apply l7.integrable_of_hasCompactSupport
    exact ψ.h2.mul_left.mul_right.mul_left.mul_left

  simp_rw [l1 σ' hσ', l2 σ' hσ', ← integral_const_mul, ← integral_sub l4 l5]
  apply integral_congr_ae
  apply Eventually.of_forall
  intro u
  have e1 : 1 < ((σ' : ℂ) + (u : ℂ) * I).re := by simp [hσ']
  simp_rw [hG' e1, sub_mul, ← mul_assoc]
  simp only [one_div, sub_right_inj, mul_eq_mul_right_iff, cpow_eq_zero_iff, ofReal_eq_zero, ne_eq,
    mul_eq_zero, I_ne_zero, or_false]
  left ; left
  field_simp [e2]
  norm_cast
  simp [mul_assoc, ← rpow_add l3]

section nabla

variable {α E : Type*} [OfNat α 1] [Add α] [Sub α] {u : α → ℂ}

def cumsum [AddCommMonoid E] (u : ℕ → E) (n : ℕ) : E := ∑ i ∈ Finset.range n, u i

def nabla [Sub E] (u : α → E) (n : α) : E := u (n + 1) - u n

/- TODO nnabla is redundant -/
def nnabla [Sub E] (u : α → E) (n : α) : E := u n - u (n + 1)

def shift (u : α → E) (n : α) : E := u (n + 1)

@[simp] lemma cumsum_zero [AddCommMonoid E] {u : ℕ → E} : cumsum u 0 = 0 := by simp [cumsum]

lemma cumsum_succ [AddCommMonoid E] {u : ℕ → E} (n : ℕ) :
    cumsum u (n + 1) = cumsum u n + u n := by
  simp [cumsum, Finset.sum_range_succ]

@[simp] lemma nabla_cumsum [AddCommGroup E] {u : ℕ → E} : nabla (cumsum u) = u := by
  ext n ; simp [nabla, cumsum, Finset.range_add_one]

lemma neg_cumsum [AddCommGroup E] {u : ℕ → E} : -(cumsum u) = cumsum (-u) := funext (fun n => by simp [cumsum])

lemma cumsum_nonneg {u : ℕ → ℝ} (hu : 0 ≤ u) : 0 ≤ cumsum u := fun _ => Finset.sum_nonneg (fun i _ => hu i)

omit [Sub α] in
lemma neg_nabla [Ring E] {u : α → E} : -(nabla u) = nnabla u := by ext n ; simp [nabla, nnabla]

omit [Sub α] in
@[simp] lemma nabla_mul [Ring E] {u : α → E} {c : E} : nabla (fun n => c * u n) = c • nabla u := by
  ext n ; simp [nabla, mul_sub]

omit [Sub α] in
@[simp] lemma nnabla_mul [Ring E] {u : α → E} {c : E} : nnabla (fun n => c * u n) = c • nnabla u := by
  ext n ; simp [nnabla, mul_sub]

lemma nnabla_cast (u : ℝ → E) [Sub E] : nnabla u ∘ ((↑) : ℕ → ℝ) = nnabla (u ∘ (↑)) := by
  ext n ; simp [nnabla]

end nabla

lemma Finset.sum_shift_front {E : Type*} [Ring E] {u : ℕ → E} {n : ℕ} :
    cumsum u (n + 1) = u 0 + cumsum (shift u) n := by
  simp_rw [add_comm n, cumsum, sum_range_add, sum_range_one, add_comm 1] ; rfl

lemma Finset.sum_shift_front' {E : Type*} [Ring E] {u : ℕ → E} :
    shift (cumsum u) = (fun _ => u 0) + cumsum (shift u) := by
  ext n ; apply Finset.sum_shift_front

lemma Finset.sum_shift_back {E : Type*} [Ring E] {u : ℕ → E} {n : ℕ} :
    cumsum u (n + 1) = cumsum u n + u n := by
  simp [cumsum, Finset.range_add_one, add_comm]

lemma Finset.sum_shift_back' {E : Type*} [Ring E] {u : ℕ → E} : shift (cumsum u) = cumsum u + u := by
  ext n ; apply Finset.sum_shift_back

lemma summation_by_parts {E : Type*} [Ring E] {a A b : ℕ → E} (ha : a = nabla A) {n : ℕ} :
    cumsum (a * b) (n + 1) = A (n + 1) * b n - A 0 * b 0 - cumsum (shift A * fun i => (b (i + 1) - b i)) n := by
  have l1 : ∑ x ∈ Finset.range (n + 1), A (x + 1) * b x = ∑ x ∈ Finset.range n, A (x + 1) * b x + A (n + 1) * b n :=
    Finset.sum_shift_back
  have l2 : ∑ x ∈ Finset.range (n + 1), A x * b x = A 0 * b 0 + ∑ x ∈ Finset.range n, A (x + 1) * b (x + 1) :=
    Finset.sum_shift_front
  simp [cumsum, shift, ha, nabla, sub_mul, mul_sub, l1, l2] ; abel

lemma summation_by_parts' {E : Type*} [Ring E] {a b : ℕ → E} {n : ℕ} :
    cumsum (a * b) (n + 1) = cumsum a (n + 1) * b n - cumsum (shift (cumsum a) * nabla b) n := by
  simpa using summation_by_parts (a := a) (b := b) (A := cumsum a) (by simp)

lemma summation_by_parts'' {E : Type*} [Ring E] {a b : ℕ → E} :
    shift (cumsum (a * b)) = shift (cumsum a) * b - cumsum (shift (cumsum a) * nabla b) := by
  ext n ; apply summation_by_parts'

lemma summable_iff_bounded {u : ℕ → ℝ} (hu : 0 ≤ u) : Summable u ↔ BoundedAtFilter atTop (cumsum u) := by
  have l1 : (cumsum u =O[atTop] 1) ↔ _ := isBigO_one_nat_atTop_iff
  have l2 n : ‖cumsum u n‖ = cumsum u n := by simpa using cumsum_nonneg hu n
  simp only [BoundedAtFilter, l1, l2]
  constructor <;> intro ⟨C, h1⟩
  · exact ⟨C, fun n => sum_le_hasSum _ (fun i _ => hu i) h1⟩
  · exact summable_of_sum_range_le hu h1

lemma Filter.EventuallyEq.summable {u v : ℕ → ℝ} (h : u =ᶠ[atTop] v) (hu : Summable v) : Summable u :=
  summable_of_isBigO_nat hu h.isBigO

lemma summable_congr_ae {u v : ℕ → ℝ} (huv : u =ᶠ[atTop] v) : Summable u ↔ Summable v := by
  constructor <;> intro h <;> simp [huv.summable, huv.symm.summable, h]

lemma BoundedAtFilter.add_const {u : ℕ → ℝ} {c : ℝ} :
    BoundedAtFilter atTop (fun n => u n + c) ↔ BoundedAtFilter atTop u := by
  have : u = fun n => (u n + c) + (-c) := by ext n ; ring
  simp [BoundedAtFilter] ; constructor <;> intro h
  on_goal 1 => rw [this]
  all_goals { exact h.add (const_boundedAtFilter _ _) }

lemma BoundedAtFilter.comp_add {u : ℕ → ℝ} {N : ℕ} :
    BoundedAtFilter atTop (fun n => u (n + N)) ↔ BoundedAtFilter atTop u := by
  simp [BoundedAtFilter, isBigO_iff] ; constructor <;> intro ⟨C, n₀, h⟩ <;> use C
  · refine ⟨n₀ + N, fun n hn => ?_⟩
    obtain ⟨k, hk⟩ := Nat.exists_eq_add_of_le' (m := N) (by linarith) ; subst n
    exact h _ <| Nat.add_le_add_iff_right.mp hn
  · exact ⟨n₀, fun n hn => h _ (by linarith)⟩

lemma summable_iff_bounded' {u : ℕ → ℝ} (hu : ∀ᶠ n in atTop, 0 ≤ u n) :
    Summable u ↔ BoundedAtFilter atTop (cumsum u) := by
  obtain ⟨N, hu⟩ := eventually_atTop.mp hu
  have e2 : cumsum (fun i ↦ u (i + N)) = fun n => cumsum u (n + N) - cumsum u N := by
    ext n ; simp_rw [cumsum, add_comm _ N, Finset.sum_range_add] ; ring
  rw [← summable_nat_add_iff N, summable_iff_bounded (fun n => hu _ <| Nat.le_add_left N n), e2]
  simp_rw [sub_eq_add_neg, BoundedAtFilter.add_const, BoundedAtFilter.comp_add]

lemma bounded_of_shift {u : ℕ → ℝ} (h : BoundedAtFilter atTop (shift u)) : BoundedAtFilter atTop u := by
  simp only [BoundedAtFilter, isBigO_iff, eventually_atTop] at h ⊢
  obtain ⟨C, N, hC⟩ := h
  refine ⟨C, N + 1, fun n hn => ?_⟩
  simp only [shift] at hC
  have r1 : n - 1 ≥ N := Nat.le_sub_one_of_lt hn
  have r2 : n - 1 + 1 = n := Nat.sub_add_cancel <| NeZero.one_le.trans hn.le
  simpa [r2] using hC (n - 1) r1

lemma dirichlet_test' {a b : ℕ → ℝ} (ha : 0 ≤ a) (hb : 0 ≤ b)
    (hAb : BoundedAtFilter atTop (shift (cumsum a) * b)) (hbb : ∀ᶠ n in atTop, b (n + 1) ≤ b n)
    (h : Summable (shift (cumsum a) * nnabla b)) : Summable (a * b) := by
  have l1 : ∀ᶠ n in atTop, 0 ≤ (shift (cumsum a) * nnabla b) n := by
    filter_upwards [hbb] with n hb
    exact mul_nonneg (by simpa [shift] using Finset.sum_nonneg' ha) (sub_nonneg.mpr hb)
  rw [summable_iff_bounded (mul_nonneg ha hb)]
  rw [summable_iff_bounded' l1] at h
  apply bounded_of_shift
  simpa only [summation_by_parts'', sub_eq_add_neg, neg_cumsum, ← mul_neg, neg_nabla] using hAb.add h

lemma exists_antitone_of_eventually {u : ℕ → ℝ} (hu : ∀ᶠ n in atTop, u (n + 1) ≤ u n) :
    ∃ v : ℕ → ℝ, range v ⊆ range u ∧ Antitone v ∧ v =ᶠ[atTop] u := by
  obtain ⟨N, hN⟩ := eventually_atTop.mp hu
  let v (n : ℕ) := u (if n < N then N else n)
  refine ⟨v, ?_, ?_, ?_⟩
  · exact fun x ⟨n, hn⟩ => ⟨if n < N then N else n, hn⟩
  · refine antitone_nat_of_succ_le (fun n => ?_)
    by_cases h : n < N
    · by_cases h' : n + 1 < N <;> simp [v, h, h']
      have : n + 1 = N := by linarith
      simp [this]
    · have : ¬(n + 1 < N) := by linarith
      simp [v, h, this] ; apply hN ; linarith
  · have : ∀ᶠ n in atTop, ¬(n < N) := by simpa using ⟨N, fun b hb => by linarith⟩
    filter_upwards [this] with n hn ; simp [v, hn]

lemma summable_inv_mul_log_sq : Summable (fun n : ℕ => (n * (Real.log n) ^ 2)⁻¹) := by
  let u (n : ℕ) := (n * (Real.log n) ^ 2)⁻¹
  have l7 : ∀ᶠ n : ℕ in atTop, 1 ≤ Real.log n := tendsto_atTop.mp (tendsto_log_atTop.comp tendsto_natCast_atTop_atTop) 1
  have l8 : ∀ᶠ n : ℕ in atTop, 1 ≤ n := eventually_ge_atTop 1
  have l9 : ∀ᶠ n in atTop, u (n + 1) ≤ u n := by filter_upwards [l7, l8] with n l2 l8 ; dsimp [u] ; gcongr <;> simp
  obtain ⟨v, l1, l2, l3⟩ := exists_antitone_of_eventually l9
  rw [summable_congr_ae l3.symm]
  have l4 (n : ℕ) : 0 ≤ v n := by obtain ⟨k, hk⟩ := l1 ⟨n, rfl⟩ ; rw [← hk] ; positivity
  apply (summable_condensed_iff_of_nonneg l4 (fun _ _ _ a ↦ l2 a)).mp
  suffices this : ∀ᶠ k : ℕ in atTop, 2 ^ k * v (2 ^ k) = ((k : ℝ) ^ 2)⁻¹ * ((Real.log 2) ^ 2)⁻¹ by
    exact (summable_congr_ae this).mpr <| (Real.summable_nat_pow_inv.mpr one_lt_two).mul_right _
  have l5 : ∀ᶠ k in atTop, v (2 ^ k) = u (2 ^ k) := l3.comp_tendsto <| Nat.tendsto_pow_atTop_atTop_of_one_lt Nat.le.refl
  filter_upwards [l5, l8] with k l5 l8
  simp only [l5, mul_inv_rev, Nat.cast_pow, Nat.cast_ofNat, log_pow, u]
  field_simp

lemma tendsto_mul_add_atTop {a : ℝ} (ha : 0 < a) (b : ℝ) : Tendsto (fun x => a * x + b) atTop atTop :=
  tendsto_atTop_add_const_right  _ b (tendsto_id.const_mul_atTop ha)

lemma isLittleO_const_of_tendsto_atTop {α : Type*} [Preorder α] (a : ℝ) {f : α → ℝ} (hf : Tendsto f atTop atTop) :
    (fun _ => a) =o[atTop] f := by
  simp [tendsto_norm_atTop_atTop.comp hf]

lemma isBigO_pow_pow_of_le {m n : ℕ} (h : m ≤ n) : (fun x : ℝ => x ^ m) =O[atTop] (fun x : ℝ => x ^ n) := by
  apply IsBigO.of_bound 1
  filter_upwards [eventually_ge_atTop 1] with x l1
  simpa [abs_eq_self.mpr (zero_le_one.trans l1)] using pow_le_pow_right₀ l1 h

lemma isLittleO_mul_add_sq (a b : ℝ) : (fun x => a * x + b) =o[atTop] (fun x => x ^ 2) := by
  apply IsLittleO.add
  · apply IsLittleO.const_mul_left ; simpa using isLittleO_pow_pow_atTop_of_lt (𝕜 := ℝ) one_lt_two
  · apply isLittleO_const_of_tendsto_atTop _ <| tendsto_pow_atTop (by linarith)

lemma log_mul_add_isBigO_log {a : ℝ} (ha : 0 < a) (b : ℝ) : (fun x => Real.log (a * x + b)) =O[atTop] Real.log := by
  apply IsBigO.of_bound (2 : ℕ)
  have l2 : ∀ᶠ x : ℝ in atTop, 0 ≤ log x := tendsto_atTop.mp tendsto_log_atTop 0
  have l3 : ∀ᶠ x : ℝ in atTop, 0 ≤ log (a * x + b) :=
    tendsto_atTop.mp (tendsto_log_atTop.comp (tendsto_mul_add_atTop ha b)) 0
  have l5 : ∀ᶠ x : ℝ in atTop, 1 ≤ a * x + b := tendsto_atTop.mp (tendsto_mul_add_atTop ha b) 1
  have l1 : ∀ᶠ x : ℝ in atTop, a * x + b ≤ x ^ 2 := by
    filter_upwards [(isLittleO_mul_add_sq a b).eventuallyLE, l5] with x r2 l5
    simpa [abs_eq_self.mpr (zero_le_one.trans l5)] using r2
  filter_upwards [l1, l2, l3, l5] with x l1 l2 l3 l5
  simpa [abs_eq_self.mpr l2, abs_eq_self.mpr l3, Real.log_pow] using Real.log_le_log (by linarith) l1

lemma isBigO_log_mul_add {a : ℝ} (ha : 0 < a) (b : ℝ) : Real.log =O[atTop] (fun x => Real.log (a * x + b)) := by
  convert (log_mul_add_isBigO_log (b := -b / a) (inv_pos.mpr ha)).comp_tendsto (tendsto_mul_add_atTop (b := b) ha) using 1
  ext x
  simp only [Function.comp_apply]
  congr
  field_simp
  simp

lemma log_isbigo_log_div {d : ℝ} (hb : 0 < d) : (fun n ↦ Real.log n) =O[atTop] (fun n ↦ Real.log (n / d)) := by
  convert isBigO_log_mul_add (inv_pos.mpr hb) 0 using 1; simp only [add_zero]; field_simp

lemma Asymptotics.IsBigO.add_isLittleO_right {f g : ℝ → ℝ} (h : g =o[atTop] f) : f =O[atTop] (f + g) := by
  rw [isLittleO_iff] at h ; specialize h (c := 2⁻¹) (by norm_num)
  rw [isBigO_iff''] ; refine ⟨2⁻¹, by norm_num, ?_⟩ ; filter_upwards [h] with x h ; simp at h ⊢
  calc _ = |f x| - 2⁻¹ * |f x| := by ring
       _ ≤ |f x| - |g x| := by linarith
       _ ≤ |(|f x| - |g x|)| := le_abs_self _
       _ ≤ _ := by rw [← sub_neg_eq_add, ← abs_neg (g x)] ; exact abs_abs_sub_abs_le (f x) (-g x)

lemma Asymptotics.IsBigO.sq {α : Type*} [Preorder α] {f g : α → ℝ} (h : f =O[atTop] g) :
    (fun n ↦ f n ^ 2) =O[atTop] (fun n => g n ^ 2) := by
  simpa [pow_two] using h.mul h

lemma log_sq_isbigo_mul {a b : ℝ} (hb : 0 < b) :
    (fun x ↦ Real.log x ^ 2) =O[atTop] (fun x ↦ a + Real.log (x / b) ^ 2) := by
  apply (log_isbigo_log_div hb).sq.trans ; simp_rw [add_comm a]
  refine IsBigO.add_isLittleO_right <| isLittleO_const_of_tendsto_atTop _ ?_
  exact (tendsto_pow_atTop (two_ne_zero)).comp <| tendsto_log_atTop.comp <| tendsto_id.atTop_div_const hb

theorem log_add_div_isBigO_log (a : ℝ) {b : ℝ} (hb : 0 < b) :
    (fun x ↦ Real.log ((x + a) / b)) =O[atTop] fun x ↦ Real.log x := by
  convert log_mul_add_isBigO_log (inv_pos.mpr hb) (a / b) using 3 ; ring

lemma log_add_one_sub_log_le {x : ℝ} (hx : 0 < x) : nabla Real.log x ≤ x⁻¹ := by
  have l1 : ContinuousOn Real.log (Icc x (x + 1)) := by
    apply continuousOn_log.mono ; intro t ⟨h1, _⟩ ; simp ; linarith
  have l2 t (ht : t ∈ Ioo x (x + 1)) : HasDerivAt Real.log t⁻¹ t := Real.hasDerivAt_log (by linarith [ht.1])
  obtain ⟨t, ⟨ht1, _⟩, htx⟩ := exists_hasDerivAt_eq_slope Real.log (·⁻¹) (by linarith) l1 l2
  simp at htx ; rw [nabla, ← htx, inv_le_inv₀ (by linarith) hx] ; linarith

lemma nabla_log_main : nabla Real.log =O[atTop] fun x ↦ 1 / x := by
  apply IsBigO.of_bound 1
  filter_upwards [eventually_gt_atTop 0] with x l1
  have l2 : log x ≤ log (x + 1) := log_le_log l1 (by linarith)
  simpa [nabla, abs_eq_self.mpr l1.le, abs_eq_self.mpr (sub_nonneg.mpr l2)] using log_add_one_sub_log_le l1

lemma nabla_log {b : ℝ} (hb : 0 < b) :
    nabla (fun x => Real.log (x / b)) =O[atTop] (fun x => 1 / x) := by
  refine EventuallyEq.trans_isBigO ?_ nabla_log_main
  filter_upwards [eventually_gt_atTop 0] with x l2
  rw [nabla, log_div (by linarith) (by linarith), log_div l2.ne.symm (by linarith), nabla] ; ring

lemma nnabla_mul_log_sq (a : ℝ) {b : ℝ} (hb : 0 < b) :
    nabla (fun x => x * (a + Real.log (x / b) ^ 2)) =O[atTop] (fun x => Real.log x ^ 2) := by

  have l1 : nabla (fun n => n * (a + Real.log (n / b) ^ 2)) = fun n =>
      a + Real.log ((n + 1) / b) ^ 2 + (n * (Real.log ((n + 1) / b) ^ 2 - Real.log (n / b) ^ 2)) := by
    ext n ; simp [nabla] ; ring
  have l2 := (isLittleO_const_of_tendsto_atTop a ((tendsto_pow_atTop two_ne_zero).comp tendsto_log_atTop)).isBigO
  have l3 := (log_add_div_isBigO_log 1 hb).sq
  have l4 : (fun x => Real.log ((x + 1) / b) + Real.log (x / b)) =O[atTop] Real.log := by
    simpa using (log_add_div_isBigO_log _ hb).add (log_add_div_isBigO_log 0 hb)
  have e2 : (fun x : ℝ => x * (Real.log x * (1 / x))) =ᶠ[atTop] Real.log := by
    filter_upwards [eventually_ge_atTop 1] with x hx using by field_simp
  have l5 : (fun n ↦ n * (Real.log n * (1 / n))) =O[atTop] (fun n ↦ (Real.log n) ^ 2) :=
    e2.trans_isBigO (by simpa using (isLittleO_mul_add_sq 1 0).isBigO.comp_tendsto Real.tendsto_log_atTop)

  simp_rw [l1, _root_.sq_sub_sq]
  exact ((l2.add l3).add (isBigO_refl (·) atTop |>.mul (l4.mul (nabla_log hb)) |>.trans l5))

lemma nnabla_bound_aux1 (a : ℝ) {b : ℝ} (hb : 0 < b) : Tendsto (fun x => x * (a + Real.log (x / b) ^ 2)) atTop atTop :=
  tendsto_id.atTop_mul_atTop₀ <| tendsto_atTop_add_const_left _ _ <| (tendsto_pow_atTop two_ne_zero).comp <|
    tendsto_log_atTop.comp <| tendsto_id.atTop_div_const hb

lemma nnabla_bound_aux2 (a : ℝ) {b : ℝ} (hb : 0 < b) : ∀ᶠ x in atTop, 0 < x * (a + Real.log (x / b) ^ 2) :=
  (nnabla_bound_aux1 a hb).eventually (eventually_gt_atTop 0)

lemma Real.log_eventually_gt_atTop (a : ℝ) :
    ∀ᶠ x in atTop, a < Real.log x :=
  Real.tendsto_log_atTop.eventually (eventually_gt_atTop a)

/-- Should this be a gcongr lemma? -/
@[local gcongr]
theorem norm_lt_norm_of_nonneg (x y : ℝ) (hx : 0 ≤ x) (hxy : x ≤ y) :
    ‖x‖ ≤ ‖y‖ := by
  simp_rw [Real.norm_eq_abs]
  apply abs_le_abs hxy
  linarith

lemma nnabla_bound_aux {x : ℝ} (hx : 0 < x) :
    nnabla (fun n ↦ 1 / (n * ((2 * π) ^ 2 + Real.log (n / x) ^ 2))) =O[atTop]
    (fun n ↦ 1 / (Real.log n ^ 2 * n ^ 2)) := by

  let d n : ℝ := n * ((2 * π) ^ 2 + Real.log (n / x) ^ 2)
  change (fun x_1 ↦ nnabla (fun n ↦ 1 / d n) x_1) =O[atTop] _

  have l2 : ∀ᶠ n in atTop, 0 < d n := (nnabla_bound_aux2 ((2 * π) ^ 2) hx)
  have l3 : ∀ᶠ n in atTop, 0 < d (n + 1) :=
    (tendsto_atTop_add_const_right atTop (1 : ℝ) tendsto_id).eventually l2
  have l1 : ∀ᶠ n : ℝ in atTop, nnabla (fun n ↦ 1 / d n) n = (d (n + 1) - d n) * (d n)⁻¹ * (d (n + 1))⁻¹ := by
    filter_upwards [l2, l3] with n l2 l3
    rw [nnabla, one_div, one_div, inv_sub_inv l2.ne.symm l3.ne.symm, div_eq_mul_inv, mul_inv, mul_assoc]

  have l4 : (fun n => (d n)⁻¹) =O[atTop] (fun n => (n * (Real.log n) ^ 2)⁻¹) := by
    apply IsBigO.inv_rev
    · refine (isBigO_refl _ _).mul <| (log_sq_isbigo_mul (by linarith))
    · filter_upwards [Real.log_eventually_gt_atTop 0, eventually_gt_atTop 0] with x hx hx'
      rw [← not_imp_not]
      intro _
      positivity
  have l5 : (fun n => (d (n + 1))⁻¹) =O[atTop] (fun n => (n * (Real.log n) ^ 2)⁻¹) := by
    refine IsBigO.trans ?_ l4
    rw [isBigO_iff]; use 1
    have e3 : ∀ᶠ n in atTop, d n ≤ d (n + 1) := by
      filter_upwards [eventually_ge_atTop x] with n hn
      have e2 : 1 ≤ n / x := (one_le_div (by linarith)).mpr hn
      bound
    filter_upwards [l2, l3, e3] with n e1 e2 e3
    simp_rw [one_mul]
    gcongr

  have l6 : (fun n => d (n + 1) - d n) =O[atTop] (fun n => (Real.log n) ^ 2) := by
    simpa [d, nabla] using (nnabla_mul_log_sq ((2 * π) ^ 2) (by linarith))

  apply EventuallyEq.trans_isBigO l1

  apply ((l6.mul l4).mul l5).trans_eventuallyEq
  filter_upwards [eventually_ge_atTop 2, Real.log_eventually_gt_atTop 0] with n hn hn'
  field_simp

lemma nnabla_bound (C : ℝ) {x : ℝ} (hx : 0 < x) :
    nnabla (fun n => C / (1 + (Real.log (n / x) / (2 * π)) ^ 2) / n) =O[atTop]
    (fun n => (n ^ 2 * (Real.log n) ^ 2)⁻¹) := by
  field_simp
  simp only [div_eq_mul_inv, mul_inv, nnabla_mul, one_mul]
  apply IsBigO.const_mul_left
  simpa [div_eq_mul_inv, mul_pow, mul_comm] using nnabla_bound_aux hx

def chebyWith (C : ℝ) (f : ℕ → ℂ) : Prop := ∀ n, cumsum (‖f ·‖) n ≤ C * n

def cheby (f : ℕ → ℂ) : Prop := ∃ C, chebyWith C f

lemma cheby.bigO (h : cheby f) : cumsum (‖f ·‖) =O[atTop] ((↑) : ℕ → ℝ) := by
  have l1 : 0 ≤ cumsum (‖f ·‖) := cumsum_nonneg (fun _ => norm_nonneg _)
  obtain ⟨C, hC⟩ := h
  apply isBigO_of_le' (c := C) atTop
  intro n
  rw [Real.norm_eq_abs, abs_eq_self.mpr (l1 n)]
  simpa using hC n

lemma limiting_fourier_lim1_aux (hcheby : cheby f) (hx : 0 < x) (C : ℝ) (hC : 0 ≤ C) :
    Summable fun n ↦ ‖f n‖ / ↑n * (C / (1 + (1 / (2 * π) * Real.log (↑n / x)) ^ 2)) := by

  let a (n : ℕ) := (C / (1 + (Real.log (↑n / x) / (2 * π)) ^ 2) / ↑n)
  replace hcheby := hcheby.bigO

  have l1 : shift (cumsum (‖f ·‖)) =O[atTop] (fun n : ℕ => (↑(n + 1) : ℝ)) :=
    hcheby.comp_tendsto <| tendsto_add_atTop_nat 1
  have l2 : shift (cumsum (‖f ·‖)) =O[atTop] (fun n => (n : ℝ)) :=
    l1.trans (by simpa using (isBigO_refl _ _).add <| isBigO_iff.mpr ⟨1, by simpa using ⟨1, by tauto⟩⟩)
  have l5 : BoundedAtFilter atTop (fun n : ℕ => C / (1 + (Real.log (↑n / x) / (2 * π)) ^ 2)) := by
    simp only [BoundedAtFilter]
    field_simp
    apply isBigO_of_le' (c := C) ; intro n
    have : 0 ≤ 2 ^ 2 * π ^ 2 + Real.log (n / x) ^ 2 := by positivity
    simp [abs_eq_self.mpr hC, abs_eq_self.mpr pi_nonneg, abs_eq_self.mpr this]
    apply div_le_of_le_mul₀ this hC
    rw [mul_add, ← mul_assoc]
    apply le_add_of_le_of_nonneg le_rfl
    positivity
  have l3 : a =O[atTop] (fun n => 1 / (n : ℝ)) := by
    simpa [a] using IsBigO.mul l5 (isBigO_refl (fun n : ℕ => 1 / (n : ℝ)) _)
  have l4 : nnabla a =O[atTop] (fun n : ℕ => (n ^ 2 * (Real.log n) ^ 2)⁻¹) := by
    convert (nnabla_bound C hx).natCast ; simp [nnabla, a]

  simp_rw [div_mul_eq_mul_div, mul_div_assoc, one_mul]
  apply dirichlet_test'
  · intro n ; exact norm_nonneg _
  · intro n ; positivity
  · apply (l2.mul l3).trans_eventuallyEq
    apply eventually_of_mem (Ici_mem_atTop 1)
    intro x (hx : 1 ≤ x)
    have : x ≠ 0 := by linarith
    simp [this]
  · have : ∀ᶠ n : ℕ in atTop, x ≤ n := by simpa using eventually_ge_atTop ⌈x⌉₊
    filter_upwards [this] with n hn
    have e1 : 0 < (n : ℝ) := by linarith
    have e2 : 1 ≤ n / x := (one_le_div (by linarith)).mpr hn
    have e3 := Nat.le_succ n
    gcongr
    refine div_nonneg (Real.log_nonneg e2) (by norm_num [pi_nonneg])
  · apply summable_of_isBigO_nat summable_inv_mul_log_sq
    apply (l2.mul l4).trans_eventuallyEq
    apply eventually_of_mem (Ici_mem_atTop 2)
    intro x (hx : 2 ≤ x)
    have : (x : ℝ) ≠ 0 := by simp ; linarith
    have : Real.log x ≠ 0 := by
      have ll : 2 ≤ (x : ℝ) := by simp [hx]
      simp only [ne_eq, log_eq_zero]
      push_neg
      refine ⟨this, ?_, ?_⟩ <;> linarith
    field_simp

theorem limiting_fourier_lim1 (hcheby : cheby f) (ψ : W21) (hx : 0 < x) :
    Tendsto (fun σ' : ℝ ↦ ∑' n, term f σ' n * 𝓕 ψ (1 / (2 * π) * Real.log (n / x))) (𝓝[>] 1)
      (𝓝 (∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * Real.log (n / x)))) := by

  obtain ⟨C, hC⟩ := decay_bounds_cor ψ
  have : 0 ≤ C := by simpa using (norm_nonneg _).trans (hC 0)
  refine tendsto_tsum_of_dominated_convergence (limiting_fourier_lim1_aux hcheby hx C this) (fun n => ?_) ?_
  · apply Tendsto.mul_const
    by_cases h : n = 0 <;> simp [term, h]
    refine tendsto_const_nhds.div ?_ (by simp [h])
    simpa using ((continuous_ofReal.tendsto 1).mono_left nhdsWithin_le_nhds).const_cpow
  · rw [eventually_nhdsWithin_iff]
    apply Eventually.of_forall
    intro σ' (hσ' : 1 < σ') n
    rw [norm_mul, ← nterm_eq_norm_term]
    refine mul_le_mul ?_ (hC _) (norm_nonneg _) (div_nonneg (norm_nonneg _) (Nat.cast_nonneg _))
    by_cases h : n = 0 <;> simp [h, nterm]
    have : 1 ≤ (n : ℝ) := by simpa using Nat.pos_iff_ne_zero.mpr h
    refine div_le_div₀ (norm_nonneg _) le_rfl (by simpa [Nat.pos_iff_ne_zero]) ?_
    simpa using Real.rpow_le_rpow_of_exponent_le this hσ'.le

theorem limiting_fourier_lim2_aux (x : ℝ) (C : ℝ) :
    Integrable (fun t ↦ |x| * (C / (1 + (t / (2 * π)) ^ 2))) (Measure.restrict volume (Ici (-Real.log x))) := by
  simp_rw [div_eq_mul_inv C]
  exact (((integrable_inv_one_add_sq.comp_div (by simp [pi_ne_zero])).const_mul _).const_mul _).restrict

theorem limiting_fourier_lim2 (A : ℝ) (ψ : W21) (hx : 1 ≤ x) :
    Tendsto (fun σ' ↦ A * ↑(x ^ (1 - σ')) * ∫ u in Ici (-Real.log x), rexp (-u * (σ' - 1)) * 𝓕 ψ (u / (2 * π)))
      (𝓝[>] 1) (𝓝 (A * ∫ u in Ici (-Real.log x), 𝓕 ψ (u / (2 * π)))) := by

  obtain ⟨C, hC⟩ := decay_bounds_cor ψ
  apply Tendsto.mul
  · suffices h : Tendsto (fun σ' : ℝ ↦ ofReal (x ^ (1 - σ'))) (𝓝[>] 1) (𝓝 1) by simpa using h.const_mul ↑A
    suffices h : Tendsto (fun σ' : ℝ ↦ x ^ (1 - σ')) (𝓝[>] 1) (𝓝 1) from (continuous_ofReal.tendsto 1).comp h
    have : Tendsto (fun σ' : ℝ ↦ σ') (𝓝 1) (𝓝 1) := fun _ a ↦ a
    have : Tendsto (fun σ' : ℝ ↦ 1 - σ') (𝓝[>] 1) (𝓝 0) :=
      tendsto_nhdsWithin_of_tendsto_nhds (by simpa using this.const_sub 1)
    simpa using tendsto_const_nhds.rpow this (Or.inl (zero_lt_one.trans_le hx).ne.symm)
  · refine tendsto_integral_filter_of_dominated_convergence _ ?_ ?_ (limiting_fourier_lim2_aux x C) ?_
    · apply Eventually.of_forall ; intro σ'
      apply Continuous.aestronglyMeasurable
      have := continuous_FourierIntegral ψ
      continuity
    · apply eventually_of_mem (U := Ioo 1 2)
      · apply Ioo_mem_nhdsGT_of_mem ; simp
      · intro σ' ⟨h1, h2⟩
        rw [ae_restrict_iff' measurableSet_Ici]
        apply Eventually.of_forall
        intro t (ht : - Real.log x ≤ t)
        rw [norm_mul]
        refine mul_le_mul ?_ (hC _) (norm_nonneg _) (abs_nonneg _)
        simp [Complex.norm_exp]
        have : -Real.log x * (σ' - 1) ≤ t * (σ' - 1) := mul_le_mul_of_nonneg_right ht (by linarith)
        have : -(t * (σ' - 1)) ≤ Real.log x * (σ' - 1) := by simpa using neg_le_neg this
        have := Real.exp_monotone this
        apply this.trans
        have l1 : σ' - 1 ≤ 1 := by linarith
        have : 0 ≤ Real.log x := Real.log_nonneg hx
        have := mul_le_mul_of_nonneg_left l1 this
        apply (Real.exp_monotone this).trans
        simp [Real.exp_log (zero_lt_one.trans_le hx), abs_eq_self.mpr (zero_le_one.trans hx)]
    · apply Eventually.of_forall
      intro x
      suffices h : Tendsto (fun n ↦ ((rexp (-x * (n - 1))) : ℂ)) (𝓝[>] 1) (𝓝 1) by simpa using h.mul_const _
      apply Tendsto.mono_left ?_ nhdsWithin_le_nhds
      suffices h : Continuous (fun n ↦ ((rexp (-x * (n - 1))) : ℂ)) by simpa using h.tendsto 1
      continuity

theorem limiting_fourier_lim3 (hG : ContinuousOn G {s | 1 ≤ s.re}) (ψ : CS 2 ℂ) (hx : 1 ≤ x) :
    Tendsto (fun σ' : ℝ ↦ ∫ t : ℝ, G (σ' + t * I) * ψ t * x ^ (t * I)) (𝓝[>] 1)
      (𝓝 (∫ t : ℝ, G (1 + t * I) * ψ t * x ^ (t * I))) := by

  by_cases hh : tsupport ψ = ∅
  · simp [tsupport_eq_empty_iff.mp hh]
  obtain ⟨a₀, ha₀⟩ := Set.nonempty_iff_ne_empty.mpr hh

  let S : Set ℂ := reProdIm (Icc 1 2) (tsupport ψ)
  have l1 : IsCompact S := by
    refine Metric.isCompact_iff_isClosed_bounded.mpr ⟨?_, ?_⟩
    · exact isClosed_Icc.reProdIm (isClosed_tsupport ψ)
    · exact (Metric.isBounded_Icc 1 2).reProdIm ψ.h2.isBounded
  have l2 : S ⊆ {s : ℂ | 1 ≤ s.re} := fun z hz => (mem_reProdIm.mp hz).1.1
  have l3 : ContinuousOn (‖G ·‖) S := (hG.mono l2).norm
  have l4 : S.Nonempty := ⟨1 + a₀ * I, by simp [S, mem_reProdIm, ha₀]⟩
  obtain ⟨z, -, hmax⟩ := l1.exists_isMaxOn l4 l3
  let MG := ‖G z‖
  let bound (a : ℝ) : ℝ := MG * ‖ψ a‖

  apply tendsto_integral_filter_of_dominated_convergence (bound := bound)
  · apply eventually_of_mem (U := Icc 1 2) (Icc_mem_nhdsGT_of_mem (by simp)) ; intro u hu
    apply Continuous.aestronglyMeasurable
    apply Continuous.mul
    · exact (hG.comp_continuous (by fun_prop) (by simp [hu.1])).mul ψ.h1.continuous
    · apply Continuous.const_cpow (by fun_prop) ; simp ; linarith
  · apply eventually_of_mem (U := Icc 1 2) (Icc_mem_nhdsGT_of_mem (by simp))
    intro u hu
    apply Eventually.of_forall ; intro v
    by_cases h : v ∈ tsupport ψ
    · have r1 : u + v * I ∈ S := by simp [S, mem_reProdIm, hu.1, hu.2, h]
      have r2 := isMaxOn_iff.mp hmax _ r1
      have r4 : (x : ℂ) ≠ 0 := by simp ; linarith
      have r5 : arg x = 0 := by simp [arg_eq_zero_iff] ; linarith
      have r3 : ‖(x : ℂ) ^ (v * I)‖ = 1 := by simp [norm_cpow_of_ne_zero r4, r5]
      simp_rw [norm_mul, r3, mul_one]
      exact mul_le_mul_of_nonneg_right r2 (norm_nonneg _)
    · have : v ∉ Function.support ψ := fun a ↦ h (subset_tsupport ψ a)
      simp at this ; simp [this, bound]

  · suffices h : Continuous bound by exact h.integrable_of_hasCompactSupport ψ.h2.norm.mul_left
    have := ψ.h1.continuous ; fun_prop
  · apply Eventually.of_forall ; intro t
    apply Tendsto.mul_const
    apply Tendsto.mul_const
    refine (hG (1 + t * I) (by simp)).tendsto.comp <| tendsto_nhdsWithin_iff.mpr ⟨?_, ?_⟩
    · exact ((continuous_ofReal.tendsto _).add tendsto_const_nhds).mono_left nhdsWithin_le_nhds
    · exact eventually_nhdsWithin_of_forall (fun x (hx : 1 < x) => by simp [hx.le])

lemma limiting_fourier (hcheby : cheby f)
    (hG : ContinuousOn G {s | 1 ≤ s.re}) (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re})
    (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ')) (ψ : CS 2 ℂ) (hx : 1 ≤ x) :
    ∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x)) -
      A * ∫ u in Set.Ici (-log x), 𝓕 ψ (u / (2 * π)) =
      ∫ (t : ℝ), (G (1 + t * I)) * (ψ t) * x ^ (t * I) := by

  have l1 := limiting_fourier_lim1 hcheby ψ (by linarith)
  have l2 := limiting_fourier_lim2 A ψ hx
  have l3 := limiting_fourier_lim3 hG ψ hx
  apply tendsto_nhds_unique_of_eventuallyEq (l1.sub l2) l3
  simpa [eventuallyEq_nhdsWithin_iff] using Eventually.of_forall (limiting_fourier_aux hG' hf ψ hx)

/-%%
\begin{proof}
\uses{first_fourier, second_fourier, decay} \leanok
 By Lemma \ref{first_fourier} and Lemma \ref{second_fourier}, we know that for any $\sigma>1$, we have
  $$ \sum_{n=1}^\infty \frac{f(n)}{n^\sigma} \hat \psi( \frac{1}{2\pi} \log \frac{n}{x} ) - A x^{1-\sigma} \int_{-\log x}^\infty e^{-u(\sigma-1)} \hat \psi(\frac{u}{2\pi})\ du =  \int_\R G(\sigma+it) \psi(t) x^{it}\ dt.$$
  Now take limits as $\sigma \to 1$ using dominated convergence together with \eqref{cheby} and Lemma \ref{decay} to obtain the result.
\end{proof}
%%-/

/-%%
\begin{corollary}[Corollary of limiting identity]\label{limiting-cor}\lean{limiting_cor}\leanok  With the hypotheses as above, we have
  $$ \sum_{n=1}^\infty \frac{f(n)}{n} \hat \psi( \frac{1}{2\pi} \log \frac{n}{x} ) = A \int_{-\infty}^\infty \hat \psi(\frac{u}{2\pi})\ du + o(1)$$
  as $x \to \infty$.
\end{corollary}
%%-/

lemma limiting_cor_aux {f : ℝ → ℂ} : Tendsto (fun x : ℝ ↦ ∫ t, f t * x ^ (t * I)) atTop (𝓝 0) := by

  have l1 : ∀ᶠ x : ℝ in atTop, ∀ t : ℝ, x ^ (t * I) = exp (log x * t * I) := by
    filter_upwards [eventually_ne_atTop 0, eventually_ge_atTop 0] with x hx hx' t
    rw [Complex.cpow_def_of_ne_zero (ofReal_ne_zero.mpr hx), ofReal_log hx'] ; ring_nf

  have l2 : ∀ᶠ x : ℝ in atTop, ∫ t, f t * x ^ (t * I) = ∫ t, f t * exp (log x * t * I) := by
    filter_upwards [l1] with x hx
    refine integral_congr_ae (Eventually.of_forall (fun x => by simp [hx]))

  simp_rw [tendsto_congr' l2]
  convert_to Tendsto (fun x => 𝓕 f (-Real.log x / (2 * π))) atTop (𝓝 0)
  · ext ; congr ; ext ; simp [Real.fourierChar, Circle.exp, mul_comm (f _), ← ofReal_mul] ; congr
    rw [← neg_mul] ; congr ; norm_cast ; field_simp
  refine (zero_at_infty_fourierIntegral f).comp <| Tendsto.mono_right ?_ _root_.atBot_le_cocompact
  exact (tendsto_neg_atBot_iff.mpr tendsto_log_atTop).atBot_mul_const (inv_pos.mpr two_pi_pos)

lemma limiting_cor (ψ : CS 2 ℂ) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ')) (hcheby : cheby f)
    (hG : ContinuousOn G {s | 1 ≤ s.re}) (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) :
    Tendsto (fun x : ℝ ↦ ∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x)) -
      A * ∫ u in Set.Ici (-log x), 𝓕 ψ (u / (2 * π))) atTop (nhds 0) := by

  apply limiting_cor_aux.congr'
  filter_upwards [eventually_ge_atTop 1] with x hx using limiting_fourier hcheby hG hG' hf ψ hx |>.symm

/-%%
\begin{proof}
\uses{limiting} \leanok
 Immediate from the Riemann-Lebesgue lemma, and also noting that $\int_{-\infty}^{-\log x} \hat \psi(\frac{u}{2\pi})\ du = o(1)$.
\end{proof}
%%-/

/-%%
\begin{lemma}[Smooth Urysohn lemma]\label{smooth-ury}\lean{smooth_urysohn}\leanok  If $I$ is a closed interval contained in an open interval $J$, then there exists a smooth function $\Psi: \R \to \R$ with $1_I \leq \Psi \leq 1_J$.
\end{lemma}
%%-/

lemma smooth_urysohn (a b c d : ℝ) (h1 : a < b) (h3 : c < d) : ∃ Ψ : ℝ → ℝ,
    (ContDiff ℝ ∞ Ψ) ∧ (HasCompactSupport Ψ) ∧
      Set.indicator (Set.Icc b c) 1 ≤ Ψ ∧ Ψ ≤ Set.indicator (Set.Ioo a d) 1 := by

  obtain ⟨ψ, l1, l2, l3, l4, -⟩ := smooth_urysohn_support_Ioo h1 h3
  refine ⟨ψ, l1, l2, l3, l4⟩

/-%%
\begin{proof}  \leanok
A standard analysis lemma, which can be proven by convolving $1_K$ with a smooth approximation to the identity for some interval $K$ between $I$ and $J$. Note that we have ``SmoothBumpFunction''s on smooth manifolds in Mathlib, so this shouldn't be too hard...
\end{proof}
%%-/

noncomputable def exists_trunc : trunc := by
  choose ψ h1 h2 h3 h4 using smooth_urysohn (-2) (-1) (1) (2) (by linarith) (by linarith)
  exact ⟨⟨ψ, h1.of_le (by norm_cast), h2⟩, h3, h4⟩

lemma one_div_sub_one (n : ℕ) : 1 / (↑(n - 1) : ℝ) ≤ 2 / n := by
  match n with
  | 0 => simp
  | 1 => simp
  | n + 2 => { norm_cast ; rw [div_le_div_iff₀] <;> simp [mul_add] <;> linarith }

lemma quadratic_pos (a b c x : ℝ) (ha : 0 < a) (hΔ : discrim a b c < 0) : 0 < a * x ^ 2 + b * x + c := by
  have l1 : a * x ^ 2 + b * x + c = a * (x + b / (2 * a)) ^ 2 - discrim a b c / (4 * a) := by
    simp only [discrim]; field_simp; ring
  have l2 : 0 < - discrim a b c := by linarith
  rw [l1, sub_eq_add_neg, ← neg_div] ; positivity

noncomputable def pp (a x : ℝ) : ℝ := a ^ 2 * (x + 1) ^ 2 + (1 - a) * (1 + a)

noncomputable def pp' (a x : ℝ) : ℝ := a ^ 2 * (2 * (x + 1))

lemma pp_pos {a : ℝ} (ha : a ∈ Ioo (-1) 1) (x : ℝ) : 0 < pp a x := by
  simp [pp]
  have : 0 < 1 - a := by linarith [ha.2]
  have : 0 < 1 + a := by linarith [ha.1]
  positivity

lemma pp_deriv (a x : ℝ) : HasDerivAt (pp a) (pp' a x) x := by
  unfold pp pp'
  simpa using hasDerivAt_id x |>.add_const 1 |>.pow 2 |>.const_mul _

lemma pp_deriv_eq (a : ℝ) : deriv (pp a) = pp' a := by
  ext x ; exact pp_deriv a x |>.deriv

lemma pp'_deriv (a x : ℝ) : HasDerivAt (pp' a) (a ^ 2 * 2) x := by
  simpa using hasDerivAt_id x |>.add_const 1 |>.const_mul 2 |>.const_mul (a ^ 2)

lemma pp'_deriv_eq (a : ℝ) : deriv (pp' a) = fun _ => a ^ 2 * 2 := by
  ext x ; exact pp'_deriv a x |>.deriv

noncomputable def hh (a t : ℝ) : ℝ := (t * (1 + (a * log t) ^ 2))⁻¹

noncomputable def hh' (a t : ℝ) : ℝ := - pp a (log t) * hh a t ^ 2

lemma hh_nonneg (a : ℝ) {t : ℝ} (ht : 0 ≤ t) : 0 ≤ hh a t := by dsimp only [hh] ; positivity

lemma hh_le (a t : ℝ) (ht : 0 ≤ t) : |hh a t| ≤ t⁻¹ := by
  by_cases h0 : t = 0
  · simp [hh, h0]
  replace ht : 0 < t := lt_of_le_of_ne ht (by tauto)
  unfold hh
  rw [abs_inv, inv_le_inv₀ (by positivity) ht, abs_mul, abs_eq_self.mpr ht.le]
  convert_to t * 1 ≤ _
  · simp
  apply mul_le_mul le_rfl ?_ zero_le_one ht.le
  rw [abs_eq_self.mpr (by positivity)]
  simp ; positivity

lemma hh_deriv (a : ℝ) {t : ℝ} (ht : t ≠ 0) : HasDerivAt (hh a) (hh' a t) t := by
  have e1 : t * (1 + (a * log t) ^ 2) ≠ 0 := mul_ne_zero ht (_root_.ne_of_lt (by positivity)).symm
  have l5 : HasDerivAt (fun t : ℝ => log t) t⁻¹ t := Real.hasDerivAt_log ht
  have l4 : HasDerivAt (fun t : ℝ => a * log t) (a * t⁻¹) t := l5.const_mul _
  have l3 : HasDerivAt (fun t : ℝ => (a * log t) ^ 2) (2 * a ^ 2 * t⁻¹ * log t) t := by
    convert l4.pow 2 using 1 ; ring
  have l2 : HasDerivAt (fun t : ℝ => 1 + (a * log t) ^ 2) (2 * a ^ 2 * t⁻¹ * log t) t := l3.const_add _
  have l1 : HasDerivAt (fun t : ℝ => t * (1 + (a * log t) ^ 2))
      (1 + 2 * a ^ 2 * log t + a ^ 2 * log t ^ 2) t := by
    convert (hasDerivAt_id' t).mul l2 using 1; field_simp; ring
  convert l1.inv e1 using 1; simp only [hh', pp, hh]; field_simp; ring

lemma hh_continuous (a : ℝ) : ContinuousOn (hh a) (Ioi 0) :=
  fun t (ht : 0 < t) => (hh_deriv a ht.ne.symm).continuousAt.continuousWithinAt

lemma hh'_nonpos {a x : ℝ} (ha : a ∈ Ioo (-1) 1) : hh' a x ≤ 0 := by
  have := pp_pos ha (log x)
  simp only [hh', neg_mul, Left.neg_nonpos_iff, ge_iff_le]
  positivity

lemma hh_antitone {a : ℝ} (ha : a ∈ Ioo (-1) 1) : AntitoneOn (hh a) (Ioi 0) := by
  have l1 x (hx : x ∈ interior (Ioi 0)) : HasDerivWithinAt (hh a) (hh' a x) (interior (Ioi 0)) x := by
    have : x ≠ 0 := by contrapose! hx ; simp [hx]
    exact (hh_deriv a this).hasDerivWithinAt
  apply antitoneOn_of_hasDerivWithinAt_nonpos (convex_Ioi _) (hh_continuous _) l1 (fun x _ => hh'_nonpos ha)

noncomputable def gg (x i : ℝ) : ℝ := 1 / i * (1 + (1 / (2 * π) * log (i / x)) ^ 2)⁻¹

lemma gg_of_hh {x : ℝ} (hx : x ≠ 0) (i : ℝ) : gg x i = x⁻¹ * hh (1 / (2 * π)) (i / x) := by
  simp only [gg, hh]
  field_simp

lemma gg_l1 {x : ℝ} (hx : 0 < x) (n : ℕ) : |gg x n| ≤ 1 / n := by
  simp only [gg_of_hh hx.ne.symm, one_div, mul_inv_rev, abs_mul]
  apply mul_le_mul le_rfl (hh_le _ _ (by positivity)) (by positivity) (by positivity) |>.trans (le_of_eq ?_)
  simp [abs_inv, abs_eq_self.mpr hx.le] ; field_simp

lemma gg_le_one (i : ℕ) : gg x i ≤ 1 := by
  by_cases hi : i = 0 <;> simp [gg, hi]
  have l1 : 1 ≤ (i : ℝ) := by simp ; omega
  have l2 : 1 ≤ 1 + (π⁻¹ * 2⁻¹ * Real.log (↑i / x)) ^ 2 := by simp ; positivity
  rw [← mul_inv] ; apply inv_le_one_of_one_le₀ ; simpa using mul_le_mul l1 l2 zero_le_one (by simp)

lemma one_div_two_pi_mem_Ioo : 1 / (2 * π) ∈ Ioo (-1) 1 := by
  constructor
  · trans 0
    · linarith
    · positivity
  · rw [div_lt_iff₀ (by positivity)]
    convert_to 1 * 1 < 2 * π
    · simp
    · simp
    apply mul_lt_mul one_lt_two ?_ zero_lt_one zero_le_two
    trans 2
    · exact one_le_two
    · exact two_le_pi

lemma sum_telescopic (a : ℕ → ℝ) (n : ℕ) : ∑ i ∈ Finset.range n, (a (i + 1) - a i) = a n - a 0 := by
  apply Finset.sum_range_sub

lemma cancel_aux {C : ℝ} {f g : ℕ → ℝ} (hf : 0 ≤ f) (hg : 0 ≤ g)
    (hf' : ∀ n, cumsum f n ≤ C * n) (hg' : Antitone g) (n : ℕ) :
    ∑ i ∈ Finset.range n, f i * g i ≤ g (n - 1) * (C * n) + (C * (↑(n - 1 - 1) + 1) * g 0
      - C * (↑(n - 1 - 1) + 1) * g (n - 1) -
    ((n - 1 - 1) • (C * g 0) - ∑ x ∈ Finset.range (n - 1 - 1), C * g (x + 1))) := by

  have l1 (n : ℕ) : (g n - g (n + 1)) * ∑ i ∈ Finset.range (n + 1), f i ≤ (g n - g (n + 1)) * (C * (n + 1)) := by
    apply mul_le_mul le_rfl (by simpa using hf' (n + 1)) (Finset.sum_nonneg' hf) ?_
    simp ; apply hg' ; simp
  have l2 (x : ℕ) : C * (↑(x + 1) + 1) - C * (↑x + 1) = C := by simp ; ring
  have l3 (n : ℕ) : 0 ≤ cumsum f n := Finset.sum_nonneg' hf

  convert_to ∑ i ∈ Finset.range n, (g i) • (f i) ≤ _
  · simp [mul_comm]
  rw [Finset.sum_range_by_parts, sub_eq_add_neg, ← Finset.sum_neg_distrib]
  simp_rw [← neg_smul, neg_sub, smul_eq_mul]
  apply _root_.add_le_add
  · exact mul_le_mul le_rfl (hf' n) (l3 n) (hg _)
  · apply Finset.sum_le_sum (fun n _ => l1 n) |>.trans
    convert_to ∑ i ∈ Finset.range (n - 1), (C * (↑i + 1)) • (g i - g (i + 1)) ≤ _
    · congr ; ext i ; simp ; ring
    rw [Finset.sum_range_by_parts]
    simp_rw [Finset.sum_range_sub', l2, smul_sub, smul_eq_mul, Finset.sum_sub_distrib, Finset.sum_const, Finset.card_range]
    apply le_of_eq ; ring_nf

lemma sum_range_succ (a : ℕ → ℝ) (n : ℕ) :
    ∑ i ∈ Finset.range n, a (i + 1) = (∑ i ∈ Finset.range (n + 1), a i) - a 0 := by
  have := Finset.sum_range_sub a n
  rw [Finset.sum_sub_distrib, sub_eq_iff_eq_add] at this
  rw [Finset.sum_range_succ, this] ; ring

lemma cancel_aux' {C : ℝ} {f g : ℕ → ℝ} (hf : 0 ≤ f) (hg : 0 ≤ g)
    (hf' : ∀ n, cumsum f n ≤ C * n) (hg' : Antitone g) (n : ℕ) :
    ∑ i ∈ Finset.range n, f i * g i ≤
        C * n * g (n - 1)
      + C * cumsum g (n - 1 - 1 + 1)
      - C * (↑(n - 1 - 1) + 1) * g (n - 1)
      := by
  have := cancel_aux hf hg hf' hg' n ; simp [← Finset.mul_sum, sum_range_succ] at this
  convert this using 1 ; unfold cumsum ; ring

lemma cancel_main {C : ℝ} {f g : ℕ → ℝ} (hf : 0 ≤ f) (hg : 0 ≤ g)
    (hf' : ∀ n, cumsum f n ≤ C * n) (hg' : Antitone g) (n : ℕ) (hn : 2 ≤ n) :
    cumsum (f * g) n ≤ C * cumsum g n := by
  convert cancel_aux' hf hg hf' hg' n using 1
  match n with
  | n + 2 => simp [cumsum_succ] ; ring

lemma cancel_main' {C : ℝ} {f g : ℕ → ℝ} (hf : 0 ≤ f) (hf0 : f 0 = 0) (hg : 0 ≤ g)
    (hf' : ∀ n, cumsum f n ≤ C * n) (hg' : Antitone g) (n : ℕ) :
    cumsum (f * g) n ≤ C * cumsum g n := by
  match n with
  | 0 => simp [cumsum]
  | 1 => specialize hg 0 ; specialize hf' 1 ; simp [cumsum, hf0] at hf' hg ⊢ ; positivity
  | n + 2 => convert cancel_aux' hf hg hf' hg' (n + 2) using 1 ; simp [cumsum_succ] ; ring

theorem sum_le_integral {x₀ : ℝ} {f : ℝ → ℝ} {n : ℕ} (hf : AntitoneOn f (Ioc x₀ (x₀ + n)))
    (hfi : IntegrableOn f (Icc x₀ (x₀ + n))) :
    (∑ i ∈ Finset.range n, f (x₀ + ↑(i + 1))) ≤ ∫ x in x₀..x₀ + n, f x := by

  cases n with simp at hf ⊢
  | succ n =>
  have : Finset.range (n + 1) = {0} ∪ Finset.Ico 1 (n + 1) := by
    ext i ; by_cases hi : i = 0 <;> simp [hi] ; omega
  simp [this]

  have l4 : IntervalIntegrable f volume x₀ (x₀ + 1) := by
    apply IntegrableOn.intervalIntegrable
    simp only [le_add_iff_nonneg_right, zero_le_one, uIcc_of_le]
    apply hfi.mono_set
    apply Icc_subset_Icc ; linarith ; simp
  have l5 x (hx : x ∈ Ioc x₀ (x₀ + 1)) : (fun x ↦ f (x₀ + 1)) x ≤ f x := by
    rcases hx with ⟨hx1, hx2⟩
    refine hf ⟨hx1, by linarith⟩ ⟨by linarith, by linarith⟩ hx2
  have l6 : ∫ x in x₀..x₀ + 1, f (x₀ + 1) = f (x₀ + 1) := by simp

  have l1 : f (x₀ + 1) ≤ ∫ x in x₀..x₀ + 1, f x := by
    rw [← l6] ; apply intervalIntegral.integral_mono_ae_restrict (by linarith) (by simp) l4
    apply eventually_of_mem _ l5
    have : (Ioc x₀ (x₀ + 1))ᶜ ∩ Icc x₀ (x₀ + 1) = {x₀} := by simp [← diff_eq_compl_inter]
    simp [ae, this]

  have l2 : AntitoneOn (fun x ↦ f (x₀ + x)) (Icc 1 ↑(n + 1)) := by
    intro u ⟨hu1, _⟩ v ⟨_, hv2⟩ huv ; push_cast at hv2
    refine hf ⟨?_, ?_⟩ ⟨?_, ?_⟩ ?_ <;> linarith

  have l3 := @AntitoneOn.sum_le_integral_Ico 1 (n + 1) (fun x => f (x₀ + x)) (by simp) (by simpa using l2)

  simp at l3
  convert _root_.add_le_add l1 l3

  have := @intervalIntegral.integral_comp_mul_add ℝ _ _ 1 (n + 1) 1 f one_ne_zero x₀
  rw [intervalIntegral.integral_add_adjacent_intervals]
  · apply IntegrableOn.intervalIntegrable
    simp only [le_add_iff_nonneg_right, zero_le_one, uIcc_of_le]
    apply hfi.mono_set
    apply Icc_subset_Icc
    · linarith
    · simp
  · apply IntegrableOn.intervalIntegrable
    simp only [add_le_add_iff_left, le_add_iff_nonneg_left, Nat.cast_nonneg, uIcc_of_le]
    apply hfi.mono_set
    apply Icc_subset_Icc
    · linarith
    · simp

lemma hh_integrable_aux (ha : 0 < a) (hb : 0 < b) (hc : 0 < c) :
    (IntegrableOn (fun t ↦ a * hh b (t / c)) (Ici 0)) ∧
    (∫ (t : ℝ) in Ioi 0, a * hh b (t / c) = a * c / b * π) := by

  rw [integrableOn_Ici_iff_integrableOn_Ioi]
  simp only [hh]

  let g (x : ℝ) := (a * c / b) * Real.arctan (b * log (x / c))
  let g₀ (x : ℝ) := if x = 0 then ((a * c / b) * (- (π / 2))) else g x
  let g' (x : ℝ) := a * (x / c * (1 + (b * Real.log (x / c)) ^ 2))⁻¹

  have l3 (x) (hx : 0 < x) : HasDerivAt Real.log x⁻¹ x := by apply Real.hasDerivAt_log (by linarith)
  have l4 (x) : HasDerivAt (fun t => t / c) (1 / c) x := (hasDerivAt_id x).div_const c
  have l2 (x) (hx : 0 < x) : HasDerivAt (fun t => log (t / c)) x⁻¹ x := by
    have := @HasDerivAt.comp _ _ _ _ _ _ (fun t => t / c) _ _ _  (l3 (x / c) (by positivity)) (l4 x)
    convert this using 1 ; field_simp
  have l5 (x) (hx : 0 < x) := (l2 x hx).const_mul b
  have l1 (x) (hx : 0 < x) := (l5 x hx).arctan
  have l6 (x) (hx : 0 < x) : HasDerivAt g (g' x) x := by
    convert (l1 x hx).const_mul (a * c / b) using 1
    simp only [g']
    field_simp
  have key (x) (hx : 0 < x) : HasDerivAt g₀ (g' x) x := by
    apply (l6 x hx).congr_of_eventuallyEq
    apply eventually_of_mem <| Ioi_mem_nhds hx
    intro y (hy : 0 < y)
    simp [g₀, hy.ne.symm]

  have k1 : Tendsto g₀ atTop (𝓝 ((a * c / b) * (π / 2))) := by
    have : g =ᶠ[atTop] g₀ := by
      apply eventually_of_mem (Ioi_mem_atTop 0)
      intro y (hy : 0 < y)
      simp [g₀, hy.ne.symm]
    apply Tendsto.congr' this
    apply Tendsto.const_mul
    apply (tendsto_arctan_atTop.mono_right nhdsWithin_le_nhds).comp
    apply Tendsto.const_mul_atTop hb
    apply tendsto_log_atTop.comp
    apply Tendsto.atTop_div_const hc
    apply tendsto_id

  have k2 : Tendsto g₀ (𝓝[>] 0) (𝓝 (g₀ 0)) := by
    have : g =ᶠ[𝓝[>] 0] g₀ := by
      apply eventually_of_mem self_mem_nhdsWithin
      intro x (hx : 0 < x) ; simp [g₀, hx.ne.symm]
    simp only [g₀]
    apply Tendsto.congr' this
    apply Tendsto.const_mul
    apply (tendsto_arctan_atBot.mono_right nhdsWithin_le_nhds).comp
    apply Tendsto.const_mul_atBot hb
    apply tendsto_log_nhdsGT_zero.comp
    rw [Metric.tendsto_nhdsWithin_nhdsWithin]
    intro ε hε
    refine ⟨c * ε, by positivity, fun x hx1 hx2 => ⟨?_, ?_⟩⟩
    · simp at hx1 ⊢ ; positivity
    · simp [abs_eq_self.mpr hc.le] at hx2 ⊢ ; rwa [div_lt_iff₀ hc, mul_comm]

  have k3 : ContinuousWithinAt g₀ (Ici 0) 0 := by
    rw [Metric.continuousWithinAt_iff]
    rw [Metric.tendsto_nhdsWithin_nhds] at k2
    peel k2 with ε hε δ hδ x h
    intro (hx : 0 ≤ x)
    have := le_iff_lt_or_eq.mp hx
    cases this with
    | inl hx => exact h hx
    | inr hx => simp [g₀, hx.symm, hε]

  have k4 : ∀ x ∈ Ioi 0, 0 ≤ g' x := by
    intro x (hx : 0 < x) ; simp [g'] ; positivity

  constructor
  · convert_to IntegrableOn g' _
    exact integrableOn_Ioi_deriv_of_nonneg k3 key k4 k1
  · have := integral_Ioi_of_hasDerivAt_of_nonneg k3 key k4 k1
    simp only [mul_inv_rev, inv_div, mul_neg, ↓reduceIte, sub_neg_eq_add, g', g₀] at this ⊢
    convert this using 1 ; field_simp ; ring

lemma hh_integrable (ha : 0 < a) (hb : 0 < b) (hc : 0 < c) :
    IntegrableOn (fun t ↦ a * hh b (t / c)) (Ici 0) :=
  hh_integrable_aux ha hb hc |>.1

lemma hh_integral (ha : 0 < a) (hb : 0 < b) (hc : 0 < c) :
    ∫ (t : ℝ) in Ioi 0, a * hh b (t / c) = a * c / b * π :=
  hh_integrable_aux ha hb hc |>.2

lemma hh_integral' : ∫ t in Ioi 0, hh (1 / (2 * π)) t = 2 * π ^ 2 := by
  have := hh_integral (a := 1) (b := 1 / (2 * π)) (c := 1) (by positivity) (by positivity) (by positivity)
  convert this using 1 <;> simp ; ring

lemma bound_sum_log {C : ℝ} (hf0 : f 0 = 0) (hf : chebyWith C f) {x : ℝ} (hx : 1 ≤ x) :
    ∑' i, ‖f i‖ / i * (1 + (1 / (2 * π) * log (i / x)) ^ 2)⁻¹ ≤ C * (1 + ∫ t in Ioi 0, hh (1 / (2 * π)) t) := by

  let ggg (i : ℕ) : ℝ := if i = 0 then 1 else gg x i

  have l0 : x ≠ 0 := by linarith
  have l1 i : 0 ≤ ggg i := by by_cases hi : i = 0 <;> simp [ggg, hi, gg] ; positivity
  have l2 : Antitone ggg := by
    intro i j hij ; by_cases hi : i = 0 <;> by_cases hj : j = 0 <;> simp [ggg, hi, hj]
    · exact gg_le_one _
    · omega
    · simp only [gg_of_hh l0]
      gcongr
      apply hh_antitone one_div_two_pi_mem_Ioo
      · simp ; positivity
      · simp ; positivity
      · gcongr
  have l3 : 0 ≤ C := by simpa [cumsum, hf0] using hf 1

  have l4 : 0 ≤ ∫ (t : ℝ) in Ioi 0, hh (π⁻¹ * 2⁻¹) t :=
    setIntegral_nonneg measurableSet_Ioi (fun x hx => hh_nonneg _ (LT.lt.le hx))

  have l5 {n : ℕ} : AntitoneOn (fun t ↦ x⁻¹ * hh (1 / (2 * π)) (t / x)) (Ioc 0 n) := by
    intro u ⟨hu1, _⟩ v ⟨hv1, _⟩ huv
    simp only
    apply mul_le_mul le_rfl ?_ (hh_nonneg _ (by positivity)) (by positivity)
    apply hh_antitone one_div_two_pi_mem_Ioo (by simp ; positivity) (by simp ; positivity)
    apply (div_le_div_iff_of_pos_right (by positivity)).mpr huv

  have l6 {n : ℕ} : IntegrableOn (fun t ↦ x⁻¹ * hh (π⁻¹ * 2⁻¹) (t / x)) (Icc 0 n) volume := by
    apply IntegrableOn.mono_set (hh_integrable (by positivity) (by positivity) (by positivity)) Icc_subset_Ici_self

  apply Real.tsum_le_of_sum_range_le (fun n => by positivity) ; intro n
  convert_to ∑ i ∈ Finset.range n, ‖f i‖ * ggg i ≤ _
  · congr ; ext i
    by_cases hi : i = 0
    · simp [hi, hf0]
    · simp only [gg, hi, ↓reduceIte, ggg]
      field_simp

  apply cancel_main' (fun _ => norm_nonneg _) (by simp [hf0]) l1 hf l2 n |>.trans
  gcongr ; simp [ggg, cumsum, gg_of_hh l0]

  by_cases hn : n = 0
  · simp [hn] ; positivity
  replace hn : 0 < n := by omega
  have : Finset.range n = {0} ∪ Finset.Ico 1 n := by
    ext i ; simp ; by_cases hi : i = 0 <;> simp [hi, hn] ; omega
  simp [this]
  convert_to ∑ x_1 ∈ Finset.Ico 1 n, x⁻¹ * hh (π⁻¹ * 2⁻¹) (↑x_1 / x) ≤ _
  · apply Finset.sum_congr rfl (fun i hi => ?_)
    simp at hi
    have : i ≠ 0 := by omega
    simp [this]
  simp_rw [Finset.sum_Ico_eq_sum_range, add_comm 1]
  have := @sum_le_integral 0 (fun t => x⁻¹ * hh (π⁻¹ * 2⁻¹) (t / x)) (n - 1) (by simpa using l5) (by simpa using l6)
  simp only [zero_add] at this
  apply this.trans
  rw [@intervalIntegral.integral_comp_div ℝ _ _ 0 ↑(n - 1) x (fun t => x⁻¹ * hh (π⁻¹ * 2⁻¹) (t)) l0]
  simp [← mul_assoc, mul_inv_cancel₀ l0]
  have : (0 : ℝ) ≤ ↑(n - 1) / x := by positivity
  rw [intervalIntegral.intervalIntegral_eq_integral_uIoc]
  simp [this]
  apply integral_mono_measure
  · apply Measure.restrict_mono Ioc_subset_Ioi_self le_rfl
  · apply eventually_of_mem (self_mem_ae_restrict measurableSet_Ioi)
    intro x (hx : 0 < x)
    apply hh_nonneg _ hx.le
  · have := (@hh_integrable 1 (1 / (2 * π)) 1 (by positivity) (by positivity) (by positivity))
    simpa using this.mono_set Ioi_subset_Ici_self

lemma bound_sum_log0 {C : ℝ} (hf : chebyWith C f) {x : ℝ} (hx : 1 ≤ x) :
    ∑' i, ‖f i‖ / i * (1 + (1 / (2 * π) * log (i / x)) ^ 2)⁻¹ ≤ C * (1 + ∫ t in Ioi 0, hh (1 / (2 * π)) t) := by

  let f0 i := if i = 0 then 0 else f i
  have l1 : chebyWith C f0 := by
    intro n ; refine Finset.sum_le_sum (fun i _ => ?_) |>.trans (hf n)
    by_cases hi : i = 0 <;> simp [hi, f0]
  have l2 i : ‖f i‖ / i = ‖f0 i‖ / i := by by_cases hi : i = 0 <;> simp [hi, f0]
  simp_rw [l2] ; apply bound_sum_log rfl l1 hx

lemma bound_sum_log' {C : ℝ} (hf : chebyWith C f) {x : ℝ} (hx : 1 ≤ x) :
    ∑' i, ‖f i‖ / i * (1 + (1 / (2 * π) * log (i / x)) ^ 2)⁻¹ ≤ C * (1 + 2 * π ^ 2) := by
  simpa only [hh_integral'] using bound_sum_log0 hf hx

lemma summable_fourier (x : ℝ) (hx : 0 < x) (ψ : W21) (hcheby : cheby f) :
    Summable fun i ↦ ‖f i / ↑i * 𝓕 ψ (1 / (2 * π) * Real.log (↑i / x))‖ := by
  have l5 : Summable fun i ↦ ‖f i‖ / ↑i * ((1 + (1 / (2 * ↑π) * ↑(Real.log (↑i / x))) ^ 2)⁻¹) := by
    simpa using limiting_fourier_lim1_aux hcheby hx 1 zero_le_one
  have l6 i : ‖f i / i * 𝓕 ψ (1 / (2 * π) * Real.log (i / x))‖ ≤
      W21.norm ψ * (‖f i‖ / i * (1 + (1 / (2 * π) * log (i / x)) ^ 2)⁻¹) := by
    convert mul_le_mul_of_nonneg_left (decay_bounds_key ψ (1 / (2 * π) * log (i / x))) (norm_nonneg (f i / i)) using 1
    · simp
    · change _ = _ * (W21.norm ψ * _) ; simp [W21.norm] ; ring
  exact Summable.of_nonneg_of_le (fun _ => norm_nonneg _) l6 (by simpa using l5.const_smul (W21.norm ψ))

lemma bound_I1 (x : ℝ) (hx : 0 < x) (ψ : W21) (hcheby : cheby f) :
    ‖∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x))‖ ≤
    W21.norm ψ • ∑' i, ‖f i‖ / i * (1 + (1 / (2 * π) * log (i / x)) ^ 2)⁻¹ := by

  have l5 : Summable fun i ↦ ‖f i‖ / ↑i * ((1 + (1 / (2 * ↑π) * ↑(Real.log (↑i / x))) ^ 2)⁻¹) := by
    simpa using limiting_fourier_lim1_aux hcheby hx 1 zero_le_one
  have l6 i : ‖f i / i * 𝓕 ψ (1 / (2 * π) * Real.log (i / x))‖ ≤
      W21.norm ψ * (‖f i‖ / i * (1 + (1 / (2 * π) * log (i / x)) ^ 2)⁻¹) := by
    convert mul_le_mul_of_nonneg_left (decay_bounds_key ψ (1 / (2 * π) * log (i / x))) (norm_nonneg (f i / i)) using 1
    · simp
    · change _ = _ * (W21.norm ψ * _) ; simp [W21.norm] ; ring
  have l1 : Summable fun i ↦ ‖f i / ↑i * 𝓕 ψ (1 / (2 * π) * Real.log (↑i / x))‖ := by
    exact summable_fourier x hx ψ hcheby
  apply (norm_tsum_le_tsum_norm l1).trans
  simpa only [← Summable.tsum_const_smul _ l5] using
    Summable.tsum_mono l1 (by simpa using l5.const_smul (W21.norm ψ)) l6

lemma bound_I1' {C : ℝ} (x : ℝ) (hx : 1 ≤ x) (ψ : W21) (hcheby : chebyWith C f) :
    ‖∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x))‖ ≤ W21.norm ψ * C * (1 + 2 * π ^ 2) := by

  apply bound_I1 x (by linarith) ψ ⟨_, hcheby⟩ |>.trans
  rw [smul_eq_mul, mul_assoc]
  apply mul_le_mul le_rfl (bound_sum_log' hcheby hx) ?_ W21.norm_nonneg
  apply tsum_nonneg (fun i => by positivity)

lemma bound_I2 (x : ℝ) (ψ : W21) :
    ‖∫ u in Set.Ici (-log x), 𝓕 ψ (u / (2 * π))‖ ≤ W21.norm ψ * (2 * π ^ 2) := by

  have key a : ‖𝓕 ψ (a / (2 * π))‖ ≤ W21.norm ψ * (1 + (a / (2 * π)) ^ 2)⁻¹ := decay_bounds_key ψ _
  have twopi : 0 ≤ 2 * π := by simp [pi_nonneg]
  have l3 : Integrable (fun a ↦ (1 + (a / (2 * π)) ^ 2)⁻¹) := integrable_inv_one_add_sq.comp_div (by norm_num [pi_ne_zero])
  have l2 : IntegrableOn (fun i ↦ W21.norm ψ * (1 + (i / (2 * π)) ^ 2)⁻¹) (Ici (-Real.log x)) := by
    exact (l3.const_mul _).integrableOn
  have l1 : IntegrableOn (fun i ↦ ‖𝓕 ψ (i / (2 * π))‖) (Ici (-Real.log x)) := by
    refine ((l3.const_mul (W21.norm ψ)).mono' ?_ ?_).integrableOn
    · apply Continuous.aestronglyMeasurable ; continuity
    · simp only [norm_norm, key] ; simp
  have l5 : 0 ≤ᵐ[volume] fun a ↦ (1 + (a / (2 * π)) ^ 2)⁻¹ := by apply Eventually.of_forall ; intro x ; positivity
  refine (norm_integral_le_integral_norm _).trans <| (setIntegral_mono l1 l2 key).trans ?_
  rw [integral_const_mul] ; gcongr
  · apply W21.norm_nonneg
  refine (setIntegral_le_integral l3 l5).trans ?_
  rw [Measure.integral_comp_div (fun x => (1 + x ^ 2)⁻¹) (2 * π)]
  simp [abs_eq_self.mpr twopi] ; ring_nf ; rfl

lemma bound_main {C : ℝ} (A : ℂ) (x : ℝ) (hx : 1 ≤ x) (ψ : W21)
    (hcheby : chebyWith C f) :
    ‖∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x)) -
      A * ∫ u in Set.Ici (-log x), 𝓕 ψ (u / (2 * π))‖ ≤
      W21.norm ψ * (C * (1 + 2 * π ^ 2) + ‖A‖ * (2 * π ^ 2)) := by

  have l1 := bound_I1' x hx ψ hcheby
  have l2 := mul_le_mul (le_refl ‖A‖) (bound_I2 x ψ) (by positivity) (by positivity)
  apply norm_sub_le _ _ |>.trans ; rw [norm_mul]
  convert _root_.add_le_add l1 l2 using 1 ; ring

/-%%
\begin{lemma}[Limiting identity for Schwartz functions]\label{schwarz-id}\lean{limiting_cor_schwartz}\leanok  The previous corollary also holds for functions $\psi$ that are assumed to be in the Schwartz class, as opposed to being $C^2$ and compactly supported.
\end{lemma}
%%-/

lemma limiting_cor_W21 (ψ : W21) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hcheby : cheby f) (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) :
    Tendsto (fun x : ℝ ↦ ∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x)) -
      A * ∫ u in Set.Ici (-log x), 𝓕 ψ (u / (2 * π))) atTop (𝓝 0) := by

  -- Shorter notation for clarity
  let S1 x (ψ : ℝ → ℂ) := ∑' (n : ℕ), f n / ↑n * 𝓕 ψ (1 / (2 * π) * Real.log (↑n / x))
  let S2 x (ψ : ℝ → ℂ) := ↑A * ∫ (u : ℝ) in Ici (-Real.log x), 𝓕 ψ (u / (2 * π))
  let S x ψ := S1 x ψ - S2 x ψ ; change Tendsto (fun x ↦ S x ψ) atTop (𝓝 0)

  -- Build the truncation
  obtain g := exists_trunc
  let Ψ R := g.scale R * ψ
  have key R : Tendsto (fun x ↦ S x (Ψ R)) atTop (𝓝 0) := limiting_cor (Ψ R) hf hcheby hG hG'

  -- Choose the truncation radius
  obtain ⟨C, hcheby⟩ := hcheby
  have hC : 0 ≤ C := by
    have : ‖f 0‖ ≤ C := by simpa [cumsum] using hcheby 1
    have : 0 ≤ ‖f 0‖ := by positivity
    linarith
  have key2 : Tendsto (fun R ↦ W21.norm (ψ - Ψ R)) atTop (𝓝 0) := W21_approximation ψ g
  simp_rw [Metric.tendsto_nhds] at key key2 ⊢ ; intro ε hε
  let M := C * (1 + 2 * π ^ 2) + ‖(A : ℂ)‖ * (2 * π ^ 2)
  obtain ⟨R, hRψ⟩ := (key2 ((ε / 2) / (1 + M)) (by positivity)).exists
  simp only [dist_zero_right, Real.norm_eq_abs, abs_eq_self.mpr W21.norm_nonneg] at hRψ key

  -- Apply the compact support case
  filter_upwards [eventually_ge_atTop 1, key R (ε / 2) (by positivity)] with x hx key

  -- Control the tail term
  have key3 : ‖S x (ψ - Ψ R)‖ < ε / 2 := by
    have : ‖S x _‖ ≤ _ * M := @bound_main f C A x hx (ψ - Ψ R) hcheby
    apply this.trans_lt
    apply (mul_le_mul (d := 1 + M) le_rfl (by simp) (by positivity) W21.norm_nonneg).trans_lt
    have : 0 < 1 + M := by positivity
    convert (mul_lt_mul_right this).mpr hRψ using 1 ; field_simp

  -- Conclude the proof
  have S1_sub_1 x : 𝓕 (⇑ψ - ⇑(Ψ R)) x = 𝓕 ψ x - 𝓕 (Ψ R) x := by
    have l1 : AEStronglyMeasurable (fun x_1 : ℝ ↦ cexp (-(2 * ↑π * (↑x_1 * ↑x) * I))) volume := by
      refine (Continuous.mul ?_ continuous_const).neg.cexp.aestronglyMeasurable
      apply continuous_const.mul <| contDiff_ofReal.continuous.mul continuous_const
    simp only [fourierIntegral_eq', neg_mul, RCLike.inner_apply', conj_trivial, ofReal_neg,
      ofReal_mul, ofReal_ofNat, Pi.sub_apply, smul_eq_mul, mul_sub]
    apply integral_sub
    · apply ψ.hf.bdd_mul l1 ; use 1 ; simp [Complex.norm_exp]
    · apply (Ψ R : W21) |>.hf |>.bdd_mul l1
      use 1 ; simp [Complex.norm_exp]

  have S1_sub : S1 x (ψ - Ψ R) = S1 x ψ - S1 x (Ψ R) := by
    simp [S1, S1_sub_1, mul_sub] ; apply Summable.tsum_sub
    · have := summable_fourier x (by positivity) ψ ⟨_, hcheby⟩
      rw [summable_norm_iff] at this
      simpa using this
    · have := summable_fourier x (by positivity) (Ψ R) ⟨_, hcheby⟩
      rw [summable_norm_iff] at this
      simpa using this

  have S2_sub : S2 x (ψ - Ψ R) = S2 x ψ - S2 x (Ψ R) := by
    simp [S2, S1_sub_1] ; rw [integral_sub] ; ring
    · exact ψ.integrable_fourier (by positivity) |>.restrict
    · exact (Ψ R : W21).integrable_fourier (by positivity) |>.restrict

  have S_sub : S x (ψ - Ψ R) = S x ψ - S x (Ψ R) := by simp [S, S1_sub, S2_sub] ; ring
  simpa [S_sub, Ψ] using norm_add_le _ _ |>.trans_lt (_root_.add_lt_add key3 key)

lemma limiting_cor_schwartz (ψ : 𝓢(ℝ, ℂ)) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hcheby : cheby f) (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) :
    Tendsto (fun x : ℝ ↦ ∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x)) -
      A * ∫ u in Set.Ici (-log x), 𝓕 ψ (u / (2 * π))) atTop (𝓝 0) :=
  limiting_cor_W21 ψ hf hcheby hG hG'

/-%%
\begin{proof}
\uses{limiting-cor, smooth-ury}\leanok
For any $R>1$, one can use a smooth cutoff function (provided by Lemma \ref{smooth-ury} to write $\psi = \psi_{\leq R} + \psi_{>R}$, where $\psi_{\leq R}$ is $C^2$ (in fact smooth) and compactly supported (on $[-R,R]$), and $\psi_{>R}$ obeys bounds of the form
$$ |\psi_{>R}(t)|, |\psi''_{>R}(t)| \ll R^{-1} / (1 + |t|^2) $$
where the implied constants depend on $\psi$.  By Lemma \ref{decay} we then have
$$ \hat \psi_{>R}(u) \ll R^{-1} / (1+|u|^2).$$
Using this and \eqref{cheby} one can show that
$$ \sum_{n=1}^\infty \frac{f(n)}{n} \hat \psi_{>R}( \frac{1}{2\pi} \log \frac{n}{x} ), A \int_{-\infty}^\infty \hat \psi_{>R} (\frac{u}{2\pi})\ du \ll R^{-1} $$
(with implied constants also depending on $A$), while from Lemma \ref{limiting-cor} one has
$$ \sum_{n=1}^\infty \frac{f(n)}{n} \hat \psi_{\leq R}( \frac{1}{2\pi} \log \frac{n}{x} ) = A \int_{-\infty}^\infty \hat \psi_{\leq R} (\frac{u}{2\pi})\ du + o(1).$$
Combining the two estimates and letting $R$ be large, we obtain the claim.
\end{proof}
%%-/

/-%%
\begin{lemma}[Bijectivity of Fourier transform]\label{bij}\lean{fourier_surjection_on_schwartz}\leanok  The Fourier transform is a bijection on the Schwartz class. [Note: only surjectivity is actually used.]
\end{lemma}
%%-/

-- just the surjectivity is stated here, as this is all that is needed for the current application, but perhaps one should state and prove bijectivity instead

lemma fourier_surjection_on_schwartz (f : 𝓢(ℝ, ℂ)) : ∃ g : 𝓢(ℝ, ℂ), 𝓕 g = f := by
  refine ⟨(fourierTransformCLE ℝ).symm f, ?_⟩
  rw [← fourierTransformCLE_apply ℝ]
  simp


/-%%
\begin{proof}
  \leanok
 This is a standard result in Fourier analysis.
It can be proved here by appealing to Mellin inversion, Theorem \ref{MellinInversion}.
In particular, given $f$ in the Schwartz class, let $F : \R_+ \to \C : x \mapsto f(\log x)$ be a function in the ``Mellin space''; then the Mellin transform of $F$ on the imaginary axis $s=it$ is the Fourier transform of $f$.  The Mellin inversion theorem gives Fourier inversion.
\end{proof}
%%-/

noncomputable def toSchwartz (f : ℝ → ℂ) (h1 : ContDiff ℝ ∞ f) (h2 : HasCompactSupport f) : 𝓢(ℝ, ℂ) where
  toFun := f
  smooth' := h1
  decay' k n := by
    have l1 : Continuous (fun x => ‖x‖ ^ k * ‖iteratedFDeriv ℝ n f x‖) := by
      have : ContDiff ℝ ∞ (iteratedFDeriv ℝ n f) := h1.iteratedFDeriv_right (mod_cast le_top)
      exact Continuous.mul (by continuity) this.continuous.norm
    have l2 : HasCompactSupport (fun x ↦ ‖x‖ ^ k * ‖iteratedFDeriv ℝ n f x‖) := (h2.iteratedFDeriv _).norm.mul_left
    simpa using l1.bounded_above_of_compact_support l2

@[simp] lemma toSchwartz_apply (f : ℝ → ℂ) {h1 h2 x} : SchwartzMap.mk f h1 h2 x = f x := rfl

lemma comp_exp_support0 {Ψ : ℝ → ℂ} (hplus : closure (Function.support Ψ) ⊆ Ioi 0) :
    ∀ᶠ x in 𝓝 0, Ψ x = 0 :=
  notMem_tsupport_iff_eventuallyEq.mp (fun h => lt_irrefl 0 <| mem_Ioi.mp (hplus h))

lemma comp_exp_support1 {Ψ : ℝ → ℂ} (hplus : closure (Function.support Ψ) ⊆ Ioi 0) :
    ∀ᶠ x in atBot, Ψ (exp x) = 0 :=
  Real.tendsto_exp_atBot <| comp_exp_support0 hplus

lemma comp_exp_support2 {Ψ : ℝ → ℂ} (hsupp : HasCompactSupport Ψ) :
    ∀ᶠ (x : ℝ) in atTop, (Ψ ∘ rexp) x = 0 := by
  simp only [hasCompactSupport_iff_eventuallyEq, coclosedCompact_eq_cocompact, cocompact_eq_atBot_atTop] at hsupp
  exact Real.tendsto_exp_atTop hsupp.2

theorem comp_exp_support {Ψ : ℝ → ℂ} (hsupp : HasCompactSupport Ψ) (hplus : closure (Function.support Ψ) ⊆ Ioi 0) :
    HasCompactSupport (Ψ ∘ rexp) := by
  simp only [hasCompactSupport_iff_eventuallyEq, coclosedCompact_eq_cocompact, cocompact_eq_atBot_atTop]
  exact ⟨comp_exp_support1 hplus, comp_exp_support2 hsupp⟩

lemma wiener_ikehara_smooth_aux (l0 : Continuous Ψ) (hsupp : HasCompactSupport Ψ)
    (hplus : closure (Function.support Ψ) ⊆ Ioi 0) (x : ℝ) (hx : 0 < x) :
    ∫ (u : ℝ) in Ioi (-Real.log x), ↑(rexp u) * Ψ (rexp u) = ∫ (y : ℝ) in Ioi (1 / x), Ψ y := by

  have l1 : ContinuousOn rexp (Ici (-Real.log x)) := by fun_prop
  have l2 : Tendsto rexp atTop atTop := Real.tendsto_exp_atTop
  have l3 t (_ : t ∈ Ioi (-log x)) : HasDerivWithinAt rexp (rexp t) (Ioi t) t :=
    (Real.hasDerivAt_exp t).hasDerivWithinAt
  have l4 : ContinuousOn Ψ (rexp '' Ioi (-Real.log x)) := by fun_prop
  have l5 : IntegrableOn Ψ (rexp '' Ici (-Real.log x)) volume :=
    (l0.integrable_of_hasCompactSupport hsupp).integrableOn
  have l6 : IntegrableOn (fun x ↦ rexp x • (Ψ ∘ rexp) x) (Ici (-Real.log x)) volume := by
    refine (Continuous.integrable_of_hasCompactSupport (by continuity) ?_).integrableOn
    change HasCompactSupport (rexp • (Ψ ∘ rexp))
    exact (comp_exp_support hsupp hplus).smul_left
  have := MeasureTheory.integral_comp_smul_deriv_Ioi l1 l2 l3 l4 l5 l6
  simpa [Real.exp_neg, Real.exp_log hx] using this

theorem wiener_ikehara_smooth_sub (h1 : Integrable Ψ) (hplus : closure (Function.support Ψ) ⊆ Ioi 0) :
    Tendsto (fun x ↦ (↑A * ∫ (y : ℝ) in Ioi x⁻¹, Ψ y) - ↑A * ∫ (y : ℝ) in Ioi 0, Ψ y) atTop (𝓝 0) := by

  obtain ⟨ε, hε, hh⟩ := Metric.eventually_nhds_iff.mp <| comp_exp_support0 hplus
  apply tendsto_nhds_of_eventually_eq ; filter_upwards [eventually_gt_atTop ε⁻¹] with x hxε

  have l1 : Integrable (indicator (Ioi x⁻¹) (fun x : ℝ => Ψ x)) := h1.indicator measurableSet_Ioi
  have l2 : Integrable (indicator (Ioi 0) (fun x : ℝ => Ψ x)) := h1.indicator measurableSet_Ioi

  simp_rw [← MeasureTheory.integral_indicator measurableSet_Ioi, ← mul_sub, ← integral_sub l1 l2]
  simp ; right ; apply MeasureTheory.integral_eq_zero_of_ae ; apply Eventually.of_forall ; intro t ; simp

  have hε' : 0 < ε⁻¹ := by positivity
  have hx : 0 < x := by linarith
  have hx' : 0 < x⁻¹ := by positivity
  have hεx : x⁻¹ < ε := by apply (inv_lt_comm₀ hε hx).mp hxε

  have l3 : Ioi 0 = Ioc 0 x⁻¹ ∪ Ioi x⁻¹ := by
    ext t ; simp ; constructor <;> intro h
    · simp [h, le_or_gt]
    · cases h <;> linarith
  have l4 : Disjoint (Ioc 0 x⁻¹) (Ioi x⁻¹) := by simp
  have l5 := Set.indicator_union_of_disjoint l4 Ψ
  rw [l3, l5] ; ring_nf
  by_cases ht : t ∈ Ioc 0 x⁻¹ <;> simp [ht]
  apply hh ; simp at ht ⊢
  have : |t| ≤ x⁻¹ := by rw [abs_le] ; constructor <;> linarith
  linarith

/-%%
\begin{corollary}[Smoothed Wiener-Ikehara]\label{WienerIkeharaSmooth}\lean{wiener_ikehara_smooth}\leanok
  If $\Psi: (0,\infty) \to \C$ is smooth and compactly supported away from the origin, then,
$$ \sum_{n=1}^\infty f(n) \Psi( \frac{n}{x} ) = A x \int_0^\infty \Psi(y)\ dy + o(x)$$
as $x \to \infty$.
\end{corollary}
%%-/

lemma wiener_ikehara_smooth (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ')) (hcheby : cheby f)
    (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re})
    (hsmooth : ContDiff ℝ ∞ Ψ) (hsupp : HasCompactSupport Ψ)
    (hplus : closure (Function.support Ψ) ⊆ Set.Ioi 0) :
    Tendsto (fun x : ℝ ↦ (∑' n, f n * Ψ (n / x)) / x - A * ∫ y in Set.Ioi 0, Ψ y) atTop (nhds 0) := by

  let h (x : ℝ) : ℂ := rexp (2 * π * x) * Ψ (exp (2 * π * x))
  have h1 : ContDiff ℝ ∞ h := by
    have : ContDiff ℝ ∞ (fun x : ℝ => (rexp (2 * π * x))) := (contDiff_const.mul contDiff_id).exp
    exact (contDiff_ofReal.comp this).mul (hsmooth.comp this)
  have h2 : HasCompactSupport h := by
    have : 2 * π ≠ 0 := by simp [pi_ne_zero]
    simpa using (comp_exp_support hsupp hplus).comp_smul this |>.mul_left
  obtain ⟨g, hg⟩ := fourier_surjection_on_schwartz (toSchwartz h h1 h2)

  have l1 {y} (hy : 0 < y) : y * Ψ y = 𝓕 g (1 / (2 * π) * Real.log y) := by
    simp only [one_div, mul_inv_rev, hg, toSchwartz, ofReal_exp, ofReal_mul, ofReal_ofNat,
      toSchwartz_apply, ofReal_inv, h]
    field_simp
    norm_cast
    rw [Real.exp_log hy]

  have key := limiting_cor_schwartz g hf hcheby hG hG'

  have l2 : ∀ᶠ x in atTop, ∑' (n : ℕ), f n / ↑n * 𝓕 (⇑g) (1 / (2 * π) * Real.log (↑n / x)) =
      ∑' (n : ℕ), f n * Ψ (↑n / x) / x := by
    filter_upwards [eventually_gt_atTop 0] with x hx
    congr ; ext n
    by_cases hn : n = 0 ; simp [hn, (comp_exp_support0 hplus).self_of_nhds]
    rw [← l1 (by positivity)]
    have : (n : ℂ) ≠ 0 := by simpa using hn
    have : (x : ℂ) ≠ 0 := by simpa using hx.ne.symm
    simp only [ofReal_div, ofReal_natCast]
    field_simp

  have l3 : ∀ᶠ x in atTop, ↑A * ∫ (u : ℝ) in Ici (-Real.log x), 𝓕 (⇑g) (u / (2 * π)) =
      ↑A * ∫ (y : ℝ) in Ioi x⁻¹, Ψ y := by
    filter_upwards [eventually_gt_atTop 0] with x hx
    congr 1
    simp only [hg, toSchwartz, ofReal_exp, ofReal_mul, ofReal_ofNat, toSchwartz_apply,
      ofReal_div, h]
    norm_cast ; field_simp; norm_cast
    rw [MeasureTheory.integral_Ici_eq_integral_Ioi]
    exact wiener_ikehara_smooth_aux hsmooth.continuous hsupp hplus x hx

  have l4 : Tendsto (fun x => (↑A * ∫ (y : ℝ) in Ioi x⁻¹, Ψ y) - ↑A * ∫ (y : ℝ) in Ioi 0, Ψ y) atTop (𝓝 0) := by
    exact wiener_ikehara_smooth_sub (hsmooth.continuous.integrable_of_hasCompactSupport hsupp) hplus

  simpa [tsum_div_const] using (key.congr' <| EventuallyEq.sub l2 l3) |>.add l4

/-%%
\begin{proof}
\uses{bij,schwarz-id}\leanok
 By Lemma \ref{bij}, we can write
$$ y \Psi(y) = \hat \psi( \frac{1}{2\pi} \log y )$$
for all $y>0$ and some Schwartz function $\psi$.  Making this substitution, the claim is then equivalent after standard manipulations to
$$ \sum_{n=1}^\infty \frac{f(n)}{n} \hat \psi( \frac{1}{2\pi} \log \frac{n}{x} ) = A \int_{-\infty}^\infty \hat \psi(\frac{u}{2\pi})\ du + o(1)$$
and the claim follows from Lemma \ref{schwarz-id}.
\end{proof}
%%-/

lemma wiener_ikehara_smooth' (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ')) (hcheby : cheby f)
    (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re})
    (hsmooth : ContDiff ℝ ∞ Ψ) (hsupp : HasCompactSupport Ψ)
    (hplus : closure (Function.support Ψ) ⊆ Set.Ioi 0) :
    Tendsto (fun x : ℝ ↦ (∑' n, f n * Ψ (n / x)) / x) atTop (nhds (A * ∫ y in Set.Ioi 0, Ψ y)) :=
  tendsto_sub_nhds_zero_iff.mp <| wiener_ikehara_smooth hf hcheby hG hG' hsmooth hsupp hplus

local instance {E : Type*} : Coe (E → ℝ) (E → ℂ) := ⟨fun f n => f n⟩

@[norm_cast]
theorem set_integral_ofReal {f : ℝ → ℝ} {s : Set ℝ} : ∫ x in s, (f x : ℂ) = ∫ x in s, f x :=
  integral_ofReal

lemma wiener_ikehara_smooth_real {f : ℕ → ℝ} {Ψ : ℝ → ℝ} (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hcheby : cheby f) (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re})
    (hsmooth : ContDiff ℝ ∞ Ψ) (hsupp : HasCompactSupport Ψ)
    (hplus : closure (Function.support Ψ) ⊆ Set.Ioi 0) :
    Tendsto (fun x : ℝ ↦ (∑' n, f n * Ψ (n / x)) / x) atTop (nhds (A * ∫ y in Set.Ioi 0, Ψ y)) := by

  let Ψ' := ofReal ∘ Ψ
  have l1 : ContDiff ℝ ∞ Ψ' := contDiff_ofReal.comp hsmooth
  have l2 : HasCompactSupport Ψ' := hsupp.comp_left rfl
  have l3 : closure (Function.support Ψ') ⊆ Ioi 0 := by rwa [Function.support_comp_eq] ; simp
  have key := (continuous_re.tendsto _).comp (@wiener_ikehara_smooth' A Ψ G f hf hcheby hG hG' l1 l2 l3)
  simp at key ; norm_cast at key

lemma interval_approx_inf (ha : 0 < a) (hab : a < b) :
    ∀ᶠ ε in 𝓝[>] 0, ∃ ψ : ℝ → ℝ, ContDiff ℝ ∞ ψ ∧ HasCompactSupport ψ ∧ closure (Function.support ψ) ⊆ Set.Ioi 0 ∧
      ψ ≤ indicator (Ico a b) 1 ∧ b - a - ε ≤ ∫ y in Ioi 0, ψ y := by

  have l1 : Iio ((b - a) / 3) ∈ 𝓝[>] 0 := nhdsWithin_le_nhds <| Iio_mem_nhds (by linarith)
  filter_upwards [self_mem_nhdsWithin, l1] with ε (hε : 0 < ε) (hε' : ε < (b - a) / 3)
  have l2 : a < a + ε / 2 := by linarith
  have l3 : b - ε / 2 < b := by linarith
  obtain ⟨ψ, h1, h2, h3, h4, h5⟩ := smooth_urysohn_support_Ioo l2 l3
  refine ⟨ψ, h1, h2, ?_, ?_, ?_⟩
  · simp [h5, hab.ne, Icc_subset_Ioi_iff hab.le, ha]
  · exact h4.trans <| indicator_le_indicator_of_subset Ioo_subset_Ico_self (by simp)
  · have l4 : 0 ≤ b - a - ε := by linarith
    have l5 : Icc (a + ε / 2) (b - ε / 2) ⊆ Ioi 0 := by intro t ht ; simp at ht ⊢ ; linarith
    have l6 : Icc (a + ε / 2) (b - ε / 2) ∩ Ioi 0 = Icc (a + ε / 2) (b - ε / 2) := inter_eq_left.mpr l5
    have l7 : ∫ y in Ioi 0, indicator (Icc (a + ε / 2) (b - ε / 2)) 1 y = b - a - ε := by
      simp only [measurableSet_Icc, integral_indicator_one, measureReal_restrict_apply, l6,
        volume_real_Icc]
      convert max_eq_left l4 using 1 ; ring_nf
    have l8 : IntegrableOn ψ (Ioi 0) volume := (h1.continuous.integrable_of_hasCompactSupport h2).integrableOn
    rw [← l7] ; apply setIntegral_mono ?_ l8 h3
    rw [IntegrableOn, integrable_indicator_iff measurableSet_Icc]
    apply IntegrableOn.mono ?_ subset_rfl Measure.restrict_le_self
    apply integrableOn_const <;>
    simp

lemma interval_approx_sup (ha : 0 < a) (hab : a < b) :
    ∀ᶠ ε in 𝓝[>] 0, ∃ ψ : ℝ → ℝ, ContDiff ℝ ∞ ψ ∧ HasCompactSupport ψ ∧ closure (Function.support ψ) ⊆ Set.Ioi 0 ∧
      indicator (Ico a b) 1 ≤ ψ ∧ ∫ y in Ioi 0, ψ y ≤ b - a + ε := by

  have l1 : Iio (a / 2) ∈ 𝓝[>] 0 := nhdsWithin_le_nhds <| Iio_mem_nhds (by linarith)
  filter_upwards [self_mem_nhdsWithin, l1] with ε (hε : 0 < ε) (hε' : ε < a / 2)
  have l2 : a - ε / 2 < a := by linarith
  have l3 : b < b + ε / 2 := by linarith
  obtain ⟨ψ, h1, h2, h3, h4, h5⟩ := smooth_urysohn_support_Ioo l2 l3
  refine ⟨ψ, h1, h2, ?_, ?_, ?_⟩
  · have l4 : a - ε / 2 < b + ε / 2 := by linarith
    have l5 : ε / 2 < a := by linarith
    simp [h5, l4.ne, Icc_subset_Ioi_iff l4.le, l5]
  · apply le_trans ?_ h3
    apply indicator_le_indicator_of_subset Ico_subset_Icc_self (by simp)
  · have l4 : 0 ≤ b - a + ε := by linarith
    have l5 : Ioo (a - ε / 2) (b + ε / 2) ⊆ Ioi 0 := by intro t ht ; simp at ht ⊢ ; linarith
    have l6 : Ioo (a - ε / 2) (b + ε / 2) ∩ Ioi 0 = Ioo (a - ε / 2) (b + ε / 2) := inter_eq_left.mpr l5
    have l7 : ∫ y in Ioi 0, indicator (Ioo (a - ε / 2) (b + ε / 2)) 1 y = b - a + ε := by
      simp only [measurableSet_Ioo, integral_indicator_one, measureReal_restrict_apply, l6,
        volume_real_Ioo]
      convert max_eq_left l4 using 1 ; ring_nf
    have l8 : IntegrableOn ψ (Ioi 0) volume := (h1.continuous.integrable_of_hasCompactSupport h2).integrableOn
    rw [← l7]
    refine setIntegral_mono l8 ?_ h4
    rw [IntegrableOn, integrable_indicator_iff measurableSet_Ioo]
    apply IntegrableOn.mono ?_ subset_rfl Measure.restrict_le_self
    apply integrableOn_const <;>
    simp

lemma WI_summable {f : ℕ → ℝ} {g : ℝ → ℝ} (hg : HasCompactSupport g) (hx : 0 < x) :
    Summable (fun n => f n * g (n / x)) := by
  obtain ⟨M, hM⟩ := hg.bddAbove.mono subset_closure
  apply summable_of_finite_support
  simp only [Function.support_mul] ; apply Finite.inter_of_right ; rw [finite_iff_bddAbove]
  exact ⟨Nat.ceil (M * x), fun i hi => by simpa using Nat.ceil_mono ((div_le_iff₀ hx).mp (hM hi))⟩

lemma WI_sum_le {f : ℕ → ℝ} {g₁ g₂ : ℝ → ℝ} (hf : 0 ≤ f) (hg : g₁ ≤ g₂) (hx : 0 < x)
    (hg₁ : HasCompactSupport g₁) (hg₂ : HasCompactSupport g₂) :
    (∑' n, f n * g₁ (n / x)) / x ≤ (∑' n, f n * g₂ (n / x)) / x := by
  apply div_le_div_of_nonneg_right ?_ hx.le
  exact Summable.tsum_le_tsum (fun n => mul_le_mul_of_nonneg_left (hg _) (hf _))
    (WI_summable hg₁ hx) (WI_summable hg₂ hx)

lemma WI_sum_Iab_le {f : ℕ → ℝ} (hpos : 0 ≤ f) {C : ℝ} (hcheby : chebyWith C f) (hb : 0 < b) (hxb : 2 / b < x) :
    (∑' n, f n * indicator (Ico a b) 1 (n / x)) / x ≤ C * 2 * b := by
  have hb' : 0 < 2 / b := by positivity
  have hx : 0 < x := by linarith
  have hxb' : 2 < x * b := (div_lt_iff₀ hb).mp hxb
  have l1 (i : ℕ) (hi : i ∉ Finset.range ⌈b * x⌉₊) : f i * indicator (Ico a b) 1 (i / x) = 0 := by
    simp at hi ⊢ ; right ; rintro - ; rw [le_div_iff₀ hx] ; linarith
  have l2 (i : ℕ) (_ : i ∈ Finset.range ⌈b * x⌉₊) : f i * indicator (Ico a b) 1 (i / x) ≤ |f i| := by
    rw [abs_eq_self.mpr (hpos _)]
    convert_to _ ≤ f i * 1 ; ring
    apply mul_le_mul_of_nonneg_left ?_ (hpos _)
    by_cases hi : (i / x) ∈ (Ico a b) <;> simp [hi]
  rw [tsum_eq_sum l1, div_le_iff₀ hx, mul_assoc, mul_assoc]
  apply Finset.sum_le_sum l2 |>.trans
  have := hcheby ⌈b * x⌉₊ ; simp at this ; apply this.trans
  have : 0 ≤ C := by have := hcheby 1 ; simp only [cumsum, Finset.range_one, norm_real,
    Finset.sum_singleton, Nat.cast_one, mul_one] at this ; exact (abs_nonneg _).trans this
  refine mul_le_mul_of_nonneg_left ?_ this
  apply (Nat.ceil_lt_add_one (by positivity)).le.trans
  linarith

lemma WI_sum_Iab_le' {f : ℕ → ℝ} (hpos : 0 ≤ f) {C : ℝ} (hcheby : chebyWith C f) (hb : 0 < b) :
    ∀ᶠ x : ℝ in atTop, (∑' n, f n * indicator (Ico a b) 1 (n / x)) / x ≤ C * 2 * b := by
  filter_upwards [eventually_gt_atTop (2 / b)] with x hx using WI_sum_Iab_le hpos hcheby hb hx

lemma le_of_eventually_nhdsWithin {a b : ℝ} (h : ∀ᶠ c in 𝓝[>] b, a ≤ c) : a ≤ b := by
  apply le_of_forall_gt ; intro d hd
  have key : ∀ᶠ c in 𝓝[>] b, c < d := by
    apply eventually_of_mem (U := Iio d) ?_ (fun x hx => hx)
    rw [mem_nhdsWithin]
    refine ⟨Iio d, isOpen_Iio, hd, inter_subset_left⟩
  obtain ⟨x, h1, h2⟩ := (h.and key).exists
  linarith

lemma ge_of_eventually_nhdsWithin {a b : ℝ} (h : ∀ᶠ c in 𝓝[<] b, c ≤ a) : b ≤ a := by
  apply le_of_forall_lt ; intro d hd
  have key : ∀ᶠ c in 𝓝[<] b, c > d := by
    apply eventually_of_mem (U := Ioi d) ?_ (fun x hx => hx)
    rw [mem_nhdsWithin]
    refine ⟨Ioi d, isOpen_Ioi, hd, inter_subset_left⟩
  obtain ⟨x, h1, h2⟩ := (h.and key).exists
  linarith

lemma WI_tendsto_aux (a b : ℝ) {A : ℝ} (hA : 0 < A) :
    Tendsto (fun c => c / A - (b - a)) (𝓝[>] (A * (b - a))) (𝓝[>] 0) := by
  rw [Metric.tendsto_nhdsWithin_nhdsWithin]
  intro ε hε
  refine ⟨A * ε, by positivity, ?_⟩
  intro x hx1 hx2
  constructor
  · simpa [lt_div_iff₀' hA]
  · simp only [Real.dist_eq, dist_zero_right, Real.norm_eq_abs] at hx2 ⊢
    have : |x / A - (b - a)| = |x - A * (b - a)| / A := by
      rw [← abs_eq_self.mpr hA.le, ← abs_div, abs_eq_self.mpr hA.le] ; congr ; field_simp
    rwa [this, div_lt_iff₀' hA]

lemma WI_tendsto_aux' (a b : ℝ) {A : ℝ} (hA : 0 < A) :
    Tendsto (fun c => (b - a) - c / A) (𝓝[<] (A * (b - a))) (𝓝[>] 0) := by
  rw [Metric.tendsto_nhdsWithin_nhdsWithin]
  intro ε hε
  refine ⟨A * ε, by positivity, ?_⟩
  intro x hx1 hx2
  constructor
  · simpa [div_lt_iff₀' hA]
  · simp [Real.dist_eq] at hx2 ⊢
    have : |(b - a) - x / A| = |A * (b - a) - x| / A := by
      rw [← abs_eq_self.mpr hA.le, ← abs_div, abs_eq_self.mpr hA.le] ; congr ; field_simp
    rwa [this, div_lt_iff₀' hA, ← neg_sub, abs_neg]

theorem residue_nonneg {f : ℕ → ℝ} (hpos : 0 ≤ f)
    (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm (fun n ↦ ↑(f n)) σ')) (hcheby : cheby fun n ↦ ↑(f n))
    (hG : ContinuousOn G {s | 1 ≤ s.re}) (hG' : EqOn G (fun s ↦ LSeries (fun n ↦ ↑(f n)) s - ↑A / (s - 1)) {s | 1 < s.re}) : 0 ≤ A := by
  let S (g : ℝ → ℝ) (x : ℝ) := (∑' n, f n * g (n / x)) / x
  have hSnonneg {g : ℝ → ℝ} (hg : 0 ≤ g) : ∀ᶠ x : ℝ in atTop, 0 ≤ S g x := by
    filter_upwards [eventually_ge_atTop 0] with x hx
    exact div_nonneg (tsum_nonneg (fun i => mul_nonneg (hpos _) (hg _))) hx
  obtain ⟨ε, ψ, h1, h2, h3, h4, -⟩ := (interval_approx_sup zero_lt_one one_lt_two).exists
  have key := @wiener_ikehara_smooth_real A G f ψ hf hcheby hG hG' h1 h2 h3
  have l2 : 0 ≤ ψ := by apply le_trans _ h4 ; apply indicator_nonneg ; simp
  have l1 : ∀ᶠ x in atTop, 0 ≤ S ψ x := hSnonneg l2
  have l3 : 0 ≤ A * ∫ (y : ℝ) in Ioi 0, ψ y := ge_of_tendsto key l1
  have l4 : 0 < ∫ (y : ℝ) in Ioi 0, ψ y := by
    have r1 : 0 ≤ᵐ[Measure.restrict volume (Ioi 0)] ψ := Eventually.of_forall l2
    have r2 : IntegrableOn (fun y ↦ ψ y) (Ioi 0) volume :=
      (h1.continuous.integrable_of_hasCompactSupport h2).integrableOn
    have r3 : Ico 1 2 ⊆ Function.support ψ := by intro x hx ; have := h4 x ; simp [hx] at this ⊢ ; linarith
    have r4 : Ico 1 2 ⊆ Function.support ψ ∩ Ioi 0 := by
      simp only [subset_inter_iff, r3, true_and] ; apply Ico_subset_Icc_self.trans ; rw [Icc_subset_Ioi_iff] <;> linarith
    have r5 : 1 ≤ volume ((Function.support fun y ↦ ψ y) ∩ Ioi 0) := by convert volume.mono r4 ; norm_num
    simpa [setIntegral_pos_iff_support_of_nonneg_ae r1 r2] using zero_lt_one.trans_le r5
  have := div_nonneg l3 l4.le ; field_simp at this ; exact this

/-%%
Now we add the hypothesis that $f(n) \geq 0$ for all $n$.

\begin{proposition}[Wiener-Ikehara in an interval]
\label{WienerIkeharaInterval}\lean{WienerIkeharaInterval}\leanok
  For any closed interval $I \subset (0,+\infty)$, we have
  $$ \sum_{n=1}^\infty f(n) 1_I( \frac{n}{x} ) = A x |I|  + o(x).$$
\end{proposition}
%%-/

lemma WienerIkeharaInterval {f : ℕ → ℝ} (hpos : 0 ≤ f) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hcheby : cheby f) (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) (ha : 0 < a) (hb : a ≤ b) :
    Tendsto (fun x : ℝ ↦ (∑' n, f n * (indicator (Ico a b) 1 (n / x))) / x) atTop (nhds (A * (b - a))) := by

  -- Take care of the trivial case `a = b`
  by_cases hab : a = b
  · simp [hab]
  replace hb : a < b := lt_of_le_of_ne hb hab ; clear hab

  -- Notation to make the proof more readable
  let S (g : ℝ → ℝ) (x : ℝ) :=  (∑' n, f n * g (n / x)) / x
  have hSnonneg {g : ℝ → ℝ} (hg : 0 ≤ g) : ∀ᶠ x : ℝ in atTop, 0 ≤ S g x := by
    filter_upwards [eventually_ge_atTop 0] with x hx
    refine div_nonneg ?_ hx
    refine tsum_nonneg (fun i => mul_nonneg (hpos _) (hg _))
  have hA : 0 ≤ A := residue_nonneg hpos hf hcheby hG hG'

  -- A few facts about the indicator function of `Icc a b`
  let Iab : ℝ → ℝ := indicator (Ico a b) 1
  change Tendsto (S Iab) atTop (𝓝 (A * (b - a)))
  have hIab : HasCompactSupport Iab := by simpa [Iab, HasCompactSupport, tsupport, hb.ne] using isCompact_Icc
  have Iab_nonneg : ∀ᶠ x : ℝ in atTop, 0 ≤ S Iab x := hSnonneg (indicator_nonneg (by simp))
  have Iab2 : IsBoundedUnder (· ≤ ·) atTop (S Iab) := by
    obtain ⟨C, hC⟩ := hcheby ; exact ⟨C * 2 * b, WI_sum_Iab_le' hpos hC (by linarith)⟩
  have Iab3 : IsBoundedUnder (· ≥ ·) atTop (S Iab) := ⟨0, Iab_nonneg⟩
  have Iab0 : IsCoboundedUnder (· ≥ ·) atTop (S Iab) := Iab2.isCoboundedUnder_ge
  have Iab1 : IsCoboundedUnder (· ≤ ·) atTop (S Iab) := Iab3.isCoboundedUnder_le

  -- Bound from above by a smooth function
  have sup_le : limsup (S Iab) atTop ≤ A * (b - a) := by
    have l_sup : ∀ᶠ ε in 𝓝[>] 0, limsup (S Iab) atTop ≤ A * (b - a + ε) := by
      filter_upwards [interval_approx_sup ha hb] with ε ⟨ψ, h1, h2, h3, h4, h6⟩
      have l1 : Tendsto (S ψ) atTop _ := wiener_ikehara_smooth_real hf hcheby hG hG' h1 h2 h3
      have l6 : S Iab ≤ᶠ[atTop] S ψ := by
        filter_upwards [eventually_gt_atTop 0] with x hx using WI_sum_le hpos h4 hx hIab h2
      have l5 : IsBoundedUnder (· ≤ ·) atTop (S ψ) := l1.isBoundedUnder_le
      have l3 : limsup (S Iab) atTop ≤ limsup (S ψ) atTop := limsup_le_limsup l6 Iab1 l5
      apply l3.trans ; rw [l1.limsup_eq] ; gcongr
    obtain rfl | h := eq_or_ne A 0
    · simpa using l_sup
    apply le_of_eventually_nhdsWithin
    have key : 0 < A := lt_of_le_of_ne hA h.symm
    filter_upwards [WI_tendsto_aux a b key l_sup] with x hx
    simp at hx ; convert hx ; field_simp

  -- Bound from below by a smooth function
  have le_inf : A * (b - a) ≤ liminf (S Iab) atTop := by
    have l_inf : ∀ᶠ ε in 𝓝[>] 0, A * (b - a - ε) ≤ liminf (S Iab) atTop := by
      filter_upwards [interval_approx_inf ha hb] with ε ⟨ψ, h1, h2, h3, h5, h6⟩
      have l1 : Tendsto (S ψ) atTop _ := wiener_ikehara_smooth_real hf hcheby hG hG' h1 h2 h3
      have l2 : S ψ ≤ᶠ[atTop] S Iab := by
        filter_upwards [eventually_gt_atTop 0] with x hx using WI_sum_le hpos h5 hx h2 hIab
      have l4 : IsBoundedUnder (· ≥ ·) atTop (S ψ) := l1.isBoundedUnder_ge
      have l3 : liminf (S ψ) atTop ≤ liminf (S Iab) atTop := liminf_le_liminf l2 l4 Iab0
      apply le_trans ?_ l3 ; rw [l1.liminf_eq] ; gcongr
    obtain rfl | h := eq_or_ne A 0
    · simpa using l_inf
    apply ge_of_eventually_nhdsWithin
    have key : 0 < A := lt_of_le_of_ne hA h.symm
    filter_upwards [WI_tendsto_aux' a b key l_inf] with x hx
    simp at hx ; convert hx ; field_simp

  -- Combine the two bounds
  have : liminf (S Iab) atTop ≤ limsup (S Iab) atTop := liminf_le_limsup Iab2 Iab3
  refine tendsto_of_liminf_eq_limsup ?_ ?_ Iab2 Iab3 <;> linarith

/-%%
\begin{proof}
\uses{smooth-ury, WienerIkeharaSmooth} \leanok
  Use Lemma \ref{smooth-ury} to bound $1_I$ above and below by smooth compactly supported functions whose integral is close to the measure of $|I|$, and use the non-negativity of $f$.
\end{proof}
%%-/

lemma le_floor_mul_iff (hb : 0 ≤ b) (hx : 0 < x) : n ≤ ⌊b * x⌋₊ ↔ n / x ≤ b := by
  rw [div_le_iff₀ hx, Nat.le_floor_iff] ; positivity

lemma lt_ceil_mul_iff (hx : 0 < x) : n < ⌈b * x⌉₊ ↔ n / x < b := by
  rw [div_lt_iff₀ hx, Nat.lt_ceil]

lemma ceil_mul_le_iff (hx : 0 < x) : ⌈a * x⌉₊ ≤ n ↔ a ≤ n / x := by
  rw [le_div_iff₀ hx, Nat.ceil_le]

lemma mem_Icc_iff_div (hb : 0 ≤ b) (hx : 0 < x) : n ∈ Finset.Icc ⌈a * x⌉₊ ⌊b * x⌋₊ ↔ n / x ∈ Icc a b := by
  rw [Finset.mem_Icc, mem_Icc, ceil_mul_le_iff hx, le_floor_mul_iff hb hx]

lemma mem_Ico_iff_div (hx : 0 < x) : n ∈ Finset.Ico ⌈a * x⌉₊ ⌈b * x⌉₊ ↔ n / x ∈ Ico a b := by
  rw [Finset.mem_Ico, mem_Ico, ceil_mul_le_iff hx, lt_ceil_mul_iff hx]

lemma tsum_indicator {f : ℕ → ℝ} (hx : 0 < x) :
    ∑' n, f n * (indicator (Ico a b) 1 (n / x)) = ∑ n ∈ Finset.Ico ⌈a * x⌉₊ ⌈b * x⌉₊, f n := by
  have l1 : ∀ n ∉ Finset.Ico ⌈a * x⌉₊ ⌈b * x⌉₊, f n * indicator (Ico a b) 1 (↑n / x) = 0 := by
    simp [mem_Ico_iff_div hx] ; tauto
  rw [tsum_eq_sum l1] ; apply Finset.sum_congr rfl ; simp only [mem_Ico_iff_div hx] ; intro n hn ; simp [hn]

lemma WienerIkeharaInterval_discrete {f : ℕ → ℝ} (hpos : 0 ≤ f) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hcheby : cheby f) (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) (ha : 0 < a) (hb : a ≤ b) :
    Tendsto (fun x : ℝ ↦ (∑ n ∈ Finset.Ico ⌈a * x⌉₊ ⌈b * x⌉₊, f n) / x) atTop (nhds (A * (b - a))) := by
  apply (WienerIkeharaInterval hpos hf hcheby hG hG' ha hb).congr'
  filter_upwards [eventually_gt_atTop 0] with x hx
  rw [tsum_indicator hx]

lemma WienerIkeharaInterval_discrete' {f : ℕ → ℝ} (hpos : 0 ≤ f) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hcheby : cheby f) (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) (ha : 0 < a) (hb : a ≤ b) :
    Tendsto (fun N : ℕ ↦ (∑ n ∈ Finset.Ico ⌈a * N⌉₊ ⌈b * N⌉₊, f n) / N) atTop (nhds (A * (b - a))) :=
  WienerIkeharaInterval_discrete hpos hf hcheby hG hG' ha hb |>.comp tendsto_natCast_atTop_atTop

-- TODO with `Ico`

/-%%
\begin{corollary}[Wiener-Ikehara theorem]\label{WienerIkehara}\lean{WienerIkeharaTheorem'}\leanok
  We have
$$ \sum_{n\leq x} f(n) = A x + o(x).$$
\end{corollary}
%%-/

/-- A version of the *Wiener-Ikehara Tauberian Theorem*: If `f` is a nonnegative arithmetic
function whose L-series has a simple pole at `s = 1` with residue `A` and otherwise extends
continuously to the closed half-plane `re s ≥ 1`, then `∑ n < N, f n` is asymptotic to `A*N`. -/

lemma tendsto_mul_ceil_div :
    Tendsto (fun (p : ℝ × ℕ) => ⌈p.1 * p.2⌉₊ / (p.2 : ℝ)) (𝓝[>] 0 ×ˢ atTop) (𝓝 0) := by
  rw [Metric.tendsto_nhds] ; intro δ hδ
  have l1 : ∀ᶠ ε : ℝ in 𝓝[>] 0, ε ∈ Ioo 0 (δ / 2) := inter_mem_nhdsWithin _ (Iio_mem_nhds (by positivity))
  have l2 : ∀ᶠ N : ℕ in atTop, 1 ≤ δ / 2 * N := by
    apply Tendsto.eventually_ge_atTop
    exact tendsto_natCast_atTop_atTop.const_mul_atTop (by positivity)
  filter_upwards [l1.prod_mk l2] with (ε, N) ⟨⟨hε, h1⟩, h2⟩ ; dsimp only at *
  have l3 : 0 < (N : ℝ) := by
    simp ; rw [Nat.pos_iff_ne_zero] ; rintro rfl ; simp at h2 ; linarith
  have l5 : 0 ≤ ε * ↑N := by positivity
  have l6 : ε * N ≤ δ / 2 * N := mul_le_mul h1.le le_rfl (by positivity) (by positivity)
  simp [div_lt_iff₀ l3]
  convert (Nat.ceil_lt_add_one l5).trans_le (add_le_add l6 h2) using 1 ; ring

noncomputable def S (f : ℕ → 𝕜) (ε : ℝ) (N : ℕ) : 𝕜 := (∑ n ∈ Finset.Ico ⌈ε * N⌉₊ N, f n) / N

lemma S_sub_S {f : ℕ → 𝕜} {ε : ℝ} {N : ℕ} (hε : ε ≤ 1) : S f 0 N - S f ε N = cumsum f ⌈ε * N⌉₊ / N := by
  have r1 : Finset.range N = Finset.range ⌈ε * N⌉₊ ∪ Finset.Ico ⌈ε * N⌉₊ N := by
    rw [Finset.range_eq_Ico] ; symm ; apply Finset.Ico_union_Ico_eq_Ico (by simp)
    simp ; convert_to ε * ↑N ≤ 1 * ↑N ; ring ; gcongr
  have r2 : Disjoint (Finset.range ⌈ε * N⌉₊) (Finset.Ico ⌈ε * N⌉₊ N) := by
    rw [Finset.range_eq_Ico] ; apply Finset.Ico_disjoint_Ico_consecutive
  simp [S, r1, Finset.sum_union r2, cumsum, add_div]

lemma tendsto_S_S_zero {f : ℕ → ℝ} (hpos : 0 ≤ f) (hcheby : cheby f) :
    TendstoUniformlyOnFilter (S f) (S f 0) (𝓝[>] 0) atTop := by
  rw [Metric.tendstoUniformlyOnFilter_iff] ; intro δ hδ
  obtain ⟨C, hC⟩ := hcheby
  have l1 : ∀ᶠ (p : ℝ × ℕ) in 𝓝[>] 0 ×ˢ atTop, C * ⌈p.1 * p.2⌉₊ / p.2 < δ := by
    have r1 := tendsto_mul_ceil_div.const_mul C
    simp [mul_div_assoc'] at r1 ; exact r1 (Iio_mem_nhds hδ)
  have : Ioc 0 1 ∈ 𝓝[>] (0 : ℝ) := inter_mem_nhdsWithin _ (Iic_mem_nhds zero_lt_one)
  filter_upwards [l1, Eventually.prod_inl this _] with (ε, N) h1 h2
  have l2 : ‖cumsum f ⌈ε * ↑N⌉₊ / ↑N‖ ≤ C * ⌈ε * N⌉₊ / N := by
    have r1 := hC ⌈ε * N⌉₊
    have r2 : 0 ≤ cumsum f ⌈ε * N⌉₊ := by apply cumsum_nonneg hpos
    simp only [norm_real, norm_of_nonneg (hpos _), norm_div,
      norm_of_nonneg r2, Real.norm_natCast] at r1 ⊢
    apply div_le_div_of_nonneg_right r1 (by positivity)
  simpa [← S_sub_S h2.2] using l2.trans_lt h1

theorem WienerIkeharaTheorem' {f : ℕ → ℝ} (hpos : 0 ≤ f)
    (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hcheby : cheby f) (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) :
    Tendsto (fun N => cumsum f N / N) atTop (𝓝 A) := by

  convert_to Tendsto (S f 0) atTop (𝓝 A) ; · ext N ; simp [S, cumsum]
  apply (tendsto_S_S_zero hpos hcheby).tendsto_of_eventually_tendsto
  · have L0 : Ioc 0 1 ∈ 𝓝[>] (0 : ℝ) := inter_mem_nhdsWithin _ (Iic_mem_nhds zero_lt_one)
    apply eventually_of_mem L0
    · intro ε hε
      simpa using WienerIkeharaInterval_discrete' hpos hf hcheby hG hG' hε.1 hε.2
  · have : Tendsto (fun ε : ℝ => ε) (𝓝[>] 0) (𝓝 0) := nhdsWithin_le_nhds
    simpa using (this.const_sub 1).const_mul A

/-%%
\begin{proof}
\uses{WienerIkeharaInterval} \leanok
  Apply the preceding proposition with $I = [\varepsilon,1]$ and then send $\varepsilon$ to zero (using \eqref{cheby} to control the error).
\end{proof}
%%-/

theorem vonMangoldt_cheby : cheby Λ := by
  obtain ⟨C, hC⟩ := BrunTitchmarsh.card_range_filter_isPrimePow_le
  have hC_nonneg : 0 ≤ C := by
    have := hC 2
    norm_cast at this
    have hpos : 0 < 2 / Real.log 2 := by positivity
    rw [← mul_le_mul_iff_left₀ hpos]
    linarith
  use C
  intro n
  calc
    _ = ∑ i ∈ Finset.range n, Λ i := Finset.sum_congr rfl (by simp)
    _ ≤ ∑ i ∈ Finset.range n, if IsPrimePow i then Real.log i else 0 := by
      apply Finset.sum_le_sum
      intro i _
      rw [ArithmeticFunction.vonMangoldt_apply]
      split_ifs with h
      · have := (Nat.minFac_prime (h.ne_one)).pos
        gcongr
        apply Nat.minFac_le h.pos
      · rfl
    _ ≤ ∑ _i ∈ (Finset.range n).filter IsPrimePow, Real.log n := by
      rw [← Finset.sum_filter]
      apply Finset.sum_le_sum
      simp only [Finset.mem_filter, Finset.mem_range, and_imp]
      intro i hi hi_p
      have := hi_p.pos
      gcongr
    _ ≤ C * (n / Real.log n) * Real.log n := by
      simp
      gcongr
      apply hC
    _ ≤ _ := by
      by_cases hn : n = 0 ; · simp [hn]
      by_cases hn1 : n = 1 ; · simp [hn1, hC_nonneg]
      have : 0 < Real.log n := by
        apply Real.log_pos
        norm_cast
        omega
      field_simp
      simp

/-%%
\section{Weak PNT}

\begin{theorem}[WeakPNT]\label{WeakPNT}\lean{WeakPNT}\leanok  We have
$$ \sum_{n \leq x} \Lambda(n) = x + o(x).$$
\end{theorem}
%%-/

-- Proof extracted from the `EulerProducts` project so we can adapt it to the
-- version of the Wiener-Ikehara theorem proved above (with the `cheby`
-- hypothesis)

theorem WeakPNT : Tendsto (fun N ↦ cumsum Λ N / N) atTop (𝓝 1) := by
  let F := vonMangoldt.LFunctionResidueClassAux (q := 1) 1
  have hnv := riemannZeta_ne_zero_of_one_le_re
  have l1 (n : ℕ) : 0 ≤ Λ n := vonMangoldt_nonneg
  have l2 s (hs : 1 < s.re) : F s = LSeries Λ s - 1 / (s - 1) := by
    have := vonMangoldt.eqOn_LFunctionResidueClassAux (q := 1) isUnit_one hs
    simp only [F, this, vonMangoldt.residueClass, Nat.totient_one, Nat.cast_one, inv_one, one_div, sub_left_inj]
    apply LSeries_congr
    intro n _
    simp only [ofReal_inj, indicator_apply_eq_self, mem_setOf_eq]
    exact fun hn ↦ absurd (Subsingleton.eq_one _) hn
  have l3 : ContinuousOn F {s | 1 ≤ s.re} := vonMangoldt.continuousOn_LFunctionResidueClassAux 1
  have l4 : cheby Λ := vonMangoldt_cheby
  have l5 (σ' : ℝ) (hσ' : 1 < σ') : Summable (nterm Λ σ') := by
    simpa only [← nterm_eq_norm_term] using (@ArithmeticFunction.LSeriesSummable_vonMangoldt σ' hσ').norm
  apply WienerIkeharaTheorem' l1 l5 l4 l3 l2

-- #print axioms WeakPNT

/-%%
\begin{proof}
\uses{WienerIkehara, ChebyshevPsi} \leanok
  Already done by Stoll, assuming Wiener-Ikehara.
\end{proof}
%%-/

section auto_cheby

variable {f : ℕ → ℝ}

/-%%
\section{Removing the Chebyshev hypothesis}

In this section we do *not* assume the bound \eqref{cheby}, but instead derive it from the other hypotheses.

\begin{lemma}[limiting_fourier_variant]\label{limiting_fourier_variant}\lean{limiting_fourier_variant}\leanok  If $\psi: \R \to \C$ is $C^2$ and compactly supported with $f$ and $\hat \psi$ non-negative, and $x \geq 1$, then
$$ \sum_{n=1}^\infty \frac{f(n)}{n} \hat \psi( \frac{1}{2\pi} \log \frac{n}{x} ) - A \int_{-\log x}^\infty \hat \psi(\frac{u}{2\pi})\ du =  \int_\R G(1+it) \psi(t) x^{it}\ dt.$$
\end{lemma}
%%-/

lemma limiting_fourier_variant
    (hpos : 0 ≤ f)
    (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re})
    (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (ψ : CS 2 ℂ)
    (hψpos : ∀ y, 0 ≤ (𝓕 ψ y).re ∧ (𝓕 ψ y).im = 0)
    (hx : 1 ≤ x) :
    ∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x)) -
      A * ∫ u in Set.Ici (-log x), 𝓕 ψ (u / (2 * π)) =
      ∫ (t : ℝ), (G (1 + t * I)) * (ψ t) * x ^ (t * I) := by sorry

/-%%
\begin{proof}
\uses{first_fourier, second_fourier, decay}  Repeat the proof of Lemma \ref{limiting_fourier_variant}, but use monotone convergence instead of dominated convergence.  (The proof should be simpler, as one no longer needs to establish domination for the sum.)
\end{proof}
%%-/

/-%%
\begin{corollary}[crude_upper_bound]\label{crude_upper_bound}\lean{crude_upper_bound}\leanok  If $\psi: \R \to \C$ is $C^2$ and compactly supported with $f$ and $\hat \psi$ non-negative, then there exists a constant $B$ such that
$$ |\sum_{n=1}^\infty \frac{f(n)}{n} \hat \psi( \frac{1}{2\pi} \log \frac{n}{x} )| \leq B$$
for all $x > 0$.
\end{corollary}
%%-/

lemma crude_upper_bound
    (hpos : 0 ≤ f)
    (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re})
    (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (ψ : CS 2 ℂ)
    (hψpos : ∀ y, 0 ≤ (𝓕 ψ y).re ∧ (𝓕 ψ y).im = 0) :
    ∃ B : ℝ, ∀ x : ℝ, 0 < x → ‖∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x))‖ ≤ B := by sorry

/-%%
\begin{proof}
\uses{limiting_fourier_variant} For $x \geq 1$, this readily follows from the previous lemma and the triangle inequality. For $x < 1$, only a bounded number of summands can contribute and the claim is trivial.
\end{proof}
%%-/

/-%%
\begin{corollary}[auto_cheby]\label{auto_cheby}\lean{auto_cheby}\leanok  One has
$$ \sum_{n \leq x} f(n) = O(x)$$
for all $x \geq 1$.
\end{corollary}
%%-/

lemma auto_cheby (hpos : 0 ≤ f) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) : cheby f := by
  sorry

/-%%
\begin{proof}
\uses{crude_upper_bound} By applying Corollary \ref{crude_upper_bound} for a specific compactly supported function $\psi$, one can obtain a bound of the form
$\sum_{(1-\varepsilon)x < n \leq x} f(n) = O(x)$ for all $x$ and some absolute constant $\varepsilon$ (which can be made explicit).  If $C$ is a sufficiently large constant, the claim $|\sum_{n \leq x} f(n)| \leq Cx$ can now be proven by strong induction on $x$, as the claim for $(1-\varepsilon)x$ implies the claim for $x$ by the triangle inequality (and the claim is trivial for $x < 1$).
%%-/

/-%%
\begin{corollary}[WienerIkeharaTheorem'']\label{WienerIkeharaTheorem''}\lean{WienerIkeharaTheorem''}\leanok
  We have
$$ \sum_{n\leq x} f(n) = A x + o(x).$$
\end{corollary}
%%-/

theorem WienerIkeharaTheorem'' (hpos : 0 ≤ f) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hG : ContinuousOn F {s | 1 ≤ s.re})
    (hG' : Set.EqOn F (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) :
    Tendsto (fun N => cumsum f N / N) atTop (𝓝 A) :=
  WienerIkeharaTheorem' hpos hf (auto_cheby hpos hf hG hG') hG hG'

/-%%
\begin{proof}
\uses{auto_cheby, WienerIkehara}\leanok Use Corollary \ref{auto_cheby} to remove the Chebyshev hypothesis in Theorem \ref{WienerIkehara}.
\end{proof}
%%-/

end auto_cheby

/-%%
\section{The prime number theorem in arithmetic progressions}

\begin{lemma}[WeakPNT_character]\label{WeakPNT_character}\lean{WeakPNT_character}\leanok  If $q ≥ 1$ and $a$ is coprime to $q$, and $\mathrm{Re} s > 1$, we have
$$
\sum_{n: n = a\ (q)} \frac{\Lambda(n)}{n^s} = - \frac{1}{\varphi(q)} \sum_{\chi\ (q)} \overline{\chi(a)} \frac{L'(s,\chi)}{L(s,\chi)}.$$
\end{lemma}
%%-/

theorem WeakPNT_character
    {q a : ℕ} (hq : q ≥ 1) (ha : Nat.Coprime a q) (ha' : a < q) {s : ℂ} (hs : 1 < s.re) :
    LSeries (fun n ↦ if n % q = a then Λ n else 0) s =
      - (∑' χ : DirichletCharacter ℂ q,
          ((starRingEnd ℂ) (χ a) * ((deriv (LSeries (fun n:ℕ ↦ χ n)) s)) / (LSeries (fun n:ℕ ↦ χ n) s))) /
        (Nat.totient q : ℂ) := by
  have : NeZero q := ⟨by omega⟩
  convert vonMangoldt.LSeries_residueClass_eq ((ZMod.isUnit_iff_coprime a q).mpr ha) hs using 1
  · congr with n
    have : n % q = a ↔ (n : ZMod q) = a := by
      rw [ZMod.natCast_eq_natCast_iff', Nat.mod_eq_of_lt ha']
    simp [this]
    split_ifs <;> simp [*]
  · rw [div_eq_inv_mul, neg_mul_comm, tsum_fintype]
    congr 3 with χ
    rw [DirichletCharacter.deriv_LFunction_eq_deriv_LSeries _ hs,
      DirichletCharacter.LFunction_eq_LSeries _ hs, mul_div]
    congr 2
    rw [starRingEnd_apply, MulChar.star_apply', MulChar.inv_apply_eq_inv',
      ← ZMod.coe_unitOfCoprime a ha, ZMod.inv_coe_unit, map_units_inv]

/-%%
\begin{proof}\leanok  From the Fourier inversion formula on the multiplicative group $(\Z/q\Z)^\times$, we have
$$ 1_{n=a\ (q)} = \frac{\varphi(q)}{q} \sum_{\chi\ (q)} \overline{\chi(a)} \chi(n).$$
On the other hand, from standard facts about L-series we have for each character $\chi$ that
$$
\sum_{n} \frac{\Lambda(n) \chi(n)}{n^s} = - \frac{L'(s,\chi)}{L(s,\chi)}.$$
Combining these two facts, we obtain the claim.
\end{proof}
%%-/


/-%%
\begin{proposition}[WeakPNT_AP_prelim]\label{WeakPNT_AP_prelim}\lean{WeakPNT_AP_prelim}\leanok  If $q ≥ 1$ and $a$ is coprime to $q$, the Dirichlet series $\sum_{n \leq x: n = a\ (q)} {\Lambda(n)}{n^s}$ converges for $\mathrm{Re}(s) > 1$ to $\frac{1}{\varphi(q)} \frac{1}{s-1} + G(s)$ where $G$ has a continuous extension to $\mathrm{Re}(s)=1$.
\end{proposition}
%%-/

proof_wanted WeakPNT_AP_prelim {q:ℕ} {a:ℕ} (hq: q ≥ 1) (ha: Nat.Coprime a q) (ha': a < q) : ∃ G: ℂ → ℂ, (ContinuousOn G {s | 1 ≤ s.re}) ∧ (Set.EqOn G (fun s ↦ LSeries (fun n ↦ if n % q = a then Λ n else 0) s - 1 / ((Nat.totient q) * (s - 1))) {s | 1 < s.re})

/-%%

\begin{proof}
\uses{ChebyshevPsi, WeakPNT_character}
We expand out the left-hand side using Lemma \ref{WeakPNT_character}.  The contribution of the non-principal characters $\chi$ extend continuously to $\mathrm{Re}(s) = 1$ thanks to the non-vanishing of $L(s,\chi)$ on this line (which should follow from another component of this project), so it suffices to show that for the principal character $\chi_0$, that
$$ -\frac{L'(s,\chi_0)}{L(s,\chi_0)} - \frac{1}{s-1}$$
also extends continuously here.  But we already know that
$$ -\frac{\zeta'(s)}{\zeta(s)} - \frac{1}{s-1}$$
extends, and from Euler product machinery one has the identity
$$ \frac{L'(s,\chi_0)}{L(s,\chi_0)}
= \frac{\zeta'(s)}{\zeta(s)} + \sum_{p|q} \frac{\log p}{p^s-1}.$$
Since there are only finitely many primes dividing $q$, and each summand $\frac{\log p}{p^s-1}$ extends continuously, the claim follows.
\end{proof}
%%-/


/-%%
\begin{theorem}[WeakPNT_AP]\label{WeakPNT_AP}\lean{WeakPNT_AP}\leanok  If $q ≥ 1$ and $a$ is coprime to $q$, we have
$$ \sum_{n \leq x: n = a\ (q)} \Lambda(n) = \frac{x}{\varphi(q)} + o(x).$$
\end{theorem}
%%-/

proof_wanted WeakPNT_AP {q:ℕ} {a:ℕ} (hq: q ≥ 1) (ha: Nat.Coprime a q) (ha': a < q): Tendsto (fun N ↦ cumsum (fun n ↦ if (n % q = a) then Λ n else 0) N / N) atTop (𝓝 (1 / (Nat.totient q)))


/-%%
\begin{proof}\uses{WienerIkehara, WeakPNT_AP_prelim}
Apply Theorem \ref{WienerIkehara} (or Theorem \ref{WienerIkeharaTheorem''}) to Proposition \ref{WeakPNT_AP_prelim}.  (The Chebyshev bound follows from the corresponding bound for $\Lambda$.)
\end{proof}

%%-/

/-%%
\section{The Chebotarev density theorem: the case of cyclotomic extensions}

In this section, $K$ is a number field, $L = K(\mu_m)$ for some natural number $m$, and $G = Gal(K/L)$.

The goal here is to prove the Chebotarev density theorem for the case of cyclotomic extensions.
%%-/

/-%%
\begin{lemma}[Dedekind_factor]\label{Dedekind_factor}  We have
$$ \zeta_L(s) = \prod_{\chi} L(\chi,s)$$
for $\Re(s) > 1$, where $\chi$ runs over homomorphisms from $G$ to $\C^\times$ and $L$ is the Artin $L$-function.
\end{lemma}

%%-/

/-%%
\begin{proof} See Propositions 7.1.16, 7.1.19 of https://www.math.ucla.edu/~sharifi/algnum.pdf .
\end{proof}
%%-/

/-%%
\begin{lemma}[Simple pole]\label{Dedekind_pole}  $\zeta_L$ has a simple pole at $s=1$.
\end{lemma}
%%-/

/-%%
\begin{proof} See Theorem 7.1.12 of https://www.math.ucla.edu/~sharifi/algnum.pdf .
\end{proof}
%%-/

/-%%
\begin{lemma}[Dedekind_nonvanishing]\label{Dedekind_nonvanishing}  For any non-principal character $\chi$ of $Gal(K/L)$, $L(\chi,s)$ does not vanish for $\Re(s)=1$.
\end{lemma}

%%-/

/-%%
\begin{proof}\uses{Dedekind_factor, Dedekind_pole} For $s=1$, this will follow from Lemmas \ref{Dedekind_factor}, \ref{Dedekind_pole}. For the rest of the line, one should be able to adapt the arguments for the Dirichet L-function.
\end{proof}
%%-/

/-%%
\section{The Chebotarev density theorem: the case of abelian extensions}

(Use the arguments in Theorem 7.2.2 of https://www.math.ucla.edu/~sharifi/algnum.pdf to extend the previous results to abelian extensions (actually just cyclic extensions would suffice))

%%-/

/-%%
\section{The Chebotarev density theorem: the general case}

(Use the arguments in Theorem 7.2.2 of https://www.math.ucla.edu/~sharifi/algnum.pdf to extend the previous results to arbitrary extensions

%%-/

/-%%
\begin{lemma}[PNT for one character]\label{Dedekind-PNT}  For any non-principal character $\chi$ of $Gal(K/L)$,
$$ \sum_{N \mathfrak{p} \leq x} \chi(\mathfrak{p}) \log N \mathfrak{p}  = o(x).$$
\end{lemma}
%%-/

/-%%
\begin{proof}\uses{Dedekind_nonvanishing} This should follow from Lemma \ref{Dedekind_nonvanishing} and the arguments for the Dirichlet L-function. (It may be more convenient to work with a von Mangoldt type function instead of $\log N\mathfrak{p}$).
\end{proof}
%%-/


==> anc/lean/extended-lean-companion/sharp-second-order/source/PrimeSkew.lean <==
import TripartiteField

namespace TripartitePrime

def half (p : ℕ) := (p-1)/2

def coeff (p : ℕ) (a : Fin (half p)) : ZMod p := ((a.val+1 : ℕ) : ZMod p)

theorem half_double_lt (p : ℕ) (hp : 0<p) : 2*half p<p := by
  have hh := Nat.div_mul_le_self (p-1) 2
  unfold half
  omega

theorem coeff_bound (p : ℕ) (hp : 0<p) (a : Fin (half p)) : a.val+1<p := by
  have hh := half_double_lt p hp
  have ha := a.isLt
  omega

theorem coeff_injective (p : ℕ) [Fact p.Prime] : Function.Injective (coeff p) := by
  intro a b hab
  have ha := coeff_bound p (Fact.out : p.Prime).pos a
  have hb := coeff_bound p (Fact.out : p.Prime).pos b
  have h := congrArg ZMod.val hab
  simp only [coeff,ZMod.val_natCast,Nat.mod_eq_of_lt ha,Nat.mod_eq_of_lt hb] at h
  apply Fin.ext
  omega

theorem coeff_skew (p : ℕ) [Fact p.Prime] (a b : Fin (half p)) : coeff p a+coeff p b≠0 := by
  have hh := half_double_lt p (Fact.out : p.Prime).pos
  have ha := a.isLt
  have hb := b.isLt
  have hs : a.val+1+(b.val+1)<p := by omega
  intro he
  have hcast : ((a.val+1+(b.val+1) : ℕ) : ZMod p)=0 := by
    simpa only [Nat.cast_add,coeff] using he
  have h := congrArg ZMod.val hcast
  simp only [ZMod.val_natCast,ZMod.val_zero,Nat.mod_eq_of_lt hs] at h
  omega

#print axioms coeff_injective
#print axioms coeff_skew
end TripartitePrime


==> anc/lean/extended-lean-companion/sharp-second-order/source/PrimeTemplateLower.lean <==
import RectangularCounts
import TemplateModThree

namespace SecondOrderLower

open OriginalAugmented ReciprocalTemplate

theorem constant_blocks_total {m n : Nat} (B : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (hB : OffDiagonalBase B rl cl) (f : Nat)
    (hf : ∀ i j, i≠j → fixedBlockCount B rl cl i j=f) : fixedCount B=6*f := by
  have h := fixed_pairs_sum B rl cl hB
  rw [fsum_three] at h
  change (fixedBlockCount B rl cl 0 1+fixedBlockCount B rl cl 1 0)+
    (fixedBlockCount B rl cl 0 2+fixedBlockCount B rl cl 2 0)+
    (fixedBlockCount B rl cl 1 2+fixedBlockCount B rl cl 2 1)=fixedCount B at h
  rw [hf 0 1 (by decide),hf 1 0 (by decide),hf 0 2 (by decide),
    hf 2 0 (by decide),hf 1 2 (by decide),hf 2 1 (by decide)] at h
  omega

/-- The fixed base, block counts and admissible augmentation are all constructed. -/
theorem prime_template_witness (p m n L : Nat) (hp : p.Prime)
    (hm : 3*(p*TripartitePrime.half p)≤m) (hn : 3*L≤n)
    (hL : L≤p*TripartitePrime.half p) :
    ∃ (B A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps ∧
      fixedCount B=6*(L*TripartitePrime.half p) ∧
      2*(m*n)+18*(L*TripartitePrime.half p)≤6*objective B ps+12*(m+n) := by
  obtain ⟨B,hc4,hB,hblocks⟩ := TripartitePrime.exists_rectangular_base p m n L hp hm hn hL
  have hB' : OffDiagonalBase B (mod3Label m) (mod3Label n) := hB
  have hf : ∀ i j, i≠j → fixedBlockCount B (mod3Label m) (mod3Label n) i j=L*TripartitePrime.half p := hblocks
  have hs : SymmetricFixed B (mod3Label m) (mod3Label n) := by
    intro i j
    by_cases hij : i=j
    · subst j; rfl
    · rw [hf i j hij,hf j i (Ne.symm hij)]
  have hF := constant_blocks_total B _ _ hB' _ hf
  obtain ⟨ha,hcount⟩ := mod3_template_configuration B hc4 hB' hs
  refine ⟨B,selected B (mod3Label m) (mod3Label n),pairs B (mod3Label m) (mod3Label n),ha,hF,?_⟩
  rw [hF] at hcount
  omega

theorem prime_template_zA (p m n L : Nat) (hp : p.Prime)
    (hm : 3*(p*TripartitePrime.half p)≤m) (hn : 3*L≤n)
    (hL : L≤p*TripartitePrime.half p) :
    2*(m*n)+18*(L*TripartitePrime.half p)≤6*zA m n+12*(m+n) := by
  obtain ⟨B,A,ps,ha,_,hcount⟩ := prime_template_witness p m n L hp hm hn hL
  have hz := objective_le_zA B A ps ha
  omega

theorem prime_template_max_columns (p m n : Nat) (hp : p.Prime)
    (hm : 3*(p*TripartitePrime.half p)≤m) :
    2*(m*n)+18*(min (n/3) (p*TripartitePrime.half p)*TripartitePrime.half p)≤
      6*zA m n+12*(m+n) := by
  apply prime_template_zA p m n _ hp hm
  · exact (Nat.mul_le_mul_left 3 (Nat.min_le_left _ _)).trans (by omega)
  · exact Nat.min_le_right _ _

#print axioms prime_template_witness
#print axioms prime_template_zA
#print axioms prime_template_max_columns
end SecondOrderLower


==> anc/lean/extended-lean-companion/sharp-second-order/source/RationalMinorant.lean <==
import Std

/-! Exact rational algebra of the finite five/seven majority certificate.
This module does not assume or formalize a sampling interpretation. -/

namespace PairedPivotAlgebra

def f5 (t : Rat) : Rat := 10*t^4 - 15*t^5 + 6*t^6
def f7 (t : Rat) : Rat := 35*t^5 - 84*t^6 + 70*t^7 - 20*t^8
def f (t : Rat) : Rat := 6*t^4 + 5*t^5 - 30*t^6 + 28*t^7 - 8*t^8

def bernsteinP (t : Rat) : Rat :=
  (1-t)^5 + 7*t*(1-t)^4 + 20*t^2*(1-t)^3 +
    26*t^3*(1-t)^2 + 9*t^4*(1-t) + t^5

theorem mixture_identity (t : Rat) : f t = (3/5 : Rat)*f5 t+(2/5 : Rat)*f7 t := by
  unfold f f5 f7
  grind

theorem factor_identity (t : Rat) :
    2*f t-3*t+1=(1-t)*(2*t-1)^2*bernsteinP t := by
  unfold f bernsteinP
  grind

theorem rat_pow_nonneg (a : Rat) (ha : 0 ≤ a) (k : Nat) : 0 ≤ a^k := by
  induction k with
  | zero => change (0 : Rat) ≤ 1; decide
  | succ k ih =>
    rw [Rat.pow_succ]
    exact Rat.mul_nonneg ih ha

theorem monomial_nonneg (c a b : Rat) (i j : Nat)
    (hc : 0 ≤ c) (ha : 0 ≤ a) (hb : 0 ≤ b) :
    0 ≤ c*a^i*b^j := by
  exact Rat.mul_nonneg (Rat.mul_nonneg hc (rat_pow_nonneg a ha i))
    (rat_pow_nonneg b hb j)

theorem bernstein_nonneg (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    0 ≤ bernsteinP t := by
  have hb : 0 ≤ 1-t := by grind
  have h₀ := rat_pow_nonneg (1-t) hb 5
  have h₁ := monomial_nonneg 7 t (1-t) 1 4 (by decide) h0 hb
  have h₂ := monomial_nonneg 20 t (1-t) 2 3 (by decide) h0 hb
  have h₃ := monomial_nonneg 26 t (1-t) 3 2 (by decide) h0 hb
  have h₄ := monomial_nonneg 9 t (1-t) 4 1 (by decide) h0 hb
  have h₅ := rat_pow_nonneg t h0 5
  unfold bernsteinP
  grind

theorem finite_majority_minorant (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    (3*t-1)/2 ≤ f t := by
  have hb : 0 ≤ 1-t := by grind
  have hs : (0 : Rat) ≤ (2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hp := bernstein_nonneg t h0 h1
  have hn := Rat.mul_nonneg (Rat.mul_nonneg hb hs) hp
  have hi := factor_identity t
  rw [← hi] at hn
  apply Rat.le_of_mul_le_mul_right (c := 2) ?_ (by decide)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)]
  grind

theorem finite_majority_minorant_twice (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    3*t-1 ≤ 2*f t := by
  have h := Rat.mul_le_mul_of_nonneg_right (finite_majority_minorant t h0 h1)
    (by decide : (0 : Rat) ≤ 2)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)] at h
  grind

#print axioms mixture_identity
#print axioms factor_identity
#print axioms rat_pow_nonneg
#print axioms monomial_nonneg
#print axioms bernstein_nonneg
#print axioms finite_majority_minorant
#print axioms finite_majority_minorant_twice

end PairedPivotAlgebra


==> anc/lean/extended-lean-companion/sharp-second-order/source/RationalSampling.lean <==
import FiniteRatSums
import MajorityCounting
import RationalMinorant

/-! Finite weighted iid sampling; no measure theory or limits. -/

namespace RationalSampling

open FiniteRatSums MajorityCounting PairedPivotAlgebra

universe u v

def ratBit (b : Bool) : Rat := if b then 1 else 0

def expect {α : Type u} (xs : List α) (w f : α → Rat) : Rat :=
  sum xs (fun x => w x*f x)

theorem expect_congr {α : Type u} (xs : List α) (w f g : α → Rat)
    (h : ∀ x ∈ xs, f x=g x) : expect xs w f=expect xs w g := by
  apply sum_congr xs
  intro x hx
  rw [h x hx]

theorem expect_add {α : Type u} (xs : List α) (w f g : α → Rat) :
    expect xs w (fun x => f x+g x)=expect xs w f+expect xs w g := by
  unfold expect
  rw [sum_congr xs _ (fun x => w x*f x+w x*g x) (by intro x hx; grind)]
  exact sum_add xs _ _

theorem expect_mul_left {α : Type u} (xs : List α) (w f : α → Rat) (c : Rat) :
    expect xs w (fun x => c*f x)=c*expect xs w f := by
  unfold expect
  rw [sum_congr xs _ (fun x => c*(w x*f x)) (by intro x hx; grind)]
  exact sum_mul_left xs c _

theorem expect_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (c : Rat) : expect xs w (fun _ => c)=c := by
  unfold expect
  rw [sum_mul_right, hn]
  grind

theorem expect_le {α : Type u} (xs : List α) (w f g : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (h : ∀ x ∈ xs, f x≤g x) :
    expect xs w f≤expect xs w g := by
  exact sum_le xs _ _ (fun x hx => Rat.mul_le_mul_of_nonneg_left (h x hx) (hw x hx))

theorem expect_if {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (a b : Rat) :
    expect xs w (fun x => if h x then a else b)=
      expect xs w (fun x => ratBit (h x))*a+
        (1-expect xs w (fun x => ratBit (h x)))*b := by
  unfold expect
  rw [sum_congr xs _ (fun x =>
      a*(w x*ratBit (h x))+b*(w x-w x*ratBit (h x)))
    (by intro x hx; cases hh : h x <;> simp only [hh, ratBit] <;> grind)]
  rw [sum_add, sum_mul_left, sum_mul_left, sum_sub, hn]
  grind

theorem expect_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (f : α → β → Rat) :
    expect xs w (fun x => sum ys (f x))=
      sum ys (fun y => expect xs w (fun x => f x y)) := by
  unfold expect
  rw [sum_congr xs _ _ (fun x _ => (sum_mul_left ys (w x) (f x)).symm)]
  exact sum_swap xs ys _

def iid {α : Type u} (xs : List α) (w : α → Rat) : Nat → (List α → Rat) → Rat
  | 0, f => f []
  | k+1, f => expect xs w (fun x => iid xs w k (fun rest => f (x::rest)))

def boolIid (t : Rat) : Nat → (List Bool → Rat) → Rat
  | 0, f => f []
  | k+1, f => t*boolIid t k (fun rest => f (true::rest))+
      (1-t)*boolIid t k (fun rest => f (false::rest))

theorem iid_congr {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) (h : ∀ vs, f vs=g vs) : iid xs w k f=iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_congr xs w
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_add {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) :
    iid xs w k (fun vs => f vs+g vs)=iid xs w k f+iid xs w k g := by
  induction k generalizing f g with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = expect xs w _+expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)) (fun vs => g (x::vs)))]
    exact expect_add xs w _ _

theorem iid_mul_left {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f : List α → Rat) (c : Rat) :
    iid xs w k (fun vs => c*f vs)=c*iid xs w k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = c*expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)))]
    exact expect_mul_left xs w _ c

theorem iid_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (k : Nat) (c : Rat) : iid xs w k (fun _ => c)=c := by
  induction k with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=c
    rw [expect_congr xs w _ (fun _ => c) (fun _ _ => ih)]
    exact expect_const xs w hn c

theorem iid_le {α : Type u} (xs : List α) (w : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (k : Nat) (f g : List α → Rat)
    (h : ∀ vs, f vs≤g vs) : iid xs w k f≤iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_le xs w _ _ hw
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (k : Nat)
    (f : List α → β → Rat) :
    iid xs w k (fun vs => sum ys (f vs))=
      sum ys (fun y => iid xs w k (fun vs => f vs y)) := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=sum ys _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs y => f (x::vs) y))]
    exact expect_sum xs ys w _

theorem iid_boolean_pushforward {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (k : Nat) (f : List Bool → Rat) :
    iid xs w k (fun vs => f (vs.map h))=
      boolIid (expect xs w (fun x => ratBit (h x))) k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    let t := expect xs w (fun x => ratBit (h x))
    change expect xs w _ = t*boolIid t k (fun vs => f (true::vs))+
      (1-t)*boolIid t k (fun vs => f (false::vs))
    simp only [List.map_cons]
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (h x::vs)))]
    rw [expect_congr xs w _ (fun x => if h x then
        boolIid t k (fun vs => f (true::vs)) else boolIid t k (fun vs => f (false::vs)))
      (by intro x hx; cases hh : h x <;> simp [hh, t])]
    exact expect_if xs w hn h _ _

def majorityValue (vs : List Bool) : Rat := ratBit (majority vs)

theorem bernoulli_five (t : Rat) :
    boolIid t 5 majorityValue=10*t^3-15*t^4+6*t^5 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem bernoulli_seven (t : Rat) :
    boolIid t 7 majorityValue=35*t^4-84*t^5+70*t^6-20*t^7 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem five_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 5 (fun vs => majorityValue (vs.map h))=
      10*(expect xs w (fun x => ratBit (h x)))^3-
      15*(expect xs w (fun x => ratBit (h x)))^4+
      6*(expect xs w (fun x => ratBit (h x)))^5 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_five]

theorem seven_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 7 (fun vs => majorityValue (vs.map h))=
      35*(expect xs w (fun x => ratBit (h x)))^4-
      84*(expect xs w (fun x => ratBit (h x)))^5+
      70*(expect xs w (fun x => ratBit (h x)))^6-
      20*(expect xs w (fun x => ratBit (h x)))^7 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_seven]

#print axioms expect_if
#print axioms iid_const
#print axioms iid_le
#print axioms iid_sum
#print axioms iid_boolean_pushforward
#print axioms bernoulli_five
#print axioms bernoulli_seven
#print axioms five_sampling_formula
#print axioms seven_sampling_formula

end RationalSampling


==> anc/lean/extended-lean-companion/sharp-second-order/source/RectangularCounts.lean <==
import EmbeddedGraph

namespace TripartitePrime
open OriginalAugmented ReciprocalTemplate

theorem fixedBlockCount_card {m n : ℕ} (B : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (i j : Fin 3) :
    fixedBlockCount B rl cl i j=
      (Finset.univ.filter (fun t : Fin m × Fin n => rl t.1=i ∧ cl t.2=j ∧ B t.1 t.2=true)).card := by
  classical
  rw [fixedBlockCount,fixedBlock,←List.toFinset_card_of_nodup (List.Pairwise.filter _ (block_nodup rl cl i j))]
  congr 1
  ext t
  simp only [List.mem_toFinset,Finset.mem_filter,Finset.mem_univ,true_and]
  exact fixed_block_mem B rl cl i j t

noncomputable def blockMap (p m n L : ℕ) [Fact p.Prime]
    (hm : 3*(p*half p)≤m) (hn : 3*L≤n) (hL : L≤p*half p)
    (i j : Fin 3) (t : Fin L × Fin (half p)) : Fin m × Fin n :=
  (rows p m hm (i,neighborPoint (coeff p) j i (columnPoint p L hL t.1) t.2),
    stripedEmbedding L n hn (j,t.1))

theorem blockMap_injective (p m n L : ℕ) [Fact p.Prime]
    (hm : 3*(p*half p)≤m) (hn : 3*L≤n) (hL : L≤p*half p) (i j : Fin 3) :
    Function.Injective (blockMap p m n L hm hn hL i j) := by
  intro u v huv
  have hc := (stripedEmbedding L n hn).injective (congrArg Prod.snd huv)
  have hr := (rows p m hm).injective (congrArg Prod.fst huv)
  exact Prod.ext (congrArg Prod.snd hc) (congrArg (fun t => t.2.1) hr)

theorem rectangular_block_count (p m n L : ℕ) [Fact p.Prime]
    (hm : 3*(p*half p)≤m) (hn : 3*L≤n) (hL : L≤p*half p)
    (i j : Fin 3) (hij : i≠j) :
    fixedBlockCount (rectangular p m n L hm hn hL) mod3Label mod3Label i j=L*half p := by
  classical
  rw [fixedBlockCount_card]
  have he : Finset.univ.filter (fun t : Fin m × Fin n =>
      mod3Label t.1=i ∧ mod3Label t.2=j ∧ rectangular p m n L hm hn hL t.1 t.2=true)=
      Finset.univ.image (blockMap p m n L hm hn hL i j) := by
    ext t
    simp only [Finset.mem_filter,Finset.mem_univ,true_and,Finset.mem_image]
    constructor
    · rintro ⟨hi,hj,hB⟩
      obtain ⟨u,v,hu,hv,ha⟩ := (embedded_iff _ _ _ _ t.1 t.2).mp hB
      have hui : u.1=i := by rw [←hu,rows_label] at hi; exact hi
      have hvj : v.1=j := by rw [←hv,striped_label] at hj; exact hj
      rcases u with ⟨i',u⟩; rcases v with ⟨j',l⟩
      dsimp only at hui hvj
      subst i'; subst j'
      have hrev : adjacency (coeff p) (j,columnPoint p L hL l) (i,u)=true := by
        rw [adjacency_symm]
        exact ha
      have hpoint := (neighbor_iff (coeff p) j i (Ne.symm hij) (columnPoint p L hL l) u).mp hrev
      refine ⟨(l,u.1),?_⟩
      apply Prod.ext
      · change rows p m hm (i,neighborPoint (coeff p) j i (columnPoint p L hL l) u.1)=t.1
        rw [hpoint]
        exact hu
      · exact hv
    · rintro ⟨⟨l,b⟩,he⟩
      subst t
      refine ⟨rows_label _ _ _ _,striped_label _ _ _ _,?_⟩
      apply (embedded_at _ _ _ _ _ _).mpr
      change adjacency (coeff p) (i,neighborPoint (coeff p) j i (columnPoint p L hL l) b)
        (j,columnPoint p L hL l)=true
      rw [adjacency_symm]
      apply (neighbor_iff (coeff p) j i (Ne.symm hij) _ _).mpr
      rfl
  rw [he,Finset.card_image_of_injective _ (blockMap_injective p m n L hm hn hL i j)]
  simp

/-- The actual canonical padded base with the exact off-diagonal block counts. -/
theorem exists_rectangular_base (p m n L : ℕ) (hp : p.Prime)
    (hm : 3*(p*half p)≤m) (hn : 3*L≤n) (hL : L≤p*half p) :
    ∃ B : Matrix m n, EvenParity.C4Free B ∧ OffDiagonalBase B mod3Label mod3Label ∧
      ∀ i j, i≠j → fixedBlockCount B mod3Label mod3Label i j=L*half p := by
  letI : Fact p.Prime := ⟨hp⟩
  exact ⟨rectangular p m n L hm hn hL,rectangular_C4 p m n L hm hn hL,
    rectangular_offDiagonal p m n L hm hn hL,rectangular_block_count p m n L hm hn hL⟩

#print axioms rectangular_block_count
#print axioms exists_rectangular_base
end TripartitePrime


==> anc/lean/extended-lean-companion/sharp-second-order/source/SecondOrderAsymptotic.lean <==
import UpperLimit
import SecondOrderLowerLimit

namespace SharpSecondOrder
open OriginalAugmented Filter

/-- The complete sharp second-order asymptotic for the actual unrestricted
    augmented parameter, with the paper's growth hypotheses. -/
theorem sharp_second_order_asymptotic (m n : Nat → Nat)
    (hn : Tendsto n atTop atTop) (hnm : ∀ᶠ i in atTop, n i≤m i)
    (hsmall : Tendsto (fun i => (m i : Real)/(n i : Real)^2) atTop (nhds 0)) :
    Tendsto (fun i => ((zA (m i) (n i) : Real)-(m i : Real)*(n i : Real)/3)/
      ((n i : Real)*Real.sqrt (m i))) atTop (nhds (1/Real.sqrt 6)) := by
  apply tendsto_order.2
  constructor
  · intro a ha
    have he : 0<(1/Real.sqrt (6 : Real)-a)/2 := by linarith
    filter_upwards [SecondOrderLower.sharp_second_order_lower m n hn hnm hsmall _ he]
      with i hi
    linarith only [ha,hi]
  · intro b hb
    have he : 0<(b-1/Real.sqrt (6 : Real))/2 := by linarith
    filter_upwards [SecondOrderUpper.sharp_second_order_upper m n hn hnm hsmall _ he]
      with i hi
    linarith only [hb,hi]

#check sharp_second_order_asymptotic
#print axioms sharp_second_order_asymptotic
end SharpSecondOrder


==> anc/lean/extended-lean-companion/sharp-second-order/source/SecondOrderHoles.lean <==
import FixedAcceptanceSum
import CleanHolesComplete

namespace PartialPairing
open OriginalAugmented PairedPivotCore FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments BooleanMatrixGeometry GridModel
  PairedRational PairedOpenGeometry CleanHoles StabilityCleanup CleanHolesComplete

theorem square_bound_interval (x sigma : Rat) (hs : 0≤sigma) (hx : x^2≤sigma^2) :
    -sigma≤x ∧ x≤sigma := by
  have upper : ∀ y : Rat, y^2≤sigma^2 → y≤sigma := by
    intro y hy
    apply Classical.byContradiction
    intro h
    have hy0 : sigma<y := by grind
    have hp := Rat.mul_pos (show 0<y-sigma by grind) (show 0<y+sigma by grind)
    have he : (y-sigma)*(y+sigma)=y^2-sigma^2 := by grind
    rw [he] at hp
    grind
  refine ⟨?_,upper x hx⟩
  have he : (-x)^2=x^2 := by grind
  have hh := upper (-x) (by rw [he]; exact hx)
  grind

theorem class_square_le_deviation {k : Nat} (label : Fin k → Fin 3) (i : Fin 3) :
    (classMass label i-1/3)^2≤massDeviation label := by
  have h0 : 0≤(classMass label 0-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have h1 : 0≤(classMass label 1-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have h2 : 0≤(classMass label 2-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  rcases fin_three_cases i with hi | hi | hi <;> subst i <;>
    unfold massDeviation sumThree <;> grind

theorem mass_interval_of_deviation {k : Nat} (label : Fin k → Fin 3)
    (sigma : Rat) (hs : 0≤sigma) (hdev : massDeviation label≤sigma^2) (i : Fin 3) :
    1/3-sigma≤classMass label i ∧ classMass label i≤1/3+sigma := by
  have h := square_bound_interval (classMass label i-1/3) sigma hs
    (Rat.le_trans (class_square_le_deviation label i) hdev)
  constructor <;> grind

/-- Clean holes, class bounds, and the acceptance cancellation are derived from
    canonical admissibility and finite numeric density/smallness conditions. -/
theorem finite_second_order_cancellation {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (epsilon tau sigma : Rat) (heps : 0≤epsilon)
    (hdensity : 2/3-epsilon≤selectedDensity ps) (ht0 : 0<tau) (ht : tau≤1/100)
    (heta : eta B epsilon≤tau/smallnessDenominator)
    (hsigma : 0≤sigma) (hsm : sigma+tau≤1/6)
    (hsq : outputConstant*eta B epsilon≤sigma^2) :
    ∃ (rl : Fin m → Fin 3) (cl : Fin n → Fin 3),
      (∀ i, 1/3-sigma≤classMass rl i ∧ classMass rl i≤1/3+sigma) ∧
      (∀ i, 1/3-sigma≤classMass cl i ∧ classMass cl i≤1/3+sigma) ∧
      badRowFraction (full B A) rl cl tau≤outputConstant*eta B epsilon/tau ∧
      badColFraction (full B A) rl cl tau≤outputConstant*eta B epsilon/tau ∧
      (∀ x y, goodRow (full B A) rl cl tau x=true →
        goodCol (full B A) rl cl tau y=true → rl x=cl y → full B A x y=false) ∧
      sum (List.finRange m) (fixedAcceptance B A) ≤
        ((m : Rat)*(fixedCount B : Rat))/2+acceptanceExcess B A rl cl tau sigma ∧
      3*sum (List.finRange n)
        (fun c => (colDegree (List.finRange m) (indicator (full B A)) c)^2) ≤
        (2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator (full B A))+
          2*acceptanceExcess B A rl cl tau sigma+3*(m : Rat)*((m : Rat)-1) := by
  obtain ⟨rl,cl,_,_,hdev,hbad,_,_,_,holes⟩ :=
    finite_original_C3_clean_holes hm hn B A ps had epsilon tau heps hdensity ht0 ht heta
  have hdevr := massDeviation_nonneg rl
  have hdevc := massDeviation_nonneg cl
  have hr : massDeviation rl≤sigma^2 := by grind
  have hc : massDeviation cl≤sigma^2 := by grind
  have hrmass := mass_interval_of_deviation rl sigma hsigma hr
  have hcmass := mass_interval_of_deviation cl sigma hsigma hc
  have hsum := fixed_acceptance_sum_of_holes hm hn B A rl cl tau sigma hsigma
    (Rat.le_of_lt ht0) hsm hrmass hcmass holes
  have he : (countBits (fun r => !(goodRow (full B A) rl cl tau r))+
        (1/2+12*(sigma+tau))*(m : Rat))*(fixedCount B : Rat)+
      (m : Rat)*(badFixedCount B A rl cl tau : Rat)=
      ((m : Rat)*(fixedCount B : Rat))/2+acceptanceExcess B A rl cl tau sigma := by
    unfold acceptanceExcess
    grind
  rw [he] at hsum
  exact ⟨rl,cl,hrmass,hcmass,hbad.1,hbad.2,holes,hsum,
    fixed_acceptance_cancellation hm hn B A ps had rl cl tau sigma hsigma
      (Rat.le_of_lt ht0) hsm hrmass hcmass holes⟩

#print axioms finite_second_order_cancellation
end PartialPairing


==> anc/lean/extended-lean-companion/sharp-second-order/source/SecondOrderLowerLimit.lean <==
import SecondOrderReal
import PrimeBelow
import Mathlib.Analysis.SpecificLimits.Basic

namespace SecondOrderLower

open OriginalAugmented Filter

/-- The sharp lower second-order coefficient for the actual unrestricted parameter. -/
theorem sharp_second_order_lower (m n : Nat → Nat) (hn : Tendsto n atTop atTop)
    (hnm : ∀ᶠ i in atTop, n i≤m i)
    (hsmall : Tendsto (fun i => (m i : Real)/(n i : Real)^2) atTop (nhds 0))
    (epsilon : Real) (hepsilon : 0<epsilon) :
    ∀ᶠ i in atTop, 1/Real.sqrt 6-epsilon≤
      ((zA (m i) (n i) : Real)-(m i : Real)*(n i : Real)/3)/
        ((n i : Real)*Real.sqrt (m i)) := by
  let delta := min (epsilon/4) (1/4 : Real)
  have hd0 : 0<delta := lt_min (by positivity) (by norm_num)
  have hd1 : delta≤1 := (min_le_right _ _).trans (by norm_num)
  have hde : delta≤epsilon/4 := min_le_left _ _
  let s : Real := Real.sqrt (2/3 : Real)
  have hs : 0<s := Real.sqrt_pos.mpr (by norm_num)
  obtain ⟨X0,hX⟩ := ExternalPrimeInterpolation.prime_below_threshold hd0
  obtain ⟨M,hM⟩ := exists_nat_gt ((max (X0/s) 0)^2)
  have hm : Tendsto m atTop atTop := tendsto_atTop_mono' atTop hnm hn
  have hin : Tendsto (fun i => 1/(n i : Real)) atTop (nhds 0) :=
    tendsto_one_div_atTop_nhds_zero_nat.comp hn
  have him : Tendsto (fun i => 1/(m i : Real)) atTop (nhds 0) :=
    tendsto_one_div_atTop_nhds_zero_nat.comp hm
  have his : Tendsto (fun i => 1/Real.sqrt (m i : Real)) atTop (nhds 0) := by
    simpa only [Real.sqrt_div (show (0:Real)≤1 by norm_num),Real.sqrt_one,Real.sqrt_zero] using him.sqrt
  have hr : Tendsto (fun i => Real.sqrt (m i : Real)/(n i : Real)) atTop (nhds 0) := by
    simpa only [Real.sqrt_div (Nat.cast_nonneg _),Real.sqrt_sq (Nat.cast_nonneg _),Real.sqrt_zero] using hsmall.sqrt
  have he : Tendsto (fun i => (9/2 : Real)*(1/Real.sqrt (m i : Real))+
      1/(n i : Real)+2*(Real.sqrt (m i : Real)/(n i : Real))) atTop (nhds 0) := by
    simpa using ((his.const_mul (9/2 : Real)).add hin).add (hr.const_mul 2)
  filter_upwards [hn.eventually_ge_atTop 1,hm.eventually_ge_atTop M,hnm,
    he.eventually_lt_const (show 0<epsilon/2 by positivity)] with i hni hmi hinm hei
  have hnp : 0<n i := by omega
  have hmp : 0<m i := by omega
  have hmR : (M : Real)≤m i := by exact_mod_cast hmi
  have hsroot := Real.sq_sqrt (Nat.cast_nonneg (m i) : (0:Real)≤m i)
  have hsroot0 := Real.sqrt_nonneg (m i : Real)
  have hthreshold : X0≤s*Real.sqrt (m i : Real) := by
    have hx0 : 0≤max (X0/s) 0 := le_max_right _ _
    have hx : X0/s≤max (X0/s) 0 := le_max_left _ _
    have hroot : X0/s≤Real.sqrt (m i : Real) := by nlinarith
    have h := (div_le_iff₀ hs).mp hroot
    simpa only [mul_comm] using h
  obtain ⟨p,hp,hplo,hphi⟩ := hX (s*Real.sqrt (m i : Real)) hthreshold
  have hpLower : Real.sqrt (2/3 : Real)*(1-delta)*Real.sqrt (m i)≤(p : Real) := by
    dsimp [s] at hplo
    nlinarith
  have hb := finite_second_order_lower p (m i) (n i) hp hmp hnp hinm
    delta hd0.le hd1 hpLower hphi
  have heq : 9/(2*Real.sqrt (m i : Real))=(9/2 : Real)*(1/Real.sqrt (m i : Real)) := by
    rw [div_eq_mul_inv,mul_inv_rev]
    ring
  have heq2 : 2*Real.sqrt (m i : Real)/(n i : Real)=2*(Real.sqrt (m i : Real)/(n i : Real)) := by ring
  rw [coefficient_eq,heq,heq2] at hb
  linarith only [hb,hei,hde,hepsilon]

#print axioms sharp_second_order_lower
end SecondOrderLower


==> anc/lean/extended-lean-companion/sharp-second-order/source/SecondOrderReal.lean <==
import PrimeTemplateLower
import ClassicalReal
import Mathlib.Tactic.FieldSimp

namespace SecondOrderLower

open OriginalAugmented

noncomputable def coefficient : Real := Real.sqrt (2/3 : Real)/2

theorem coefficient_eq : coefficient=1/Real.sqrt 6 := by
  have h1 := Real.sq_sqrt (by norm_num : (0:Real)≤2/3)
  have h2 := Real.sq_sqrt (by norm_num : (0:Real)≤6)
  have hp : (Real.sqrt (2/3 : Real)*Real.sqrt 6)^2=4 := by
    rw [mul_pow,h1,h2]
    norm_num
  have h0 := mul_nonneg (Real.sqrt_nonneg (2/3 : Real)) (Real.sqrt_nonneg (6 : Real))
  have he : Real.sqrt (2/3 : Real)*Real.sqrt 6=2 := by nlinarith
  have hn : Real.sqrt (6 : Real)≠0 := ne_of_gt (Real.sqrt_pos.mpr (by norm_num))
  unfold coefficient
  apply (div_eq_div_iff (by norm_num : (2:Real)≠0) hn).mpr
  simpa using he

theorem half_bounds (p : Nat) : p≤2*TripartitePrime.half p+2 ∧ 2*TripartitePrime.half p≤p := by
  unfold TripartitePrime.half
  omega

theorem column_lower (m n a : Nat) (ha : 3*a≤m) (hnm : n≤m) :
    (3*min (n/3) a)*m+2*m≥(3*a)*n := by
  by_cases h : n/3≤a
  · rw [Nat.min_eq_left h]
    have hn : n≤3*(n/3)+2 := by omega
    have h1 := Nat.mul_le_mul_right m hn
    have h2 := Nat.mul_le_mul_right n ha
    nlinarith
  · rw [Nat.min_eq_right (by omega)]
    have hh := Nat.mul_le_mul_left (3*a) hnm
    nlinarith

theorem coefficient_product_lower (r c s d a b : Real)
    (hr1 : r≤1) (hc1 : c≤1) (hs1 : s≤1) (hd : 0≤d)
    (hr : (1-d)^2-3*a-2*b≤r) (hc : s*(1-d)-2*a≤c) :
    s-3*d-5*a-2*b≤r*c := by
  have h1 := mul_nonneg (sub_nonneg.mpr hr1) (sub_nonneg.mpr hc1)
  have h2 := mul_nonneg hd (sub_nonneg.mpr hs1)
  nlinarith [sq_nonneg d]

set_option maxHeartbeats 800000 in
/-- A finite lower estimate with all incidence and template data already constructed. -/
theorem finite_second_order_lower (p m n : Nat) (hp : p.Prime)
    (hm : 0<m) (hn : 0<n) (hnm : n≤m) (delta : Real)
    (hd0 : 0≤delta) (hd1 : delta≤1)
    (hpLower : Real.sqrt (2/3 : Real)*(1-delta)*Real.sqrt m≤(p : Real))
    (hpUpper : (p : Real)≤Real.sqrt (2/3 : Real)*Real.sqrt m) :
    coefficient-(3/2)*delta-9/(2*Real.sqrt m)-1/(n : Real)-2*Real.sqrt m/(n : Real)≤
      ((zA m n : Real)-(m : Real)*(n : Real)/3)/((n : Real)*Real.sqrt m) := by
  let s : Real := Real.sqrt (2/3 : Real)
  let t : Real := Real.sqrt (m : Real)
  let h := TripartitePrime.half p
  let a := p*h
  let L := min (n/3) a
  have hmR : (0:Real)<m := by exact_mod_cast hm
  have hnR : (0:Real)<n := by exact_mod_cast hn
  have ht : 0<t := Real.sqrt_pos.mpr hmR
  have ht2 : t^2=(m : Real) := Real.sq_sqrt hmR.le
  have hs0 : 0≤s := Real.sqrt_nonneg _
  have hs2 : s^2=(2/3 : Real) := Real.sq_sqrt (by norm_num)
  have hs1 : s≤1 := by nlinarith
  have hp0 : (0:Real)≤p := Nat.cast_nonneg _
  obtain ⟨hlNat,huNat⟩ := half_bounds p
  have hl : (p : Real)≤2*(h : Real)+2 := by exact_mod_cast hlNat
  have hu : 2*(h : Real)≤(p : Real) := by exact_mod_cast huNat
  have hh0 : (0:Real)≤h := Nat.cast_nonneg _
  have hpu : (p : Real)≤s*t := hpUpper
  have hpl : s*(1-delta)*t≤(p : Real) := hpLower
  have hpt : (p : Real)≤t := hpu.trans (by nlinarith)
  have hpu2 : (p : Real)^2≤(2/3 : Real)*(m : Real) := by
    have hx := mul_self_le_mul_self hp0 hpu
    have he : (s*t)^2=(2/3 : Real)*(m : Real) := by rw [mul_pow,hs2,ht2]
    rw [←he]
    simpa only [pow_two] using hx
  have hpl2 : (2/3 : Real)*(1-delta)^2*(m : Real)≤(p : Real)^2 := by
    have hb0 : 0≤s*(1-delta)*t := mul_nonneg (mul_nonneg hs0 (sub_nonneg.mpr hd1)) ht.le
    have hx := mul_self_le_mul_self hb0 hpl
    have he : (s*(1-delta)*t)^2=(2/3 : Real)*(1-delta)^2*(m : Real) := by
      simp only [mul_pow,hs2,ht2]
    rw [←he]
    simpa only [pow_two] using hx
  have haReal : (3 : Real)*(p : Real)*(h : Real)≤m := by nlinarith [mul_nonneg hp0 (sub_nonneg.mpr hu)]
  have ha : 3*a≤m := by
    have hh : 3*p*h≤m := by exact_mod_cast haReal
    simpa only [a,Nat.mul_assoc] using hh
  have haLower : (1-delta)^2*(m : Real)≤3*(p : Real)*(h : Real)+3*t := by
    nlinarith [mul_nonneg hp0 (sub_nonneg.mpr hl)]
  have hLNat := column_lower m n a ha hnm
  have hLReal : (3 : Real)*(L : Real)*(m : Real)+2*(m : Real)≥
      (3 : Real)*(p : Real)*(h : Real)*(n : Real) := by
    have hh : (3 : Real)*(L : Real)*(m : Real)+2*(m : Real)≥
        (3 : Real)*((p : Real)*(h : Real))*(n : Real) := by exact_mod_cast hLNat
    simpa only [mul_assoc] using hh
  let r : Real := 3*(L : Real)/(n : Real)
  let c : Real := 2*(h : Real)/t
  have hr0 : 0≤r := by dsimp [r]; positivity
  have hr1 : r≤1 := by
    apply (div_le_iff₀ hnR).mpr
    have hLn : 3*L≤n := (Nat.mul_le_mul_left 3 (Nat.min_le_left _ _)).trans (by omega)
    simpa only [one_mul] using (show (3 : Real)*(L : Real)≤(n : Real) by exact_mod_cast hLn)
  have hc0 : 0≤c := by dsimp [c]; positivity
  have hc1 : c≤1 := by
    apply (div_le_iff₀ ht).mpr
    linarith
  have hrLower : (1-delta)^2-3/t-2/(n : Real)≤r := by
    have hAN := mul_le_mul_of_nonneg_right haLower hnR.le
    have hpre : t*((1-delta)^2*(n : Real)*t)≤t*(3*(L : Real)*t+2*t+3*(n : Real)) := by
      have he1 : t*((1-delta)^2*(n : Real)*t)=(1-delta)^2*(m : Real)*(n : Real) := by
        calc
          _ = (1-delta)^2*(t^2)*(n : Real) := by ring
          _ = _ := by rw [ht2]
      have he2 : t*(3*(L : Real)*t+2*t+3*(n : Real))=
          (3*(L : Real)*(m : Real)+2*(m : Real))+3*t*(n : Real) := by
        calc
          _ = (3*(L : Real)*(t^2)+2*(t^2))+3*t*(n : Real) := by ring
          _ = _ := by rw [ht2]
      rw [he1,he2]
      rw [add_mul] at hAN
      exact hAN.trans (add_le_add_right hLReal _)
    have hlin := (mul_le_mul_iff_right₀ ht).mp hpre
    dsimp [r]
    apply (le_div_iff₀ hnR).mpr
    apply (mul_le_mul_iff_left₀ ht).mp
    have he : ((1-delta)^2-3/t-2/(n : Real))*(n : Real)*t=
        (1-delta)^2*(n : Real)*t-3*(n : Real)-2*t := by
      field_simp
    rw [he]
    linarith only [hlin]
  have hcLower : s*(1-delta)-2/t≤c := by
    dsimp [c]
    apply (le_div_iff₀ ht).mpr
    have he : (s*(1-delta)-2/t)*t=s*(1-delta)*t-2 := by field_simp
    rw [he]
    linarith only [hpl,hl]
  have hproduct : s-3*delta-5/t-2/(n : Real)≤r*c := by
    have h := coefficient_product_lower r c s delta (1/t) (1/(n : Real))
      hr1 hc1 hs1 hd0 (by simpa only [mul_one_div] using hrLower)
      (by simpa only [mul_one_div] using hcLower)
    simpa only [mul_one_div] using h
  have hzNat := prime_template_max_columns p m n hp ha
  have hzReal : (m : Real)*(n : Real)/3+3*(L : Real)*(h : Real)-2*((m : Real)+(n : Real))≤(zA m n : Real) := by
    have hz : 2*((m : Real)*(n : Real))+18*((L : Real)*(h : Real))≤
        6*(zA m n : Real)+12*((m : Real)+(n : Real)) := by exact_mod_cast hzNat
    nlinarith
  have hden : 0<(n : Real)*t := mul_pos hnR ht
  have hprodIdentity : r*c=6*(L : Real)*(h : Real)/((n : Real)*t) := by
    dsimp [r,c]
    field_simp
    ring
  rw [hprodIdentity] at hproduct
  have hscaled := div_le_div_of_nonneg_right
    (sub_le_sub_right hzReal ((m : Real)*(n : Real)/3)) hden.le
  dsimp [coefficient]
  change s/2-(3/2)*delta-9/(2*t)-1/(n : Real)-2*t/(n : Real)≤
      ((zA m n : Real)-(m : Real)*(n : Real)/3)/((n : Real)*t)
  have ht0 := ne_of_gt ht
  have hn0 := ne_of_gt hnR
  field_simp at hproduct hscaled ⊢
  nlinarith

#print axioms coefficient_eq
#print axioms finite_second_order_lower
end SecondOrderLower


==> anc/lean/extended-lean-companion/sharp-second-order/source/StabilityClassMass.lean <==
import StabilityTypical

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack GridModel
  RationalSampling

def nearRow {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Bool :=
  decide (20*hamming A r s≤(n : Rat))

def nearCount {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  countWhere (nearRow A r)

def overlapRowTotal {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  sum (List.finRange m) (fun s => codegree (List.finRange n) (indicator A) r s/(n : Rat))

theorem typical_ratio_by_near {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hr : 90000*(rowMass A r-2/3)^2≤1)
    (hs : 90000*(rowMass A s-2/3)^2≤1)
    (hroot : 90000*rootError A r s≤1) :
    -1≤300*(codegreeRatio A r s-(if nearRow A r s then 1 else 1/2)) ∧
      300*(codegreeRatio A r s-(if nearRow A r s then 1 else 1/2))≤1 := by
  have hur := degree_typical_interval (rowMass A r) hr
  have hus := degree_typical_interval (rowMass A s) hs
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hu := row_mass_mul_width hn A r
  have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by
    have hup : 0<rowMass A r := by grind
    have hp := Rat.mul_pos hup hnR
    grind
  have hdist := normalized_hamming_identity hn A r s hpos
  have hwidth : rowDistance A r s*(n : Rat)=hamming A r s := Rat.div_mul_cancel (by grind)
  obtain hhalf | hone := root_typical_alternative (codegreeRatio A r s) hroot
  · have hp := Rat.mul_nonneg (show 0≤rowMass A r by grind)
      (show 0≤151-300*codegreeRatio A r s by grind)
    have hsep : 1<10*rowDistance A r s := by grind
    have hsepn := Rat.mul_lt_mul_of_pos_right hsep hnR
    have hnnear : ¬20*hamming A r s≤(n : Rat) := by grind
    simp only [nearRow,decide_eq_true_eq,if_neg hnnear]
    grind
  · have hp := Rat.mul_nonneg (show 0≤rowMass A r by grind)
      (show 0≤300*codegreeRatio A r s-299 by grind)
    have hclose : 20*rowDistance A r s≤1 := by grind
    have hnclose := Rat.mul_le_mul_of_nonneg_right hclose (Rat.le_of_lt hnR)
    have hnear : 20*hamming A r s≤(n : Rat) := by grind
    simp only [nearRow,decide_eq_true_eq,if_pos hnear]
    grind

theorem near_codegree_sum_approx {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m)
    (hr : 90000*(rowMass A r-2/3)^2≤1) :
    let bad := countWhere (fun s => decide (1<90000*(rowMass A s-2/3)^2 ∨
      1<90000*rootError A r s));
    -((m : Rat)+300*bad)≤
      300*(overlapRowTotal A r-rowMass A r*((m : Rat)+nearCount A r)/2) ∧
    300*(overlapRowTotal A r-rowMass A r*((m : Rat)+nearCount A r)/2)≤
      (m : Rat)+300*bad := by
  intro bad
  let target := fun s => rowMass A r*(if nearRow A r s then 1 else 1/2)
  let value := fun s => codegree (List.finRange n) (indicator A) r s/(n : Rat)
  let err := fun s => 300*(value s-target s)
  let weight := fun s => 1+300*(if decide (1<90000*(rowMass A s-2/3)^2 ∨
    1<90000*rootError A r s) then (1:Rat) else 0)
  have hur := degree_typical_interval (rowMass A r) hr
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hu := row_mass_mul_width hn A r
  have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by
    have hp := Rat.mul_pos (show 0<rowMass A r by grind) hnR
    grind
  have u0 := (row_mass_range hn A r).1
  have u1 := (row_mass_range hn A r).2
  have he : ∀ s ∈ List.finRange m, -weight s≤err s ∧ err s≤weight s := by
    intro s hs
    have ht := actual_codegree_range A r s
    have hv := ratio_range _ _ ht.1
      (show codegree (List.finRange n) (indicator A) r s≤(n : Rat) from
        Rat.le_trans ht.2 (row_degree_upper A r)) hnR
    have htarg : 0≤target s ∧ target s≤1 := by
      dsimp [target]
      split
      · grind
      · have hid : rowMass A r*(1/2 : Rat)=rowMass A r/2 := by grind
        rw [hid]
        have hcan := Rat.div_mul_cancel (a := rowMass A r) (b := (2:Rat)) (by decide)
        constructor <;> grind
    by_cases hb : 1<90000*(rowMass A s-2/3)^2 ∨ 1<90000*rootError A r s
    · dsimp [err,weight,value]
      simp only [decide_eq_true_eq,if_pos hb]
      grind
    · have hg := typical_ratio_by_near hn A r s hr (by grind) (by grind)
      have hlow := Rat.mul_le_mul_of_nonneg_left hg.1 u0
      have hhigh := Rat.mul_le_mul_of_nonneg_left hg.2 u0
      have hi := normalized_codegree_identity hn A r s hpos
      dsimp [err,weight,value,target]
      simp only [decide_eq_true_eq,if_neg hb]
      grind
  have hlo := sum_le (List.finRange m) (fun s => -weight s) err (fun s hs => (he s hs).1)
  have hhi := sum_le (List.finRange m) err weight (fun s hs => (he s hs).2)
  have htarget : sum (List.finRange m) target=rowMass A r*((m : Rat)+nearCount A r)/2 := by
    have hi : ∀ s ∈ List.finRange m,
        target s=rowMass A r*(1+(if nearRow A r s then (1:Rat) else 0))/2 := by
      intro s hs
      dsimp [target]
      split <;> grind
    rw [sum_congr (List.finRange m) _ _ hi]
    have hij : ∀ s ∈ List.finRange m,
        rowMass A r*(1+(if nearRow A r s then (1:Rat) else 0))/2=
          (rowMass A r/2)*(1+(if nearRow A r s then (1:Rat) else 0)) := by
      intro s hs
      grind
    rw [sum_congr (List.finRange m) _ _ hij,sum_mul_left,sum_add,sum_const]
    simp only [List.length_finRange]
    change (rowMass A r/2)*((m : Rat)*1+nearCount A r)=_
    grind
  have herr : sum (List.finRange m) err=
      300*(overlapRowTotal A r-rowMass A r*((m : Rat)+nearCount A r)/2) := by
    unfold err
    rw [sum_mul_left,sum_sub,htarget]
    rfl
  have hweight : sum (List.finRange m) weight=(m : Rat)+300*bad := by
    unfold weight
    rw [sum_add,sum_const,sum_mul_left]
    simp only [List.length_finRange]
    change (m : Rat)*1+300*bad=_
    grind
  have hneg : sum (List.finRange m) (fun s => -weight s)= -sum (List.finRange m) weight := by
    have hi : ∀ s ∈ List.finRange m, -weight s=(-1)*weight s := by intro s hs; grind
    rw [sum_congr (List.finRange m) _ _ hi,sum_mul_left]
    grind
  rw [hneg,hweight,herr] at hlo
  rw [hweight,herr] at hhi
  exact ⟨hlo,hhi⟩

theorem column_variance_codegree_approx {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) (delta : Rat)
    (hcol : colVarianceSum A≤delta*(n : Rat)) :
    -((m : Rat)+1000000*delta*(m : Rat))≤
      1000*(overlapRowTotal A r-(2/3 : Rat)*rowMass A r*(m : Rat)) ∧
    1000*(overlapRowTotal A r-(2/3 : Rat)*rowMass A r*(m : Rat))≤
      (m : Rat)+1000000*delta*(m : Rat) := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hmne : (m : Rat)≠0 := by grind
  have hnne : (n : Rat)≠0 := by grind
  let deviation := fun c => indicator A r c*(colMass A c-2/3)
  let weight := fun c => 1+1000000*(colMass A c-2/3)^2
  have hp : ∀ c ∈ List.finRange n,
      -weight c≤1000*deviation c ∧ 1000*deviation c≤weight c := by
    intro c hc
    have h0 : (0:Rat)≤(colMass A c-2/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
    have h1 : (0:Rat)≤(1000*(colMass A c-2/3)-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
    have h2 : (0:Rat)≤(1000*(colMass A c-2/3)+1)^2 := Lean.Grind.OrderedRing.sq_nonneg
    dsimp [weight,deviation]
    cases ha : A r c <;> simp [indicator,ha,ratBit] <;> grind
  have hlo := sum_le (List.finRange n) (fun c => -weight c)
    (fun c => 1000*deviation c) (fun c hc => (hp c hc).1)
  have hhi := sum_le (List.finRange n) (fun c => 1000*deviation c)
    weight (fun c hc => (hp c hc).2)
  have hw : sum (List.finRange n) weight=(n : Rat)+1000000*colVarianceSum A := by
    unfold weight
    rw [sum_add,sum_const,sum_mul_left]
    simp only [List.length_finRange]
    change (n : Rat)*1+1000000*colVarianceSum A=_
    grind
  have hwneg : sum (List.finRange n) (fun c => -weight c)= -sum (List.finRange n) weight := by
    have hi : ∀ c ∈ List.finRange n, -weight c=(-1)*weight c := by intro c hc; grind
    rw [sum_congr (List.finRange n) _ _ hi,sum_mul_left]
    grind
  rw [hwneg,hw,sum_mul_left] at hlo
  rw [hw,sum_mul_left] at hhi
  have hcolmul : ∀ c ∈ List.finRange n,
      colMass A c*(m : Rat)=colDegree (List.finRange m) (indicator A) c := by
    intro c hc
    exact Rat.div_mul_cancel hmne
  have hover : overlapRowTotal A r*(n : Rat)=
      sum (List.finRange n) (fun c => indicator A r c*colDegree (List.finRange m) (indicator A) c) := by
    unfold overlapRowTotal
    rw [←sum_mul_right]
    rw [sum_congr (List.finRange m) _ (codegree (List.finRange n) (indicator A) r)
      (fun s hs => Rat.div_mul_cancel hnne)]
    unfold codegree
    rw [sum_swap]
    exact sum_congr (List.finRange n) _ _ (fun c hc =>
      sum_mul_left (List.finRange m) (indicator A r c) (fun s => indicator A s c))
  have hdev : sum (List.finRange n) deviation*(m : Rat)=
      overlapRowTotal A r*(n : Rat)-(2/3 : Rat)*rowMass A r*(m : Rat)*(n : Rat) := by
    unfold deviation
    have hexp : ∀ c ∈ List.finRange n,
        indicator A r c*(colMass A c-2/3)=
          indicator A r c*colMass A c-(2/3 : Rat)*indicator A r c := by
      intro c hc
      grind
    rw [sum_congr (List.finRange n) _ _ hexp,sum_sub,sum_mul_left]
    have hprod : sum (List.finRange n) (fun c => indicator A r c*colMass A c)*(m : Rat)=
        sum (List.finRange n) (fun c => indicator A r c*colDegree (List.finRange m) (indicator A) c) := by
      rw [←sum_mul_right]
      exact sum_congr (List.finRange n) _ _ (by
        intro c hc
        have hh := hcolmul c hc
        grind)
    have hrow := row_mass_mul_width hn A r
    change rowMass A r*(n : Rat)=sum (List.finRange n) (indicator A r) at hrow
    grind
  have hlom := Rat.mul_le_mul_of_nonneg_right hlo (Rat.le_of_lt hmR)
  have hhim := Rat.mul_le_mul_of_nonneg_right hhi (Rat.le_of_lt hmR)
  have hcolM := Rat.mul_le_mul_of_nonneg_right hcol (Rat.le_of_lt hmR)
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
    grind
  · apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
    grind

theorem good_representative_typical {m n : Nat}
    (A : Fin m → Fin n → Bool) (r : Fin m) (delta : Rat)
    (hsmall : 100000000000000*delta≤1) (hgood : GoodRepresentative A delta r) :
    90000*(rowMass A r-2/3)^2≤1 := by
  have h := hgood.1
  grind

theorem typical_representative_degree {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m)
    (hr : 90000*(rowMass A r-2/3)^2≤1) :
    3*(n : Rat)≤5*rowDegree (List.finRange n) (indicator A) r := by
  have hi := degree_typical_interval (rowMass A r) hr
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hu := row_mass_mul_width hn A r
  have h := Rat.mul_le_mul_of_nonneg_right (show (3:Rat)≤5*rowMass A r by grind)
    (Rat.le_of_lt hnR)
  grind

/-- Both actual variances and the representative's slack force its near class
    into a fixed interval strictly inside [1/4,5/12]. -/
theorem representative_near_class_mass {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) (delta : Rat)
    (hdelta : 0≤delta) (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hcol : colVarianceSum A≤delta*(n : Rat))
    (hgood : GoodRepresentative A delta r) :
    3*(m : Rat)≤10*nearCount A r ∧ 30*nearCount A r≤11*(m : Rat) := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have htyp := good_representative_typical A r delta hsmall hgood
  have hdeg := typical_representative_degree hn A r htyp
  have hi := degree_typical_interval (rowMass A r) htyp
  have hdhalf : (n : Rat)≤2*rowDegree (List.finRange n) (indicator A) r := by grind
  have ha := near_codegree_sum_approx hn A r htyp
  have hc := column_variance_codegree_approx hm hn A r delta hcol
  let bad := countWhere (fun s => decide (1<90000*(rowMass A s-2/3)^2 ∨
    1<90000*rootError A r s))
  have hb0 := atypical_count_bound hn A r hdhalf (90000:Rat) (by decide)
  have hb : bad≤2000000000*delta*(m : Rat) := by
    have hv := Rat.mul_le_mul_of_nonneg_left hvar (by decide : (0:Rat)≤90000)
    have hs := Rat.mul_le_mul_of_nonneg_left hgood.2 (by decide : (0:Rat)≤180000)
    have hdm := Rat.mul_nonneg hdelta (Rat.le_of_lt hmR)
    change bad≤90000*rowVarianceSum A+2*90000*rowSlackSum A r at hb0
    grind
  change -((m : Rat)+300*bad)≤
      300*(overlapRowTotal A r-rowMass A r*((m : Rat)+nearCount A r)/2) ∧
    300*(overlapRowTotal A r-rowMass A r*((m : Rat)+nearCount A r)/2)≤
      (m : Rat)+300*bad at ha
  have haid : 300*(overlapRowTotal A r-rowMass A r*((m : Rat)+nearCount A r)/2)=
      300*overlapRowTotal A r-150*rowMass A r*((m : Rat)+nearCount A r) := by grind
  have hcid : 1000*(overlapRowTotal A r-(2/3 : Rat)*rowMass A r*(m : Rat))=
      1000*overlapRowTotal A r-(2000/3 : Rat)*rowMass A r*(m : Rat) := by grind
  rw [haid] at ha
  rw [hcid] at hc
  have hc3lo := Rat.mul_le_mul_of_nonneg_left hc.1 (by decide : (0:Rat)≤3)
  have hc3hi := Rat.mul_le_mul_of_nonneg_left hc.2 (by decide : (0:Rat)≤3)
  have hcid3 : 3*(1000*overlapRowTotal A r-(2000/3 : Rat)*rowMass A r*(m : Rat))=
      3000*overlapRowTotal A r-2000*rowMass A r*(m : Rat) := by grind
  rw [hcid3] at hc3lo hc3hi
  have hsM := Rat.mul_le_mul_of_nonneg_right hsmall (Rat.le_of_lt hmR)
  have hdifflo : 500*rowMass A r*(m : Rat)-1500*rowMass A r*nearCount A r≤14*(m : Rat) := by
    grind
  have hdiffhi : 1500*rowMass A r*nearCount A r-500*rowMass A r*(m : Rat)≤14*(m : Rat) := by
    grind
  have hu : 0<rowMass A r := by grind
  have huM := Rat.mul_le_mul_of_nonneg_right hi.1 (Rat.le_of_lt hmR)
  constructor
  · apply Classical.byContradiction
    intro hnlo
    have hp := Rat.mul_pos hu (show 0<3*(m : Rat)-10*nearCount A r by grind)
    grind
  · apply Classical.byContradiction
    intro hnhi
    have hp := Rat.mul_pos hu (show 0<30*nearCount A r-11*(m : Rat) by grind)
    grind

#print axioms representative_near_class_mass
#print axioms column_variance_codegree_approx
#print axioms typical_ratio_by_near
#print axioms near_codegree_sum_approx
end StabilityClustering


==> anc/lean/extended-lean-companion/sharp-second-order/source/StabilityCleanup.lean <==
import CleanupLabels

/-!
The finite column-cleanup implication for three prototype rows.

The row labels, three prototypes, mass bounds, edit bound, and the two
degree-variance bounds are explicit hypotheses. The output column labels
are computed by `cleanColumnLabel`. No C3 assumption or prototype-existence
claim is made here.
-/
namespace StabilityCleanup

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling PairedPivotCounting

theorem classMass_count {k : Nat} (label : Fin k → Fin 3) (i : Fin 3) :
    classMass label i =
      (count (fun x => decide (label x = i)) (List.finRange k) : Rat) / (k : Rat) := by
  have h : ∀ x : Fin k, classBit (label x) i = ratBit (decide (label x = i)) := by
    intro x
    by_cases he : label x = i <;> simp [classBit, ratBit, he]
  unfold classMass avg
  rw [sum_congr _ _ _ (fun x _ => h x), count_as_sum]
  rfl

theorem editRatio_density {m n : Nat} (A B : Fin m → Fin n → Bool) :
    editRatio A B = density (fun r c => A r c != B r c) := by
  unfold editRatio avg density total rowDegree indicator editBit
  rw [sum_mul_right]
  grind

theorem editRatio_card {m n : Nat} (A B : Fin m → Fin n → Bool) :
    editRatio A B =
      ((cells (List.finRange m) (List.finRange n)
        (fun r c => A r c != B r c)).length : Rat) / ((m : Rat)*(n : Rat)) := by
  rw [editRatio_density, density_card]

theorem rowVariance_nonneg {m n : Nat} (hm : 0 < m)
    (A : Fin m → Fin n → Bool) : 0 ≤ rowVariance A := by
  exact avg_nonneg hm _ (fun _ => Lean.Grind.OrderedRing.sq_nonneg)

theorem colVariance_nonneg {m n : Nat} (hn : 0 < n)
    (A : Fin m → Fin n → Bool) : 0 ≤ colVariance A := by
  exact avg_nonneg hn _ (fun _ => Lean.Grind.OrderedRing.sq_nonneg)

/-- The actual computed cleanup has error at most `33*e + 32*delta`. -/
theorem cleanup_edit_bound {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A : Fin m → Fin n → Bool) (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (e delta : Rat)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12)
    (hedit : editRatio A (prototypeMatrix rowLabel proto) ≤ e)
    (hcol : colVariance A ≤ delta) :
    editRatio A (templateMatrix rowLabel (cleanColumnLabel proto)) ≤
      33*e + 32*delta := by
  have htransfer := colVariance_transfer hm hn A (prototypeMatrix rowLabel proto)
  have hbad := bad_fraction_le_variance hm hn rowLabel proto upper
  have hclean := cleanup_edit_le_bad_fraction hm hn rowLabel proto
  have htri := editRatio_triangle hm hn A (prototypeMatrix rowLabel proto)
    (templateMatrix rowLabel (cleanColumnLabel proto))
  grind

/-- Conditional finite cleanup, including a quantitative column-mass bound.
    Both dimensions are positive. All mass and distance quantities are the
    normalized counts of the supplied finite Boolean matrices and labels. -/
theorem cleanup_with_mass_bound {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A : Fin m → Fin n → Bool) (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (e delta : Rat)
    (lower : ∀ i, 1/4 ≤ classMass rowLabel i)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12)
    (hedit : editRatio A (prototypeMatrix rowLabel proto) ≤ e)
    (hrow : rowVariance A ≤ delta) (hcol : colVariance A ≤ delta) :
    editRatio A (templateMatrix rowLabel (cleanColumnLabel proto)) ≤ 33*(e+delta) ∧
    sumThree (fun i => (classMass (cleanColumnLabel proto) i-1/3)^2) ≤
      264*(e+delta) := by
  have he0 : 0 ≤ e := Rat.le_trans (editRatio_nonneg hm hn A _) hedit
  have hd0 : 0 ≤ delta := Rat.le_trans (rowVariance_nonneg hm A) hrow
  have hb := cleanup_edit_bound hm hn A rowLabel proto e delta upper hedit hcol
  have htransfer := rowVariance_transfer hm hn A
    (templateMatrix rowLabel (cleanColumnLabel proto))
  have hmass := column_mass_square_le_row_variance hn rowLabel (cleanColumnLabel proto) lower
  constructor <;> grind

/-- Existential form of the same theorem, with the template specified
    literally by inequality of the given row labels and output column labels. -/
theorem exists_template_cleanup {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A : Fin m → Fin n → Bool) (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (e delta : Rat)
    (lower : ∀ i, 1/4 ≤ classMass rowLabel i)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12)
    (hedit : editRatio A (prototypeMatrix rowLabel proto) ≤ e)
    (hrow : rowVariance A ≤ delta) (hcol : colVariance A ≤ delta) :
    ∃ colLabel : Fin n → Fin 3,
      editRatio A (fun r c => decide (rowLabel r ≠ colLabel c)) ≤ 33*(e+delta) ∧
      sumThree (fun i => (classMass colLabel i-1/3)^2) ≤ 264*(e+delta) := by
  exact ⟨cleanColumnLabel proto,
    cleanup_with_mass_bound hm hn A rowLabel proto e delta lower upper hedit hrow hcol⟩

#print axioms classMass_count
#print axioms editRatio_card
#print axioms cleanup_edit_bound
#print axioms cleanup_with_mass_bound
#print axioms exists_template_cleanup

end StabilityCleanup


==> anc/lean/extended-lean-companion/sharp-second-order/source/StabilityClusteringBridge.lean <==
import StabilityRowClustering
import StabilityCleanup

/-! Literal bridges from row clustering's finite counts to the cleanup API. -/
namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry RationalSampling
  StabilitySlack GridModel

theorem row_mass_eq_mean {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    rowMass A r=MinimumEndpoint.rowMean A r := rfl

theorem col_mass_eq_mean {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) :
    colMass A c=MinimumEndpoint.colMean A c := rfl

theorem label_mass_eq_classMass {m : Nat} (label : Fin m → Fin 3) (i : Fin 3) :
    labelMass label i=StabilityCleanup.classMass label i := by
  unfold labelMass countWhere StabilityCleanup.classMass StabilityCleanup.avg
    StabilityCleanup.classBit
  simp only [decide_eq_true_eq]
  rfl

theorem row_variance_sum_eq {m n : Nat} (A : Fin m → Fin n → Bool) :
    rowVarianceSum A/(m : Rat)=StabilityCleanup.rowVariance A := rfl

theorem col_variance_sum_eq {m n : Nat} (A : Fin m → Fin n → Bool) :
    colVarianceSum A/(n : Rat)=StabilityCleanup.colVariance A := rfl

theorem copy_edit_eq_editRatio {m n : Nat} (A : Fin m → Fin n → Bool)
    (rep : Fin 3 → Fin m) (label : Fin m → Fin 3) :
    copyEdit A rep label=StabilityCleanup.editRatio A
      (StabilityCleanup.prototypeMatrix label (fun i c => A (rep i) c)) := by
  unfold copyEdit StabilityCleanup.editRatio StabilityCleanup.avg
  apply congrArg (fun q : Rat => q*(m : Rat)⁻¹)
  apply sum_congr
  intro r hr
  unfold rowDistance hamming
  apply congrArg (fun q : Rat => q*(n : Rat)⁻¹)
  apply sum_congr
  intro c hc
  unfold StabilityCleanup.editBit StabilityCleanup.prototypeMatrix
  cases h1 : A r c <;> cases h2 : A (rep (label r)) c <;>
    simp [h2,ratBit]

theorem sum_le_of_div_le (x b delta : Rat) (hb : 0<b) (h : x/b≤delta) :
    x≤delta*b := by
  have hcan := Rat.div_mul_cancel (a := x) (b := b) (by grind : b≠0)
  have hm := Rat.mul_le_mul_of_nonneg_right h (Rat.le_of_lt hb)
  grind

/-- The row-clustering theorem with the cleanup package's exact normalized
    variances, class masses and literal matrix edit ratio. -/
theorem finite_row_clustering_cleanup_API {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (delta : Rat) (hdelta : 0<delta)
    (hsmall : 100000000000000*delta≤1)
    (hrow : StabilityCleanup.rowVariance A≤delta)
    (hcol : StabilityCleanup.colVariance A≤delta)
    (hslack : globalSymmetric A≤46*delta*(m : Rat)^2) :
    ∃ (rep : Fin 3 → Fin m) (label : Fin m → Fin 3),
      (∀ i : Fin 3, 1/4≤StabilityCleanup.classMass label i ∧
        StabilityCleanup.classMass label i≤5/12) ∧
      StabilityCleanup.editRatio A
        (StabilityCleanup.prototypeMatrix label (fun i c => A (rep i) c))≤10000000000*delta := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  rw [←row_variance_sum_eq] at hrow
  rw [←col_variance_sum_eq] at hcol
  have hrowsum := sum_le_of_div_le _ _ _ hmR hrow
  have hcolsum := sum_le_of_div_le _ _ _ hnR hcol
  obtain ⟨rep,label,hmass,hedit⟩ := finite_row_clustering hm hn A delta hdelta hsmall hrowsum hcolsum hslack
  refine ⟨rep,label,?_,?_⟩
  · intro i
    have hi := hmass i
    rw [label_mass_eq_classMass] at hi
    exact hi
  · rw [copy_edit_eq_editRatio] at hedit
    exact hedit

#print axioms copy_edit_eq_editRatio
#print axioms finite_row_clustering_cleanup_API
end StabilityClustering


==> anc/lean/extended-lean-companion/sharp-second-order/source/StabilityComplete.lean <==
import StabilityClusteringBridge
import StabilityVariance
import StabilityFinalMasses

/-!
Finite linear stability from literal original C3 and full occupied-cell pairing.
All variance, scalar slack, representative, clustering and cleanup estimates are
derived internally. The explicit constants are deliberately non-optimal.
-/
namespace StabilityComplete
open PairedPivotCore PairedPivotCounting FiniteRatSums PairedMatrixMoments
  BooleanMatrixGeometry MinimumEndpoint StabilityClustering StabilityCleanup StabilitySlack

def delta (m n : Nat) (epsilon : Rat) : Rat :=
  epsilon+1/(m : Rat)+1/(n : Rat)

def delta0 : Rat := 1/10000000000000000

def stabilityConstant : Rat := 5280000000528

theorem delta_positive (m n : Nat) (hm : 0<m) (hn : 0<n)
    (epsilon : Rat) (hepsilon : 0≤epsilon) : 0<delta m n epsilon := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hmi : 0<(m : Rat)⁻¹ := Rat.inv_pos.mpr hmR
  have hni : 0<(n : Rat)⁻¹ := Rat.inv_pos.mpr hnR
  unfold delta
  grind

theorem small_delta_numeric (d : Rat) (hsmall : d≤delta0) :
    100000000000000*d≤1 ∧ 264*(10000000000*d+d)≤1/144 := by
  have hscale := Rat.mul_le_mul_of_nonneg_right hsmall
    (by decide : (0:Rat)≤10000000000000000)
  have hdelta0 : delta0*10000000000000000=1 := Rat.div_mul_cancel (by decide)
  rw [hdelta0] at hscale
  constructor
  · grind
  · apply Rat.le_of_mul_le_mul_right (c := (144:Rat)) ?_ (by decide)
    rw [Rat.div_mul_cancel (by decide)]
    grind

theorem variance_API_bridge {m n : Nat} (A : Fin m → Fin n → Bool) :
    StabilityVariance.rowVariance A=StabilityCleanup.rowVariance A ∧
      StabilityVariance.columnVariance A=StabilityCleanup.colVariance A := ⟨rfl,rfl⟩

/-- Full finite rational linear stability. The assumptions are only positive
    dimensions, literal OriginalC3 for every pair, a partition of all occupied
    cells into those pairs, near density, and the displayed explicit smallness
    condition. No variance, slack, prototype or partition premise remains. -/
theorem finite_C3_linear_stability {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (epsilon : Rat) (hepsilon : 0≤epsilon)
    (hdensity : 2/3-epsilon≤density A)
    (hsmall : delta m n epsilon≤delta0) :
    ∃ (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3),
      editRatio A (fun r c => decide (rowLabel r≠colLabel c))≤
        stabilityConstant*delta m n epsilon ∧
      massDeviation rowLabel+massDeviation colLabel≤
        stabilityConstant*delta m n epsilon := by
  have hd := delta_positive m n hm hn epsilon hepsilon
  have hnum := small_delta_numeric (delta m n epsilon) hsmall
  have hv := StabilityVariance.both_variances_bound A hm hn pairs cover hc epsilon hepsilon hdensity
  rw [(variance_API_bridge A).1,(variance_API_bridge A).2] at hv
  have hvar : StabilityCleanup.rowVariance A≤delta m n epsilon ∧
      StabilityCleanup.colVariance A≤delta m n epsilon := by
    unfold delta
    grind
  have hdensity' : 2/3-epsilon≤
      total (List.finRange m) (List.finRange n) (indicator A)/((m : Rat)*(n : Rat)) := by
    have h := hdensity
    rw [density_card,cells_card] at h
    exact h
  have hs := global_symmetric_near_density m n hm hn A pairs cover hc epsilon hepsilon hdensity'
  change globalSymmetric A≤46*delta m n epsilon*(m : Rat)^2 at hs
  obtain ⟨rep,rowLabel,hmass,hedit⟩ := finite_row_clustering_cleanup_API hm hn A
    (delta m n epsilon) hd hnum.1 hvar.1 hvar.2 hs
  obtain ⟨colLabel,hclean,hmasses⟩ := exists_template_cleanup_both_masses hm hn A rowLabel
    (fun i c => A (rep i) c) (10000000000*delta m n epsilon) (delta m n epsilon)
    (fun i => (hmass i).1) (fun i => (hmass i).2) hedit hvar.1 hvar.2 hnum.2
  refine ⟨rowLabel,colLabel,?_,?_⟩
  · unfold stabilityConstant
    grind
  · unfold stabilityConstant
    grind

#print axioms delta_positive
#print axioms small_delta_numeric
#print axioms variance_API_bridge
#print axioms finite_C3_linear_stability
end StabilityComplete


==> anc/lean/extended-lean-companion/sharp-second-order/source/StabilityFinalMasses.lean <==
import StabilityCleanup

/-! Both part-mass bounds for the explicit finite prototype cleanup. -/
namespace StabilityCleanup

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling

def massDeviation {k : Nat} (label : Fin k → Fin 3) : Rat :=
  sumThree (fun i => (classMass label i-1/3)^2)

theorem square_le_massDeviation {k : Nat} (label : Fin k → Fin 3) (i : Fin 3) :
    (classMass label i-1/3)^2 ≤ massDeviation label := by
  have h0 : 0 ≤ (classMass label 0-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have h1 : 0 ≤ (classMass label 1-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have h2 : 0 ≤ (classMass label 2-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold massDeviation sumThree
  rcases fin_three_cases i with hi | hi | hi <;> subst i <;> grind

theorem lower_from_small_square (x : Rat) (h : (x-1/3)^2 ≤ 1/144) :
    1/4 ≤ x := by
  apply Classical.byContradiction
  intro hnot
  have hleft : 0 < 1/4-x := by grind
  have hright : 0 < 5/12-x := by grind
  have hp := Rat.mul_pos hleft hright
  have he : (1/4-x)*(5/12-x) = (x-1/3)^2 - 1/144 := by grind
  rw [he] at hp
  grind

theorem classMass_lower_of_small_deviation {k : Nat} (label : Fin k → Fin 3)
    (h : massDeviation label ≤ 1/144) (i : Fin 3) :
    1/4 ≤ classMass label i := by
  exact lower_from_small_square _ (Rat.le_trans (square_le_massDeviation label i) h)

/-- The transpose identity is proved for the actual Boolean template,
    using symmetry of inequality of its finite labels. -/
theorem template_transposed_variance {m n : Nat}
    (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) :
    rowVariance (templateMatrix colLabel rowLabel) =
      colVariance (templateMatrix rowLabel colLabel) := by
  unfold rowVariance colVariance
  apply avg_congr
  intro c
  have h : rowMean (templateMatrix colLabel rowLabel) c =
      colMean (templateMatrix rowLabel colLabel) c := by
    change avg (fun r => ratBit (decide (colLabel c ≠ rowLabel r))) =
      avg (fun r => ratBit (decide (rowLabel r ≠ colLabel c)))
    apply avg_congr
    intro r
    grind
  rw [h]

theorem row_mass_square_le_col_variance {m n : Nat} (hm : 0 < m)
    (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3)
    (lower : ∀ i, 1/4 ≤ classMass colLabel i) :
    massDeviation rowLabel ≤ 4*colVariance (templateMatrix rowLabel colLabel) := by
  have h := column_mass_square_le_row_variance hm colLabel rowLabel lower
  rw [template_transposed_variance] at h
  exact h

/-- Both partition-mass bounds, conditional on the original three prototypes
    and a small explicit total error. The output remains the computed cleanup. -/
theorem cleanup_both_mass_bounds {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A : Fin m → Fin n → Bool) (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (e delta : Rat)
    (lower : ∀ i, 1/4 ≤ classMass rowLabel i)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12)
    (hedit : editRatio A (prototypeMatrix rowLabel proto) ≤ e)
    (hrow : rowVariance A ≤ delta) (hcol : colVariance A ≤ delta)
    (small : 264*(e+delta) ≤ 1/144) :
    editRatio A (templateMatrix rowLabel (cleanColumnLabel proto)) ≤ 33*(e+delta) ∧
    massDeviation rowLabel ≤ 264*(e+delta) ∧
    massDeviation (cleanColumnLabel proto) ≤ 264*(e+delta) ∧
    massDeviation rowLabel + massDeviation (cleanColumnLabel proto) ≤ 528*(e+delta) := by
  have hcleanup := cleanup_with_mass_bound hm hn A rowLabel proto e delta lower upper hedit hrow hcol
  have hcolMass : massDeviation (cleanColumnLabel proto) ≤ 264*(e+delta) := hcleanup.2
  have hcolSmall : massDeviation (cleanColumnLabel proto) ≤ 1/144 := Rat.le_trans hcolMass small
  have hcolLower := classMass_lower_of_small_deviation (cleanColumnLabel proto) hcolSmall
  have hrowMass := row_mass_square_le_col_variance hm rowLabel (cleanColumnLabel proto) hcolLower
  have htransfer := colVariance_transfer hm hn A
    (templateMatrix rowLabel (cleanColumnLabel proto))
  have hsharp := cleanup_edit_bound hm hn A rowLabel proto e delta upper hedit hcol
  have hrowBound : massDeviation rowLabel ≤ 264*(e+delta) := by grind
  exact ⟨hcleanup.1, hrowBound, hcolMass, by grind⟩

/-- The finite edit-and-total-mass conclusion in existential form. -/
theorem exists_template_cleanup_both_masses {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A : Fin m → Fin n → Bool) (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (e delta : Rat)
    (lower : ∀ i, 1/4 ≤ classMass rowLabel i)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12)
    (hedit : editRatio A (prototypeMatrix rowLabel proto) ≤ e)
    (hrow : rowVariance A ≤ delta) (hcol : colVariance A ≤ delta)
    (small : 264*(e+delta) ≤ 1/144) :
    ∃ colLabel : Fin n → Fin 3,
      editRatio A (fun r c => decide (rowLabel r ≠ colLabel c)) ≤ 33*(e+delta) ∧
      massDeviation rowLabel + massDeviation colLabel ≤ 528*(e+delta) := by
  have h := cleanup_both_mass_bounds hm hn A rowLabel proto e delta lower upper hedit hrow hcol small
  exact ⟨cleanColumnLabel proto, h.1, h.2.2.2⟩

#print axioms classMass_lower_of_small_deviation
#print axioms template_transposed_variance
#print axioms row_mass_square_le_col_variance
#print axioms cleanup_both_mass_bounds
#print axioms exists_template_cleanup_both_masses

end StabilityCleanup


==> anc/lean/extended-lean-companion/sharp-second-order/source/StabilityHamming.lean <==
import StabilitySymmetricSlack
import StabilitySlackCoercivity

/-! Exact finite Boolean row geometry and the linear near-class edit bound. -/
namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack
  RationalSampling ListRatCounting PairedOpenGeometry GridModel

def hamming {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  sum (List.finRange n) (fun c => if A r c=A s c then 0 else 1)

def rowMass {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  rowDegree (List.finRange n) (indicator A) r/(n : Rat)

def colMass {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Rat :=
  colDegree (List.finRange m) (indicator A) c/(m : Rat)

def rowDistance {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  hamming A r s/(n : Rat)

theorem hamming_nonneg {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    0≤hamming A r s := by
  apply sum_nonneg
  intro c hc
  split <;> decide

theorem hamming_le_width {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    hamming A r s≤(n : Rat) := by
  have h := sum_le (List.finRange n) (fun c => if A r c=A s c then (0:Rat) else 1)
    (fun _ => 1) (by intro c hc; dsimp; split <;> decide)
  rw [sum_const] at h
  simp only [List.length_finRange] at h
  change hamming A r s≤(n : Rat)*1 at h
  grind

theorem hamming_symm {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    hamming A r s=hamming A s r := by
  apply sum_congr
  intro c hc
  simp only [eq_comm]

theorem hamming_self {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    hamming A r r=0 := by
  unfold hamming
  simp only [ite_true]
  rw [sum_const]
  grind

theorem hamming_triangle {m n : Nat} (A : Fin m → Fin n → Bool) (r s t : Fin m) :
    hamming A r t≤hamming A r s+hamming A s t := by
  have h := sum_le (List.finRange n)
    (fun c => if A r c=A t c then (0:Rat) else 1)
    (fun c => (if A r c=A s c then (0:Rat) else 1)+
      (if A s c=A t c then (0:Rat) else 1)) (by
      intro c hc
      dsimp
      split <;> split <;> split <;> grind)
  rw [sum_add] at h
  exact h

theorem hamming_degree_identity {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    hamming A r s=rowDegree (List.finRange n) (indicator A) r+
      rowDegree (List.finRange n) (indicator A) s-
      2*codegree (List.finRange n) (indicator A) r s := by
  have h : ∀ c ∈ List.finRange n,
      (if A r c=A s c then (0:Rat) else 1)=indicator A r c+indicator A s c-
        2*(indicator A r c*indicator A s c) := by
    intro c hc
    cases hr : A r c <;> cases hs : A s c <;>
      simp [indicator, hr, hs, ratBit] <;> grind
  unfold hamming rowDegree codegree
  rw [sum_congr (List.finRange n) _ _ h, sum_sub, sum_add, sum_mul_left]

theorem degree_diff_le_hamming {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    rowDegree (List.finRange n) (indicator A) r-
      rowDegree (List.finRange n) (indicator A) s≤hamming A r s := by
  have h := sum_le (List.finRange n)
    (fun c => indicator A r c-indicator A s c)
    (fun c => if A r c=A s c then (0:Rat) else 1) (by
      intro c hc
      cases hr : A r c <;> cases hs : A s c <;>
        simp [indicator, hr, hs, ratBit] <;> grind)
  rw [sum_sub] at h
  exact h

theorem row_degree_nonneg {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    0≤rowDegree (List.finRange n) (indicator A) r := by
  apply sum_nonneg
  intro c hc
  exact (ratBit_range _).1

theorem row_degree_upper {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    rowDegree (List.finRange n) (indicator A) r≤(n : Rat) := by
  have h := sum_le (List.finRange n) (indicator A r) (fun _ => 1)
    (fun c hc => (ratBit_range _).2)
  rw [sum_const] at h
  simp only [List.length_finRange] at h
  change rowDegree (List.finRange n) (indicator A) r≤(n : Rat)*1 at h
  grind

theorem actual_codegree_range {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    0≤codegree (List.finRange n) (indicator A) r s ∧
      codegree (List.finRange n) (indicator A) r s≤
        rowDegree (List.finRange n) (indicator A) r := by
  exact codegree_range (List.finRange m) (List.finRange n) (indicator A)
    (by intro x hx c hc; exact ratBit_range _) r s (finRange_mem r) (finRange_mem s)

theorem unshifted_nonneg (d t : Rat) (hd : 0≤d) (ht : 0≤t) (htd : t≤d) :
    0≤unshifted d t := by
  by_cases hz : d=0
  · simp only [unshifted, if_pos hz]
    decide
  · have hp : 0<d := by grind
    have hq := ratio_range t d ht htd hp
    have hg := g_nonneg (t/d) hq.1 hq.2
    rw [unshifted, if_neg hz]
    exact Rat.mul_nonneg hd hg

theorem directed_slack_nonneg {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m) : 0≤directedSlack A r s := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have h := actual_codegree_range A r s
  have hu := unshifted_nonneg _ _ (row_degree_nonneg A r) h.1 h.2
  unfold directedSlack
  have he := Rat.div_mul_cancel (a := unshifted
    (rowDegree (List.finRange n) (indicator A) r)
    (codegree (List.finRange n) (indicator A) r s)) (by grind : (n : Rat)≠0)
  apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
  grind

theorem symmetric_slack_nonneg {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m) : 0≤symmetricSlack A r s := by
  have hr := directed_slack_nonneg hn A r s
  have hs := directed_slack_nonneg hn A s r
  unfold symmetricSlack
  grind

theorem symmetric_slack_symm {m n : Nat}
    (A : Fin m → Fin n → Bool) (r s : Fin m) :
    symmetricSlack A r s=symmetricSlack A s r := by
  unfold symmetricSlack
  exact Rat.add_comm _ _

/-- Both near-one scalar contributions add to the actual Hamming distance. -/
theorem near_hamming_le_four_slack {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hd : 3*(n : Rat)≤5*rowDegree (List.finRange n) (indicator A) r)
    (hnear : 20*hamming A r s≤(n : Rat)) :
    rowDistance A r s≤4*symmetricSlack A r s := by
  let d := rowDegree (List.finRange n) (indicator A) r
  let e := rowDegree (List.finRange n) (indicator A) s
  let t := codegree (List.finRange n) (indicator A) r s
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have hdn : (0:Rat)<d := by dsimp [d]; grind
  have hh := hamming_degree_identity A r s
  have hdiff := degree_diff_le_hamming A r s
  have hen : (0:Rat)<e := by dsimp [d,e] at *; grind
  have hr := actual_codegree_range A r s
  have hs := actual_codegree_range A s r
  rw [codegree_symmetry m n A s r] at hs
  have ht0 : (0:Rat)≤t := hr.1
  have htd : t≤d := hr.2
  have hte : t≤e := hs.2
  have hqd := ratio_range t d ht0 htd hdn
  have hqe := ratio_range t e ht0 hte hen
  have htdid := Rat.div_mul_cancel (a := t) (b := d) (by grind : d≠0)
  have hteid := Rat.div_mul_cancel (a := t) (b := e) (by grind : e≠0)
  have hqd3 : (3/4 : Rat)≤t/d := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hdn
    have hid : (3/4 : Rat)*d=3*d/4 := by grind
    rw [hid, htdid]
    apply Rat.le_of_mul_le_mul_right (c := (4:Rat)) ?_ (by decide)
    rw [Rat.div_mul_cancel (by decide)]
    dsimp [d,e,t] at *
    grind
  have hqe3 : (3/4 : Rat)≤t/e := by
    apply Rat.le_of_mul_le_mul_right (c := e) ?_ hen
    have hid : (3/4 : Rat)*e=3*e/4 := by grind
    rw [hid, hteid]
    apply Rat.le_of_mul_le_mul_right (c := (4:Rat)) ?_ (by decide)
    rw [Rat.div_mul_cancel (by decide)]
    dsimp [d,e,t] at *
    grind
  have hgd := g_one_root_linear (t/d) hqd3 hqd.2
  have hge := g_one_root_linear (t/e) hqe3 hqe.2
  have hmd := Rat.mul_le_mul_of_nonneg_left hgd (Rat.le_of_lt hdn)
  have hme := Rat.mul_le_mul_of_nonneg_left hge (Rat.le_of_lt hen)
  have hmd4 := Rat.mul_le_mul_of_nonneg_left hmd (by decide : (0:Rat)≤4)
  have hme4 := Rat.mul_le_mul_of_nonneg_left hme (by decide : (0:Rat)≤4)
  have hxd : 4*(d*((1-t/d)/4))=d-t := by
    have h := Rat.div_mul_cancel (a := 1-t/d) (b := (4:Rat)) (by decide)
    grind
  have hxe : 4*(e*((1-t/e)/4))=e-t := by
    have h := Rat.div_mul_cancel (a := 1-t/e) (b := (4:Rat)) (by decide)
    grind
  rw [hxd] at hmd4
  rw [hxe] at hme4
  have hraw : hamming A r s≤4*(d*g (t/d)+e*g (t/e)) := by
    dsimp [d,e,t] at *
    grind
  have hformula : symmetricSlack A r s*(n : Rat)=d*g (t/d)+e*g (t/e) := by
    unfold symmetricSlack directedSlack
    rw [codegree_symmetry m n A s r]
    change (unshifted d t/(n : Rat)+unshifted e t/(n : Rat))*(n : Rat)=_
    rw [unshifted, if_neg (by grind : d≠0), unshifted, if_neg (by grind : e≠0)]
    have h1 := Rat.div_mul_cancel (a := d*g (t/d)) hnne
    have h2 := Rat.div_mul_cancel (a := e*g (t/e)) hnne
    grind
  have hdist : rowDistance A r s*(n : Rat)=hamming A r s := Rat.div_mul_cancel hnne
  apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
  grind

#print axioms hamming_triangle
#print axioms hamming_degree_identity
#print axioms near_hamming_le_four_slack
end StabilityClustering


==> anc/lean/extended-lean-companion/sharp-second-order/source/StabilityRepresentative.lean <==
import StabilityHamming

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack GridModel

def countWhere {k : Nat} (P : Fin k → Bool) : Rat :=
  sum (List.finRange k) (fun i => if P i then 1 else 0)

def rowSlackSum {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  sum (List.finRange m) (symmetricSlack A r)

def rowVarianceSum {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => (rowMass A r-2/3)^2)

def colVarianceSum {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange n) (fun c => (colMass A c-2/3)^2)

def representativeScore {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  (m : Rat)*(rowMass A r-2/3)^2+rowSlackSum A r

def GoodRepresentative {m n : Nat} (A : Fin m → Fin n → Bool) (delta : Rat)
    (r : Fin m) : Prop :=
  (rowMass A r-2/3)^2≤10000*delta ∧ rowSlackSum A r≤10000*delta*(m : Rat)

theorem row_slack_nonneg {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) : 0≤rowSlackSum A r := by
  exact sum_nonneg (List.finRange m) _ (fun s hs => symmetric_slack_nonneg hn A r s)

theorem score_nonneg {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) : 0≤representativeScore A r := by
  have hs := row_slack_nonneg hn A r
  have hq : (0:Rat)≤(rowMass A r-2/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hp := Rat.mul_nonneg (Rat.natCast_nonneg (a := m)) hq
  unfold representativeScore
  grind

theorem sum_representative_score {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange m) (representativeScore A)=
      (m : Rat)*rowVarianceSum A+globalSymmetric A := by
  unfold representativeScore rowVarianceSum globalSymmetric rowSlackSum
  rw [sum_add, sum_mul_left]

theorem score_implies_good {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (delta : Rat) (r : Fin m)
    (hscore : representativeScore A r≤10000*delta*(m : Rat)) :
    GoodRepresentative A delta r := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hs := row_slack_nonneg hn A r
  have hq : (0:Rat)≤(rowMass A r-2/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hp := Rat.mul_nonneg (Rat.le_of_lt hmR) hq
  unfold GoodRepresentative representativeScore at *
  constructor
  · apply Rat.le_of_mul_le_mul_left (c := (m : Rat)) ?_ hmR
    grind
  · grind

/-- Finite Markov selection: a genuine row survives any forbidden set of
    at most 90 percent of the rows, and has both required representative bounds. -/
theorem representative_outside {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (delta : Rat) (hdelta : 0<delta)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hslack : globalSymmetric A≤46*delta*(m : Rat)^2)
    (forbidden : Fin m → Bool) (hforbidden : 10*countWhere forbidden≤9*(m : Rat)) :
    ∃ r : Fin m, forbidden r=false ∧ GoodRepresentative A delta r := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hp := Rat.mul_pos hdelta hmR
  have hm2 := Rat.mul_pos hmR hmR
  have hdm2 := Rat.mul_pos hdelta hm2
  have hsum : sum (List.finRange m) (representativeScore A)≤47*delta*(m : Rat)^2 := by
    rw [sum_representative_score]
    have h := Rat.mul_le_mul_of_nonneg_left hvar (Rat.le_of_lt hmR)
    grind
  apply Classical.byContradiction
  intro hnone
  have hrow : ∀ r ∈ List.finRange m,
      10000*delta*(m : Rat)≤representativeScore A r+
        10000*delta*(m : Rat)*(if forbidden r then (1:Rat) else 0) := by
    intro r hr
    by_cases hf : forbidden r=true
    · rw [if_pos hf]
      have h := score_nonneg hn A r
      grind
    · have hf0 : forbidden r=false := Bool.eq_false_iff.mpr hf
      rw [if_neg hf]
      have hnot : ¬representativeScore A r≤10000*delta*(m : Rat) := by
        intro hscore
        exact hnone ⟨r,hf0,score_implies_good hm hn A delta r hscore⟩
      grind
  have h := sum_le (List.finRange m) _ _ hrow
  rw [sum_const, sum_add, sum_mul_left] at h
  simp only [List.length_finRange] at h
  change (m : Rat)*(10000*delta*(m : Rat))≤
    sum (List.finRange m) (representativeScore A)+
    (10000*delta*(m : Rat))*countWhere forbidden at h
  have hf := Rat.mul_le_mul_of_nonneg_left hforbidden
    (show 0≤1000*delta*(m : Rat) by grind)
  grind

theorem representative_exists {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (delta : Rat) (hdelta : 0<delta)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hslack : globalSymmetric A≤46*delta*(m : Rat)^2) :
    ∃ r : Fin m, GoodRepresentative A delta r := by
  have hzero : countWhere (fun _ : Fin m => false)=0 := by
    unfold countWhere
    simp only [Bool.false_eq_true, ite_false]
    rw [sum_const]
    grind
  have hm0 : (0:Rat)≤(m : Rat) := Rat.natCast_nonneg
  have h := representative_outside hm hn A delta hdelta hvar hslack
    (fun _ => false) (by rw [hzero]; grind)
  obtain ⟨r,hr,hgood⟩ := h
  exact ⟨r,hgood⟩

/-- Summing the proved pointwise near estimate gives the paper's linear cost. -/
theorem near_class_total_edit {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m)
    (hd : 3*(n : Rat)≤5*rowDegree (List.finRange n) (indicator A) r) :
    sum (List.finRange m) (fun s => if 20*hamming A r s≤(n : Rat)
      then rowDistance A r s else 0)≤4*rowSlackSum A r := by
  have h := sum_le (List.finRange m)
    (fun s => if 20*hamming A r s≤(n : Rat) then rowDistance A r s else 0)
    (fun s => 4*symmetricSlack A r s) (by
      intro s hs
      dsimp
      split
      · exact near_hamming_le_four_slack hn A r s hd ‹_›
      · have h0 := symmetric_slack_nonneg hn A r s
        grind)
  rw [sum_mul_left] at h
  exact h

#print axioms representative_outside
#print axioms representative_exists
#print axioms near_class_total_edit
end StabilityClustering


==> anc/lean/extended-lean-companion/sharp-second-order/source/StabilityRootControl.lean <==
import StabilityRepresentative

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack GridModel

def codegreeRatio {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  codegree (List.finRange n) (indicator A) r s/
    rowDegree (List.finRange n) (indicator A) r

def rootError {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  min ((codegreeRatio A r s-1/2)^2) ((1-codegreeRatio A r s)^2)

theorem row_mass_mul_width {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) :
    rowMass A r*(n : Rat)=rowDegree (List.finRange n) (indicator A) r := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  exact Rat.div_mul_cancel (by grind)

theorem row_mass_range {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) : 0≤rowMass A r ∧ rowMass A r≤1 := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  exact ratio_range _ _ (row_degree_nonneg A r) (row_degree_upper A r) hnR

theorem positive_degree_of_half {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m)
    (hd : (n : Rat)≤2*rowDegree (List.finRange n) (indicator A) r) :
    0<rowDegree (List.finRange n) (indicator A) r := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  grind

theorem actual_ratio_range {m n : Nat}
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    0≤codegreeRatio A r s ∧ codegreeRatio A r s≤1 := by
  have ht := actual_codegree_range A r s
  exact ratio_range _ _ ht.1 ht.2 hd

theorem root_error_nonneg {m n : Nat}
    (A : Fin m → Fin n → Bool) (r s : Fin m) : 0≤rootError A r s := by
  have h1 : (0:Rat)≤(codegreeRatio A r s-1/2)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have h2 : (0:Rat)≤(1-codegreeRatio A r s)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold rootError
  change 0≤if (codegreeRatio A r s-1/2)^2≤(1-codegreeRatio A r s)^2
    then (codegreeRatio A r s-1/2)^2 else (1-codegreeRatio A r s)^2
  split <;> assumption

/-- The scalar two-root error is controlled by the actual symmetric slack. -/
theorem root_error_le_two_slack {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hd : (n : Rat)≤2*rowDegree (List.finRange n) (indicator A) r) :
    rootError A r s≤2*symmetricSlack A r s := by
  let d := rowDegree (List.finRange n) (indicator A) r
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hp := positive_degree_of_half hn A r hd
  have hq := actual_ratio_range A r s hp
  have hg := g_nonneg (codegreeRatio A r s) hq.1 hq.2
  have hroot := g_two_root_square (codegreeRatio A r s) hq.1 hq.2
  have hcost : directedSlack A r s*(n : Rat)=d*g (codegreeRatio A r s) := by
    unfold directedSlack unshifted
    rw [if_neg (by grind : rowDegree (List.finRange n) (indicator A) r≠0)]
    exact Rat.div_mul_cancel (by grind)
  have hother := directed_slack_nonneg hn A s r
  have hsum : directedSlack A r s≤symmetricSlack A r s := by
    unfold symmetricSlack
    grind
  have hraw := Rat.mul_le_mul_of_nonneg_right hd hg
  have hboth := Rat.mul_le_mul_of_nonneg_right hsum (Rat.le_of_lt hnR)
  have hgS : g (codegreeRatio A r s)≤2*symmetricSlack A r s := by
    apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
    dsimp [d] at hcost
    grind
  change rootError A r s≤g (codegreeRatio A r s) at hroot
  grind

/-- Fixed-threshold Markov bound; all sets and weights are actual matrix quantities. -/
theorem atypical_count_bound {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m)
    (hd : (n : Rat)≤2*rowDegree (List.finRange n) (indicator A) r)
    (K : Rat) (hK : 0≤K) :
    countWhere (fun s => decide (1<K*(rowMass A s-2/3)^2 ∨ 1<K*rootError A r s))≤
      K*rowVarianceSum A+2*K*rowSlackSum A r := by
  have hpoint : ∀ s ∈ List.finRange m,
      (if decide (1<K*(rowMass A s-2/3)^2 ∨ 1<K*rootError A r s) then (1:Rat) else 0)≤
      K*(rowMass A s-2/3)^2+2*K*symmetricSlack A r s := by
    intro s hs
    have hv : (0:Rat)≤(rowMass A s-2/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
    have hvr := Rat.mul_nonneg hK hv
    have hs0 := symmetric_slack_nonneg hn A r s
    have hsp := Rat.mul_nonneg hK hs0
    have he := root_error_le_two_slack hn A r s hd
    have hep := Rat.mul_le_mul_of_nonneg_left he hK
    simp only [decide_eq_true_eq]
    split <;> grind
  have h := sum_le (List.finRange m) _ _ hpoint
  rw [sum_add, sum_mul_left, sum_mul_left] at h
  exact h

#print axioms root_error_le_two_slack
#print axioms atypical_count_bound
end StabilityClustering


==> anc/lean/extended-lean-companion/sharp-second-order/source/StabilityRowClustering.lean <==
import StabilityThreeRepresentatives

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack GridModel

def outsideThree {m n : Nat} (A : Fin m → Fin n → Bool) (r s t x : Fin m) : Bool :=
  !(nearRow A r x || nearRow A s x || nearRow A t x)

def prototypeRow {m : Nat} (r s t : Fin m) (i : Fin 3) : Fin m :=
  if i=0 then r else if i=1 then s else t

def prototypeLabel {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) (x : Fin m) : Fin 3 :=
  if nearRow A r x then 0 else if nearRow A s x then 1 else 2

def labelMass {m : Nat} (label : Fin m → Fin 3) (i : Fin 3) : Rat :=
  countWhere (fun x => decide (label x=i))/(m : Rat)

def copyEdit {m n : Nat} (A : Fin m → Fin n → Bool)
    (rep : Fin 3 → Fin m) (label : Fin m → Fin 3) : Rat :=
  sum (List.finRange m) (fun x => rowDistance A x (rep (label x)))/(m : Rat)

theorem outside_three_count {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s t : Fin m) (delta : Rat)
    (hdelta : 0≤delta) (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hr : GoodRepresentative A delta r) (hs : GoodRepresentative A delta s)
    (ht : GoodRepresentative A delta t)
    (hrs : 50*zeroOverlap A r s≤1) (hrt : 50*zeroOverlap A r t≤1)
    (hst : 50*zeroOverlap A s t≤1) :
    countWhere (outsideThree A r s t)≤6000000000*delta*(m : Rat) := by
  have hrtp := good_representative_typical A r delta hsmall hr
  have hstp := good_representative_typical A s delta hsmall hs
  have http := good_representative_typical A t delta hsmall ht
  have hdr := typical_representative_degree hn A r hrtp
  have hds := typical_representative_degree hn A s hstp
  have hdt := typical_representative_degree hn A t http
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hp : ∀ x ∈ List.finRange m,
      (if outsideThree A r s t x then (1:Rat) else 0)≤
      90000*(rowMass A x-2/3)^2+
        180000*(symmetricSlack A r x+symmetricSlack A s x+symmetricSlack A t x) := by
    intro x hx
    have hv : (0:Rat)≤(rowMass A x-2/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
    have sr0 := symmetric_slack_nonneg hn A r x
    have ss0 := symmetric_slack_nonneg hn A s x
    have st0 := symmetric_slack_nonneg hn A t x
    have rr := root_error_le_two_slack hn A r x (by grind)
    have rs := root_error_le_two_slack hn A s x (by grind)
    have rt := root_error_le_two_slack hn A t x (by grind)
    split
    · rename_i hout
      have hfail : 1<90000*(rowMass A x-2/3)^2 ∨
          1<90000*rootError A r x ∨ 1<90000*rootError A s x ∨
          1<90000*rootError A t x := by
        apply Classical.byContradiction
        intro hnot
        have hcover := three_prototypes_cover_typical hn A r s t x hrtp hstp http
          (by grind) hrs hrt hst (by grind) (by grind) (by grind)
        have hnearr : nearRow A r x=false := by
          cases he : nearRow A r x <;> simp_all [outsideThree]
        have hnears : nearRow A s x=false := by
          cases he : nearRow A s x <;> simp_all [outsideThree]
        have hneart : nearRow A t x=false := by
          cases he : nearRow A t x <;> simp_all [outsideThree]
        simp only [nearRow,decide_eq_false_iff_not] at hnearr hnears hneart
        grind
      grind
    · grind
  have h := sum_le (List.finRange m) _ _ hp
  rw [sum_add,sum_mul_left,sum_mul_left,sum_add,sum_add] at h
  change countWhere (outsideThree A r s t)≤90000*rowVarianceSum A+
    180000*(rowSlackSum A r+rowSlackSum A s+rowSlackSum A t) at h
  have hv := Rat.mul_le_mul_of_nonneg_left hvar (by decide : (0:Rat)≤90000)
  have hsum : rowSlackSum A r+rowSlackSum A s+rowSlackSum A t≤30000*delta*(m : Rat) := by
    have h1 := hr.2; have h2 := hs.2; have h3 := ht.2; grind
  have hsum' := Rat.mul_le_mul_of_nonneg_left hsum (by decide : (0:Rat)≤180000)
  have hdm := Rat.mul_nonneg hdelta (Rat.natCast_nonneg (a := m))
  grind

theorem row_distance_symm {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    rowDistance A r s=rowDistance A s r := by
  unfold rowDistance
  rw [hamming_symm A r s]

theorem row_distance_range {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m) : 0≤rowDistance A r s ∧ rowDistance A r s≤1 := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  exact ratio_range _ _ (hamming_nonneg A r s) (hamming_le_width A r s) hnR

theorem prototype_copy_edit_bound {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s t : Fin m) (delta : Rat)
    (hdelta : 0≤delta) (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hr : GoodRepresentative A delta r) (hs : GoodRepresentative A delta s)
    (ht : GoodRepresentative A delta t)
    (hrs : 50*zeroOverlap A r s≤1) (hrt : 50*zeroOverlap A r t≤1)
    (hst : 50*zeroOverlap A s t≤1) :
    copyEdit A (prototypeRow r s t) (prototypeLabel A r s)≤10000000000*delta := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hdr := typical_representative_degree hn A r
    (good_representative_typical A r delta hsmall hr)
  have hds := typical_representative_degree hn A s
    (good_representative_typical A s delta hsmall hs)
  have hdt := typical_representative_degree hn A t
    (good_representative_typical A t delta hsmall ht)
  have hout := outside_three_count hn A r s t delta hdelta hsmall hvar hr hs ht hrs hrt hst
  have hp : ∀ x ∈ List.finRange m,
      rowDistance A x (prototypeRow r s t (prototypeLabel A r s x))≤
      (if nearRow A r x then rowDistance A r x else 0)+
      (if nearRow A s x then rowDistance A s x else 0)+
      (if nearRow A t x then rowDistance A t x else 0)+
      (if outsideThree A r s t x then (1:Rat) else 0) := by
    intro x hx
    have hxr := (row_distance_range hn A r x).1
    have hxs := (row_distance_range hn A s x).1
    have hxt := (row_distance_range hn A t x).1
    have hxt1 := (row_distance_range hn A t x).2
    rw [row_distance_symm A x]
    cases hrx : nearRow A r x <;> cases hsx : nearRow A s x <;> cases htx : nearRow A t x <;>
      simp [prototypeLabel,prototypeRow,outsideThree,hrx,hsx,htx] <;> grind
  have h := sum_le (List.finRange m) _ _ hp
  rw [sum_add,sum_add,sum_add] at h
  have hnearR := near_class_total_edit hn A r hdr
  have hnearS := near_class_total_edit hn A s hds
  have hnearT := near_class_total_edit hn A t hdt
  simp only [nearRow,decide_eq_true_eq] at h
  have hsumslack : rowSlackSum A r+rowSlackSum A s+rowSlackSum A t≤30000*delta*(m : Rat) := by
    have h1 := hr.2; have h2 := hs.2; have h3 := ht.2; grind
  have htotal : sum (List.finRange m)
      (fun x => rowDistance A x (prototypeRow r s t (prototypeLabel A r s x)))≤
      10000000000*delta*(m : Rat) := by
    change sum (List.finRange m)
      (fun x => rowDistance A x (prototypeRow r s t (prototypeLabel A r s x)))≤
      _+_+_+countWhere (outsideThree A r s t) at h
    have hdm := Rat.mul_nonneg hdelta (Rat.le_of_lt hmR)
    grind
  have he : copyEdit A (prototypeRow r s t) (prototypeLabel A r s)*(m : Rat)=
      sum (List.finRange m)
        (fun x => rowDistance A x (prototypeRow r s t (prototypeLabel A r s x))) :=
    Rat.div_mul_cancel (by grind)
  apply Rat.le_of_mul_le_mul_right (c := (m : Rat)) ?_ hmR
  grind

theorem prototype_label_counts {m n : Nat}
    (A : Fin m → Fin n → Bool) (r s t : Fin m)
    (hrs : (n : Rat)<10*hamming A r s)
    (hrt : (n : Rat)<10*hamming A r t)
    (hst : (n : Rat)<10*hamming A s t) :
    countWhere (fun x => decide (prototypeLabel A r s x=0))=nearCount A r ∧
    countWhere (fun x => decide (prototypeLabel A r s x=1))=nearCount A s ∧
    countWhere (fun x => decide (prototypeLabel A r s x=2))=
      nearCount A t+countWhere (outsideThree A r s t) := by
  have hzero : ∀ x ∈ List.finRange m,
      (if decide (prototypeLabel A r s x=0) then (1:Rat) else 0)=
      (if nearRow A r x then (1:Rat) else 0) := by
    intro x hx
    cases hrx : nearRow A r x <;> cases hsx : nearRow A s x <;>
      simp [prototypeLabel,hrx,hsx]
  have hone : ∀ x ∈ List.finRange m,
      (if decide (prototypeLabel A r s x=1) then (1:Rat) else 0)=
      (if nearRow A s x then (1:Rat) else 0) := by
    intro x hx
    have hdis := separated_near_classes_disjoint A r s hrs x
    cases hrx : nearRow A r x <;> cases hsx : nearRow A s x <;>
      simp_all [prototypeLabel]
  have htwo : ∀ x ∈ List.finRange m,
      (if decide (prototypeLabel A r s x=2) then (1:Rat) else 0)=
      (if nearRow A t x then (1:Rat) else 0)+
      (if outsideThree A r s t x then (1:Rat) else 0) := by
    intro x hx
    have hdrs := separated_near_classes_disjoint A r s hrs x
    have hdrt := separated_near_classes_disjoint A r t hrt x
    have hdst := separated_near_classes_disjoint A s t hst x
    cases hrx : nearRow A r x <;> cases hsx : nearRow A s x <;> cases htx : nearRow A t x <;>
      simp_all [prototypeLabel,outsideThree] <;> grind
  constructor
  · exact sum_congr (List.finRange m) _ _ hzero
  constructor
  · exact sum_congr (List.finRange m) _ _ hone
  · have h := sum_congr (List.finRange m) _ _ htwo
    rw [sum_add] at h
    exact h

theorem quotient_quarter_interval (a b : Rat) (hb : 0<b)
    (hlo : b≤4*a) (hhi : 12*a≤5*b) : 1/4≤a/b ∧ a/b≤5/12 := by
  have hcan := Rat.div_mul_cancel (a := a) (b := b) (by grind : b≠0)
  have hquarter : (1/4 : Rat)*4=1 := Rat.div_mul_cancel (by decide)
  have hupper : (5/12 : Rat)*12=5 := Rat.div_mul_cancel (by decide)
  have hlid : (1/4 : Rat)*b*4=b := by
    calc
      (1/4 : Rat)*b*4=((1/4 : Rat)*4)*b := by grind
      _=b := by rw [hquarter,Rat.one_mul]
  have huid : (5/12 : Rat)*b*12=5*b := by
    calc
      (5/12 : Rat)*b*12=((5/12 : Rat)*12)*b := by grind
      _=5*b := by rw [hupper]
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := b) ?_ hb
    rw [hcan]
    apply Rat.le_of_mul_le_mul_right (c := (4:Rat)) ?_ (by decide)
    rw [hlid]
    grind
  · apply Rat.le_of_mul_le_mul_right (c := b) ?_ hb
    rw [hcan]
    apply Rat.le_of_mul_le_mul_right (c := (12:Rat)) ?_ (by decide)
    rw [huid]
    grind

theorem prototype_label_mass_bounds {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s t : Fin m) (delta : Rat)
    (hdelta : 0≤delta) (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hcol : colVarianceSum A≤delta*(n : Rat))
    (hr : GoodRepresentative A delta r) (hs : GoodRepresentative A delta s)
    (ht : GoodRepresentative A delta t)
    (hrs : 50*zeroOverlap A r s≤1 ∧ (n : Rat)<10*hamming A r s)
    (hrt : 50*zeroOverlap A r t≤1 ∧ (n : Rat)<10*hamming A r t)
    (hst : 50*zeroOverlap A s t≤1 ∧ (n : Rat)<10*hamming A s t) :
    ∀ i : Fin 3, 1/4≤labelMass (prototypeLabel A r s) i ∧
      labelMass (prototypeLabel A r s) i≤5/12 := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hcounts := prototype_label_counts A r s t hrs.2 hrt.2 hst.2
  have mr := representative_near_class_mass hm hn A r delta hdelta hsmall hvar hcol hr
  have ms := representative_near_class_mass hm hn A s delta hdelta hsmall hvar hcol hs
  have mt := representative_near_class_mass hm hn A t delta hdelta hsmall hvar hcol ht
  have hout := outside_three_count hn A r s t delta hdelta hsmall hvar hr hs ht hrs.1 hrt.1 hst.1
  have hout0 : 0≤countWhere (outsideThree A r s t) := by
    apply sum_nonneg
    intro x hx
    split <;> decide
  have hsM := Rat.mul_le_mul_of_nonneg_right hsmall (Rat.le_of_lt hmR)
  intro i
  have hi : i=0 ∨ i=1 ∨ i=2 := by omega
  obtain hi | hi | hi := hi
  · subst i
    unfold labelMass
    rw [hcounts.1]
    exact quotient_quarter_interval _ _ hmR (by grind) (by grind)
  · subst i
    unfold labelMass
    rw [hcounts.2.1]
    exact quotient_quarter_interval _ _ hmR (by grind) (by grind)
  · subst i
    unfold labelMass
    rw [hcounts.2.2]
    exact quotient_quarter_interval _ _ hmR (by grind) (by grind)

/-- Explicit finite row-clustering theorem. The three actual prototype rows and
    their row labels are constructed from the two variance bounds and the actual
    symmetric-slack sum. No existence of prototypes or cluster partition is assumed. -/
theorem finite_row_clustering {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (delta : Rat) (hdelta : 0<delta)
    (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hcol : colVarianceSum A≤delta*(n : Rat))
    (hslack : globalSymmetric A≤46*delta*(m : Rat)^2) :
    ∃ (rep : Fin 3 → Fin m) (label : Fin m → Fin 3),
      (∀ i : Fin 3, 1/4≤labelMass label i ∧ labelMass label i≤5/12) ∧
      copyEdit A rep label≤10000000000*delta := by
  obtain ⟨r,s,t,hr,hs,ht,hrs,hrt,hst⟩ :=
    three_good_representatives hm hn A delta hdelta hsmall hvar hcol hslack
  exact ⟨prototypeRow r s t,prototypeLabel A r s,
    prototype_label_mass_bounds hm hn A r s t delta (Rat.le_of_lt hdelta)
      hsmall hvar hcol hr hs ht hrs hrt hst,
    prototype_copy_edit_bound hm hn A r s t delta (Rat.le_of_lt hdelta)
      hsmall hvar hr hs ht hrs.1 hrt.1 hst.1⟩

#print axioms finite_row_clustering
#print axioms prototype_label_mass_bounds
#print axioms outside_three_count
#print axioms prototype_copy_edit_bound
end StabilityClustering


==> anc/lean/extended-lean-companion/sharp-second-order/source/StabilitySlack.lean <==
import PairedDensity

/-! Rational, finite retained slack from literal C3 and full pairing coverage.
Zero-degree rows contribute zero; the shifted sum excludes its diagonal. -/
namespace StabilitySlack
open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralBoundary GridModel PairedRational
  PairedCounting PairedOpenGeometry PairedRow

def g (q : Rat) : Rat := 2*q*B q-3*q+1

def shifted (d t : Rat) : Rat :=
  if d=0 then 0 else d*g (max 0 (t-1)/d)

def rowShifted {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  sum (List.finRange m) (fun s => if s=r then 0 else
    shifted (rowDegree (List.finRange n) (indicator A) r)
      (codegree (List.finRange n) (indicator A) r s))

def globalShifted {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (rowShifted A)

theorem g_zero : g 0=1 := by unfold g; grind

theorem g_one : g 1=0 := by
  have h := B_mul_den 1
  unfold den at h
  unfold g
  grind

theorem g_nonneg (q : Rat) (h0 : 0≤q) (h1 : q≤1) : 0≤g q := by
  have h := rational_minorant q h0 h1
  unfold g
  grind

/-- The scalar minorant keeps, rather than discards, the nonnegative slack. -/
theorem retained_shifted_minorant (d t : Rat) (hd : 0<d) (ht : 1≤t) :
    3*t-d-3+shifted d t≤2*t*B ((t-1)/d) := by
  have hn : d≠0 := by grind
  have he := Rat.div_mul_cancel (a := t-1) hn
  have hm : max 0 (t-1)=t-1 := by
    change (if (0:Rat)≤t-1 then t-1 else 0)=t-1
    exact if_pos (by grind)
  rw [shifted, if_neg hn, hm]
  have hb := (B_range ((t-1)/d)).1
  have heB := congrArg (fun x : Rat => 2*x*B ((t-1)/d)) he
  unfold g
  grind

/-- The zero-codegree branch of the same retained inequality. -/
theorem retained_shifted_zero (d : Rat) (hd : 0<d) :
    3*0-d-3+shifted d 0≤2*0*B ((0-1)/d) := by
  have hn : d≠0 := by grind
  have hm : max (0:Rat) (0-1)=0 := by
    change (if (0:Rat)≤0-1 then 0-1 else 0)=0
    exact if_neg (by grind)
  rw [shifted, if_neg hn, hm]
  have hz : (0:Rat)/d=0 := by
    have he := Rat.div_mul_cancel (a := 0) hn
    grind
  rw [hz, g_zero]
  grind

/-- The row inequality from C3; its retained sum includes zero codegrees. -/
theorem retained_row_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) :
    3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r)+rowShifted A r≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+3*((m : Rat)-1) := by
  have hA : ∀ r ∈ List.finRange m, ∀ c ∈ List.finRange n,
      0≤indicator A r c ∧ indicator A r c≤1 := by
    intro r hr c hc; exact ratBit_range _
  have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1) r (finRange_mem r)
  by_cases hz : rowDegree (List.finRange n) (indicator A) r=0
  · have hs : rowShifted A r=0 := by
      unfold rowShifted
      rw [sum_congr (List.finRange m) _ (fun _ => 0)]
      · rw [sum_const]; grind
      · intro s hs
        simp only [hz, shifted]
        split <;> rfl
    rw [hs, Rat.add_zero]
    exact general_row_bound m n A pairs cover hc r
  · have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by grind
    let d := rowDegree (List.finRange n) (indicator A) r
    let phi := fun s => if s=r then (0:Rat) else codegree (List.finRange n) (indicator A) r s*
      B ((codegree (List.finRange n) (indicator A) r s-1)/d)
    let psi := fun s => if s=r then (0:Rat) else
      shifted d (codegree (List.finRange n) (indicator A) r s)
    have hp : ∀ s ∈ List.finRange m,
        3*codegree (List.finRange n) (indicator A) r s-d-3+psi s≤
          2*phi s+(2*d-3)*flag s r := by
      intro s hs
      by_cases hsr : s=r
      · subst s
        rw [codegree_self]
        simp only [phi, psi, if_pos rfl, flag_self]
        dsimp [d]
        grind
      · rw [flag_ne s r hsr]
        by_cases hzero : codegree (List.finRange n) (indicator A) r s=0
        · have h := retained_shifted_zero d hpos
          simpa only [phi, psi, if_neg hsr, hzero, Rat.mul_zero, Rat.zero_mul, Rat.add_zero,
            Rat.mul_assoc] using h
        · obtain ⟨k,hk⟩ := codegree_integral m n A r s
          have hkpos : 1≤k := by
            apply Classical.byContradiction
            intro h
            have hk0 : k=0 := by omega
            rw [hk0] at hk
            exact hzero hk
          have hge : (1:Rat)≤codegree (List.finRange n) (indicator A) r s := by
            rw [hk]
            exact Rat.natCast_le_natCast.mpr hkpos
          have h := retained_shifted_minorant d _ hpos hge
          simpa only [phi, psi, if_neg hsr, Rat.mul_zero, Rat.add_zero,
            Rat.mul_assoc] using h
    have hsum := sum_le (List.finRange m) _ _ hp
    have hflag : sum (List.finRange m) (fun s => flag s r)=1 := by
      have h := sum_single (List.finRange m) r (fun _ => (1:Rat))
        (finRange_nodup m) (finRange_mem r)
      simpa only [Rat.one_mul] using h
    rw [sum_add, sum_sub, sum_sub, sum_mul_left, sum_const, sum_const,
      sum_add, sum_mul_left, sum_mul_left, hflag] at hsum
    simp only [List.length_finRange] at hsum
    have hb := open_rational_bound m n A pairs cover hc r hpos
    change 2*sum (List.finRange m) phi≤_ at hb
    have hpsi : sum (List.finRange m) psi=rowShifted A r := rfl
    rw [hpsi] at hsum
    dsimp [d] at hsum
    grind

/-- Exact global retained-slack inequality, before the near-density assumption. -/
theorem retained_global_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    globalShifted A≤
      (2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)-
        3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2)+
        3*(m : Rat)*((m : Rat)-1) := by
  have h := sum_le (List.finRange m)
    (fun r => 3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r)+rowShifted A r)
    (fun r => total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+3*((m : Rat)-1))
    (fun r _ => retained_row_bound m n A pairs cover hc r)
  rw [sum_add, sum_mul_left, codegree_double_count, sum_add, sum_add,
    sum_const, sum_mul_left, sum_const] at h
  simp only [List.length_finRange] at h
  change 3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2)+
    globalShifted A≤(m : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
      (m : Rat)*(3*((m : Rat)-1)) at h
  grind

/-- The quadratic density defect is bounded without a smallness assumption. -/
theorem quadratic_defect_bound (alpha epsilon : Rat)
    (hden : 2/3-epsilon≤alpha) : 2*alpha-3*alpha^2≤2*epsilon := by
  have hs : (0:Rat)≤(2/3-alpha)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he : 2*alpha-3*alpha^2=2*(2/3-alpha)-3*(2/3-alpha)^2 := by grind
  rw [he]
  grind

/-- Rational bookkeeping for the exact retained bound and finite Cauchy. -/
theorem near_density_numeric (G E C m n alpha epsilon : Rat)
    (hm : 0<m) (hn : 0<n) (hepsilon : 0≤epsilon)
    (hE : E=alpha*m*n) (ha : alpha≤1) (hden : 2/3-epsilon≤alpha)
    (hC : E^2≤n*C)
    (hG : G≤(2*m+2)*E-3*C+3*m*(m-1)) :
    G≤3*(epsilon+1/m+1/n)*m^2*n := by
  have hm0 : 0≤m := Rat.le_of_lt hm
  have hn0 : 0≤n := Rat.le_of_lt hn
  have hm2 : (0:Rat)≤m^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hmn := Rat.mul_nonneg hm0 hn0
  have hm2n := Rat.mul_nonneg hm2 hn0
  have hsmall := quadratic_defect_bound alpha epsilon hden
  have hsmallM := Rat.mul_le_mul_of_nonneg_right hsmall hm2n
  have haM := Rat.mul_le_mul_of_nonneg_right ha hmn
  have hcm : alpha^2*m^2*n≤C := by
    apply Rat.le_of_mul_le_mul_right (c := n) ?_ hn
    have heq : alpha^2*m^2*n*n=(alpha*m*n)^2 := by grind
    rw [heq, ← hE]
    simpa only [Rat.mul_comm] using hC
  have hep := Rat.mul_nonneg hepsilon hm2n
  have hinvm := Rat.div_mul_cancel (a := (1:Rat)) (b := m) (by grind : m≠0)
  have hinvn := Rat.div_mul_cancel (a := (1:Rat)) (b := n) (by grind : n≠0)
  have hinvmM := congrArg (fun x : Rat => x*m*n) hinvm
  have hinvnM := congrArg (fun x : Rat => x*m^2) hinvn
  have hform : (2*m+2)*E-3*C+3*m*(m-1)=
      (2*alpha-3*alpha^2)*m^2*n+2*alpha*m*n+3*m^2-3*m-
        3*(C-alpha^2*m^2*n) := by rw [hE]; grind
  rw [hform] at hG
  have hpre : G≤(2*alpha-3*alpha^2)*m^2*n+2*alpha*m*n+3*m^2-3*m := by grind
  have hstep : G≤2*epsilon*m^2*n+2*m*n+3*m^2 := by grind
  have hrhs : 3*(epsilon+1/m+1/n)*m^2*n=3*epsilon*m^2*n+3*m*n+3*m^2 := by grind
  rw [hrhs]
  grind

/-- The manuscript's clamped global slack bound from literal C3. -/
theorem global_shifted_near_density (m n : Nat) (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (epsilon : Rat) (hepsilon : 0≤epsilon)
    (hdensity : 2/3-epsilon≤
      total (List.finRange m) (List.finRange n) (indicator A)/((m : Rat)*(n : Rat))) :
    globalShifted A≤3*(epsilon+1/(m : Rat)+1/(n : Rat))*(m : Rat)^2*(n : Rat) := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hmn := Rat.mul_pos hmR hnR
  let E := total (List.finRange m) (List.finRange n) (indicator A)
  let alpha := E/((m : Rat)*(n : Rat))
  have hE : E=alpha*(m : Rat)*(n : Rat) := by
    have h := Rat.div_mul_cancel (a := E) (by grind : (m : Rat)*(n : Rat)≠0)
    dsimp [alpha]
    grind
  have hrow : ∀ r ∈ List.finRange m,
      rowDegree (List.finRange n) (indicator A) r≤(n : Rat) := by
    intro r hr
    have h := sum_le (List.finRange n) (indicator A r) (fun _ => (1:Rat))
      (fun c hc => (ratBit_range (A r c)).2)
    rw [sum_const] at h
    simp only [List.length_finRange] at h
    change rowDegree (List.finRange n) (indicator A) r≤_ at h
    grind
  have htotal := sum_le (List.finRange m)
    (rowDegree (List.finRange n) (indicator A)) (fun _ => (n : Rat)) hrow
  rw [sum_const] at htotal
  simp only [List.length_finRange] at htotal
  change E≤(m : Rat)*(n : Rat) at htotal
  have ha : alpha≤1 := by
    apply Rat.le_of_mul_le_mul_right (c := (m : Rat)*(n : Rat)) ?_ hmn
    grind
  have hC := finite_cauchy (List.finRange n) (colDegree (List.finRange m) (indicator A))
  rw [← total_columns] at hC
  simp only [List.length_finRange] at hC
  exact near_density_numeric (globalShifted A) E
    (sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2))
    (m : Rat) (n : Rat) alpha epsilon hmR hnR hepsilon hE ha hdensity hC
    (retained_global_bound m n A pairs cover hc)

#print axioms retained_shifted_minorant
#print axioms retained_shifted_zero
#print axioms retained_row_bound
#print axioms retained_global_bound
#print axioms quadratic_defect_bound
#print axioms near_density_numeric
#print axioms global_shifted_near_density
end StabilitySlack


==> anc/lean/extended-lean-companion/sharp-second-order/source/StabilitySlackCoercivity.lean <==
import StabilitySlackContinuity

namespace StabilitySlack
open PairedRational

/-- Exact factorization of the scalar gap; its only zeros in [0,1] are 1/2,1. -/
theorem g_mul_den (u : Rat) : g u*den u=(1-u)*(2*u-1)^2 := by
  have h := congrArg (fun x : Rat => 2*u*x) (B_mul_den u)
  unfold g den at *
  grind

theorem den_le_one (u : Rat) (h0 : 0≤u) (h1 : u≤1) : den u≤1 := by
  have h := Rat.mul_nonneg h0 (show 0≤1-u by grind)
  unfold den
  grind

/-- Square-distance control on the half-root side of the split. -/
theorem g_half_root_coercivity (u : Rat) (h0 : 0≤u) (h3 : u≤3/4) :
    (u-1/2)^2≤g u := by
  have hd := den_pos u
  have hdu := den_le_one u h0 (by grind)
  have hf : 0≤4*(1-u)-den u := by grind
  have hs : (0:Rat)≤(u-1/2)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hprod := Rat.mul_nonneg hf hs
  have hg := g_mul_den u
  have hidentity : (g u-(u-1/2)^2)*den u=
      (4*(1-u)-den u)*(u-1/2)^2 := by grind
  apply Rat.le_of_mul_le_mul_right (c := den u) ?_ hd
  grind

/-- Linear distance control near the root at one. -/
theorem g_one_root_linear (u : Rat) (h3 : 3/4≤u) (h1 : u≤1) :
    (1-u)/4≤g u := by
  have hd := den_pos u
  have hdu := den_le_one u (by grind) h1
  have hp := Rat.mul_nonneg (show 0≤4*u-3 by grind) (show 0≤4*u-1 by grind)
  have hepoly : 4*(2*u-1)^2-1=(4*u-3)*(4*u-1) := by grind
  rw [← hepoly] at hp
  have hf : 0≤4*(2*u-1)^2-den u := by grind
  have hprod := Rat.mul_nonneg (show 0≤1-u by grind) hf
  have hg := g_mul_den u
  have hidentity : (4*g u-(1-u))*den u=(1-u)*(4*(2*u-1)^2-den u) := by grind
  have hh : 1-u≤4*g u := by
    apply Rat.le_of_mul_le_mul_right (c := den u) ?_ hd
    grind
  have hdiv : ((1-u)/4)*4=1-u := Rat.div_mul_cancel (by decide)
  grind

/-- The high-root square estimate follows from its stronger linear bound. -/
theorem g_one_root_square (u : Rat) (h3 : 3/4≤u) (h1 : u≤1) :
    (1-u)^2≤g u := by
  have hl := g_one_root_linear u h3 h1
  have hp := Rat.mul_nonneg (show 0≤1-u by grind) (show 0≤u-3/4 by grind)
  have he : (1-u)*(u-3/4)=(1-u)/4-(1-u)^2 := by grind
  rw [he] at hp
  grind

/-- Squared distance to the two roots, expressed as the minimum of squares. -/
theorem g_two_root_square (u : Rat) (h0 : 0≤u) (h1 : u≤1) :
    min ((u-1/2)^2) ((1-u)^2)≤g u := by
  by_cases h3 : u≤3/4
  · have h := g_half_root_coercivity u h0 h3
    change (if (u-1/2)^2≤(1-u)^2 then (u-1/2)^2 else (1-u)^2)≤g u
    split <;> grind
  · have h := g_one_root_square u (by grind) h1
    change (if (u-1/2)^2≤(1-u)^2 then (u-1/2)^2 else (1-u)^2)≤g u
    split <;> grind

#print axioms g_mul_den
#print axioms den_le_one
#print axioms g_half_root_coercivity
#print axioms g_one_root_linear
#print axioms g_one_root_square
#print axioms g_two_root_square
end StabilitySlack


==> anc/lean/extended-lean-companion/sharp-second-order/source/StabilitySlackContinuity.lean <==
import StabilitySlack

namespace StabilitySlack
open FiniteRatSums RationalSampling ListRatCounting PairedMatrixMoments
  BooleanMatrixGeometry PairedRational PairedCounting PairedOpenGeometry

theorem den_half (q : Rat) : 1/2≤den q := by
  have hs : (0:Rat)≤(2*q-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he : 2*den q-1=(2*q-1)^2 := by unfold den; grind
  rw [← he] at hs
  grind

theorem B_difference_identity (u v : Rat) :
    (B v-B u)*(den u*den v)=(v-u)*(u+v-2*u*v) := by
  have hu := congrArg (fun x : Rat => x*den v) (B_mul_den u)
  have hv := congrArg (fun x : Rat => x*den u) (B_mul_den v)
  unfold den at *
  grind

/-- A derivative-free rational Lipschitz bound for the response function. -/
theorem B_increment (u v : Rat) (hu0 : 0≤u) (huv : u≤v) (hv1 : v≤1) :
    0≤B v-B u ∧ B v-B u≤4*(v-u) := by
  have hv0 : 0≤v := by grind
  have hu1 : u≤1 := by grind
  have hdu := den_half u
  have hdv := den_half v
  have hdprod := Rat.mul_le_mul_of_nonneg_left hdv (show 0≤den u by grind)
  have hdhalf := Rat.mul_le_mul_of_nonneg_right hdu (show (0:Rat)≤1/2 by grind)
  have hehalf : (1/2:Rat)*(1/2)=1/4 := by grind
  rw [hehalf] at hdhalf
  have hden : 1/4≤den u*den v := Rat.le_trans hdhalf hdprod
  have hpos : 0<den u*den v := by grind
  have hp1 := Rat.mul_nonneg hu0 (show 0≤1-v by grind)
  have hp2 := Rat.mul_nonneg hv0 (show 0≤1-u by grind)
  have hn0 : 0≤u+v-2*u*v := by grind
  have hp3 := Rat.mul_nonneg hu0 hv0
  have hp4 := Rat.mul_nonneg (show 0≤1-u by grind) (show 0≤1-v by grind)
  have hn1 : u+v-2*u*v≤1 := by grind
  have hdiff : 0≤v-u := by grind
  have hnprod := Rat.mul_nonneg hdiff hn0
  have he := B_difference_identity u v
  have hnonneg : 0≤B v-B u := by
    apply Rat.le_of_mul_le_mul_right (c := den u*den v) ?_ hpos
    grind
  constructor
  · exact hnonneg
  · have hleft := Rat.mul_le_mul_of_nonneg_left hden hnonneg
    have hright := Rat.mul_le_mul_of_nonneg_left hn1 hdiff
    rw [he] at hleft
    have hcombine := Rat.le_trans hleft hright
    have hscaled := Rat.mul_le_mul_of_nonneg_left hcombine (by decide : (0:Rat)≤4)
    have hescale : 4*((B v-B u)*(1/4))=B v-B u := by grind
    rw [hescale] at hscaled
    simpa only [Rat.mul_one] using hscaled

/-- Both signed increments give a rational Lipschitz constant 13 on [0,1]. -/
theorem g_increment (u v : Rat) (hu0 : 0≤u) (huv : u≤v) (hv1 : v≤1) :
    -13*(v-u)≤g v-g u ∧ g v-g u≤13*(v-u) := by
  have hB := B_increment u v hu0 huv hv1
  have huB := B_range u
  have hv0 : 0≤v := by grind
  have hdiff : 0≤v-u := by grind
  have hbterm0 := Rat.mul_nonneg hv0 hB.1
  have hbterm1 := Rat.mul_le_mul_of_nonneg_right hv1 hB.1
  have huterm0 := Rat.mul_nonneg huB.1 hdiff
  have huterm1 := Rat.mul_le_mul_of_nonneg_right huB.2 hdiff
  have he : g v-g u=2*v*(B v-B u)+(2*B u-3)*(v-u) := by unfold g; grind
  rw [he]
  constructor <;> grind

/-- Pointwise cost of removing the unit shift, without an integrality premise. -/
theorem unshift_cost (d t : Rat) (hd : 0<d) (ht0 : 0≤t) (htd : t≤d) :
    d*g (t/d)≤shifted d t+20 := by
  have hdne : d≠0 := by grind
  have hq := ratio_range t d ht0 htd hd
  let p := max 0 (t-1)
  have hp0 : 0≤p := by
    change 0≤(if (0:Rat)≤t-1 then t-1 else 0)
    split <;> grind
  have hpt : p≤t := by
    change (if (0:Rat)≤t-1 then t-1 else 0)≤t
    split <;> grind
  have hgap : t-p≤1 := by
    change t-(if (0:Rat)≤t-1 then t-1 else 0)≤1
    split <;> grind
  have hpq := ratio_range p d hp0 (show p≤d by grind) hd
  have hept := Rat.div_mul_cancel (a := p) hdne
  have hett := Rat.div_mul_cancel (a := t) hdne
  have hpqt : p/d≤t/d := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  have hi := (g_increment (p/d) (t/d) hpq.1 hpqt hq.2).2
  have him := Rat.mul_le_mul_of_nonneg_left hi (Rat.le_of_lt hd)
  have hecost : d*(13*(t/d-p/d))=13*(t-p) := by grind
  have heleft : d*(g (t/d)-g (p/d))=d*g (t/d)-d*g (p/d) := by grind
  rw [hecost, heleft] at him
  rw [shifted, if_neg hdne]
  change d*g (t/d)≤d*g (p/d)+20
  grind

#print axioms den_half
#print axioms B_difference_identity
#print axioms B_increment
#print axioms g_increment
#print axioms unshift_cost
end StabilitySlack


==> anc/lean/extended-lean-companion/sharp-second-order/source/StabilitySymmetricSlack.lean <==
import StabilitySlackContinuity

namespace StabilitySlack
open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralBoundary GridModel PairedRational
  PairedCounting PairedOpenGeometry

def unshifted (d t : Rat) : Rat := if d=0 then 0 else d*g (t/d)

def rowUnshifted {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  sum (List.finRange m) (fun s =>
    unshifted (rowDegree (List.finRange n) (indicator A) r)
      (codegree (List.finRange n) (indicator A) r s))

def globalUnshifted {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (rowUnshifted A)

def directedSlack {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  unshifted (rowDegree (List.finRange n) (indicator A) r)
    (codegree (List.finRange n) (indicator A) r s)/(n : Rat)

def symmetricSlack {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  directedSlack A r s+directedSlack A s r

def globalSymmetric {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => sum (List.finRange m) (symmetricSlack A r))

theorem unshifted_self (d : Rat) : unshifted d d=0 := by
  by_cases hd : d=0
  · simp only [unshifted, if_pos hd]
  · have he := Rat.div_mul_cancel (a := d) hd
    have hratio : d/d=1 := by grind
    rw [unshifted, if_neg hd, hratio, g_one]
    grind

theorem unshifted_cost (d t : Rat) (hd : 0≤d) (ht0 : 0≤t) (htd : t≤d) :
    unshifted d t≤shifted d t+20 := by
  by_cases hz : d=0
  · simp only [unshifted, shifted, if_pos hz]
    grind
  · rw [unshifted, if_neg hz]
    exact unshift_cost d t (by grind) ht0 htd

/-- The diagonal is zero; every off-diagonal shift costs at most 20. -/
theorem row_unshift_bound (m n : Nat) (A : Fin m → Fin n → Bool) (r : Fin m) :
    rowUnshifted A r≤rowShifted A r+20*(m : Rat) := by
  have hA : ∀ r ∈ List.finRange m, ∀ c ∈ List.finRange n,
      0≤indicator A r c ∧ indicator A r c≤1 := by
    intro r hr c hc; exact ratBit_range _
  have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1) r (finRange_mem r)
  have hp : ∀ s ∈ List.finRange m,
      unshifted (rowDegree (List.finRange n) (indicator A) r)
        (codegree (List.finRange n) (indicator A) r s)≤
      (if s=r then 0 else shifted (rowDegree (List.finRange n) (indicator A) r)
        (codegree (List.finRange n) (indicator A) r s))+20 := by
    intro s hs
    by_cases hsr : s=r
    · subst s
      rw [if_pos rfl, codegree_self, unshifted_self]
      grind
    · rw [if_neg hsr]
      have ht := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
        r s (finRange_mem r) hs
      exact unshifted_cost _ _ hd ht.1 ht.2
  have h := sum_le (List.finRange m) _ _ hp
  rw [sum_add, sum_const] at h
  simp only [List.length_finRange] at h
  change rowUnshifted A r≤rowShifted A r+(m : Rat)*20 at h
  grind

theorem global_unshift_bound (m n : Nat) (A : Fin m → Fin n → Bool) :
    globalUnshifted A≤globalShifted A+20*(m : Rat)^2 := by
  have h := sum_le (List.finRange m) (rowUnshifted A)
    (fun r => rowShifted A r+20*(m : Rat))
    (fun r hr => row_unshift_bound m n A r)
  rw [sum_add, sum_const] at h
  simp only [List.length_finRange] at h
  change globalUnshifted A≤globalShifted A+(m : Rat)*(20*(m : Rat)) at h
  grind

theorem codegree_symmetry (m n : Nat) (A : Fin m → Fin n → Bool) (r s : Fin m) :
    codegree (List.finRange n) (indicator A) r s=
      codegree (List.finRange n) (indicator A) s r := by
  apply sum_congr
  intro c hc
  exact Rat.mul_comm _ _

/-- This is exactly the manuscript's two directed degree-weighted terms. -/
theorem symmetric_slack_formula (m n : Nat) (A : Fin m → Fin n → Bool) (r s : Fin m) :
    symmetricSlack A r s=
      (if rowDegree (List.finRange n) (indicator A) r=0 then 0 else
        rowDegree (List.finRange n) (indicator A) r/(n : Rat)*
          g (codegree (List.finRange n) (indicator A) r s/
            rowDegree (List.finRange n) (indicator A) r))+
      (if rowDegree (List.finRange n) (indicator A) s=0 then 0 else
        rowDegree (List.finRange n) (indicator A) s/(n : Rat)*
          g (codegree (List.finRange n) (indicator A) r s/
            rowDegree (List.finRange n) (indicator A) s)) := by
  unfold symmetricSlack directedSlack unshifted
  rw [codegree_symmetry m n A s r]
  split <;> split <;> grind

theorem global_symmetric_identity (m n : Nat) (hn : 0<n) (A : Fin m → Fin n → Bool) :
    globalSymmetric A*(n : Rat)=2*globalUnshifted A := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have hrow : ∀ r ∈ List.finRange m,
      sum (List.finRange m) (directedSlack A r)*(n : Rat)=rowUnshifted A r := by
    intro r hr
    rw [← sum_mul_right]
    apply sum_congr
    intro s hs
    exact Rat.div_mul_cancel hnne
  have hglob : sum (List.finRange m) (fun r =>
      sum (List.finRange m) (directedSlack A r))*(n : Rat)=globalUnshifted A := by
    rw [← sum_mul_right]
    exact sum_congr (List.finRange m) _ _ hrow
  have hswap := sum_swap (List.finRange m) (List.finRange m) (directedSlack A)
  have he : globalSymmetric A=
      2*sum (List.finRange m) (fun r => sum (List.finRange m) (directedSlack A r)) := by
    unfold globalSymmetric symmetricSlack
    rw [sum_congr (List.finRange m) _ _ (fun r hr =>
      sum_add (List.finRange m) (directedSlack A r) (fun s => directedSlack A s r))]
    rw [sum_add]
    grind
  rw [he]
  grind

/-- The manuscript's symmetric slack estimate, from literal C3 and full cover. -/
theorem global_symmetric_near_density (m n : Nat) (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (epsilon : Rat) (hepsilon : 0≤epsilon)
    (hdensity : 2/3-epsilon≤
      total (List.finRange m) (List.finRange n) (indicator A)/((m : Rat)*(n : Rat))) :
    globalSymmetric A≤46*(epsilon+1/(m : Rat)+1/(n : Rat))*(m : Rat)^2 := by
  have hG := global_shifted_near_density m n hm hn A pairs cover hc epsilon hepsilon hdensity
  have hU := global_unshift_bound m n A
  have hS := global_symmetric_identity m n hn A
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hmi := inv_nonneg_of_pos (m : Rat) hmR
  have hni := Rat.div_mul_cancel (a := (1:Rat)) (b := (n : Rat)) (by grind : (n : Rat)≠0)
  have hdelta : 1/(n : Rat)≤epsilon+1/(m : Rat)+1/(n : Rat) := by grind
  have hdeltaN := Rat.mul_le_mul_of_nonneg_right hdelta (Rat.le_of_lt hnR)
  rw [hni] at hdeltaN
  have hm2 : (0:Rat)≤(m : Rat)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hdeltaM := Rat.mul_le_mul_of_nonneg_left hdeltaN hm2
  apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
  rw [hS]
  grind

#print axioms unshifted_self
#print axioms unshifted_cost
#print axioms row_unshift_bound
#print axioms global_unshift_bound
#print axioms codegree_symmetry
#print axioms symmetric_slack_formula
#print axioms global_symmetric_identity
#print axioms global_symmetric_near_density
end StabilitySlack


==> anc/lean/extended-lean-companion/sharp-second-order/source/StabilityThreeRepresentatives.lean <==
import StabilityClassMass

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack GridModel

def rootBad {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Bool :=
  decide (1<90000*rootError A r s)

def prototypeForbidden {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Bool :=
  nearRow A r s || rootBad A r s

theorem count_or_le {k : Nat} (P Q : Fin k → Bool) :
    countWhere (fun i => P i || Q i)≤countWhere P+countWhere Q := by
  have h := sum_le (List.finRange k)
    (fun i => if P i || Q i then (1:Rat) else 0)
    (fun i => (if P i then (1:Rat) else 0)+(if Q i then (1:Rat) else 0)) (by
      intro i hi
      cases hp : P i <;> cases hq : Q i <;> simp [hp,hq] <;> grind)
  rw [sum_add] at h
  exact h

theorem root_bad_count_bound {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m)
    (hd : (n : Rat)≤2*rowDegree (List.finRange n) (indicator A) r) :
    countWhere (rootBad A r)≤180000*rowSlackSum A r := by
  have h := sum_le (List.finRange m)
    (fun s => if rootBad A r s then (1:Rat) else 0)
    (fun s => 180000*symmetricSlack A r s) (by
      intro s hs
      have hh := root_error_le_two_slack hn A r s hd
      have hs0 := symmetric_slack_nonneg hn A r s
      dsimp [rootBad]
      simp only [decide_eq_true_eq]
      split <;> grind)
  rw [sum_mul_left] at h
  exact h

theorem prototype_forbidden_bound {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) (delta : Rat)
    (hdelta : 0≤delta) (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hcol : colVarianceSum A≤delta*(n : Rat))
    (hgood : GoodRepresentative A delta r) :
    5*countWhere (prototypeForbidden A r)≤2*(m : Rat) := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hm0 : (0:Rat)≤(m : Rat) := Rat.natCast_nonneg
  have htyp := good_representative_typical A r delta hsmall hgood
  have hd := typical_representative_degree hn A r htyp
  have hb := root_bad_count_bound hn A r (by grind)
  have hmasses := representative_near_class_mass hm hn A r delta hdelta hsmall hvar hcol hgood
  have hor := count_or_le (nearRow A r) (rootBad A r)
  change countWhere (prototypeForbidden A r)≤nearCount A r+countWhere (rootBad A r) at hor
  have hsmallM := Rat.mul_le_mul_of_nonneg_right hsmall hm0
  have hslack := Rat.mul_le_mul_of_nonneg_left hgood.2 (by decide : (0:Rat)≤180000)
  grind

theorem nonforbidden_pair {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m) (delta : Rat)
    (hsmall : 100000000000000*delta≤1)
    (hr : GoodRepresentative A delta r) (hs : GoodRepresentative A delta s)
    (hf : prototypeForbidden A r s=false) :
    50*zeroOverlap A r s≤1 ∧ (n : Rat)<10*hamming A r s := by
  have hne : ¬20*hamming A r s≤(n : Rat) := by
    intro h
    have he : nearRow A r s=true := by simp only [nearRow,decide_eq_true_eq]; exact h
    simp [prototypeForbidden,he] at hf
  have hroot : 90000*rootError A r s≤1 := by
    have hnot : ¬1<90000*rootError A r s := by
      intro h
      have he : rootBad A r s=true := by simp only [rootBad,decide_eq_true_eq]; exact h
      simp [prototypeForbidden,he] at hf
    grind
  have ht := typical_pair_dichotomy hn A r s
    (good_representative_typical A r delta hsmall hr)
    (good_representative_typical A s delta hsmall hs) hroot
  exact ht.resolve_left hne

/-- The three prototypes are constructed from the variance and slack bounds;
    their existence, separation and zero-set intersection bounds are conclusions. -/
theorem three_good_representatives {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (delta : Rat) (hdelta : 0<delta)
    (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hcol : colVarianceSum A≤delta*(n : Rat))
    (hslack : globalSymmetric A≤46*delta*(m : Rat)^2) :
    ∃ r s t : Fin m,
      GoodRepresentative A delta r ∧ GoodRepresentative A delta s ∧
      GoodRepresentative A delta t ∧
      (50*zeroOverlap A r s≤1 ∧ (n : Rat)<10*hamming A r s) ∧
      (50*zeroOverlap A r t≤1 ∧ (n : Rat)<10*hamming A r t) ∧
      (50*zeroOverlap A s t≤1 ∧ (n : Rat)<10*hamming A s t) := by
  have hm0 : (0:Rat)≤(m : Rat) := Rat.natCast_nonneg
  obtain ⟨r,hr⟩ := representative_exists hm hn A delta hdelta hvar hslack
  have hfr := prototype_forbidden_bound hm hn A r delta (Rat.le_of_lt hdelta)
    hsmall hvar hcol hr
  obtain ⟨s,hsf,hs⟩ := representative_outside hm hn A delta hdelta hvar hslack
    (prototypeForbidden A r) (by grind)
  have hrs := nonforbidden_pair hn A r s delta hsmall hr hs hsf
  have hfs := prototype_forbidden_bound hm hn A s delta (Rat.le_of_lt hdelta)
    hsmall hvar hcol hs
  have hfu := count_or_le (prototypeForbidden A r) (prototypeForbidden A s)
  obtain ⟨t,htf,ht⟩ := representative_outside hm hn A delta hdelta hvar hslack
    (fun x => prototypeForbidden A r x || prototypeForbidden A s x) (by grind)
  have htr : prototypeForbidden A r t=false := by
    cases hx : prototypeForbidden A r t <;> simp_all
  have hts : prototypeForbidden A s t=false := by
    cases hx : prototypeForbidden A s t <;> simp_all
  exact ⟨r,s,t,hr,hs,ht,hrs,
    nonforbidden_pair hn A r t delta hsmall hr ht htr,
    nonforbidden_pair hn A s t delta hsmall hs ht hts⟩

theorem separated_near_classes_disjoint {m n : Nat}
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hsep : (n : Rat)<10*hamming A r s) (x : Fin m) :
    ¬(nearRow A r x=true ∧ nearRow A s x=true) := by
  intro hx
  have hr : 20*hamming A r x≤(n : Rat) := by
    simpa only [nearRow,decide_eq_true_eq] using hx.1
  have hs : 20*hamming A s x≤(n : Rat) := by
    simpa only [nearRow,decide_eq_true_eq] using hx.2
  have htri := hamming_triangle A r x s
  rw [hamming_symm A x s] at htri
  grind

#print axioms three_good_representatives
#print axioms separated_near_classes_disjoint
end StabilityClustering


==> anc/lean/extended-lean-companion/sharp-second-order/source/StabilityTypical.lean <==
import StabilityZeroGeometry

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack GridModel

theorem square_le_one_interval (x : Rat) (h : x^2≤1) : -1≤x ∧ x≤1 := by
  constructor
  · apply Classical.byContradiction
    intro hn
    have hp := Rat.mul_pos (show 0< -1-x by grind) (show 0<1-x by grind)
    grind
  · apply Classical.byContradiction
    intro hn
    have hp := Rat.mul_pos (show 0<x-1 by grind) (show 0<x+1 by grind)
    grind

theorem degree_typical_interval (u : Rat) (h : 90000*(u-2/3)^2≤1) :
    199≤300*u ∧ 300*u≤201 := by
  have hidentity : (300*u-200)^2=90000*(u-2/3)^2 := by grind
  have hi := square_le_one_interval (300*u-200) (by grind)
  grind

theorem root_typical_alternative (q : Rat)
    (h : (90000:Rat)*min ((q-1/2)^2) ((1-q)^2)≤1) :
    (149≤300*q ∧ 300*q≤151) ∨ (299≤300*q ∧ 300*q≤301) := by
  have hhalf : (300*q-150)^2=90000*(q-1/2)^2 := by grind
  have hone : (300*q-300)^2=90000*(1-q)^2 := by grind
  change (90000:Rat)*(if (q-1/2)^2≤(1-q)^2 then (q-1/2)^2 else (1-q)^2)≤1 at h
  split at h
  · have hi := square_le_one_interval (300*q-150) (by grind)
    exact Or.inl (by grind)
  · have hi := square_le_one_interval (300*q-300) (by grind)
    exact Or.inr (by grind)

/-- A typical row pair either has Hamming distance at most n/20, or its zero
    sets meet in at most n/50 and its Hamming distance exceeds n/10. -/
theorem typical_pair_dichotomy {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hr : 90000*(rowMass A r-2/3)^2≤1)
    (hs : 90000*(rowMass A s-2/3)^2≤1)
    (hroot : 90000*rootError A r s≤1) :
    20*hamming A r s≤(n : Rat) ∨
      (50*zeroOverlap A r s≤1 ∧ (n : Rat)<10*hamming A r s) := by
  have hur := degree_typical_interval (rowMass A r) hr
  have hus := degree_typical_interval (rowMass A s) hs
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hu := row_mass_mul_width hn A r
  have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by
    have hurpos : 0<rowMass A r := by grind
    have hp := Rat.mul_pos hurpos hnR
    grind
  have hq := actual_ratio_range A r s hpos
  have hdist := normalized_hamming_identity hn A r s hpos
  have hzero := zero_overlap_identity hn A r s
  rw [normalized_codegree_identity hn A r s hpos] at hzero
  have hwidth : rowDistance A r s*(n : Rat)=hamming A r s :=
    Rat.div_mul_cancel (by grind)
  have hroot' : (90000:Rat)*min ((codegreeRatio A r s-1/2)^2)
      ((1-codegreeRatio A r s)^2)≤1 := hroot
  obtain hhalf | hone := root_typical_alternative (codegreeRatio A r s) hroot'
  · have hp := Rat.mul_nonneg (show 0≤rowMass A r by grind)
      (show 0≤151-300*codegreeRatio A r s by grind)
    have hz : 50*zeroOverlap A r s≤1 := by grind
    have hsep : 1<10*rowDistance A r s := by grind
    have hsepn := Rat.mul_lt_mul_of_pos_right hsep hnR
    exact Or.inr ⟨hz,by grind⟩
  · have hp := Rat.mul_nonneg (show 0≤rowMass A r by grind)
      (show 0≤300*codegreeRatio A r s-299 by grind)
    have hclose : 20*rowDistance A r s≤1 := by grind
    have hnclose := Rat.mul_le_mul_of_nonneg_right hclose (Rat.le_of_lt hnR)
    exact Or.inl (by grind)

/-- Three typical prototypes with small pairwise zero intersections exclude
    every typical outsider, using only literal Boolean zero-set counting. -/
theorem three_prototypes_cover_typical {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s t x : Fin m)
    (hr : 90000*(rowMass A r-2/3)^2≤1)
    (hs : 90000*(rowMass A s-2/3)^2≤1)
    (ht : 90000*(rowMass A t-2/3)^2≤1)
    (hx : 90000*(rowMass A x-2/3)^2≤1)
    (hrs : 50*zeroOverlap A r s≤1)
    (hrt : 50*zeroOverlap A r t≤1)
    (hst : 50*zeroOverlap A s t≤1)
    (hrx : 90000*rootError A r x≤1)
    (hsx : 90000*rootError A s x≤1)
    (htx : 90000*rootError A t x≤1) :
    20*hamming A r x≤(n : Rat) ∨
      20*hamming A s x≤(n : Rat) ∨ 20*hamming A t x≤(n : Rat) := by
  have dr := degree_typical_interval (rowMass A r) hr
  have ds := degree_typical_interval (rowMass A s) hs
  have dt := degree_typical_interval (rowMass A t) ht
  have dx := degree_typical_interval (rowMass A x) hx
  have hu := three_zero_union_bound hn A r s t
  rw [zero_mass_identity hn A r,zero_mass_identity hn A s,zero_mass_identity hn A t] at hu
  have hcover := zero_set_against_three hn A r s t x
  rw [zero_mass_identity hn A x] at hcover
  obtain nr | fr := typical_pair_dichotomy hn A r x hr hx hrx
  · exact Or.inl nr
  obtain ns | fs := typical_pair_dichotomy hn A s x hs hx hsx
  · exact Or.inr (Or.inl ns)
  obtain nt | ft := typical_pair_dichotomy hn A t x ht hx htx
  · exact Or.inr (Or.inr nt)
  have hxr := fr.1
  have hxs := fs.1
  have hxt := ft.1
  grind

#print axioms typical_pair_dichotomy
#print axioms three_prototypes_cover_typical
end StabilityClustering


==> anc/lean/extended-lean-companion/sharp-second-order/source/StabilityVariance.lean <==
import PairedDensity
import MinimumMatrix

/-! Exact rational degree variance from literal C3 and the sharp finite moment. -/
namespace StabilityVariance

open PairedPivotCore PairedPivotCounting FiniteRatSums PairedMatrixMoments
  BooleanMatrixGeometry MinimumEndpoint GeneralTranspose ListRatCounting

def columnSecond {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange n) (fun c => (colMean A c)^2) * (n : Rat)⁻¹

def columnVariance {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange n) (fun c => (colMean A c - 2/3)^2) * (n : Rat)⁻¹

def rowVariance {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => (rowMean A r - 2/3)^2) * (m : Rat)⁻¹

theorem density_le_one {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n) : density A ≤ 1 := by
  have hmQ : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have hmin : 0≤(m : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hmQ)
  have hnin : 0≤(n : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hnQ)
  have hr : ∀ r : Fin m, rowDegree (List.finRange n) (indicator A) r ≤ (n : Rat) := by
    intro r
    have h := sum_le (List.finRange n) (indicator A r) (fun _ => 1)
      (fun c _ => (ratBit_range (A r c)).2)
    simpa only [sum_const, List.length_finRange, Rat.mul_one] using h
  have h := sum_le (List.finRange m) (rowDegree (List.finRange n) (indicator A))
    (fun _ => (n : Rat)) (fun r _ => hr r)
  rw [sum_const] at h
  simp only [List.length_finRange] at h
  have h1 := Rat.mul_le_mul_of_nonneg_right h hmin
  have h2 := Rat.mul_le_mul_of_nonneg_right h1 hnin
  have hp : (m : Rat)*(n : Rat)*(m : Rat)⁻¹*(n : Rat)⁻¹=1 := by
    calc
      _ = ((m : Rat)*(m : Rat)⁻¹)*((n : Rat)*(n : Rat)⁻¹) := by grind
      _ = 1 := by rw [hmi, hni]; exact Rat.mul_one 1
  rw [hp] at h2
  unfold density total
  exact h2

theorem column_variance_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hn : 0<n) :
    columnVariance A = columnSecond A - (4/3 : Rat)*density A + 4/9 := by
  have hnQ : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have hs := sum_square_shift (List.finRange n) (colMean A) (2/3)
  simp only [List.length_finRange] at hs
  have hu := uniform_col_mean A
  unfold columnVariance columnSecond
  grind

theorem normalized_column_moment {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (hc : ∀ p ∈ ps, OriginalC3 (fun r c => A r c=true) p.1 p.2) :
    3*columnSecond A ≤
      (2+2*(m : Rat)⁻¹)*density A + 3*(1-(m : Rat)⁻¹)*(n : Rat)⁻¹ := by
  have hmQ : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have hmin : 0≤(m : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hmQ)
  have hnin : 0≤(n : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hnQ)
  have h := PairedDensity.second_moment m n A ps cover hc
  have h1 := Rat.mul_le_mul_of_nonneg_right h hmin
  have h2 := Rat.mul_le_mul_of_nonneg_right h1 hmin
  have h3 := Rat.mul_le_mul_of_nonneg_right h2 hnin
  have he : columnSecond A =
      sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2) *
        (m : Rat)⁻¹ * (m : Rat)⁻¹ * (n : Rat)⁻¹ := by
    unfold columnSecond colMean
    have hs : sum (List.finRange n)
        (fun c => (colDegree (List.finRange m) (indicator A) c*(m : Rat)⁻¹)^2) =
        sum (List.finRange n)
          (fun c => (colDegree (List.finRange m) (indicator A) c)^2) *
            ((m : Rat)⁻¹)^2 := by
      rw [← sum_mul_right]
      apply sum_congr
      intro c _
      grind
    rw [hs]
    grind
  calc
    3*columnSecond A =
        (3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2))*
          (m : Rat)⁻¹*(m : Rat)⁻¹*(n : Rat)⁻¹ := by rw [he]; grind
    _ ≤ ((2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
          3*(m : Rat)*((m : Rat)-1))*(m : Rat)⁻¹*(m : Rat)⁻¹*(n : Rat)⁻¹ := h3
    _ = (2+2*(m : Rat)⁻¹)*density A + 3*(1-(m : Rat)⁻¹)*(n : Rat)⁻¹ := by
      unfold density
      grind

theorem column_variance_bound {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (hc : ∀ p ∈ ps, OriginalC3 (fun r c => A r c=true) p.1 p.2)
    (ε : Rat) (hε : 0≤ε) (hd : 2/3-ε≤density A) :
    columnVariance A ≤ (2/3 : Rat)*ε + (2/3 : Rat)*(m : Rat)⁻¹ + (n : Rat)⁻¹ ∧
    columnVariance A ≤ ε + (m : Rat)⁻¹ + (n : Rat)⁻¹ := by
  have hmQ : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmin : 0≤(m : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hmQ)
  have hnin : 0≤(n : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hnQ)
  have hi := column_variance_identity A hn
  have hmom := normalized_column_moment A hm hn ps cover hc
  have hd1 := density_le_one A hm hn
  have hp := Rat.mul_nonneg hmin hnin
  have hu := Rat.mul_le_mul_of_nonneg_left hd1 hmin
  have hvi : 9*columnVariance A = 9*columnSecond A-12*density A+4 := by
    rw [hi]
    grind
  have hmom' : 3*columnSecond A ≤ 2*density A+
      2*((m : Rat)⁻¹*density A)+3*(n : Rat)⁻¹-
      3*((m : Rat)⁻¹*(n : Rat)⁻¹) := by
    calc
      _ ≤ (2+2*(m : Rat)⁻¹)*density A+3*(1-(m : Rat)⁻¹)*(n : Rat)⁻¹ := hmom
      _ = _ := by grind
  have hmom3 := Rat.mul_le_mul_of_nonneg_left hmom' (by decide : (0 : Rat)≤3)
  have hv : 3*columnVariance A ≤ 2*ε+2*(m : Rat)⁻¹+3*(n : Rat)⁻¹ := by grind
  constructor
  · apply Rat.le_of_mul_le_mul_left (c := 3) ?_ (by decide : (0 : Rat)<3)
    calc
      _ ≤ 2*ε+2*(m : Rat)⁻¹+3*(n : Rat)⁻¹ := hv
      _ = _ := by grind
  · apply Rat.le_of_mul_le_mul_left (c := 3) ?_ (by decide : (0 : Rat)<3)
    calc
      _ ≤ 2*ε+2*(m : Rat)⁻¹+3*(n : Rat)⁻¹ := hv
      _ ≤ _ := by grind

theorem density_transpose {m n : Nat} (A : Fin m → Fin n → Bool) :
    density (transpose A) = density A := by
  have h := (cells_transpose_perm m n A).length_eq
  rw [List.length_map] at h
  rw [density_card, density_card, h, Rat.mul_comm (n : Rat) (m : Rat)]

theorem columnVariance_transpose {m n : Nat} (A : Fin m → Fin n → Bool) :
    columnVariance (transpose A) = rowVariance A := by
  rfl

theorem both_variances_bound {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (hc : ∀ p ∈ ps, OriginalC3 (fun r c => A r c=true) p.1 p.2)
    (ε : Rat) (hε : 0≤ε) (hd : 2/3-ε≤density A) :
    rowVariance A ≤ ε+(m : Rat)⁻¹+(n : Rat)⁻¹ ∧
    columnVariance A ≤ ε+(m : Rat)⁻¹+(n : Rat)⁻¹ := by
  have hcol := (column_variance_bound A hm hn ps cover hc ε hε hd).2
  have hdT : 2/3-ε≤density (transpose A) := by rw [density_transpose]; exact hd
  have hrow := (column_variance_bound (transpose A) hn hm (transposePairs ps)
    (transpose_cover m n A ps cover) (transposed_pairs_C3 m n A ps hc) ε hε hdT).2
  rw [columnVariance_transpose] at hrow
  constructor <;> grind

#print axioms density_le_one
#print axioms column_variance_identity
#print axioms normalized_column_moment
#print axioms column_variance_bound
#print axioms density_transpose
#print axioms columnVariance_transpose
#print axioms both_variances_bound

end StabilityVariance


==> anc/lean/extended-lean-companion/sharp-second-order/source/StabilityZeroGeometry.lean <==
import StabilityRootControl

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack
  GridModel RationalSampling

def zeroMass {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  sum (List.finRange n) (fun c => if A r c then 0 else 1)/(n : Rat)

def zeroOverlap {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  sum (List.finRange n) (fun c => if A r c=false ∧ A s c=false then 1 else 0)/(n : Rat)

def outsideZeroUnion {m n : Nat} (A : Fin m → Fin n → Bool) (r s t : Fin m) : Rat :=
  sum (List.finRange n) (fun c => if A r c=true ∧ A s c=true ∧ A t c=true
    then 1 else 0)/(n : Rat)

theorem zero_mass_identity {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) : zeroMass A r=1-rowMass A r := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have hnum : sum (List.finRange n) (fun c => if A r c then (0:Rat) else 1)=
      (n : Rat)-rowDegree (List.finRange n) (indicator A) r := by
    have h := sum_congr (List.finRange n)
      (fun c => if A r c then (0:Rat) else 1)
      (fun c => 1-indicator A r c) (by
        intro c hc
        cases hh : A r c <;> simp [indicator, hh, ratBit] <;> grind)
    rw [sum_sub, sum_const] at h
    simp only [List.length_finRange] at h
    change _=(n : Rat)*1-rowDegree (List.finRange n) (indicator A) r at h
    grind
  have hz : zeroMass A r*(n : Rat)=
      sum (List.finRange n) (fun c => if A r c then (0:Rat) else 1) :=
    Rat.div_mul_cancel hnne
  have hu := row_mass_mul_width hn A r
  have hcancel := Rat.mul_inv_cancel (n : Rat) hnne
  grind

theorem zero_overlap_identity {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m) :
    zeroOverlap A r s=1-rowMass A r-rowMass A s+
      codegree (List.finRange n) (indicator A) r s/(n : Rat) := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have hnum : sum (List.finRange n)
      (fun c => if A r c=false ∧ A s c=false then (1:Rat) else 0)=
      (n : Rat)-rowDegree (List.finRange n) (indicator A) r-
        rowDegree (List.finRange n) (indicator A) s+
        codegree (List.finRange n) (indicator A) r s := by
    have h := sum_congr (List.finRange n)
      (fun c => if A r c=false ∧ A s c=false then (1:Rat) else 0)
      (fun c => 1-indicator A r c-indicator A s c+indicator A r c*indicator A s c) (by
        intro c hc
        cases hr : A r c <;> cases hs : A s c <;>
          simp [indicator, hr, hs, ratBit] <;> grind)
    rw [sum_add, sum_sub, sum_sub, sum_const] at h
    simp only [List.length_finRange] at h
    change _=(n : Rat)*1-rowDegree (List.finRange n) (indicator A) r-
      rowDegree (List.finRange n) (indicator A) s+codegree (List.finRange n) (indicator A) r s at h
    grind
  have hz : zeroOverlap A r s*(n : Rat)=
      sum (List.finRange n) (fun c => if A r c=false ∧ A s c=false then (1:Rat) else 0) :=
    Rat.div_mul_cancel hnne
  have hu := row_mass_mul_width hn A r
  have hv := row_mass_mul_width hn A s
  have ht := Rat.div_mul_cancel (a := codegree (List.finRange n) (indicator A) r s) hnne
  have hcancel := Rat.mul_inv_cancel (n : Rat) hnne
  grind

theorem normalized_codegree_identity {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    codegree (List.finRange n) (indicator A) r s/(n : Rat)=
      rowMass A r*codegreeRatio A r s := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have hu := row_mass_mul_width hn A r
  have ht := Rat.div_mul_cancel (a := codegree (List.finRange n) (indicator A) r s) hnne
  have hq : codegreeRatio A r s*rowDegree (List.finRange n) (indicator A) r=
      codegree (List.finRange n) (indicator A) r s := Rat.div_mul_cancel (by grind)
  have hcancel := Rat.mul_inv_cancel (n : Rat) hnne
  grind

theorem normalized_hamming_identity {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    rowDistance A r s=rowMass A r+rowMass A s-2*rowMass A r*codegreeRatio A r s := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have hu := row_mass_mul_width hn A r
  have hv := row_mass_mul_width hn A s
  have hh := hamming_degree_identity A r s
  have hx : rowDistance A r s*(n : Rat)=hamming A r s := Rat.div_mul_cancel hnne
  have hq : codegreeRatio A r s*rowDegree (List.finRange n) (indicator A) r=
      codegree (List.finRange n) (indicator A) r s := Rat.div_mul_cancel (by grind)
  have hcancel := Rat.mul_inv_cancel (n : Rat) hnne
  grind

theorem three_zero_union_bound {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s t : Fin m) :
    outsideZeroUnion A r s t≤1-zeroMass A r-zeroMass A s-zeroMass A t+
      zeroOverlap A r s+zeroOverlap A r t+zeroOverlap A s t := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have h := sum_le (List.finRange n)
    (fun c => if A r c=true ∧ A s c=true ∧ A t c=true then (1:Rat) else 0)
    (fun c => 1-(if A r c then (0:Rat) else 1)-
      (if A s c then (0:Rat) else 1)-(if A t c then (0:Rat) else 1)+
      (if A r c=false ∧ A s c=false then (1:Rat) else 0)+
      (if A r c=false ∧ A t c=false then (1:Rat) else 0)+
      (if A s c=false ∧ A t c=false then (1:Rat) else 0)) (by
      intro c hc
      cases hr : A r c <;> cases hs : A s c <;> cases ht : A t c <;>
        simp [hr,hs,ht] <;> grind)
  rw [sum_add, sum_add, sum_add, sum_sub, sum_sub, sum_sub, sum_const] at h
  simp only [List.length_finRange] at h
  have ho : outsideZeroUnion A r s t*(n : Rat)=
      sum (List.finRange n) (fun c => if A r c=true ∧ A s c=true ∧ A t c=true
        then (1:Rat) else 0) := Rat.div_mul_cancel hnne
  have hzr : zeroMass A r*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A r c then (0:Rat) else 1)) hnne
  have hzs : zeroMass A s*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A s c then (0:Rat) else 1)) hnne
  have hzt : zeroMass A t*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A t c then (0:Rat) else 1)) hnne
  have hrs : zeroOverlap A r s*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A r c=false ∧ A s c=false then (1:Rat) else 0)) hnne
  have hrt : zeroOverlap A r t*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A r c=false ∧ A t c=false then (1:Rat) else 0)) hnne
  have hst : zeroOverlap A s t*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A s c=false ∧ A t c=false then (1:Rat) else 0)) hnne
  apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
  grind

theorem zero_set_against_three {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s t x : Fin m) :
    zeroMass A x≤outsideZeroUnion A r s t+
      zeroOverlap A r x+zeroOverlap A s x+zeroOverlap A t x := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have h := sum_le (List.finRange n)
    (fun c => if A x c then (0:Rat) else 1)
    (fun c => (if A r c=true ∧ A s c=true ∧ A t c=true then (1:Rat) else 0)+
      (if A r c=false ∧ A x c=false then (1:Rat) else 0)+
      (if A s c=false ∧ A x c=false then (1:Rat) else 0)+
      (if A t c=false ∧ A x c=false then (1:Rat) else 0)) (by
      intro c hc
      cases hr : A r c <;> cases hs : A s c <;> cases ht : A t c <;> cases hx : A x c <;>
        simp [hr,hs,ht,hx] <;> grind)
  rw [sum_add, sum_add, sum_add] at h
  have hx : zeroMass A x*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A x c then (0:Rat) else 1)) hnne
  have ho : outsideZeroUnion A r s t*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A r c=true ∧ A s c=true ∧ A t c=true then (1:Rat) else 0)) hnne
  have hrx : zeroOverlap A r x*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A r c=false ∧ A x c=false then (1:Rat) else 0)) hnne
  have hsx : zeroOverlap A s x*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A s c=false ∧ A x c=false then (1:Rat) else 0)) hnne
  have htx : zeroOverlap A t x*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A t c=false ∧ A x c=false then (1:Rat) else 0)) hnne
  apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
  grind

#print axioms zero_overlap_identity
#print axioms three_zero_union_bound
#print axioms zero_set_against_three
end StabilityClustering


==> anc/lean/extended-lean-companion/sharp-second-order/source/StableDensity.lean <==
import BooleanMatrixGeometry

/-! End-to-end stable C3 density theorem, using finite five/seven sampling.
No row inequality or sampling identity is an assumption of the final theorem. -/

namespace StableDensity

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums
  RationalSampling ListRatCounting PairedMatrixMoments PairedPivotAlgebra BooleanMatrixGeometry

universe u v
variable {Row : Type u} {Col : Type v}

def StablePairs (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) : Prop :=
  ∀ ab ∈ pairs,
    OriginalC3 (fun r c => A r c=true) ab.1 ab.2 ∧
      (¬ A ab.1.1 ab.2.2=true) ∧ (¬ A ab.2.1 ab.1.2=true)

theorem stable_relation_disjoint (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) (hs : StablePairs A pairs) (r : Row) :
    ∀ ab ∈ pairs, ∀ j,
      ¬ (closedBit A (r,j) ab.1=true ∧ closedBit A (r,j) ab.2=true) := by
  intro ab hab j h
  have hp := hs ab hab
  exact opposite_holes_exclude_closed_intersection
    (fun r c => A r c=true) ab.1 ab.2 hp.1 hp.2.1 hp.2.2 (r,j)
    ⟨(closedBit_iff A (r,j) ab.1).mp h.1, (closedBit_iff A (r,j) ab.2).mp h.2⟩

theorem deterministic_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (js : List Col) :
    2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
        ((cells rows cols A).length : Rat) := by
  have hn := majority_count_le_half (fun j p => closedBit A (r,j) p=true)
    (cells rows cols A) pairs cover (stable_relation_disjoint A pairs hs r) js
  have hr := Rat.natCast_le_natCast.mpr hn
  rw [Rat.natCast_mul] at hr
  rw [← count_as_sum] at hr
  simpa only [bits, Bool.decide_eq_true, majorityValue] using hr

theorem expected_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat) :
    2*iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) ≤
          total rows cols (indicator A) := by
  have hn := rowWeight_normalized cols A r hd
  have hw := rowWeight_nonneg cols A r hd
  have h := iid_le cols (rowWeight cols A r) hw k
    (fun js => 2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))))
    (fun _ => ((cells rows cols A).length : Rat))
    (deterministic_count_bound rows cols A pairs cover hs r)
  rw [iid_mul_left, iid_const cols (rowWeight cols A r) hn] at h
  rw [cells_card] at h
  exact h

theorem row_response (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat)
    (B : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [iid_sum]
  rw [sum_congr (cells rows cols A) _ _ (fun p _ =>
    (iid_boolean_pushforward cols (rowWeight cols A r)
      (rowWeight_normalized cols A r hd) (fun j => closedBit A (r,j) p) k majorityValue).trans
      (hb _))]
  exact sum_cell_response rows cols A r B h0

theorem polynomial_row_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (hd : 0<rowDegree cols (indicator A) r)
    (k : Nat) (B F : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) (hf : ∀ t, F t=t*B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      rowDegree cols (indicator A) r*
        sum rows (fun s => F (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [row_response rows cols A r hd k B h0 hb, ← sum_mul_left]
  apply sum_congr rows
  intro s hmem
  rw [hf]
  have hn : rowDegree cols (indicator A) r≠0 := by grind
  have he := Rat.div_mul_cancel (a := codegree cols (indicator A) r s) hn
  grind

def b5 (t : Rat) : Rat := 10*t^3-15*t^4+6*t^5
def b7 (t : Rat) : Rat := 35*t^4-84*t^5+70*t^6-20*t^7

theorem stable_sampling_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) :
    2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
        ≤ total rows cols (indicator A) := by
  have h5 := expected_count_bound rows cols A pairs cover hs r hd 5
  have h7 := expected_count_bound rows cols A pairs cover hs r hd 7
  rw [polynomial_row_response rows cols A r hd 5 b5 f5
    (by unfold b5; grind) bernoulli_five (by intro t; unfold f5 b5; grind)] at h5
  rw [polynomial_row_response rows cols A r hd 7 b7 f7
    (by unfold b7; grind) bernoulli_seven (by intro t; unfold f7 b7; grind)] at h7
  have h3 := Rat.mul_le_mul_of_nonneg_left h5 (by decide : (0 : Rat)≤3)
  have h2 := Rat.mul_le_mul_of_nonneg_left h7 (by decide : (0 : Rat)≤2)
  have hm : 5*sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) =
      3*sum rows (fun s => f5 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))+
      2*sum rows (fun s => f7 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
    rw [← sum_mul_left, ← sum_mul_left, ← sum_mul_left, ← sum_add]
    apply sum_congr rows
    intro s hmem
    unfold f f5 f7
    grind
  have hlinear := congrArg (fun x => 2*rowDegree cols (indicator A) r*x) hm
  have hh : (2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)))*5
        ≤ total rows cols (indicator A)*5 := by grind
  exact Rat.le_of_mul_le_mul_right hh (by decide : (0 : Rat)<5)

theorem stable_density_lists (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs) :
    3*total rows cols (indicator A) ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  apply conditional_density_from_sampling rows cols (indicator A)
  · intro r hr c hc
    exact ratBit_range (A r c)
  · intro r hr hd
    exact stable_sampling_bound rows cols A pairs cover hs r hd

/-- Full finite stable C3 upper bound. Only the explicit pairing cover and
the original C3/opposite-hole conditions are assumed. -/
theorem stable_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n := by
  have h := stable_density_lists (List.finRange m) (List.finRange n) A pairs cover hs
  rw [← cells_card] at h
  simp only [List.length_finRange] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul] using h

#print axioms stable_relation_disjoint
#print axioms deterministic_count_bound
#print axioms expected_count_bound
#print axioms row_response
#print axioms polynomial_row_response
#print axioms stable_sampling_bound
#print axioms stable_density_lists
#print axioms stable_C3_density

end StableDensity


==> anc/lean/extended-lean-companion/sharp-second-order/source/TemplateBalanced.lean <==
import TemplateCounts
import OriginalParameters

/-! Finite second-order lower bound for balanced labels and symmetric fixed blocks. -/
namespace ReciprocalTemplate

open OriginalAugmented EvenParity

variable {m n : Nat}

def BalancedLabels (m : Nat) (L : Fin m → Fin 3) : Prop :=
  ∀ i j, labelCount m L i≤labelCount m L j+1

def SymmetricFixed (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) : Prop :=
  ∀ i j, fixedBlockCount B rl cl i j=fixedBlockCount B rl cl j i

def diagonalCount (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) : Nat :=
  fsum 3 (fun i => labelCount m rl i*labelCount n cl i)
def productImbalance (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) : Nat :=
  fsum 3 (fun k =>
    (labelCount m rl (ConstructionFrame.lo k)*labelCount n cl (ConstructionFrame.hi k)-
      labelCount m rl (ConstructionFrame.hi k)*labelCount n cl (ConstructionFrame.lo k))+
    (labelCount m rl (ConstructionFrame.hi k)*labelCount n cl (ConstructionFrame.lo k)-
      labelCount m rl (ConstructionFrame.lo k)*labelCount n cl (ConstructionFrame.hi k)))

theorem fsum_three (f : Fin 3 → Nat) : fsum 3 f=f 0+f 1+f 2 := by
  simp [fsum,nsum,List.finRange_succ,Nat.add_assoc]

theorem labelCount_eq_sum (m : Nat) (L : Fin m → Fin 3) (i : Fin 3) :
    labelCount m L i=fsum m (fun r => bit (decide (L r=i))) := by
  exact (nsum_bit_filter _ _).symm

theorem label_indicator (i : Fin 3) : fsum 3 (fun j => bit (decide (i=j)))=1 := by
  rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl <;> decide

theorem labelCount_sum (m : Nat) (L : Fin m → Fin 3) : fsum 3 (labelCount m L)=m := by
  rw [fsum_congr 3 _ _ (fun i => labelCount_eq_sum m L i),fsum_swap]
  rw [fsum_congr m _ (fun _ => 1) (fun r => label_indicator (L r)),fsum_const]
  simp

theorem offDiagonal_expansion (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    offDiagonalCellCount rl cl=
      (labelCount m rl 0*labelCount n cl 1+labelCount m rl 1*labelCount n cl 0)+
      (labelCount m rl 0*labelCount n cl 2+labelCount m rl 2*labelCount n cl 0)+
      (labelCount m rl 1*labelCount n cl 2+labelCount m rl 2*labelCount n cl 1) := by
  have h := block_pairs_sum rl cl
  rw [fsum_three] at h
  change (blockCount rl cl 0 1+blockCount rl cl 1 0)+
    (blockCount rl cl 0 2+blockCount rl cl 2 0)+
    (blockCount rl cl 1 2+blockCount rl cl 2 1)=offDiagonalCellCount rl cl at h
  simpa only [block_count_product] using h.symm

theorem offDiagonal_diagonal_total (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    offDiagonalCellCount rl cl+diagonalCount rl cl=m*n := by
  have hr := labelCount_sum m rl
  have hc := labelCount_sum n cl
  rw [fsum_three] at hr hc
  rw [offDiagonal_expansion,diagonalCount,fsum_three]
  grind

theorem balanced_diagonal_pair (a b c d : Nat) (hab : a≤b+1) (hba : b≤a+1)
    (hcd : c≤d+1) (hdc : d≤c+1) : a*c+b*d≤a*d+b*c+1 := by
  have he : a=b ∨ a=b+1 ∨ b=a+1 := by omega
  have hf : c=d ∨ c=d+1 ∨ d=c+1 := by omega
  rcases he with he | he | he <;> rcases hf with hf | hf | hf
  all_goals rw [he,hf]
  all_goals try simp only [Nat.add_mul,Nat.mul_add,Nat.one_mul,Nat.mul_one]
  all_goals omega

theorem balanced_offDiagonal_lower (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (hr : BalancedLabels m rl) (hc : BalancedLabels n cl) :
    2*(m*n)≤3*offDiagonalCellCount rl cl+3 := by
  have h01 := balanced_diagonal_pair (labelCount m rl 0) (labelCount m rl 1)
    (labelCount n cl 0) (labelCount n cl 1) (hr 0 1) (hr 1 0) (hc 0 1) (hc 1 0)
  have h02 := balanced_diagonal_pair (labelCount m rl 0) (labelCount m rl 2)
    (labelCount n cl 0) (labelCount n cl 2) (hr 0 2) (hr 2 0) (hc 0 2) (hc 2 0)
  have h12 := balanced_diagonal_pair (labelCount m rl 1) (labelCount m rl 2)
    (labelCount n cl 1) (labelCount n cl 2) (hr 1 2) (hr 2 1) (hc 1 2) (hc 2 1)
  have hO := offDiagonal_expansion rl cl
  have hD : diagonalCount rl cl=labelCount m rl 0*labelCount n cl 0+
      labelCount m rl 1*labelCount n cl 1+labelCount m rl 2*labelCount n cl 2 := fsum_three _
  have hT := offDiagonal_diagonal_total rl cl
  omega

theorem balanced_product_difference (a b c d : Nat) (hab : a≤b+1) (hba : b≤a+1)
    (hcd : c≤d+1) (hdc : d≤c+1) : (a*d-b*c)+(b*c-a*d)≤a+b+c+d := by
  have h1 := Nat.mul_le_mul_left a hdc
  have h2 := Nat.mul_le_mul_right c hab
  have h3 := Nat.mul_le_mul_left b hcd
  have h4 := Nat.mul_le_mul_right d hba
  simp only [Nat.add_mul,Nat.mul_add,Nat.one_mul,Nat.mul_one] at h1 h2 h3 h4
  omega

theorem product_imbalance_bound (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (hr : BalancedLabels m rl) (hc : BalancedLabels n cl) : productImbalance rl cl≤2*(m+n) := by
  have h := fsum_le 3 _
    (fun k => labelCount m rl (ConstructionFrame.lo k)+labelCount m rl (ConstructionFrame.hi k)+
      labelCount n cl (ConstructionFrame.lo k)+labelCount n cl (ConstructionFrame.hi k))
    (fun k => balanced_product_difference _ _ _ _ (hr _ _) (hr _ _) (hc _ _) (hc _ _))
  change productImbalance rl cl≤_ at h
  have hRHS : fsum 3 (fun k => labelCount m rl (ConstructionFrame.lo k)+labelCount m rl (ConstructionFrame.hi k)+
      labelCount n cl (ConstructionFrame.lo k)+labelCount n cl (ConstructionFrame.hi k))=2*(m+n) := by
    have hR := labelCount_sum m rl
    have hC := labelCount_sum n cl
    rw [fsum_three] at hR hC ⊢
    change (labelCount m rl 0+labelCount m rl 1+labelCount n cl 0+labelCount n cl 1)+
      (labelCount m rl 0+labelCount m rl 2+labelCount n cl 0+labelCount n cl 2)+
      (labelCount m rl 1+labelCount m rl 2+labelCount n cl 1+labelCount n cl 2)=2*(m+n)
    omega
  rw [hRHS] at h
  exact h

theorem symmetric_bucket_imbalance (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (hs : SymmetricFixed B rl cl) : imbalance B rl cl=productImbalance rl cl := by
  apply fsum_congr
  intro k
  have h1 := bucket_fixed_partition B rl cl (ConstructionFrame.lo k) (ConstructionFrame.hi k)
  have h2 := bucket_fixed_partition B rl cl (ConstructionFrame.hi k) (ConstructionFrame.lo k)
  rw [←hs (ConstructionFrame.lo k) (ConstructionFrame.hi k)] at h2
  rw [block_count_product] at h1 h2
  omega

/-- A finite bound with ample boundary allowance, valid also in small dimensions. -/
theorem balanced_objective_lower (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (hB : OffDiagonalBase B rl cl) (hr : BalancedLabels m rl) (hc : BalancedLabels n cl)
    (hs : SymmetricFixed B rl cl) :
    2*(m*n)+3*fixedCount B≤6*objective B (pairs B rl cl)+12*(m+n) := by
  have hD := balanced_offDiagonal_lower rl cl hr hc
  have hI := product_imbalance_bound rl cl hr hc
  rw [←symmetric_bucket_imbalance B rl cl hs] at hI
  have hE := exact_objective_identity B rl cl hB
  by_cases hmn : 0<m+n
  · omega
  · have hm : m=0 := by omega
    have hn : n=0 := by omega
    subst m
    subst n
    unfold objective
    simp only [Nat.zero_add,Nat.mul_zero]
    omega

theorem balanced_zA_lower (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (hc4 : C4Free B) (hB : OffDiagonalBase B rl cl)
    (hr : BalancedLabels m rl) (hc : BalancedLabels n cl) (hs : SymmetricFixed B rl cl) :
    2*(m*n)+3*fixedCount B≤6*zA m n+12*(m+n) := by
  have ha := template_admissible B rl cl hc4 hB
  have hl := balanced_objective_lower B rl cl hB hr hc hs
  have hu := objective_le_zA B _ _ ha
  omega

theorem equal_class_objective (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (hB : OffDiagonalBase B rl cl) (hs : SymmetricFixed B rl cl) (a b : Nat)
    (hr : ∀ i, labelCount m rl i=a) (hc : ∀ i, labelCount n cl i=b) :
    2*objective B (pairs B rl cl)=6*(a*b)+fixedCount B := by
  have hI : productImbalance rl cl=0 := by
    unfold productImbalance
    rw [fsum_congr 3 _ (fun _ => 0)]
    · simp [fsum_const]
    · intro k
      simp [hr,hc]
  have hD : offDiagonalCellCount rl cl=6*(a*b) := by
    rw [offDiagonal_expansion]
    simp only [hr,hc]
    omega
  have h := exact_objective_identity B rl cl hB
  rw [symmetric_bucket_imbalance B rl cl hs,hI,hD] at h
  omega

#print axioms labelCount_sum
#print axioms offDiagonal_diagonal_total
#print axioms balanced_offDiagonal_lower
#print axioms product_imbalance_bound
#print axioms symmetric_bucket_imbalance
#print axioms balanced_objective_lower
#print axioms balanced_zA_lower
#print axioms equal_class_objective
end ReciprocalTemplate


==> anc/lean/extended-lean-companion/sharp-second-order/source/TemplateCounts.lean <==
import TemplateGeometry
import C4Quadratic

/-! Exact finite block, bucket, pair, and objective identities. -/
namespace ReciprocalTemplate

open OriginalAugmented EvenParity PairedPivotCore BooleanMatrixGeometry GridModel

variable {m n : Nat}

theorem fixedBlockCount_eq_mask (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (i j : Fin 3) :
    fixedBlockCount B rl cl i j=fixedCount (fun r c => decide (rl r=i ∧ cl c=j) && B r c) := by
  have hp : (fixedBlock B rl cl i j).Perm
      (cells (List.finRange m) (List.finRange n) (fun r c => decide (rl r=i ∧ cl c=j) && B r c)) := by
    apply List.perm_iff_count.mpr
    intro p
    have hn : (fixedBlock B rl cl i j).Nodup := List.Pairwise.filter (fun p : Cell (Fin m) (Fin n) => B p.1 p.2) (block_nodup rl cl i j)
    rw [hn.count,(occupied_cells_nodup m n _).count]
    simp only [fixed_block_mem,occupied_cells_mem,Bool.and_eq_true,decide_eq_true_eq,and_assoc]
  exact hp.length_eq

/-- Count adapter for an independently constructed Boolean graph base. -/
theorem fixedBlockCount_eq_sum (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (i j : Fin 3) :
    fixedBlockCount B rl cl i j=
      fsum m (fun r => fsum n (fun c => bit (decide (rl r=i ∧ cl c=j) && B r c))) := by
  rw [fixedBlockCount_eq_mask,UnrestrictedUniform.fixedCount_eq_total]
  rfl

theorem label_pair_indicator (i j : Fin 3) (b : Bool) :
    fsum 3 (fun k => bit (decide (i=ConstructionFrame.lo k ∧ j=ConstructionFrame.hi k) && b)+
      bit (decide (i=ConstructionFrame.hi k ∧ j=ConstructionFrame.lo k) && b))=
      bit (decide (i≠j) && b) := by
  rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl <;>
    rcases ConstructionFrame.kind_cases j with rfl | rfl | rfl <;> cases b <;> decide

theorem fixed_pairs_sum_mask (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    fsum 3 (fun k => fixedBlockCount B rl cl (ConstructionFrame.lo k) (ConstructionFrame.hi k)+
      fixedBlockCount B rl cl (ConstructionFrame.hi k) (ConstructionFrame.lo k))=
      fixedCount (fun r c => decide (rl r≠cl c) && B r c) := by
  have hk : ∀ k,
      fixedBlockCount B rl cl (ConstructionFrame.lo k) (ConstructionFrame.hi k)+
        fixedBlockCount B rl cl (ConstructionFrame.hi k) (ConstructionFrame.lo k)=
      fsum m (fun r => fsum n (fun c =>
        bit (decide (rl r=ConstructionFrame.lo k ∧ cl c=ConstructionFrame.hi k) && B r c)+
        bit (decide (rl r=ConstructionFrame.hi k ∧ cl c=ConstructionFrame.lo k) && B r c))) := by
    intro k
    rw [fixedBlockCount_eq_sum,fixedBlockCount_eq_sum,←fsum_add]
    apply fsum_congr
    intro r
    exact (fsum_add n _ _).symm
  rw [fsum_congr 3 _ _ hk,fsum_swap,UnrestrictedUniform.fixedCount_eq_total]
  apply fsum_congr
  intro r
  rw [fsum_swap]
  apply fsum_congr
  intro c
  exact label_pair_indicator (rl r) (cl c) (B r c)

theorem fixed_pairs_sum (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (hB : OffDiagonalBase B rl cl) :
    fsum 3 (fun k => fixedBlockCount B rl cl (ConstructionFrame.lo k) (ConstructionFrame.hi k)+
      fixedBlockCount B rl cl (ConstructionFrame.hi k) (ConstructionFrame.lo k))=fixedCount B := by
  rw [fixed_pairs_sum_mask]
  have he : (fun r c => decide (rl r≠cl c) && B r c)=B := by
    funext r c
    cases hb : B r c with
    | false => simp
    | true => simp [hB r c hb]
  rw [he]

theorem fixedBlockCount_true (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (i j : Fin 3) :
    fixedBlockCount (fun _ _ => true) rl cl i j=blockCount rl cl i j := by
  simp [fixedBlockCount,fixedBlock,blockCount]

theorem block_pairs_sum (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    fsum 3 (fun k => blockCount rl cl (ConstructionFrame.lo k) (ConstructionFrame.hi k)+
      blockCount rl cl (ConstructionFrame.hi k) (ConstructionFrame.lo k))=offDiagonalCellCount rl cl := by
  have h := fixed_pairs_sum_mask (fun _ _ => true) rl cl
  simp only [fixedBlockCount_true,Bool.and_true] at h
  exact h

def availableSum (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) : Nat :=
  fsum 3 (fun k => bucketCount B rl cl (ConstructionFrame.lo k) (ConstructionFrame.hi k)+
    bucketCount B rl cl (ConstructionFrame.hi k) (ConstructionFrame.lo k))

def imbalance (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) : Nat :=
  fsum 3 (fun k =>
    (bucketCount B rl cl (ConstructionFrame.lo k) (ConstructionFrame.hi k)-
      bucketCount B rl cl (ConstructionFrame.hi k) (ConstructionFrame.lo k))+
    (bucketCount B rl cl (ConstructionFrame.hi k) (ConstructionFrame.lo k)-
      bucketCount B rl cl (ConstructionFrame.lo k) (ConstructionFrame.hi k)))

theorem available_fixed_sum (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (hB : OffDiagonalBase B rl cl) : availableSum B rl cl+fixedCount B=offDiagonalCellCount rl cl := by
  have hp : ∀ k,
      (bucketCount B rl cl (ConstructionFrame.lo k) (ConstructionFrame.hi k)+
       bucketCount B rl cl (ConstructionFrame.hi k) (ConstructionFrame.lo k))+
      (fixedBlockCount B rl cl (ConstructionFrame.lo k) (ConstructionFrame.hi k)+
       fixedBlockCount B rl cl (ConstructionFrame.hi k) (ConstructionFrame.lo k))=
      blockCount rl cl (ConstructionFrame.lo k) (ConstructionFrame.hi k)+
        blockCount rl cl (ConstructionFrame.hi k) (ConstructionFrame.lo k) := by
    intro k
    have h1 := bucket_fixed_partition B rl cl (ConstructionFrame.lo k) (ConstructionFrame.hi k)
    have h2 := bucket_fixed_partition B rl cl (ConstructionFrame.hi k) (ConstructionFrame.lo k)
    omega
  have h := fsum_congr 3 _ _ hp
  rw [fsum_add,fixed_pairs_sum B rl cl hB,block_pairs_sum] at h
  exact h

theorem exact_pair_count (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    (pairs B rl cl).length=fsum 3 (fun k => min
      (bucketCount B rl cl (ConstructionFrame.lo k) (ConstructionFrame.hi k))
      (bucketCount B rl cl (ConstructionFrame.hi k) (ConstructionFrame.lo k))) := by
  unfold pairs
  rw [flatMap_length_nsum]
  apply nsum_congr
  intro k hk
  exact List.length_zip

theorem pair_imbalance_identity (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    2*(pairs B rl cl).length+imbalance B rl cl=availableSum B rl cl := by
  have hp : ∀ a b : Nat, 2*min a b+((a-b)+(b-a))=a+b := by intro a b; omega
  have h := fsum_congr 3 _ _ (fun k => hp
    (bucketCount B rl cl (ConstructionFrame.lo k) (ConstructionFrame.hi k))
    (bucketCount B rl cl (ConstructionFrame.hi k) (ConstructionFrame.lo k)))
  rw [fsum_add,fsum_mul_left,←exact_pair_count] at h
  exact h

/-- Exact identity, without truncated subtraction of the imbalance. -/
theorem exact_objective_identity (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (hB : OffDiagonalBase B rl cl) :
    2*objective B (pairs B rl cl)+imbalance B rl cl=offDiagonalCellCount rl cl+fixedCount B := by
  have h1 := pair_imbalance_identity B rl cl
  have h2 := available_fixed_sum B rl cl hB
  unfold objective
  omega

#print axioms fixedBlockCount_eq_sum
#print axioms fixed_pairs_sum
#print axioms block_pairs_sum
#print axioms exact_pair_count
#print axioms pair_imbalance_identity
#print axioms exact_objective_identity
end ReciprocalTemplate


==> anc/lean/extended-lean-companion/sharp-second-order/source/TemplateData.lean <==
import OriginalCounts
import FrameCover

/-! General finite three-label template and actual fixed/available blocks. -/
namespace ReciprocalTemplate

open OriginalAugmented PairedPivotCore BooleanMatrixGeometry GridModel

variable {m n : Nat}

def labelRows (m : Nat) (rowLabel : Fin m → Fin 3) (i : Fin 3) : List (Fin m) :=
  (List.finRange m).filter (fun r => decide (rowLabel r=i))
def labelCount (m : Nat) (rowLabel : Fin m → Fin 3) (i : Fin 3) : Nat := (labelRows m rowLabel i).length

def blockCells (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (i j : Fin 3) :
    List (Cell (Fin m) (Fin n)) := grid (labelRows m rowLabel i) (labelRows n colLabel j)
def blockCount (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (i j : Fin 3) : Nat :=
  (blockCells rowLabel colLabel i j).length

def fixedBlock (B : Matrix m n) (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (i j : Fin 3) :
    List (Cell (Fin m) (Fin n)) := (blockCells rowLabel colLabel i j).filter (fun p => B p.1 p.2)
def fixedBlockCount (B : Matrix m n) (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (i j : Fin 3) : Nat :=
  (fixedBlock B rowLabel colLabel i j).length

def bucket (B : Matrix m n) (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (i j : Fin 3) :
    List (Cell (Fin m) (Fin n)) := (blockCells rowLabel colLabel i j).filter (fun p => !(B p.1 p.2))
def bucketCount (B : Matrix m n) (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (i j : Fin 3) : Nat :=
  (bucket B rowLabel colLabel i j).length

def offDiagonal (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) : Matrix m n :=
  fun r c => decide (rowLabel r≠colLabel c)
def offDiagonalCellCount (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) : Nat :=
  fixedCount (offDiagonal rowLabel colLabel)
def OffDiagonalBase (B : Matrix m n) (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) : Prop :=
  ∀ r c, B r c=true → rowLabel r≠colLabel c

def matching (B : Matrix m n) (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (k : Fin 3) : List (Pair m n) :=
  (bucket B rowLabel colLabel (ConstructionFrame.lo k) (ConstructionFrame.hi k)).zip
    (bucket B rowLabel colLabel (ConstructionFrame.hi k) (ConstructionFrame.lo k))
def pairs (B : Matrix m n) (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) : List (Pair m n) :=
  (List.finRange 3).flatMap (matching B rowLabel colLabel)
def selected (B : Matrix m n) (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) : Matrix m n :=
  fun r c => decide ((r,c)∈PairedPivotCounting.flattenPairs (pairs B rowLabel colLabel))

theorem labelRows_mem (m : Nat) (rowLabel : Fin m → Fin 3) (i : Fin 3) (r : Fin m) :
    r∈labelRows m rowLabel i ↔ rowLabel r=i := by simp [labelRows,finRange_mem]

theorem labelRows_nodup (m : Nat) (rowLabel : Fin m → Fin 3) (i : Fin 3) :
    (labelRows m rowLabel i).Nodup := List.Pairwise.filter _ (finRange_nodup m)

theorem block_mem (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (i j : Fin 3)
    (p : Cell (Fin m) (Fin n)) : p∈blockCells rowLabel colLabel i j ↔ rowLabel p.1=i ∧ colLabel p.2=j := by
  simp [blockCells,grid_mem,labelRows_mem]

theorem block_nodup (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (i j : Fin 3) :
    (blockCells rowLabel colLabel i j).Nodup :=
  grid_nodup _ _ (labelRows_nodup m rowLabel i) (labelRows_nodup n colLabel j)

theorem block_count_product (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (i j : Fin 3) :
    blockCount rowLabel colLabel i j=labelCount m rowLabel i*labelCount n colLabel j :=
  OriginalAugmented.grid_length _ _

theorem fixed_block_mem (B : Matrix m n) (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (i j : Fin 3)
    (p : Cell (Fin m) (Fin n)) : p∈fixedBlock B rowLabel colLabel i j ↔
      rowLabel p.1=i ∧ colLabel p.2=j ∧ B p.1 p.2=true := by
  simp [fixedBlock,block_mem,and_assoc]

theorem bucket_mem (B : Matrix m n) (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (i j : Fin 3)
    (p : Cell (Fin m) (Fin n)) : p∈bucket B rowLabel colLabel i j ↔
      rowLabel p.1=i ∧ colLabel p.2=j ∧ B p.1 p.2=false := by
  simp [bucket,block_mem,and_assoc]

theorem bucket_nodup (B : Matrix m n) (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (i j : Fin 3) :
    (bucket B rowLabel colLabel i j).Nodup := List.Pairwise.filter _ (block_nodup rowLabel colLabel i j)

theorem bucket_fixed_partition (B : Matrix m n) (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (i j : Fin 3) :
    bucketCount B rowLabel colLabel i j+fixedBlockCount B rowLabel colLabel i j=blockCount rowLabel colLabel i j := by
  have h : ∀ xs : List (Cell (Fin m) (Fin n)),
      (xs.filter (fun p => !(B p.1 p.2))).length+(xs.filter (fun p => B p.1 p.2)).length=xs.length := by
    intro xs
    induction xs with
    | nil => rfl
    | cons p xs ih => cases hp : B p.1 p.2 <;> simp [hp] <;> omega
  exact h _

theorem matching_spec (B : Matrix m n) (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3)
    (k : Fin 3) (p : Pair m n) (hp : p∈matching B rowLabel colLabel k) :
    (rowLabel p.1.1=ConstructionFrame.lo k ∧ colLabel p.1.2=ConstructionFrame.hi k ∧ B p.1.1 p.1.2=false) ∧
    (rowLabel p.2.1=ConstructionFrame.hi k ∧ colLabel p.2.2=ConstructionFrame.lo k ∧ B p.2.1 p.2.2=false) := by
  have h := List.of_mem_zip hp
  exact ⟨(bucket_mem B rowLabel colLabel _ _ p.1).mp h.1,(bucket_mem B rowLabel colLabel _ _ p.2).mp h.2⟩

theorem pairs_mem (B : Matrix m n) (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (p : Pair m n) :
    p∈pairs B rowLabel colLabel ↔ ∃ k, p∈matching B rowLabel colLabel k := by
  simp [pairs,List.mem_flatMap,finRange_mem]

#print axioms block_count_product
#print axioms fixed_block_mem
#print axioms bucket_mem
#print axioms bucket_fixed_partition
#print axioms matching_spec
end ReciprocalTemplate


==> anc/lean/extended-lean-companion/sharp-second-order/source/TemplateGeometry.lean <==
import TemplateData

/-! Original admissibility of the actual reciprocal-bucket construction. -/
namespace ReciprocalTemplate

open OriginalAugmented PairedPivotCore BooleanMatrixGeometry GridModel
open PairedPivotCounting (flattenPairs)

variable {m n : Nat}

theorem selected_iff (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (r : Fin m) (c : Fin n) :
    selected B rl cl r c=true ↔ (r,c)∈flattenPairs (pairs B rl cl) := by simp [selected]

theorem selected_support (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (r : Fin m) (c : Fin n) (hc : selected B rl cl r c=true) : rl r≠cl c ∧ B r c=false := by
  obtain ⟨p,hp,he⟩ := (ConstructionFrame.flatten_mem _ _).mp ((selected_iff B rl cl r c).mp hc)
  obtain ⟨k,hk⟩ := (pairs_mem B rl cl p).mp hp
  have hs := matching_spec B rl cl k p hk
  have hlt := ConstructionFrame.lo_lt_hi k
  rcases he with he | he
  · have hr := congrArg Prod.fst he
    have hh := congrArg Prod.snd he
    dsimp only at hr hh
    rw [hr,hh]
    refine ⟨?_,hs.1.2.2⟩
    rw [hs.1.1,hs.1.2.1]
    omega
  · have hr := congrArg Prod.fst he
    have hh := congrArg Prod.snd he
    dsimp only at hr hh
    rw [hr,hh]
    refine ⟨?_,hs.2.2.2⟩
    rw [hs.2.1,hs.2.2.1]
    omega

theorem full_off_diagonal (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (hB : OffDiagonalBase B rl cl) (r : Fin m) (c : Fin n)
    (hc : full B (selected B rl cl) r c=true) : rl r≠cl c := by
  rcases (full_iff B (selected B rl cl) r c).mp hc with h | h
  · exact hB r c h
  · exact (selected_support B rl cl r c h).1

theorem opposite_holes (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (hB : OffDiagonalBase B rl cl) (p : Pair m n) (hp : p∈pairs B rl cl) :
    ¬full B (selected B rl cl) p.1.1 p.2.2=true ∧ ¬full B (selected B rl cl) p.2.1 p.1.2=true := by
  obtain ⟨k,hk⟩ := (pairs_mem B rl cl p).mp hp
  have hs := matching_spec B rl cl k p hk
  constructor
  · intro h
    have hn := full_off_diagonal B rl cl hB _ _ h
    rw [hs.1.1,hs.2.2.1] at hn
    exact hn rfl
  · intro h
    have hn := full_off_diagonal B rl cl hB _ _ h
    rw [hs.2.1,hs.1.2.1] at hn
    exact hn rfl

theorem no_five (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (hB : OffDiagonalBase B rl cl) (p : Pair m n) (hp : p∈pairs B rl cl) (x : Fin m) (y : Fin n) :
    ¬Five (fun r c => full B (selected B rl cl) r c=true) p.1 p.2 (x,y) := by
  rintro ⟨hxy,hx1,hx2,h1y,h2y⟩
  obtain ⟨k,hk⟩ := (pairs_mem B rl cl p).mp hp
  have hs := matching_spec B rl cl k p hk
  have hxy' := full_off_diagonal B rl cl hB x y hxy
  have hx1' := full_off_diagonal B rl cl hB x p.1.2 hx1
  have hx2' := full_off_diagonal B rl cl hB x p.2.2 hx2
  have h1y' := full_off_diagonal B rl cl hB p.1.1 y h1y
  have h2y' := full_off_diagonal B rl cl hB p.2.1 y h2y
  rw [hs.1.2.1] at hx1'
  rw [hs.2.2.1] at hx2'
  rw [hs.1.1] at h1y'
  rw [hs.2.1] at h2y'
  have hlt := ConstructionFrame.lo_lt_hi k
  have hne : ConstructionFrame.lo k≠ConstructionFrame.hi k := by omega
  have he := ConstructionFrame.third_color_unique (ConstructionFrame.lo k) (ConstructionFrame.hi k)
    (rl x) (cl y) hne hx2' hx1' (Ne.symm h1y') (Ne.symm h2y')
  exact hxy' he

theorem matching_nodup (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (k : Fin 3) :
    (flattenPairs (matching B rl cl k)).Nodup := by
  apply ConstructionFrame.flatten_zip_nodup _ _ (bucket_nodup B rl cl _ _) (bucket_nodup B rl cl _ _)
  intro p hp q hq he
  have h1 := (bucket_mem B rl cl _ _ p).mp hp
  have h2 := (bucket_mem B rl cl _ _ q).mp hq
  have hr := congrArg (fun p : Cell (Fin m) (Fin n) => rl p.1) he
  dsimp only at hr
  rw [h1.1,h2.1] at hr
  have hlt := ConstructionFrame.lo_lt_hi k
  omega

theorem endpoint_signature (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (k : Fin 3) (p : Cell (Fin m) (Fin n)) (hp : p∈flattenPairs (matching B rl cl k)) :
    (rl p.1=ConstructionFrame.lo k ∧ cl p.2=ConstructionFrame.hi k) ∨
    (rl p.1=ConstructionFrame.hi k ∧ cl p.2=ConstructionFrame.lo k) := by
  obtain ⟨q,hq,he⟩ := (ConstructionFrame.flatten_mem _ _).mp hp
  have hs := matching_spec B rl cl k q hq
  rcases he with rfl | rfl
  · exact Or.inl ⟨hs.1.1,hs.1.2.1⟩
  · exact Or.inr ⟨hs.2.1,hs.2.2.1⟩

theorem signature_unique (a b : Fin 3) (k l : Fin 3)
    (hk : (a=ConstructionFrame.lo k ∧ b=ConstructionFrame.hi k) ∨ (a=ConstructionFrame.hi k ∧ b=ConstructionFrame.lo k))
    (hl : (a=ConstructionFrame.lo l ∧ b=ConstructionFrame.hi l) ∨ (a=ConstructionFrame.hi l ∧ b=ConstructionFrame.lo l)) : k=l := by
  have hK := ConstructionFrame.lo_lt_hi k
  have hL := ConstructionFrame.lo_lt_hi l
  rcases hk with ⟨ha,hb⟩ | ⟨ha,hb⟩ <;> rcases hl with ⟨hc,hd⟩ | ⟨hc,hd⟩
  · exact ConstructionFrame.kind_injective k l (ha.symm.trans hc) (hb.symm.trans hd)
  · omega
  · omega
  · exact ConstructionFrame.kind_injective k l (hb.symm.trans hd) (ha.symm.trans hc)

theorem pairs_nodup (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    (flattenPairs (pairs B rl cl)).Nodup := by
  rw [pairs,ConstructionFrame.flatten_flatMap]
  apply List.pairwise_flatMap.mpr
  refine ⟨fun k _ => matching_nodup B rl cl k,?_⟩
  apply (finRange_nodup 3).imp
  intro k l hne p hp q hq he
  exact hne (signature_unique (rl p.1) (cl p.2) k l
    (endpoint_signature B rl cl k p hp) (endpoint_signature B rl cl l p (he ▸ hq)))

theorem selected_cover (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    (cells (List.finRange m) (List.finRange n) (selected B rl cl)).Perm (flattenPairs (pairs B rl cl)) := by
  apply List.perm_iff_count.mpr
  intro p
  rw [(occupied_cells_nodup m n (selected B rl cl)).count,(pairs_nodup B rl cl).count]
  simp only [occupied_cells_mem,selected_iff]

/-- Actual original admissibility; all pairing and C3 properties are proved. -/
theorem template_admissible (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (hc4 : EvenParity.C4Free B) (hB : OffDiagonalBase B rl cl) :
    Admissible B (selected B rl cl) (pairs B rl cl) := by
  refine ⟨hc4,?_,selected_cover B rl cl,?_,?_⟩
  · intro r c hb
    cases ha : selected B rl cl r c with
    | false => rfl
    | true =>
      have hz := (selected_support B rl cl r c ha).2
      rw [hb] at hz
      cases hz
  · intro p hp _ _ h
    exact (opposite_holes B rl cl hB p hp).1 h.1
  · intro p hp x y _ _ _ _
    exact no_five B rl cl hB p hp x y

#print axioms selected_support
#print axioms full_off_diagonal
#print axioms opposite_holes
#print axioms no_five
#print axioms pairs_nodup
#print axioms selected_cover
#print axioms template_admissible
end ReciprocalTemplate


==> anc/lean/extended-lean-companion/sharp-second-order/source/TemplateModThree.lean <==
import TemplateBalanced
import ThreeTypeCounts

/-! The canonical mod-three labels are actually balanced in every dimension. -/
namespace ReciprocalTemplate

open OriginalAugmented EvenParity

variable {m n : Nat}

def mod3Label (k : Nat) (r : Fin k) : Fin 3 := ⟨r.val%3,by omega⟩

theorem balancedCapacity_succ (k : Nat) (i : Fin 3) :
    UniversalThird.balancedCapacity (k+1) i=
      UniversalThird.balancedCapacity k i+bit (decide (k%3=i.val)) := by
  have hnext : (k+1)%3=(if k%3=2 then 0 else k%3+1) := by split <;> omega
  have hdiv : (k+1)/3=k/3+(if k%3=2 then 1 else 0) := by split <;> omega
  have hrem : k%3=0 ∨ k%3=1 ∨ k%3=2 := by omega
  unfold UniversalThird.balancedCapacity
  rw [hnext,hdiv]
  rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl <;>
    rcases hrem with hrem | hrem | hrem <;> simp [hrem,bit]

theorem residue_sum (k : Nat) (i : Fin 3) :
    fsum k (fun r => bit (decide (r.val%3=i.val)))=UniversalThird.balancedCapacity k i := by
  induction k with
  | zero => simp [fsum,nsum,UniversalThird.balancedCapacity]
  | succ k ih =>
    unfold fsum
    rw [List.finRange_succ_last,UnrestrictedUniform.nsum_append,UnrestrictedUniform.nsum_map]
    simp only [nsum,Fin.val_last,Nat.add_zero]
    change fsum k (fun r => bit (decide (r.val%3=i.val)))+bit (decide (k%3=i.val))=
      UniversalThird.balancedCapacity (k+1) i
    rw [ih]
    exact (balancedCapacity_succ k i).symm

theorem mod3_labelCount (k : Nat) (i : Fin 3) :
    labelCount k (mod3Label k) i=UniversalThird.balancedCapacity k i := by
  rw [labelCount_eq_sum]
  have h : ∀ r : Fin k, bit (decide (mod3Label k r=i))=bit (decide (r.val%3=i.val)) := by
    intro r
    have he : mod3Label k r=i ↔ r.val%3=i.val := Fin.ext_iff
    simp only [he]
  rw [fsum_congr k _ _ h]
  exact residue_sum k i

theorem mod3_balanced (k : Nat) : BalancedLabels k (mod3Label k) := by
  intro i j
  rw [mod3_labelCount,mod3_labelCount]
  have hi := UniversalThird.balanced_capacity_range k i
  have hj := UniversalThird.balanced_capacity_range k j
  omega

theorem mod3_equal_classes (a : Nat) (i : Fin 3) : labelCount (3*a) (mod3Label (3*a)) i=a := by
  rw [mod3_labelCount]
  have hdiv : (3*a)/3=a := by omega
  have hrem : (3*a)%3=0 := by omega
  simp [UniversalThird.balancedCapacity,hdiv,hrem]

/-- An actual canonical configuration with the finite F/2 gain. -/
theorem mod3_template_configuration (B : Matrix m n) (hc4 : C4Free B)
    (hB : OffDiagonalBase B (mod3Label m) (mod3Label n))
    (hs : SymmetricFixed B (mod3Label m) (mod3Label n)) :
    Admissible B (selected B (mod3Label m) (mod3Label n)) (pairs B (mod3Label m) (mod3Label n)) ∧
      2*(m*n)+3*fixedCount B≤6*objective B (pairs B (mod3Label m) (mod3Label n))+12*(m+n) := by
  exact ⟨template_admissible B _ _ hc4 hB,
    balanced_objective_lower B _ _ hB (mod3_balanced m) (mod3_balanced n) hs⟩

theorem mod3_zA_lower (B : Matrix m n) (hc4 : C4Free B)
    (hB : OffDiagonalBase B (mod3Label m) (mod3Label n))
    (hs : SymmetricFixed B (mod3Label m) (mod3Label n)) :
    2*(m*n)+3*fixedCount B≤6*zA m n+12*(m+n) :=
  balanced_zA_lower B _ _ hc4 hB (mod3_balanced m) (mod3_balanced n) hs

theorem mod3_equal_objective (a b : Nat) (B : Matrix (3*a) (3*b))
    (hB : OffDiagonalBase B (mod3Label (3*a)) (mod3Label (3*b)))
    (hs : SymmetricFixed B (mod3Label (3*a)) (mod3Label (3*b))) :
    2*objective B (pairs B (mod3Label (3*a)) (mod3Label (3*b)))=6*(a*b)+fixedCount B :=
  equal_class_objective B _ _ hB hs a b (mod3_equal_classes a) (mod3_equal_classes b)

#print axioms mod3_labelCount
#print axioms mod3_balanced
#print axioms mod3_equal_classes
#print axioms mod3_template_configuration
#print axioms mod3_zA_lower
#print axioms mod3_equal_objective
end ReciprocalTemplate


==> anc/lean/extended-lean-companion/sharp-second-order/source/ThreeTypeCounts.lean <==
import Std

/-! Explicit integral three-type allocation; no Hall theorem is assumed. -/
namespace UniversalThird

structure AssignmentCounts (w0 w1 w2 free q0 q1 q2 : Nat) where
  x01 : Nat
  x02 : Nat
  x10 : Nat
  x12 : Nat
  x20 : Nat
  x21 : Nat
  f0 : Nat
  f1 : Nat
  f2 : Nat
  row0 : x01+x02=w0
  row1 : x10+x12=w1
  row2 : x20+x21=w2
  free_row : f0+f1+f2=free
  capacity0 : x10+x20+f0=q0
  capacity1 : x01+x21+f1=q1
  capacity2 : x02+x12+f2=q2

/-- Reserve type 2 for the type-1-forbidden group, fill the remaining
capacity there, then fill types 0 and 1 and the unrestricted residual. -/
def assignmentCounts (w0 w1 w2 free q0 q1 q2 : Nat)
    (hsum : w0+w1+w2+free=q0+q1+q2)
    (h0 : w0≤q1+q2) (h1 : w1≤q0+q2) (h2 : w2≤q0+q1) :
    AssignmentCounts w0 w1 w2 free q0 q1 q2 := by
  let reserve := w1-q0
  let x02 := min w0 (q2-reserve)
  let x01 := w0-x02
  let x12 := min w1 (q2-x02)
  let x10 := w1-x12
  let x20 := min w2 (q0-x10)
  let x21 := w2-x20
  have hr : reserve≤q2 := by dsimp only [reserve]; omega
  have hx02 : x02≤w0 ∧ x02≤q2-reserve := by dsimp only [x02]; omega
  have hx01 : x01≤q1 := by dsimp only [x01,x02,reserve]; omega
  have hx12 : x12≤w1 ∧ x02+x12≤q2 := by dsimp only [x12]; omega
  have hx10 : x10≤q0 := by dsimp only [x10,x12,reserve] at *; omega
  have hx20 : x20≤w2 ∧ x10+x20≤q0 := by dsimp only [x20]; omega
  have hx21 : x01+x21≤q1 := by
    dsimp only [x21,x20,x10,x12,x01,x02,reserve] at *
    omega
  refine ⟨x01,x02,x10,x12,x20,x21,q0-x10-x20,q1-x01-x21,q2-x02-x12,?_,?_,?_,?_,?_,?_,?_⟩
  · dsimp only [x01]; omega
  · dsimp only [x10]; omega
  · dsimp only [x21]; omega
  · dsimp only [x01,x10,x21] at *; omega
  · omega
  · omega
  · omega

def balancedCapacity (S : Nat) (i : Fin 3) : Nat := S/3+(if i.val<S%3 then 1 else 0)

theorem balanced_capacity_sum (S : Nat) :
    balancedCapacity S 0+balancedCapacity S 1+balancedCapacity S 2=S := by
  unfold balancedCapacity
  simp only [Fin.val_zero,Fin.val_one,Fin.val_two]
  have he : S%3=0 ∨ S%3=1 ∨ S%3=2 := by omega
  rcases he with he | he | he <;> simp [he] <;> omega

theorem balanced_capacity_range (S : Nat) (i : Fin 3) :
    S/3≤balancedCapacity S i ∧ balancedCapacity S i≤(S+2)/3 := by
  unfold balancedCapacity
  have hi := i.isLt
  split <;> omega

theorem integer_weight_capacity (S w : Nat) (hw : 9*w≤5*S) (i : Fin 3) :
    w+balancedCapacity S i≤S := by
  have h := balanced_capacity_range S i
  omega

/-- The manuscript's integer weight bound fills genuinely balanced capacities. -/
def balancedAssignmentCounts (S w0 w1 w2 free : Nat)
    (hsum : w0+w1+w2+free=S)
    (h0 : 9*w0≤5*S) (h1 : 9*w1≤5*S) (h2 : 9*w2≤5*S) :
    AssignmentCounts w0 w1 w2 free
      (balancedCapacity S 0) (balancedCapacity S 1) (balancedCapacity S 2) := by
  have hq := balanced_capacity_sum S
  have hw0 := integer_weight_capacity S w0 h0 0
  have hw1 := integer_weight_capacity S w1 h1 1
  have hw2 := integer_weight_capacity S w2 h2 2
  exact assignmentCounts w0 w1 w2 free _ _ _ (by omega) (by omega) (by omega) (by omega)

#print axioms assignmentCounts
#print axioms balanced_capacity_sum
#print axioms balanced_capacity_range
#print axioms integer_weight_capacity
#print axioms balancedAssignmentCounts
end UniversalThird


==> anc/lean/extended-lean-companion/sharp-second-order/source/TripartiteCounts.lean <==
import PrimeSkew
import Mathlib.Algebra.BigOperators.Fin

namespace TripartitePrime
section General
variable {F : Type} [Field F] [Fintype F] {h : ℕ}
variable (a : Fin h → F)

def neighborPoint (i j : Fin 3) (u : Point h F) (b : Fin h) : Point h F :=
  (b,if cyclic i j then u.2+a u.1*a b else u.2-a b*a u.1)

omit [Fintype F] in
theorem neighbor_iff (i j : Fin 3) (hij : i≠j) (u v : Point h F) :
    adjacency a (i,u) (j,v)=true ↔ neighborPoint a i j u v.1=v := by
  classical
  fin_cases i <;> fin_cases j <;> simp_all [adjacency,cyclic,neighborPoint,Forward,Prod.ext_iff]
  all_goals constructor <;> intro hh <;> first | linear_combination hh | linear_combination -hh

theorem neighbors_in_part (i j : Fin 3) (hij : i≠j) (u : Point h F) :
    (Finset.univ.filter (fun v : Point h F => adjacency a (i,u) (j,v)=true)).card=h := by
  classical
  have he : Finset.univ.filter (fun v : Point h F => adjacency a (i,u) (j,v)=true)=
      Finset.univ.image (neighborPoint a i j u) := by
    ext v
    simp only [Finset.mem_filter,Finset.mem_univ,true_and,Finset.mem_image]
    constructor
    · intro hv
      exact ⟨v.1,(neighbor_iff a i j hij u v).mp hv⟩
    · rintro ⟨b,hb⟩
      have hf := congrArg Prod.fst hb
      change b=v.1 at hf
      subst b
      exact (neighbor_iff a i j hij u v).mpr hb
  rw [he,Finset.card_image_of_injective _ (show Function.Injective (neighborPoint a i j u) from
    fun b c hh => congrArg Prod.fst hh)]
  simp

theorem degree_count (u : Vertex h F) :
    Fintype.card {v : Vertex h F // adjacency a u v=true}=2*h := by
  classical
  let e : {v : Vertex h F // adjacency a u v=true} ≃
      (Σ j : Fin 3, {v : Point h F // adjacency a u (j,v)=true}) :=
    { toFun := fun v => ⟨v.1.1,⟨v.1.2,v.2⟩⟩
      invFun := fun v => ⟨(v.1,v.2.1),v.2.2⟩
      left_inv := by rintro ⟨⟨i,v⟩,hv⟩; rfl
      right_inv := by rintro ⟨i,⟨v,hv⟩⟩; rfl }
  rw [Fintype.card_congr e,Fintype.card_sigma]
  have hc : ∀ j : Fin 3, Fintype.card {v : Point h F // adjacency a u (j,v)=true}=
      if u.1=j then 0 else h := by
    intro j
    rw [Fintype.card_subtype]
    rcases u with ⟨i,u⟩
    by_cases hij : i=j
    · subst j
      simp [adjacency_same]
    · simpa [hij] using neighbors_in_part a i j hij u
  simp_rw [hc]
  rcases u with ⟨i,u⟩
  fin_cases i <;> simp [Fin.sum_univ_succ] <;> omega
end General
end TripartitePrime


==> anc/lean/extended-lean-companion/sharp-second-order/source/TripartiteField.lean <==
import AffineBase
import Mathlib.Tactic.FinCases
import Aesop

set_option maxHeartbeats 2000000

namespace TripartitePrime

section General
variable {F : Type} [Field F] {h : ℕ}
variable (a : Fin h → F) (hinj : Function.Injective a)
variable (hskew : ∀ b c, a b+a c≠0)
abbrev Point (h : ℕ) (F : Type) := Fin h × F
abbrev Vertex (h : ℕ) (F : Type) := Fin 3 × Point h F

def Forward (u v : Point h F) : Prop := v.2-u.2=a u.1*a v.1

include hinj in
theorem forward_rectangle (u v b c : Point h F)
    (h₁ : Forward a u b) (h₂ : Forward a v b)
    (h₃ : Forward a u c) (h₄ : Forward a v c) : u=v ∨ b=c := by
  unfold Forward at *
  have hz : (a u.1-a v.1)*(a b.1-a c.1)=0 := by linear_combination -h₁+h₂+h₃-h₄
  rcases mul_eq_zero.mp hz with hu | hb
  · left
    have ha := sub_eq_zero.mp hu
    exact Prod.ext (hinj ha) (by rw [ha] at h₁; linear_combination h₂-h₁)
  · right
    have ha := sub_eq_zero.mp hb
    exact Prod.ext (hinj ha) (by rw [ha] at h₁; linear_combination h₁-h₃)

include hinj hskew in
theorem mixed_same (u v b c : Point h F)
    (h₁ : Forward a u b) (h₂ : Forward a v b)
    (h₃ : Forward a c u) (h₄ : Forward a c v) : u=v := by
  unfold Forward at *
  have hz : (a u.1-a v.1)*(a b.1+a c.1)=0 := by linear_combination -h₁+h₂-h₃+h₄
  have ha := sub_eq_zero.mp ((mul_eq_zero.mp hz).resolve_right (hskew b.1 c.1))
  exact Prod.ext (hinj ha) (by rw [ha] at h₁; linear_combination h₂-h₁)

def cyclic (i j : Fin 3) : Bool :=
  decide ((i.val=0 ∧ j.val=1) ∨ (i.val=1 ∧ j.val=2) ∨ (i.val=2 ∧ j.val=0))

noncomputable def adjacency (u v : Vertex h F) : Bool := by
  classical
  exact if cyclic u.1 v.1 then decide (Forward a u.2 v.2)
    else if cyclic v.1 u.1 then decide (Forward a v.2 u.2) else false

theorem adjacency_symm (u v : Vertex h F) : adjacency a u v=adjacency a v u := by
  rcases u with ⟨i,u⟩; rcases v with ⟨j,v⟩
  fin_cases i <;> fin_cases j <;> simp [adjacency,cyclic]

theorem adjacency_same (i : Fin 3) (u v : Point h F) : adjacency a (i,u) (i,v)=false := by
  fin_cases i <;> simp [adjacency,cyclic]

theorem adjacency_off_diagonal (u v : Vertex h F) (h : adjacency a u v=true) : u.1≠v.1 := by
  intro he
  rcases u with ⟨i,u⟩; rcases v with ⟨j,v⟩
  dsimp only at he
  subst j
  rw [adjacency_same] at h
  contradiction

include hinj hskew in
theorem same_part_no_rectangle (i j k : Fin 3) (u v b c : Point h F)
    (huv : u≠v) (hbc : (j,b)≠(k,c))
    (h₁ : adjacency a (i,u) (j,b)=true) (h₂ : adjacency a (i,v) (j,b)=true)
    (h₃ : adjacency a (i,u) (k,c)=true) (h₄ : adjacency a (i,v) (k,c)=true) : False := by
  fin_cases i <;> fin_cases j <;> fin_cases k <;>
    simp [adjacency,cyclic] at h₁ h₂ h₃ h₄
  all_goals simp only [ne_eq,Prod.mk.injEq,true_and] at hbc
  all_goals first
    | exact (forward_rectangle a hinj u v b c h₁ h₂ h₃ h₄).elim huv hbc
    | exact huv (mixed_same a hinj hskew u v b c h₁ h₂ h₃ h₄)
    | exact huv (mixed_same a hinj hskew u v c b h₃ h₄ h₁ h₂)
    | exact (forward_rectangle a hinj b c u v h₁ h₃ h₂ h₄).elim hbc huv

include hinj hskew in
/-- The Boolean adjacency has no rectangular C4, including overlapping graph labels. -/
theorem adjacency_C4 (u v b c : Vertex h F) (huv : u≠v) (hbc : b≠c)
    (h₁ : adjacency a u b=true) (h₂ : adjacency a v b=true)
    (h₃ : adjacency a u c=true) (h₄ : adjacency a v c=true) : False := by
  rcases u with ⟨i,u⟩; rcases v with ⟨j,v⟩
  rcases b with ⟨k,b⟩; rcases c with ⟨l,c⟩
  by_cases hij : i=j
  · subst j
    exact same_part_no_rectangle a hinj hskew i k l u v b c
      (fun he => huv (congrArg (fun t => (i,t)) he)) hbc h₁ h₂ h₃ h₄
  · have hik := adjacency_off_diagonal a _ _ h₁
    have hjk := adjacency_off_diagonal a _ _ h₂
    have hil := adjacency_off_diagonal a _ _ h₃
    have hjl := adjacency_off_diagonal a _ _ h₄
    dsimp only at hik hjk hil hjl
    have hkl : k=l := by
      have hij' : i.val≠j.val := fun h => hij (Fin.ext h)
      have hik' : i.val≠k.val := fun h => hik (Fin.ext h)
      have hjk' : j.val≠k.val := fun h => hjk (Fin.ext h)
      have hil' : i.val≠l.val := fun h => hil (Fin.ext h)
      have hjl' : j.val≠l.val := fun h => hjl (Fin.ext h)
      apply Fin.ext
      omega
    subst l
    apply same_part_no_rectangle a hinj hskew k i j b c u v
      (fun he => hbc (congrArg (fun t => (k,t)) he)) huv
    · rwa [adjacency_symm]
    · rwa [adjacency_symm]
    · rwa [adjacency_symm]
    · rwa [adjacency_symm]

end General
end TripartitePrime


==> anc/lean/extended-lean-companion/sharp-second-order/source/TripartiteGraph.lean <==
import TripartiteCounts

namespace TripartitePrime

def next (i : Fin 3) : Fin 3 := ⟨(i.val+1)%3,Nat.mod_lt _ (by decide)⟩

theorem cyclic_iff_next (i j : Fin 3) : cyclic i j=true ↔ j=next i := by
  fin_cases i <;> fin_cases j <;> decide

theorem next_ne (i : Fin 3) : i≠next i := by fin_cases i <;> decide

theorem cyclic_partition (i j : Fin 3) (hij : i≠j) :
    (cyclic i j=true ∨ cyclic j i=true) ∧ ¬(cyclic i j=true ∧ cyclic j i=true) := by
  fin_cases i <;> fin_cases j <;> simp_all [cyclic]

section General
variable {F : Type} [Field F] [Fintype F] {h : ℕ} (a : Fin h → F)

theorem outgoing_count (u : Vertex h F) :
    Fintype.card {v : Vertex h F // cyclic u.1 v.1=true ∧ adjacency a u v=true}=h := by
  classical
  let e : {v : Vertex h F // cyclic u.1 v.1=true ∧ adjacency a u v=true} ≃
      {v : Point h F // adjacency a u (next u.1,v)=true} :=
    { toFun := fun v => ⟨v.1.2,by
        have hh := (cyclic_iff_next u.1 v.1.1).mp v.2.1
        simpa only [←hh] using v.2.2⟩
      invFun := fun v => ⟨(next u.1,v.1),(cyclic_iff_next _ _).mpr rfl,v.2⟩
      left_inv := by
        intro v
        apply Subtype.ext
        exact Prod.ext ((cyclic_iff_next _ _).mp v.2.1).symm rfl
      right_inv := by intro v; rfl }
  rw [Fintype.card_congr e,Fintype.card_subtype]
  exact neighbors_in_part a u.1 (next u.1) (next_ne _) u.2

/-- An undirected edge is represented in its unique cyclic direction. -/
abbrev Edge (a : Fin h → F) := {t : Vertex h F × Vertex h F //
  cyclic t.1.1 t.2.1=true ∧ adjacency a t.1 t.2=true}

theorem edge_count : Fintype.card (Edge a)=3*Fintype.card F*h^2 := by
  classical
  let e : Edge a ≃ (Σ u : Vertex h F,
      {v : Vertex h F // cyclic u.1 v.1=true ∧ adjacency a u v=true}) :=
    { toFun := fun t => ⟨t.1.1,⟨t.1.2,t.2⟩⟩
      invFun := fun t => ⟨(t.1,t.2.1),t.2.2⟩
      left_inv := by rintro ⟨⟨u,v⟩,ht⟩; rfl
      right_inv := by rintro ⟨u,⟨v,ht⟩⟩; rfl }
  rw [Fintype.card_congr e,Fintype.card_sigma]
  simp only [outgoing_count,Finset.sum_const,Finset.card_univ,nsmul_eq_mul]
  simp only [Vertex,Point,Fintype.card_prod,Fintype.card_fin]
  norm_cast
  ring
end General

abbrev PrimePoint (p : ℕ) := Point (half p) (ZMod p)
abbrev PrimeVertex (p : ℕ) := Vertex (half p) (ZMod p)
noncomputable def graph (p : ℕ) [Fact p.Prime] : PrimeVertex p → PrimeVertex p → Bool := adjacency (coeff p)

theorem graph_symmetric (p : ℕ) [Fact p.Prime] (u v : PrimeVertex p) : graph p u v=graph p v u :=
  adjacency_symm _ _ _

theorem graph_diagonal (p : ℕ) [Fact p.Prime] (i : Fin 3) (u v : PrimePoint p) : graph p (i,u) (i,v)=false :=
  adjacency_same _ _ _ _

theorem graph_C4 (p : ℕ) [Fact p.Prime] (u v b c : PrimeVertex p) (huv : u≠v) (hbc : b≠c)
    (h₁ : graph p u b=true) (h₂ : graph p v b=true)
    (h₃ : graph p u c=true) (h₄ : graph p v c=true) : False :=
  adjacency_C4 _ (coeff_injective p) (coeff_skew p) u v b c huv hbc h₁ h₂ h₃ h₄

theorem part_size (p : ℕ) [Fact p.Prime] : Fintype.card (PrimePoint p)=p*half p := by
  simp [PrimePoint,Point,Nat.mul_comm]

theorem graph_part_degree (p : ℕ) [Fact p.Prime] (i j : Fin 3) (hij : i≠j) (u : PrimePoint p) :
    (Finset.univ.filter (fun v : PrimePoint p => graph p (i,u) (j,v)=true)).card=half p :=
  neighbors_in_part _ i j hij u

theorem graph_degree (p : ℕ) [Fact p.Prime] (u : PrimeVertex p) :
    Fintype.card {v : PrimeVertex p // graph p u v=true}=2*half p := degree_count _ _

theorem graph_edges (p : ℕ) [Fact p.Prime] : Fintype.card (Edge (coeff p))=3*p*(half p)^2 := by
  rw [edge_count,ZMod.card]

theorem half_twice (p : ℕ) (hp : p.Prime) (hodd : p≠2) : 2*half p=p-1 := by
  have ho := hp.eq_two_or_odd.resolve_left hodd
  unfold half
  omega

theorem graph_degree_odd (p : ℕ) [Fact p.Prime] (hodd : p≠2) (u : PrimeVertex p) :
    Fintype.card {v : PrimeVertex p // graph p u v=true}=p-1 := by
  rw [graph_degree,half_twice p Fact.out hodd]

#print axioms graph_C4
#print axioms part_size
#print axioms graph_part_degree
#print axioms graph_degree_odd
#print axioms graph_edges
end TripartitePrime


==> anc/lean/extended-lean-companion/sharp-second-order/source/UpperFinite.lean <==
import UpperFixedBudget

namespace SecondOrderUpper
open OriginalAugmented PartialPairing CleanHoles StabilityCleanup CleanHolesComplete

theorem root_six_coefficient : Real.sqrt (6 : Real)/6=1/Real.sqrt 6 := by
  have hs := Real.sq_sqrt (by norm_num : (0:Real)≤6)
  have hp : Real.sqrt (6 : Real)≠0 := ne_of_gt (Real.sqrt_pos.mpr (by norm_num))
  apply (div_eq_div_iff (by norm_num : (6:Real)≠0) hp).mpr
  nlinarith only [hs]

/-- A finite upper estimate. The partitions, holes, fixed-cell and moment
    budgets are all derived from actual admissibility and numeric smallness. -/
theorem finite_second_order_upper {m n : Nat} (hm : 0<m) (hn : 0<n)
    (hmn : m≤n^2) (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (epsilon sigma : Rat) (he : 0≤epsilon) (hs : 0<sigma) (hs1 : sigma≤1/100)
    (hdensity : 2/3-epsilon≤selectedDensity ps)
    (heta : eta B epsilon≤sigma/smallnessDenominator)
    (hbad : outputConstant*eta B epsilon/sigma≤sigma^2) :
    (objective B ps : Real)≤(m : Real)*(n : Real)/3+
      (1/Real.sqrt 6+30*(sigma : Real))*(n : Real)*Real.sqrt m+3*m+n := by
  have hsm : sigma+sigma≤1/6 := by linarith
  have hsone : sigma≤1 := by linarith
  have hsq : outputConstant*eta B epsilon≤sigma^2 := by
    have hh := (div_le_iff₀ hs).mp hbad
    have hh2 := mul_le_mul_of_nonneg_left hsone (sq_nonneg sigma)
    nlinarith only [hh,hh2]
  obtain ⟨rl,cl,_,hc,hrbad,hcbad,holes,_,hmoment⟩ := finite_second_order_cancellation
    hm hn B A ps had epsilon sigma sigma he hdensity hs hs1 heta hs.le hsm hsq
  have hbudget := fixed_and_acceptance_budgets hm hn hmn B A had.base_C4 rl cl sigma
    hs.le hsone (fun i => (hc i).2) (hrbad.trans hbad) (hcbad.trans hbad) holes
  have hquad := moment_quadratic B A (acceptanceExcess B A rl cl sigma sigma) hmoment
  have hfull : (fixedCount (full B A) : Real)≤(m : Real)*(n : Real) := by
    exact_mod_cast fixedCount_le_grid (full B A)
  have hmR : (0:Real)<m := by exact_mod_cast hm
  have hnR : (0:Real)<n := by exact_mod_cast hn
  have hsR : (0:Real)≤sigma := by exact_mod_cast hs.le
  have hocc := occupied_scalar (fixedCount (full B A) : Real)
    (acceptanceExcess B A rl cl sigma sigma : Real) (m : Real) (n : Real)
    (sigma : Real) (Real.sqrt m) hmR hnR hsR (Real.sqrt_nonneg _) hfull hbudget.2 hquad
  have hsplit : 2*(objective B ps : Real)=(fixedCount (full B A) : Real)+(fixedCount B : Real) := by
    have hh := fixed_plus_twice_pairs_eq_full B A ps had
    have hhR : (fixedCount B : Real)+2*(ps.length : Real)=(fixedCount (full B A) : Real) := by
      exact_mod_cast hh
    unfold objective
    push_cast
    linarith only [hhR]
  have hcoef := root_six_coefficient
  have hf := hbudget.1
  have hsnt : 0≤(sigma : Real)*(n : Real)*Real.sqrt m := by positivity
  have hn0 : (0:Real)≤n := hnR.le
  rw [←hcoef]
  nlinarith only [hocc,hf,hsplit,hsnt,hn0]

#print axioms finite_second_order_upper
end SecondOrderUpper


==> anc/lean/extended-lean-companion/sharp-second-order/source/UpperFixedBudget.lean <==
import UpperScalars

namespace SecondOrderUpper
open OriginalAugmented PartialPairing CleanHoles StabilityCleanup ElementaryMixing

theorem classical_fixed_upper {m n : Nat} (B : Matrix m n) (hB : EvenParity.C4Free B) :
    (fixedCount B : Real)≤(n : Real)*Real.sqrt m+m := by
  have hq := UnrestrictedUniform.C4_quadratic B hB
  have hn := Nat.mul_le_mul_left (m*n) (Nat.sub_le n 1)
  have hqR : (fixedCount B : Real)^2≤(m : Real)*(fixedCount B : Real)+(m : Real)*n*n := by
    exact_mod_cast hq.trans (Nat.add_le_add_left hn _)
  have he : ((n : Real)*Real.sqrt m)^2=(m : Real)*n*n := by
    rw [mul_pow,Real.sq_sqrt (Nat.cast_nonneg m)]
    ring
  apply quadratic_root_bound (fixedCount B : Real) ((n : Real)*Real.sqrt m) (m : Real)
    (by positivity) (by positivity)
  rw [he]
  exact hqR

set_option maxHeartbeats 800000 in
theorem fixed_and_acceptance_budgets {m n : Nat} (hm : 0<m) (hn : 0<n)
    (hmn : m≤n^2) (B A : Matrix m n) (hB : EvenParity.C4Free B)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (sigma : Rat)
    (hs0 : 0≤sigma) (hs1 : sigma≤1)
    (hc : ∀ i, classMass cl i≤1/3+sigma)
    (hrbad : badRowFraction (full B A) rl cl sigma≤sigma^2)
    (hcbad : badColFraction (full B A) rl cl sigma≤sigma^2)
    (holes : ∀ r c, goodRow (full B A) rl cl sigma r=true →
      goodCol (full B A) rl cl sigma c=true → rl r=cl c → full B A r c=false) :
    (fixedCount B : Real)≤(Real.sqrt 6/3+6*(sigma : Real))*(n : Real)*Real.sqrt m+3*m ∧
    (acceptanceExcess B A rl cl sigma sigma : Real)≤
      53*(sigma : Real)*(m : Real)*(n : Real)*Real.sqrt m+(m : Real)^2 := by
  let s : Real := sigma
  let t : Real := Real.sqrt m
  let F : Real := fixedCount B
  let R := fun r => !(goodRow (full B A) rl cl sigma r)
  let C := fun c => !(goodCol (full B A) rl cl sigma c)
  let G := goodFixedMatrix B A rl cl sigma
  have hm0 : (0:Real)≤m := Nat.cast_nonneg _
  have hn0 : (0:Real)≤n := Nat.cast_nonneg _
  have ht : 0≤t := Real.sqrt_nonneg _
  have ht2 : t^2=(m : Real) := Real.sq_sqrt hm0
  have hs : 0≤s := by dsimp [s]; exact_mod_cast hs0
  have hs' : s≤1 := by dsimp [s]; exact_mod_cast hs1
  have hmnR : (m : Real)≤(n : Real)^2 := by exact_mod_cast hmn
  have htn : t≤(n : Real) := by nlinarith
  have hmt : (m : Real)≤(n : Real)*t := by nlinarith
  have hF0 : 0≤F := Nat.cast_nonneg _
  have hF : F≤(n : Real)*t+m := classical_fixed_upper B hB
  have hFnt : F≤2*(n : Real)*t := by linarith
  have hFn : F≤2*(n : Real)^2 := by nlinarith
  have hRrat : (card m R : Rat)≤(m : Rat)*sigma^2 := by
    rw [bad_row_card_fraction hm]
    exact Rat.mul_le_mul_of_nonneg_left hrbad (Rat.natCast_nonneg (a := m))
  have hCrat : (card n C : Rat)≤(n : Rat)*sigma^2 := by
    rw [bad_col_card_fraction hn]
    exact Rat.mul_le_mul_of_nonneg_left hcbad (Rat.natCast_nonneg (a := n))
  have hR : (card m R : Real)≤s^2*(m : Real) := by
    have hh : (card m R : Real)≤(m : Real)*s^2 := by dsimp [s]; exact_mod_cast hRrat
    simpa only [mul_comm] using hh
  have hC : (card n C : Real)≤s^2*(n : Real) := by
    have hh : (card n C : Real)≤(n : Real)*s^2 := by dsimp [s]; exact_mod_cast hCrat
    simpa only [mul_comm] using hh
  have hrowq : (rowRestrictedCount B R : Real)^2≤(card m R : Real)*((n : Real)^2+F) := by
    dsimp [F]
    exact_mod_cast restricted_rows_C4_quadratic B hB R
  have hrow := small_rows_scalar (rowRestrictedCount B R : Real) (card m R : Real)
    (n : Real) (m : Real) F s t hn0 hm0 hF0 hs ht ht2 (Nat.cast_nonneg _) hR hFn hrowq
  have hcolq : (restrictedCount B C : Real)^2≤(m : Real)*((card n C : Real)^2+
      (restrictedCount B C : Real)) := by
    exact_mod_cast restricted_columns_C4_quadratic B hB C
  have hcol := small_columns_scalar (restrictedCount B C : Real) (card n C : Real)
    (n : Real) (m : Real) s t hn0 hm0 ht ht2 (Nat.cast_nonneg _) hC hcolq
  have hbadNat := bad_fixed_union_bound B A rl cl sigma
  have hbadR : (badFixedCount B A rl cl sigma : Real)≤
      (rowRestrictedCount B R : Real)+(restrictedCount B C : Real) := by exact_mod_cast hbadNat
  have hbad : (badFixedCount B A rl cl sigma : Real)≤(2*s+s^2)*(n : Real)*t+m := by
    linarith
  have hclass : ∀ i, (card n (classMask cl i) : Real)≤(n : Real)*(1/3+s) := by
    intro i
    have hh : (card n (classMask cl i) : Rat)≤(n : Rat)*(1/3+sigma) := by
      rw [class_card_mass hn]
      exact Rat.mul_le_mul_of_nonneg_left (hc i) (Rat.natCast_nonneg (a := n))
    dsimp [s]
    have hhR := (Rat.cast_le (K := Real)).mpr hh
    push_cast at hhR
    exact hhR
  have hgq := three_hole_C4_quadratic G (good_fixed_C4 B A hB rl cl sigma)
    rl cl (good_fixed_holes B A rl cl sigma holes)
  have hgqR : (fixedCount G : Real)^2≤2*(m : Real)*
      ((card n (classMask cl 0) : Real)^2+(card n (classMask cl 1) : Real)^2+
        (card n (classMask cl 2) : Real)^2+(fixedCount G : Real)) := by exact_mod_cast hgq
  have hg := good_fixed_scalar (fixedCount G : Real) (card n (classMask cl 0) : Real)
    (card n (classMask cl 1) : Real) (card n (classMask cl 2) : Real)
    (n : Real) (m : Real) s t hn0 hm0 hs ht ht2
    (Nat.cast_nonneg _) (Nat.cast_nonneg _) (Nat.cast_nonneg _)
    (hclass 0) (hclass 1) (hclass 2) hgqR
  have hsplit : (fixedCount G : Real)+(badFixedCount B A rl cl sigma : Real)=F := by
    dsimp [G,F]
    exact_mod_cast good_bad_fixed_count B A rl cl sigma
  have hs2 : s^2≤s := by nlinarith
  have hroot : Real.sqrt (6 : Real)≤3 := by
    have hh := Real.sq_sqrt (by norm_num : (0:Real)≤6)
    have h0 := Real.sqrt_nonneg (6 : Real)
    nlinarith
  have hcoef : Real.sqrt 6*s+2*s+s^2≤6*s := by
    nlinarith [mul_nonneg hs (sub_nonneg.mpr hroot)]
  have hcoefScale := mul_le_mul_of_nonneg_right hcoef (mul_nonneg hn0 ht)
  constructor
  · change F≤(Real.sqrt 6/3+6*s)*(n : Real)*t+3*m
    nlinarith only [hg,hbad,hsplit,hcoefScale]
  · have hrowbits : (countBits R : Real)≤s^2*(m : Real) := by
      rw [←card_countBits]
      exact hR
    have hbits0 : (0:Real)≤(countBits R : Real) := by exact_mod_cast countBits_nonneg R
    have h1 := mul_le_mul_of_nonneg_right hrowbits hF0
    have h2 := mul_le_mul_of_nonneg_left hFnt (by positivity : 0≤(24*s+s^2)*(m : Real))
    have h3 := mul_le_mul_of_nonneg_left hbad hm0
    have h4 := mul_le_mul_of_nonneg_right hs2 (by positivity : 0≤3*(m : Real)*(n : Real)*t)
    have he : (acceptanceExcess B A rl cl sigma sigma : Real)=
        (24*s*(m : Real)+(countBits R : Real))*F+(m : Real)*(badFixedCount B A rl cl sigma : Real) := by
      unfold acceptanceExcess
      push_cast
      dsimp [s,F,R]
      ring
    rw [he]
    change _≤53*s*(m : Real)*(n : Real)*t+(m : Real)^2
    nlinarith only [h1,h2,h3,h4]

#print axioms classical_fixed_upper
#print axioms fixed_and_acceptance_budgets
end SecondOrderUpper


==> anc/lean/extended-lean-companion/sharp-second-order/source/UpperIngredients.lean <==
import SecondOrderHoles
import BadFixedCells

#check PartialPairing.finite_second_order_cancellation
#print axioms PartialPairing.finite_second_order_cancellation
#check PartialPairing.three_hole_C4_quadratic
#print axioms PartialPairing.three_hole_C4_quadratic
#check PartialPairing.bad_fixed_union_bound
#print axioms PartialPairing.bad_fixed_union_bound


==> anc/lean/extended-lean-companion/sharp-second-order/source/UpperLimit.lean <==
import UpperFinite
import OriginalParameters
import Mathlib.Analysis.SpecificLimits.Basic

namespace SecondOrderUpper
open OriginalAugmented PartialPairing CleanHoles StabilityCleanup CleanHolesComplete Filter

theorem base_ratio_envelope {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B : Matrix m n) (hB : EvenParity.C4Free B) :
    (fixedRatio B : Real)≤1/Real.sqrt m+1/(n : Real) := by
  have hmR : (0:Real)<m := by exact_mod_cast hm
  have hnR : (0:Real)<n := by exact_mod_cast hn
  have hs : 0<Real.sqrt (m : Real) := Real.sqrt_pos.mpr hmR
  have ht := Real.sq_sqrt hmR.le
  have hb := div_le_div_of_nonneg_right (classical_fixed_upper B hB) (mul_pos hmR hnR).le
  have he : ((n : Real)*Real.sqrt m+m)/((m : Real)*(n : Real))=
      1/Real.sqrt m+1/(n : Real) := by
    field_simp
    nlinarith
  rw [he] at hb
  simpa only [fixedRatio,Rat.cast_div,Rat.cast_natCast,Rat.cast_mul] using hb

theorem low_density_objective {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B : Matrix m n) (ps : List (Pair m n)) (epsilon : Rat)
    (hd : selectedDensity ps≤2/3-epsilon)
    (hf : (fixedRatio B : Real)≤(epsilon : Real)/2) :
    (objective B ps : Real)≤(m : Real)*(n : Real)/3 := by
  have hmR : (0:Real)<m := by exact_mod_cast hm
  have hnR : (0:Real)<n := by exact_mod_cast hn
  have hden := mul_pos hmR hnR
  have hdR : 2*(ps.length : Real)/((m : Real)*(n : Real))≤2/3-(epsilon : Real) := by
    have hh := (Rat.cast_le (K := Real)).mpr hd
    push_cast at hh
    simpa only [selectedDensity,Rat.cast_div,Rat.cast_mul,Rat.cast_natCast,Rat.cast_ofNat] using hh
  have hT := (div_le_iff₀ hden).mp hdR
  have hfR : (fixedCount B : Real)/((m : Real)*(n : Real))≤(epsilon : Real)/2 := by
    simpa only [fixedRatio,Rat.cast_div,Rat.cast_mul,Rat.cast_natCast] using hf
  have hF := (div_le_iff₀ hden).mp hfR
  unfold objective
  push_cast
  nlinarith only [hT,hF]

/-- Sharp upper second-order coefficient of the actual unrestricted parameter.
    No optimizer, partition, moment, or density hypothesis is supplied. -/
theorem sharp_second_order_upper (m n : Nat → Nat) (hn : Tendsto n atTop atTop)
    (hnm : ∀ᶠ i in atTop, n i≤m i)
    (hsmall : Tendsto (fun i => (m i : Real)/(n i : Real)^2) atTop (nhds 0))
    (epsilon : Real) (hepsilon : 0<epsilon) :
    ∀ᶠ i in atTop,
      ((zA (m i) (n i) : Real)-(m i : Real)*(n i : Real)/3)/
        ((n i : Real)*Real.sqrt (m i))≤1/Real.sqrt 6+epsilon := by
  classical
  obtain ⟨sigma,hsigma0,hsigma⟩ := exists_rat_btwn
    (lt_min (show (0:Real)<epsilon/60 by positivity) (by norm_num : (0:Real)<1/100))
  have hs : (0:Rat)<sigma := by exact_mod_cast hsigma0
  have hs1 : sigma≤1/100 := by
    have hh := hsigma.trans_le (min_le_right _ _)
    apply (Rat.cast_le (K := Real)).mp
    norm_num
    exact hh.le
  have hsE : 30*(sigma : Real)<epsilon/2 := by
    have hh := hsigma.trans_le (min_le_left _ _)
    linarith
  have hC : (0:Rat)<outputConstant := by norm_num [outputConstant]
  have hD : (0:Rat)<smallnessDenominator := by norm_num [smallnessDenominator]
  let e : Rat := min ((sigma/smallnessDenominator)/2) ((sigma^3/outputConstant)/2)
  have he : 0<e := by dsimp [e]; positivity
  have heR : (0:Real)<e := by exact_mod_cast he
  have heD : 2*e≤sigma/smallnessDenominator := by
    have hh : e≤(sigma/smallnessDenominator)/2 := min_le_left _ _
    linarith
  have heC : outputConstant*(2*e)/sigma≤sigma^2 := by
    have hh : e≤(sigma^3/outputConstant)/2 := min_le_right _ _
    have hh2 : 2*e≤sigma^3/outputConstant := by linarith
    have hh3 := (le_div_iff₀ hC).mp hh2
    apply (div_le_iff₀ hs).mpr
    nlinarith only [hh3]
  have hm : Tendsto m atTop atTop := tendsto_atTop_mono' atTop hnm hn
  have him : Tendsto (fun i => 1/(m i : Real)) atTop (nhds 0) :=
    tendsto_one_div_atTop_nhds_zero_nat.comp hm
  have hin : Tendsto (fun i => 1/(n i : Real)) atTop (nhds 0) :=
    tendsto_one_div_atTop_nhds_zero_nat.comp hn
  have hist : Tendsto (fun i => 1/Real.sqrt (m i : Real)) atTop (nhds 0) := by
    simpa only [Real.sqrt_div (show (0:Real)≤1 by norm_num),Real.sqrt_one,Real.sqrt_zero] using him.sqrt
  have hrt : Tendsto (fun i => Real.sqrt (m i : Real)/(n i : Real)) atTop (nhds 0) := by
    simpa only [Real.sqrt_div (Nat.cast_nonneg _),Real.sqrt_sq (Nat.cast_nonneg _),Real.sqrt_zero] using hsmall.sqrt
  have herr : Tendsto (fun i => 1/(m i : Real)+2/(n i : Real)+1/Real.sqrt (m i))
      atTop (nhds 0) := by
    simpa only [mul_one_div,add_zero,mul_zero] using (him.add (hin.const_mul 2)).add hist
  have hrem : Tendsto (fun i => 3*Real.sqrt (m i : Real)/(n i : Real)+1/Real.sqrt (m i))
      atTop (nhds 0) := by
    simpa only [mul_div_assoc,add_zero,mul_zero] using (hrt.const_mul 3).add hist
  choose B A ps had heq using (fun i => zA_attained (m i) (n i))
  filter_upwards [hn.eventually_ge_atTop 1,hm.eventually_ge_atTop 1,
    hsmall.eventually_lt_const (by norm_num : (0:Real)<1),
    herr.eventually_lt_const (show (0:Real)<(e : Real)/2 by positivity),
    hrem.eventually_lt_const (show (0:Real)<epsilon/2 by positivity)]
    with i hni hmi hsmalli herri hremi
  have hnp : 0<n i := by omega
  have hmp : 0<m i := by omega
  have hnR : (0:Real)<n i := by exact_mod_cast hnp
  have hmR : (0:Real)<m i := by exact_mod_cast hmp
  have hroot : 0<Real.sqrt (m i : Real) := Real.sqrt_pos.mpr hmR
  have hroot2 := Real.sq_sqrt hmR.le
  have hden := mul_pos hnR hroot
  have hmn : m i≤(n i)^2 := by
    have hh := (div_lt_iff₀ (sq_pos_of_pos hnR)).mp hsmalli
    have hh2 : (m i : Real)≤(n i : Real)^2 := by linarith
    exact_mod_cast hh2
  have hbase := base_ratio_envelope hmp hnp (B i) (had i).base_C4
  have htwo : 2/(n i : Real)=2*(1/(n i : Real)) := by ring
  rw [htwo] at herri
  have hin0 : (0:Real)≤1/(n i : Real) := by positivity
  have him0 : (0:Real)≤1/(m i : Real) := by positivity
  have hf : (fixedRatio (B i) : Real)≤(e : Real)/2 := by linarith
  by_cases hd : 2/3-e≤selectedDensity (ps i)
  · have hetaR : (eta (B i) e : Real)≤2*(e : Real) := by
      simp only [eta,StabilityComplete.delta,Rat.cast_add,Rat.cast_div,Rat.cast_one,Rat.cast_natCast]
      linarith only [hbase,herri,heR]
    have heta : eta (B i) e≤2*e := by exact_mod_cast hetaR
    have hbad := div_le_div_of_nonneg_right
      (mul_le_mul_of_nonneg_left heta hC.le) hs.le
    have hupper := finite_second_order_upper hmp hnp hmn (B i) (A i) (ps i) (had i)
      e sigma he.le hs hs1 hd (heta.trans heD) (hbad.trans heC)
    rw [heq i] at hupper
    have herror : 30*(sigma : Real)+3*Real.sqrt (m i : Real)/(n i : Real)+
        1/Real.sqrt (m i : Real)≤epsilon := by linarith only [hsE,hremi]
    have herrorScaled := mul_le_mul_of_nonneg_right herror hden.le
    have herrEq : (30*(sigma : Real)+3*Real.sqrt (m i : Real)/(n i : Real)+
        1/Real.sqrt (m i : Real))*((n i : Real)*Real.sqrt (m i))=
        30*(sigma : Real)*(n i : Real)*Real.sqrt (m i)+3*(m i : Real)+(n i : Real) := by
      field_simp
      nlinarith
    rw [herrEq] at herrorScaled
    apply (div_le_iff₀ hden).mpr
    nlinarith only [hupper,herrorScaled]
  · have hlow := low_density_objective hmp hnp (B i) (ps i) e (le_of_lt (lt_of_not_ge hd)) hf
    rw [heq i] at hlow
    exact (div_nonpos_of_nonpos_of_nonneg (sub_nonpos.mpr hlow) hden.le).trans (by positivity)

#print axioms sharp_second_order_upper
end SecondOrderUpper


==> anc/lean/extended-lean-companion/sharp-second-order/source/UpperRealBridge.lean <==
import UpperIngredients
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Positivity

namespace SecondOrderUpper
open OriginalAugmented PartialPairing CleanHoles StabilityCleanup FiniteRatSums
  MinimumEndpoint

theorem card_countBits {k : Nat} (P : Fin k → Bool) :
    (ElementaryMixing.card k P : Rat)=countBits P := by
  exact (bit_sum_card (List.finRange k) P).symm

theorem class_card_mass {k : Nat} (hk : 0<k) (label : Fin k → Fin 3) (i : Fin 3) :
    (ElementaryMixing.card k (classMask label i) : Rat)=(k : Rat)*classMass label i := by
  rw [card_countBits]
  have he : countBits (classMask label i)=
      FiniteRatSums.sum (List.finRange k) (fun x => classBit (label x) i) := by
    apply FiniteRatSums.sum_congr
    intro x _
    by_cases h : label x=i <;> simp [classMask,classBit,RationalSampling.ratBit,h]
  rw [he,raw_class_mass hk]

theorem bad_row_card_fraction {m n : Nat} (hm : 0<m) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) :
    (ElementaryMixing.card m (fun r => !(goodRow O rl cl tau r)) : Rat)=
      (m : Rat)*badRowFraction O rl cl tau := by
  rw [card_countBits]
  unfold countBits badRowFraction avg
  have hi := Rat.mul_inv_cancel (m : Rat) (by exact_mod_cast (Nat.ne_of_gt hm))
  grind

theorem bad_col_card_fraction {m n : Nat} (hn : 0<n) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) :
    (ElementaryMixing.card n (fun c => !(goodCol O rl cl tau c)) : Rat)=
      (n : Rat)*badColFraction O rl cl tau := by
  rw [card_countBits]
  unfold countBits badColFraction avg
  have hi := Rat.mul_inv_cancel (n : Rat) (by exact_mod_cast (Nat.ne_of_gt hn))
  grind

theorem moment_quadratic {m n : Nat} (B A : Matrix m n) (X : Rat)
    (h : 3*FiniteRatSums.sum (List.finRange n)
      (fun c => (PairedMatrixMoments.colDegree (List.finRange m)
        (BooleanMatrixGeometry.indicator (full B A)) c)^2) ≤
      (2*(m : Rat)+2)*PairedMatrixMoments.total (List.finRange m) (List.finRange n)
        (BooleanMatrixGeometry.indicator (full B A))+2*X+3*(m : Rat)*((m : Rat)-1)) :
    3*(fixedCount (full B A) : Real)^2≤(n : Real)*
      ((2*(m : Real)+2)*(fixedCount (full B A) : Real)+2*(X : Real)+3*(m : Real)*((m : Real)-1)) := by
  have hc := finite_cauchy (List.finRange n)
    (PairedMatrixMoments.colDegree (List.finRange m) (BooleanMatrixGeometry.indicator (full B A)))
  rw [←PairedMatrixMoments.total_columns,List.length_finRange] at hc
  have hmul := Rat.mul_le_mul_of_nonneg_left h (Rat.natCast_nonneg (a := n))
  have h3 := Rat.mul_le_mul_of_nonneg_left hc (by decide : (0:Rat)≤3)
  have he := BooleanMatrixGeometry.cells_card (List.finRange m) (List.finRange n)
    (full B A)
  change (fixedCount (full B A) : Rat)=_ at he
  rw [←he] at hmul h3
  have hq : 3*(fixedCount (full B A) : Rat)^2≤(n : Rat)*
      ((2*(m : Rat)+2)*(fixedCount (full B A) : Rat)+2*X+3*(m : Rat)*((m : Rat)-1)) := by
    nlinarith only [h3,hmul]
  exact_mod_cast hq

#print axioms class_card_mass
#print axioms bad_row_card_fraction
#print axioms bad_col_card_fraction
#print axioms moment_quadratic
end SecondOrderUpper


==> anc/lean/extended-lean-companion/sharp-second-order/source/UpperScalars.lean <==
import UpperRealBridge

namespace SecondOrderUpper

theorem quadratic_root_bound (x a b : Real) (ha : 0≤a) (hb : 0≤b)
    (h : x^2≤b*x+a^2) : x≤a+b := by
  by_contra hn
  have hp : 0<(x-a-b)*(x+a) := mul_pos (by linarith) (by linarith)
  nlinarith [mul_nonneg ha hb]

theorem small_rows_scalar (x r n m F s t : Real)
    (hn : 0≤n) (hm : 0≤m) (hF : 0≤F) (hs : 0≤s) (ht : 0≤t)
    (ht2 : t^2=m) (hx : 0≤x) (hr : r≤s^2*m) (hF2 : F≤2*n^2)
    (hq : x^2≤r*(n^2+F)) : x≤2*s*n*t := by
  have h1 := mul_le_mul_of_nonneg_right hr (by positivity : 0≤n^2+F)
  have h2 := mul_le_mul_of_nonneg_left hF2 (by positivity : 0≤s^2*m)
  have he : (2*s*n*t)^2=4*s^2*n^2*m := by rw [mul_pow,ht2]; ring
  have hh : x^2≤(2*s*n*t)^2 := by
    rw [he]
    nlinarith [mul_nonneg (sq_nonneg s) (mul_nonneg (sq_nonneg n) hm)]
  have hb : 0≤2*s*n*t := by positivity
  nlinarith

theorem small_columns_scalar (x c n m s t : Real)
    (hn : 0≤n) (hm : 0≤m) (ht : 0≤t) (ht2 : t^2=m)
    (hc0 : 0≤c) (hc : c≤s^2*n)
    (hq : x^2≤m*(c^2+x)) : x≤s^2*n*t+m := by
  have hcc := mul_self_le_mul_self hc0 hc
  have hh := mul_le_mul_of_nonneg_left hcc hm
  have he : (s^2*n*t)^2=m*(s^2*n)^2 := by rw [mul_pow,ht2]; ring
  apply quadratic_root_bound x (s^2*n*t) m (by positivity) hm
  rw [he]
  nlinarith

theorem good_fixed_scalar (g c0 c1 c2 n m s t : Real)
    (hn : 0≤n) (hm : 0≤m) (hs : 0≤s) (ht : 0≤t) (ht2 : t^2=m)
    (hc0 : 0≤c0) (hc1 : 0≤c1) (hc2 : 0≤c2)
    (h0 : c0≤n*(1/3+s)) (h1 : c1≤n*(1/3+s)) (h2 : c2≤n*(1/3+s))
    (hq : g^2≤2*m*(c0^2+c1^2+c2^2+g)) :
    g≤Real.sqrt 6*(1/3+s)*n*t+2*m := by
  have hs0 := Real.sqrt_nonneg (6 : Real)
  have hs2 := Real.sq_sqrt (by norm_num : (0:Real)≤6)
  have h00 := mul_self_le_mul_self hc0 h0
  have h11 := mul_self_le_mul_self hc1 h1
  have h22 := mul_self_le_mul_self hc2 h2
  have hsum : c0^2+c1^2+c2^2≤3*(n*(1/3+s))^2 := by nlinarith
  have hmul := mul_le_mul_of_nonneg_left hsum (by positivity : 0≤2*m)
  have he : (Real.sqrt 6*(1/3+s)*n*t)^2=6*m*(n*(1/3+s))^2 := by
    simp only [mul_pow,hs2,ht2]
    ring
  apply quadratic_root_bound g (Real.sqrt 6*(1/3+s)*n*t) (2*m)
    (by positivity) (by positivity)
  rw [he]
  nlinarith

theorem occupied_scalar (E X m n s t : Real) (hm : 0<m) (hn : 0<n)
    (hs : 0≤s) (ht : 0≤t) (hE : E≤m*n)
    (hX : X≤53*s*m*n*t+m^2)
    (hq : 3*E^2≤n*((2*m+2)*E+2*X+3*m*(m-1))) :
    E≤2*m*n/3+53*s*n*t+3*m+n := by
  by_cases he : E≤2*m*n/3
  · nlinarith [mul_nonneg hs (mul_nonneg hn.le ht)]
  · have hlow : 2*m*n/3<E := lt_of_not_ge he
    have hp := mul_nonneg (by linarith : 0≤3*E-2*m*n)
      (by linarith : 0≤E-2*m*n/3)
    have hXn := mul_le_mul_of_nonneg_left hX hn.le
    have hEn := mul_le_mul_of_nonneg_left hE (show 0≤2*n by positivity)
    have hpre : (2*m*n)*(E-(2*m*n/3+53*s*n*t+3*m+n))≤0 := by
      nlinarith [mul_nonneg hm.le hn.le]
    have hpden : 0<2*m*n := by positivity
    have hdiff : E-(2*m*n/3+53*s*n*t+3*m+n)≤0 := by
      nlinarith only [hpre,hpden]
    linarith

#print axioms small_rows_scalar
#print axioms small_columns_scalar
#print axioms good_fixed_scalar
#print axioms occupied_scalar
end SecondOrderUpper


==> anc/lean/extended-lean-companion/subcritical-core/ENTRY_TYPES.txt <==
literal_subcritical_finite_core {m n : Nat} (hm : 0 < m) (hn : 0 < n) (hmn : m ≤ n * n) (B A : Matrix m n)
  (ps : List (Pair m n)) (had : Admissible B A ps) (k : Nat) (hk : 4 ≤ k) :
  have F := ↑(fixedCount B);
  have alpha := 2 * ↑ps.length / (↑m * ↑n);
  have eta := (if alpha ≤ 2 / 3 then 2 / 3 - alpha else 0) + 1 / ↑m + 1 / ↑n + F / (↑m * ↑n);
  have D := ↑n * (↑n - 1) / 2 - ↑k * F + ↑k * (↑k + 1) * ↑m / 2;
  ↑n ^ 2 ≤ 12 * ↑m + 1000000000000000000000 * (↑k + 2) ^ 2 * (D + ↑n + eta * ↑n ^ 2)
SubcriticalFinite.finite_subcritical_core {m n : Nat} (hm : 0 < m) (hn : 0 < n) (hmn : m ≤ n * n) (B A : Matrix m n)
  (ps : List (Pair m n)) (had : Admissible B A ps) (k : Nat) (hk : 4 ≤ k) :
  ↑n ^ 2 ≤ 12 * ↑m + coreConstant k * (profileDeficit B k + ↑n + CleanHolesComplete.paperEta B ps * ↑n ^ 2)
structure OriginalAugmented.Admissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop
number of parameters: 5
fields:
  OriginalAugmented.Admissible.base_C4 : EvenParity.C4Free B
  OriginalAugmented.Admissible.disjoint : ∀ (r : Fin m) (c : Fin n), B r c = true → A r c = false
  OriginalAugmented.Admissible.cover : (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) A).Perm
      (PairedPivotCounting.flattenPairs ps)
  OriginalAugmented.Admissible.c2 : ∀ (p : Pair m n), p ∈ ps → OriginalC2 (full B A) p
  OriginalAugmented.Admissible.c3 : ∀ (p : Pair m n),
      p ∈ ps → PairedPivotCore.OriginalC3 (fun r c => full B A r c = true) p.fst p.snd
constructor:
  OriginalAugmented.Admissible.mk {m n : Nat} {B A : Matrix m n} {ps : List (Pair m n)} (base_C4 : EvenParity.C4Free B)
    (disjoint : ∀ (r : Fin m) (c : Fin n), B r c = true → A r c = false)
    (cover :
      (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) A).Perm (PairedPivotCounting.flattenPairs ps))
    (c2 : ∀ (p : Pair m n), p ∈ ps → OriginalC2 (full B A) p)
    (c3 : ∀ (p : Pair m n), p ∈ ps → PairedPivotCore.OriginalC3 (fun r c => full B A r c = true) p.fst p.snd) :
    Admissible B A ps
def EvenParity.C4Free : {m n : Nat} → (Fin m → Fin n → Bool) → Prop :=
fun {m n} A =>
  ∀ (r s : Fin m) (c d : Fin n), r ≠ s → c ≠ d → ¬(A r c = true ∧ A r d = true ∧ A s c = true ∧ A s d = true)
def PairedPivotCore.OriginalC3.{u, v} : {Row : Type u} →
  {Col : Type v} → (Row → Col → Prop) → PairedPivotCore.Cell Row Col → PairedPivotCore.Cell Row Col → Prop :=
fun {Row} {Col} occupied a b =>
  ∀ (x : Row) (y : Col), x ≠ a.fst → x ≠ b.fst → y ≠ a.snd → y ≠ b.snd → ¬PairedPivotCore.Five occupied a b (x, y)
def OriginalAugmented.fixedCount : {m n : Nat} → Matrix m n → Nat :=
fun {m n} B => (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) B).length
def EvenParity.degree : {m n : Nat} → (Fin m → Fin n → Bool) → Fin m → Nat :=
fun {m n} A r => EvenParity.fsum n fun c => EvenParity.bit (A r c)
def SubcriticalFinite.profileDeficit : {m n : Nat} → Matrix m n → Nat → Rat :=
fun {m n} B k => ↑n * (↑n - 1) / 2 - ↑k * ↑(fixedCount B) + ↑k * (↑k + 1) * ↑m / 2
def SubcriticalFinite.profileDeficitTwice : {m n : Nat} → Matrix m n → Nat → Rat :=
fun {m n} B k => ↑n * (↑n - 1) - 2 * ↑k * ↑(fixedCount B) + ↑k * (↑k + 1) * ↑m
def SubcriticalFinite.leaveTwice : {m n : Nat} → Matrix m n → Rat :=
fun {m n} B => ↑(EvenParity.fsum n (EvenParity.leaveDegree B))
def SubcriticalFinite.rowPenalty : Nat → Nat → Rat :=
fun b k => (↑b - ↑k) * (↑b - ↑k - 1)
def SubcriticalFinite.penaltySum : {m n : Nat} → Matrix m n → Nat → Rat :=
fun {m n} B k => FiniteRatSums.sum (List.finRange m) fun r => rowPenalty (EvenParity.degree B r) k
def SubcriticalFinite.offProfileSquare : {m n : Nat} → Matrix m n → Nat → Rat :=
fun {m n} B k =>
  FiniteRatSums.sum (List.finRange m) fun r =>
    if EvenParity.degree B r = k ∨ EvenParity.degree B r = k + 1 then 0 else degreeRat B r ^ 2
def SubcriticalFinite.keepProfile : {m n : Nat} → Matrix m n → Nat → (Fin m → Bool) → (Fin n → Bool) → Fin m → Bool :=
fun {m n} B k badR badC r => decide (profile B k r = true ∧ badR r = false ∧ badIncidenceRow B k badC r = 0)
def SubcriticalFinite.profileColumnCount : {m n : Nat} → Matrix m n → Nat → Fin n → Nat :=
fun {m n} B k c => EvenParity.fsum m fun r => EvenParity.bit (profile B k r && B r c)
def SubcriticalFinite.retainRows : {m n : Nat} → Matrix m n → (Fin m → Bool) → Matrix m n :=
fun {m n} B R r c => R r && B r c
def SubcriticalFinite.coreConstant : Nat → Rat :=
fun k => 1000000000000000000000 * (↑k + 2) ^ 2
def CleanHolesComplete.paperEta : {m n : Nat} → Matrix m n → List (Pair m n) → Rat :=
fun {m n} B ps => CleanHolesComplete.eta B (CleanHolesComplete.densityDeficit ps)
def CleanHolesComplete.densityDeficit : {m n : Nat} → List (Pair m n) → Rat :=
fun {m n} ps =>
  if CleanHolesComplete.selectedDensity ps ≤ 2 / 3 then 2 / 3 - CleanHolesComplete.selectedDensity ps else 0
SubcriticalFinite.profile_deficit_identity {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) (k : Nat) :
  profileDeficitTwice B k = leaveTwice B + penaltySum B k
SubcriticalFinite.actual_profile_deficit_nonnegative {m n : Nat} (B : Matrix m n) (hC : EvenParity.C4Free B) (k : Nat) :
  0 ≤ profileDeficit B k
SubcriticalFinite.off_profile_square_actual_deficit {m n : Nat} (B : Matrix m n) (hC : EvenParity.C4Free B) (k : Nat) :
  offProfileSquare B k ≤ (↑k + 2) ^ 2 * profileDeficit B k
SubcriticalFinite.profile_column_budget {m n : Nat} (B : Matrix m n) (hC : EvenParity.C4Free B) (k : Nat) (c : Fin n) :
  (k - 1) * profileColumnCount B k c ≤ n - 1
SubcriticalFinite.discarded_pairs_bound {m n : Nat} (B : Matrix m n) (hC : EvenParity.C4Free B) (k : Nat) (hk : 2 ≤ k)
  (badR : Fin m → Bool) (badC : Fin n → Bool) :
  lostOrdered B (keepProfile B k badR badC) ≤
    (↑k + 2) ^ 2 * (profileDeficitTwice B k + CleanHoles.countBits badR + ↑n * CleanHoles.countBits badC)
SubcriticalFinite.two_class_internal_bound (x y : Nat) :
  4 * ↑(x + y) * (↑(x + y) - 1) ≤ 9 * (↑x * (↑x - 1) + ↑y * (↑y - 1)) + 12
SubcriticalFinite.column_subset_capacity {m n : Nat} (B : Matrix m n) (P : Fin n → Bool) (hC : EvenParity.C4Free B) :
  (EvenParity.fsum m fun r => EvenParity.degree (maskCols B P) r * (EvenParity.degree (maskCols B P) r - 1)) ≤
    colCount P * (colCount P - 1)
SubcriticalFinite.class_capacity_mass_identity {n : Nat} (hn : 0 < n) (cl : Fin n → Fin 3) :
  ↑(classCount cl 0) * (↑(classCount cl 0) - 1) + ↑(classCount cl 1) * (↑(classCount cl 1) - 1) +
      ↑(classCount cl 2) * (↑(classCount cl 2) - 1) =
    ↑n ^ 2 / 3 - ↑n + ↑n ^ 2 * StabilityCleanup.massDeviation cl
SubcriticalFinite.finite_counting_comparison {m n : Nat} (hn : 0 < n) (B : Matrix m n) (hC : EvenParity.C4Free B)
  (k : Nat) (hk : 2 ≤ k) (badR : Fin m → Bool) (badC : Fin n → Bool) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
  (holes : ∀ (r : Fin m) (c : Fin n), badR r = false → badC c = false → rl r = cl c → B r c = false) :
  ↑n ^ 2 ≤
    12 * ↑m + 9 * ↑n ^ 2 * StabilityCleanup.massDeviation cl +
      4 *
        (profileDeficitTwice B k +
          (↑k + 2) ^ 2 * (profileDeficitTwice B k + CleanHoles.countBits badR + ↑n * CleanHoles.countBits badC))
SubcriticalFinite.small_eta_profile_bound {m n : Nat} (hm : 0 < m) (hn : 0 < n) (hmn : m ≤ n * n) (B A : Matrix m n)
  (ps : List (Pair m n)) (had : Admissible B A ps) (k : Nat) (hk : 4 ≤ k)
  (hsmall : CleanHolesComplete.paperEta B ps ≤ smallEtaThreshold) :
  ↑n ^ 2 ≤
    12 * ↑m + deficitCoefficient k * profileDeficit B k + etaCoefficient k * CleanHolesComplete.paperEta B ps * ↑n ^ 2
'SubcriticalFinite.finite_subcritical_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'literal_subcritical_finite_core' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/lean/extended-lean-companion/subcritical-core/README.md <==
# Closed finite subcritical profile core

This Lean 4.24.0 package proves the finite counting core of the manuscript's compact subcritical-gap lemma. It uses the unchanged canonical original augmented model and Lean's bundled `Std` library.

The main theorem is `SubcriticalFinite.finite_subcritical_core`. For actual Boolean fixed/selected matrices `B,A`, canonical admissibility of their pair list, positive dimensions with `m <= n*n`, and any integer `k >= 4`, define

```
F = actual fixed-cell count
T = actual selected-pair count
D = n(n-1)/2 - kF + k(k+1)m/2
eta = (2/3-2T/(mn))_+ + 1/m + 1/n + F/(mn)
C(k) = 10^21*(k+2)^2.
```

The theorem proves

```
n^2 <= 12m + C(k)*(D+n+eta*n^2).
```

The deficit `D` is the actual rational expression above. Its nonnegativity is derived from C4-freeness. The final theorem assumes no maximum-base condition, deficit estimate, degree identity, partition, good set, clean diagonal hole, or small-eta hypothesis.

The finite argument checks the following steps:

- The doubled identity `2D = twice_leave + sum_r (b_r-k)(b_r-k-1)`, including empty rows.
- The sharp off-profile bound `sum_{b_r not in {k,k+1}} b_r^2 <= (k+2)^2 D`.
- The actual column-incidence budget `(k-1)*profile_incident_rows(c) <= n-1`.
- Constructive deletion of off-profile rows, bad rows, and profile rows meeting bad columns, with a proved bound on all discarded ordered pairs.
- The integer two-class internal-pair inequality, including the degree-five case where a continuous relaxation is insufficient.
- C4 capacity in each actual column class and the exact capacity formula. The proof uses ordered pairs internally, giving `n^2/3-n+n^2*sum_i(b_i-1/3)^2`; dividing by two gives the manuscript's unordered-pair expression.
- Application of the closed finite clean-holes theorem at `tau=1/100`. Partitions and holes are conclusions. For larger eta, the final inequality follows directly from the explicit constant.

The result retains `D` in its conclusion. The external design-existence argument giving `D=O_k(n)` for maximum bases in the specified classical profile interval is neither assumed nor formalized here. Real-limit steps and the full asymptotic compact subcritical-gap theorem also remain outside this package's claim.

## Replay

```
python3 check.py --lean lean --out ../subcritical-core-replay.json
```

Use Lean 4.24.0. The checker validates all payload hashes and imports, rebuilds every module in fresh empty source/import directories, verifies every printed axiom list, and matches exact semantic entry output. The entry audit expands the actual undoubled `D`, positive-part eta, and final constant literally.

There are 61 unchanged dependency modules, six new proof modules, and a separate semantic entry audit. Only `propext`, `Classical.choice`, and `Quot.sound` are permitted foundational axioms. There are no added axioms, admissions, external-design oracles, or native proof evaluation. Runtime receipts and build objects stay outside the source payload.


==> anc/lean/extended-lean-companion/subcritical-core/check.py <==
"""Replay the closed finite subcritical profile-deficit core using Lean 4.24.0."""

import argparse
import hashlib
import json
import os
import re
import shutil
import subprocess
import tempfile
from datetime import datetime, timezone
from pathlib import Path


AXIOM_OUTPUT = re.compile(
    r"'([^']+)' (does not depend on any axioms|depends on axioms: \[([^\]]*)\])",
    re.S,
)
FORBIDDEN_PROOF_FORM = re.compile(
    r"\b(?:sorry|admit|native_decide|sorryAx)\b|^\s*(?:axiom|unsafe)\b|"
    r"debug\.skipKernelTC|\bdecide\s*\+native\b",
    re.M,
)
IMPORT_LINE = re.compile(r"import [A-Za-z0-9_.]+(?: [A-Za-z0-9_.]+)*")


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def require(condition, message):
    if not condition:
        raise RuntimeError(message)


def payload_files(root):
    """Saved receipts are outputs, never proof or import inputs."""
    return {
        str(path.relative_to(root))
        for path in root.rglob("*")
        if path.is_file() and path.relative_to(root).parts[0] != "receipts"
    }


def printed_axioms(output):
    matches = list(AXIOM_OUTPUT.finditer(output))
    require(not AXIOM_OUTPUT.sub("", output).strip(), "Unexpected Lean diagnostic")
    return [
        {
            "theorem": match[1],
            "axioms": sorted([] if match[3] is None else [x.strip() for x in match[3].split(",")]),
        }
        for match in matches
    ]


def run_lean(executable, arguments, work, env):
    result = subprocess.run(
        [executable, *arguments], cwd=work, env=env,
        capture_output=True, text=True, timeout=600,
    )
    require(
        result.returncode == 0 and not result.stderr,
        "Lean failed for " + arguments[-1] + ":\n" + result.stdout + result.stderr,
    )
    return result.stdout


def resolve_lean(launcher, root):
    # Preserve argv[0] for Elan/Homebrew launchers before locating the compiler.
    launcher_path = str(Path(shutil.which(launcher) or launcher).absolute())
    result = subprocess.run(
        [launcher_path, "--print-prefix"], cwd=root,
        capture_output=True, text=True, timeout=600,
    )
    require(result.returncode == 0 and not result.stderr, "Lean prefix discovery failed: " + result.stderr)
    lines = result.stdout.strip().splitlines()
    require(len(lines) == 1 and Path(lines[0]).is_absolute(), "Unexpected Lean prefix output")
    executable = str((Path(lines[0]) / "bin" / "lean").resolve())
    return executable, launcher_path


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--lean", default=shutil.which("lean"), help="Lean 4.24.0 executable")
    parser.add_argument("--out", type=Path, help="Unused receipt path, outside the checked payload")
    args = parser.parse_args()
    require(args.lean is not None, "Lean executable not found; use --lean")
    root = Path(__file__).resolve().parent
    executable, launcher_path = resolve_lean(args.lean, root)
    manifest = json.loads((root / "manifest.json").read_text())
    require(manifest["format"] == 1, "Unsupported manifest format")
    expected = set(manifest["files"]) | {"manifest.json"}
    require(payload_files(root) == expected, "Unexpected or missing payload files")
    require(not any(path.is_symlink() for path in root.rglob("*")), "Symlinks are not allowed")
    for name, expected_hash in manifest["files"].items():
        require(not Path(name).is_absolute() and ".." not in Path(name).parts, "Invalid payload path")
        require(digest(root / name) == expected_hash, "Source integrity mismatch: " + name)
    before = {name: digest(root / name) for name in expected}
    if args.out:
        require(not args.out.exists(), "Refusing to replace an existing receipt")
        receipt_path = args.out.resolve()
        require(receipt_path not in {root / name for name in expected}, "Receipt overlaps checked payload")
        require(
            not receipt_path.is_relative_to(root) or receipt_path.is_relative_to(root / "receipts"),
            "An internal receipt must be placed under receipts/",
        )

    version = subprocess.run(
        [executable, "--version"], cwd=root, capture_output=True, text=True, check=True, timeout=600,
    ).stdout.strip()
    require(re.search(r"version 4\.24\.0(?:[, )]|$)", version) is not None, "Lean 4.24.0 required")
    modules = manifest["modules"]
    allowed = {"Std"}
    source_paths = []
    for record in modules:
        name = record["module"]
        require(re.fullmatch(r"[A-Za-z0-9_]+", name) is not None, "Invalid module name")
        source = root / "source" / (name + ".lean")
        source_paths.append(source)
        source_text = source.read_text()
        require(FORBIDDEN_PROOF_FORM.search(source_text) is None, "Forbidden proof form: " + name)
        imports = []
        for line in source_text.splitlines():
            if re.match(r"^\s*import\b", line):
                require(IMPORT_LINE.fullmatch(line) is not None, "Unrecognized import form: " + name)
                imports.extend(line.split()[1:])
        require(imports == record["imports"], "Import list mismatch: " + name)
        require(set(imports) <= allowed, "Import not yet built from packaged sources: " + name)
        allowed.add(name)
    audit = root / manifest["entry_audit"]
    require(FORBIDDEN_PROOF_FORM.search(audit.read_text()) is None, "Forbidden entry-audit form")
    for line in audit.read_text().splitlines():
        if re.match(r"^\s*import\b", line):
            require(IMPORT_LINE.fullmatch(line) is not None, "Unrecognized audit import")
            require(set(line.split()[1:]) <= allowed, "Nonpackaged audit import")
    source_paths.append(audit)
    require(
        {str(source.relative_to(root)) for source in source_paths}
        == {name for name in manifest["files"] if name.endswith(".lean")},
        "Not every packaged Lean source is in the replay",
    )

    checked = []
    with tempfile.TemporaryDirectory(prefix=".replay-") as temporary:
        work = Path(temporary) / "source"
        build = Path(temporary) / "imports"
        work.mkdir()
        build.mkdir()
        for source in source_paths:
            shutil.copyfile(source, work / source.name)
        env = dict(os.environ)
        env["LEAN_PATH"] = str(build)
        require(not list(build.iterdir()), "Fresh import directory is not empty")
        for record in modules:
            name = record["module"]
            module_output = run_lean(executable, ["-o", str(build / (name + ".olean")), name + ".lean"], work, env)
            entries = printed_axioms(module_output)
            require(all(set(entry["axioms"]) <= {"propext", "Quot.sound", "Classical.choice"}
                        for entry in entries), "Nonstandard proof axiom: " + name)
            require(entries == record["printed_axioms"], "Exact axiom mismatch: " + name)
            checked.extend(entries)
        entry_output = run_lean(executable, [audit.name], work, env)
        require(not any(word in entry_output for word in ("sorryAx", "error:", "warning:")), "Entry audit diagnostic")
        entry_hash = hashlib.sha256(entry_output.encode()).hexdigest()
        require(entry_hash == manifest["entry_output_sha256"], "Literal entry/type output mismatch")
        require(entry_output == (root / "ENTRY_TYPES.txt").read_text(), "Saved entry/type output mismatch")
        by_name = {entry["theorem"]: entry["axioms"] for entry in checked}
        for name, axioms in manifest["entries"].items():
            require(by_name.get(name) == axioms, "Entry axiom mismatch: " + name)


    require(payload_files(root) == expected, "Payload file set changed during replay")
    require(before == {name: digest(root / name) for name in expected}, "Payload changed during replay")
    report = {
        "scope": "CLOSED_FINITE_SUBCRITICAL_PROFILE_DEFICIT_CORE",
        "checked_at_utc": datetime.now(timezone.utc).isoformat(),
        "lean_version": version,
        "requested_lean_launcher": launcher_path,
        "resolved_lean_compiler": executable,
        "lean_executable_sha256": digest(Path(executable)),
        "manifest_sha256": digest(root / "manifest.json"),
        "fresh_source_and_import_directories": True,
        "cached_project_objects_imported": False,
        "payload_files_verified": len(expected),
        "payload_unchanged": True,
        "modules_checked": len(modules),
        "lean_source_files_checked": len(source_paths),
        "main_entry": "SubcriticalFinite.finite_subcritical_core",
        "canonical_admissible_model": True,
        "dimension_hypotheses": "m > 0, n > 0, and m <= n*n",
        "integer_profile_hypothesis": "k >= 4",
        "profile_deficit_definition": "D=n(n-1)/2-kF+k(k+1)m/2",
        "profile_deficit_is_not_an_assumed_budget": True,
        "nonnegative_leave_and_penalty_identity_derived": True,
        "off_profile_squared_degree_bound": "sum_off b_r^2 <= (k+2)^2*D",
        "profile_column_incidence_bound": "(k-1)*profile_incident_rows(c) <= n-1",
        "retained_rows_computed_from_actual_degrees_and_good_lines": True,
        "integer_degree_five_case_checked": True,
        "class_capacity_identity_derived": True,
        "partitions_and_clean_holes_derived_in_small_eta_case": True,
        "small_eta_not_a_final_hypothesis": True,
        "eta_definition": "(2/3-2T/(mn))_+ + 1/m + 1/n + F/(mn)",
        "conclusion": "n^2 <= 12m+C(k)*(D+n+eta*n^2)",
        "constant": "C(k)=10^21*(k+2)^2",
        "maximum_base_assumption": False,
        "external_design_existence_assumption": False,
        "D_O_k_n_formalized": False,
        "full_asymptotic_subcritical_gap_formalized_here": False,
        "per_compiler_process_timeout_seconds": 600,
        "printed_axiom_lists_checked": len(checked),
        "entries": manifest["entries"],
        "entry_output_sha256": entry_hash,
        "source_sha256": {str(source.relative_to(root)): digest(source) for source in source_paths},
    }
    rendered = json.dumps(report, indent=2) + "\n"
    if args.out:
        args.out.parent.mkdir(parents=True, exist_ok=True)
        with args.out.open("x") as receipt:
            receipt.write(rendered)
    print(rendered, end="")


if __name__ == "__main__":
    main()


==> anc/lean/extended-lean-companion/subcritical-core/lean-toolchain <==
leanprover/lean4:v4.24.0


==> anc/lean/extended-lean-companion/subcritical-core/manifest.json <==
{
  "format": 1,
  "scope": "CLOSED_FINITE_SUBCRITICAL_PROFILE_DEFICIT_CORE",
  "modules": [
    {
      "module": "FiniteRatSums",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "FiniteRatSums.sum_congr",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_add",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_sub",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_mul_left",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_mul_right",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_const",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_le",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_swap",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_square_shift",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.lagrange_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.finite_cauchy",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedPivotCore",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedPivotCore.closed_symmetric",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.open_symmetric",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.common_open_iff_witness",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.c3_iff_disjoint_open",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.opposite_holes_exclude_closed_intersection",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.accepted_head_step",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.accepted_lists_intersect",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.mixed_step",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.all_mixed_rejected",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.membership_length",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.membership_intersection_witness",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.decision_accepts_at_most_one",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.open_decision_accepts_at_most_one",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.stable_closed_decision_accepts_at_most_one",
          "axioms": []
        }
      ]
    },
    {
      "module": "FiniteCounting",
      "imports": [
        "PairedPivotCore"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedPivotCounting.two_bits_le_one",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.count_perm",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.flatten_length",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.paired_count_le",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.c3_no_common_open",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCounting.open_accepted_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.stable_accepted_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MajorityCounting",
      "imports": [
        "FiniteCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "MajorityCounting.disjoint_ones_bound",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MajorityCounting.disjoint_majorities_impossible",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MajorityCounting.bits_disjoint",
          "axioms": []
        },
        {
          "theorem": "MajorityCounting.majority_at_most_one",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MajorityCounting.majority_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "RationalMinorant",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedPivotAlgebra.mixture_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.factor_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.rat_pow_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.monomial_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.bernstein_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.finite_majority_minorant",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.finite_majority_minorant_twice",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "RationalSampling",
      "imports": [
        "FiniteRatSums",
        "MajorityCounting",
        "RationalMinorant"
      ],
      "printed_axioms": [
        {
          "theorem": "RationalSampling.expect_if",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_const",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_le",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_boolean_pushforward",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.bernoulli_five",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.bernoulli_seven",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.five_sampling_formula",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.seven_sampling_formula",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "ListRatCounting",
      "imports": [
        "RationalSampling"
      ],
      "printed_axioms": [
        {
          "theorem": "ListRatCounting.sum_append",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.sum_map",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.sum_flatMap",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.sum_filter",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.count_as_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.ratBit_range",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.inv_nonneg_of_pos",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MatrixMoments",
      "imports": [
        "FiniteRatSums",
        "RationalMinorant"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedMatrixMoments.total_columns",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.codegree_double_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.row_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.total_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.codegree_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.ratio_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.row_bound_from_sampling",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.conditional_density_from_sampling",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "BooleanMatrixGeometry",
      "imports": [
        "ListRatCounting",
        "MatrixMoments"
      ],
      "printed_axioms": [
        {
          "theorem": "BooleanMatrixGeometry.closedBit_iff",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.grid_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.cells_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.cells_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.rowWeight_normalized",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.rowWeight_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.four_bit_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.row_cell_probability",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.two_bit_mask",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.sum_cell_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StableDensity",
      "imports": [
        "BooleanMatrixGeometry"
      ],
      "printed_axioms": [
        {
          "theorem": "StableDensity.stable_relation_disjoint",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.deterministic_count_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.expected_count_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.row_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.polynomial_row_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.stable_sampling_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.stable_density_lists",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.stable_C3_density",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "GridModel",
      "imports": [
        "StableDensity"
      ],
      "printed_axioms": [
        {
          "theorem": "GridModel.finRange_mem",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "GridModel.finRange_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.grid_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.grid_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.occupied_cells_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.occupied_cells_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.cover_has_no_reuse",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.selected_endpoints_occupied",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.stable_endpoints_are_ND",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "GeneralBoundary",
      "imports": [
        "GridModel"
      ],
      "printed_axioms": [
        {
          "theorem": "GeneralBoundary.member_le_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.sum_single",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.openBit_iff",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.pointwise_boundary",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.row_boundary_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.col_boundary_sum_le",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.closed_open_count_comparison",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.open_relation_disjoint",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.general_deterministic_count_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.iid_le_on_length",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedRational",
      "imports": [
        "GeneralBoundary"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedRational.den_pos",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedRational.B_mul_den",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedRational.B_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedRational.rho_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedRational.fixed_point",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedRational.rational_minorant",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedRational.shifted_minorant",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedDecision",
      "imports": [
        "PairedRational"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedDecision.decision_disjoint",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDecision.decision_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDecision.boolIid_congr",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDecision.boolIid_const",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDecision.bool_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDecision.iid_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedLimit",
      "imports": [
        "PairedDecision"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedLimit.rational_nat_above",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedLimit.archimedean_le",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedLimit.probability_error",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedLimit.sum_limit",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedCounting",
      "imports": [
        "PairedLimit"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedCounting.bool_probability_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedCounting.finite_decision_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedCounting.rational_decision_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedOpenGeometry",
      "imports": [
        "PairedCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedOpenGeometry.B_zero",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedOpenGeometry.open_probability",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedOpenGeometry.sum_open_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedOpenGeometry.codegree_self",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedOpenGeometry.codegree_integral",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedRow",
      "imports": [
        "PairedOpenGeometry"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedRow.open_rational_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedRow.general_row_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "GeneralSampling",
      "imports": [
        "GeneralBoundary"
      ],
      "printed_axioms": [
        {
          "theorem": "GeneralSampling.expected_with_error",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralSampling.sampling_with_error",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralSampling.scaled_minorant",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralSampling.general_row_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "GeneralDensity",
      "imports": [
        "GeneralSampling"
      ],
      "printed_axioms": [
        {
          "theorem": "GeneralDensity.general_second_moment",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralDensity.general_quadratic_rat",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralDensity.quadratic_linear_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralDensity.general_linear_rat",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralDensity.general_C3_density",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralDensity.general_C3_quadratic",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "GeneralTranspose",
      "imports": [
        "GeneralDensity"
      ],
      "printed_axioms": [
        {
          "theorem": "GeneralTranspose.perm_from_nodup_membership",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralTranspose.swapped_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralTranspose.cells_transpose_perm",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralTranspose.flatten_transpose",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "GeneralTranspose.transpose_cover",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralTranspose.c3_transpose",
          "axioms": []
        },
        {
          "theorem": "GeneralTranspose.transposed_pairs_C3",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralTranspose.general_C3_density_transposed",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedDensity",
      "imports": [
        "PairedRow",
        "GeneralTranspose"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedDensity.second_moment",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDensity.quadratic",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDensity.quadratic_to_linear",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDensity.density_rat",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDensity.general_C3_density",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDensity.general_C3_density_transposed",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilitySlack",
      "imports": [
        "PairedDensity"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilitySlack.retained_shifted_minorant",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.retained_shifted_zero",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.retained_row_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.retained_global_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.quadratic_defect_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.near_density_numeric",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.global_shifted_near_density",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilitySlackContinuity",
      "imports": [
        "StabilitySlack"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilitySlack.den_half",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.B_difference_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.B_increment",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.g_increment",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.unshift_cost",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilitySymmetricSlack",
      "imports": [
        "StabilitySlackContinuity"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilitySlack.unshifted_self",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.unshifted_cost",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.row_unshift_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.global_unshift_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.codegree_symmetry",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.symmetric_slack_formula",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.global_symmetric_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.global_symmetric_near_density",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilitySlackCoercivity",
      "imports": [
        "StabilitySlackContinuity"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilitySlack.g_mul_den",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.den_le_one",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.g_half_root_coercivity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.g_one_root_linear",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.g_one_root_square",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.g_two_root_square",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityHamming",
      "imports": [
        "StabilitySymmetricSlack",
        "StabilitySlackCoercivity"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityClustering.hamming_triangle",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.hamming_degree_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.near_hamming_le_four_slack",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityRepresentative",
      "imports": [
        "StabilityHamming"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityClustering.representative_outside",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.representative_exists",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.near_class_total_edit",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityRootControl",
      "imports": [
        "StabilityRepresentative"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityClustering.root_error_le_two_slack",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.atypical_count_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityZeroGeometry",
      "imports": [
        "StabilityRootControl"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityClustering.zero_overlap_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.three_zero_union_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.zero_set_against_three",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityTypical",
      "imports": [
        "StabilityZeroGeometry"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityClustering.typical_pair_dichotomy",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.three_prototypes_cover_typical",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityClassMass",
      "imports": [
        "StabilityTypical"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityClustering.representative_near_class_mass",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.column_variance_codegree_approx",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.typical_ratio_by_near",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.near_codegree_sum_approx",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityThreeRepresentatives",
      "imports": [
        "StabilityClassMass"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityClustering.three_good_representatives",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.separated_near_classes_disjoint",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityRowClustering",
      "imports": [
        "StabilityThreeRepresentatives"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityClustering.finite_row_clustering",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.prototype_label_mass_bounds",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.outside_three_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.prototype_copy_edit_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MinimumAlgebra",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "MinimumEndpoint.combine_minimum_bounds",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.min_abs_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.abs_square",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.quadratic_majorant",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.minimum_quadratic",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.pair_minimum_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MinimumMatrix",
      "imports": [
        "BooleanMatrixGeometry",
        "MinimumAlgebra"
      ],
      "printed_axioms": [
        {
          "theorem": "MinimumEndpoint.density_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.uniform_row_mean",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.uniform_col_mean",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.occupied_linear_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.rectangular_square_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.ambient_square_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanupAverages",
      "imports": [
        "MinimumMatrix"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityCleanup.avg_cauchy",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.editRatio_triangle",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.degree_difference_square",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.rowVariance_transfer",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.colVariance_transfer",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanupLabels",
      "imports": [
        "CleanupAverages"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityCleanup.avg_label",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.prototype_cleanup_cell",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.invalid_column_square",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.cleanup_edit_le_bad_fraction",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.bad_fraction_le_variance",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.template_row_variance",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.column_mass_square_le_row_variance",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityCleanup",
      "imports": [
        "CleanupLabels"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityCleanup.classMass_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.editRatio_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.cleanup_edit_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.cleanup_with_mass_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.exists_template_cleanup",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityClusteringBridge",
      "imports": [
        "StabilityRowClustering",
        "StabilityCleanup"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityClustering.copy_edit_eq_editRatio",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.finite_row_clustering_cleanup_API",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityVariance",
      "imports": [
        "PairedDensity",
        "MinimumMatrix"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityVariance.density_le_one",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityVariance.column_variance_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityVariance.normalized_column_moment",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityVariance.column_variance_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityVariance.density_transpose",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityVariance.columnVariance_transpose",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityVariance.both_variances_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityFinalMasses",
      "imports": [
        "StabilityCleanup"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityCleanup.classMass_lower_of_small_deviation",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.template_transposed_variance",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.row_mass_square_le_col_variance",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.cleanup_both_mass_bounds",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.exists_template_cleanup_both_masses",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityComplete",
      "imports": [
        "StabilityClusteringBridge",
        "StabilityVariance",
        "StabilityFinalMasses"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityComplete.delta_positive",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityComplete.small_delta_numeric",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityComplete.variance_API_bridge",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityComplete.finite_C3_linear_stability",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "NatListSums",
      "imports": [
        "Std"
      ],
      "printed_axioms": []
    },
    {
      "module": "MatrixCounting",
      "imports": [
        "NatListSums"
      ],
      "printed_axioms": [
        {
          "theorem": "EvenParity.common_le_one",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leave_cover_identity",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leave_double_count",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.degree_is_actual_row_count",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.total_is_actual_cell_count",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.occupiedCells_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.common_zero_iff",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leaveNeighbors_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leaveDegree_is_actual_leave_count",
          "axioms": [
            "propext"
          ]
        }
      ]
    },
    {
      "module": "OriginalModel",
      "imports": [
        "GridModel",
        "MatrixCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "OriginalAugmented.full_iff",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.empty_C4",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.full_empty",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.c3_antitone",
          "axioms": []
        },
        {
          "theorem": "OriginalAugmented.selected_C3",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.selected_S",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.selected_endpoints",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "OriginalCounts",
      "imports": [
        "OriginalModel"
      ],
      "printed_axioms": [
        {
          "theorem": "OriginalAugmented.fixedCount_le_grid",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.full_count_add",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.selected_count_eq_twice_pairs",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixed_plus_twice_pairs_eq_full",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixed_plus_twice_pairs_le_grid",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.objective_le_grid",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixedCount_empty",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.admissible_empty_selection",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHoleCounting",
      "imports": [
        "OriginalCounts",
        "CleanupLabels"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHoles.fin_flag_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.totalError_ratio",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.bad_line_fractions",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHoleGeometry",
      "imports": [
        "CleanHoleCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHoles.three_class_complement_choice",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.witness_rows_large",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.witness_cols_large",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.c3_forces_witness_rectangle_empty",
          "axioms": []
        },
        {
          "theorem": "CleanHoles.empty_rectangle_cost",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHoleReciprocity",
      "imports": [
        "CleanHoleGeometry"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHoles.nonreciprocal_c3_error_lower",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.good_c3_pair_reciprocal",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.fixedRatio_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.admissible_good_pairs_reciprocal",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHolePairCounting",
      "imports": [
        "CleanHoleReciprocity"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHoles.endpoint_sum_cover",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.reciprocal_block_charge",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.selected_block_le_class_and_exceptions",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.exceptional_selected_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHoleClassLower",
      "imports": [
        "CleanHolePairCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHoles.blockArea_quarter",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.blockArea_error_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.raw_small_bounds",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.reciprocal_class_lower",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHoleExact",
      "imports": [
        "CleanHoleClassLower"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHoles.diagonal_witness_pair_charge",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.endpoint_missing_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.occupied_diagonal_class_upper",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.admissible_clean_diagonal_holes",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHoles",
      "imports": [
        "CleanHoleExact"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHoles.pairClassCount_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.pairClassCount_symm",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.rowError_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.colError_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.totalError_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.reciprocal_class_error",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.conditional_clean_holes",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHolesRestoration",
      "imports": [
        "StabilityComplete",
        "CleanHoles"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHolesComplete.selectedDensity_eq_density",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.restored_edit_exact",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.restored_edit_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.small_eta_numeric",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.small_eta_conditional",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHolesPartitions",
      "imports": [
        "CleanHolesRestoration"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHolesComplete.canonical_selected_variances",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.stability_partitions_for_clean_holes",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHolesQuantitative",
      "imports": [
        "CleanHolesRestoration"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHolesComplete.nonreciprocalCount_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.normalized_error_bounds",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.nonreciprocal_count_normalized",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.class_error_normalized",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.blockArea_mass_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHolesComplete",
      "imports": [
        "CleanHolesPartitions",
        "CleanHolesQuantitative"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHolesComplete.finite_original_C3_clean_holes",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHolesPaperParameter",
      "imports": [
        "CleanHolesRestoration"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHolesComplete.densityDeficit_conditions",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.densityDeficit_positive_part",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.paperEta_formula",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHolesPaper",
      "imports": [
        "CleanHolesComplete",
        "CleanHolesPaperParameter"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHolesComplete.finite_paper_eta_clean_holes",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "C4Quadratic",
      "imports": [
        "OriginalCounts"
      ],
      "printed_axioms": [
        {
          "theorem": "UnrestrictedUniform.nsum_cauchy",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedUniform.fixedCount_eq_total",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedUniform.C4_quadratic",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedUniform.C4_square_grid_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "SubcriticalProfile",
      "imports": [
        "CleanHolesPaper",
        "C4Quadratic"
      ],
      "printed_axioms": [
        {
          "theorem": "SubcriticalFinite.rat_ordered_pairs",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "SubcriticalFinite.fixed_degree_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "SubcriticalFinite.leave_pair_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "SubcriticalFinite.profile_deficit_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "SubcriticalFinite.profile_deficit_nonnegative",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "SubcriticalRowBounds",
      "imports": [
        "SubcriticalProfile"
      ],
      "printed_axioms": [
        {
          "theorem": "SubcriticalFinite.off_profile_square_twice",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "SubcriticalFinite.off_profile_square_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "SubcriticalFinite.off_profile_square_sum_twice",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "SubcriticalFinite.two_class_internal_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "SubcriticalCapacity",
      "imports": [
        "SubcriticalRowBounds"
      ],
      "printed_axioms": [
        {
          "theorem": "SubcriticalFinite.column_subset_capacity",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "SubcriticalFinite.classDegree_sum",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "SubcriticalFinite.class_capacity_mass_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "SubcriticalFinite.internal_capacity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "SubcriticalFinite.structural_pair_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "SubcriticalDiscard",
      "imports": [
        "SubcriticalCapacity"
      ],
      "printed_axioms": [
        {
          "theorem": "SubcriticalFinite.profile_column_budget",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "SubcriticalFinite.bad_incidence_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "SubcriticalFinite.kept_row_properties",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "SubcriticalFinite.retained_pair_decomposition",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "SubcriticalFinite.discarded_pairs_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "SubcriticalCore",
      "imports": [
        "SubcriticalDiscard"
      ],
      "printed_axioms": [
        {
          "theorem": "SubcriticalFinite.profile_twice_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "SubcriticalFinite.actual_profile_deficit_nonnegative",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "SubcriticalFinite.off_profile_square_actual_deficit",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "SubcriticalFinite.retained_diagonal_empty",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "SubcriticalFinite.finite_counting_comparison",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "SubcriticalFinite.small_eta_profile_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "SubcriticalFinite",
      "imports": [
        "SubcriticalCore"
      ],
      "printed_axioms": [
        {
          "theorem": "SubcriticalFinite.core_coefficient_bounds",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "SubcriticalFinite.finite_subcritical_core",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    }
  ],
  "entry_audit": "source/SubcriticalFiniteEntryAudit.lean",
  "entry_output_sha256": "48a6214f1d0ecd8dbfe558dbab29a76f1c25c14f3c88a259596250b66ab01757",
  "entries": {
    "SubcriticalFinite.profile_deficit_identity": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "SubcriticalFinite.actual_profile_deficit_nonnegative": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "SubcriticalFinite.off_profile_square_actual_deficit": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "SubcriticalFinite.profile_column_budget": [
      "Quot.sound",
      "propext"
    ],
    "SubcriticalFinite.discarded_pairs_bound": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "SubcriticalFinite.two_class_internal_bound": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "SubcriticalFinite.class_capacity_mass_identity": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "SubcriticalFinite.small_eta_profile_bound": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "SubcriticalFinite.finite_subcritical_core": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ]
  },
  "files": {
    "ENTRY_TYPES.txt": "48a6214f1d0ecd8dbfe558dbab29a76f1c25c14f3c88a259596250b66ab01757",
    "README.md": "e6ef2f619bfb9b75079ee7262996843523cb16fcee06290632252552d650a1e2",
    "check.py": "175f1558c43b53dfefe50d39b2ba1637855341f2b7afc1d594e39b5a92f36302",
    "lean-toolchain": "42779d67b81608af8a12aa4328d2ab47ca201925b3b2bd68369587b5340bb434",
    "source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "source/C4Quadratic.lean": "23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0",
    "source/CleanHoleClassLower.lean": "0d8f04d6d2e8680765c0c01097002c1002ffe6702a49fbb1906fa635429ff3c6",
    "source/CleanHoleCounting.lean": "08d51803ef859cb473d2cadb7f5c04c4f12f530568c815e214df984f8307a824",
    "source/CleanHoleExact.lean": "da65be8f00591500adc15bf86af0b7c2fb9fcd2293c132e70d0915faa3965f6d",
    "source/CleanHoleGeometry.lean": "34291db3543f2a185e3d0dc2240c8871a37cddfc50b796ccc45a5e81ebfdd32c",
    "source/CleanHolePairCounting.lean": "4999a2f134b28192237a6efb88ce30b9d6513eda4b958d8a566989221bccd760",
    "source/CleanHoleReciprocity.lean": "7f45b95259317b252baec6d4a0215f9f98bce069e2f06d9abe9f2fe06e2687a1",
    "source/CleanHoles.lean": "61574d8e4408151bff95a121b8d37210770a3d4c9a4688deb07e77446cc451ba",
    "source/CleanHolesComplete.lean": "dca096de06c0dbad8c79f8cf1d150a62aa1ef8cc4faf8e93e4e6fcb23970298a",
    "source/CleanHolesPaper.lean": "30247bf9e7a7c8cdbcac91040d7dfa2cccfb6ff6adbb8a47e8c90c255c623cfe",
    "source/CleanHolesPaperParameter.lean": "94d961c58b8095e8d527d00155f4fba7ff4fa6f9646932280fcbdef6e474979c",
    "source/CleanHolesPartitions.lean": "4abf316134cbcca4acd8420a24fae34c62e0d0cd774c16117bff34586bfc47fd",
    "source/CleanHolesQuantitative.lean": "b14220a5fd38d851a3744980759a289e8f62cc2cb22ac60ea6f517bdafa044db",
    "source/CleanHolesRestoration.lean": "0fc93b1476fe21b34a04a829e23822e8f6a737ddce6adfda263cd21a2828162f",
    "source/CleanupAverages.lean": "2d521b6dc1db12b26bbaa483a45d5292cef039f0c8436034c27ca2f5ca2dca90",
    "source/CleanupLabels.lean": "cb93e5292b3b336d2fc0d2bf84f0da7a3798116b689ced9f1b9df5077208acad",
    "source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "source/GeneralBoundary.lean": "60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13",
    "source/GeneralDensity.lean": "17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2",
    "source/GeneralSampling.lean": "526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774",
    "source/GeneralTranspose.lean": "c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625",
    "source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "source/MinimumAlgebra.lean": "a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b",
    "source/MinimumMatrix.lean": "e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766",
    "source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "source/OriginalCounts.lean": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5",
    "source/OriginalModel.lean": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
    "source/PairedCounting.lean": "a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b",
    "source/PairedDecision.lean": "35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940",
    "source/PairedDensity.lean": "aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9",
    "source/PairedLimit.lean": "39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987",
    "source/PairedOpenGeometry.lean": "ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604",
    "source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "source/PairedRational.lean": "beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d",
    "source/PairedRow.lean": "106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19",
    "source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "source/StabilityClassMass.lean": "8e3497f323487da590058c1b4465e3adfcb08b32d0e4dd47b9708d50ff8cb20b",
    "source/StabilityCleanup.lean": "95e9b7cc8078a055c456343e103ff50e2961dd719cd83346531a337f60bcd525",
    "source/StabilityClusteringBridge.lean": "db9eb2cd7dde2df8ecc82b8aed4351981959b4cd7b0e8355b5df9d394b3d590c",
    "source/StabilityComplete.lean": "1132de38808371259d72aa47cf8fa6838dfe8d8cbdd9956d0d2e8e56b5544beb",
    "source/StabilityFinalMasses.lean": "f0d047752a506896e261c5d2e654280995f23acdde7e9278ddbd62f1b1aeb25c",
    "source/StabilityHamming.lean": "8397aa418c2571de9b898e3daec0186377cf175e36b15f32b854b489ce8f3cbe",
    "source/StabilityRepresentative.lean": "ede6c08454a372f41d3775c73cd3db446c338114b4962b95d068abcd31fa0185",
    "source/StabilityRootControl.lean": "3c555f76fcc678149294eefffbf0aeaeabfc39e10b94a7a6eeb4c8609bf36b46",
    "source/StabilityRowClustering.lean": "f3259a97c2e6f6dfddb785e550129d6c1a9e3cd2989a123e2e009fe622662bca",
    "source/StabilitySlack.lean": "22bc1f459543f188289bd4655eea3d7c69fb5b24723c3c58857d6098a493a645",
    "source/StabilitySlackCoercivity.lean": "8dc4d14ae90edb85bcdc64f80bdf5e1bcfb1ae1c15da3ab2bc4224c7dddf13dd",
    "source/StabilitySlackContinuity.lean": "4309b1431ef45cc53af5f1727e0288447773ba954028856c9d5da3849821ab6f",
    "source/StabilitySymmetricSlack.lean": "a22accb7b3d6ebd59bc3267ecde34c59ccf1f616bf984a0142c25cc550249c8f",
    "source/StabilityThreeRepresentatives.lean": "2c31cac2ac1c2fb3aa8553e5d4fb5dd8a1d6d9f531810d094d2b1ddd8438207e",
    "source/StabilityTypical.lean": "4889b3ed06cbb8727439d14a5f6869acfc5433b95558be671c6fd32e2b926509",
    "source/StabilityVariance.lean": "b34eddb872f9ce1bba4605dcf679e0bfaa86e91cc899cf3ac1b4f6d592ff8da0",
    "source/StabilityZeroGeometry.lean": "36a03b0ab4f1ad24a4291f0960f7ee023476844b87544e79d7367819d33be442",
    "source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
    "source/SubcriticalCapacity.lean": "98bdc95da3b4aa362e1b323c92c960ca077b56c1da3c3146d41c2431a224f466",
    "source/SubcriticalCore.lean": "ba3d9bc95e7ef34a1e47fb4df5259502fb11826177947c9f41dd46ad1c891e3d",
    "source/SubcriticalDiscard.lean": "6f1f5779acd0884120ce32cb13b4e1f06f21b3863c1af4d8bf38613c22bb11b7",
    "source/SubcriticalFinite.lean": "9ff799ab28e831ab93e76a1f9de0cac4ba0df45770215e15386553113bf0ebed",
    "source/SubcriticalFiniteEntryAudit.lean": "2143c81ba08130b7f1815585929e6951249b9eadf9ccd15ddc19870395dc5e38",
    "source/SubcriticalProfile.lean": "59b0fc15e277b400add72b479dda4b2728e8df03c0e86be869e7ac1cc76cec81",
    "source/SubcriticalRowBounds.lean": "efb7e7447a8d4dff0c983f9f1522b0f9a3025b7dcf7f3e081a79e11e8b8d4239"
  }
}


==> anc/lean/extended-lean-companion/subcritical-core/source/BooleanMatrixGeometry.lean <==
import ListRatCounting
import MatrixMoments

namespace BooleanMatrixGeometry

open PairedPivotCore FiniteRatSums RationalSampling ListRatCounting PairedMatrixMoments

universe u v
variable {Row : Type u} {Col : Type v}

def indicator (A : Row → Col → Bool) (r : Row) (c : Col) : Rat := ratBit (A r c)

def grid (rows : List Row) (cols : List Col) : List (Cell Row Col) :=
  rows.flatMap (fun r => cols.map (fun c => (r,c)))

def cells (rows : List Row) (cols : List Col) (A : Row → Col → Bool) : List (Cell Row Col) :=
  (grid rows cols).filter (fun p => A p.1 p.2)

def closedBit (A : Row → Col → Bool) (p q : Cell Row Col) : Bool :=
  A p.1 p.2 && A q.1 q.2 && A p.1 q.2 && A q.1 p.2

theorem closedBit_iff (A : Row → Col → Bool) (p q : Cell Row Col) :
    closedBit A p q=true ↔ Closed (fun r c => A r c=true) p q := by
  simp [closedBit, Closed, Bool.and_eq_true, and_assoc]

theorem grid_sum (rows : List Row) (cols : List Col) (g : Cell Row Col → Rat) :
    sum (grid rows cols) g=sum rows (fun r => sum cols (fun c => g (r,c))) := by
  unfold grid
  rw [sum_flatMap]
  exact sum_congr rows _ _ (fun r _ => sum_map cols (fun c => (r,c)) g)

theorem cells_sum (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (g : Cell Row Col → Rat) :
    sum (cells rows cols A) g=
      sum rows (fun r => sum cols (fun c => indicator A r c*g (r,c))) := by
  unfold cells
  rw [sum_filter, grid_sum]
  rfl

theorem cells_card (rows : List Row) (cols : List Col) (A : Row → Col → Bool) :
    ((cells rows cols A).length : Rat)=total rows cols (indicator A) := by
  have h := cells_sum rows cols A (fun _ => 1)
  rw [sum_const] at h
  have hi : sum rows (fun r => sum cols (fun c => indicator A r c*1))=
      total rows cols (indicator A) := by
    apply sum_congr rows
    intro r hr
    exact sum_congr cols _ _ (fun c _ => Rat.mul_one _)
  rw [hi] at h
  grind

def rowWeight (cols : List Col) (A : Row → Col → Bool) (r : Row) (c : Col) : Rat :=
  indicator A r c*(rowDegree cols (indicator A) r)⁻¹

theorem rowWeight_normalized (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : sum cols (rowWeight cols A r)=1 := by
  unfold rowWeight
  rw [sum_mul_right]
  change rowDegree cols (indicator A) r*(rowDegree cols (indicator A) r)⁻¹=1
  exact Rat.mul_inv_cancel _ (by grind)

theorem rowWeight_nonneg (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : ∀ c ∈ cols, 0≤rowWeight cols A r c := by
  intro c hc
  exact Rat.mul_nonneg (ratBit_range (A r c)).1 (inv_nonneg_of_pos _ hd)

theorem four_bit_identity (a b x y : Bool) (z : Rat) :
    ratBit x*z*ratBit (x && b && a && y)=
      ratBit a*ratBit b*(ratBit x*ratBit y)*z := by
  cases a <;> cases b <;> cases x <;> cases y <;> simp [ratBit] <;> grind

theorem row_cell_probability (cols : List Col) (A : Row → Col → Bool)
    (r s : Row) (c : Col) :
    expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) (s,c)))=
      indicator A r c*indicator A s c*
        (codegree cols (indicator A) r s/rowDegree cols (indicator A) r) := by
  unfold expect
  rw [sum_congr cols (fun j => rowWeight cols A r j*ratBit (closedBit A (r,j) (s,c))) (fun j =>
      (indicator A r c*indicator A s c)*(indicator A r j*indicator A s j)*
        (rowDegree cols (indicator A) r)⁻¹)
    (fun j _ => four_bit_identity (A r c) (A s c) (A r j) (A s j) _)]
  rw [sum_mul_right, sum_mul_left]
  unfold codegree
  rw [Rat.div_def]
  grind

theorem two_bit_mask (a b : Bool) (B : Rat → Rat) (hB : B 0=0) (t : Rat) :
    B (ratBit a*ratBit b*t)=ratBit a*ratBit b*B t := by
  cases a <;> cases b <;> simp [ratBit, hB] <;> grind

theorem occupied_mask_identity (a b : Bool) (t : Rat) :
    ratBit b*(ratBit a*ratBit b*t)=(ratBit a*ratBit b)*t := by
  cases a <;> cases b <;> simp [ratBit] <;> grind

theorem sum_cell_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (B : Rat → Rat) (hB : B 0=0) :
    sum (cells rows cols A) (fun p =>
      B (expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) p))))=
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [sum_congr (cells rows cols A) _ (fun p =>
      indicator A r p.2*indicator A p.1 p.2*
        B (codegree cols (indicator A) r p.1/rowDegree cols (indicator A) r))
    (by
      intro p hp
      rw [row_cell_probability]
      exact two_bit_mask (A r p.2) (A p.1 p.2) B hB _)]
  rw [cells_sum]
  apply sum_congr rows
  intro s hs
  rw [sum_congr cols (fun c => indicator A s c*(indicator A r c*indicator A s c*
      B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))) (fun c =>
      (indicator A r c*indicator A s c)*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
    (fun c _ => occupied_mask_identity (A r c) (A s c) _)]
  exact sum_mul_right cols _ _

#print axioms closedBit_iff
#print axioms grid_sum
#print axioms cells_sum
#print axioms cells_card
#print axioms rowWeight_normalized
#print axioms rowWeight_nonneg
#print axioms four_bit_identity
#print axioms row_cell_probability
#print axioms two_bit_mask
#print axioms sum_cell_response

end BooleanMatrixGeometry


==> anc/lean/extended-lean-companion/subcritical-core/source/C4Quadratic.lean <==
import OriginalCounts

/-! The base-size quadratic is derived from literal C4-freeness. -/
namespace UnrestrictedUniform

open OriginalAugmented EvenParity BooleanMatrixGeometry FiniteRatSums

theorem cast_nsum {α : Type} (xs : List α) (f : α → Nat) :
    (nsum xs f : Rat)=sum xs (fun x => (f x : Rat)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [nsum,sum,Rat.natCast_add,ih]

theorem nsum_cauchy {α : Type} (xs : List α) (f : α → Nat) :
    (nsum xs f)^2≤xs.length*nsum xs (fun x => (f x)^2) := by
  have h := finite_cauchy xs (fun x => (f x : Rat))
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_pow,Rat.natCast_mul,cast_nsum] using h

theorem nsum_append {α : Type} (xs ys : List α) (f : α → Nat) :
    nsum (xs++ys) f=nsum xs f+nsum ys f := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum,ih,Nat.add_assoc]

theorem nsum_map {α β : Type} (xs : List α) (g : α → β) (f : β → Nat) :
    nsum (xs.map g) f=nsum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum,ih]

theorem nsum_grid {Row Col : Type} (rows : List Row) (cols : List Col) (f : Row×Col → Nat) :
    nsum (grid rows cols) f=nsum rows (fun r => nsum cols (fun c => f (r,c))) := by
  induction rows with
  | nil => rfl
  | cons r rs ih =>
    change nsum (cols.map (fun c => (r,c)) ++ grid rs cols) f = _
    rw [nsum_append,nsum_map,ih]
    rfl

theorem fixedCount_eq_total {m n : Nat} (B : Matrix m n) : fixedCount B=EvenParity.total B := by
  unfold fixedCount cells
  rw [←nsum_bit_filter,nsum_grid]
  rfl

theorem degree_square_identity (d : Nat) : d^2=d*(d-1)+d := by
  cases d with
  | zero => rfl
  | succ d => simp [Nat.pow_two,Nat.add_mul,Nat.mul_add]

theorem base_square_sum {m n : Nat} (B : Matrix m n) :
    fsum m (fun r => (degree B r)^2)=
      fsum m (fun r => degree B r*(degree B r-1))+EvenParity.total B := by
  rw [fsum_congr m _ _ (fun r => degree_square_identity (degree B r)),fsum_add]
  rfl

theorem C4_quadratic {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    (fixedCount B)^2≤m*fixedCount B+m*n*(n-1) := by
  have h := nsum_cauchy (List.finRange m) (degree B)
  change (EvenParity.total B)^2≤(List.finRange m).length*fsum m (fun r => (degree B r)^2) at h
  rw [List.length_finRange,base_square_sum] at h
  have hl := leave_double_count B hc4
  have hp : fsum m (fun r => degree B r*(degree B r-1))≤n*(n-1) := by omega
  have hm := Nat.mul_le_mul_left m hp
  rw [fixedCount_eq_total]
  rw [Nat.mul_add] at h
  have he : m*(n*(n-1))=m*n*(n-1) := by ac_rfl
  rw [he] at hm
  omega

theorem C4_square_grid_bound {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    (fixedCount B)^2≤m*n*(m+n) := by
  have h := C4_quadratic B hc4
  have hf := Nat.mul_le_mul_left m (fixedCount_le_grid B)
  have hn := Nat.mul_le_mul_left (m*n) (Nat.sub_le n 1)
  have he : m*(m*n)+m*n*n=m*n*(m+n) := by
    rw [Nat.mul_add]
    congr 1
    ac_rfl
  calc
    (fixedCount B)^2≤m*fixedCount B+m*n*(n-1) := h
    _≤m*(m*n)+m*n*n := Nat.add_le_add hf hn
    _=m*n*(m+n) := he

#print axioms nsum_cauchy
#print axioms fixedCount_eq_total
#print axioms C4_quadratic
#print axioms C4_square_grid_bound
end UnrestrictedUniform


==> anc/lean/extended-lean-companion/subcritical-core/source/CleanHoleClassLower.lean <==
import CleanHolePairCounting

/-! Explicit lower counts for each reciprocal unordered class. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore

theorem block_bit_product {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (i j : Fin 3) (r : Fin m) (c : Fin n) :
    ratBit (inBlock rl cl i j (r,c)) = classBit (rl r) i*classBit (cl c) j := by
  by_cases hr : rl r = i <;> by_cases hc : cl c = j <;>
    simp [inBlock,classBit,ratBit,hr,hc] <;> grind

theorem blockArea_product {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (i j : Fin 3) :
    blockArea rl cl i j =
      sum (List.finRange m) (fun r => classBit (rl r) i)*
      sum (List.finRange n) (fun c => classBit (cl c) j) := by
  unfold blockArea
  rw [grid_sum]
  rw [sum_congr _ _ _ (by
    intro r _
    rw [sum_congr _ _ _ (fun c _ => block_bit_product rl cl i j r c),sum_mul_left])]
  rw [sum_mul_right]

theorem blockArea_quarter {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (i j : Fin 3)
    (hr : 1/4 ≤ classMass rl i) (hc : 1/4 ≤ classMass cl j) :
    (m : Rat)*(n : Rat) ≤ 16*blockArea rl cl i j := by
  have hrscale := Rat.mul_le_mul_of_nonneg_left hr (Rat.natCast_nonneg (a := m))
  have hcscale := Rat.mul_le_mul_of_nonneg_left hc (Rat.natCast_nonneg (a := n))
  have hrow : (m : Rat) ≤ 4*sum (List.finRange m) (fun r => classBit (rl r) i) := by
    rw [raw_class_mass hm]
    calc
      _ = 4*((m : Rat)*(1/4)) := by grind
      _ ≤ _ := Rat.mul_le_mul_of_nonneg_left hrscale (by decide)
  have hcol : (n : Rat) ≤ 4*sum (List.finRange n) (fun c => classBit (cl c) j) := by
    rw [raw_class_mass hn]
    calc
      _ = 4*((n : Rat)*(1/4)) := by grind
      _ ≤ _ := Rat.mul_le_mul_of_nonneg_left hcscale (by decide)
  have hm0 : 0 ≤ (m : Rat) := Rat.natCast_nonneg
  have hrow0 : 0 ≤ 4*sum (List.finRange m) (fun r => classBit (rl r) i) := by grind
  have h1 := Rat.mul_le_mul_of_nonneg_right hrow (Rat.natCast_nonneg (a := n))
  have h2 := Rat.mul_le_mul_of_nonneg_left hcol hrow0
  rw [blockArea_product]
  calc
    _ ≤ (4*sum (List.finRange m) (fun r => classBit (rl r) i))*(n : Rat) := h1
    _ ≤ (4*sum (List.finRange m) (fun r => classBit (rl r) i))*
        (4*sum (List.finRange n) (fun c => classBit (cl c) j)) := h2
    _ = _ := by grind

theorem block_cell_charge {m n : Nat} (B A : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (i j : Fin 3) (hij : i ≠ j) (r : Fin m) (c : Fin n) :
    ratBit (inBlock rl cl i j (r,c)) ≤
      indicator A r c*ratBit (inBlock rl cl i j (r,c)) +
      cellError (full B A) rl cl r c + indicator B r c := by
  by_cases hblock : inBlock rl cl i j (r,c) = true
  · have ht := of_decide_eq_true hblock
    have htype : rl r ≠ cl c := by rw [ht.1,ht.2]; exact hij
    cases ha : A r c <;> cases hb : B r c <;>
      simp [indicator,ha,hb,cellError,full,templateMatrix,htype,hblock,ratBit,editBit] <;> grind
  · have hzero : ratBit (inBlock rl cl i j (r,c)) = 0 := by
      simp [ratBit,hblock]
    rw [hzero,Rat.mul_zero]
    have he : 0 ≤ cellError (full B A) rl cl r c := editBit_nonneg _ _
    have hb : 0 ≤ indicator B r c := (ratBit_range (B r c)).1
    grind

theorem blockArea_error_bound {m n : Nat} (B A : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (i j : Fin 3) (hij : i ≠ j) :
    blockArea rl cl i j ≤ selectedBlock A rl cl i j +
      totalError (full B A) rl cl + (fixedCount B : Rat) := by
  have h := sum_le (grid (List.finRange m) (List.finRange n)) _ _
    (fun p _ => block_cell_charge B A rl cl i j hij p.1 p.2)
  rw [sum_add,sum_add,← occupied_as_ambient,grid_error_sum,indicator_sum,← cells_card] at h
  exact h

theorem fixedRatio_area {m n : Nat} (hm : 0 < m) (hn : 0 < n) (B : Matrix m n) :
    fixedRatio B*(m : Rat)*(n : Rat) = (fixedCount B : Rat) := by
  have hp : (m : Rat)*(n : Rat) ≠ 0 := by
    have hpos := Rat.mul_pos (Rat.natCast_pos.mpr hm) (Rat.natCast_pos.mpr hn)
    grind
  have hi := Rat.mul_inv_cancel ((m : Rat)*(n : Rat)) hp
  unfold fixedRatio
  rw [Rat.div_def]
  grind

theorem small_error_million (e f tau : Rat) (ht : tau ≤ 1/100)
    (h : e+f ≤ tau/10000) : 1000000*(e+f) ≤ 1 := by
  have hscale := Rat.mul_le_mul_of_nonneg_left h (by decide : (0 : Rat) ≤ 10000)
  have he : 10000*(tau/10000) = tau := by grind
  rw [he] at hscale
  grind

theorem small_bad_fraction (e f tau b : Rat) (hf : 0 ≤ f) (ht : 0 < tau)
    (hsmall : e+f ≤ tau/10000) (hb : tau*b ≤ e) : 10000*b ≤ 1 := by
  have hs := Rat.mul_le_mul_of_nonneg_left hsmall (by decide : (0 : Rat) ≤ 10000)
  have he : 10000*(tau/10000) = tau := by grind
  rw [he] at hs
  have hb' := Rat.mul_le_mul_of_nonneg_left hb (by decide : (0 : Rat) ≤ 10000)
  have hbound : tau*(10000*b) ≤ tau := by
    calc
      _ = 10000*(tau*b) := by grind
      _ ≤ 10000*e := hb'
      _ ≤ tau := by grind
  apply Rat.le_of_mul_le_mul_left (c := tau) ?_ ht
  simpa only [Rat.mul_one] using hbound

theorem countBits_avg {k : Nat} (hk : 0 < k) (P : Fin k → Bool) :
    countBits P = (k : Rat)*avg (fun x => ratBit (P x)) := by
  have hkQ : 0 < (k : Rat) := Rat.natCast_pos.mpr hk
  have hki := Rat.mul_inv_cancel (k : Rat) (by grind)
  unfold countBits avg
  grind

theorem raw_small_bounds {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (tau : Rat) (ht0 : 0 < tau) (ht : tau ≤ 1/100)
    (hsmall : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000) :
    1000000*(totalError (full B A) rl cl+(fixedCount B : Rat)) ≤ (m : Rat)*(n : Rat) ∧
    10000*((n : Rat)*countBits (fun r => !(goodRow (full B A) rl cl tau r))) ≤ (m : Rat)*(n : Rat) ∧
    10000*((m : Rat)*countBits (fun c => !(goodCol (full B A) rl cl tau c))) ≤ (m : Rat)*(n : Rat) := by
  have hp0 : 0 ≤ (m : Rat)*(n : Rat) := Rat.mul_nonneg Rat.natCast_nonneg Rat.natCast_nonneg
  have he := small_error_million _ _ tau ht hsmall
  have hf := fixedRatio_nonneg hm hn B
  have hr := small_bad_fraction _ _ tau _ hf ht0 hsmall
    (bad_rows_markov_scaled hm hn (full B A) rl cl tau)
  have hc := small_bad_fraction _ _ tau _ hf ht0 hsmall
    (bad_cols_markov_scaled hm hn (full B A) rl cl tau)
  have heP := Rat.mul_le_mul_of_nonneg_right he hp0
  have hrP := Rat.mul_le_mul_of_nonneg_right hr hp0
  have hcP := Rat.mul_le_mul_of_nonneg_right hc hp0
  constructor
  · calc
      _ = (1000000*(editRatio (full B A) (templateMatrix rl cl)+fixedRatio B))*
          ((m : Rat)*(n : Rat)) := by
        rw [totalError_ratio hm hn,← fixedRatio_area hm hn B]
        grind
      _ ≤ 1*((m : Rat)*(n : Rat)) := heP
      _ = _ := by grind
  · constructor
    · rw [countBits_avg hm]
      change 10000*((n : Rat)*((m : Rat)*badRowFraction (full B A) rl cl tau)) ≤ _
      calc
        _ = (10000*badRowFraction (full B A) rl cl tau)*((m : Rat)*(n : Rat)) := by grind
        _ ≤ 1*((m : Rat)*(n : Rat)) := hrP
        _ = _ := by grind
    · rw [countBits_avg hn]
      change 10000*((m : Rat)*((n : Rat)*badColFraction (full B A) rl cl tau)) ≤ _
      calc
        _ = (10000*badColFraction (full B A) rl cl tau)*((m : Rat)*(n : Rat)) := by grind
        _ ≤ 1*((m : Rat)*(n : Rat)) := hcP
        _ = _ := by grind

theorem reciprocal_class_lower {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht0 : 0 < tau) (ht : tau ≤ 1/100)
    (hsmall : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000)
    (i j : Fin 3) (hij : i ≠ j) :
    (m : Rat)*(n : Rat) ≤ 20*pairClassCount rl cl ps i j := by
  have hrec := admissible_good_pairs_reciprocal hm hn B A ps had rl cl rowMass colMass tau ht hsmall
  have hb := blockArea_error_bound B A rl cl i j hij
  have harea := blockArea_quarter (by omega) (by omega) rl cl i j (rowMass i) (colMass j)
  have hs := selected_block_le_class_and_exceptions B A ps had rl cl tau i j hij hrec
  have hexc := exceptional_selected_bound B A rl cl tau
  have hraw := raw_small_bounds (by omega) (by omega) B A rl cl tau ht0 ht hsmall
  have hf0 : 0 ≤ (fixedCount B : Rat) := Rat.natCast_nonneg
  have hp0 : 0 ≤ (m : Rat)*(n : Rat) := Rat.mul_nonneg Rat.natCast_nonneg Rat.natCast_nonneg
  have hcombined : (m : Rat)*(n : Rat) ≤ 16*pairClassCount rl cl ps i j +
      48*(totalError (full B A) rl cl+(fixedCount B : Rat)) +
      32*((n : Rat)*countBits (fun r => !(goodRow (full B A) rl cl tau r))) +
      32*((m : Rat)*countBits (fun c => !(goodCol (full B A) rl cl tau c))) := by grind
  grind

#print axioms blockArea_quarter
#print axioms blockArea_error_bound
#print axioms raw_small_bounds
#print axioms reciprocal_class_lower

end CleanHoles


==> anc/lean/extended-lean-companion/subcritical-core/source/CleanHoleCounting.lean <==
import OriginalCounts
import CleanupLabels

/-! Full-template errors, finite flags, and constructive good-line sets. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented

universe u

def flag {α : Type u} [DecidableEq α] (x y : α) : Rat := if x = y then 1 else 0

theorem flag_nonneg {α : Type u} [DecidableEq α] (x y : α) : 0 ≤ flag x y := by
  unfold flag
  split <;> decide

theorem sum_flag_absent {α : Type u} [DecidableEq α] (xs : List α) (a : α)
    (ha : a ∉ xs) : sum xs (fun x => flag x a) = 0 := by
  rw [sum_congr xs _ (fun _ => 0) (by
    intro x hx
    have hn : x ≠ a := by intro he; exact ha (he ▸ hx)
    simp [flag, hn])]
  rw [sum_const]
  grind

theorem sum_flag_single {α : Type u} [DecidableEq α] (xs : List α) (a : α)
    (hn : xs.Nodup) (ha : a ∈ xs) : sum xs (fun x => flag x a) = 1 := by
  induction xs with
  | nil => cases ha
  | cons x xs ih =>
    obtain ⟨hx, hxs⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | ht
    · subst a
      change flag x x + sum xs (fun y => flag y x) = 1
      rw [sum_flag_absent xs x hx]
      simp [flag] <;> grind
    · have hne : x ≠ a := by intro he; exact hx (he.symm ▸ ht)
      change flag x a + sum xs (fun y => flag y a) = 1
      rw [ih hxs ht]
      simp [flag, hne] <;> grind

theorem fin_flag_sum {k : Nat} (a : Fin k) :
    sum (List.finRange k) (fun x => flag x a) = 1 :=
  sum_flag_single _ a (GridModel.finRange_nodup k) (GridModel.finRange_mem a)

def countBits {k : Nat} (P : Fin k → Bool) : Rat :=
  sum (List.finRange k) (fun x => ratBit (P x))

theorem countBits_nonneg {k : Nat} (P : Fin k → Bool) : 0 ≤ countBits P :=
  sum_nonneg _ _ (fun x _ => (ratBit_range (P x)).1)

theorem countBits_le_dim {k : Nat} (P : Fin k → Bool) : countBits P ≤ (k : Rat) := by
  have h := sum_le (List.finRange k) _ (fun _ => 1)
    (fun x _ => (ratBit_range (P x)).2)
  rw [sum_const, List.length_finRange, Rat.mul_one] at h
  exact h

theorem raw_class_mass {k : Nat} (hk : 0 < k) (label : Fin k → Fin 3) (i : Fin 3) :
    sum (List.finRange k) (fun x => classBit (label x) i) =
      (k : Rat)*classMass label i := by
  have hkq : 0 < (k : Rat) := Rat.natCast_pos.mpr hk
  have hki := Rat.mul_inv_cancel (k : Rat) (by grind)
  unfold classMass avg
  grind

def cellError {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (r : Fin m) (c : Fin n) : Rat :=
  editBit (O r c) (templateMatrix rl cl r c)

def rowError {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (r : Fin m) : Rat :=
  sum (List.finRange n) (cellError O rl cl r)

def colError {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (c : Fin n) : Rat :=
  sum (List.finRange m) (fun r => cellError O rl cl r c)

def totalError {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) : Rat :=
  sum (List.finRange m) (rowError O rl cl)

def goodRow {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (r : Fin m) : Bool :=
  decide (rowError O rl cl r ≤ tau*(n : Rat))

def goodCol {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (c : Fin n) : Bool :=
  decide (colError O rl cl c ≤ tau*(m : Rat))

def badRowFraction {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) : Rat :=
  avg (fun r => ratBit (!(goodRow O rl cl tau r)))

def badColFraction {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) : Rat :=
  avg (fun c => ratBit (!(goodCol O rl cl tau c)))

theorem rowError_nonneg {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (r : Fin m) : 0 ≤ rowError O rl cl r :=
  sum_nonneg _ _ (fun _ _ => editBit_nonneg _ _)

theorem colError_nonneg {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (c : Fin n) : 0 ≤ colError O rl cl c :=
  sum_nonneg _ _ (fun _ _ => editBit_nonneg _ _)

theorem totalError_columns {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) :
    totalError O rl cl = sum (List.finRange n) (colError O rl cl) :=
  sum_swap _ _ _

theorem totalError_ratio {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    totalError O rl cl = editRatio O (templateMatrix rl cl)*(m : Rat)*(n : Rat) := by
  have hmQ : 0 < (m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0 < (n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  unfold totalError rowError cellError editRatio avg
  rw [sum_mul_right]
  grind

theorem markov_point (x t : Rat) (hx : 0 ≤ x) :
    t*ratBit (!(decide (x ≤ t))) ≤ x := by
  by_cases h : x ≤ t
  · simp [h, ratBit]
    exact hx
  · simp [h, ratBit]
    grind

theorem bad_rows_markov_scaled {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) :
    tau*badRowFraction O rl cl tau ≤ editRatio O (templateMatrix rl cl) := by
  have hmQ : 0 < (m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0 < (n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have h := sum_le (List.finRange m) _ _ (fun r _ =>
    markov_point _ (tau*(n : Rat)) (rowError_nonneg O rl cl r))
  rw [sum_mul_left] at h
  have herr := totalError_ratio hm hn O rl cl
  have hb : (m : Rat)*badRowFraction O rl cl tau =
      sum (List.finRange m) (fun r => ratBit (!(goodRow O rl cl tau r))) := by
    unfold badRowFraction avg
    grind
  change (tau*(n : Rat))*sum (List.finRange m)
    (fun r => ratBit (!(goodRow O rl cl tau r))) ≤ totalError O rl cl at h
  rw [← hb, herr] at h
  apply Rat.le_of_mul_le_mul_right (c := (m : Rat)*(n : Rat)) ?_
    (Rat.mul_pos hmQ hnQ)
  calc
    _ = (tau*(n : Rat))*((m : Rat)*badRowFraction O rl cl tau) := by grind
    _ ≤ editRatio O (templateMatrix rl cl)*(m : Rat)*(n : Rat) := h
    _ = _ := by grind

theorem bad_cols_markov_scaled {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) :
    tau*badColFraction O rl cl tau ≤ editRatio O (templateMatrix rl cl) := by
  have hmQ : 0 < (m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0 < (n : Rat) := Rat.natCast_pos.mpr hn
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have h := sum_le (List.finRange n) _ _ (fun c _ =>
    markov_point _ (tau*(m : Rat)) (colError_nonneg O rl cl c))
  rw [sum_mul_left] at h
  have herr := totalError_ratio hm hn O rl cl
  have hb : (n : Rat)*badColFraction O rl cl tau =
      sum (List.finRange n) (fun c => ratBit (!(goodCol O rl cl tau c))) := by
    unfold badColFraction avg
    grind
  change (tau*(m : Rat))*sum (List.finRange n)
    (fun c => ratBit (!(goodCol O rl cl tau c))) ≤
      sum (List.finRange n) (colError O rl cl) at h
  rw [← hb, ← totalError_columns, herr] at h
  apply Rat.le_of_mul_le_mul_right (c := (m : Rat)*(n : Rat)) ?_
    (Rat.mul_pos hmQ hnQ)
  calc
    _ = (tau*(m : Rat))*((n : Rat)*badColFraction O rl cl tau) := by grind
    _ ≤ editRatio O (templateMatrix rl cl)*(m : Rat)*(n : Rat) := h
    _ = _ := by grind

theorem bad_line_fractions {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (tau : Rat) (ht : 0 < tau) :
    badRowFraction O rl cl tau ≤ editRatio O (templateMatrix rl cl)/tau ∧
    badColFraction O rl cl tau ≤ editRatio O (templateMatrix rl cl)/tau := by
  have hr := bad_rows_markov_scaled hm hn O rl cl tau
  have hc := bad_cols_markov_scaled hm hn O rl cl tau
  have hti := Rat.mul_inv_cancel tau (by grind)
  have he : tau*(editRatio O (templateMatrix rl cl)/tau) =
      editRatio O (templateMatrix rl cl) := by rw [Rat.div_def]; grind
  constructor
  · apply Rat.le_of_mul_le_mul_left (c := tau) ?_ ht
    rw [he]
    exact hr
  · apply Rat.le_of_mul_le_mul_left (c := tau) ?_ ht
    rw [he]
    exact hc

#print axioms fin_flag_sum
#print axioms totalError_ratio
#print axioms bad_line_fractions

end CleanHoles


==> anc/lean/extended-lean-companion/subcritical-core/source/CleanHoleExact.lean <==
import CleanHoleClassLower

/-! Exact good-by-good diagonal holes, with fixed cells restored. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore

theorem other_two_classes : ∀ h : Fin 3, ∃ i j : Fin 3, i ≠ j ∧ i ≠ h ∧ j ≠ h := by decide

def missingOff {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (r : Fin m) (c : Fin n) : Bool :=
  decide (rl r ≠ cl c) && !(O r c)

theorem missingOff_le_error {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (r : Fin m) (c : Fin n) :
    ratBit (missingOff O rl cl r c) ≤ cellError O rl cl r c := by
  by_cases ht : rl r = cl c <;> cases ho : O r c <;>
    simp [missingOff,cellError,templateMatrix,editBit,ratBit,ht,ho] <;> grind

theorem four_missing_bits (a b c d : Bool)
    (h : ¬ (a = true ∧ b = true ∧ c = true ∧ d = true)) :
    1 ≤ ratBit (!a)+ratBit (!b)+ratBit (!c)+ratBit (!d) := by
  cases a <;> cases b <;> cases c <;> cases d <;> simp [ratBit] at h ⊢ <;> grind

theorem pairClass_iff {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (i j : Fin 3) (p : Pair m n) :
    inPairClass rl cl i j p = true ↔
      ((rl p.1.1 = i ∧ cl p.1.2 = j) ∧ (rl p.2.1 = j ∧ cl p.2.2 = i)) ∨
      ((rl p.1.1 = j ∧ cl p.1.2 = i) ∧ (rl p.2.1 = i ∧ cl p.2.2 = j)) := by
  simp [inPairClass,inBlock]

theorem diagonal_witness_pair_charge {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (x : Fin m) (y : Fin n)
    (hdiag : rl x = cl y) (hxy : O x y = true) (i j : Fin 3)
    (hi : i ≠ rl x) (hj : j ≠ rl x) (p : Pair m n)
    (hc3 : OriginalC3 (fun r c => O r c = true) p.1 p.2) :
    ratBit (inPairClass rl cl i j p) ≤
      (ratBit (missingOff O rl cl x p.1.2)+ratBit (missingOff O rl cl p.1.1 y)) +
      (ratBit (missingOff O rl cl x p.2.2)+ratBit (missingOff O rl cl p.2.1 y)) := by
  by_cases hclass : inPairClass rl cl i j p = true
  · have hc := (pairClass_iff rl cl i j p).mp hclass
    have ht1 : rl x ≠ cl p.1.2 := by rcases hc with h | h <;> grind
    have ht2 : rl x ≠ cl p.2.2 := by rcases hc with h | h <;> grind
    have ht3 : rl p.1.1 ≠ cl y := by rcases hc with h | h <;> grind
    have ht4 : rl p.2.1 ≠ cl y := by rcases hc with h | h <;> grind
    have hx1 : x ≠ p.1.1 := by intro he; apply ht3; rw [← he]; exact hdiag
    have hx2 : x ≠ p.2.1 := by intro he; apply ht4; rw [← he]; exact hdiag
    have hy1 : y ≠ p.1.2 := by intro he; apply ht1; rw [← he]; exact hdiag
    have hy2 : y ≠ p.2.2 := by intro he; apply ht2; rw [← he]; exact hdiag
    have hn : ¬ (O x p.1.2 = true ∧ O x p.2.2 = true ∧
        O p.1.1 y = true ∧ O p.2.1 y = true) := by
      intro h
      exact hc3 x y hx1 hx2 hy1 hy2 ⟨hxy,h.1,h.2.1,h.2.2.1,h.2.2.2⟩
    have hb := four_missing_bits _ _ _ _ hn
    have hbit : ratBit (inPairClass rl cl i j p) = 1 := by simp [ratBit,hclass]
    rw [hbit]
    simp only [missingOff]
    grind
  · have hbit : ratBit (inPairClass rl cl i j p) = 0 := by simp [ratBit,hclass]
    rw [hbit]
    exact Rat.add_nonneg
      (Rat.add_nonneg (ratBit_range _).1 (ratBit_range _).1)
      (Rat.add_nonneg (ratBit_range _).1 (ratBit_range _).1)

theorem selected_weight_le_grid {m n : Nat} (A : Matrix m n)
    (f : Cell (Fin m) (Fin n) → Rat) (hf : ∀ p, 0 ≤ f p) :
    sum (cells (List.finRange m) (List.finRange n) A) f ≤
      sum (grid (List.finRange m) (List.finRange n)) f := by
  rw [occupied_as_ambient]
  apply sum_le
  intro p _
  have h := Rat.mul_le_mul_of_nonneg_right (ratBit_range (A p.1 p.2)).2 (hf p)
  simpa only [Rat.one_mul] using h

/-- The literal simple-cell cover bounds all excluded pairs by the row and
    column error counts, without multiplying a missing adjacency by two. -/
theorem endpoint_missing_bound {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (x : Fin m) (y : Fin n) :
    endpointSum ps (fun p => ratBit (missingOff (full B A) rl cl x p.2)+
      ratBit (missingOff (full B A) rl cl p.1 y)) ≤
      (m : Rat)*rowError (full B A) rl cl x+(n : Rat)*colError (full B A) rl cl y := by
  rw [endpoint_sum_cover B A ps had]
  rw [sum_add]
  have hgrid := selected_weight_le_grid A
    (fun p => ratBit (missingOff (full B A) rl cl x p.2)+ratBit (missingOff (full B A) rl cl p.1 y))
    (fun _ => Rat.add_nonneg (ratBit_range _).1 (ratBit_range _).1)
  simp only [sum_add] at hgrid
  rw [
    grid_col_sum (m := m) (fun c => ratBit (missingOff (full B A) rl cl x c)),
    grid_row_sum (n := n) (fun r => ratBit (missingOff (full B A) rl cl r y))] at hgrid
  have hr := sum_le (List.finRange n) _ _ (fun c _ => missingOff_le_error (full B A) rl cl x c)
  have hc := sum_le (List.finRange m) _ _ (fun r _ => missingOff_le_error (full B A) rl cl r y)
  have hr' := Rat.mul_le_mul_of_nonneg_left hr (Rat.natCast_nonneg (a := m))
  have hc' := Rat.mul_le_mul_of_nonneg_left hc (Rat.natCast_nonneg (a := n))
  change _ ≤ (m : Rat)*rowError (full B A) rl cl x at hr'
  change _ ≤ (n : Rat)*colError (full B A) rl cl y at hc'
  grind

theorem occupied_diagonal_class_upper {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (x : Fin m) (y : Fin n) (hdiag : rl x = cl y) (hxy : full B A x y = true)
    (i j : Fin 3) (hi : i ≠ rl x) (hj : j ≠ rl x) :
    pairClassCount rl cl ps i j ≤
      (m : Rat)*rowError (full B A) rl cl x+(n : Rat)*colError (full B A) rl cl y := by
  have h := sum_le ps _ _ (fun p hp => diagonal_witness_pair_charge
    (full B A) rl cl x y hdiag hxy i j hi hj p (had.c3 p hp))
  have hb := endpoint_missing_bound B A ps had rl cl x y
  change pairClassCount rl cl ps i j ≤ endpointSum ps
    (fun p => ratBit (missingOff (full B A) rl cl x p.2)+ratBit (missingOff (full B A) rl cl p.1 y)) at h
  exact Rat.le_trans h hb

theorem admissible_clean_diagonal_holes {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht0 : 0 < tau) (ht : tau ≤ 1/100)
    (hsmall : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000) :
    ∀ x y, goodRow (full B A) rl cl tau x = true →
      goodCol (full B A) rl cl tau y = true → rl x = cl y → full B A x y = false := by
  intro x y hgx hgy hdiag
  apply Bool.eq_false_iff.mpr
  intro hxy
  obtain ⟨i,j,hij,hi,hj⟩ := other_two_classes (rl x)
  have hlower := reciprocal_class_lower hm hn B A ps had rl cl rowMass colMass tau ht0 ht hsmall i j hij
  have hupper := occupied_diagonal_class_upper B A ps had rl cl x y hdiag hxy i j hi hj
  have hr := small_good_error n _ tau ht (of_decide_eq_true hgx)
  have hc := small_good_error m _ tau ht (of_decide_eq_true hgy)
  have hr' := Rat.mul_le_mul_of_nonneg_left hr (Rat.natCast_nonneg (a := m))
  have hc' := Rat.mul_le_mul_of_nonneg_left hc (Rat.natCast_nonneg (a := n))
  have hq : 100*pairClassCount rl cl ps i j ≤ 2*((m : Rat)*(n : Rat)) := by
    have hu := Rat.mul_le_mul_of_nonneg_left hupper (by decide : (0 : Rat) ≤ 100)
    calc
      _ ≤ 100*((m : Rat)*rowError (full B A) rl cl x+(n : Rat)*colError (full B A) rl cl y) := hu
      _ = (m : Rat)*(100*rowError (full B A) rl cl x)+
          (n : Rat)*(100*colError (full B A) rl cl y) := by grind
      _ ≤ (m : Rat)*(n : Rat)+(n : Rat)*(m : Rat) := by grind
      _ = _ := by grind
  have hp : 0 < (m : Rat)*(n : Rat) := Rat.mul_pos
    (Rat.natCast_pos.mpr (by omega)) (Rat.natCast_pos.mpr (by omega))
  grind

#print axioms diagonal_witness_pair_charge
#print axioms endpoint_missing_bound
#print axioms occupied_diagonal_class_upper
#print axioms admissible_clean_diagonal_holes

end CleanHoles


==> anc/lean/extended-lean-companion/subcritical-core/source/CleanHoleGeometry.lean <==
import CleanHoleCounting

/-! Exact three-class complements and full-occupancy witness rectangles. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore

def Reciprocal {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (p : Pair m n) : Prop := rl p.1.1 = cl p.2.2 ∧ rl p.2.1 = cl p.1.2

theorem three_class_complement_choice :
    ∀ i j k l : Fin 3, i ≠ j → k ≠ l → ¬ (i = l ∧ k = j) →
      ∃ X Y : Fin 3, X ≠ j ∧ X ≠ l ∧ Y ≠ i ∧ Y ≠ k ∧ X ≠ Y := by decide

def witnessRows {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (p : Pair m n) (X : Fin 3) (r : Fin m) : Bool :=
  decide (rl r = X ∧ r ≠ p.1.1 ∧ r ≠ p.2.1 ∧
    O r p.1.2 = true ∧ O r p.2.2 = true)

def witnessCols {m n : Nat} (O : Matrix m n) (cl : Fin n → Fin 3)
    (p : Pair m n) (Y : Fin 3) (c : Fin n) : Bool :=
  decide (cl c = Y ∧ c ≠ p.1.2 ∧ c ≠ p.2.2 ∧
    O p.1.1 c = true ∧ O p.2.1 c = true)

theorem witness_row_union_bound {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (X : Fin 3)
    (hX1 : X ≠ cl p.1.2) (hX2 : X ≠ cl p.2.2) (r : Fin m) :
    classBit (rl r) X ≤ ratBit (witnessRows O rl p X r) +
      cellError O rl cl r p.1.2 + cellError O rl cl r p.2.2 +
      flag r p.1.1 + flag r p.2.1 := by
  have hw := (ratBit_range (witnessRows O rl p X r)).1
  have he1 : 0 ≤ cellError O rl cl r p.1.2 := editBit_nonneg _ _
  have he2 : 0 ≤ cellError O rl cl r p.2.2 := editBit_nonneg _ _
  have hf1 := flag_nonneg r p.1.1
  have hf2 := flag_nonneg r p.2.1
  by_cases hx : rl r = X
  · have ht1 : templateMatrix rl cl r p.1.2 = true := by simp [templateMatrix, hx, hX1]
    have ht2 : templateMatrix rl cl r p.2.2 = true := by simp [templateMatrix, hx, hX2]
    by_cases hr1 : r = p.1.1
    · have hflag : flag r p.1.1 = 1 := by simp [flag, hr1]
      simp only [classBit, hx, ↓reduceIte]
      rw [hflag]
      grind
    · by_cases hr2 : r = p.2.1
      · have hflag : flag r p.2.1 = 1 := by simp [flag, hr2]
        simp only [classBit, hx, ↓reduceIte]
        rw [hflag]
        grind
      · cases ha : O r p.1.2 <;> cases hb : O r p.2.2 <;>
          simp [witnessRows, classBit, hx, hr1, hr2, cellError, ht1, ht2,
            ha, hb, editBit, ratBit, flag] <;> grind
  · simp only [classBit, hx, ↓reduceIte]
    grind

theorem witness_col_union_bound {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (Y : Fin 3)
    (hY1 : Y ≠ rl p.1.1) (hY2 : Y ≠ rl p.2.1) (c : Fin n) :
    classBit (cl c) Y ≤ ratBit (witnessCols O cl p Y c) +
      cellError O rl cl p.1.1 c + cellError O rl cl p.2.1 c +
      flag c p.1.2 + flag c p.2.2 := by
  have hw := (ratBit_range (witnessCols O cl p Y c)).1
  have he1 : 0 ≤ cellError O rl cl p.1.1 c := editBit_nonneg _ _
  have he2 : 0 ≤ cellError O rl cl p.2.1 c := editBit_nonneg _ _
  have hf1 := flag_nonneg c p.1.2
  have hf2 := flag_nonneg c p.2.2
  by_cases hx : cl c = Y
  · have ht1 : templateMatrix rl cl p.1.1 c = true := by
      simp [templateMatrix, hx, Ne.symm hY1]
    have ht2 : templateMatrix rl cl p.2.1 c = true := by
      simp [templateMatrix, hx, Ne.symm hY2]
    by_cases hc1 : c = p.1.2
    · have hflag : flag c p.1.2 = 1 := by simp [flag, hc1]
      simp only [classBit, hx, ↓reduceIte]
      rw [hflag]
      grind
    · by_cases hc2 : c = p.2.2
      · have hflag : flag c p.2.2 = 1 := by simp [flag, hc2]
        simp only [classBit, hx, ↓reduceIte]
        rw [hflag]
        grind
      · cases ha : O p.1.1 c <;> cases hb : O p.2.1 c <;>
          simp [witnessCols, classBit, hx, hc1, hc2, cellError, ht1, ht2,
            ha, hb, editBit, ratBit, flag] <;> grind
  · simp only [classBit, hx, ↓reduceIte]
    grind

theorem witness_rows_raw_bound {m n : Nat} (hm : 0 < m) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (X : Fin 3)
    (hX1 : X ≠ cl p.1.2) (hX2 : X ≠ cl p.2.2)
    (hmass : 1/4 ≤ classMass rl X) :
    (m : Rat) ≤ 4*countBits (witnessRows O rl p X) +
      4*colError O rl cl p.1.2 + 4*colError O rl cl p.2.2 + 8 := by
  have h := sum_le (List.finRange m) _ _
    (fun r _ => witness_row_union_bound O rl cl p X hX1 hX2 r)
  simp only [sum_add, fin_flag_sum] at h
  rw [raw_class_mass hm] at h
  change (m : Rat)*classMass rl X ≤ countBits (witnessRows O rl p X)+
    colError O rl cl p.1.2+colError O rl cl p.2.2+1+1 at h
  have hscale := Rat.mul_le_mul_of_nonneg_left hmass (Rat.natCast_nonneg (a := m))
  have hquarter : (m : Rat) ≤ 4*((m : Rat)*classMass rl X) := by
    calc
      _ = 4*((m : Rat)*(1/4)) := by grind
      _ ≤ _ := Rat.mul_le_mul_of_nonneg_left hscale (by decide)
  grind

theorem witness_cols_raw_bound {m n : Nat} (hn : 0 < n) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (Y : Fin 3)
    (hY1 : Y ≠ rl p.1.1) (hY2 : Y ≠ rl p.2.1)
    (hmass : 1/4 ≤ classMass cl Y) :
    (n : Rat) ≤ 4*countBits (witnessCols O cl p Y) +
      4*rowError O rl cl p.1.1 + 4*rowError O rl cl p.2.1 + 8 := by
  have h := sum_le (List.finRange n) _ _
    (fun c _ => witness_col_union_bound O rl cl p Y hY1 hY2 c)
  simp only [sum_add, fin_flag_sum] at h
  rw [raw_class_mass hn] at h
  change (n : Rat)*classMass cl Y ≤ countBits (witnessCols O cl p Y)+
    rowError O rl cl p.1.1+rowError O rl cl p.2.1+1+1 at h
  have hscale := Rat.mul_le_mul_of_nonneg_left hmass (Rat.natCast_nonneg (a := n))
  have hquarter : (n : Rat) ≤ 4*((n : Rat)*classMass cl Y) := by
    calc
      _ = 4*((n : Rat)*(1/4)) := by grind
      _ ≤ _ := Rat.mul_le_mul_of_nonneg_left hscale (by decide)
  grind

theorem small_good_error (d : Nat) (x tau : Rat) (ht : tau ≤ 1/100)
    (hg : x ≤ tau*(d : Rat)) : 100*x ≤ (d : Rat) := by
  have ht' : 100*tau ≤ 1 := by grind
  have h1 := Rat.mul_le_mul_of_nonneg_left hg (by decide : (0 : Rat) ≤ 100)
  have h2 := Rat.mul_le_mul_of_nonneg_right ht' (Rat.natCast_nonneg (a := d))
  calc
    _ ≤ 100*(tau*(d : Rat)) := h1
    _ = (100*tau)*(d : Rat) := by grind
    _ ≤ 1*(d : Rat) := h2
    _ = _ := by grind

theorem witness_rows_large {m n : Nat} (hm : 100 ≤ m) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (X : Fin 3)
    (hX1 : X ≠ cl p.1.2) (hX2 : X ≠ cl p.2.2) (hmass : 1/4 ≤ classMass rl X)
    (tau : Rat) (ht : tau ≤ 1/100)
    (hg1 : goodCol O rl cl tau p.1.2 = true) (hg2 : goodCol O rl cl tau p.2.2 = true) :
    (m : Rat) ≤ 5*countBits (witnessRows O rl p X) := by
  have hmQ : (100 : Rat) ≤ (m : Rat) := Rat.natCast_le_natCast.mpr hm
  have hraw := witness_rows_raw_bound (by omega) O rl cl p X hX1 hX2 hmass
  have he1 := small_good_error m _ tau ht (of_decide_eq_true hg1)
  have he2 := small_good_error m _ tau ht (of_decide_eq_true hg2)
  grind

theorem witness_cols_large {m n : Nat} (hn : 100 ≤ n) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (Y : Fin 3)
    (hY1 : Y ≠ rl p.1.1) (hY2 : Y ≠ rl p.2.1) (hmass : 1/4 ≤ classMass cl Y)
    (tau : Rat) (ht : tau ≤ 1/100)
    (hg1 : goodRow O rl cl tau p.1.1 = true) (hg2 : goodRow O rl cl tau p.2.1 = true) :
    (n : Rat) ≤ 5*countBits (witnessCols O cl p Y) := by
  have hnQ : (100 : Rat) ≤ (n : Rat) := Rat.natCast_le_natCast.mpr hn
  have hraw := witness_cols_raw_bound (by omega) O rl cl p Y hY1 hY2 hmass
  have he1 := small_good_error n _ tau ht (of_decide_eq_true hg1)
  have he2 := small_good_error n _ tau ht (of_decide_eq_true hg2)
  grind

theorem c3_forces_witness_rectangle_empty {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (X Y : Fin 3)
    (hc3 : OriginalC3 (fun r c => O r c = true) p.1 p.2)
    (r : Fin m) (c : Fin n)
    (hr : witnessRows O rl p X r = true) (hc : witnessCols O cl p Y c = true) :
    O r c = false := by
  have hr' := of_decide_eq_true hr
  have hc' := of_decide_eq_true hc
  have hnot : O r c ≠ true := by
    intro ho
    exact hc3 r c hr'.2.1 hr'.2.2.1 hc'.2.1 hc'.2.2.1
      ⟨ho, hr'.2.2.2.1, hr'.2.2.2.2, hc'.2.2.2.1, hc'.2.2.2.2⟩
  exact Bool.eq_false_iff.mpr hnot

theorem empty_rectangle_cost {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (X Y : Fin 3)
    (hXY : X ≠ Y) (hc3 : OriginalC3 (fun r c => O r c = true) p.1 p.2) :
    countBits (witnessRows O rl p X)*countBits (witnessCols O cl p Y) ≤ totalError O rl cl := by
  have hp : ∀ r : Fin m, ∀ c : Fin n,
      ratBit (witnessRows O rl p X r)*ratBit (witnessCols O cl p Y c) ≤ cellError O rl cl r c := by
    intro r c
    by_cases hr : witnessRows O rl p X r = true
    · by_cases hc : witnessCols O cl p Y c = true
      · have hzero := c3_forces_witness_rectangle_empty O rl cl p X Y hc3 r c hr hc
        have hr' := of_decide_eq_true hr
        have hc' := of_decide_eq_true hc
        have htype : rl r ≠ cl c := by rw [hr'.1, hc'.1]; exact hXY
        simp [hr, hc, ratBit, cellError, hzero, templateMatrix, htype, editBit] <;> grind
      · have hc0 := Bool.eq_false_iff.mpr hc
        simp only [ratBit, hc0, Bool.false_eq_true, ↓reduceIte, Rat.mul_zero]
        exact editBit_nonneg _ _
    · have hr0 := Bool.eq_false_iff.mpr hr
      simp only [ratBit, hr0, Bool.false_eq_true, ↓reduceIte, Rat.zero_mul]
      exact editBit_nonneg _ _
  have h := sum_le (List.finRange m) _ _ (fun r _ =>
    sum_le (List.finRange n) _ _ (fun c _ => hp r c))
  have hs : sum (List.finRange m) (fun r => sum (List.finRange n)
      (fun c => ratBit (witnessRows O rl p X r)*ratBit (witnessCols O cl p Y c))) =
      countBits (witnessRows O rl p X)*countBits (witnessCols O cl p Y) := by
    rw [sum_congr _ _ _ (fun r _ => sum_mul_left _ _ _), sum_mul_right]
    rfl
  rw [hs] at h
  exact h

#print axioms three_class_complement_choice
#print axioms witness_rows_large
#print axioms witness_cols_large
#print axioms c3_forces_witness_rectangle_empty
#print axioms empty_rectangle_cost

end CleanHoles


==> anc/lean/extended-lean-companion/subcritical-core/source/CleanHolePairCounting.lean <==
import CleanHoleReciprocity

/-! Literal pairing-cover sums and charges for exceptional selected cells. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore

theorem sum_perm {α : Type} (f : α → Rat) {xs ys : List α} (h : xs.Perm ys) :
    sum xs f = sum ys f := by
  induction h with
  | nil => rfl
  | cons x h ih => change f x + sum _ f = f x + sum _ f; rw [ih]
  | swap x y xs => simp only [sum]; grind
  | trans h1 h2 ih1 ih2 => exact ih1.trans ih2

def endpointSum {α : Type} (ps : List (α × α)) (f : α → Rat) : Rat :=
  sum ps (fun p => f p.1 + f p.2)

theorem flatten_sum {α : Type} (ps : List (α × α)) (f : α → Rat) :
    sum (PairedPivotCounting.flattenPairs ps) f = endpointSum ps f := by
  induction ps with
  | nil => rfl
  | cons p ps ih =>
    change f p.1 + (f p.2 + sum _ f) = (f p.1+f p.2)+endpointSum ps f
    rw [ih]
    grind

theorem endpoint_sum_cover {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (f : Cell (Fin m) (Fin n) → Rat) :
    endpointSum ps f = sum (cells (List.finRange m) (List.finRange n) A) f := by
  rw [← flatten_sum]
  exact (sum_perm f had.cover).symm

theorem grid_row_sum {m n : Nat} (f : Fin m → Rat) :
    sum (grid (List.finRange m) (List.finRange n)) (fun p => f p.1) =
      (n : Rat)*sum (List.finRange m) f := by
  rw [grid_sum, sum_congr _ _ _ (fun r _ => sum_const _ (f r)), sum_mul_left]
  rw [List.length_finRange]

theorem grid_col_sum {m n : Nat} (f : Fin n → Rat) :
    sum (grid (List.finRange m) (List.finRange n)) (fun p => f p.2) =
      (m : Rat)*sum (List.finRange n) f := by
  rw [grid_sum]
  change sum (List.finRange m) (fun _ => sum (List.finRange n) f) = _
  rw [sum_const, List.length_finRange]

theorem grid_error_sum {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    sum (grid (List.finRange m) (List.finRange n))
      (fun p => cellError O rl cl p.1 p.2) = totalError O rl cl := by
  rw [grid_sum]
  rfl

def inBlock {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (i j : Fin 3) (p : Cell (Fin m) (Fin n)) : Bool :=
  decide (rl p.1 = i ∧ cl p.2 = j)

def inPairClass {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (i j : Fin 3) (p : Pair m n) : Bool :=
  (inBlock rl cl i j p.1 && inBlock rl cl j i p.2) ||
  (inBlock rl cl j i p.1 && inBlock rl cl i j p.2)

def pairClassCount {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (ps : List (Pair m n)) (i j : Fin 3) : Rat :=
  sum ps (fun p => ratBit (inPairClass rl cl i j p))

def blockArea {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (i j : Fin 3) : Rat :=
  sum (grid (List.finRange m) (List.finRange n)) (fun p => ratBit (inBlock rl cl i j p))

def selectedBlock {m n : Nat} (A : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (i j : Fin 3) : Rat :=
  sum (cells (List.finRange m) (List.finRange n) A) (fun p => ratBit (inBlock rl cl i j p))

def exceptionalCell {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (p : Cell (Fin m) (Fin n)) : Bool :=
  !(decide (goodRow O rl cl tau p.1 = true ∧ goodCol O rl cl tau p.2 = true ∧
    rl p.1 ≠ cl p.2))

def exceptionalSelectedCount {m n : Nat} (A O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) : Rat :=
  sum (cells (List.finRange m) (List.finRange n) A) (fun p => ratBit (exceptionalCell O rl cl tau p))

theorem exceptional_false_iff {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (p : Cell (Fin m) (Fin n)) :
    exceptionalCell O rl cl tau p = false ↔
      goodRow O rl cl tau p.1 = true ∧ goodCol O rl cl tau p.2 = true ∧ rl p.1 ≠ cl p.2 := by
  simp [exceptionalCell]

theorem reciprocal_block_charge {m n : Nat} (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (i j : Fin 3) (hij : i ≠ j) (p : Pair m n)
    (hrec : Reciprocal rl cl p) :
    ratBit (inBlock rl cl i j p.1)+ratBit (inBlock rl cl i j p.2) =
      ratBit (inPairClass rl cl i j p) := by
  have hcross1 : inBlock rl cl j i p.2 = inBlock rl cl i j p.1 := by
    simp only [inBlock]
    congr 1
    apply propext
    constructor <;> intro h <;> constructor <;> grind [Reciprocal]
  have hcross2 : inBlock rl cl j i p.1 = inBlock rl cl i j p.2 := by
    simp only [inBlock]
    congr 1
    apply propext
    constructor <;> intro h <;> constructor <;> grind [Reciprocal]
  have hnot : ¬ (inBlock rl cl i j p.1 = true ∧ inBlock rl cl i j p.2 = true) := by
    intro h
    have h1 := of_decide_eq_true h.1
    have h2 := of_decide_eq_true h.2
    obtain ⟨hr1,hr2⟩ := hrec
    grind
  unfold inPairClass
  rw [hcross1,hcross2]
  cases h1 : inBlock rl cl i j p.1 <;> cases h2 : inBlock rl cl i j p.2 <;>
    simp [h1,h2,ratBit] at hnot ⊢ <;> grind

theorem block_pair_charge {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (i j : Fin 3) (hij : i ≠ j) (p : Pair m n)
    (hrec : GoodEndpointLines O rl cl tau p → OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) :
    ratBit (inBlock rl cl i j p.1)+ratBit (inBlock rl cl i j p.2) ≤
      ratBit (inPairClass rl cl i j p)+2*ratBit (exceptionalCell O rl cl tau p.1)+
      2*ratBit (exceptionalCell O rl cl tau p.2) := by
  have hb1 := ratBit_range (inBlock rl cl i j p.1)
  have hb2 := ratBit_range (inBlock rl cl i j p.2)
  have hq := (ratBit_range (inPairClass rl cl i j p)).1
  have he1 := (ratBit_range (exceptionalCell O rl cl tau p.1)).1
  have he2 := (ratBit_range (exceptionalCell O rl cl tau p.2)).1
  by_cases h1 : exceptionalCell O rl cl tau p.1 = true
  · simp only [ratBit, h1, ↓reduceIte] at *
    grind
  · by_cases h2 : exceptionalCell O rl cl tau p.2 = true
    · simp only [ratBit, h2, ↓reduceIte] at *
      grind
    · have h1f := Bool.eq_false_iff.mpr h1
      have h2f := Bool.eq_false_iff.mpr h2
      have hg1 := (exceptional_false_iff O rl cl tau p.1).mp h1f
      have hg2 := (exceptional_false_iff O rl cl tau p.2).mp h2f
      have hr := hrec ⟨hg1.1,hg2.1,hg1.2.1,hg2.2.1⟩ ⟨hg1.2.2,hg2.2.2⟩
      rw [reciprocal_block_charge rl cl i j hij p hr]
      simp [h1f,h2f,ratBit] <;> grind

theorem selected_block_le_class_and_exceptions {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (had : Admissible B A ps) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (i j : Fin 3) (hij : i ≠ j)
    (hrec : ∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) :
    selectedBlock A rl cl i j ≤ pairClassCount rl cl ps i j +
      2*exceptionalSelectedCount A (full B A) rl cl tau := by
  have h := sum_le ps _ _ (fun p hp => block_pair_charge (full B A) rl cl tau i j hij p (hrec p hp))
  have hblocks := endpoint_sum_cover B A ps had (fun p => ratBit (inBlock rl cl i j p))
  have hexceptions := endpoint_sum_cover B A ps had
    (fun p => ratBit (exceptionalCell (full B A) rl cl tau p))
  unfold endpointSum at hblocks hexceptions
  simp only [sum_add,sum_mul_left] at h hblocks hexceptions
  change _ = selectedBlock A rl cl i j at hblocks
  change _ = exceptionalSelectedCount A (full B A) rl cl tau at hexceptions
  change _ ≤ pairClassCount rl cl ps i j + _ + _ at h
  grind

theorem exceptional_cell_charge {m n : Nat} (B A : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (r : Fin m) (c : Fin n) :
    indicator A r c * ratBit (exceptionalCell (full B A) rl cl tau (r,c)) ≤
      ratBit (!(goodRow (full B A) rl cl tau r)) +
      ratBit (!(goodCol (full B A) rl cl tau c)) + cellError (full B A) rl cl r c := by
  have herr : 0 ≤ cellError (full B A) rl cl r c := editBit_nonneg _ _
  have hexc := ratBit_range (exceptionalCell (full B A) rl cl tau (r,c))
  cases ha : A r c
  · have hi : indicator A r c = 0 := by simp [indicator,ha,ratBit]
    rw [hi,Rat.zero_mul]
    have hr := (ratBit_range (!(goodRow (full B A) rl cl tau r))).1
    have hc := (ratBit_range (!(goodCol (full B A) rl cl tau c))).1
    exact Rat.add_nonneg (Rat.add_nonneg hr hc) herr
  · have ho := selected_preserved B A r c ha
    by_cases ht : rl r = cl c
    · have hi : indicator A r c = 1 := by simp [indicator,ha,ratBit]
      have he : cellError (full B A) rl cl r c = 1 := by
        simp [cellError,ho,templateMatrix,ht,editBit,ratBit]
      rw [hi,Rat.one_mul,he]
      have hr := (ratBit_range (!(goodRow (full B A) rl cl tau r))).1
      have hc := (ratBit_range (!(goodCol (full B A) rl cl tau c))).1
      grind
    · cases hr : goodRow (full B A) rl cl tau r <;>
        cases hc : goodCol (full B A) rl cl tau c <;>
        simp [indicator,ha,ratBit,exceptionalCell,ht,hr,hc] <;> grind

theorem exceptional_selected_bound {m n : Nat} (B A : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) :
    exceptionalSelectedCount A (full B A) rl cl tau ≤
      (n : Rat)*countBits (fun r => !(goodRow (full B A) rl cl tau r)) +
      (m : Rat)*countBits (fun c => !(goodCol (full B A) rl cl tau c)) +
      totalError (full B A) rl cl := by
  have h := sum_le (grid (List.finRange m) (List.finRange n)) _ _
    (fun p _ => exceptional_cell_charge B A rl cl tau p.1 p.2)
  rw [sum_add,sum_add,
    grid_row_sum (n := n) (fun r => ratBit (!(goodRow (full B A) rl cl tau r))),
    grid_col_sum (m := m) (fun c => ratBit (!(goodCol (full B A) rl cl tau c))),
    grid_error_sum] at h
  rw [← occupied_as_ambient] at h
  exact h

#print axioms endpoint_sum_cover
#print axioms reciprocal_block_charge
#print axioms selected_block_le_class_and_exceptions
#print axioms exceptional_selected_bound

end CleanHoles


==> anc/lean/extended-lean-companion/subcritical-core/source/CleanHoleReciprocity.lean <==
import CleanHoleGeometry

/-! Nonreciprocal good pairs force a macroscopic full-template error. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore

def GoodEndpointLines {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (p : Pair m n) : Prop :=
  goodRow O rl cl tau p.1.1 = true ∧ goodRow O rl cl tau p.2.1 = true ∧
  goodCol O rl cl tau p.1.2 = true ∧ goodCol O rl cl tau p.2.2 = true

def OffdiagonalEndpoints {m n : Nat} (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (p : Pair m n) : Prop :=
  rl p.1.1 ≠ cl p.1.2 ∧ rl p.2.1 ≠ cl p.2.2

theorem nonreciprocal_c3_error_lower {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht : tau ≤ 1/100) (p : Pair m n)
    (hgood : GoodEndpointLines O rl cl tau p) (hoff : OffdiagonalEndpoints rl cl p)
    (hc3 : OriginalC3 (fun r c => O r c = true) p.1 p.2) (hnr : ¬ Reciprocal rl cl p) :
    1 ≤ 25*editRatio O (templateMatrix rl cl) := by
  obtain ⟨X,Y,hX1,hX2,hY1,hY2,hXY⟩ := three_class_complement_choice
    (rl p.1.1) (cl p.1.2) (rl p.2.1) (cl p.2.2) hoff.1 hoff.2 hnr
  have hr := witness_rows_large hm O rl cl p X hX1 hX2 (rowMass X) tau ht hgood.2.2.1 hgood.2.2.2
  have hc := witness_cols_large hn O rl cl p Y hY1 hY2 (colMass Y) tau ht hgood.1 hgood.2.1
  have herr := empty_rectangle_cost O rl cl p X Y hXY hc3
  have hr0 := countBits_nonneg (witnessRows O rl p X)
  have hr5 : 0 ≤ 5*countBits (witnessRows O rl p X) := by grind
  have h1 := Rat.mul_le_mul_of_nonneg_right hr (Rat.natCast_nonneg (a := n))
  have h2 := Rat.mul_le_mul_of_nonneg_left hc hr5
  have h3 := Rat.mul_le_mul_of_nonneg_left herr (by decide : (0 : Rat) ≤ 25)
  have hprod : (m : Rat)*(n : Rat) ≤ 25*totalError O rl cl := by
    calc
      _ ≤ (5*countBits (witnessRows O rl p X))*(n : Rat) := h1
      _ ≤ (5*countBits (witnessRows O rl p X))*(5*countBits (witnessCols O cl p Y)) := h2
      _ = 25*(countBits (witnessRows O rl p X)*countBits (witnessCols O cl p Y)) := by grind
      _ ≤ _ := h3
  have hmQ : 0 < (m : Rat) := Rat.natCast_pos.mpr (by omega)
  have hnQ : 0 < (n : Rat) := Rat.natCast_pos.mpr (by omega)
  rw [totalError_ratio (by omega) (by omega)] at hprod
  apply Rat.le_of_mul_le_mul_right (c := (m : Rat)*(n : Rat)) ?_ (Rat.mul_pos hmQ hnQ)
  calc
    _ = (m : Rat)*(n : Rat) := by grind
    _ ≤ 25*(editRatio O (templateMatrix rl cl)*(m : Rat)*(n : Rat)) := hprod
    _ = _ := by grind

theorem good_c3_pair_reciprocal {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht : tau ≤ 1/100) (p : Pair m n)
    (hgood : GoodEndpointLines O rl cl tau p) (hoff : OffdiagonalEndpoints rl cl p)
    (hc3 : OriginalC3 (fun r c => O r c = true) p.1 p.2)
    (hsmall : 25*editRatio O (templateMatrix rl cl) < 1) : Reciprocal rl cl p := by
  apply Classical.byContradiction
  intro hnr
  have h := nonreciprocal_c3_error_lower hm hn O rl cl rowMass colMass tau ht p hgood hoff hc3 hnr
  grind

def fixedRatio {m n : Nat} (B : Matrix m n) : Rat :=
  (fixedCount B : Rat) / ((m : Rat)*(n : Rat))

theorem fixedRatio_nonneg {m n : Nat} (hm : 0 < m) (hn : 0 < n) (B : Matrix m n) :
    0 ≤ fixedRatio B := by
  have hp : 0 < (m : Rat)*(n : Rat) :=
    Rat.mul_pos (Rat.natCast_pos.mpr hm) (Rat.natCast_pos.mpr hn)
  exact Rat.mul_nonneg (Rat.natCast_nonneg (a := fixedCount B))
    (Rat.le_of_lt (Rat.inv_pos.mpr hp))

theorem small_full_error (e f tau : Rat) (hf : 0 ≤ f) (ht : tau ≤ 1/100)
    (h : e+f ≤ tau/10000) : 25*e < 1 := by
  have hscale := Rat.mul_le_mul_of_nonneg_left h (by decide : (0 : Rat) ≤ 10000)
  have he : 10000*(tau/10000) = tau := by grind
  rw [he] at hscale
  grind

/-- Canonical-model entry: the C3 predicate is applied to full occupancy,
    including all fixed cells. Repeated endpoint rows or columns are retained. -/
theorem admissible_good_pairs_reciprocal {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht : tau ≤ 1/100)
    (hsmall : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000) :
    ∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p := by
  intro p hp hgood hoff
  have he := small_full_error _ _ tau (fixedRatio_nonneg (by omega) (by omega) B) ht hsmall
  exact good_c3_pair_reciprocal hm hn (full B A) rl cl rowMass colMass tau ht p
    hgood hoff (had.c3 p hp) he

#print axioms nonreciprocal_c3_error_lower
#print axioms good_c3_pair_reciprocal
#print axioms fixedRatio_nonneg
#print axioms admissible_good_pairs_reciprocal

end CleanHoles


==> anc/lean/extended-lean-companion/subcritical-core/source/CleanHoles.lean <==
import CleanHoleExact

/-! Combined finite entry and exact count interfaces for conditional clean holes. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore

theorem sum_bits_filter_card {α : Type} (xs : List α) (P : α → Bool) :
    sum xs (fun x => ratBit (P x)) = ((xs.filter P).length : Rat) := by
  have h := sum_filter xs P (fun _ => 1)
  rw [sum_const,sum_mul_right] at h
  grind

theorem pairClassCount_card {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (ps : List (Pair m n)) (i j : Fin 3) :
    pairClassCount rl cl ps i j = ((ps.filter (inPairClass rl cl i j)).length : Rat) :=
  sum_bits_filter_card _ _

theorem pairClassCount_symm {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (ps : List (Pair m n)) (i j : Fin 3) :
    pairClassCount rl cl ps i j = pairClassCount rl cl ps j i := by
  apply sum_congr
  intro p _
  simp only [inPairClass,Bool.or_comm]

theorem rowError_card {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (r : Fin m) :
    rowError O rl cl r =
      (((List.finRange n).filter (fun c => O r c != templateMatrix rl cl r c)).length : Rat) :=
  sum_bits_filter_card _ _

theorem colError_card {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (c : Fin n) :
    colError O rl cl c =
      (((List.finRange m).filter (fun r => O r c != templateMatrix rl cl r c)).length : Rat) :=
  sum_bits_filter_card _ _

theorem totalError_card {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) :
    totalError O rl cl =
      ((cells (List.finRange m) (List.finRange n)
        (fun r c => O r c != templateMatrix rl cl r c)).length : Rat) := by
  exact (cells_card _ _ (fun r c => O r c != templateMatrix rl cl r c)).symm

theorem class_bit_le_endpoints (a b c d : Bool) :
    ratBit ((a && d) || (c && b)) ≤ ratBit a+ratBit b := by
  cases a <;> cases b <;> cases c <;> cases d <;> simp [ratBit] <;> grind

theorem pairClassCount_le_blockArea {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (had : Admissible B A ps) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (i j : Fin 3) :
    pairClassCount rl cl ps i j ≤ blockArea rl cl i j := by
  have h := sum_le ps _ _ (fun p _ => class_bit_le_endpoints
    (inBlock rl cl i j p.1) (inBlock rl cl i j p.2)
    (inBlock rl cl j i p.1) (inBlock rl cl j i p.2))
  change pairClassCount rl cl ps i j ≤ endpointSum ps (fun p => ratBit (inBlock rl cl i j p)) at h
  rw [endpoint_sum_cover B A ps had] at h
  exact Rat.le_trans h (selected_weight_le_grid A _ (fun p => (ratBit_range _).1))

theorem reciprocal_class_error {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht : tau ≤ 1/100)
    (hsmall : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000)
    (i j : Fin 3) (hij : i ≠ j) :
    0 ≤ blockArea rl cl i j-pairClassCount rl cl ps i j ∧
    blockArea rl cl i j-pairClassCount rl cl ps i j ≤
      (fixedCount B : Rat)+3*totalError (full B A) rl cl +
      2*((n : Rat)*countBits (fun r => !(goodRow (full B A) rl cl tau r))) +
      2*((m : Rat)*countBits (fun c => !(goodCol (full B A) rl cl tau c))) := by
  have hupper := pairClassCount_le_blockArea B A ps had rl cl i j
  have hrec := admissible_good_pairs_reciprocal hm hn B A ps had rl cl rowMass colMass tau ht hsmall
  have hs := selected_block_le_class_and_exceptions B A ps had rl cl tau i j hij hrec
  have harea := blockArea_error_bound B A rl cl i j hij
  have hexc := exceptional_selected_bound B A rl cl tau
  constructor <;> grind

/-- All conclusions refer to the given full Boolean occupancy `B || A`.
    The row and column partitions are explicit inputs; this theorem does
    not assert that such partitions have been constructed from density. -/
theorem conditional_clean_holes {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht0 : 0 < tau) (ht : tau ≤ 1/100)
    (hsmall : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000) :
    (badRowFraction (full B A) rl cl tau ≤ editRatio (full B A) (templateMatrix rl cl)/tau ∧
      badColFraction (full B A) rl cl tau ≤ editRatio (full B A) (templateMatrix rl cl)/tau) ∧
    (∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) ∧
    (∀ i j, i ≠ j → (m : Rat)*(n : Rat) ≤ 20*pairClassCount rl cl ps i j) ∧
    (∀ x y, goodRow (full B A) rl cl tau x = true →
      goodCol (full B A) rl cl tau y = true → rl x = cl y → full B A x y = false) := by
  exact ⟨bad_line_fractions (by omega) (by omega) (full B A) rl cl tau ht0,
    admissible_good_pairs_reciprocal hm hn B A ps had rl cl rowMass colMass tau ht hsmall,
    reciprocal_class_lower hm hn B A ps had rl cl rowMass colMass tau ht0 ht hsmall,
    admissible_clean_diagonal_holes hm hn B A ps had rl cl rowMass colMass tau ht0 ht hsmall⟩

#print axioms pairClassCount_card
#print axioms pairClassCount_symm
#print axioms rowError_card
#print axioms colError_card
#print axioms totalError_card
#print axioms reciprocal_class_error
#print axioms conditional_clean_holes

end CleanHoles


==> anc/lean/extended-lean-companion/subcritical-core/source/CleanHolesComplete.lean <==
import CleanHolesPartitions
import CleanHolesQuantitative

/-! Closed finite rational clean holes in the canonical original model.
    Partitions and every edit/count/reciprocity/hole conclusion are derived. -/
namespace CleanHolesComplete

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore CleanHoles

/-- A finite rational version of the complete structural conclusions in
    the clean-holes lemma. Only canonical admissibility, positive dimensions,
    near selected density, and explicit numeric smallness are premises. -/
theorem finite_original_C3_clean_holes {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (epsilon tau : Rat) (heps : 0 ≤ epsilon) (hdensity : 2/3-epsilon ≤ selectedDensity ps)
    (ht0 : 0 < tau) (ht : tau ≤ 1/100)
    (hsmall : eta B epsilon ≤ tau/smallnessDenominator) :
    ∃ (rl : Fin m → Fin 3) (cl : Fin n → Fin 3),
      (∀ i, 1/4 ≤ classMass rl i ∧ 1/4 ≤ classMass cl i) ∧
      editRatio (full B A) (templateMatrix rl cl) ≤ outputConstant*eta B epsilon ∧
      massDeviation rl+massDeviation cl ≤ outputConstant*eta B epsilon ∧
      (badRowFraction (full B A) rl cl tau ≤ outputConstant*eta B epsilon/tau ∧
        badColFraction (full B A) rl cl tau ≤ outputConstant*eta B epsilon/tau) ∧
      nonreciprocalCount rl cl ps ≤ (outputConstant*eta B epsilon/tau)*((m : Rat)*(n : Rat)) ∧
      (∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
        OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) ∧
      (∀ i j, i ≠ j →
        (m : Rat)*(n : Rat) ≤ 20*pairClassCount rl cl ps i j ∧
        0 ≤ classMass rl i*classMass cl j*((m : Rat)*(n : Rat))-pairClassCount rl cl ps i j ∧
        classMass rl i*classMass cl j*((m : Rat)*(n : Rat))-pairClassCount rl cl ps i j ≤
          (outputConstant*eta B epsilon/tau)*((m : Rat)*(n : Rat))) ∧
      (∀ x y, goodRow (full B A) rl cl tau x = true →
        goodCol (full B A) rl cl tau y = true → rl x = cl y → full B A x y = false) := by
  have hnum := small_eta_numeric hm hn B epsilon tau heps ht hsmall
  have hq := eta_positive hm hn B epsilon heps
  have hq0 := Rat.le_of_lt hq
  have ht1 : tau ≤ 1 := by grind
  obtain ⟨rl,cl,hrow,hcol,herror,hmass⟩ :=
    stability_partitions_for_clean_holes hm hn B A ps had epsilon tau heps hdensity ht hsmall
  have hconditional : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000 :=
    Rat.le_trans herror (small_eta_conditional (eta B epsilon) tau hq0 hsmall)
  have hcore := conditional_clean_holes hnum.1 hnum.2.1 B A ps had rl cl hrow hcol tau ht0 ht hconditional
  have hrec := hcore.2.1
  obtain ⟨hu,he,hf,hbr,hbc,hout⟩ := normalized_error_bounds hm hn B A rl cl
    (eta B epsilon) tau hq0 ht0 ht1 herror
  have hunit : unitError (eta B epsilon) tau ≤ outputConstant*eta B epsilon/tau := by
    calc
      _ ≤ 8*unitError (eta B epsilon) tau := by grind
      _ ≤ _ := hout
  have hf0 := fixedRatio_nonneg hm hn B
  have hedit : editRatio (full B A) (templateMatrix rl cl) ≤ outputConstant*eta B epsilon := by
    unfold intermediateConstant outputConstant at *
    grind
  have hmasses : massDeviation rl+massDeviation cl ≤ outputConstant*eta B epsilon := by
    unfold intermediateConstant outputConstant at *
    grind
  have hnonrec := nonreciprocal_count_normalized hm hn B A ps had rl cl (eta B epsilon) tau
    hq0 ht0 ht1 herror hrec
  refine ⟨rl,cl,(fun i => ⟨hrow i,hcol i⟩),hedit,hmasses,
    ⟨Rat.le_trans hbr hunit,Rat.le_trans hbc hunit⟩,hnonrec,hrec,?_,hcore.2.2.2⟩
  intro i j hij
  have hclasses := class_error_normalized hm hn B A ps had rl cl (eta B epsilon) tau
    hq0 ht0 ht1 herror hrec i j hij
  rw [blockArea_mass_identity hm hn] at hclasses
  exact ⟨hcore.2.2.1 i j hij,hclasses⟩

#print axioms finite_original_C3_clean_holes

end CleanHolesComplete


==> anc/lean/extended-lean-companion/subcritical-core/source/CleanHolesPaper.lean <==
import CleanHolesComplete
import CleanHolesPaperParameter

/-! The paper-parameter specialization of the closed finite clean-holes theorem. -/
namespace CleanHolesComplete
open OriginalAugmented StabilityCleanup CleanHoles

theorem finite_paper_eta_clean_holes {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (tau : Rat) (ht0 : 0 < tau) (ht : tau ≤ 1/100)
    (hsmall : paperEta B ps ≤ tau/smallnessDenominator) :
    ∃ (rl : Fin m → Fin 3) (cl : Fin n → Fin 3),
      (∀ i, 1/4 ≤ classMass rl i ∧ 1/4 ≤ classMass cl i) ∧
      editRatio (full B A) (templateMatrix rl cl) ≤ outputConstant*paperEta B ps ∧
      massDeviation rl+massDeviation cl ≤ outputConstant*paperEta B ps ∧
      (badRowFraction (full B A) rl cl tau ≤ outputConstant*paperEta B ps/tau ∧
        badColFraction (full B A) rl cl tau ≤ outputConstant*paperEta B ps/tau) ∧
      nonreciprocalCount rl cl ps ≤ (outputConstant*paperEta B ps/tau)*((m : Rat)*(n : Rat)) ∧
      (∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
        OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) ∧
      (∀ i j, i ≠ j →
        (m : Rat)*(n : Rat) ≤ 20*pairClassCount rl cl ps i j ∧
        0 ≤ classMass rl i*classMass cl j*((m : Rat)*(n : Rat))-pairClassCount rl cl ps i j ∧
        classMass rl i*classMass cl j*((m : Rat)*(n : Rat))-pairClassCount rl cl ps i j ≤
          (outputConstant*paperEta B ps/tau)*((m : Rat)*(n : Rat))) ∧
      (∀ x y, goodRow (full B A) rl cl tau x = true →
        goodCol (full B A) rl cl tau y = true → rl x = cl y → full B A x y = false) := by
  have hgap := densityDeficit_conditions ps
  exact finite_original_C3_clean_holes hm hn B A ps had (densityDeficit ps) tau hgap.1 hgap.2 ht0 ht hsmall

#print axioms finite_paper_eta_clean_holes
end CleanHolesComplete


==> anc/lean/extended-lean-companion/subcritical-core/source/CleanHolesPaperParameter.lean <==
import CleanHolesRestoration

/-! The paper's positive-part density deficit, without an independent
    epsilon choice or an asymptotic premise. -/
namespace CleanHolesComplete

open OriginalAugmented CleanHoles

def densityDeficit {m n : Nat} (ps : List (Pair m n)) : Rat :=
  if selectedDensity ps ≤ 2/3 then 2/3-selectedDensity ps else 0

def paperEta {m n : Nat} (B : Matrix m n) (ps : List (Pair m n)) : Rat :=
  eta B (densityDeficit ps)

theorem densityDeficit_conditions {m n : Nat} (ps : List (Pair m n)) :
    0 ≤ densityDeficit ps ∧ 2/3-densityDeficit ps ≤ selectedDensity ps := by
  unfold densityDeficit
  split <;> constructor <;> grind

theorem densityDeficit_positive_part {m n : Nat} (ps : List (Pair m n)) :
    (selectedDensity ps ≤ 2/3 → densityDeficit ps = 2/3-selectedDensity ps) ∧
    (2/3 ≤ selectedDensity ps → densityDeficit ps = 0) := by
  unfold densityDeficit
  split <;> constructor <;> intro h <;> grind

theorem paperEta_formula {m n : Nat} (B : Matrix m n) (ps : List (Pair m n)) :
    paperEta B ps = densityDeficit ps+1/(m : Rat)+1/(n : Rat)+
      (fixedCount B : Rat)/((m : Rat)*(n : Rat)) := by rfl

#print axioms densityDeficit_conditions
#print axioms densityDeficit_positive_part
#print axioms paperEta_formula

end CleanHolesComplete


==> anc/lean/extended-lean-companion/subcritical-core/source/CleanHolesPartitions.lean <==
import CleanHolesRestoration

/-! Partitions, variances, full-occupancy edit, and masses from canonical
    admissibility and near selected density; no intermediate estimate assumed. -/
namespace CleanHolesComplete

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore CleanHoles

theorem canonical_selected_variances {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (epsilon : Rat) (heps : 0 ≤ epsilon) (hdensity : 2/3-epsilon ≤ selectedDensity ps) :
    StabilityCleanup.rowVariance A ≤ StabilityComplete.delta m n epsilon ∧
    StabilityCleanup.colVariance A ≤ StabilityComplete.delta m n epsilon := by
  have hd : 2/3-epsilon ≤ density A := by rw [← selectedDensity_eq_density B A ps had]; exact hdensity
  have h := StabilityVariance.both_variances_bound A hm hn ps had.cover
    (selected_C3 B A ps had) epsilon heps hd
  change StabilityCleanup.rowVariance A ≤ epsilon+(m : Rat)⁻¹+(n : Rat)⁻¹ ∧
    StabilityCleanup.colVariance A ≤ epsilon+(m : Rat)⁻¹+(n : Rat)⁻¹ at h
  unfold StabilityComplete.delta
  constructor <;> grind

theorem stability_partitions_for_clean_holes {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (epsilon tau : Rat) (heps : 0 ≤ epsilon) (hdensity : 2/3-epsilon ≤ selectedDensity ps)
    (ht : tau ≤ 1/100) (hsmall : eta B epsilon ≤ tau/smallnessDenominator) :
    ∃ (rl : Fin m → Fin 3) (cl : Fin n → Fin 3),
      (∀ i, 1/4 ≤ classMass rl i) ∧ (∀ i, 1/4 ≤ classMass cl i) ∧
      editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ intermediateConstant*eta B epsilon ∧
      massDeviation rl+massDeviation cl ≤ intermediateConstant*eta B epsilon := by
  have hnum := small_eta_numeric hm hn B epsilon tau heps ht hsmall
  have hd : 2/3-epsilon ≤ density A := by rw [← selectedDensity_eq_density B A ps had]; exact hdensity
  obtain ⟨rl,cl,hedit,hmasses⟩ := StabilityComplete.finite_C3_linear_stability hm hn A ps had.cover
    (selected_C3 B A ps had) epsilon heps hd hnum.2.2.1
  change editRatio A (templateMatrix rl cl) ≤
    StabilityComplete.stabilityConstant*StabilityComplete.delta m n epsilon at hedit
  have hrow0 := massDeviation_nonneg rl
  have hcol0 := massDeviation_nonneg cl
  have hrowSmall : massDeviation rl ≤ 1/144 := by grind
  have hcolSmall : massDeviation cl ≤ 1/144 := by grind
  have hrow := classMass_lower_of_small_deviation rl hrowSmall
  have hcol := classMass_lower_of_small_deviation cl hcolSmall
  have hrestore := restored_edit_bound hm hn B A ps had rl cl
  have hdelta := StabilityComplete.delta_positive m n hm hn epsilon heps
  have hf0 := fixedRatio_nonneg hm hn B
  refine ⟨rl,cl,hrow,hcol,?_,?_⟩
  · unfold intermediateConstant eta StabilityComplete.stabilityConstant at *
    grind
  · unfold intermediateConstant eta StabilityComplete.stabilityConstant at *
    grind

#print axioms canonical_selected_variances
#print axioms stability_partitions_for_clean_holes

end CleanHolesComplete


==> anc/lean/extended-lean-companion/subcritical-core/source/CleanHolesQuantitative.lean <==
import CleanHolesRestoration

/-! Actual exceptional-pair and class-count errors in normalized finite form. -/
namespace CleanHolesComplete

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore CleanHoles

instance reciprocalDecidable {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (p : Pair m n) : Decidable (Reciprocal rl cl p) :=
  inferInstanceAs (Decidable (rl p.1.1 = cl p.2.2 ∧ rl p.2.1 = cl p.1.2))

def nonreciprocalCount {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (ps : List (Pair m n)) : Rat :=
  sum ps (fun p => ratBit (decide (¬ Reciprocal rl cl p)))

theorem nonreciprocalCount_card {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (ps : List (Pair m n)) :
    nonreciprocalCount rl cl ps = ((ps.filter (fun p => decide (¬ Reciprocal rl cl p))).length : Rat) :=
  sum_bits_filter_card _ _

theorem nonreciprocal_endpoint_charge {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) (p : Pair m n)
    (hrec : GoodEndpointLines O rl cl tau p → OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) :
    ratBit (decide (¬ Reciprocal rl cl p)) ≤
      ratBit (exceptionalCell O rl cl tau p.1)+ratBit (exceptionalCell O rl cl tau p.2) := by
  have hb := ratBit_range (decide (¬ Reciprocal rl cl p))
  have he1 := (ratBit_range (exceptionalCell O rl cl tau p.1)).1
  have he2 := (ratBit_range (exceptionalCell O rl cl tau p.2)).1
  by_cases h1 : exceptionalCell O rl cl tau p.1 = true
  · have hbit : ratBit (exceptionalCell O rl cl tau p.1) = 1 := by simp [ratBit,h1]
    rw [hbit]
    grind
  · by_cases h2 : exceptionalCell O rl cl tau p.2 = true
    · have hbit : ratBit (exceptionalCell O rl cl tau p.2) = 1 := by simp [ratBit,h2]
      rw [hbit]
      grind
    · have hg1 := (exceptional_false_iff O rl cl tau p.1).mp (Bool.eq_false_iff.mpr h1)
      have hg2 := (exceptional_false_iff O rl cl tau p.2).mp (Bool.eq_false_iff.mpr h2)
      have hr := hrec ⟨hg1.1,hg2.1,hg1.2.1,hg2.2.1⟩ ⟨hg1.2.2,hg2.2.2⟩
      have hbit : ratBit (decide (¬ Reciprocal rl cl p)) = 0 := by simp [ratBit,hr]
      rw [hbit]
      exact Rat.add_nonneg he1 he2

theorem nonreciprocal_count_raw {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat)
    (hrec : ∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) :
    nonreciprocalCount rl cl ps ≤
      (n : Rat)*countBits (fun r => !(goodRow (full B A) rl cl tau r)) +
      (m : Rat)*countBits (fun c => !(goodCol (full B A) rl cl tau c)) +
      totalError (full B A) rl cl := by
  have h := sum_le ps _ _ (fun p hp => nonreciprocal_endpoint_charge
    (full B A) rl cl tau p (hrec p hp))
  change nonreciprocalCount rl cl ps ≤ endpointSum ps
    (fun p => ratBit (exceptionalCell (full B A) rl cl tau p)) at h
  rw [endpoint_sum_cover B A ps had] at h
  exact Rat.le_trans h (exceptional_selected_bound B A rl cl tau)

def unitError (q tau : Rat) : Rat := intermediateConstant*q/tau

theorem divide_le (a b tau : Rat) (ht : 0 < tau) (h : a ≤ b) : a/tau ≤ b/tau :=
  Rat.mul_le_mul_of_nonneg_right h (Rat.le_of_lt (Rat.inv_pos.mpr ht))

theorem unitError_nonneg (q tau : Rat) (hq : 0 ≤ q) (ht : 0 < tau) : 0 ≤ unitError q tau := by
  exact Rat.mul_nonneg
    (Rat.mul_nonneg (show 0 ≤ intermediateConstant by unfold intermediateConstant; decide) hq)
    (Rat.le_of_lt (Rat.inv_pos.mpr ht))

theorem undivided_le_unitError (q tau : Rat) (hq : 0 ≤ q) (ht0 : 0 < tau) (ht : tau ≤ 1) :
    intermediateConstant*q ≤ unitError q tau := by
  have hq0 : 0 ≤ intermediateConstant*q := Rat.mul_nonneg
    (show 0 ≤ intermediateConstant by unfold intermediateConstant; decide) hq
  have h := Rat.mul_le_mul_of_nonneg_left ht hq0
  apply Rat.le_of_mul_le_mul_right (c := tau) ?_ ht0
  unfold unitError
  rw [Rat.div_mul_cancel (by grind)]
  simpa only [Rat.mul_one] using h

theorem eight_units_le_output (q tau : Rat) (hq : 0 ≤ q) (ht : 0 < tau) :
    8*unitError q tau ≤ outputConstant*q/tau := by
  have hu := unitError_nonneg q tau hq ht
  have he : 10*unitError q tau = outputConstant*q/tau := by
    unfold unitError intermediateConstant outputConstant
    rw [Rat.div_def,Rat.div_def]
    grind
  calc
    _ ≤ 10*unitError q tau := by grind
    _ = _ := he

theorem normalized_error_bounds {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (q tau : Rat) (hq : 0 ≤ q) (ht0 : 0 < tau) (ht : tau ≤ 1)
    (herror : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ intermediateConstant*q) :
    0 ≤ unitError q tau ∧
    editRatio (full B A) (templateMatrix rl cl) ≤ unitError q tau ∧
    fixedRatio B ≤ unitError q tau ∧
    badRowFraction (full B A) rl cl tau ≤ unitError q tau ∧
    badColFraction (full B A) rl cl tau ≤ unitError q tau ∧
    8*unitError q tau ≤ outputConstant*q/tau := by
  have he0 := editRatio_nonneg hm hn (full B A) (templateMatrix rl cl)
  have hf0 := fixedRatio_nonneg hm hn B
  have he : editRatio (full B A) (templateMatrix rl cl) ≤ intermediateConstant*q := by grind
  have hf : fixedRatio B ≤ intermediateConstant*q := by grind
  have hunit := undivided_le_unitError q tau hq ht0 ht
  have hbad := bad_line_fractions hm hn (full B A) rl cl tau ht0
  have hdiv := divide_le _ _ tau ht0 he
  exact ⟨unitError_nonneg q tau hq ht0,Rat.le_trans he hunit,Rat.le_trans hf hunit,
    Rat.le_trans hbad.1 hdiv,Rat.le_trans hbad.2 hdiv,eight_units_le_output q tau hq ht0⟩

theorem bad_row_area_identity {m n : Nat} (hm : 0 < m) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) :
    (n : Rat)*countBits (fun r => !(goodRow O rl cl tau r)) =
      badRowFraction O rl cl tau*((m : Rat)*(n : Rat)) := by
  rw [countBits_avg hm]
  change (n : Rat)*((m : Rat)*badRowFraction O rl cl tau) = _
  grind

theorem bad_col_area_identity {m n : Nat} (hn : 0 < n) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) :
    (m : Rat)*countBits (fun c => !(goodCol O rl cl tau c)) =
      badColFraction O rl cl tau*((m : Rat)*(n : Rat)) := by
  rw [countBits_avg hn]
  change (m : Rat)*((n : Rat)*badColFraction O rl cl tau) = _
  grind

theorem nonreciprocal_count_normalized {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (q tau : Rat)
    (hq : 0 ≤ q) (ht0 : 0 < tau) (ht : tau ≤ 1)
    (herror : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ intermediateConstant*q)
    (hrec : ∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) :
    nonreciprocalCount rl cl ps ≤ (outputConstant*q/tau)*((m : Rat)*(n : Rat)) := by
  have hraw := nonreciprocal_count_raw B A ps had rl cl tau hrec
  obtain ⟨hu,he,hf,hbr,hbc,hout⟩ := normalized_error_bounds hm hn B A rl cl q tau hq ht0 ht herror
  have hp0 : 0 ≤ (m : Rat)*(n : Rat) := Rat.mul_nonneg Rat.natCast_nonneg Rat.natCast_nonneg
  rw [bad_row_area_identity hm,bad_col_area_identity hn,totalError_ratio hm hn] at hraw
  have hcoef : badRowFraction (full B A) rl cl tau+badColFraction (full B A) rl cl tau+
      editRatio (full B A) (templateMatrix rl cl) ≤ 8*unitError q tau := by grind
  have h1 := Rat.mul_le_mul_of_nonneg_right hcoef hp0
  have h2 := Rat.mul_le_mul_of_nonneg_right hout hp0
  calc
    _ ≤ badRowFraction (full B A) rl cl tau*((m : Rat)*(n : Rat))+
        badColFraction (full B A) rl cl tau*((m : Rat)*(n : Rat))+
        editRatio (full B A) (templateMatrix rl cl)*(m : Rat)*(n : Rat) := hraw
    _ = (badRowFraction (full B A) rl cl tau+badColFraction (full B A) rl cl tau+
        editRatio (full B A) (templateMatrix rl cl))*((m : Rat)*(n : Rat)) := by grind
    _ ≤ (8*unitError q tau)*((m : Rat)*(n : Rat)) := h1
    _ ≤ _ := h2

theorem class_error_normalized {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (q tau : Rat)
    (hq : 0 ≤ q) (ht0 : 0 < tau) (ht : tau ≤ 1)
    (herror : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ intermediateConstant*q)
    (hrec : ∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p)
    (i j : Fin 3) (hij : i ≠ j) :
    0 ≤ blockArea rl cl i j-pairClassCount rl cl ps i j ∧
    blockArea rl cl i j-pairClassCount rl cl ps i j ≤
      (outputConstant*q/tau)*((m : Rat)*(n : Rat)) := by
  have hupper := pairClassCount_le_blockArea B A ps had rl cl i j
  have hs := selected_block_le_class_and_exceptions B A ps had rl cl tau i j hij hrec
  have harea := blockArea_error_bound B A rl cl i j hij
  have hexc := exceptional_selected_bound B A rl cl tau
  have hraw : blockArea rl cl i j-pairClassCount rl cl ps i j ≤
      (fixedCount B : Rat)+3*totalError (full B A) rl cl+
      2*((n : Rat)*countBits (fun r => !(goodRow (full B A) rl cl tau r)))+
      2*((m : Rat)*countBits (fun c => !(goodCol (full B A) rl cl tau c))) := by grind
  obtain ⟨hu,he,hf,hbr,hbc,hout⟩ := normalized_error_bounds hm hn B A rl cl q tau hq ht0 ht herror
  have hp0 : 0 ≤ (m : Rat)*(n : Rat) := Rat.mul_nonneg Rat.natCast_nonneg Rat.natCast_nonneg
  rw [← fixedRatio_area hm hn B,totalError_ratio hm hn,bad_row_area_identity hm,bad_col_area_identity hn] at hraw
  have hcoef : fixedRatio B+3*editRatio (full B A) (templateMatrix rl cl)+
      2*badRowFraction (full B A) rl cl tau+2*badColFraction (full B A) rl cl tau ≤
      8*unitError q tau := by grind
  have h1 := Rat.mul_le_mul_of_nonneg_right hcoef hp0
  have h2 := Rat.mul_le_mul_of_nonneg_right hout hp0
  constructor
  · grind
  · calc
      _ ≤ fixedRatio B*(m : Rat)*(n : Rat)+
          3*(editRatio (full B A) (templateMatrix rl cl)*(m : Rat)*(n : Rat))+
          2*(badRowFraction (full B A) rl cl tau*((m : Rat)*(n : Rat)))+
          2*(badColFraction (full B A) rl cl tau*((m : Rat)*(n : Rat))) := hraw
      _ = (fixedRatio B+3*editRatio (full B A) (templateMatrix rl cl)+
          2*badRowFraction (full B A) rl cl tau+2*badColFraction (full B A) rl cl tau)*
          ((m : Rat)*(n : Rat)) := by grind
      _ ≤ (8*unitError q tau)*((m : Rat)*(n : Rat)) := h1
      _ ≤ _ := h2

theorem blockArea_mass_identity {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (i j : Fin 3) :
    blockArea rl cl i j = classMass rl i*classMass cl j*((m : Rat)*(n : Rat)) := by
  rw [blockArea_product,raw_class_mass hm,raw_class_mass hn]
  grind

#print axioms nonreciprocalCount_card
#print axioms normalized_error_bounds
#print axioms nonreciprocal_count_normalized
#print axioms class_error_normalized
#print axioms blockArea_mass_identity

end CleanHolesComplete


==> anc/lean/extended-lean-companion/subcritical-core/source/CleanHolesRestoration.lean <==
import StabilityComplete
import CleanHoles

/-! Canonical selected density, restoration of fixed cells, and explicit
    numeric smallness for the closed finite clean-holes theorem. -/
namespace CleanHolesComplete

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore CleanHoles

def selectedDensity {m n : Nat} (ps : List (Pair m n)) : Rat :=
  2*(ps.length : Rat)/((m : Rat)*(n : Rat))

def eta {m n : Nat} (B : Matrix m n) (epsilon : Rat) : Rat :=
  StabilityComplete.delta m n epsilon + fixedRatio B

def intermediateConstant : Rat := 10000000000000
def outputConstant : Rat := 100000000000000
def smallnessDenominator : Rat := 1000000000000000000

theorem selectedDensity_eq_density {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) : selectedDensity ps = density A := by
  rw [density_card]
  change selectedDensity ps = (fixedCount A : Rat)/((m : Rat)*(n : Rat))
  rw [selected_count_eq_twice_pairs B A ps had,Rat.natCast_mul]
  rfl

theorem restored_edit_exact {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) : editRatio (full B A) A = fixedRatio B := by
  have he : (fun r c => full B A r c != A r c) = B := by
    funext r c
    have hd := had.disjoint r c
    cases hb : B r c <;> cases ha : A r c <;> simp_all [full]
  rw [editRatio_card,he]
  rfl

theorem restored_edit_bound {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    editRatio (full B A) (templateMatrix rl cl) ≤
      editRatio A (templateMatrix rl cl)+fixedRatio B := by
  have h := editRatio_triangle hm hn (full B A) A (templateMatrix rl cl)
  rw [restored_edit_exact B A ps had] at h
  grind

theorem eta_positive {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B : Matrix m n) (epsilon : Rat) (heps : 0 ≤ epsilon) : 0 < eta B epsilon := by
  have hd := StabilityComplete.delta_positive m n hm hn epsilon heps
  have hf := fixedRatio_nonneg hm hn B
  unfold eta
  grind

theorem delta_le_eta {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B : Matrix m n) (epsilon : Rat) : StabilityComplete.delta m n epsilon ≤ eta B epsilon := by
  have hf := fixedRatio_nonneg hm hn B
  unfold eta
  grind

theorem eta_inverse_bounds {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B : Matrix m n) (epsilon : Rat) (heps : 0 ≤ epsilon) :
    1/(m : Rat) ≤ eta B epsilon ∧ 1/(n : Rat) ≤ eta B epsilon := by
  have hmI := Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hm))
  have hnI := Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hn))
  have hf := fixedRatio_nonneg hm hn B
  unfold eta StabilityComplete.delta
  constructor <;> grind

theorem small_eta_scale (q tau : Rat) (ht : tau ≤ 1/100)
    (hsmall : q ≤ tau/smallnessDenominator) : 100000000000000000000*q ≤ 1 := by
  have hs := Rat.mul_le_mul_of_nonneg_left hsmall
    (show 0 ≤ smallnessDenominator by unfold smallnessDenominator; decide)
  have he : smallnessDenominator*(tau/smallnessDenominator) = tau := by
    unfold smallnessDenominator
    grind
  rw [he] at hs
  unfold smallnessDenominator at hs
  grind

theorem dimension_large (k : Nat) (hk : 0 < k) (q : Rat)
    (hinv : 1/(k : Rat) ≤ q) (hsmall : 100*q ≤ 1) : 100 ≤ k := by
  have hkQ : 0 < (k : Rat) := Rat.natCast_pos.mpr hk
  have hcancel := Rat.div_mul_cancel (a := (1 : Rat)) (b := (k : Rat)) (by grind)
  have hinv' : 100*(1/(k : Rat)) ≤ 1 := by grind
  have h := Rat.mul_le_mul_of_nonneg_right hinv' (Rat.natCast_nonneg (a := k))
  have hrat : (100 : Rat) ≤ (k : Rat) := by
    calc
      _ = 100*((1/(k : Rat))*(k : Rat)) := by rw [hcancel]; grind
      _ = (100*(1/(k : Rat)))*(k : Rat) := by grind
      _ ≤ 1*(k : Rat) := h
      _ = _ := by grind
  exact Rat.natCast_le_natCast.mp hrat

theorem small_eta_numeric {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B : Matrix m n) (epsilon tau : Rat) (heps : 0 ≤ epsilon) (ht : tau ≤ 1/100)
    (hsmall : eta B epsilon ≤ tau/smallnessDenominator) :
    100 ≤ m ∧ 100 ≤ n ∧
    StabilityComplete.delta m n epsilon ≤ StabilityComplete.delta0 ∧
    StabilityComplete.stabilityConstant*StabilityComplete.delta m n epsilon ≤ 1/144 := by
  have hscale := small_eta_scale (eta B epsilon) tau ht hsmall
  have hinv := eta_inverse_bounds hm hn B epsilon heps
  have hdelta := delta_le_eta hm hn B epsilon
  have h100 : 100*eta B epsilon ≤ 1 := by grind
  refine ⟨dimension_large m hm _ hinv.1 h100,dimension_large n hn _ hinv.2 h100,?_,?_⟩
  · unfold StabilityComplete.delta0
    apply Rat.le_of_mul_le_mul_right (c := (10000000000000000 : Rat)) ?_ (by decide)
    rw [Rat.div_mul_cancel (by decide)]
    grind
  · unfold StabilityComplete.stabilityConstant
    apply Rat.le_of_mul_le_mul_right (c := (144 : Rat)) ?_ (by decide)
    rw [Rat.div_mul_cancel (by decide)]
    grind

theorem small_eta_conditional (q tau : Rat) (hq : 0 ≤ q)
    (hsmall : q ≤ tau/smallnessDenominator) :
    intermediateConstant*q ≤ tau/10000 := by
  have hs := Rat.mul_le_mul_of_nonneg_left hsmall
    (show 0 ≤ smallnessDenominator by unfold smallnessDenominator; decide)
  have he : smallnessDenominator*(tau/smallnessDenominator) = tau := by
    unfold smallnessDenominator
    grind
  rw [he] at hs
  unfold smallnessDenominator at hs
  unfold intermediateConstant
  apply Rat.le_of_mul_le_mul_right (c := (10000 : Rat)) ?_ (by decide)
  rw [Rat.div_mul_cancel (by decide)]
  grind

theorem massDeviation_nonneg {k : Nat} (label : Fin k → Fin 3) :
    0 ≤ massDeviation label := by
  have h0 : 0 ≤ (classMass label 0-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have h1 : 0 ≤ (classMass label 1-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have h2 : 0 ≤ (classMass label 2-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold massDeviation sumThree
  grind

#print axioms selectedDensity_eq_density
#print axioms restored_edit_exact
#print axioms restored_edit_bound
#print axioms small_eta_numeric
#print axioms small_eta_conditional

end CleanHolesComplete


==> anc/lean/extended-lean-companion/subcritical-core/source/CleanupAverages.lean <==
import MinimumMatrix

/-! Finite rational averages and Boolean edit-distance inequalities. -/
namespace StabilityCleanup

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling

def avg {k : Nat} (f : Fin k → Rat) : Rat :=
  sum (List.finRange k) f * (k : Rat)⁻¹

theorem avg_congr {k : Nat} (f g : Fin k → Rat) (h : ∀ i, f i = g i) :
    avg f = avg g := by
  unfold avg
  rw [sum_congr (List.finRange k) f g (fun i _ => h i)]

theorem avg_add {k : Nat} (f g : Fin k → Rat) :
    avg (fun i => f i + g i) = avg f + avg g := by
  unfold avg
  rw [sum_add]
  grind

theorem avg_sub {k : Nat} (f g : Fin k → Rat) :
    avg (fun i => f i - g i) = avg f - avg g := by
  unfold avg
  rw [sum_sub]
  grind

theorem avg_mul_left {k : Nat} (c : Rat) (f : Fin k → Rat) :
    avg (fun i => c * f i) = c * avg f := by
  unfold avg
  rw [sum_mul_left]
  grind

theorem avg_mul_right {k : Nat} (c : Rat) (f : Fin k → Rat) :
    avg (fun i => f i * c) = avg f * c := by
  unfold avg
  rw [sum_mul_right]
  grind

theorem avg_const {k : Nat} (hk : 0 < k) (c : Rat) :
    avg (fun _ : Fin k => c) = c := by
  have hkq : 0 < (k : Rat) := Rat.natCast_pos.mpr hk
  have hki := Rat.mul_inv_cancel (k : Rat) (by grind)
  unfold avg
  rw [sum_const, List.length_finRange]
  grind

theorem avg_nonneg {k : Nat} (hk : 0 < k) (f : Fin k → Rat)
    (h : ∀ i, 0 ≤ f i) : 0 ≤ avg f := by
  have hki : 0 ≤ (k : Rat)⁻¹ :=
    Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hk))
  exact Rat.mul_nonneg
    (sum_nonneg (List.finRange k) f (fun i _ => h i)) hki

theorem avg_le {k : Nat} (hk : 0 < k) (f g : Fin k → Rat)
    (h : ∀ i, f i ≤ g i) : avg f ≤ avg g := by
  have hki : 0 ≤ (k : Rat)⁻¹ :=
    Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hk))
  exact Rat.mul_le_mul_of_nonneg_right
    (sum_le (List.finRange k) f g (fun i _ => h i)) hki

theorem avg_swap {m n : Nat} (f : Fin m → Fin n → Rat) :
    avg (fun r => avg (f r)) = avg (fun c => avg (fun r => f r c)) := by
  unfold avg
  rw [sum_mul_right, sum_mul_right, sum_swap]
  grind

theorem avg_cauchy {k : Nat} (hk : 0 < k) (f : Fin k → Rat) :
    (avg f)^2 ≤ avg (fun i => (f i)^2) := by
  have hkq : 0 < (k : Rat) := Rat.natCast_pos.mpr hk
  have hki := Rat.mul_inv_cancel (k : Rat) (by grind)
  have hkin : 0 ≤ (k : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hkq)
  have h := finite_cauchy (List.finRange k) f
  rw [List.length_finRange] at h
  have h1 := Rat.mul_le_mul_of_nonneg_right h hkin
  have h2 := Rat.mul_le_mul_of_nonneg_right h1 hkin
  unfold avg
  calc
    _ = (sum (List.finRange k) f)^2 * (k : Rat)⁻¹ * (k : Rat)⁻¹ := by grind
    _ ≤ ((k : Rat) * sum (List.finRange k) (fun i => (f i)^2)) *
        (k : Rat)⁻¹ * (k : Rat)⁻¹ := h2
    _ = _ := by grind

def editBit (a b : Bool) : Rat := ratBit (a != b)

def editRatio {m n : Nat} (A B : Fin m → Fin n → Bool) : Rat :=
  avg (fun r => avg (fun c => editBit (A r c) (B r c)))

def rowVariance {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  avg (fun r => (rowMean A r - 2/3)^2)

def colVariance {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  avg (fun c => (colMean A c - 2/3)^2)

theorem editBit_nonneg (a b : Bool) : 0 ≤ editBit a b := by
  cases a <;> cases b <;> decide

theorem editBit_square (a b : Bool) :
    (ratBit a - ratBit b)^2 = editBit a b := by
  cases a <;> cases b <;> simp [ratBit, editBit] <;> grind

theorem editBit_triangle (a b c : Bool) :
    editBit a c ≤ editBit a b + editBit b c := by
  cases a <;> cases b <;> cases c <;> simp [ratBit, editBit] <;> grind

theorem editRatio_nonneg {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A B : Fin m → Fin n → Bool) : 0 ≤ editRatio A B := by
  exact avg_nonneg hm _ (fun r => avg_nonneg hn _
    (fun c => editBit_nonneg (A r c) (B r c)))

theorem editRatio_symm {m n : Nat} (A B : Fin m → Fin n → Bool) :
    editRatio A B = editRatio B A := by
  apply avg_congr
  intro r
  apply avg_congr
  intro c
  cases A r c <;> cases B r c <;> decide

theorem editRatio_triangle {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A B C : Fin m → Fin n → Bool) :
    editRatio A C ≤ editRatio A B + editRatio B C := by
  have h := avg_le hm _ _ (fun r => avg_le hn _ _
    (fun c => editBit_triangle (A r c) (B r c) (C r c)))
  simp only [avg_add] at h
  exact h

theorem degree_difference_square {k : Nat} (hk : 0 < k)
    (a b : Fin k → Bool) :
    (avg (fun i => ratBit (a i)) - avg (fun i => ratBit (b i)))^2 ≤
      avg (fun i => editBit (a i) (b i)) := by
  have h := avg_cauchy hk (fun i => ratBit (a i) - ratBit (b i))
  rw [avg_sub] at h
  rw [avg_congr _ _ (fun i => editBit_square (a i) (b i))] at h
  exact h

theorem shifted_square_transfer (x y t : Rat) :
    (y-t)^2 ≤ 2*(x-y)^2 + 2*(x-t)^2 := by
  have h : 0 ≤ (2*x-y-t)^2 := Lean.Grind.OrderedRing.sq_nonneg
  grind

theorem rowVariance_transfer {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A B : Fin m → Fin n → Bool) :
    rowVariance B ≤ 2*editRatio A B + 2*rowVariance A := by
  have hrow : ∀ r : Fin m,
      (rowMean B r - 2/3)^2 ≤
        2*avg (fun c => editBit (A r c) (B r c)) + 2*(rowMean A r-2/3)^2 := by
    intro r
    have h := degree_difference_square hn (A r) (B r)
    change (rowMean A r - rowMean B r)^2 ≤ _ at h
    have hs := shifted_square_transfer (rowMean A r) (rowMean B r) (2/3)
    grind
  have h := avg_le hm _ _ hrow
  simp only [avg_add, avg_mul_left] at h
  exact h

theorem colVariance_transfer {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A B : Fin m → Fin n → Bool) :
    colVariance B ≤ 2*editRatio A B + 2*colVariance A := by
  have hcol : ∀ c : Fin n,
      (colMean B c - 2/3)^2 ≤
        2*avg (fun r => editBit (A r c) (B r c)) + 2*(colMean A c-2/3)^2 := by
    intro c
    have h := degree_difference_square hm (fun r => A r c) (fun r => B r c)
    change (colMean A c - colMean B c)^2 ≤ _ at h
    have hs := shifted_square_transfer (colMean A c) (colMean B c) (2/3)
    grind
  have h := avg_le hn _ _ hcol
  simp only [avg_add, avg_mul_left] at h
  rw [← avg_swap] at h
  exact h

#print axioms avg_cauchy
#print axioms editRatio_triangle
#print axioms degree_difference_square
#print axioms rowVariance_transfer
#print axioms colVariance_transfer

end StabilityCleanup


==> anc/lean/extended-lean-companion/subcritical-core/source/CleanupLabels.lean <==
import CleanupAverages

/-! Exact class masses and the concrete column-label cleanup. -/
namespace StabilityCleanup

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling

def classBit (j i : Fin 3) : Rat := if j = i then 1 else 0

def classMass {k : Nat} (label : Fin k → Fin 3) (i : Fin 3) : Rat :=
  avg (fun x => classBit (label x) i)

def sumThree (f : Fin 3 → Rat) : Rat := f 0 + f 1 + f 2

theorem fin_three_cases (i : Fin 3) : i = 0 ∨ i = 1 ∨ i = 2 := by omega

theorem class_decomposition (j : Fin 3) (f : Fin 3 → Rat) :
    f j = classBit j 0*f 0 + classBit j 1*f 1 + classBit j 2*f 2 := by
  rcases fin_three_cases j with h | h | h <;> subst j <;> simp [classBit] <;> grind

theorem avg_label {k : Nat} (label : Fin k → Fin 3) (f : Fin 3 → Rat) :
    avg (fun x => f (label x)) =
      classMass label 0*f 0 + classMass label 1*f 1 + classMass label 2*f 2 := by
  rw [avg_congr _ _ (fun x => class_decomposition (label x) f)]
  rw [avg_add, avg_add, avg_mul_right, avg_mul_right, avg_mul_right]
  rfl

theorem classMass_sum {k : Nat} (hk : 0 < k) (label : Fin k → Fin 3) :
    classMass label 0 + classMass label 1 + classMass label 2 = 1 := by
  have h := avg_label label (fun _ => 1)
  rw [avg_const hk] at h
  grind

theorem classMass_nonneg {k : Nat} (hk : 0 < k)
    (label : Fin k → Fin 3) (i : Fin 3) : 0 ≤ classMass label i := by
  apply avg_nonneg hk
  intro x
  unfold classBit
  split <;> decide

def prototypeMatrix {m n : Nat} (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) : Fin m → Fin n → Bool :=
  fun r c => proto (rowLabel r) c

def templateMatrix {m n : Nat} (rowLabel : Fin m → Fin 3)
    (colLabel : Fin n → Fin 3) : Fin m → Fin n → Bool :=
  fun r c => decide (rowLabel r ≠ colLabel c)

/-- Keep the unique zero label on valid columns; use the first zero, or 2,
    on invalid columns. This is a total, executable finite construction. -/
def cleanColumnLabel {n : Nat} (proto : Fin 3 → Fin n → Bool)
    (c : Fin n) : Fin 3 :=
  if proto 0 c = false then 0 else if proto 1 c = false then 1 else 2

def validColumn {n : Nat} (proto : Fin 3 → Fin n → Bool) (c : Fin n) : Bool :=
  ((!proto 0 c) && proto 1 c && proto 2 c) ||
  (proto 0 c && (!proto 1 c) && proto 2 c) ||
  (proto 0 c && proto 1 c && (!proto 2 c))

def badColumn {n : Nat} (proto : Fin 3 → Fin n → Bool) (c : Fin n) : Rat :=
  ratBit (!(validColumn proto c))

theorem prototype_degree {m n : Nat} (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (c : Fin n) :
    colMean (prototypeMatrix rowLabel proto) c =
      classMass rowLabel 0*ratBit (proto 0 c) +
      classMass rowLabel 1*ratBit (proto 1 c) +
      classMass rowLabel 2*ratBit (proto 2 c) := by
  exact avg_label rowLabel (fun i => ratBit (proto i c))

theorem prototype_cleanup_cell {m n : Nat} (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (r : Fin m) (c : Fin n) :
    editBit (prototypeMatrix rowLabel proto r c)
      (templateMatrix rowLabel (cleanColumnLabel proto) r c) ≤ badColumn proto c := by
  rcases fin_three_cases (rowLabel r) with h | h | h <;>
    simp only [prototypeMatrix, templateMatrix, h] <;>
    cases h0 : proto 0 c <;> cases h1 : proto 1 c <;> cases h2 : proto 2 c <;>
    simp [cleanColumnLabel, badColumn, validColumn, h0, h1, h2, editBit, ratBit] <;>
    decide

theorem scalar_invalid_gap (x : Rat) (hx : x ≤ 5/12) :
    1 ≤ 16*(x-2/3)^2 := by
  have hs : 0 ≤ (x-5/12)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he : 16*(x-2/3)^2 = 1 + 16*(x-5/12)^2 + 8*(5/12-x) := by grind
  rw [he]
  grind

theorem scalar_zero_gap : 1 ≤ 16*((0 : Rat)-2/3)^2 := by
  have he : 16*((0 : Rat)-2/3)^2 = 64/9 := by grind
  rw [he]
  grind

theorem scalar_one_gap : 1 ≤ 16*((1 : Rat)-2/3)^2 := by
  have he : 16*((1 : Rat)-2/3)^2 = 16/9 := by grind
  rw [he]
  grind

theorem invalid_column_square {m n : Nat} (hm : 0 < m)
    (rowLabel : Fin m → Fin 3) (proto : Fin 3 → Fin n → Bool)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12) (c : Fin n) :
    badColumn proto c ≤ 16*(colMean (prototypeMatrix rowLabel proto) c - 2/3)^2 := by
  have hs := classMass_sum hm rowLabel
  have hu0 := scalar_invalid_gap (classMass rowLabel 0) (upper 0)
  have hu1 := scalar_invalid_gap (classMass rowLabel 1) (upper 1)
  have hu2 := scalar_invalid_gap (classMass rowLabel 2) (upper 2)
  have hp : 0 ≤ (colMean (prototypeMatrix rowLabel proto) c - 2/3)^2 :=
    Lean.Grind.OrderedRing.sq_nonneg
  rw [prototype_degree] at hp ⊢
  cases h0 : proto 0 c <;> cases h1 : proto 1 c <;> cases h2 : proto 2 c <;>
    simp [badColumn, validColumn, h0, h1, h2, ratBit,
      Rat.add_zero, Rat.zero_add, hs] at hp ⊢
  · exact scalar_zero_gap
  · exact hu2
  · exact hu1
  · exact Rat.mul_nonneg (by decide) hp
  · exact hu0
  · exact Rat.mul_nonneg (by decide) hp
  · exact Rat.mul_nonneg (by decide) hp
  · exact scalar_one_gap

theorem cleanup_edit_le_bad_fraction {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (rowLabel : Fin m → Fin 3) (proto : Fin 3 → Fin n → Bool) :
    editRatio (prototypeMatrix rowLabel proto)
        (templateMatrix rowLabel (cleanColumnLabel proto)) ≤ avg (badColumn proto) := by
  have h := avg_le hm _ _ (fun r => avg_le hn _ _
    (fun c => prototype_cleanup_cell rowLabel proto r c))
  rw [avg_const hm] at h
  exact h

theorem bad_fraction_le_variance {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (rowLabel : Fin m → Fin 3) (proto : Fin 3 → Fin n → Bool)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12) :
    avg (badColumn proto) ≤ 16*colVariance (prototypeMatrix rowLabel proto) := by
  have h := avg_le hn _ _ (fun c => invalid_column_square hm rowLabel proto upper c)
  rw [avg_mul_left] at h
  exact h

theorem template_row_mean {m n : Nat} (hn : 0 < n)
    (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (r : Fin m) :
    rowMean (templateMatrix rowLabel colLabel) r = 1 - classMass colLabel (rowLabel r) := by
  have h : ∀ c : Fin n, ratBit (decide (rowLabel r ≠ colLabel c)) =
      1 - classBit (colLabel c) (rowLabel r) := by
    intro c
    by_cases he : rowLabel r = colLabel c
    · simp [he, ratBit, classBit] <;> grind
    · have he' : colLabel c ≠ rowLabel r := by grind
      simp [he, he', ratBit, classBit] <;> grind
  change avg (fun c => ratBit (decide (rowLabel r ≠ colLabel c))) = _
  rw [avg_congr _ _ h, avg_sub, avg_const hn]
  rfl

theorem template_row_variance {m n : Nat} (hn : 0 < n)
    (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) :
    rowVariance (templateMatrix rowLabel colLabel) =
      classMass rowLabel 0*(classMass colLabel 0-1/3)^2 +
      classMass rowLabel 1*(classMass colLabel 1-1/3)^2 +
      classMass rowLabel 2*(classMass colLabel 2-1/3)^2 := by
  unfold rowVariance
  rw [avg_congr _ (fun r => (classMass colLabel (rowLabel r)-1/3)^2) (by
    intro r
    rw [template_row_mean hn]
    grind)]
  exact avg_label rowLabel (fun i => (classMass colLabel i-1/3)^2)

theorem column_mass_square_le_row_variance {m n : Nat} (hn : 0 < n)
    (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3)
    (lower : ∀ i, 1/4 ≤ classMass rowLabel i) :
    sumThree (fun i => (classMass colLabel i-1/3)^2) ≤
      4*rowVariance (templateMatrix rowLabel colLabel) := by
  have h0 := Rat.mul_le_mul_of_nonneg_right (lower 0)
    (show 0 ≤ (classMass colLabel 0-1/3)^2 from Lean.Grind.OrderedRing.sq_nonneg)
  have h1 := Rat.mul_le_mul_of_nonneg_right (lower 1)
    (show 0 ≤ (classMass colLabel 1-1/3)^2 from Lean.Grind.OrderedRing.sq_nonneg)
  have h2 := Rat.mul_le_mul_of_nonneg_right (lower 2)
    (show 0 ≤ (classMass colLabel 2-1/3)^2 from Lean.Grind.OrderedRing.sq_nonneg)
  have scale : ∀ (a x : Rat), (1/4)*x ≤ a*x → x ≤ 4*(a*x) := by
    intro a x h
    calc
      x = 4*((1/4)*x) := by grind
      _ ≤ 4*(a*x) := Rat.mul_le_mul_of_nonneg_left h (by decide)
  have h0' := scale _ _ h0
  have h1' := scale _ _ h1
  have h2' := scale _ _ h2
  rw [template_row_variance hn]
  unfold sumThree
  calc
    _ ≤ 4*(classMass rowLabel 0*(classMass colLabel 0-1/3)^2) +
        4*(classMass rowLabel 1*(classMass colLabel 1-1/3)^2) +
        4*(classMass rowLabel 2*(classMass colLabel 2-1/3)^2) := by grind
    _ = _ := by grind

#print axioms avg_label
#print axioms prototype_cleanup_cell
#print axioms invalid_column_square
#print axioms cleanup_edit_le_bad_fraction
#print axioms bad_fraction_le_variance
#print axioms template_row_variance
#print axioms column_mass_square_le_row_variance

end StabilityCleanup


==> anc/lean/extended-lean-companion/subcritical-core/source/FiniteCounting.lean <==
import PairedPivotCore

/-! Actual finite counting from original C3 and a simple pairing cover.
This module does not assume a degree or sampling inequality. -/

namespace PairedPivotCounting

open PairedPivotCore

universe u

def bitNat (b : Bool) : Nat := if b then 1 else 0

def count {α : Type u} (f : α → Bool) : List α → Nat
  | [] => 0
  | a :: as => bitNat (f a) + count f as

def flattenPairs {α : Type u} : List (α × α) → List α
  | [] => []
  | p :: ps => p.1 :: p.2 :: flattenPairs ps

theorem two_bits_le_one (a b : Bool)
    (h : ¬ (a = true ∧ b = true)) : bitNat a + bitNat b ≤ 1 := by
  cases a <;> cases b <;> simp_all [bitNat]

theorem count_perm {α : Type u} (f : α → Bool) {xs ys : List α}
    (h : xs.Perm ys) : count f xs = count f ys := by
  induction h with
  | nil => rfl
  | cons x h ih => exact congrArg (fun k => bitNat (f x) + k) ih
  | swap x y xs => simp only [count]; omega
  | trans h₁ h₂ ih₁ ih₂ => exact ih₁.trans ih₂

theorem flatten_length {α : Type u} (pairs : List (α × α)) :
    (flattenPairs pairs).length = 2 * pairs.length := by
  induction pairs with
  | nil => rfl
  | cons p ps ih => simp only [flattenPairs, List.length_cons]; omega

theorem paired_count_le {α : Type u} (f : α → Bool)
    (pairs : List (α × α))
    (h : ∀ p ∈ pairs, ¬ (f p.1 = true ∧ f p.2 = true)) :
    count f (flattenPairs pairs) ≤ pairs.length := by
  induction pairs with
  | nil => exact Nat.le_refl 0
  | cons p ps ih =>
    have hp := two_bits_le_one (f p.1) (f p.2) (h p (by simp))
    have ht := ih (fun q hq => h q (List.mem_cons_of_mem p hq))
    simp only [flattenPairs, count, List.length_cons]
    omega

/-- A literal finite occupied matrix and its S pairing cover. -/
structure Matrix (m n : Nat) where
  occupied : Fin m → Fin n → Prop
  cells : List (Cell (Fin m) (Fin n))
  pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))
  complete : ∀ p, occupied p.1 p.2 ↔ p ∈ cells
  simple : cells.Nodup
  cover : cells.Perm (flattenPairs pairs)
  c3 : ∀ p ∈ pairs, OriginalC3 occupied p.1 p.2

theorem c3_no_common_open {Row Col : Type u}
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b) :
    ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  intro p h
  rcases h with ⟨⟨⟨hpp, _, hpa, hap⟩, hra, hca⟩,
    ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
  exact hc p.1 p.2 hra hrb hca hcb ⟨hpp, hpa, hpb, hap, hbp⟩

theorem open_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Open A.occupied)]
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Open A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Open A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact decision_accepts_at_most_one (Open A.occupied) pivots p.1 p.2
      (c3_no_common_open A.occupied p.1 p.2 (A.c3 p hm))
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

theorem stable_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Closed A.occupied)]
    (holes : ∀ p ∈ A.pairs,
      (¬ A.occupied p.1.1 p.2.2) ∧ (¬ A.occupied p.2.1 p.1.2))
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Closed A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Closed A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact stable_closed_decision_accepts_at_most_one A.occupied pivots p.1 p.2
      (A.c3 p hm) (holes p hm).1 (holes p hm).2
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

#print axioms two_bits_le_one
#print axioms count_perm
#print axioms flatten_length
#print axioms paired_count_le
#print axioms c3_no_common_open
#print axioms open_accepted_count_le_half
#print axioms stable_accepted_count_le_half

end PairedPivotCounting


==> anc/lean/extended-lean-companion/subcritical-core/source/FiniteRatSums.lean <==
import Std

/-! Elementary finite rational sums and Cauchy by a sum-of-squares identity. -/

namespace FiniteRatSums

universe u v

def sum {α : Type u} : List α → (α → Rat) → Rat
  | [], _ => 0
  | a :: as, f => f a + sum as f

theorem sum_congr {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x = g x) : sum xs f = sum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f = g x + sum xs g
    rw [hx, ht]

theorem sum_add {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x + g x) = sum xs f + sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_sub {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x - g x) = sum xs f - sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_left {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => c * f x) = c * sum xs f := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_right {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => f x * c) = sum xs f * c := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_const {α : Type u} (xs : List α) (c : Rat) :
    sum xs (fun _ => c) = (xs.length : Rat) * c := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem sum_nonneg {α : Type u} (xs : List α) (f : α → Rat)
    (h : ∀ x ∈ xs, 0 ≤ f x) : 0 ≤ sum xs f := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    exact Rat.add_nonneg (h x (by simp))
      (ih (fun y hy => h y (List.mem_cons_of_mem x hy)))

theorem sum_le {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x ≤ g x) : sum xs f ≤ sum xs g := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f ≤ g x + sum xs g
    grind

theorem sum_swap {α : Type u} {β : Type v} (xs : List α) (ys : List β)
    (f : α → β → Rat) :
    sum xs (fun x => sum ys (f x)) = sum ys (fun y => sum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [sum]; rw [sum_const]; grind
  | cons x xs ih =>
    simp only [sum]
    rw [sum_add, ih]

theorem sum_square_shift {α : Type u} (xs : List α) (f : α → Rat) (c : Rat) :
    sum xs (fun x => (f x-c)^2) =
      sum xs (fun x => (f x)^2)-2*c*sum xs f+(xs.length : Rat)*c^2 := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem lagrange_identity {α : Type u} (xs : List α) (f : α → Rat) :
    sum xs (fun y => sum xs (fun x => (f x-f y)^2)) =
      2*(xs.length : Rat)*sum xs (fun x => (f x)^2)-2*(sum xs f)^2 := by
  rw [sum_congr xs _ _ (fun y _ => sum_square_shift xs f (f y))]
  rw [sum_add, sum_sub, sum_const]
  rw [sum_mul_right, sum_mul_left, sum_mul_left]
  grind

theorem finite_cauchy {α : Type u} (xs : List α) (f : α → Rat) :
    (sum xs f)^2 ≤ (xs.length : Rat)*sum xs (fun x => (f x)^2) := by
  have h := sum_nonneg xs (fun y => sum xs (fun x => (f x-f y)^2))
    (fun y _ => sum_nonneg xs (fun x => (f x-f y)^2)
      (fun x _ => Lean.Grind.OrderedRing.sq_nonneg))
  rw [lagrange_identity] at h
  grind

#print axioms sum_congr
#print axioms sum_add
#print axioms sum_sub
#print axioms sum_mul_left
#print axioms sum_mul_right
#print axioms sum_const
#print axioms sum_nonneg
#print axioms sum_le
#print axioms sum_swap
#print axioms sum_square_shift
#print axioms lagrange_identity
#print axioms finite_cauchy

end FiniteRatSums


==> anc/lean/extended-lean-companion/subcritical-core/source/GeneralBoundary.lean <==
import GridModel

/-! New general-C3 boundary bridge. The stable proof files are unchanged. -/

namespace GeneralBoundary

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments BooleanMatrixGeometry GridModel

universe u
variable {Row Col : Type u}

def flag {α : Type u} [DecidableEq α] (a b : α) : Rat := ratBit (decide (a=b))

theorem flag_self {α : Type u} [DecidableEq α] (a : α) : flag a a=1 := by
  simp [flag, ratBit]

theorem flag_ne {α : Type u} [DecidableEq α] (a b : α) (h : a≠b) : flag a b=0 := by
  simp [flag, h, ratBit]

theorem flag_nonneg {α : Type u} [DecidableEq α] (a b : α) : 0≤flag a b :=
  (ratBit_range _).1

theorem member_le_sum {α : Type u} (xs : List α) (f : α → Rat)
    (hf : ∀ x ∈ xs, 0≤f x) (a : α) (ha : a ∈ xs) : f a≤sum xs f := by
  induction xs with
  | nil => cases ha
  | cons x xs ih =>
    rcases List.mem_cons.mp ha with he | ht
    · subst a
      have hn := sum_nonneg xs f (fun y hy => hf y (List.mem_cons_of_mem x hy))
      change f x≤f x+sum xs f
      grind
    · have hi := ih (fun y hy => hf y (List.mem_cons_of_mem x hy)) ht
      have hn := hf x (by simp)
      change f a≤f x+sum xs f
      grind

theorem sum_flag_not_mem {α : Type u} [DecidableEq α]
    (xs : List α) (a : α) (f : α → Rat) (ha : a ∉ xs) :
    sum xs (fun x => f x*flag x a)=0 := by
  rw [sum_congr xs _ (fun _ => 0) (by
    intro x hx
    have hn : x≠a := by intro he; exact ha (he ▸ hx)
    rw [flag_ne x a hn, Rat.mul_zero])]
  rw [sum_const]
  grind

theorem sum_single {α : Type u} [DecidableEq α]
    (xs : List α) (a : α) (f : α → Rat) (hn : xs.Nodup) (ha : a ∈ xs) :
    sum xs (fun x => f x*flag x a)=f a := by
  induction xs with
  | nil => cases ha
  | cons x xs ih =>
    obtain ⟨hx, hxs⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | ht
    · subst a
      change f x*flag x x+sum xs (fun y => f y*flag y x)=f x
      rw [flag_self, Rat.mul_one, sum_flag_not_mem xs x f hx, Rat.add_zero]
    · have hne : x≠a := by intro he; exact hx (he.symm ▸ ht)
      change f x*flag x a+sum xs (fun y => f y*flag y a)=f a
      rw [flag_ne x a hne, Rat.mul_zero, Rat.zero_add]
      exact ih hxs ht

def openBit [DecidableEq Row] [DecidableEq Col]
    (A : Row → Col → Bool) (p q : Cell Row Col) : Bool :=
  closedBit A p q && decide (p.1≠q.1) && decide (p.2≠q.2)

theorem openBit_iff [DecidableEq Row] [DecidableEq Col]
    (A : Row → Col → Bool) (p q : Cell Row Col) :
    openBit A p q=true ↔ Open (fun r c => A r c=true) p q := by
  simp [openBit, Open, closedBit_iff, Bool.and_eq_true, and_assoc]

theorem pointwise_boundary [DecidableEq Row] [DecidableEq Col]
    (A : Row → Col → Bool) (r : Row) (js : List Col) (p : Cell Row Col) :
    majorityValue (js.map (fun j => closedBit A (r,j) p)) ≤
      majorityValue (js.map (fun j => openBit A (r,j) p))+
        flag p.1 r+sum js (fun j => flag p.2 j) := by
  have hc := ratBit_range (majority (js.map (fun j => closedBit A (r,j) p)))
  have ho := ratBit_range (majority (js.map (fun j => openBit A (r,j) p)))
  have hr := flag_nonneg p.1 r
  have hj := sum_nonneg js (fun j => flag p.2 j) (fun j _ => flag_nonneg p.2 j)
  by_cases he : p.1=r
  · have hflag : flag p.1 r=1 := by rw [he, flag_self]
    unfold majorityValue
    grind
  · by_cases hm : p.2 ∈ js
    · have hsum := member_le_sum js (fun j => flag p.2 j)
        (fun j _ => flag_nonneg p.2 j) p.2 hm
      change flag p.2 p.2≤sum js (fun j => flag p.2 j) at hsum
      rw [flag_self] at hsum
      unfold majorityValue
      grind
    · have hl : js.map (fun j => closedBit A (r,j) p)=
          js.map (fun j => openBit A (r,j) p) := by
        apply List.map_congr_left
        intro j hj
        have hn : j≠p.2 := by intro h; exact hm (h ▸ hj)
        simp [openBit, Ne.symm he, hn]
      rw [hl]
      grind

theorem row_boundary_sum [DecidableEq Row]
    (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (r : Row) (hn : rows.Nodup) (hr : r ∈ rows) :
    sum (cells rows cols A) (fun p => flag p.1 r)=rowDegree cols (indicator A) r := by
  rw [cells_sum]
  rw [sum_congr rows _ (fun s => rowDegree cols (indicator A) s*flag s r)
    (fun s _ => sum_mul_right cols (flag s r) (indicator A s))]
  exact sum_single rows r (rowDegree cols (indicator A)) hn hr

theorem col_boundary_sum_le [DecidableEq Col]
    (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (j : Col) (hn : cols.Nodup) (hj : j ∈ cols) :
    sum (cells rows cols A) (fun p => flag p.2 j)≤(rows.length : Rat) := by
  rw [cells_sum]
  rw [sum_congr rows _ (fun s => indicator A s j)
    (fun s _ => sum_single cols j (indicator A s) hn hj)]
  have h := sum_le rows (fun s => indicator A s j) (fun _ => 1)
    (fun s _ => (ratBit_range (A s j)).2)
  rw [sum_const] at h
  grind

theorem closed_open_count_comparison (m n : Nat) (A : Fin m → Fin n → Bool)
    (r : Fin m) (js : List (Fin n)) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
    sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => openBit A (r,j) p)))+
      rowDegree (List.finRange n) (indicator A) r+(js.length : Rat)*(m : Rat) := by
  have h := sum_le (cells (List.finRange m) (List.finRange n) A) _ _
    (fun p _ => pointwise_boundary A r js p)
  rw [sum_add, sum_add] at h
  rw [row_boundary_sum _ _ A r (finRange_nodup m) (finRange_mem r)] at h
  rw [sum_swap] at h
  have hb := sum_le js
    (fun j => sum (cells (List.finRange m) (List.finRange n) A) (fun p => flag p.2 j))
    (fun _ => (m : Rat)) (fun j _ => by
      have hh := col_boundary_sum_le (List.finRange m) (List.finRange n) A j
        (finRange_nodup n) (finRange_mem j)
      simpa only [List.length_finRange] using hh)
  rw [sum_const] at hb
  grind

theorem open_relation_disjoint (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) (r : Fin m) :
    ∀ ab ∈ pairs, ∀ j,
      ¬ (openBit A (r,j) ab.1=true ∧ openBit A (r,j) ab.2=true) := by
  intro ab hab j h
  exact c3_no_common_open (fun r c => A r c=true) ab.1 ab.2 (hc ab hab) (r,j)
    ⟨(openBit_iff A (r,j) ab.1).mp h.1, (openBit_iff A (r,j) ab.2).mp h.2⟩

theorem general_deterministic_count_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (js : List (Fin n)) :
    2*sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        2*rowDegree (List.finRange n) (indicator A) r+2*(js.length : Rat)*(m : Rat) := by
  have hn := majority_count_le_half (fun j p => openBit A (r,j) p=true)
    (cells (List.finRange m) (List.finRange n) A) pairs cover
    (open_relation_disjoint m n A pairs hc r) js
  have hr := Rat.natCast_le_natCast.mpr hn
  rw [Rat.natCast_mul, ← count_as_sum] at hr
  simp only [bits, Bool.decide_eq_true] at hr
  rw [cells_card] at hr
  have hb := Rat.mul_le_mul_of_nonneg_left (closed_open_count_comparison m n A r js)
    (by decide : (0 : Rat)≤2)
  unfold majorityValue at hb
  unfold majorityValue
  grind

theorem iid_le_on_length {α : Type u} (xs : List α) (w : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (k : Nat) (f g : List α → Rat)
    (h : ∀ vs, vs.length=k → f vs≤g vs) : iid xs w k f≤iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h [] rfl
  | succ k ih =>
    apply expect_le xs w _ _ hw
    intro x hx
    exact ih _ _ (fun vs hvs => h (x::vs) (by simp only [List.length_cons, hvs]))

#print axioms member_le_sum
#print axioms sum_single
#print axioms openBit_iff
#print axioms pointwise_boundary
#print axioms row_boundary_sum
#print axioms col_boundary_sum_le
#print axioms closed_open_count_comparison
#print axioms open_relation_disjoint
#print axioms general_deterministic_count_bound
#print axioms iid_le_on_length

end GeneralBoundary


==> anc/lean/extended-lean-companion/subcritical-core/source/GeneralDensity.lean <==
import GeneralSampling

/-! Full general original-C3 finite bound. No ND, CD, or RD exclusion. -/

namespace GeneralDensity

open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralSampling

theorem general_second_moment (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2) ≤
      (2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+14*(m : Rat)^2 := by
  have h := sum_le (List.finRange m)
    (fun r => 3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r))
    (fun r => total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat))
    (fun r _ => general_row_bound m n A pairs cover hc r)
  rw [sum_mul_left, codegree_double_count, sum_add, sum_add,
    sum_const, sum_mul_left, sum_const] at h
  simp only [List.length_finRange] at h
  change 3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2) ≤
    (m : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
      (m : Rat)*(14*(m : Rat)) at h
  grind

theorem general_quadratic_rat (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(total (List.finRange m) (List.finRange n) (indicator A))^2 ≤
      (2*(m : Rat)+2)*(n : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
        14*(m : Rat)^2*(n : Rat) := by
  have h₁ := general_second_moment m n A pairs cover hc
  have h₂ := finite_cauchy (List.finRange n) (colDegree (List.finRange m) (indicator A))
  rw [← total_columns] at h₂
  simp only [List.length_finRange] at h₂
  have h₃ := Rat.mul_le_mul_of_nonneg_left h₁ (Rat.natCast_nonneg (a := n))
  have h₄ := Rat.mul_le_mul_of_nonneg_left h₂ (by decide : (0 : Rat)≤3)
  grind

theorem quadratic_linear_bound (x m n : Rat)
    (_hx : 0≤x) (hm : 0≤m) (hn : 0≤n)
    (hq : x^2≤(2*m+2)*n*x+42*m^2*n) :
    x≤(2*m+2)*n+21*m := by
  apply Classical.byContradiction
  intro h
  have ha : 0≤2*m+2 := by grind
  have hab := Rat.mul_nonneg ha hn
  have h₁ : 0<x-((2*m+2)*n+21*m) := by grind
  have h₂ : 0<x+21*m := by grind
  have hp := Rat.mul_pos h₁ h₂
  have hmn := Rat.mul_nonneg hm hn
  have hm2 : 0≤m^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he :
      (x-((2*m+2)*n+21*m))*(x+21*m)+42*m*n+441*m^2 =
        x^2-(2*m+2)*n*x-42*m^2*n := by grind
  have hpos : 0<(x-((2*m+2)*n+21*m))*(x+21*m)+42*m*n+441*m^2 := by grind
  rw [he] at hpos
  grind

theorem general_linear_rat (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*total (List.finRange m) (List.finRange n) (indicator A) ≤
      2*(m : Rat)*(n : Rat)+2*(n : Rat)+21*(m : Rat) := by
  have hq := general_quadratic_rat m n A pairs cover hc
  have h₃ := Rat.mul_le_mul_of_nonneg_left hq (by decide : (0 : Rat)≤3)
  have hE := total_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (ratBit_range (A r c)).1)
  have hx : 0≤3*total (List.finRange m) (List.finRange n) (indicator A) := by grind
  have hh : (3*total (List.finRange m) (List.finRange n) (indicator A))^2 ≤
      (2*(m : Rat)+2)*(n : Rat)*(3*total (List.finRange m) (List.finRange n) (indicator A))+
        42*(m : Rat)^2*(n : Rat) := by grind
  have h := quadratic_linear_bound _ (m : Rat) (n : Rat) hx
    Rat.natCast_nonneg Rat.natCast_nonneg hh
  grind

/-- All selected pair types are permitted. No C2 or opposite-hole hypothesis. -/
theorem general_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n+2*n+21*m := by
  have h := general_linear_rat m n A pairs cover hc
  rw [← cells_card] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul, Rat.natCast_add] using h

theorem general_C3_quadratic (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(cells (List.finRange m) (List.finRange n) A).length^2 ≤
      (2*m+2)*n*(cells (List.finRange m) (List.finRange n) A).length+14*m^2*n := by
  have h := general_quadratic_rat m n A pairs cover hc
  rw [← cells_card] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul, Rat.natCast_add, Rat.natCast_pow] using h

#print axioms general_second_moment
#print axioms general_quadratic_rat
#print axioms quadratic_linear_bound
#print axioms general_linear_rat
#print axioms general_C3_density
#print axioms general_C3_quadratic

end GeneralDensity


==> anc/lean/extended-lean-companion/subcritical-core/source/GeneralSampling.lean <==
import GeneralBoundary

namespace GeneralSampling

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments PairedPivotAlgebra BooleanMatrixGeometry GeneralBoundary

theorem expected_with_error (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r)
    (k : Nat) (hk : k≤7) :
    2*iid (List.finRange n) (rowWeight (List.finRange n) A r) k (fun js =>
      sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        2*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat) := by
  have hn := rowWeight_normalized (List.finRange n) A r hd
  have hw := rowWeight_nonneg (List.finRange n) A r hd
  have hkr : (k : Rat)≤7 := Rat.natCast_le_natCast.mpr hk
  have hkm := Rat.mul_le_mul_of_nonneg_right hkr (Rat.natCast_nonneg (a := m))
  have h := iid_le_on_length (List.finRange n) (rowWeight (List.finRange n) A r) hw k
    (fun js => 2*sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))))
    (fun _ => total (List.finRange m) (List.finRange n) (indicator A)+
      2*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat)) (by
        intro js hlen
        have hh := general_deterministic_count_bound m n A pairs cover hc r js
        rw [hlen] at hh
        grind)
  rw [iid_mul_left, iid_const (List.finRange n) (rowWeight (List.finRange n) A r) hn] at h
  exact h

theorem sampling_with_error (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    2*rowDegree (List.finRange n) (indicator A) r*
      sum (List.finRange m) (fun s =>
        f (codegree (List.finRange n) (indicator A) r s /
          rowDegree (List.finRange n) (indicator A) r)) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        2*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat) := by
  have h5 := expected_with_error m n A pairs cover hc r hd 5 (by decide)
  have h7 := expected_with_error m n A pairs cover hc r hd 7 (by decide)
  rw [StableDensity.polynomial_row_response (List.finRange m) (List.finRange n) A r hd
    5 StableDensity.b5 f5 (by unfold StableDensity.b5; grind) bernoulli_five
      (by intro t; unfold f5 StableDensity.b5; grind)] at h5
  rw [StableDensity.polynomial_row_response (List.finRange m) (List.finRange n) A r hd
    7 StableDensity.b7 f7 (by unfold StableDensity.b7; grind) bernoulli_seven
      (by intro t; unfold f7 StableDensity.b7; grind)] at h7
  have h3 := Rat.mul_le_mul_of_nonneg_left h5 (by decide : (0 : Rat)≤3)
  have h2 := Rat.mul_le_mul_of_nonneg_left h7 (by decide : (0 : Rat)≤2)
  have hm : 5*sum (List.finRange m) (fun s =>
      f (codegree (List.finRange n) (indicator A) r s /rowDegree (List.finRange n) (indicator A) r)) =
      3*sum (List.finRange m) (fun s =>
        f5 (codegree (List.finRange n) (indicator A) r s /rowDegree (List.finRange n) (indicator A) r))+
      2*sum (List.finRange m) (fun s =>
        f7 (codegree (List.finRange n) (indicator A) r s /rowDegree (List.finRange n) (indicator A) r)) := by
    rw [← sum_mul_left, ← sum_mul_left, ← sum_mul_left, ← sum_add]
    apply sum_congr (List.finRange m)
    intro s hmem
    unfold f f5 f7
    grind
  have hlinear := congrArg (fun x => 2*rowDegree (List.finRange n) (indicator A) r*x) hm
  apply Rat.le_of_mul_le_mul_right (c := 5) ?_ (by decide)
  grind

theorem scaled_minorant (a d : Rat) (ha : 0≤a) (had : a≤d) (hd : 0<d) :
    3*a-d≤2*d*f (a/d) := by
  have hq := ratio_range a d ha had hd
  have hf := finite_majority_minorant_twice _ hq.1 hq.2
  have hm := Rat.mul_le_mul_of_nonneg_left hf (Rat.le_of_lt hd)
  have hn : d≠0 := by grind
  have he := Rat.div_mul_cancel (a := a) hn
  grind

theorem general_row_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) :
    3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat) := by
  have hA : ∀ r ∈ List.finRange m, ∀ c ∈ List.finRange n,
      0≤indicator A r c ∧ indicator A r c≤1 := by
    intro r hr c hc
    exact ratBit_range _
  have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1) r (GridModel.finRange_mem r)
  have hE := total_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1)
  by_cases hz : rowDegree (List.finRange n) (indicator A) r=0
  · have ht : ∀ s ∈ List.finRange m, codegree (List.finRange n) (indicator A) r s=0 := by
      intro s hs
      have h := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
        r s (GridModel.finRange_mem r) hs
      grind
    rw [sum_congr (List.finRange m) _ (fun _ => 0) ht, sum_const, hz]
    have hm := Rat.natCast_nonneg (a := m)
    grind
  · have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by grind
    have hp := sum_le (List.finRange m)
      (fun s => 3*codegree (List.finRange n) (indicator A) r s-rowDegree (List.finRange n) (indicator A) r)
      (fun s => 2*rowDegree (List.finRange n) (indicator A) r*
        f (codegree (List.finRange n) (indicator A) r s/rowDegree (List.finRange n) (indicator A) r)) (by
          intro s hs
          have h := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
            r s (GridModel.finRange_mem r) hs
          exact scaled_minorant _ _ h.1 h.2 hpos)
    rw [sum_sub, sum_mul_left, sum_const, sum_mul_left] at hp
    simp only [List.length_finRange] at hp
    have hsamp := sampling_with_error m n A pairs cover hc r hpos
    grind

#print axioms expected_with_error
#print axioms sampling_with_error
#print axioms scaled_minorant
#print axioms general_row_bound

end GeneralSampling


==> anc/lean/extended-lean-companion/subcritical-core/source/GeneralTranspose.lean <==
import GeneralDensity

namespace GeneralTranspose

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel GeneralDensity

universe u

theorem perm_from_nodup_membership {α : Type u} [BEq α] [LawfulBEq α]
    (xs ys : List α) (hx : xs.Nodup) (hy : ys.Nodup)
    (h : ∀ a, a ∈ xs ↔ a ∈ ys) : xs.Perm ys := by
  apply List.perm_iff_count.mpr
  intro a
  rw [hx.count, hy.count]
  simp only [h a]

theorem swapped_nodup {α β : Type u} (xs : List (α × β)) (h : xs.Nodup) :
    (xs.map Prod.swap).Nodup := by
  apply List.pairwise_map.mpr
  exact h.imp (fun hn he => hn (by
    have hh := congrArg Prod.swap he
    simpa only [Prod.swap_swap] using hh))

def transpose {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) (r : Fin m) : Bool := A r c

def transposePairs {m n : Nat}
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    List (Cell (Fin n) (Fin m) × Cell (Fin n) (Fin m)) :=
  pairs.map (fun ab => (ab.1.swap,ab.2.swap))

theorem cells_transpose_perm (m n : Nat) (A : Fin m → Fin n → Bool) :
    (cells (List.finRange n) (List.finRange m) (transpose A)).Perm
      ((cells (List.finRange m) (List.finRange n) A).map Prod.swap) := by
  apply perm_from_nodup_membership
  · exact occupied_cells_nodup n m (transpose A)
  · exact swapped_nodup _ (occupied_cells_nodup m n A)
  · intro p
    constructor
    · intro hp
      have ho := (occupied_cells_mem n m (transpose A) p).mp hp
      apply List.mem_map.mpr
      exact ⟨p.swap, (occupied_cells_mem m n A p.swap).mpr ho, Prod.swap_swap p⟩
    · intro hp
      obtain ⟨q, hq, he⟩ := List.mem_map.mp hp
      cases he
      exact (occupied_cells_mem n m (transpose A) q.swap).mpr
        ((occupied_cells_mem m n A q).mp hq)

theorem flatten_transpose {m n : Nat}
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    flattenPairs (transposePairs pairs)=(flattenPairs pairs).map Prod.swap := by
  induction pairs with
  | nil => rfl
  | cons p ps ih => simp [transposePairs, flattenPairs] at ih ⊢; exact ih

theorem transpose_cover (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs)) :
    (cells (List.finRange n) (List.finRange m) (transpose A)).Perm
      (flattenPairs (transposePairs pairs)) := by
  rw [flatten_transpose]
  exact (cells_transpose_perm m n A).trans (cover.map Prod.swap)

theorem c3_transpose {m n : Nat} (A : Fin m → Fin n → Bool)
    (a b : Cell (Fin m) (Fin n))
    (h : OriginalC3 (fun r c => A r c=true) a b) :
    OriginalC3 (fun c r => transpose A c r=true) a.swap b.swap := by
  intro x y hxa hxb hya hyb hf
  obtain ⟨hxy, hxa', hxb', hay, hby⟩ := hf
  exact h y x hya hyb hxa hxb ⟨hxy, hay, hby, hxa', hxb'⟩

theorem transposed_pairs_C3 (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    ∀ ab ∈ transposePairs pairs,
      OriginalC3 (fun c r => transpose A c r=true) ab.1 ab.2 := by
  intro ab hab
  obtain ⟨p, hp, he⟩ := List.mem_map.mp hab
  cases he
  exact c3_transpose A p.1 p.2 (hc p hp)

/-- Coarse all-type bound in the transposed orientation: E<=2mn/3+2m/3+7n. -/
theorem general_C3_density_transposed (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n+2*m+21*n := by
  have h := general_C3_density n m (transpose A) (transposePairs pairs)
    (transpose_cover m n A pairs cover) (transposed_pairs_C3 m n A pairs hc)
  have hl := (cells_transpose_perm m n A).length_eq
  rw [List.length_map] at hl
  rw [hl] at h
  simp only [Nat.mul_assoc] at h ⊢
  rw [Nat.mul_comm n m] at h
  exact h

#print axioms perm_from_nodup_membership
#print axioms swapped_nodup
#print axioms cells_transpose_perm
#print axioms flatten_transpose
#print axioms transpose_cover
#print axioms c3_transpose
#print axioms transposed_pairs_C3
#print axioms general_C3_density_transposed

end GeneralTranspose


==> anc/lean/extended-lean-companion/subcritical-core/source/GridModel.lean <==
import StableDensity

/-! Model checks: the final pairing-cover assumption is literal S coverage. -/

namespace GridModel

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry StableDensity

universe u v

theorem finRange_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n := by
  exact List.mem_ofFn.mpr ⟨i, rfl⟩

theorem finRange_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i=j at hv
  omega

theorem grid_mem {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (p : Cell Row Col) :
    p ∈ grid rows cols ↔ p.1 ∈ rows ∧ p.2 ∈ cols := by
  constructor
  · intro h
    obtain ⟨r, hr, hm⟩ := List.mem_flatMap.mp h
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hm
    cases he
    exact ⟨hr, hc⟩
  · rintro ⟨hr, hc⟩
    exact List.mem_flatMap.mpr ⟨p.1, hr,
      List.mem_map.mpr ⟨p.2, hc, Prod.eta p⟩⟩

theorem row_map_nodup {Row : Type u} {Col : Type v}
    (r : Row) (cols : List Col) (hc : cols.Nodup) :
    (cols.map (fun c => (r,c))).Nodup := by
  apply List.pairwise_map.mpr
  exact hc.imp (fun h he => h (congrArg Prod.snd he))

theorem grid_nodup {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (hr : rows.Nodup) (hc : cols.Nodup) :
    (grid rows cols).Nodup := by
  induction rows with
  | nil => exact List.Pairwise.nil
  | cons r rs ih =>
    obtain ⟨hn, ht⟩ := List.nodup_cons.mp hr
    change (cols.map (fun c => (r,c)) ++ grid rs cols).Nodup
    apply List.pairwise_append.mpr
    refine ⟨row_map_nodup r cols hc, ih ht, ?_⟩
    intro a ha b hb he
    obtain ⟨c, hc', hca⟩ := List.mem_map.mp ha
    have hb' := (grid_mem rs cols b).mp hb
    have hf : r=b.1 := by
      have h₁ := congrArg Prod.fst hca
      have h₂ := congrArg Prod.fst he
      exact h₁.trans h₂
    exact hn (hf ▸ hb'.1)

theorem occupied_cells_nodup (m n : Nat) (A : Fin m → Fin n → Bool) :
    (cells (List.finRange m) (List.finRange n) A).Nodup := by
  exact List.Pairwise.filter _
    (grid_nodup _ _ (finRange_nodup m) (finRange_nodup n))

theorem occupied_cells_mem (m n : Nat) (A : Fin m → Fin n → Bool)
    (p : Cell (Fin m) (Fin n)) :
    p ∈ cells (List.finRange m) (List.finRange n) A ↔ A p.1 p.2=true := by
  constructor
  · intro h
    exact (List.mem_filter.mp h).2
  · intro h
    apply List.mem_filter.mpr
    exact ⟨(grid_mem _ _ p).mpr ⟨finRange_mem p.1, finRange_mem p.2⟩, h⟩

theorem cover_has_no_reuse (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs)) :
    (flattenPairs pairs).Nodup := by
  exact cover.nodup (occupied_cells_nodup m n A)

theorem endpoints_in_flatten {α : Type u} (pairs : List (α × α)) (p : α × α)
    (hp : p ∈ pairs) : p.1 ∈ flattenPairs pairs ∧ p.2 ∈ flattenPairs pairs := by
  induction pairs with
  | nil => cases hp
  | cons q qs ih =>
    rcases List.mem_cons.mp hp with he | ht
    · cases he
      simp [flattenPairs]
    · have hh := ih ht
      exact ⟨List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.1),
        List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.2)⟩

theorem selected_endpoints_occupied (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    A p.1.1 p.1.2=true ∧ A p.2.1 p.2.2=true := by
  have hh := endpoints_in_flatten pairs p hp
  exact ⟨(occupied_cells_mem m n A p.1).mp (cover.mem_iff.mpr hh.1),
    (occupied_cells_mem m n A p.2).mp (cover.mem_iff.mpr hh.2)⟩

theorem stable_endpoints_are_ND (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs)
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    p.1.1≠p.2.1 ∧ p.1.2≠p.2.2 := by
  have ho := selected_endpoints_occupied m n A pairs cover p hp
  have hz := (hs p hp).2.1
  constructor
  · intro he
    apply hz
    simpa only [he] using ho.2
  · intro he
    apply hz
    simpa only [he] using ho.1

#print axioms finRange_mem
#print axioms finRange_nodup
#print axioms grid_mem
#print axioms grid_nodup
#print axioms occupied_cells_nodup
#print axioms occupied_cells_mem
#print axioms cover_has_no_reuse
#print axioms selected_endpoints_occupied
#print axioms stable_endpoints_are_ND

end GridModel


==> anc/lean/extended-lean-companion/subcritical-core/source/ListRatCounting.lean <==
import RationalSampling

namespace ListRatCounting

open FiniteRatSums RationalSampling PairedPivotCounting

universe u v

theorem sum_append {α : Type u} (xs ys : List α) (f : α → Rat) :
    sum (xs++ys) f=sum xs f+sum ys f := by
  induction xs with
  | nil => simp only [List.nil_append, sum]; grind
  | cons x xs ih => simp only [List.cons_append, sum]; rw [ih]; grind

theorem sum_map {α : Type u} {β : Type v} (xs : List α) (g : α → β) (f : β → Rat) :
    sum (xs.map g) f=sum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.map_cons, sum]; rw [ih]

theorem sum_flatMap {α : Type u} {β : Type v} (xs : List α) (g : α → List β)
    (f : β → Rat) : sum (xs.flatMap g) f=sum xs (fun x => sum (g x) f) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.flatMap_cons, sum]; rw [sum_append, ih]

theorem sum_filter {α : Type u} (xs : List α) (p : α → Bool) (f : α → Rat) :
    sum (xs.filter p) f=sum xs (fun x => ratBit (p x)*f x) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    cases hp : p x <;> simp [hp, sum, ratBit, ih] <;> grind

theorem count_as_sum {α : Type u} (xs : List α) (f : α → Bool) :
    sum xs (fun x => ratBit (f x))=(count f xs : Rat) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hb : ratBit (f x)=(bitNat (f x) : Rat) := by cases f x <;> rfl
    simp only [sum, count]
    rw [Rat.natCast_add, hb, ih]

theorem ratBit_range (b : Bool) : 0≤ratBit b ∧ ratBit b≤1 := by
  cases b <;> constructor <;> decide

theorem inv_nonneg_of_pos (d : Rat) (hd : 0<d) : 0≤d⁻¹ := by
  have hn : d≠0 := by grind
  have he := Rat.inv_mul_cancel d hn
  apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
  grind

#print axioms sum_append
#print axioms sum_map
#print axioms sum_flatMap
#print axioms sum_filter
#print axioms count_as_sum
#print axioms ratBit_range
#print axioms inv_nonneg_of_pos

end ListRatCounting


==> anc/lean/extended-lean-companion/subcritical-core/source/MajorityCounting.lean <==
import FiniteCounting

/-! Strict-majority counting for arbitrary pivot-list length. -/

namespace MajorityCounting

open PairedPivotCounting

universe u v

def ones : List Bool → Nat
  | [] => 0
  | b :: bs => bitNat b + ones bs

def majority (bs : List Bool) : Bool := decide (bs.length < 2*ones bs)

def DisjointBits : List Bool → List Bool → Prop
  | [], [] => True
  | x :: xs, y :: ys => ¬ (x = true ∧ y = true) ∧ DisjointBits xs ys
  | _, _ => False

theorem disjoint_ones_bound (xs ys : List Bool) (h : DisjointBits xs ys) :
    ones xs+ones ys ≤ xs.length := by
  induction xs generalizing ys with
  | nil =>
    cases ys with
    | nil => exact Nat.le_refl 0
    | cons y ys => exact False.elim h
  | cons x xs ih =>
    cases ys with
    | nil => exact False.elim h
    | cons y ys =>
      obtain ⟨hh, ht⟩ := h
      have h₁ := two_bits_le_one x y hh
      have h₂ := ih ys ht
      simp only [ones, List.length_cons]
      omega

theorem disjoint_majorities_impossible (xs ys : List Bool)
    (hlen : xs.length = ys.length) (h : DisjointBits xs ys) :
    ¬ (majority xs = true ∧ majority ys = true) := by
  rintro ⟨hx, hy⟩
  have h₁ : xs.length < 2*ones xs := of_decide_eq_true hx
  have h₂ : ys.length < 2*ones ys := of_decide_eq_true hy
  have h₃ := disjoint_ones_bound xs ys h
  omega

def bits {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a : C) : List Bool :=
  pivots.map (fun p => decide (R p a))

theorem bits_disjoint {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    DisjointBits (bits R pivots a) (bits R pivots b) := by
  induction pivots with
  | nil => trivial
  | cons p ps ih =>
    constructor
    · intro h
      exact hd p ⟨of_decide_eq_true h.1, of_decide_eq_true h.2⟩
    · exact ih

theorem majority_at_most_one {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (majority (bits R pivots a) = true ∧ majority (bits R pivots b) = true) := by
  apply disjoint_majorities_impossible
  · simp only [bits, List.length_map]
  · exact bits_disjoint R pivots a b hd

theorem majority_count_le_half {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)]
    (cells : List C) (pairs : List (C × C)) (cover : cells.Perm (flattenPairs pairs))
    (hd : ∀ ab ∈ pairs, ∀ p, ¬ (R p ab.1 ∧ R p ab.2))
    (pivots : List P) :
    2*count (fun a => majority (bits R pivots a)) cells ≤ cells.length := by
  let f := fun a => majority (bits R pivots a)
  have hp : ∀ ab ∈ pairs, ¬ (f ab.1 = true ∧ f ab.2 = true) := by
    intro ab hab
    exact majority_at_most_one R pivots ab.1 ab.2 (hd ab hab)
  have hc := paired_count_le f pairs hp
  have he := count_perm f cover
  have hl := cover.length_eq.trans (flatten_length pairs)
  change 2*count f cells ≤ cells.length
  omega

#print axioms disjoint_ones_bound
#print axioms disjoint_majorities_impossible
#print axioms bits_disjoint
#print axioms majority_at_most_one
#print axioms majority_count_le_half

end MajorityCounting


==> anc/lean/extended-lean-companion/subcritical-core/source/MatrixCounting.lean <==
import NatListSums

namespace EvenParity

def bit (b : Bool) : Nat := if b then 1 else 0

def C4Free {m n : Nat} (A : Fin m → Fin n → Bool) : Prop :=
  ∀ r s c d, r ≠ s → c ≠ d →
    ¬ (A r c = true ∧ A r d = true ∧ A s c = true ∧ A s d = true)

def degree {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Nat :=
  fsum n (fun c => bit (A r c))

def total {m n : Nat} (A : Fin m → Fin n → Bool) : Nat :=
  fsum m (degree A)

def common {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) : Nat :=
  fsum m (fun r => bit (A r c && A r d))

def leaveDegree {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum n (fun d => if d = c then 0 else if common A c d = 0 then 1 else 0)

def rowCover {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) (c : Fin n) : Nat :=
  if A r c then degree A r - 1 else 0

def columnCover {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum m (fun r => rowCover A r c)

theorem occupied_degree_pos {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) (h : A r c = true) : 0 < degree A r := by
  have hh := fsum_member_le n (fun d => bit (A r d)) c
  simpa [degree, bit, h] using hh

theorem common_le_one {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c d : Fin n) (hne : c ≠ d) : common A c d ≤ 1 := by
  classical
  by_cases hex : ∃ r, A r c = true ∧ A r d = true
  · obtain ⟨r, hrc, hrd⟩ := hex
    have hh : ∀ s, bit (A s c && A s d) ≤ if s = r then 1 else 0 := by
      intro s
      by_cases he : s = r
      · subst s; simp [bit, hrc, hrd]
      · have hn : ¬ (A s c = true ∧ A s d = true) := by
          intro hs
          exact hc4 s r c d he hne ⟨hs.1, hs.2, hrc, hrd⟩
        cases hsc : A s c <;> cases hsd : A s d <;> simp_all [bit]
    have hb := fsum_le m _ _ hh
    simpa only [common, fsum_single] using hb
  · have hh : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hn : ¬ (A r c = true ∧ A r d = true) := fun hr => hex ⟨r, hr⟩
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hh, fsum_const]
    omega

theorem offdiagonal_count (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else 1) = n - 1 := by
  have hh : fsum n (fun d => (if d = c then 0 else 1) + (if d = c then 1 else 0)) = n := by
    rw [fsum_congr n _ (fun _ => 1)]
    · simpa using fsum_const n 1
    · intro d; split <;> simp_all
  rw [fsum_add, fsum_single] at hh
  omega

theorem row_offdiagonal {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else bit (A r c && A r d)) = rowCover A r c := by
  cases hac : A r c with
  | false =>
    simp only [hac, Bool.false_and, bit, Bool.false_eq_true, ↓reduceIte, rowCover]
    have hz : ∀ d : Fin n, (if d = c then 0 else 0) = 0 := by intro d; split <;> rfl
    rw [fsum_congr n _ (fun _ => 0) hz, fsum_const]
    simp
  | true =>
    have he : ∀ d : Fin n,
        (if d = c then 0 else bit (A r c && A r d)) +
          (if d = c then 1 else 0) = bit (A r d) := by
      intro d
      by_cases hd : d = c
      · subst d; simp [hac, bit]
      · simp [hd, hac]
    have hs := fsum_congr n _ _ he
    rw [fsum_add, fsum_single] at hs
    change _ + 1 = degree A r at hs
    simp only [hac] at hs
    simp only [rowCover, hac, ↓reduceIte]
    omega

theorem cover_double_count_column {m n : Nat} (A : Fin m → Fin n → Bool)
    (c : Fin n) :
    fsum n (fun d => if d = c then 0 else common A c d) = columnCover A c := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else common A c d) =
        fsum m (fun r => if d = c then 0 else bit (A r c && A r d)) := by
    intro d
    by_cases hd : d = c
    · simp only [hd, ↓reduceIte, fsum_const, Nat.mul_zero]
    · simp only [hd, ↓reduceIte, common]
  rw [fsum_congr n _ _ hp, fsum_swap]
  exact fsum_congr m _ _ (fun r => row_offdiagonal A r c)

theorem leave_cover_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c : Fin n) :
    leaveDegree A c + columnCover A c = n - 1 := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) +
        (if d = c then 0 else common A c d) = (if d = c then 0 else 1) := by
    intro d
    by_cases hd : d = c
    · simp [hd]
    · have ht := common_le_one A hc4 c d (Ne.symm hd)
      simp only [hd, ↓reduceIte]
      split <;> omega
  have hs := fsum_congr n _ _ hp
  rw [fsum_add, cover_double_count_column, offdiagonal_count] at hs
  exact hs

theorem row_cover_total {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    fsum n (rowCover A r) = degree A r * (degree A r - 1) := by
  have hp : ∀ c : Fin n, rowCover A r c = bit (A r c) * (degree A r - 1) := by
    intro c; cases h : A r c <;> simp [rowCover, bit, h]
  rw [fsum_congr n _ _ hp, fsum_mul]
  rfl

theorem cover_double_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    fsum n (columnCover A) = fsum m (fun r => degree A r * (degree A r - 1)) := by
  unfold columnCover
  rw [fsum_swap]
  exact fsum_congr m _ _ (row_cover_total A)

theorem leave_double_count {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) :
    fsum n (leaveDegree A) + fsum m (fun r => degree A r * (degree A r - 1)) = n * (n - 1) := by
  have hs := fsum_congr n _ _ (leave_cover_identity A hc4)
  rw [fsum_add, cover_double_count, fsum_const] at hs
  exact hs

theorem nsum_bit_filter {α : Type} (xs : List α) (f : α → Bool) :
    nsum xs (fun x => bit (f x)) = (xs.filter f).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [ih]
    cases hx : f x <;> simp [bit, hx, Nat.add_comm]

theorem flatMap_length_nsum {α β : Type} (xs : List α) (f : α → List β) :
    (xs.flatMap f).length = nsum xs (fun x => (f x).length) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum, ih]

def occupiedCells {m n : Nat} (A : Fin m → Fin n → Bool) : List (Fin m × Fin n) :=
  (List.finRange m).flatMap (fun r =>
    ((List.finRange n).filter (A r)).map (fun c => (r,c)))

theorem degree_is_actual_row_count {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    degree A r = ((List.finRange n).filter (A r)).length := nsum_bit_filter _ _

theorem total_is_actual_cell_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    total A = (occupiedCells A).length := by
  unfold occupiedCells
  rw [flatMap_length_nsum]
  apply nsum_congr
  intro r _
  simpa only [List.length_map] using degree_is_actual_row_count A r

theorem occupiedCells_mem {m n : Nat} (A : Fin m → Fin n → Bool) (p : Fin m × Fin n) :
    p ∈ occupiedCells A ↔ A p.1 p.2 = true := by
  constructor
  · intro hp
    obtain ⟨r, _, hr⟩ := List.mem_flatMap.mp hp
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hr
    cases he
    exact (List.mem_filter.mp hc).2
  · intro hp
    exact List.mem_flatMap.mpr ⟨p.1, fin_mem p.1,
      List.mem_map.mpr ⟨p.2, List.mem_filter.mpr ⟨fin_mem p.2, hp⟩, Prod.eta p⟩⟩

theorem common_zero_iff {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    common A c d = 0 ↔ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  constructor
  · intro hz r hr
    have hh := fsum_member_le m (fun s => bit (A s c && A s d)) r
    change _ ≤ common A c d at hh
    simp [hr.1, hr.2, bit, hz] at hh
  · intro h
    have hp : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hr := h r
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hp, fsum_const]
    simp

def leaveNeighbors {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : List (Fin n) :=
  (List.finRange n).filter (fun d => decide (d ≠ c ∧ common A c d = 0))

theorem leaveNeighbors_mem {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    d ∈ leaveNeighbors A c ↔ d ≠ c ∧ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  simp [leaveNeighbors, List.mem_filter, fin_mem, common_zero_iff]

theorem leaveDegree_is_actual_leave_count {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) :
    leaveDegree A c = (leaveNeighbors A c).length := by
  unfold leaveDegree leaveNeighbors
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) =
        bit (decide (d ≠ c ∧ common A c d = 0)) := by
    intro d
    by_cases hd : d = c <;> by_cases hz : common A c d = 0 <;> simp [hd, hz, bit]
  rw [fsum_congr n _ _ hp]
  exact nsum_bit_filter _ _

#print axioms common_le_one
#print axioms leave_cover_identity
#print axioms leave_double_count
#print axioms degree_is_actual_row_count
#print axioms total_is_actual_cell_count
#print axioms occupiedCells_mem
#print axioms common_zero_iff
#print axioms leaveNeighbors_mem
#print axioms leaveDegree_is_actual_leave_count

end EvenParity


==> anc/lean/extended-lean-companion/subcritical-core/source/MatrixMoments.lean <==
import FiniteRatSums
import RationalMinorant

/-! Conditional analytic component. Its explicit sampling hypothesis is
discharged in StableDensity. This component alone is not a C3 theorem. -/

namespace PairedMatrixMoments

open FiniteRatSums PairedPivotAlgebra

universe u v
variable {Row : Type u} {Col : Type v}

def rowDegree (cols : List Col) (A : Row → Col → Rat) (r : Row) : Rat :=
  sum cols (A r)

def colDegree (rows : List Row) (A : Row → Col → Rat) (c : Col) : Rat :=
  sum rows (fun r => A r c)

def codegree (cols : List Col) (A : Row → Col → Rat) (r s : Row) : Rat :=
  sum cols (fun c => A r c * A s c)

def total (rows : List Row) (cols : List Col) (A : Row → Col → Rat) : Rat :=
  sum rows (rowDegree cols A)

theorem total_columns (rows : List Row) (cols : List Col) (A : Row → Col → Rat) :
    total rows cols A = sum cols (colDegree rows A) := by
  exact sum_swap rows cols A

theorem codegree_double_count (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat) :
    sum rows (fun r => sum rows (codegree cols A r)) =
      sum cols (fun c => (colDegree rows A c)^2) := by
  change (sum rows (fun r => sum rows (fun s =>
    sum cols (fun c => A r c*A s c)))) = _
  rw [sum_congr rows _ _ (fun r _ =>
    sum_swap rows cols (fun s c => A r c*A s c))]
  rw [sum_swap rows cols]
  apply sum_congr cols
  intro c hc
  rw [sum_congr rows _ _ (fun r _ =>
    sum_mul_left rows (A r c) (fun s => A s c))]
  rw [sum_mul_right]
  unfold colDegree
  grind

theorem row_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c)
    (r : Row) (hr : r ∈ rows) : 0 ≤ rowDegree cols A r := by
  exact sum_nonneg cols (A r) (hA r hr)

theorem total_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c) : 0 ≤ total rows cols A := by
  exact sum_nonneg rows (rowDegree cols A) (row_nonneg rows cols A hA)

theorem codegree_range (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r s : Row) (hr : r ∈ rows) (hs : s ∈ rows) :
    0 ≤ codegree cols A r s ∧ codegree cols A r s ≤ rowDegree cols A r := by
  constructor
  · exact sum_nonneg cols _ (fun c hc =>
      Rat.mul_nonneg (hA r hr c hc).1 (hA s hs c hc).1)
  · apply sum_le cols
    intro c hc
    have h := Rat.mul_le_mul_of_nonneg_left (hA s hs c hc).2 (hA r hr c hc).1
    grind

theorem ratio_range (a d : Rat) (ha : 0 ≤ a) (had : a ≤ d) (hd : 0 < d) :
    0 ≤ a/d ∧ a/d ≤ 1 := by
  have hn : d ≠ 0 := by grind
  have he := Rat.div_mul_cancel (a := a) hn
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind

theorem row_bound_from_sampling (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r : Row) (hr : r ∈ rows) (hd : 0 < rowDegree cols A r)
    (sampling : 2*rowDegree cols A r *
      sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
        ≤ total rows cols A) :
    3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
      ≤ total rows cols A := by
  have hp : ∀ s ∈ rows,
      3*codegree cols A r s-rowDegree cols A r ≤
        2*rowDegree cols A r*f (codegree cols A r s/rowDegree cols A r) := by
    intro s hs
    have ht := codegree_range rows cols A hA r s hr hs
    have hq := ratio_range _ _ ht.1 ht.2 hd
    have hf := finite_majority_minorant_twice _ hq.1 hq.2
    have hm := Rat.mul_le_mul_of_nonneg_left hf (Rat.le_of_lt hd)
    have hn : rowDegree cols A r ≠ 0 := by grind
    have he := Rat.div_mul_cancel (a := codegree cols A r s) hn
    grind
  have hh := sum_le rows _ _ hp
  rw [sum_sub, sum_mul_left, sum_const, sum_mul_left] at hh
  grind

/-- The sampling premise is explicit here and proved from C3 in StableDensity. -/
theorem conditional_density_from_sampling
    (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (sampling : ∀ r ∈ rows, 0 < rowDegree cols A r →
      2*rowDegree cols A r *
        sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
          ≤ total rows cols A) :
    3*total rows cols A ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  have hE := total_nonneg rows cols A (fun r hr c hc => (hA r hr c hc).1)
  have hr : ∀ r ∈ rows,
      3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
        ≤ total rows cols A := by
    intro r hmem
    have hd := row_nonneg rows cols A (fun s hs c hc => (hA s hs c hc).1) r hmem
    by_cases hz : rowDegree cols A r = 0
    · have ht : ∀ s ∈ rows, codegree cols A r s = 0 := by
        intro s hs
        have hh := codegree_range rows cols A hA r s hmem hs
        grind
      rw [sum_congr rows _ (fun _ => 0) ht, sum_const, hz]
      grind
    · have hpos : 0 < rowDegree cols A r := by grind
      exact row_bound_from_sampling rows cols A hA r hmem hpos (sampling r hmem hpos)
  have hsum := sum_le rows _ _ hr
  rw [sum_sub, sum_mul_left, sum_mul_left, sum_const] at hsum
  rw [codegree_double_count] at hsum
  change 3*sum cols (fun c => (colDegree rows A c)^2) -
    (rows.length : Rat)*total rows cols A ≤
      (rows.length : Rat)*total rows cols A at hsum
  have hmoment : 3*sum cols (fun c => (colDegree rows A c)^2) ≤
      2*(rows.length : Rat)*total rows cols A := by grind
  have hc := finite_cauchy cols (colDegree rows A)
  rw [← total_columns rows cols A] at hc
  have hcm := Rat.mul_le_mul_of_nonneg_left hc (by decide : (0 : Rat) ≤ 3)
  have hmm := Rat.mul_le_mul_of_nonneg_left hmoment
    (Rat.natCast_nonneg (a := cols.length))
  have hprod : (3*total rows cols A)*total rows cols A ≤
      (2*(rows.length : Rat)*(cols.length : Rat))*total rows cols A := by grind
  by_cases hz : total rows cols A = 0
  · rw [hz]
    have hn := Rat.mul_nonneg (Rat.natCast_nonneg (a := rows.length))
      (Rat.natCast_nonneg (a := cols.length))
    grind
  · have hpos : 0 < total rows cols A := by grind
    exact Rat.le_of_mul_le_mul_right hprod hpos

#print axioms total_columns
#print axioms codegree_double_count
#print axioms row_nonneg
#print axioms total_nonneg
#print axioms codegree_range
#print axioms ratio_range
#print axioms row_bound_from_sampling
#print axioms conditional_density_from_sampling

end PairedMatrixMoments


==> anc/lean/extended-lean-companion/subcritical-core/source/MinimumAlgebra.lean <==
import Std

/-! Exact scalar inequalities used by the minimum-endpoint argument. -/

namespace MinimumEndpoint

def absRat (x : Rat) : Rat := if 0 ≤ x then x else -x

theorem min_le_first (x y : Rat) : min x y ≤ x := by
  change (if x ≤ y then x else y) ≤ x
  split <;> grind

theorem min_le_second (x y : Rat) : min x y ≤ y := by
  change (if x ≤ y then x else y) ≤ y
  split <;> grind

theorem min_abs_identity (x y : Rat) :
    2*min x y = x+y-absRat (x-y) := by
  change 2*(if x ≤ y then x else y) = x+y-(if 0 ≤ x-y then x-y else -(x-y))
  split <;> split <;> grind

theorem abs_square (x : Rat) : (absRat x)^2=x^2 := by
  unfold absRat
  split <;> grind

theorem quadratic_majorant (x : Rat) :
    6*absRat x ≤ 9*x^2+1 := by
  have h : (0:Rat) ≤ (3*absRat x-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he := abs_square x
  grind

theorem minimum_quadratic (x y : Rat) :
    6*(x+y)-9*(x-y)^2-1 ≤ 12*min x y := by
  have hm := min_abs_identity x y
  have hq := quadratic_majorant (x-y)
  grind

theorem pair_minimum_bound (x y z w ε : Rat)
    (light : x+z ≤ 1+ε ∨ y+w ≤ 1+ε) :
    min x y+min z w ≤ 1+ε := by
  have h₁ := min_le_first x y
  have h₂ := min_le_second x y
  have h₃ := min_le_first z w
  have h₄ := min_le_second z w
  rcases light with h | h <;> grind

theorem combine_minimum_bounds (μ S I ε η : Rat)
    (lower : 18*μ^2-3*S-μ≤12*I)
    (upper : 2*I≤(1+ε)*μ)
    (moment : S≤(4/3 : Rat)*μ+η) :
    18*μ^2≤(11+6*ε)*μ+3*η := by
  have hu := Rat.mul_le_mul_of_nonneg_left upper (by decide : (0:Rat)≤6)
  have hm := Rat.mul_le_mul_of_nonneg_left moment (by decide : (0:Rat)≤3)
  have heu : 6*((1+ε)*μ)=6*μ+6*ε*μ := by grind
  have hem : 3*((4/3 : Rat)*μ+η)=4*μ+3*η := by grind
  have heg : (11+6*ε)*μ+3*η=11*μ+6*ε*μ+3*η := by grind
  rw [heu] at hu
  rw [hem] at hm
  rw [heg]
  grind

#print axioms combine_minimum_bounds
#print axioms min_abs_identity
#print axioms abs_square
#print axioms quadratic_majorant
#print axioms minimum_quadratic
#print axioms pair_minimum_bound
end MinimumEndpoint


==> anc/lean/extended-lean-companion/subcritical-core/source/MinimumMatrix.lean <==
import BooleanMatrixGeometry
import MinimumAlgebra

/-! Finite Boolean-matrix normalizations and the occupied/ambient identities. -/

namespace MinimumEndpoint

open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments BooleanMatrixGeometry

universe u v

def rowMean {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  rowDegree (List.finRange n) (indicator A) r * (n : Rat)⁻¹

def colMean {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Rat :=
  colDegree (List.finRange m) (indicator A) c * (m : Rat)⁻¹

def density {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  total (List.finRange m) (List.finRange n) (indicator A) * (m : Rat)⁻¹ * (n : Rat)⁻¹

def secondMoment {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => (rowMean A r)^2) * (m : Rat)⁻¹ +
  sum (List.finRange n) (fun c => (colMean A c)^2) * (n : Rat)⁻¹

def ambientMean (m n : Nat) (f : Cell (Fin m) (Fin n) → Rat) : Rat :=
  sum (grid (List.finRange m) (List.finRange n)) f * (m : Rat)⁻¹ * (n : Rat)⁻¹

def occupiedMean {m n : Nat} (A : Fin m → Fin n → Bool)
    (f : Cell (Fin m) (Fin n) → Rat) : Rat :=
  sum (cells (List.finRange m) (List.finRange n) A) f * (m : Rat)⁻¹ * (n : Rat)⁻¹

def minimumMass {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  occupiedMean A (fun p => min (rowMean A p.1) (colMean A p.2))

theorem density_card {m n : Nat} (A : Fin m → Fin n → Bool) :
    density A = ((cells (List.finRange m) (List.finRange n) A).length : Rat) /
      ((m : Rat)*(n : Rat)) := by
  rw [cells_card, Rat.div_def, Rat.inv_mul_rev]
  unfold density
  grind

theorem occupied_as_ambient {m n : Nat} (A : Fin m → Fin n → Bool)
    (f : Cell (Fin m) (Fin n) → Rat) :
    sum (cells (List.finRange m) (List.finRange n) A) f =
      sum (grid (List.finRange m) (List.finRange n))
        (fun p => indicator A p.1 p.2*f p) := by
  rw [cells_sum, grid_sum]

theorem indicator_sum {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (grid (List.finRange m) (List.finRange n)) (fun p => indicator A p.1 p.2) =
      total (List.finRange m) (List.finRange n) (indicator A) := by
  rw [grid_sum]
  rfl

theorem mean_row_sum {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange m) (rowMean A) =
      total (List.finRange m) (List.finRange n) (indicator A)*(n : Rat)⁻¹ := by
  unfold rowMean
  rw [sum_mul_right]
  rfl

theorem mean_col_sum {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange n) (colMean A) =
      total (List.finRange m) (List.finRange n) (indicator A)*(m : Rat)⁻¹ := by
  unfold colMean
  rw [sum_mul_right, ← total_columns]

theorem uniform_row_mean {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange m) (rowMean A)*(m : Rat)⁻¹ = density A := by
  rw [mean_row_sum]
  unfold density
  grind

theorem uniform_col_mean {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange n) (colMean A)*(n : Rat)⁻¹ = density A := by
  rw [mean_col_sum]
  rfl

theorem occupied_row_sum {m n : Nat} (A : Fin m → Fin n → Bool) (hn : 0<n) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p => rowMean A p.1) =
      (n : Rat)*sum (List.finRange m) (fun r => (rowMean A r)^2) := by
  have hnq : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  rw [cells_sum, ← sum_mul_left]
  apply sum_congr
  intro r hr
  change sum (List.finRange n) (fun c => indicator A r c*rowMean A r) = _
  rw [sum_mul_right]
  change rowDegree (List.finRange n) (indicator A) r * rowMean A r =
    (n : Rat)*(rowMean A r)^2
  unfold rowMean
  grind

theorem occupied_col_sum {m n : Nat} (A : Fin m → Fin n → Bool) (hm : 0<m) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p => colMean A p.2) =
      (m : Rat)*sum (List.finRange n) (fun c => (colMean A c)^2) := by
  have hmq : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  rw [cells_sum, sum_swap, ← sum_mul_left]
  apply sum_congr
  intro c hc
  change sum (List.finRange m) (fun r => indicator A r c*colMean A c) = _
  rw [sum_mul_right]
  change colDegree (List.finRange m) (indicator A) c * colMean A c =
    (m : Rat)*(colMean A c)^2
  unfold colMean
  grind

theorem occupied_linear_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n) :
    occupiedMean A (fun p => rowMean A p.1+colMean A p.2) = secondMoment A := by
  have hmq : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnq : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  unfold occupiedMean
  rw [sum_add, occupied_row_sum A hn, occupied_col_sum A hm]
  unfold secondMoment
  grind

theorem rectangular_square_identity {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (u : Row → Rat) (v : Col → Rat) :
    sum rows (fun r => sum cols (fun c => (u r-v c)^2)) =
      (cols.length : Rat)*sum rows (fun r => (u r)^2)+
      (rows.length : Rat)*sum cols (fun c => (v c)^2)-2*sum rows u*sum cols v := by
  have h : ∀ r ∈ rows, sum cols (fun c => (u r-v c)^2) =
      sum cols (fun c => (v c)^2)-2*u r*sum cols v+(cols.length : Rat)*(u r)^2 := by
    intro r hr
    rw [sum_congr cols _ (fun c => (v c-u r)^2) (by intro c hc; grind)]
    exact sum_square_shift cols v (u r)
  rw [sum_congr rows _ _ h, sum_add, sum_sub, sum_const,
    sum_mul_right, sum_mul_left, sum_mul_left]
  grind

theorem ambient_square_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n) :
    ambientMean m n (fun p => (rowMean A p.1-colMean A p.2)^2) =
      secondMoment A-2*(density A)^2 := by
  have hmq : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnq : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  unfold ambientMean
  rw [grid_sum, rectangular_square_identity]
  simp only [List.length_finRange]
  rw [mean_row_sum, mean_col_sum]
  unfold secondMoment density
  grind

#print axioms density_card
#print axioms uniform_row_mean
#print axioms uniform_col_mean
#print axioms occupied_linear_identity
#print axioms rectangular_square_identity
#print axioms ambient_square_identity
end MinimumEndpoint


==> anc/lean/extended-lean-companion/subcritical-core/source/NatListSums.lean <==
import Std

namespace EvenParity

def nsum {α : Type} : List α → (α → Nat) → Nat
  | [], _ => 0
  | x :: xs, f => f x + nsum xs f

theorem nsum_congr {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x = g x) : nsum xs f = nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [h x (by simp), ih (fun y hy => h y (by simp [hy]))]

theorem nsum_add {α : Type} (xs : List α) (f g : α → Nat) :
    nsum xs (fun x => f x + g x) = nsum xs f + nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [nsum, ih]; omega

theorem nsum_const {α : Type} (xs : List α) (k : Nat) :
    nsum xs (fun _ => k) = xs.length * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul, Nat.add_comm]

theorem nsum_zero {α : Type} (xs : List α) : nsum xs (fun _ => 0) = 0 := by
  simpa using nsum_const xs 0

theorem nsum_mul {α : Type} (xs : List α) (f : α → Nat) (k : Nat) :
    nsum xs (fun x => f x * k) = nsum xs f * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul]

theorem nsum_le {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x ≤ g x) : nsum xs f ≤ nsum xs g := by
  induction xs with
  | nil => exact Nat.le_refl 0
  | cons x xs ih =>
    exact Nat.add_le_add (h x (by simp)) (ih (fun y hy => h y (by simp [hy])))

theorem nsum_swap {α β : Type} (xs : List α) (ys : List β) (f : α → β → Nat) :
    nsum xs (fun x => nsum ys (f x)) = nsum ys (fun y => nsum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [nsum, nsum_zero]
  | cons x xs ih =>
    simp only [nsum]
    rw [nsum_add, ih]

theorem nsum_single {α : Type} [DecidableEq α] (xs : List α)
    (hn : xs.Nodup) (a : α) (ha : a ∈ xs) :
    nsum xs (fun x => if x = a then 1 else 0) = 1 := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    obtain ⟨hx, ht⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | hm
    · subst a
      have hz : nsum xs (fun y => if y = x then 1 else 0) = 0 := by
        rw [nsum_congr xs _ (fun _ => 0)]
        · exact nsum_zero xs
        · intro y hy
          have : y ≠ x := by intro he; exact hx (he ▸ hy)
          simp [this]
      simp [nsum, hz]
    · have he : x ≠ a := by intro he; exact hx (he ▸ hm)
      simp [nsum, he, ih ht hm]

theorem nsum_member_le {α : Type} (xs : List α) (f : α → Nat)
    (a : α) (ha : a ∈ xs) : f a ≤ nsum xs f := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    rcases List.mem_cons.mp ha with he | hm
    · subst a; simp only [nsum]; omega
    · have hh := ih hm; simp only [nsum]; omega

theorem nsum_even {α : Type} (xs : List α) (f : α → Nat)
    (h : ∀ x ∈ xs, f x % 2 = 0) : nsum xs f % 2 = 0 := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (by simp [hy]))
    change (f x + nsum xs f) % 2 = 0
    omega

theorem fin_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n :=
  List.mem_ofFn.mpr ⟨i, rfl⟩

theorem fin_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i = j at hv
  omega

def fsum (n : Nat) (f : Fin n → Nat) : Nat := nsum (List.finRange n) f

theorem fsum_congr (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x = g x) :
    fsum n f = fsum n g := nsum_congr _ _ _ (fun x _ => h x)

theorem fsum_add (n : Nat) (f g : Fin n → Nat) :
    fsum n (fun x => f x + g x) = fsum n f + fsum n g := nsum_add _ _ _

theorem fsum_const (n k : Nat) : fsum n (fun _ => k) = n * k := by
  simp [fsum, nsum_const]

theorem fsum_mul (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => f x * k) = fsum n f * k := nsum_mul _ _ _

theorem fsum_mul_left (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => k * f x) = k * fsum n f := by
  rw [fsum_congr n _ (fun x => f x * k) (fun x => Nat.mul_comm _ _), fsum_mul]
  exact Nat.mul_comm _ _

theorem fsum_swap (m n : Nat) (f : Fin m → Fin n → Nat) :
    fsum m (fun r => fsum n (f r)) = fsum n (fun c => fsum m (fun r => f r c)) :=
  nsum_swap _ _ _

theorem fsum_single (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 1 else 0) = 1 :=
  nsum_single _ (fin_nodup n) c (fin_mem c)

theorem fsum_member_le (n : Nat) (f : Fin n → Nat) (c : Fin n) :
    f c ≤ fsum n f := nsum_member_le _ _ _ (fin_mem c)

theorem fsum_le (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x ≤ g x) :
    fsum n f ≤ fsum n g := nsum_le _ _ _ (fun x _ => h x)

theorem fsum_even (n : Nat) (f : Fin n → Nat) (h : ∀ x, f x % 2 = 0) :
    fsum n f % 2 = 0 := nsum_even _ _ (fun x _ => h x)

end EvenParity


==> anc/lean/extended-lean-companion/subcritical-core/source/OriginalCounts.lean <==
import OriginalModel

namespace OriginalAugmented

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry

theorem grid_length {Row Col : Type} (rows : List Row) (cols : List Col) :
    (grid rows cols).length=rows.length*cols.length := by
  induction rows with
  | nil => simp [grid]
  | cons r rs ih =>
    change (cols.map (fun c => (r,c)) ++ grid rs cols).length=(rs.length+1)*cols.length
    rw [List.length_append,List.length_map,ih,Nat.add_mul]
    omega

theorem fixedCount_le_grid {m n : Nat} (B : Matrix m n) : fixedCount B≤m*n := by
  unfold fixedCount cells
  have h := List.length_filter_le (fun p => B p.1 p.2)
    (grid (List.finRange m) (List.finRange n))
  simpa only [grid_length,List.length_finRange] using h

theorem filter_disjoint_or_length {α : Type} (xs : List α) (p q : α → Bool)
    (h : ∀ x, p x=true → q x=false) :
    (xs.filter (fun x => p x || q x)).length=(xs.filter p).length+(xs.filter q).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hh := h x
    cases hp : p x <;> cases hq : q x <;> simp_all <;> omega

theorem full_count_add {m n : Nat} (B A : Matrix m n)
    (h : ∀ r c, B r c=true → A r c=false) :
    fixedCount (full B A)=fixedCount B+fixedCount A := by
  exact filter_disjoint_or_length (grid (List.finRange m) (List.finRange n))
    (fun p => B p.1 p.2) (fun p => A p.1 p.2) (fun p => h p.1 p.2)

theorem selected_count_eq_twice_pairs {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : fixedCount A=2*ps.length := by
  exact h.cover.length_eq.trans (flatten_length ps)

theorem fixed_plus_twice_pairs_eq_full {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) :
    fixedCount B+2*ps.length=fixedCount (full B A) := by
  rw [full_count_add B A h.disjoint,selected_count_eq_twice_pairs B A ps h]

theorem fixed_plus_twice_pairs_le_grid {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : fixedCount B+2*ps.length≤m*n := by
  rw [fixed_plus_twice_pairs_eq_full B A ps h]
  exact fixedCount_le_grid (full B A)

theorem objective_le_grid {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : objective B ps≤m*n := by
  have hh := fixed_plus_twice_pairs_le_grid B A ps h
  unfold objective
  omega

theorem cells_empty (m n : Nat) :
    cells (List.finRange m) (List.finRange n) (empty m n)=[] := by
  simp [cells,empty]

theorem fixedCount_empty (m n : Nat) : fixedCount (empty m n)=0 := by
  simp [fixedCount,cells_empty]

theorem objective_empty_selection {m n : Nat} (B : Matrix m n) :
    objective B []=fixedCount B := by simp [objective]

theorem admissible_empty_selection {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : Admissible B (empty m n) [] := by
  refine ⟨hc4,?_,?_,?_,?_⟩
  · intro r c _; rfl
  · rw [cells_empty]; exact List.Perm.nil
  · intro p hp; simp at hp
  · intro p hp; simp at hp

#print axioms fixedCount_le_grid
#print axioms full_count_add
#print axioms selected_count_eq_twice_pairs
#print axioms fixed_plus_twice_pairs_eq_full
#print axioms fixed_plus_twice_pairs_le_grid
#print axioms objective_le_grid
#print axioms fixedCount_empty
#print axioms admissible_empty_selection
end OriginalAugmented


==> anc/lean/extended-lean-companion/subcritical-core/source/OriginalModel.lean <==
import GridModel
import MatrixCounting

/-! The original model, with a separate fixed base and selected-only matrix. -/
namespace OriginalAugmented

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry

abbrev Matrix (m n : Nat) := Fin m → Fin n → Bool
abbrev Pair (m n : Nat) := Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)

def full {m n : Nat} (B A : Matrix m n) : Matrix m n :=
  fun r c => B r c || A r c

def empty (m n : Nat) : Matrix m n := fun _ _ => false

def OriginalC2 {m n : Nat} (O : Matrix m n) (p : Pair m n) : Prop :=
  p.1.1 ≠ p.2.1 → p.1.2 ≠ p.2.2 →
    ¬ (O p.1.1 p.2.2 = true ∧ O p.2.1 p.1.2 = true)

structure Admissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop where
  base_C4 : EvenParity.C4Free B
  disjoint : ∀ r c, B r c = true → A r c = false
  cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps)
  c2 : ∀ p ∈ ps, OriginalC2 (full B A) p
  c3 : ∀ p ∈ ps, OriginalC3 (fun r c => full B A r c = true) p.1 p.2

def fixedCount {m n : Nat} (B : Matrix m n) : Nat :=
  (cells (List.finRange m) (List.finRange n) B).length

def objective {m n : Nat} (B : Matrix m n) (ps : List (Pair m n)) : Nat :=
  fixedCount B + ps.length

def MaximumBase {m n : Nat} (B : Matrix m n) : Prop :=
  EvenParity.C4Free B ∧ ∀ B' : Matrix m n, EvenParity.C4Free B' →
    fixedCount B' ≤ fixedCount B

def LimitedAdmissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop :=
  Admissible B A ps ∧ MaximumBase B

theorem full_iff {m n : Nat} (B A : Matrix m n) (r : Fin m) (c : Fin n) :
    full B A r c = true ↔ B r c = true ∨ A r c = true := by
  simp [full]

theorem selected_preserved {m n : Nat} (B A : Matrix m n)
    (r : Fin m) (c : Fin n) (h : A r c = true) : full B A r c = true := by
  exact (full_iff B A r c).mpr (Or.inr h)

theorem base_preserved {m n : Nat} (B A : Matrix m n)
    (r : Fin m) (c : Fin n) (h : B r c = true) : full B A r c = true := by
  exact (full_iff B A r c).mpr (Or.inl h)

theorem empty_C4 (m n : Nat) : EvenParity.C4Free (empty m n) := by
  intro r s c d _ _ h
  simp [empty] at h

theorem full_empty {m n : Nat} (A : Matrix m n) : full (empty m n) A = A := by
  funext r c
  simp [full, empty]

theorem c3_antitone {Row Col : Type} (P Q : Row → Col → Prop)
    (hPQ : ∀ r c, P r c → Q r c) (a b : Cell Row Col)
    (hQ : OriginalC3 Q a b) : OriginalC3 P a b := by
  intro x y hxa hxb hya hyb h
  exact hQ x y hxa hxb hya hyb
    ⟨hPQ x y h.1, hPQ x a.2 h.2.1, hPQ x b.2 h.2.2.1,
      hPQ a.1 y h.2.2.2.1, hPQ b.1 y h.2.2.2.2⟩

theorem selected_C3 {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
    OriginalC3 (fun r c => A r c = true) p.1 p.2 := by
  apply c3_antitone _ _ (fun r c => selected_preserved B A r c) p.1 p.2
  exact h.c3 p hp

theorem selected_S {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : (flattenPairs ps).Nodup := by
  exact GridModel.cover_has_no_reuse m n A ps h.cover

theorem selected_endpoints {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
    A p.1.1 p.1.2 = true ∧ A p.2.1 p.2.2 = true := by
  exact GridModel.selected_endpoints_occupied m n A ps h.cover p hp

#print axioms full_iff
#print axioms empty_C4
#print axioms full_empty
#print axioms c3_antitone
#print axioms selected_C3
#print axioms selected_S
#print axioms selected_endpoints

end OriginalAugmented


==> anc/lean/extended-lean-companion/subcritical-core/source/PairedCounting.lean <==
import PairedLimit

namespace PairedCounting
open PairedPivotCounting MajorityCounting FiniteRatSums RationalSampling
  ListRatCounting PairedRational PairedDecision PairedLimit

theorem bool_probability_range {P : Type} (xs : List P) (w : P → Rat)
    (hn : sum xs w=1) (hw : ∀ p ∈ xs, 0≤w p) (R : P → Bool) :
    0≤expect xs w (fun p => ratBit (R p)) ∧
      expect xs w (fun p => ratBit (R p))≤1 := by
  have h0 := expect_le xs w (fun _ => 0) (fun p => ratBit (R p)) hw
    (fun p _ => (ratBit_range (R p)).1)
  have h1 := expect_le xs w (fun p => ratBit (R p)) (fun _ => 1) hw
    (fun p _ => (ratBit_range (R p)).2)
  rw [expect_const xs w hn] at h0 h1
  exact ⟨h0,h1⟩

theorem finite_decision_bound {P C : Type} (xs : List P) (w : P → Rat)
    (hn : sum xs w=1) (hw : ∀ p ∈ xs, 0≤w p)
    (cs : List C) (pairs : List (C × C)) (cover : cs.Perm (flattenPairs pairs))
    (R : P → C → Bool)
    (hd : ∀ ab ∈ pairs, ∀ p, ¬(R p ab.1=true ∧ R p ab.2=true)) (k : Nat) :
    2*sum cs (fun c => prob (expect xs w (fun p => ratBit (R p c))) k)≤(cs.length : Rat) := by
  have hpoint : ∀ vs : List P,
      2*sum cs (fun c => decisionValue (vs.map (fun p => R p c)))≤(cs.length : Rat) := by
    intro vs
    have h := decision_count_le_half (fun p c => R p c=true) cs pairs cover hd vs
    have hr := Rat.natCast_le_natCast.mpr h
    rw [Rat.natCast_mul, ← count_as_sum] at hr
    simpa only [bits, Bool.decide_eq_true, decisionValue] using hr
  have h := iid_le xs w hw (2*k)
    (fun vs => 2*sum cs (fun c => decisionValue (vs.map (fun p => R p c))))
    (fun _ => (cs.length : Rat)) hpoint
  rw [iid_mul_left, iid_const xs w hn, iid_sum] at h
  rw [sum_congr cs _ _ (fun c _ => iid_response xs w hn (fun p => R p c) k)] at h
  exact h

theorem rational_decision_bound {P C : Type} (xs : List P) (w : P → Rat)
    (hn : sum xs w=1) (hw : ∀ p ∈ xs, 0≤w p)
    (cs : List C) (pairs : List (C × C)) (cover : cs.Perm (flattenPairs pairs))
    (R : P → C → Bool)
    (hd : ∀ ab ∈ pairs, ∀ p, ¬(R p ab.1=true ∧ R p ab.2=true)) :
    2*sum cs (fun c => B (expect xs w (fun p => ratBit (R p c))))≤(cs.length : Rat) := by
  have h := sum_limit cs (fun c => expect xs w (fun p => ratBit (R p c)))
    (fun c _ => bool_probability_range xs w hn hw (fun p => R p c))
    ((cs.length : Rat)/2) (by
      intro k
      have hh := finite_decision_bound xs w hn hw cs pairs cover R hd k
      have he := Rat.div_mul_cancel (a := (cs.length : Rat)) (by decide : (2:Rat)≠0)
      grind)
  have he := Rat.div_mul_cancel (a := (cs.length : Rat)) (by decide : (2:Rat)≠0)
  grind

#print axioms bool_probability_range
#print axioms finite_decision_bound
#print axioms rational_decision_bound
end PairedCounting


==> anc/lean/extended-lean-companion/subcritical-core/source/PairedDecision.lean <==
import PairedRational

namespace PairedDecision
open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums
  RationalSampling ListRatCounting PairedRational

def decision : List Bool → Bool
  | [] => false
  | [_] => false
  | a::b::rest => step (a,b) (decision rest)
def decisionValue (vs : List Bool) : Rat := ratBit (decision vs)

theorem decision_disjoint (xs ys : List Bool) (h : DisjointBits xs ys) :
    ¬(decision xs=true ∧ decision ys=true) := by
  cases xs with
  | nil => simp [decision]
  | cons a xs =>
    cases xs with
    | nil => simp [decision]
    | cons b rest =>
      cases ys with
      | nil => cases h
      | cons c ys =>
        cases ys with
        | nil => cases h.2
        | cons d tail =>
          have ih := decision_disjoint rest tail h.2.2
          have ha := h.1
          have hb := h.2.1
          cases a <;> cases b <;> cases c <;> cases d <;>
            simp_all [decision, step]
termination_by xs.length

theorem decision_count_le_half {P C : Type} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (cs : List C) (pairs : List (C × C))
    (cover : cs.Perm (flattenPairs pairs))
    (hd : ∀ ab ∈ pairs, ∀ p, ¬(R p ab.1 ∧ R p ab.2)) (pivots : List P) :
    2*count (fun a => decision (bits R pivots a)) cs≤cs.length := by
  let f := fun a => decision (bits R pivots a)
  have hp : ∀ ab ∈ pairs, ¬(f ab.1=true ∧ f ab.2=true) := by
    intro ab hab
    exact decision_disjoint _ _ (bits_disjoint R pivots ab.1 ab.2 (hd ab hab))
  have h := paired_count_le f pairs hp
  have he := count_perm f cover
  have hl := cover.length_eq.trans (flatten_length pairs)
  change 2*count f cs≤cs.length
  omega

theorem boolIid_congr (t : Rat) (k : Nat) (f g : List Bool → Rat)
    (h : ∀ vs, f vs=g vs) : boolIid t k f=boolIid t k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    change t*boolIid t k _+(1-t)*boolIid t k _=_
    rw [ih _ _ (fun vs => h (true::vs)), ih _ _ (fun vs => h (false::vs))]
    rfl

theorem boolIid_const (t : Rat) (k : Nat) (c : Rat) :
    boolIid t k (fun _ => c)=c := by
  induction k with
  | zero => rfl
  | succ k ih =>
    change t*boolIid t k (fun _ => c)+(1-t)*boolIid t k (fun _ => c)=c
    rw [ih]
    grind

def prob (t : Rat) : Nat → Rat
  | 0 => 0
  | k+1 => t^2+rho t*prob t k

theorem value_tt (vs : List Bool) : decisionValue (true::true::vs)=1 := rfl
theorem value_ff (vs : List Bool) : decisionValue (false::false::vs)=0 := rfl
theorem value_tf (vs : List Bool) : decisionValue (true::false::vs)=decisionValue vs := rfl
theorem value_ft (vs : List Bool) : decisionValue (false::true::vs)=decisionValue vs := rfl

theorem bool_response (t : Rat) (k : Nat) : boolIid t (2*k) decisionValue=prob t k := by
  induction k with
  | zero => rfl
  | succ k ih =>
    rw [show 2*(k+1)=2*k+1+1 by omega]
    change t*(t*boolIid t (2*k) (fun vs => decisionValue (true::true::vs))+
      (1-t)*boolIid t (2*k) (fun vs => decisionValue (true::false::vs)))+
      (1-t)*(t*boolIid t (2*k) (fun vs => decisionValue (false::true::vs))+
      (1-t)*boolIid t (2*k) (fun vs => decisionValue (false::false::vs)))=prob t (k+1)
    simp only [value_tt,value_tf,value_ft,value_ff,boolIid_const,ih]
    change t*(t*1+(1-t)*prob t k)+(1-t)*(t*prob t k+(1-t)*0)=t^2+rho t*prob t k
    unfold rho
    grind

theorem iid_response {α : Type} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (k : Nat) :
    iid xs w (2*k) (fun vs => decisionValue (vs.map h))=
      prob (expect xs w (fun x => ratBit (h x))) k := by
  rw [iid_boolean_pushforward xs w hn h, bool_response]

#print axioms decision_disjoint
#print axioms decision_count_le_half
#print axioms boolIid_congr
#print axioms boolIid_const
#print axioms bool_response
#print axioms iid_response
end PairedDecision


==> anc/lean/extended-lean-companion/subcritical-core/source/PairedDensity.lean <==
import PairedRow
import GeneralTranspose

namespace PairedDensity
open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry PairedRow GeneralTranspose

theorem second_moment (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2)≤
      (2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
        3*(m : Rat)*((m : Rat)-1) := by
  have h := sum_le (List.finRange m)
    (fun r => 3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r))
    (fun r => total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+3*((m : Rat)-1))
    (fun r _ => PairedRow.general_row_bound m n A pairs cover hc r)
  rw [sum_mul_left, codegree_double_count, sum_add, sum_add,
    sum_const, sum_mul_left, sum_const] at h
  simp only [List.length_finRange] at h
  change 3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2)≤
    (m : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
      (m : Rat)*(3*((m : Rat)-1)) at h
  grind

theorem quadratic (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(total (List.finRange m) (List.finRange n) (indicator A))^2≤
      (2*(m : Rat)+2)*(n : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
        3*(m : Rat)*((m : Rat)-1)*(n : Rat) := by
  have h1 := second_moment m n A pairs cover hc
  have h2 := finite_cauchy (List.finRange n) (colDegree (List.finRange m) (indicator A))
  rw [← total_columns] at h2
  simp only [List.length_finRange] at h2
  have h3 := Rat.mul_le_mul_of_nonneg_left h1 (Rat.natCast_nonneg (a := n))
  have h4 := Rat.mul_le_mul_of_nonneg_left h2 (by decide : (0:Rat)≤3)
  grind

theorem quadratic_to_linear (x m n : Rat) (hm : 0≤m) (hn : 0≤n)
    (hq : x^2≤(4*m+4)*n*x+36*m*(m-1)*n) :
    x≤(4*m+4)*n+9*m := by
  apply Classical.byContradiction
  intro h
  have ha : 0≤4*m+4 := by grind
  have han := Rat.mul_nonneg ha hn
  have hp1 : 0<x-((4*m+4)*n+9*m) := by grind
  have hp2 : 0<x+9*m := by grind
  have hp := Rat.mul_pos hp1 hp2
  have hmn := Rat.mul_nonneg hm hn
  have hm2 : (0:Rat)≤m^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he : (x-((4*m+4)*n+9*m))*(x+9*m)+72*m*n+81*m^2=
      x^2-(4*m+4)*n*x-36*m*(m-1)*n := by grind
  have hpos : 0<(x-((4*m+4)*n+9*m))*(x+9*m)+72*m*n+81*m^2 := by grind
  rw [he] at hpos
  grind

theorem density_rat (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    6*total (List.finRange m) (List.finRange n) (indicator A)≤
      4*(m : Rat)*(n : Rat)+4*(n : Rat)+9*(m : Rat) := by
  have hq := quadratic m n A pairs cover hc
  have h12 := Rat.mul_le_mul_of_nonneg_left hq (by decide : (0:Rat)≤12)
  have hscaled : (6*total (List.finRange m) (List.finRange n) (indicator A))^2≤
      (4*(m : Rat)+4)*(n : Rat)*(6*total (List.finRange m) (List.finRange n) (indicator A))+
        36*(m : Rat)*((m : Rat)-1)*(n : Rat) := by grind
  have h := quadratic_to_linear _ (m : Rat) (n : Rat)
    Rat.natCast_nonneg Rat.natCast_nonneg hscaled
  grind

theorem general_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    6*(cells (List.finRange m) (List.finRange n) A).length≤4*m*n+4*n+9*m := by
  have h := density_rat m n A pairs cover hc
  rw [← cells_card] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul,Rat.natCast_add] using h

/-- Preferred rational-rule bound from literal C3 and full pairing coverage. -/
theorem general_C3_density_transposed (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    6*(cells (List.finRange m) (List.finRange n) A).length≤4*m*n+4*m+9*n := by
  have h := general_C3_density n m (transpose A) (transposePairs pairs)
    (transpose_cover m n A pairs cover) (transposed_pairs_C3 m n A pairs hc)
  have hl := (cells_transpose_perm m n A).length_eq
  rw [List.length_map] at hl
  rw [hl] at h
  simp only [Nat.mul_assoc] at h ⊢
  rw [Nat.mul_comm n m] at h
  exact h

#print axioms second_moment
#print axioms quadratic
#print axioms quadratic_to_linear
#print axioms density_rat
#print axioms general_C3_density
#print axioms general_C3_density_transposed
end PairedDensity


==> anc/lean/extended-lean-companion/subcritical-core/source/PairedLimit.lean <==
import PairedDecision

namespace PairedLimit
open FiniteRatSums RationalSampling ListRatCounting PairedRational PairedDecision

theorem rational_nat_above (q : Rat) : ∃ n : Nat, q<(n : Rat) := by
  refine ⟨(q.floor+1).toNat, ?_⟩
  have h := Rat.lt_floor_add_one q
  have hi := Rat.intCast_le_intCast.mpr (Int.self_le_toNat (q.floor+1))
  simp only [Rat.intCast_natCast] at hi
  grind

theorem archimedean_le (a b c : Rat)
    (h : ∀ k : Nat, ((k : Rat)+1)*(a-b)≤c) : a≤b := by
  apply Classical.byContradiction
  intro hab
  have hp : 0<a-b := by grind
  obtain ⟨k,hk⟩ := rational_nat_above (c/(a-b))
  have hm := Rat.mul_lt_mul_of_pos_right hk hp
  have he := Rat.div_mul_cancel (a := c) (show a-b≠0 by grind)
  have hh := h k
  grind

theorem probability_error (t : Rat) (h0 : 0≤t) (h1 : t≤1) (k : Nat) :
    0≤B t-prob t k ∧ ((k : Rat)+1)*(B t-prob t k)≤1 := by
  induction k with
  | zero =>
    have h := B_range t
    change 0≤B t-0 ∧ ((0:Rat)+1)*(B t-0)≤1
    grind
  | succ k ih =>
    have hr := rho_range t h0 h1
    have hf := fixed_point t
    have he : B t-prob t (k+1)=rho t*(B t-prob t k) := by
      change B t-(t^2+rho t*prob t k)=rho t*(B t-prob t k)
      grind
    have hn := Rat.natCast_nonneg (a := k)
    have hr2 : 2*rho t≤1 := by
      have h := Rat.mul_le_mul_of_nonneg_left hr.2 (by decide : (0:Rat)≤2)
      grind
    have hc := Rat.mul_le_mul_of_nonneg_left hr2 (show 0≤(k : Rat)+2 by grind)
    have hcoef : ((k : Rat)+2)*rho t≤(k : Rat)+1 := by grind
    have hh := Rat.mul_le_mul_of_nonneg_right hcoef ih.1
    have hp := Rat.mul_nonneg hr.1 ih.1
    constructor
    · rw [he]; exact hp
    · rw [he]
      simp only [Rat.natCast_add]
      change ((k : Rat)+1+1)*(rho t*(B t-prob t k))≤1
      grind

theorem sum_limit {α : Type} (xs : List α) (q : α → Rat)
    (hq : ∀ x ∈ xs, 0≤q x ∧ q x≤1) (K : Rat)
    (h : ∀ k, sum xs (fun x => prob (q x) k)≤K) :
    sum xs (fun x => B (q x))≤K := by
  apply archimedean_le _ _ (xs.length : Rat)
  intro k
  have he := sum_le xs
    (fun x => ((k : Rat)+1)*(B (q x)-prob (q x) k)) (fun _ => 1)
    (fun x hx => (probability_error (q x) (hq x hx).1 (hq x hx).2 k).2)
  rw [sum_mul_left, sum_sub, sum_const] at he
  have hm := Rat.mul_le_mul_of_nonneg_left (h k)
    (show 0≤(k : Rat)+1 by have := Rat.natCast_nonneg (a := k); grind)
  grind

#print axioms rational_nat_above
#print axioms archimedean_le
#print axioms probability_error
#print axioms sum_limit
end PairedLimit


==> anc/lean/extended-lean-companion/subcritical-core/source/PairedOpenGeometry.lean <==
import PairedCounting

namespace PairedOpenGeometry
open PairedPivotCore FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralBoundary GridModel PairedRational

theorem B_zero : B 0=0 := by
  have h := B_mul_den 0
  unfold den at h
  grind

theorem open_probability (m n : Nat) (A : Fin m → Fin n → Bool)
    (r s : Fin m) (c : Fin n) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    expect (List.finRange n) (rowWeight (List.finRange n) A r)
      (fun j => ratBit (openBit A (r,j) (s,c)))=
    if s=r then 0 else indicator A r c*indicator A s c*
      ((codegree (List.finRange n) (indicator A) r s-1)/
        rowDegree (List.finRange n) (indicator A) r) := by
  have hnorm := rowWeight_normalized (List.finRange n) A r hd
  by_cases hsr : s=r
  · subst s
    rw [if_pos rfl]
    rw [expect_congr _ _ _ (fun _ => 0) (by intro j hj; simp [openBit, ratBit])]
    exact expect_const _ _ hnorm 0
  · rw [if_neg hsr]
    have hbit : ∀ j : Fin n,
        ratBit (openBit A (r,j) (s,c))=
        ratBit (closedBit A (r,j) (s,c))*(1-flag j c) := by
      intro j
      by_cases hj : j=c
      · subst j; simp [openBit, flag, ratBit] <;> grind
      · simp [openBit, Ne.symm hsr, hj, flag, ratBit] <;> grind
    have hdiag := sum_single (List.finRange n) c
      (fun j => rowWeight (List.finRange n) A r j*ratBit (closedBit A (r,j) (s,c)))
      (finRange_nodup n) (finRange_mem c)
    have hexp :
        expect (List.finRange n) (rowWeight (List.finRange n) A r)
          (fun j => ratBit (openBit A (r,j) (s,c)))=
        expect (List.finRange n) (rowWeight (List.finRange n) A r)
          (fun j => ratBit (closedBit A (r,j) (s,c)))-
        rowWeight (List.finRange n) A r c*ratBit (closedBit A (r,c) (s,c)) := by
      unfold expect
      rw [sum_congr (List.finRange n) _
        (fun j => rowWeight (List.finRange n) A r j*ratBit (closedBit A (r,j) (s,c))-
          (rowWeight (List.finRange n) A r j*ratBit (closedBit A (r,j) (s,c)))*flag j c)
        (by intro j hj; dsimp only; rw [hbit j]; grind)]
      rw [sum_sub, hdiag]
    rw [row_cell_probability] at hexp
    cases hrc : A r c <;> cases hsc : A s c <;>
      simp [rowWeight, closedBit, indicator, ratBit, hrc, hsc] at hexp ⊢ <;> grind

theorem sum_open_response (m n : Nat) (A : Fin m → Fin n → Bool)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      B (expect (List.finRange n) (rowWeight (List.finRange n) A r)
        (fun j => ratBit (openBit A (r,j) p))))=
    sum (List.finRange m) (fun s => if s=r then 0 else
      codegree (List.finRange n) (indicator A) r s*
        B ((codegree (List.finRange n) (indicator A) r s-1)/
          rowDegree (List.finRange n) (indicator A) r)) := by
  rw [cells_sum]
  apply sum_congr (List.finRange m)
  intro s hs
  by_cases hsr : s=r
  · subst s
    rw [if_pos rfl]
    rw [sum_congr (List.finRange n) _ (fun _ => 0) (by
      intro c hc
      rw [open_probability m n A r r c hd, if_pos rfl, B_zero, Rat.mul_zero])]
    rw [sum_const]; grind
  · rw [if_neg hsr]
    have hp : ∀ c : Fin n,
        indicator A s c*B (expect (List.finRange n) (rowWeight (List.finRange n) A r)
          (fun j => ratBit (openBit A (r,j) (s,c))))=
        (indicator A r c*indicator A s c)*
          B ((codegree (List.finRange n) (indicator A) r s-1)/
            rowDegree (List.finRange n) (indicator A) r) := by
      intro c
      rw [open_probability m n A r s c hd, if_neg hsr]
      unfold indicator
      rw [two_bit_mask (A r c) (A s c) B B_zero]
      cases hrc : A r c <;> cases hsc : A s c <;> simp [ratBit]
    rw [sum_congr (List.finRange n) _ _ (fun c _ => hp c), sum_mul_right]
    rfl

theorem codegree_self (m n : Nat) (A : Fin m → Fin n → Bool) (r : Fin m) :
    codegree (List.finRange n) (indicator A) r r=rowDegree (List.finRange n) (indicator A) r := by
  unfold codegree rowDegree
  apply sum_congr
  intro c hc
  cases h : A r c <;> simp [indicator,ratBit,h]

theorem codegree_integral (m n : Nat) (A : Fin m → Fin n → Bool) (r s : Fin m) :
    ∃ k : Nat, codegree (List.finRange n) (indicator A) r s=(k : Rat) := by
  refine ⟨((List.finRange n).filter (fun c => A r c && A s c)).length, ?_⟩
  have h := sum_const ((List.finRange n).filter (fun c => A r c && A s c)) (1 : Rat)
  rw [sum_filter] at h
  have he : codegree (List.finRange n) (indicator A) r s=
      sum (List.finRange n) (fun c => ratBit (A r c && A s c)*1) := by
    unfold codegree
    apply sum_congr
    intro c hc
    cases hr : A r c <;> cases hs : A s c <;> simp [indicator,ratBit,hr,hs]
  rw [he,h]
  grind

#print axioms B_zero
#print axioms open_probability
#print axioms sum_open_response
#print axioms codegree_self
#print axioms codegree_integral
end PairedOpenGeometry


==> anc/lean/extended-lean-companion/subcritical-core/source/PairedPivotCore.lean <==
import Std

/-!
Logical core only: rectangle-neighborhood/C3 equivalence, stable endpoint
exclusions, and the finite accept-first-equal-pair intersection rule.
This file does not formalize probability, limits, Cauchy, or the density bound.
The decision rule uses 2L bits and rejects when all L pairs are mixed.
-/

namespace PairedPivotCore

universe u v

abbrev Cell (Row : Type u) (Col : Type v) := Row × Col

variable {Row : Type u} {Col : Type v}

def Closed (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied q.1 q.2 ∧
  occupied p.1 q.2 ∧ occupied q.1 p.2

def Open (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  Closed occupied p q ∧ p.1 ≠ q.1 ∧ p.2 ≠ q.2

def Outside (a b p : Cell Row Col) : Prop :=
  p.1 ≠ a.1 ∧ p.1 ≠ b.1 ∧ p.2 ≠ a.2 ∧ p.2 ≠ b.2

def Five (occupied : Row → Col → Prop) (a b p : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied p.1 a.2 ∧ occupied p.1 b.2 ∧
  occupied a.1 p.2 ∧ occupied b.1 p.2

def OriginalC3 (occupied : Row → Col → Prop) (a b : Cell Row Col) : Prop :=
  ∀ x y, x ≠ a.1 → x ≠ b.1 → y ≠ a.2 → y ≠ b.2 →
    ¬ Five occupied a b (x, y)

theorem closed_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Closed occupied p q → Closed occupied q p := by
  rintro ⟨hp, hq, hpq, hqp⟩
  exact ⟨hq, hp, hqp, hpq⟩

theorem open_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Open occupied p q → Open occupied q p := by
  rintro ⟨hc, hr, hh⟩
  exact ⟨closed_symmetric occupied p q hc, Ne.symm hr, Ne.symm hh⟩

/- No distinct-row or distinct-column assumptions on a,b occur here. -/
theorem common_open_iff_witness (occupied : Row → Col → Prop)
    (a b p : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    (Open occupied p a ∧ Open occupied p b) ↔
      (Outside a b p ∧ Five occupied a b p) := by
  constructor
  · rintro ⟨⟨⟨hp, _, hpa, hap⟩, hra, hca⟩,
      ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
    exact ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
  · rintro ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
    exact ⟨⟨⟨hp, ha, hpa, hap⟩, hra, hca⟩,
      ⟨⟨hp, hb, hpb, hbp⟩, hrb, hcb⟩⟩

theorem c3_iff_disjoint_open (occupied : Row → Col → Prop)
    (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    OriginalC3 occupied a b ↔
      ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  constructor
  · intro hc p h
    obtain ⟨⟨hra, hrb, hca, hcb⟩, hf⟩ :=
      (common_open_iff_witness occupied a b p ha hb).mp h
    exact hc p.1 p.2 hra hrb hca hcb hf
  · intro hd x y hra hrb hca hcb hf
    exact hd (x, y)
      ((common_open_iff_witness occupied a b (x, y) ha hb).mpr
        ⟨⟨hra, hrb, hca, hcb⟩, hf⟩)

theorem opposite_holes_exclude_closed_intersection
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ∀ p, ¬ (Closed occupied p a ∧ Closed occupied p b) := by
  intro p h
  obtain ⟨⟨hp, _, hpa, hap⟩, ⟨_, _, hpb, hbp⟩⟩ := h
  have hra : p.1 ≠ a.1 := by
    intro he
    apply hab
    simpa only [he] using hpb
  have hrb : p.1 ≠ b.1 := by
    intro he
    apply hba
    simpa only [he] using hpa
  have hca : p.2 ≠ a.2 := by
    intro he
    apply hba
    simpa only [he] using hbp
  have hcb : p.2 ≠ b.2 := by
    intro he
    apply hab
    simpa only [he] using hap
  exact hc p.1 p.2 hra hrb hca hcb ⟨hp, hpa, hpb, hap, hbp⟩

abbrev BitPair := Bool × Bool

def step (p : BitPair) (rest : Bool) : Bool :=
  if p.1 == p.2 then p.1 else rest

def accepts : List BitPair → Bool
  | [] => false
  | p :: ps => step p (accepts ps)

def Intersects : List BitPair → List BitPair → Prop
  | p :: ps, q :: qs =>
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ Intersects ps qs
  | _, _ => False

/- A finite truth table checked by kernel reduction, not native evaluation. -/
theorem accepted_head_step :
    ∀ (p q : BitPair) (x y : Bool),
      step p x = true → step q y = true →
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ (x = true ∧ y = true) := by
  intro p q x y
  rcases p with ⟨a, b⟩
  rcases q with ⟨c, d⟩
  cases a <;> cases b <;> cases c <;> cases d <;>
    cases x <;> cases y <;> decide

theorem accepted_lists_intersect (xs ys : List BitPair)
    (hlen : xs.length = ys.length)
    (hx : accepts xs = true) (hy : accepts ys = true) :
    Intersects xs ys := by
  induction xs generalizing ys with
  | nil => cases hx
  | cons p ps ih =>
    cases ys with
    | nil => cases hy
    | cons q qs =>
      have ht := accepted_head_step p q (accepts ps) (accepts qs) hx hy
      rcases ht with hh | hh | hh
      · exact Or.inl hh
      · exact Or.inr (Or.inl hh)
      · exact Or.inr (Or.inr (ih qs (Nat.succ.inj hlen) hh.1 hh.2))

def AllMixed : List BitPair → Prop
  | [] => True
  | p :: ps => p.1 ≠ p.2 ∧ AllMixed ps

theorem mixed_step : ∀ (p : BitPair) (x : Bool),
    p.1 ≠ p.2 → step p x = x := by
  intro p x
  rcases p with ⟨a, b⟩
  cases a <;> cases b <;> cases x <;> decide

theorem all_mixed_rejected (xs : List BitPair) (h : AllMixed xs) :
    accepts xs = false := by
  induction xs with
  | nil => rfl
  | cons p ps ih =>
    obtain ⟨hp, hps⟩ := h
    exact (mixed_step p (accepts ps) hp).trans (ih hps)

section RelationApplication

variable {α : Type u} (R : α → α → Prop) [DecidableRel R]

def membershipList (pivots : List (α × α)) (a : α) : List BitPair :=
  pivots.map (fun p => (decide (R p.1 a), decide (R p.2 a)))

theorem membership_length (pivots : List (α × α)) (a : α) :
    (membershipList R pivots a).length = pivots.length := by
  induction pivots with
  | nil => rfl
  | cons p ps ih => exact congrArg Nat.succ ih

theorem membership_intersection_witness
    (pivots : List (α × α)) (a b : α)
    (h : Intersects (membershipList R pivots a) (membershipList R pivots b)) :
    ∃ p, R p a ∧ R p b := by
  induction pivots with
  | nil => exact False.elim h
  | cons p ps ih =>
    rcases h with hh | hh | hh
    · exact ⟨p.1, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ⟨p.2, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ih hh

theorem decision_accepts_at_most_one
    (pivots : List (α × α)) (a b : α)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (accepts (membershipList R pivots a) = true ∧
       accepts (membershipList R pivots b) = true) := by
  rintro ⟨ha, hb⟩
  have hi := accepted_lists_intersect
    (membershipList R pivots a) (membershipList R pivots b)
    ((membership_length R pivots a).trans (membership_length R pivots b).symm)
    ha hb
  obtain ⟨p, hp⟩ := membership_intersection_witness R pivots a b hi
  exact hd p hp

end RelationApplication

theorem open_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Open occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2)
    (hc : OriginalC3 occupied a b) :
    ¬ (accepts (membershipList (Open occupied) pivots a) = true ∧
       accepts (membershipList (Open occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Open occupied) pivots a b
    ((c3_iff_disjoint_open occupied a b ha hb).mp hc)

theorem stable_closed_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Closed occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ¬ (accepts (membershipList (Closed occupied) pivots a) = true ∧
       accepts (membershipList (Closed occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Closed occupied) pivots a b
    (opposite_holes_exclude_closed_intersection occupied a b hc hab hba)

#print axioms closed_symmetric
#print axioms open_symmetric
#print axioms common_open_iff_witness
#print axioms c3_iff_disjoint_open
#print axioms opposite_holes_exclude_closed_intersection
#print axioms accepted_head_step
#print axioms accepted_lists_intersect
#print axioms mixed_step
#print axioms all_mixed_rejected
#print axioms membership_length
#print axioms membership_intersection_witness
#print axioms decision_accepts_at_most_one
#print axioms open_decision_accepts_at_most_one
#print axioms stable_closed_decision_accepts_at_most_one

end PairedPivotCore


==> anc/lean/extended-lean-companion/subcritical-core/source/PairedRational.lean <==
import GeneralBoundary

namespace PairedRational
open FiniteRatSums RationalSampling ListRatCounting

def den (t : Rat) : Rat := t^2+(1-t)^2
def B (t : Rat) : Rat := t^2/den t
def rho (t : Rat) : Rat := 2*t*(1-t)

theorem den_pos (t : Rat) : 0<den t := by
  have h : (0:Rat)≤(2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold den
  grind

theorem B_mul_den (t : Rat) : B t*den t=t^2 := by
  exact Rat.div_mul_cancel (by have := den_pos t; grind)

theorem B_range (t : Rat) : 0≤B t ∧ B t≤1 := by
  have hp := den_pos t
  have he := B_mul_den t
  have hs : (0:Rat)≤t^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hu : (0:Rat)≤(1-t)^2 := Lean.Grind.OrderedRing.sq_nonneg
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := den t) ?_ hp
    grind
  · apply Rat.le_of_mul_le_mul_right (c := den t) ?_ hp
    unfold den at *
    grind

theorem rho_range (t : Rat) (h0 : 0≤t) (h1 : t≤1) : 0≤rho t ∧ rho t≤1/2 := by
  have hm := Rat.mul_nonneg h0 (show 0≤1-t by grind)
  have hs : (0:Rat)≤(2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold rho
  grind

theorem fixed_point (t : Rat) : B t=t^2+rho t*B t := by
  have he := B_mul_den t
  unfold den rho at *
  grind

theorem rational_minorant (t : Rat) (_h0 : 0≤t) (h1 : t≤1) :
    3*t-1≤2*t*B t := by
  have hp := den_pos t
  have he := congrArg (fun x : Rat => 2*t*x) (B_mul_den t)
  have hn := Rat.mul_nonneg (show 0≤1-t by grind)
    (show (0:Rat)≤(2*t-1)^2 from Lean.Grind.OrderedRing.sq_nonneg)
  apply Rat.le_of_mul_le_mul_right (c := den t) ?_ hp
  unfold den at *
  grind

theorem shifted_minorant (d t : Rat) (hd : 0<d) (ht : 1≤t) (htd : t≤d) :
    3*t-d-3≤2*t*B ((t-1)/d) := by
  have hn : d≠0 := by grind
  have he := Rat.div_mul_cancel (a := t-1) hn
  have hq0 : 0≤(t-1)/d := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  have hq1 : (t-1)/d≤1 := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  have hm := Rat.mul_le_mul_of_nonneg_left (rational_minorant _ hq0 hq1) (Rat.le_of_lt hd)
  have hb := (B_range ((t-1)/d)).1
  have hl : d*(3*((t-1)/d)-1)=3*t-3-d := by grind
  have heB := congrArg (fun x : Rat => 2*x*B ((t-1)/d)) he
  have hr : d*(2*((t-1)/d)*B ((t-1)/d))=2*(t-1)*B ((t-1)/d) := by grind
  rw [hl, hr] at hm
  grind

#print axioms den_pos
#print axioms B_mul_den
#print axioms B_range
#print axioms rho_range
#print axioms fixed_point
#print axioms rational_minorant
#print axioms shifted_minorant
end PairedRational


==> anc/lean/extended-lean-companion/subcritical-core/source/PairedRow.lean <==
import PairedOpenGeometry

namespace PairedRow
open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralBoundary GridModel PairedRational
  PairedCounting PairedOpenGeometry

theorem open_rational_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    2*sum (List.finRange m) (fun s => if s=r then 0 else
      codegree (List.finRange n) (indicator A) r s*
        B ((codegree (List.finRange n) (indicator A) r s-1)/
          rowDegree (List.finRange n) (indicator A) r))≤
      total (List.finRange m) (List.finRange n) (indicator A) := by
  have h := rational_decision_bound (List.finRange n) (rowWeight (List.finRange n) A r)
    (rowWeight_normalized _ A r hd) (rowWeight_nonneg _ A r hd)
    (cells (List.finRange m) (List.finRange n) A) pairs cover
    (fun j p => openBit A (r,j) p) (open_relation_disjoint m n A pairs hc r)
  rw [sum_open_response m n A r hd, cells_card] at h
  exact h

theorem general_row_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) :
    3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r)≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+3*((m : Rat)-1) := by
  have hA : ∀ r ∈ List.finRange m, ∀ c ∈ List.finRange n,
      0≤indicator A r c ∧ indicator A r c≤1 := by
    intro r hr c hc; exact ratBit_range _
  have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1) r (finRange_mem r)
  have hE := total_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1)
  have hm : (1:Rat)≤(m : Rat) := by
    have hmN : (1:Nat)≤m := by
      have h := r.isLt
      omega
    exact Rat.natCast_le_natCast.mpr hmN
  by_cases hz : rowDegree (List.finRange n) (indicator A) r=0
  · have ht : ∀ s ∈ List.finRange m, codegree (List.finRange n) (indicator A) r s=0 := by
      intro s hs
      have h := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
        r s (finRange_mem r) hs
      grind
    rw [sum_congr (List.finRange m) _ (fun _ => 0) ht, sum_const, hz]
    grind
  · have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by grind
    let d := rowDegree (List.finRange n) (indicator A) r
    let phi := fun s => if s=r then (0:Rat) else codegree (List.finRange n) (indicator A) r s*
      B ((codegree (List.finRange n) (indicator A) r s-1)/d)
    have hp : ∀ s ∈ List.finRange m,
        3*codegree (List.finRange n) (indicator A) r s-d-3≤2*phi s+(2*d-3)*flag s r := by
      intro s hs
      by_cases hsr : s=r
      · subst s
        rw [codegree_self]
        simp only [phi, if_pos rfl, flag_self]
        dsimp [d]
        grind
      · rw [flag_ne s r hsr]
        have ht := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
          r s (finRange_mem r) hs
        by_cases hzero : codegree (List.finRange n) (indicator A) r s=0
        · simp only [phi, if_neg hsr, hzero, Rat.zero_mul]
          dsimp [d]
          grind
        · obtain ⟨k,hk⟩ := codegree_integral m n A r s
          have hkpos : 1≤k := by
            apply Classical.byContradiction
            intro h
            have hk0 : k=0 := by omega
            rw [hk0] at hk
            exact hzero hk
          have hge : (1:Rat)≤codegree (List.finRange n) (indicator A) r s := by
            rw [hk]
            exact Rat.natCast_le_natCast.mpr hkpos
          have h := shifted_minorant _ _ hpos hge ht.2
          simpa only [phi, if_neg hsr, d, Rat.mul_zero, Rat.add_zero, Rat.mul_assoc] using h
    have hsum := sum_le (List.finRange m) _ _ hp
    have hflag : sum (List.finRange m) (fun s => flag s r)=1 := by
      have h := sum_single (List.finRange m) r (fun _ => (1:Rat))
        (finRange_nodup m) (finRange_mem r)
      simpa only [Rat.one_mul] using h
    rw [sum_sub, sum_sub, sum_mul_left, sum_const, sum_const,
      sum_add, sum_mul_left, sum_mul_left, hflag] at hsum
    simp only [List.length_finRange] at hsum
    have hb := open_rational_bound m n A pairs cover hc r hpos
    change 2*sum (List.finRange m) phi≤_ at hb
    dsimp [d] at hsum
    grind

#print axioms open_rational_bound
#print axioms general_row_bound
end PairedRow


==> anc/lean/extended-lean-companion/subcritical-core/source/RationalMinorant.lean <==
import Std

/-! Exact rational algebra of the finite five/seven majority certificate.
This module does not assume or formalize a sampling interpretation. -/

namespace PairedPivotAlgebra

def f5 (t : Rat) : Rat := 10*t^4 - 15*t^5 + 6*t^6
def f7 (t : Rat) : Rat := 35*t^5 - 84*t^6 + 70*t^7 - 20*t^8
def f (t : Rat) : Rat := 6*t^4 + 5*t^5 - 30*t^6 + 28*t^7 - 8*t^8

def bernsteinP (t : Rat) : Rat :=
  (1-t)^5 + 7*t*(1-t)^4 + 20*t^2*(1-t)^3 +
    26*t^3*(1-t)^2 + 9*t^4*(1-t) + t^5

theorem mixture_identity (t : Rat) : f t = (3/5 : Rat)*f5 t+(2/5 : Rat)*f7 t := by
  unfold f f5 f7
  grind

theorem factor_identity (t : Rat) :
    2*f t-3*t+1=(1-t)*(2*t-1)^2*bernsteinP t := by
  unfold f bernsteinP
  grind

theorem rat_pow_nonneg (a : Rat) (ha : 0 ≤ a) (k : Nat) : 0 ≤ a^k := by
  induction k with
  | zero => change (0 : Rat) ≤ 1; decide
  | succ k ih =>
    rw [Rat.pow_succ]
    exact Rat.mul_nonneg ih ha

theorem monomial_nonneg (c a b : Rat) (i j : Nat)
    (hc : 0 ≤ c) (ha : 0 ≤ a) (hb : 0 ≤ b) :
    0 ≤ c*a^i*b^j := by
  exact Rat.mul_nonneg (Rat.mul_nonneg hc (rat_pow_nonneg a ha i))
    (rat_pow_nonneg b hb j)

theorem bernstein_nonneg (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    0 ≤ bernsteinP t := by
  have hb : 0 ≤ 1-t := by grind
  have h₀ := rat_pow_nonneg (1-t) hb 5
  have h₁ := monomial_nonneg 7 t (1-t) 1 4 (by decide) h0 hb
  have h₂ := monomial_nonneg 20 t (1-t) 2 3 (by decide) h0 hb
  have h₃ := monomial_nonneg 26 t (1-t) 3 2 (by decide) h0 hb
  have h₄ := monomial_nonneg 9 t (1-t) 4 1 (by decide) h0 hb
  have h₅ := rat_pow_nonneg t h0 5
  unfold bernsteinP
  grind

theorem finite_majority_minorant (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    (3*t-1)/2 ≤ f t := by
  have hb : 0 ≤ 1-t := by grind
  have hs : (0 : Rat) ≤ (2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hp := bernstein_nonneg t h0 h1
  have hn := Rat.mul_nonneg (Rat.mul_nonneg hb hs) hp
  have hi := factor_identity t
  rw [← hi] at hn
  apply Rat.le_of_mul_le_mul_right (c := 2) ?_ (by decide)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)]
  grind

theorem finite_majority_minorant_twice (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    3*t-1 ≤ 2*f t := by
  have h := Rat.mul_le_mul_of_nonneg_right (finite_majority_minorant t h0 h1)
    (by decide : (0 : Rat) ≤ 2)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)] at h
  grind

#print axioms mixture_identity
#print axioms factor_identity
#print axioms rat_pow_nonneg
#print axioms monomial_nonneg
#print axioms bernstein_nonneg
#print axioms finite_majority_minorant
#print axioms finite_majority_minorant_twice

end PairedPivotAlgebra


==> anc/lean/extended-lean-companion/subcritical-core/source/RationalSampling.lean <==
import FiniteRatSums
import MajorityCounting
import RationalMinorant

/-! Finite weighted iid sampling; no measure theory or limits. -/

namespace RationalSampling

open FiniteRatSums MajorityCounting PairedPivotAlgebra

universe u v

def ratBit (b : Bool) : Rat := if b then 1 else 0

def expect {α : Type u} (xs : List α) (w f : α → Rat) : Rat :=
  sum xs (fun x => w x*f x)

theorem expect_congr {α : Type u} (xs : List α) (w f g : α → Rat)
    (h : ∀ x ∈ xs, f x=g x) : expect xs w f=expect xs w g := by
  apply sum_congr xs
  intro x hx
  rw [h x hx]

theorem expect_add {α : Type u} (xs : List α) (w f g : α → Rat) :
    expect xs w (fun x => f x+g x)=expect xs w f+expect xs w g := by
  unfold expect
  rw [sum_congr xs _ (fun x => w x*f x+w x*g x) (by intro x hx; grind)]
  exact sum_add xs _ _

theorem expect_mul_left {α : Type u} (xs : List α) (w f : α → Rat) (c : Rat) :
    expect xs w (fun x => c*f x)=c*expect xs w f := by
  unfold expect
  rw [sum_congr xs _ (fun x => c*(w x*f x)) (by intro x hx; grind)]
  exact sum_mul_left xs c _

theorem expect_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (c : Rat) : expect xs w (fun _ => c)=c := by
  unfold expect
  rw [sum_mul_right, hn]
  grind

theorem expect_le {α : Type u} (xs : List α) (w f g : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (h : ∀ x ∈ xs, f x≤g x) :
    expect xs w f≤expect xs w g := by
  exact sum_le xs _ _ (fun x hx => Rat.mul_le_mul_of_nonneg_left (h x hx) (hw x hx))

theorem expect_if {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (a b : Rat) :
    expect xs w (fun x => if h x then a else b)=
      expect xs w (fun x => ratBit (h x))*a+
        (1-expect xs w (fun x => ratBit (h x)))*b := by
  unfold expect
  rw [sum_congr xs _ (fun x =>
      a*(w x*ratBit (h x))+b*(w x-w x*ratBit (h x)))
    (by intro x hx; cases hh : h x <;> simp only [hh, ratBit] <;> grind)]
  rw [sum_add, sum_mul_left, sum_mul_left, sum_sub, hn]
  grind

theorem expect_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (f : α → β → Rat) :
    expect xs w (fun x => sum ys (f x))=
      sum ys (fun y => expect xs w (fun x => f x y)) := by
  unfold expect
  rw [sum_congr xs _ _ (fun x _ => (sum_mul_left ys (w x) (f x)).symm)]
  exact sum_swap xs ys _

def iid {α : Type u} (xs : List α) (w : α → Rat) : Nat → (List α → Rat) → Rat
  | 0, f => f []
  | k+1, f => expect xs w (fun x => iid xs w k (fun rest => f (x::rest)))

def boolIid (t : Rat) : Nat → (List Bool → Rat) → Rat
  | 0, f => f []
  | k+1, f => t*boolIid t k (fun rest => f (true::rest))+
      (1-t)*boolIid t k (fun rest => f (false::rest))

theorem iid_congr {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) (h : ∀ vs, f vs=g vs) : iid xs w k f=iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_congr xs w
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_add {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) :
    iid xs w k (fun vs => f vs+g vs)=iid xs w k f+iid xs w k g := by
  induction k generalizing f g with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = expect xs w _+expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)) (fun vs => g (x::vs)))]
    exact expect_add xs w _ _

theorem iid_mul_left {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f : List α → Rat) (c : Rat) :
    iid xs w k (fun vs => c*f vs)=c*iid xs w k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = c*expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)))]
    exact expect_mul_left xs w _ c

theorem iid_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (k : Nat) (c : Rat) : iid xs w k (fun _ => c)=c := by
  induction k with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=c
    rw [expect_congr xs w _ (fun _ => c) (fun _ _ => ih)]
    exact expect_const xs w hn c

theorem iid_le {α : Type u} (xs : List α) (w : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (k : Nat) (f g : List α → Rat)
    (h : ∀ vs, f vs≤g vs) : iid xs w k f≤iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_le xs w _ _ hw
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (k : Nat)
    (f : List α → β → Rat) :
    iid xs w k (fun vs => sum ys (f vs))=
      sum ys (fun y => iid xs w k (fun vs => f vs y)) := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=sum ys _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs y => f (x::vs) y))]
    exact expect_sum xs ys w _

theorem iid_boolean_pushforward {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (k : Nat) (f : List Bool → Rat) :
    iid xs w k (fun vs => f (vs.map h))=
      boolIid (expect xs w (fun x => ratBit (h x))) k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    let t := expect xs w (fun x => ratBit (h x))
    change expect xs w _ = t*boolIid t k (fun vs => f (true::vs))+
      (1-t)*boolIid t k (fun vs => f (false::vs))
    simp only [List.map_cons]
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (h x::vs)))]
    rw [expect_congr xs w _ (fun x => if h x then
        boolIid t k (fun vs => f (true::vs)) else boolIid t k (fun vs => f (false::vs)))
      (by intro x hx; cases hh : h x <;> simp [hh, t])]
    exact expect_if xs w hn h _ _

def majorityValue (vs : List Bool) : Rat := ratBit (majority vs)

theorem bernoulli_five (t : Rat) :
    boolIid t 5 majorityValue=10*t^3-15*t^4+6*t^5 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem bernoulli_seven (t : Rat) :
    boolIid t 7 majorityValue=35*t^4-84*t^5+70*t^6-20*t^7 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem five_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 5 (fun vs => majorityValue (vs.map h))=
      10*(expect xs w (fun x => ratBit (h x)))^3-
      15*(expect xs w (fun x => ratBit (h x)))^4+
      6*(expect xs w (fun x => ratBit (h x)))^5 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_five]

theorem seven_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 7 (fun vs => majorityValue (vs.map h))=
      35*(expect xs w (fun x => ratBit (h x)))^4-
      84*(expect xs w (fun x => ratBit (h x)))^5+
      70*(expect xs w (fun x => ratBit (h x)))^6-
      20*(expect xs w (fun x => ratBit (h x)))^7 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_seven]

#print axioms expect_if
#print axioms iid_const
#print axioms iid_le
#print axioms iid_sum
#print axioms iid_boolean_pushforward
#print axioms bernoulli_five
#print axioms bernoulli_seven
#print axioms five_sampling_formula
#print axioms seven_sampling_formula

end RationalSampling


==> anc/lean/extended-lean-companion/subcritical-core/source/StabilityClassMass.lean <==
import StabilityTypical

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack GridModel
  RationalSampling

def nearRow {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Bool :=
  decide (20*hamming A r s≤(n : Rat))

def nearCount {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  countWhere (nearRow A r)

def overlapRowTotal {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  sum (List.finRange m) (fun s => codegree (List.finRange n) (indicator A) r s/(n : Rat))

theorem typical_ratio_by_near {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hr : 90000*(rowMass A r-2/3)^2≤1)
    (hs : 90000*(rowMass A s-2/3)^2≤1)
    (hroot : 90000*rootError A r s≤1) :
    -1≤300*(codegreeRatio A r s-(if nearRow A r s then 1 else 1/2)) ∧
      300*(codegreeRatio A r s-(if nearRow A r s then 1 else 1/2))≤1 := by
  have hur := degree_typical_interval (rowMass A r) hr
  have hus := degree_typical_interval (rowMass A s) hs
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hu := row_mass_mul_width hn A r
  have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by
    have hup : 0<rowMass A r := by grind
    have hp := Rat.mul_pos hup hnR
    grind
  have hdist := normalized_hamming_identity hn A r s hpos
  have hwidth : rowDistance A r s*(n : Rat)=hamming A r s := Rat.div_mul_cancel (by grind)
  obtain hhalf | hone := root_typical_alternative (codegreeRatio A r s) hroot
  · have hp := Rat.mul_nonneg (show 0≤rowMass A r by grind)
      (show 0≤151-300*codegreeRatio A r s by grind)
    have hsep : 1<10*rowDistance A r s := by grind
    have hsepn := Rat.mul_lt_mul_of_pos_right hsep hnR
    have hnnear : ¬20*hamming A r s≤(n : Rat) := by grind
    simp only [nearRow,decide_eq_true_eq,if_neg hnnear]
    grind
  · have hp := Rat.mul_nonneg (show 0≤rowMass A r by grind)
      (show 0≤300*codegreeRatio A r s-299 by grind)
    have hclose : 20*rowDistance A r s≤1 := by grind
    have hnclose := Rat.mul_le_mul_of_nonneg_right hclose (Rat.le_of_lt hnR)
    have hnear : 20*hamming A r s≤(n : Rat) := by grind
    simp only [nearRow,decide_eq_true_eq,if_pos hnear]
    grind

theorem near_codegree_sum_approx {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m)
    (hr : 90000*(rowMass A r-2/3)^2≤1) :
    let bad := countWhere (fun s => decide (1<90000*(rowMass A s-2/3)^2 ∨
      1<90000*rootError A r s));
    -((m : Rat)+300*bad)≤
      300*(overlapRowTotal A r-rowMass A r*((m : Rat)+nearCount A r)/2) ∧
    300*(overlapRowTotal A r-rowMass A r*((m : Rat)+nearCount A r)/2)≤
      (m : Rat)+300*bad := by
  intro bad
  let target := fun s => rowMass A r*(if nearRow A r s then 1 else 1/2)
  let value := fun s => codegree (List.finRange n) (indicator A) r s/(n : Rat)
  let err := fun s => 300*(value s-target s)
  let weight := fun s => 1+300*(if decide (1<90000*(rowMass A s-2/3)^2 ∨
    1<90000*rootError A r s) then (1:Rat) else 0)
  have hur := degree_typical_interval (rowMass A r) hr
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hu := row_mass_mul_width hn A r
  have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by
    have hp := Rat.mul_pos (show 0<rowMass A r by grind) hnR
    grind
  have u0 := (row_mass_range hn A r).1
  have u1 := (row_mass_range hn A r).2
  have he : ∀ s ∈ List.finRange m, -weight s≤err s ∧ err s≤weight s := by
    intro s hs
    have ht := actual_codegree_range A r s
    have hv := ratio_range _ _ ht.1
      (show codegree (List.finRange n) (indicator A) r s≤(n : Rat) from
        Rat.le_trans ht.2 (row_degree_upper A r)) hnR
    have htarg : 0≤target s ∧ target s≤1 := by
      dsimp [target]
      split
      · grind
      · have hid : rowMass A r*(1/2 : Rat)=rowMass A r/2 := by grind
        rw [hid]
        have hcan := Rat.div_mul_cancel (a := rowMass A r) (b := (2:Rat)) (by decide)
        constructor <;> grind
    by_cases hb : 1<90000*(rowMass A s-2/3)^2 ∨ 1<90000*rootError A r s
    · dsimp [err,weight,value]
      simp only [decide_eq_true_eq,if_pos hb]
      grind
    · have hg := typical_ratio_by_near hn A r s hr (by grind) (by grind)
      have hlow := Rat.mul_le_mul_of_nonneg_left hg.1 u0
      have hhigh := Rat.mul_le_mul_of_nonneg_left hg.2 u0
      have hi := normalized_codegree_identity hn A r s hpos
      dsimp [err,weight,value,target]
      simp only [decide_eq_true_eq,if_neg hb]
      grind
  have hlo := sum_le (List.finRange m) (fun s => -weight s) err (fun s hs => (he s hs).1)
  have hhi := sum_le (List.finRange m) err weight (fun s hs => (he s hs).2)
  have htarget : sum (List.finRange m) target=rowMass A r*((m : Rat)+nearCount A r)/2 := by
    have hi : ∀ s ∈ List.finRange m,
        target s=rowMass A r*(1+(if nearRow A r s then (1:Rat) else 0))/2 := by
      intro s hs
      dsimp [target]
      split <;> grind
    rw [sum_congr (List.finRange m) _ _ hi]
    have hij : ∀ s ∈ List.finRange m,
        rowMass A r*(1+(if nearRow A r s then (1:Rat) else 0))/2=
          (rowMass A r/2)*(1+(if nearRow A r s then (1:Rat) else 0)) := by
      intro s hs
      grind
    rw [sum_congr (List.finRange m) _ _ hij,sum_mul_left,sum_add,sum_const]
    simp only [List.length_finRange]
    change (rowMass A r/2)*((m : Rat)*1+nearCount A r)=_
    grind
  have herr : sum (List.finRange m) err=
      300*(overlapRowTotal A r-rowMass A r*((m : Rat)+nearCount A r)/2) := by
    unfold err
    rw [sum_mul_left,sum_sub,htarget]
    rfl
  have hweight : sum (List.finRange m) weight=(m : Rat)+300*bad := by
    unfold weight
    rw [sum_add,sum_const,sum_mul_left]
    simp only [List.length_finRange]
    change (m : Rat)*1+300*bad=_
    grind
  have hneg : sum (List.finRange m) (fun s => -weight s)= -sum (List.finRange m) weight := by
    have hi : ∀ s ∈ List.finRange m, -weight s=(-1)*weight s := by intro s hs; grind
    rw [sum_congr (List.finRange m) _ _ hi,sum_mul_left]
    grind
  rw [hneg,hweight,herr] at hlo
  rw [hweight,herr] at hhi
  exact ⟨hlo,hhi⟩

theorem column_variance_codegree_approx {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) (delta : Rat)
    (hcol : colVarianceSum A≤delta*(n : Rat)) :
    -((m : Rat)+1000000*delta*(m : Rat))≤
      1000*(overlapRowTotal A r-(2/3 : Rat)*rowMass A r*(m : Rat)) ∧
    1000*(overlapRowTotal A r-(2/3 : Rat)*rowMass A r*(m : Rat))≤
      (m : Rat)+1000000*delta*(m : Rat) := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hmne : (m : Rat)≠0 := by grind
  have hnne : (n : Rat)≠0 := by grind
  let deviation := fun c => indicator A r c*(colMass A c-2/3)
  let weight := fun c => 1+1000000*(colMass A c-2/3)^2
  have hp : ∀ c ∈ List.finRange n,
      -weight c≤1000*deviation c ∧ 1000*deviation c≤weight c := by
    intro c hc
    have h0 : (0:Rat)≤(colMass A c-2/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
    have h1 : (0:Rat)≤(1000*(colMass A c-2/3)-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
    have h2 : (0:Rat)≤(1000*(colMass A c-2/3)+1)^2 := Lean.Grind.OrderedRing.sq_nonneg
    dsimp [weight,deviation]
    cases ha : A r c <;> simp [indicator,ha,ratBit] <;> grind
  have hlo := sum_le (List.finRange n) (fun c => -weight c)
    (fun c => 1000*deviation c) (fun c hc => (hp c hc).1)
  have hhi := sum_le (List.finRange n) (fun c => 1000*deviation c)
    weight (fun c hc => (hp c hc).2)
  have hw : sum (List.finRange n) weight=(n : Rat)+1000000*colVarianceSum A := by
    unfold weight
    rw [sum_add,sum_const,sum_mul_left]
    simp only [List.length_finRange]
    change (n : Rat)*1+1000000*colVarianceSum A=_
    grind
  have hwneg : sum (List.finRange n) (fun c => -weight c)= -sum (List.finRange n) weight := by
    have hi : ∀ c ∈ List.finRange n, -weight c=(-1)*weight c := by intro c hc; grind
    rw [sum_congr (List.finRange n) _ _ hi,sum_mul_left]
    grind
  rw [hwneg,hw,sum_mul_left] at hlo
  rw [hw,sum_mul_left] at hhi
  have hcolmul : ∀ c ∈ List.finRange n,
      colMass A c*(m : Rat)=colDegree (List.finRange m) (indicator A) c := by
    intro c hc
    exact Rat.div_mul_cancel hmne
  have hover : overlapRowTotal A r*(n : Rat)=
      sum (List.finRange n) (fun c => indicator A r c*colDegree (List.finRange m) (indicator A) c) := by
    unfold overlapRowTotal
    rw [←sum_mul_right]
    rw [sum_congr (List.finRange m) _ (codegree (List.finRange n) (indicator A) r)
      (fun s hs => Rat.div_mul_cancel hnne)]
    unfold codegree
    rw [sum_swap]
    exact sum_congr (List.finRange n) _ _ (fun c hc =>
      sum_mul_left (List.finRange m) (indicator A r c) (fun s => indicator A s c))
  have hdev : sum (List.finRange n) deviation*(m : Rat)=
      overlapRowTotal A r*(n : Rat)-(2/3 : Rat)*rowMass A r*(m : Rat)*(n : Rat) := by
    unfold deviation
    have hexp : ∀ c ∈ List.finRange n,
        indicator A r c*(colMass A c-2/3)=
          indicator A r c*colMass A c-(2/3 : Rat)*indicator A r c := by
      intro c hc
      grind
    rw [sum_congr (List.finRange n) _ _ hexp,sum_sub,sum_mul_left]
    have hprod : sum (List.finRange n) (fun c => indicator A r c*colMass A c)*(m : Rat)=
        sum (List.finRange n) (fun c => indicator A r c*colDegree (List.finRange m) (indicator A) c) := by
      rw [←sum_mul_right]
      exact sum_congr (List.finRange n) _ _ (by
        intro c hc
        have hh := hcolmul c hc
        grind)
    have hrow := row_mass_mul_width hn A r
    change rowMass A r*(n : Rat)=sum (List.finRange n) (indicator A r) at hrow
    grind
  have hlom := Rat.mul_le_mul_of_nonneg_right hlo (Rat.le_of_lt hmR)
  have hhim := Rat.mul_le_mul_of_nonneg_right hhi (Rat.le_of_lt hmR)
  have hcolM := Rat.mul_le_mul_of_nonneg_right hcol (Rat.le_of_lt hmR)
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
    grind
  · apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
    grind

theorem good_representative_typical {m n : Nat}
    (A : Fin m → Fin n → Bool) (r : Fin m) (delta : Rat)
    (hsmall : 100000000000000*delta≤1) (hgood : GoodRepresentative A delta r) :
    90000*(rowMass A r-2/3)^2≤1 := by
  have h := hgood.1
  grind

theorem typical_representative_degree {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m)
    (hr : 90000*(rowMass A r-2/3)^2≤1) :
    3*(n : Rat)≤5*rowDegree (List.finRange n) (indicator A) r := by
  have hi := degree_typical_interval (rowMass A r) hr
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hu := row_mass_mul_width hn A r
  have h := Rat.mul_le_mul_of_nonneg_right (show (3:Rat)≤5*rowMass A r by grind)
    (Rat.le_of_lt hnR)
  grind

/-- Both actual variances and the representative's slack force its near class
    into a fixed interval strictly inside [1/4,5/12]. -/
theorem representative_near_class_mass {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) (delta : Rat)
    (hdelta : 0≤delta) (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hcol : colVarianceSum A≤delta*(n : Rat))
    (hgood : GoodRepresentative A delta r) :
    3*(m : Rat)≤10*nearCount A r ∧ 30*nearCount A r≤11*(m : Rat) := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have htyp := good_representative_typical A r delta hsmall hgood
  have hdeg := typical_representative_degree hn A r htyp
  have hi := degree_typical_interval (rowMass A r) htyp
  have hdhalf : (n : Rat)≤2*rowDegree (List.finRange n) (indicator A) r := by grind
  have ha := near_codegree_sum_approx hn A r htyp
  have hc := column_variance_codegree_approx hm hn A r delta hcol
  let bad := countWhere (fun s => decide (1<90000*(rowMass A s-2/3)^2 ∨
    1<90000*rootError A r s))
  have hb0 := atypical_count_bound hn A r hdhalf (90000:Rat) (by decide)
  have hb : bad≤2000000000*delta*(m : Rat) := by
    have hv := Rat.mul_le_mul_of_nonneg_left hvar (by decide : (0:Rat)≤90000)
    have hs := Rat.mul_le_mul_of_nonneg_left hgood.2 (by decide : (0:Rat)≤180000)
    have hdm := Rat.mul_nonneg hdelta (Rat.le_of_lt hmR)
    change bad≤90000*rowVarianceSum A+2*90000*rowSlackSum A r at hb0
    grind
  change -((m : Rat)+300*bad)≤
      300*(overlapRowTotal A r-rowMass A r*((m : Rat)+nearCount A r)/2) ∧
    300*(overlapRowTotal A r-rowMass A r*((m : Rat)+nearCount A r)/2)≤
      (m : Rat)+300*bad at ha
  have haid : 300*(overlapRowTotal A r-rowMass A r*((m : Rat)+nearCount A r)/2)=
      300*overlapRowTotal A r-150*rowMass A r*((m : Rat)+nearCount A r) := by grind
  have hcid : 1000*(overlapRowTotal A r-(2/3 : Rat)*rowMass A r*(m : Rat))=
      1000*overlapRowTotal A r-(2000/3 : Rat)*rowMass A r*(m : Rat) := by grind
  rw [haid] at ha
  rw [hcid] at hc
  have hc3lo := Rat.mul_le_mul_of_nonneg_left hc.1 (by decide : (0:Rat)≤3)
  have hc3hi := Rat.mul_le_mul_of_nonneg_left hc.2 (by decide : (0:Rat)≤3)
  have hcid3 : 3*(1000*overlapRowTotal A r-(2000/3 : Rat)*rowMass A r*(m : Rat))=
      3000*overlapRowTotal A r-2000*rowMass A r*(m : Rat) := by grind
  rw [hcid3] at hc3lo hc3hi
  have hsM := Rat.mul_le_mul_of_nonneg_right hsmall (Rat.le_of_lt hmR)
  have hdifflo : 500*rowMass A r*(m : Rat)-1500*rowMass A r*nearCount A r≤14*(m : Rat) := by
    grind
  have hdiffhi : 1500*rowMass A r*nearCount A r-500*rowMass A r*(m : Rat)≤14*(m : Rat) := by
    grind
  have hu : 0<rowMass A r := by grind
  have huM := Rat.mul_le_mul_of_nonneg_right hi.1 (Rat.le_of_lt hmR)
  constructor
  · apply Classical.byContradiction
    intro hnlo
    have hp := Rat.mul_pos hu (show 0<3*(m : Rat)-10*nearCount A r by grind)
    grind
  · apply Classical.byContradiction
    intro hnhi
    have hp := Rat.mul_pos hu (show 0<30*nearCount A r-11*(m : Rat) by grind)
    grind

#print axioms representative_near_class_mass
#print axioms column_variance_codegree_approx
#print axioms typical_ratio_by_near
#print axioms near_codegree_sum_approx
end StabilityClustering


==> anc/lean/extended-lean-companion/subcritical-core/source/StabilityCleanup.lean <==
import CleanupLabels

/-!
The finite column-cleanup implication for three prototype rows.

The row labels, three prototypes, mass bounds, edit bound, and the two
degree-variance bounds are explicit hypotheses. The output column labels
are computed by `cleanColumnLabel`. No C3 assumption or prototype-existence
claim is made here.
-/
namespace StabilityCleanup

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling PairedPivotCounting

theorem classMass_count {k : Nat} (label : Fin k → Fin 3) (i : Fin 3) :
    classMass label i =
      (count (fun x => decide (label x = i)) (List.finRange k) : Rat) / (k : Rat) := by
  have h : ∀ x : Fin k, classBit (label x) i = ratBit (decide (label x = i)) := by
    intro x
    by_cases he : label x = i <;> simp [classBit, ratBit, he]
  unfold classMass avg
  rw [sum_congr _ _ _ (fun x _ => h x), count_as_sum]
  rfl

theorem editRatio_density {m n : Nat} (A B : Fin m → Fin n → Bool) :
    editRatio A B = density (fun r c => A r c != B r c) := by
  unfold editRatio avg density total rowDegree indicator editBit
  rw [sum_mul_right]
  grind

theorem editRatio_card {m n : Nat} (A B : Fin m → Fin n → Bool) :
    editRatio A B =
      ((cells (List.finRange m) (List.finRange n)
        (fun r c => A r c != B r c)).length : Rat) / ((m : Rat)*(n : Rat)) := by
  rw [editRatio_density, density_card]

theorem rowVariance_nonneg {m n : Nat} (hm : 0 < m)
    (A : Fin m → Fin n → Bool) : 0 ≤ rowVariance A := by
  exact avg_nonneg hm _ (fun _ => Lean.Grind.OrderedRing.sq_nonneg)

theorem colVariance_nonneg {m n : Nat} (hn : 0 < n)
    (A : Fin m → Fin n → Bool) : 0 ≤ colVariance A := by
  exact avg_nonneg hn _ (fun _ => Lean.Grind.OrderedRing.sq_nonneg)

/-- The actual computed cleanup has error at most `33*e + 32*delta`. -/
theorem cleanup_edit_bound {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A : Fin m → Fin n → Bool) (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (e delta : Rat)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12)
    (hedit : editRatio A (prototypeMatrix rowLabel proto) ≤ e)
    (hcol : colVariance A ≤ delta) :
    editRatio A (templateMatrix rowLabel (cleanColumnLabel proto)) ≤
      33*e + 32*delta := by
  have htransfer := colVariance_transfer hm hn A (prototypeMatrix rowLabel proto)
  have hbad := bad_fraction_le_variance hm hn rowLabel proto upper
  have hclean := cleanup_edit_le_bad_fraction hm hn rowLabel proto
  have htri := editRatio_triangle hm hn A (prototypeMatrix rowLabel proto)
    (templateMatrix rowLabel (cleanColumnLabel proto))
  grind

/-- Conditional finite cleanup, including a quantitative column-mass bound.
    Both dimensions are positive. All mass and distance quantities are the
    normalized counts of the supplied finite Boolean matrices and labels. -/
theorem cleanup_with_mass_bound {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A : Fin m → Fin n → Bool) (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (e delta : Rat)
    (lower : ∀ i, 1/4 ≤ classMass rowLabel i)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12)
    (hedit : editRatio A (prototypeMatrix rowLabel proto) ≤ e)
    (hrow : rowVariance A ≤ delta) (hcol : colVariance A ≤ delta) :
    editRatio A (templateMatrix rowLabel (cleanColumnLabel proto)) ≤ 33*(e+delta) ∧
    sumThree (fun i => (classMass (cleanColumnLabel proto) i-1/3)^2) ≤
      264*(e+delta) := by
  have he0 : 0 ≤ e := Rat.le_trans (editRatio_nonneg hm hn A _) hedit
  have hd0 : 0 ≤ delta := Rat.le_trans (rowVariance_nonneg hm A) hrow
  have hb := cleanup_edit_bound hm hn A rowLabel proto e delta upper hedit hcol
  have htransfer := rowVariance_transfer hm hn A
    (templateMatrix rowLabel (cleanColumnLabel proto))
  have hmass := column_mass_square_le_row_variance hn rowLabel (cleanColumnLabel proto) lower
  constructor <;> grind

/-- Existential form of the same theorem, with the template specified
    literally by inequality of the given row labels and output column labels. -/
theorem exists_template_cleanup {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A : Fin m → Fin n → Bool) (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (e delta : Rat)
    (lower : ∀ i, 1/4 ≤ classMass rowLabel i)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12)
    (hedit : editRatio A (prototypeMatrix rowLabel proto) ≤ e)
    (hrow : rowVariance A ≤ delta) (hcol : colVariance A ≤ delta) :
    ∃ colLabel : Fin n → Fin 3,
      editRatio A (fun r c => decide (rowLabel r ≠ colLabel c)) ≤ 33*(e+delta) ∧
      sumThree (fun i => (classMass colLabel i-1/3)^2) ≤ 264*(e+delta) := by
  exact ⟨cleanColumnLabel proto,
    cleanup_with_mass_bound hm hn A rowLabel proto e delta lower upper hedit hrow hcol⟩

#print axioms classMass_count
#print axioms editRatio_card
#print axioms cleanup_edit_bound
#print axioms cleanup_with_mass_bound
#print axioms exists_template_cleanup

end StabilityCleanup


==> anc/lean/extended-lean-companion/subcritical-core/source/StabilityClusteringBridge.lean <==
import StabilityRowClustering
import StabilityCleanup

/-! Literal bridges from row clustering's finite counts to the cleanup API. -/
namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry RationalSampling
  StabilitySlack GridModel

theorem row_mass_eq_mean {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    rowMass A r=MinimumEndpoint.rowMean A r := rfl

theorem col_mass_eq_mean {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) :
    colMass A c=MinimumEndpoint.colMean A c := rfl

theorem label_mass_eq_classMass {m : Nat} (label : Fin m → Fin 3) (i : Fin 3) :
    labelMass label i=StabilityCleanup.classMass label i := by
  unfold labelMass countWhere StabilityCleanup.classMass StabilityCleanup.avg
    StabilityCleanup.classBit
  simp only [decide_eq_true_eq]
  rfl

theorem row_variance_sum_eq {m n : Nat} (A : Fin m → Fin n → Bool) :
    rowVarianceSum A/(m : Rat)=StabilityCleanup.rowVariance A := rfl

theorem col_variance_sum_eq {m n : Nat} (A : Fin m → Fin n → Bool) :
    colVarianceSum A/(n : Rat)=StabilityCleanup.colVariance A := rfl

theorem copy_edit_eq_editRatio {m n : Nat} (A : Fin m → Fin n → Bool)
    (rep : Fin 3 → Fin m) (label : Fin m → Fin 3) :
    copyEdit A rep label=StabilityCleanup.editRatio A
      (StabilityCleanup.prototypeMatrix label (fun i c => A (rep i) c)) := by
  unfold copyEdit StabilityCleanup.editRatio StabilityCleanup.avg
  apply congrArg (fun q : Rat => q*(m : Rat)⁻¹)
  apply sum_congr
  intro r hr
  unfold rowDistance hamming
  apply congrArg (fun q : Rat => q*(n : Rat)⁻¹)
  apply sum_congr
  intro c hc
  unfold StabilityCleanup.editBit StabilityCleanup.prototypeMatrix
  cases h1 : A r c <;> cases h2 : A (rep (label r)) c <;>
    simp [h2,ratBit]

theorem sum_le_of_div_le (x b delta : Rat) (hb : 0<b) (h : x/b≤delta) :
    x≤delta*b := by
  have hcan := Rat.div_mul_cancel (a := x) (b := b) (by grind : b≠0)
  have hm := Rat.mul_le_mul_of_nonneg_right h (Rat.le_of_lt hb)
  grind

/-- The row-clustering theorem with the cleanup package's exact normalized
    variances, class masses and literal matrix edit ratio. -/
theorem finite_row_clustering_cleanup_API {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (delta : Rat) (hdelta : 0<delta)
    (hsmall : 100000000000000*delta≤1)
    (hrow : StabilityCleanup.rowVariance A≤delta)
    (hcol : StabilityCleanup.colVariance A≤delta)
    (hslack : globalSymmetric A≤46*delta*(m : Rat)^2) :
    ∃ (rep : Fin 3 → Fin m) (label : Fin m → Fin 3),
      (∀ i : Fin 3, 1/4≤StabilityCleanup.classMass label i ∧
        StabilityCleanup.classMass label i≤5/12) ∧
      StabilityCleanup.editRatio A
        (StabilityCleanup.prototypeMatrix label (fun i c => A (rep i) c))≤10000000000*delta := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  rw [←row_variance_sum_eq] at hrow
  rw [←col_variance_sum_eq] at hcol
  have hrowsum := sum_le_of_div_le _ _ _ hmR hrow
  have hcolsum := sum_le_of_div_le _ _ _ hnR hcol
  obtain ⟨rep,label,hmass,hedit⟩ := finite_row_clustering hm hn A delta hdelta hsmall hrowsum hcolsum hslack
  refine ⟨rep,label,?_,?_⟩
  · intro i
    have hi := hmass i
    rw [label_mass_eq_classMass] at hi
    exact hi
  · rw [copy_edit_eq_editRatio] at hedit
    exact hedit

#print axioms copy_edit_eq_editRatio
#print axioms finite_row_clustering_cleanup_API
end StabilityClustering


==> anc/lean/extended-lean-companion/subcritical-core/source/StabilityComplete.lean <==
import StabilityClusteringBridge
import StabilityVariance
import StabilityFinalMasses

/-!
Finite linear stability from literal original C3 and full occupied-cell pairing.
All variance, scalar slack, representative, clustering and cleanup estimates are
derived internally. The explicit constants are deliberately non-optimal.
-/
namespace StabilityComplete
open PairedPivotCore PairedPivotCounting FiniteRatSums PairedMatrixMoments
  BooleanMatrixGeometry MinimumEndpoint StabilityClustering StabilityCleanup StabilitySlack

def delta (m n : Nat) (epsilon : Rat) : Rat :=
  epsilon+1/(m : Rat)+1/(n : Rat)

def delta0 : Rat := 1/10000000000000000

def stabilityConstant : Rat := 5280000000528

theorem delta_positive (m n : Nat) (hm : 0<m) (hn : 0<n)
    (epsilon : Rat) (hepsilon : 0≤epsilon) : 0<delta m n epsilon := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hmi : 0<(m : Rat)⁻¹ := Rat.inv_pos.mpr hmR
  have hni : 0<(n : Rat)⁻¹ := Rat.inv_pos.mpr hnR
  unfold delta
  grind

theorem small_delta_numeric (d : Rat) (hsmall : d≤delta0) :
    100000000000000*d≤1 ∧ 264*(10000000000*d+d)≤1/144 := by
  have hscale := Rat.mul_le_mul_of_nonneg_right hsmall
    (by decide : (0:Rat)≤10000000000000000)
  have hdelta0 : delta0*10000000000000000=1 := Rat.div_mul_cancel (by decide)
  rw [hdelta0] at hscale
  constructor
  · grind
  · apply Rat.le_of_mul_le_mul_right (c := (144:Rat)) ?_ (by decide)
    rw [Rat.div_mul_cancel (by decide)]
    grind

theorem variance_API_bridge {m n : Nat} (A : Fin m → Fin n → Bool) :
    StabilityVariance.rowVariance A=StabilityCleanup.rowVariance A ∧
      StabilityVariance.columnVariance A=StabilityCleanup.colVariance A := ⟨rfl,rfl⟩

/-- Full finite rational linear stability. The assumptions are only positive
    dimensions, literal OriginalC3 for every pair, a partition of all occupied
    cells into those pairs, near density, and the displayed explicit smallness
    condition. No variance, slack, prototype or partition premise remains. -/
theorem finite_C3_linear_stability {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (epsilon : Rat) (hepsilon : 0≤epsilon)
    (hdensity : 2/3-epsilon≤density A)
    (hsmall : delta m n epsilon≤delta0) :
    ∃ (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3),
      editRatio A (fun r c => decide (rowLabel r≠colLabel c))≤
        stabilityConstant*delta m n epsilon ∧
      massDeviation rowLabel+massDeviation colLabel≤
        stabilityConstant*delta m n epsilon := by
  have hd := delta_positive m n hm hn epsilon hepsilon
  have hnum := small_delta_numeric (delta m n epsilon) hsmall
  have hv := StabilityVariance.both_variances_bound A hm hn pairs cover hc epsilon hepsilon hdensity
  rw [(variance_API_bridge A).1,(variance_API_bridge A).2] at hv
  have hvar : StabilityCleanup.rowVariance A≤delta m n epsilon ∧
      StabilityCleanup.colVariance A≤delta m n epsilon := by
    unfold delta
    grind
  have hdensity' : 2/3-epsilon≤
      total (List.finRange m) (List.finRange n) (indicator A)/((m : Rat)*(n : Rat)) := by
    have h := hdensity
    rw [density_card,cells_card] at h
    exact h
  have hs := global_symmetric_near_density m n hm hn A pairs cover hc epsilon hepsilon hdensity'
  change globalSymmetric A≤46*delta m n epsilon*(m : Rat)^2 at hs
  obtain ⟨rep,rowLabel,hmass,hedit⟩ := finite_row_clustering_cleanup_API hm hn A
    (delta m n epsilon) hd hnum.1 hvar.1 hvar.2 hs
  obtain ⟨colLabel,hclean,hmasses⟩ := exists_template_cleanup_both_masses hm hn A rowLabel
    (fun i c => A (rep i) c) (10000000000*delta m n epsilon) (delta m n epsilon)
    (fun i => (hmass i).1) (fun i => (hmass i).2) hedit hvar.1 hvar.2 hnum.2
  refine ⟨rowLabel,colLabel,?_,?_⟩
  · unfold stabilityConstant
    grind
  · unfold stabilityConstant
    grind

#print axioms delta_positive
#print axioms small_delta_numeric
#print axioms variance_API_bridge
#print axioms finite_C3_linear_stability
end StabilityComplete


==> anc/lean/extended-lean-companion/subcritical-core/source/StabilityFinalMasses.lean <==
import StabilityCleanup

/-! Both part-mass bounds for the explicit finite prototype cleanup. -/
namespace StabilityCleanup

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling

def massDeviation {k : Nat} (label : Fin k → Fin 3) : Rat :=
  sumThree (fun i => (classMass label i-1/3)^2)

theorem square_le_massDeviation {k : Nat} (label : Fin k → Fin 3) (i : Fin 3) :
    (classMass label i-1/3)^2 ≤ massDeviation label := by
  have h0 : 0 ≤ (classMass label 0-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have h1 : 0 ≤ (classMass label 1-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have h2 : 0 ≤ (classMass label 2-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold massDeviation sumThree
  rcases fin_three_cases i with hi | hi | hi <;> subst i <;> grind

theorem lower_from_small_square (x : Rat) (h : (x-1/3)^2 ≤ 1/144) :
    1/4 ≤ x := by
  apply Classical.byContradiction
  intro hnot
  have hleft : 0 < 1/4-x := by grind
  have hright : 0 < 5/12-x := by grind
  have hp := Rat.mul_pos hleft hright
  have he : (1/4-x)*(5/12-x) = (x-1/3)^2 - 1/144 := by grind
  rw [he] at hp
  grind

theorem classMass_lower_of_small_deviation {k : Nat} (label : Fin k → Fin 3)
    (h : massDeviation label ≤ 1/144) (i : Fin 3) :
    1/4 ≤ classMass label i := by
  exact lower_from_small_square _ (Rat.le_trans (square_le_massDeviation label i) h)

/-- The transpose identity is proved for the actual Boolean template,
    using symmetry of inequality of its finite labels. -/
theorem template_transposed_variance {m n : Nat}
    (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) :
    rowVariance (templateMatrix colLabel rowLabel) =
      colVariance (templateMatrix rowLabel colLabel) := by
  unfold rowVariance colVariance
  apply avg_congr
  intro c
  have h : rowMean (templateMatrix colLabel rowLabel) c =
      colMean (templateMatrix rowLabel colLabel) c := by
    change avg (fun r => ratBit (decide (colLabel c ≠ rowLabel r))) =
      avg (fun r => ratBit (decide (rowLabel r ≠ colLabel c)))
    apply avg_congr
    intro r
    grind
  rw [h]

theorem row_mass_square_le_col_variance {m n : Nat} (hm : 0 < m)
    (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3)
    (lower : ∀ i, 1/4 ≤ classMass colLabel i) :
    massDeviation rowLabel ≤ 4*colVariance (templateMatrix rowLabel colLabel) := by
  have h := column_mass_square_le_row_variance hm colLabel rowLabel lower
  rw [template_transposed_variance] at h
  exact h

/-- Both partition-mass bounds, conditional on the original three prototypes
    and a small explicit total error. The output remains the computed cleanup. -/
theorem cleanup_both_mass_bounds {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A : Fin m → Fin n → Bool) (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (e delta : Rat)
    (lower : ∀ i, 1/4 ≤ classMass rowLabel i)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12)
    (hedit : editRatio A (prototypeMatrix rowLabel proto) ≤ e)
    (hrow : rowVariance A ≤ delta) (hcol : colVariance A ≤ delta)
    (small : 264*(e+delta) ≤ 1/144) :
    editRatio A (templateMatrix rowLabel (cleanColumnLabel proto)) ≤ 33*(e+delta) ∧
    massDeviation rowLabel ≤ 264*(e+delta) ∧
    massDeviation (cleanColumnLabel proto) ≤ 264*(e+delta) ∧
    massDeviation rowLabel + massDeviation (cleanColumnLabel proto) ≤ 528*(e+delta) := by
  have hcleanup := cleanup_with_mass_bound hm hn A rowLabel proto e delta lower upper hedit hrow hcol
  have hcolMass : massDeviation (cleanColumnLabel proto) ≤ 264*(e+delta) := hcleanup.2
  have hcolSmall : massDeviation (cleanColumnLabel proto) ≤ 1/144 := Rat.le_trans hcolMass small
  have hcolLower := classMass_lower_of_small_deviation (cleanColumnLabel proto) hcolSmall
  have hrowMass := row_mass_square_le_col_variance hm rowLabel (cleanColumnLabel proto) hcolLower
  have htransfer := colVariance_transfer hm hn A
    (templateMatrix rowLabel (cleanColumnLabel proto))
  have hsharp := cleanup_edit_bound hm hn A rowLabel proto e delta upper hedit hcol
  have hrowBound : massDeviation rowLabel ≤ 264*(e+delta) := by grind
  exact ⟨hcleanup.1, hrowBound, hcolMass, by grind⟩

/-- The finite edit-and-total-mass conclusion in existential form. -/
theorem exists_template_cleanup_both_masses {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A : Fin m → Fin n → Bool) (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (e delta : Rat)
    (lower : ∀ i, 1/4 ≤ classMass rowLabel i)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12)
    (hedit : editRatio A (prototypeMatrix rowLabel proto) ≤ e)
    (hrow : rowVariance A ≤ delta) (hcol : colVariance A ≤ delta)
    (small : 264*(e+delta) ≤ 1/144) :
    ∃ colLabel : Fin n → Fin 3,
      editRatio A (fun r c => decide (rowLabel r ≠ colLabel c)) ≤ 33*(e+delta) ∧
      massDeviation rowLabel + massDeviation colLabel ≤ 528*(e+delta) := by
  have h := cleanup_both_mass_bounds hm hn A rowLabel proto e delta lower upper hedit hrow hcol small
  exact ⟨cleanColumnLabel proto, h.1, h.2.2.2⟩

#print axioms classMass_lower_of_small_deviation
#print axioms template_transposed_variance
#print axioms row_mass_square_le_col_variance
#print axioms cleanup_both_mass_bounds
#print axioms exists_template_cleanup_both_masses

end StabilityCleanup


==> anc/lean/extended-lean-companion/subcritical-core/source/StabilityHamming.lean <==
import StabilitySymmetricSlack
import StabilitySlackCoercivity

/-! Exact finite Boolean row geometry and the linear near-class edit bound. -/
namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack
  RationalSampling ListRatCounting PairedOpenGeometry GridModel

def hamming {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  sum (List.finRange n) (fun c => if A r c=A s c then 0 else 1)

def rowMass {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  rowDegree (List.finRange n) (indicator A) r/(n : Rat)

def colMass {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Rat :=
  colDegree (List.finRange m) (indicator A) c/(m : Rat)

def rowDistance {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  hamming A r s/(n : Rat)

theorem hamming_nonneg {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    0≤hamming A r s := by
  apply sum_nonneg
  intro c hc
  split <;> decide

theorem hamming_le_width {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    hamming A r s≤(n : Rat) := by
  have h := sum_le (List.finRange n) (fun c => if A r c=A s c then (0:Rat) else 1)
    (fun _ => 1) (by intro c hc; dsimp; split <;> decide)
  rw [sum_const] at h
  simp only [List.length_finRange] at h
  change hamming A r s≤(n : Rat)*1 at h
  grind

theorem hamming_symm {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    hamming A r s=hamming A s r := by
  apply sum_congr
  intro c hc
  simp only [eq_comm]

theorem hamming_self {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    hamming A r r=0 := by
  unfold hamming
  simp only [ite_true]
  rw [sum_const]
  grind

theorem hamming_triangle {m n : Nat} (A : Fin m → Fin n → Bool) (r s t : Fin m) :
    hamming A r t≤hamming A r s+hamming A s t := by
  have h := sum_le (List.finRange n)
    (fun c => if A r c=A t c then (0:Rat) else 1)
    (fun c => (if A r c=A s c then (0:Rat) else 1)+
      (if A s c=A t c then (0:Rat) else 1)) (by
      intro c hc
      dsimp
      split <;> split <;> split <;> grind)
  rw [sum_add] at h
  exact h

theorem hamming_degree_identity {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    hamming A r s=rowDegree (List.finRange n) (indicator A) r+
      rowDegree (List.finRange n) (indicator A) s-
      2*codegree (List.finRange n) (indicator A) r s := by
  have h : ∀ c ∈ List.finRange n,
      (if A r c=A s c then (0:Rat) else 1)=indicator A r c+indicator A s c-
        2*(indicator A r c*indicator A s c) := by
    intro c hc
    cases hr : A r c <;> cases hs : A s c <;>
      simp [indicator, hr, hs, ratBit] <;> grind
  unfold hamming rowDegree codegree
  rw [sum_congr (List.finRange n) _ _ h, sum_sub, sum_add, sum_mul_left]

theorem degree_diff_le_hamming {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    rowDegree (List.finRange n) (indicator A) r-
      rowDegree (List.finRange n) (indicator A) s≤hamming A r s := by
  have h := sum_le (List.finRange n)
    (fun c => indicator A r c-indicator A s c)
    (fun c => if A r c=A s c then (0:Rat) else 1) (by
      intro c hc
      cases hr : A r c <;> cases hs : A s c <;>
        simp [indicator, hr, hs, ratBit] <;> grind)
  rw [sum_sub] at h
  exact h

theorem row_degree_nonneg {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    0≤rowDegree (List.finRange n) (indicator A) r := by
  apply sum_nonneg
  intro c hc
  exact (ratBit_range _).1

theorem row_degree_upper {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    rowDegree (List.finRange n) (indicator A) r≤(n : Rat) := by
  have h := sum_le (List.finRange n) (indicator A r) (fun _ => 1)
    (fun c hc => (ratBit_range _).2)
  rw [sum_const] at h
  simp only [List.length_finRange] at h
  change rowDegree (List.finRange n) (indicator A) r≤(n : Rat)*1 at h
  grind

theorem actual_codegree_range {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    0≤codegree (List.finRange n) (indicator A) r s ∧
      codegree (List.finRange n) (indicator A) r s≤
        rowDegree (List.finRange n) (indicator A) r := by
  exact codegree_range (List.finRange m) (List.finRange n) (indicator A)
    (by intro x hx c hc; exact ratBit_range _) r s (finRange_mem r) (finRange_mem s)

theorem unshifted_nonneg (d t : Rat) (hd : 0≤d) (ht : 0≤t) (htd : t≤d) :
    0≤unshifted d t := by
  by_cases hz : d=0
  · simp only [unshifted, if_pos hz]
    decide
  · have hp : 0<d := by grind
    have hq := ratio_range t d ht htd hp
    have hg := g_nonneg (t/d) hq.1 hq.2
    rw [unshifted, if_neg hz]
    exact Rat.mul_nonneg hd hg

theorem directed_slack_nonneg {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m) : 0≤directedSlack A r s := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have h := actual_codegree_range A r s
  have hu := unshifted_nonneg _ _ (row_degree_nonneg A r) h.1 h.2
  unfold directedSlack
  have he := Rat.div_mul_cancel (a := unshifted
    (rowDegree (List.finRange n) (indicator A) r)
    (codegree (List.finRange n) (indicator A) r s)) (by grind : (n : Rat)≠0)
  apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
  grind

theorem symmetric_slack_nonneg {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m) : 0≤symmetricSlack A r s := by
  have hr := directed_slack_nonneg hn A r s
  have hs := directed_slack_nonneg hn A s r
  unfold symmetricSlack
  grind

theorem symmetric_slack_symm {m n : Nat}
    (A : Fin m → Fin n → Bool) (r s : Fin m) :
    symmetricSlack A r s=symmetricSlack A s r := by
  unfold symmetricSlack
  exact Rat.add_comm _ _

/-- Both near-one scalar contributions add to the actual Hamming distance. -/
theorem near_hamming_le_four_slack {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hd : 3*(n : Rat)≤5*rowDegree (List.finRange n) (indicator A) r)
    (hnear : 20*hamming A r s≤(n : Rat)) :
    rowDistance A r s≤4*symmetricSlack A r s := by
  let d := rowDegree (List.finRange n) (indicator A) r
  let e := rowDegree (List.finRange n) (indicator A) s
  let t := codegree (List.finRange n) (indicator A) r s
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have hdn : (0:Rat)<d := by dsimp [d]; grind
  have hh := hamming_degree_identity A r s
  have hdiff := degree_diff_le_hamming A r s
  have hen : (0:Rat)<e := by dsimp [d,e] at *; grind
  have hr := actual_codegree_range A r s
  have hs := actual_codegree_range A s r
  rw [codegree_symmetry m n A s r] at hs
  have ht0 : (0:Rat)≤t := hr.1
  have htd : t≤d := hr.2
  have hte : t≤e := hs.2
  have hqd := ratio_range t d ht0 htd hdn
  have hqe := ratio_range t e ht0 hte hen
  have htdid := Rat.div_mul_cancel (a := t) (b := d) (by grind : d≠0)
  have hteid := Rat.div_mul_cancel (a := t) (b := e) (by grind : e≠0)
  have hqd3 : (3/4 : Rat)≤t/d := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hdn
    have hid : (3/4 : Rat)*d=3*d/4 := by grind
    rw [hid, htdid]
    apply Rat.le_of_mul_le_mul_right (c := (4:Rat)) ?_ (by decide)
    rw [Rat.div_mul_cancel (by decide)]
    dsimp [d,e,t] at *
    grind
  have hqe3 : (3/4 : Rat)≤t/e := by
    apply Rat.le_of_mul_le_mul_right (c := e) ?_ hen
    have hid : (3/4 : Rat)*e=3*e/4 := by grind
    rw [hid, hteid]
    apply Rat.le_of_mul_le_mul_right (c := (4:Rat)) ?_ (by decide)
    rw [Rat.div_mul_cancel (by decide)]
    dsimp [d,e,t] at *
    grind
  have hgd := g_one_root_linear (t/d) hqd3 hqd.2
  have hge := g_one_root_linear (t/e) hqe3 hqe.2
  have hmd := Rat.mul_le_mul_of_nonneg_left hgd (Rat.le_of_lt hdn)
  have hme := Rat.mul_le_mul_of_nonneg_left hge (Rat.le_of_lt hen)
  have hmd4 := Rat.mul_le_mul_of_nonneg_left hmd (by decide : (0:Rat)≤4)
  have hme4 := Rat.mul_le_mul_of_nonneg_left hme (by decide : (0:Rat)≤4)
  have hxd : 4*(d*((1-t/d)/4))=d-t := by
    have h := Rat.div_mul_cancel (a := 1-t/d) (b := (4:Rat)) (by decide)
    grind
  have hxe : 4*(e*((1-t/e)/4))=e-t := by
    have h := Rat.div_mul_cancel (a := 1-t/e) (b := (4:Rat)) (by decide)
    grind
  rw [hxd] at hmd4
  rw [hxe] at hme4
  have hraw : hamming A r s≤4*(d*g (t/d)+e*g (t/e)) := by
    dsimp [d,e,t] at *
    grind
  have hformula : symmetricSlack A r s*(n : Rat)=d*g (t/d)+e*g (t/e) := by
    unfold symmetricSlack directedSlack
    rw [codegree_symmetry m n A s r]
    change (unshifted d t/(n : Rat)+unshifted e t/(n : Rat))*(n : Rat)=_
    rw [unshifted, if_neg (by grind : d≠0), unshifted, if_neg (by grind : e≠0)]
    have h1 := Rat.div_mul_cancel (a := d*g (t/d)) hnne
    have h2 := Rat.div_mul_cancel (a := e*g (t/e)) hnne
    grind
  have hdist : rowDistance A r s*(n : Rat)=hamming A r s := Rat.div_mul_cancel hnne
  apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
  grind

#print axioms hamming_triangle
#print axioms hamming_degree_identity
#print axioms near_hamming_le_four_slack
end StabilityClustering


==> anc/lean/extended-lean-companion/subcritical-core/source/StabilityRepresentative.lean <==
import StabilityHamming

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack GridModel

def countWhere {k : Nat} (P : Fin k → Bool) : Rat :=
  sum (List.finRange k) (fun i => if P i then 1 else 0)

def rowSlackSum {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  sum (List.finRange m) (symmetricSlack A r)

def rowVarianceSum {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => (rowMass A r-2/3)^2)

def colVarianceSum {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange n) (fun c => (colMass A c-2/3)^2)

def representativeScore {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  (m : Rat)*(rowMass A r-2/3)^2+rowSlackSum A r

def GoodRepresentative {m n : Nat} (A : Fin m → Fin n → Bool) (delta : Rat)
    (r : Fin m) : Prop :=
  (rowMass A r-2/3)^2≤10000*delta ∧ rowSlackSum A r≤10000*delta*(m : Rat)

theorem row_slack_nonneg {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) : 0≤rowSlackSum A r := by
  exact sum_nonneg (List.finRange m) _ (fun s hs => symmetric_slack_nonneg hn A r s)

theorem score_nonneg {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) : 0≤representativeScore A r := by
  have hs := row_slack_nonneg hn A r
  have hq : (0:Rat)≤(rowMass A r-2/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hp := Rat.mul_nonneg (Rat.natCast_nonneg (a := m)) hq
  unfold representativeScore
  grind

theorem sum_representative_score {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange m) (representativeScore A)=
      (m : Rat)*rowVarianceSum A+globalSymmetric A := by
  unfold representativeScore rowVarianceSum globalSymmetric rowSlackSum
  rw [sum_add, sum_mul_left]

theorem score_implies_good {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (delta : Rat) (r : Fin m)
    (hscore : representativeScore A r≤10000*delta*(m : Rat)) :
    GoodRepresentative A delta r := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hs := row_slack_nonneg hn A r
  have hq : (0:Rat)≤(rowMass A r-2/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hp := Rat.mul_nonneg (Rat.le_of_lt hmR) hq
  unfold GoodRepresentative representativeScore at *
  constructor
  · apply Rat.le_of_mul_le_mul_left (c := (m : Rat)) ?_ hmR
    grind
  · grind

/-- Finite Markov selection: a genuine row survives any forbidden set of
    at most 90 percent of the rows, and has both required representative bounds. -/
theorem representative_outside {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (delta : Rat) (hdelta : 0<delta)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hslack : globalSymmetric A≤46*delta*(m : Rat)^2)
    (forbidden : Fin m → Bool) (hforbidden : 10*countWhere forbidden≤9*(m : Rat)) :
    ∃ r : Fin m, forbidden r=false ∧ GoodRepresentative A delta r := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hp := Rat.mul_pos hdelta hmR
  have hm2 := Rat.mul_pos hmR hmR
  have hdm2 := Rat.mul_pos hdelta hm2
  have hsum : sum (List.finRange m) (representativeScore A)≤47*delta*(m : Rat)^2 := by
    rw [sum_representative_score]
    have h := Rat.mul_le_mul_of_nonneg_left hvar (Rat.le_of_lt hmR)
    grind
  apply Classical.byContradiction
  intro hnone
  have hrow : ∀ r ∈ List.finRange m,
      10000*delta*(m : Rat)≤representativeScore A r+
        10000*delta*(m : Rat)*(if forbidden r then (1:Rat) else 0) := by
    intro r hr
    by_cases hf : forbidden r=true
    · rw [if_pos hf]
      have h := score_nonneg hn A r
      grind
    · have hf0 : forbidden r=false := Bool.eq_false_iff.mpr hf
      rw [if_neg hf]
      have hnot : ¬representativeScore A r≤10000*delta*(m : Rat) := by
        intro hscore
        exact hnone ⟨r,hf0,score_implies_good hm hn A delta r hscore⟩
      grind
  have h := sum_le (List.finRange m) _ _ hrow
  rw [sum_const, sum_add, sum_mul_left] at h
  simp only [List.length_finRange] at h
  change (m : Rat)*(10000*delta*(m : Rat))≤
    sum (List.finRange m) (representativeScore A)+
    (10000*delta*(m : Rat))*countWhere forbidden at h
  have hf := Rat.mul_le_mul_of_nonneg_left hforbidden
    (show 0≤1000*delta*(m : Rat) by grind)
  grind

theorem representative_exists {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (delta : Rat) (hdelta : 0<delta)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hslack : globalSymmetric A≤46*delta*(m : Rat)^2) :
    ∃ r : Fin m, GoodRepresentative A delta r := by
  have hzero : countWhere (fun _ : Fin m => false)=0 := by
    unfold countWhere
    simp only [Bool.false_eq_true, ite_false]
    rw [sum_const]
    grind
  have hm0 : (0:Rat)≤(m : Rat) := Rat.natCast_nonneg
  have h := representative_outside hm hn A delta hdelta hvar hslack
    (fun _ => false) (by rw [hzero]; grind)
  obtain ⟨r,hr,hgood⟩ := h
  exact ⟨r,hgood⟩

/-- Summing the proved pointwise near estimate gives the paper's linear cost. -/
theorem near_class_total_edit {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m)
    (hd : 3*(n : Rat)≤5*rowDegree (List.finRange n) (indicator A) r) :
    sum (List.finRange m) (fun s => if 20*hamming A r s≤(n : Rat)
      then rowDistance A r s else 0)≤4*rowSlackSum A r := by
  have h := sum_le (List.finRange m)
    (fun s => if 20*hamming A r s≤(n : Rat) then rowDistance A r s else 0)
    (fun s => 4*symmetricSlack A r s) (by
      intro s hs
      dsimp
      split
      · exact near_hamming_le_four_slack hn A r s hd ‹_›
      · have h0 := symmetric_slack_nonneg hn A r s
        grind)
  rw [sum_mul_left] at h
  exact h

#print axioms representative_outside
#print axioms representative_exists
#print axioms near_class_total_edit
end StabilityClustering


==> anc/lean/extended-lean-companion/subcritical-core/source/StabilityRootControl.lean <==
import StabilityRepresentative

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack GridModel

def codegreeRatio {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  codegree (List.finRange n) (indicator A) r s/
    rowDegree (List.finRange n) (indicator A) r

def rootError {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  min ((codegreeRatio A r s-1/2)^2) ((1-codegreeRatio A r s)^2)

theorem row_mass_mul_width {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) :
    rowMass A r*(n : Rat)=rowDegree (List.finRange n) (indicator A) r := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  exact Rat.div_mul_cancel (by grind)

theorem row_mass_range {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) : 0≤rowMass A r ∧ rowMass A r≤1 := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  exact ratio_range _ _ (row_degree_nonneg A r) (row_degree_upper A r) hnR

theorem positive_degree_of_half {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m)
    (hd : (n : Rat)≤2*rowDegree (List.finRange n) (indicator A) r) :
    0<rowDegree (List.finRange n) (indicator A) r := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  grind

theorem actual_ratio_range {m n : Nat}
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    0≤codegreeRatio A r s ∧ codegreeRatio A r s≤1 := by
  have ht := actual_codegree_range A r s
  exact ratio_range _ _ ht.1 ht.2 hd

theorem root_error_nonneg {m n : Nat}
    (A : Fin m → Fin n → Bool) (r s : Fin m) : 0≤rootError A r s := by
  have h1 : (0:Rat)≤(codegreeRatio A r s-1/2)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have h2 : (0:Rat)≤(1-codegreeRatio A r s)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold rootError
  change 0≤if (codegreeRatio A r s-1/2)^2≤(1-codegreeRatio A r s)^2
    then (codegreeRatio A r s-1/2)^2 else (1-codegreeRatio A r s)^2
  split <;> assumption

/-- The scalar two-root error is controlled by the actual symmetric slack. -/
theorem root_error_le_two_slack {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hd : (n : Rat)≤2*rowDegree (List.finRange n) (indicator A) r) :
    rootError A r s≤2*symmetricSlack A r s := by
  let d := rowDegree (List.finRange n) (indicator A) r
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hp := positive_degree_of_half hn A r hd
  have hq := actual_ratio_range A r s hp
  have hg := g_nonneg (codegreeRatio A r s) hq.1 hq.2
  have hroot := g_two_root_square (codegreeRatio A r s) hq.1 hq.2
  have hcost : directedSlack A r s*(n : Rat)=d*g (codegreeRatio A r s) := by
    unfold directedSlack unshifted
    rw [if_neg (by grind : rowDegree (List.finRange n) (indicator A) r≠0)]
    exact Rat.div_mul_cancel (by grind)
  have hother := directed_slack_nonneg hn A s r
  have hsum : directedSlack A r s≤symmetricSlack A r s := by
    unfold symmetricSlack
    grind
  have hraw := Rat.mul_le_mul_of_nonneg_right hd hg
  have hboth := Rat.mul_le_mul_of_nonneg_right hsum (Rat.le_of_lt hnR)
  have hgS : g (codegreeRatio A r s)≤2*symmetricSlack A r s := by
    apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
    dsimp [d] at hcost
    grind
  change rootError A r s≤g (codegreeRatio A r s) at hroot
  grind

/-- Fixed-threshold Markov bound; all sets and weights are actual matrix quantities. -/
theorem atypical_count_bound {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m)
    (hd : (n : Rat)≤2*rowDegree (List.finRange n) (indicator A) r)
    (K : Rat) (hK : 0≤K) :
    countWhere (fun s => decide (1<K*(rowMass A s-2/3)^2 ∨ 1<K*rootError A r s))≤
      K*rowVarianceSum A+2*K*rowSlackSum A r := by
  have hpoint : ∀ s ∈ List.finRange m,
      (if decide (1<K*(rowMass A s-2/3)^2 ∨ 1<K*rootError A r s) then (1:Rat) else 0)≤
      K*(rowMass A s-2/3)^2+2*K*symmetricSlack A r s := by
    intro s hs
    have hv : (0:Rat)≤(rowMass A s-2/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
    have hvr := Rat.mul_nonneg hK hv
    have hs0 := symmetric_slack_nonneg hn A r s
    have hsp := Rat.mul_nonneg hK hs0
    have he := root_error_le_two_slack hn A r s hd
    have hep := Rat.mul_le_mul_of_nonneg_left he hK
    simp only [decide_eq_true_eq]
    split <;> grind
  have h := sum_le (List.finRange m) _ _ hpoint
  rw [sum_add, sum_mul_left, sum_mul_left] at h
  exact h

#print axioms root_error_le_two_slack
#print axioms atypical_count_bound
end StabilityClustering


==> anc/lean/extended-lean-companion/subcritical-core/source/StabilityRowClustering.lean <==
import StabilityThreeRepresentatives

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack GridModel

def outsideThree {m n : Nat} (A : Fin m → Fin n → Bool) (r s t x : Fin m) : Bool :=
  !(nearRow A r x || nearRow A s x || nearRow A t x)

def prototypeRow {m : Nat} (r s t : Fin m) (i : Fin 3) : Fin m :=
  if i=0 then r else if i=1 then s else t

def prototypeLabel {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) (x : Fin m) : Fin 3 :=
  if nearRow A r x then 0 else if nearRow A s x then 1 else 2

def labelMass {m : Nat} (label : Fin m → Fin 3) (i : Fin 3) : Rat :=
  countWhere (fun x => decide (label x=i))/(m : Rat)

def copyEdit {m n : Nat} (A : Fin m → Fin n → Bool)
    (rep : Fin 3 → Fin m) (label : Fin m → Fin 3) : Rat :=
  sum (List.finRange m) (fun x => rowDistance A x (rep (label x)))/(m : Rat)

theorem outside_three_count {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s t : Fin m) (delta : Rat)
    (hdelta : 0≤delta) (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hr : GoodRepresentative A delta r) (hs : GoodRepresentative A delta s)
    (ht : GoodRepresentative A delta t)
    (hrs : 50*zeroOverlap A r s≤1) (hrt : 50*zeroOverlap A r t≤1)
    (hst : 50*zeroOverlap A s t≤1) :
    countWhere (outsideThree A r s t)≤6000000000*delta*(m : Rat) := by
  have hrtp := good_representative_typical A r delta hsmall hr
  have hstp := good_representative_typical A s delta hsmall hs
  have http := good_representative_typical A t delta hsmall ht
  have hdr := typical_representative_degree hn A r hrtp
  have hds := typical_representative_degree hn A s hstp
  have hdt := typical_representative_degree hn A t http
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hp : ∀ x ∈ List.finRange m,
      (if outsideThree A r s t x then (1:Rat) else 0)≤
      90000*(rowMass A x-2/3)^2+
        180000*(symmetricSlack A r x+symmetricSlack A s x+symmetricSlack A t x) := by
    intro x hx
    have hv : (0:Rat)≤(rowMass A x-2/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
    have sr0 := symmetric_slack_nonneg hn A r x
    have ss0 := symmetric_slack_nonneg hn A s x
    have st0 := symmetric_slack_nonneg hn A t x
    have rr := root_error_le_two_slack hn A r x (by grind)
    have rs := root_error_le_two_slack hn A s x (by grind)
    have rt := root_error_le_two_slack hn A t x (by grind)
    split
    · rename_i hout
      have hfail : 1<90000*(rowMass A x-2/3)^2 ∨
          1<90000*rootError A r x ∨ 1<90000*rootError A s x ∨
          1<90000*rootError A t x := by
        apply Classical.byContradiction
        intro hnot
        have hcover := three_prototypes_cover_typical hn A r s t x hrtp hstp http
          (by grind) hrs hrt hst (by grind) (by grind) (by grind)
        have hnearr : nearRow A r x=false := by
          cases he : nearRow A r x <;> simp_all [outsideThree]
        have hnears : nearRow A s x=false := by
          cases he : nearRow A s x <;> simp_all [outsideThree]
        have hneart : nearRow A t x=false := by
          cases he : nearRow A t x <;> simp_all [outsideThree]
        simp only [nearRow,decide_eq_false_iff_not] at hnearr hnears hneart
        grind
      grind
    · grind
  have h := sum_le (List.finRange m) _ _ hp
  rw [sum_add,sum_mul_left,sum_mul_left,sum_add,sum_add] at h
  change countWhere (outsideThree A r s t)≤90000*rowVarianceSum A+
    180000*(rowSlackSum A r+rowSlackSum A s+rowSlackSum A t) at h
  have hv := Rat.mul_le_mul_of_nonneg_left hvar (by decide : (0:Rat)≤90000)
  have hsum : rowSlackSum A r+rowSlackSum A s+rowSlackSum A t≤30000*delta*(m : Rat) := by
    have h1 := hr.2; have h2 := hs.2; have h3 := ht.2; grind
  have hsum' := Rat.mul_le_mul_of_nonneg_left hsum (by decide : (0:Rat)≤180000)
  have hdm := Rat.mul_nonneg hdelta (Rat.natCast_nonneg (a := m))
  grind

theorem row_distance_symm {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    rowDistance A r s=rowDistance A s r := by
  unfold rowDistance
  rw [hamming_symm A r s]

theorem row_distance_range {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m) : 0≤rowDistance A r s ∧ rowDistance A r s≤1 := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  exact ratio_range _ _ (hamming_nonneg A r s) (hamming_le_width A r s) hnR

theorem prototype_copy_edit_bound {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s t : Fin m) (delta : Rat)
    (hdelta : 0≤delta) (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hr : GoodRepresentative A delta r) (hs : GoodRepresentative A delta s)
    (ht : GoodRepresentative A delta t)
    (hrs : 50*zeroOverlap A r s≤1) (hrt : 50*zeroOverlap A r t≤1)
    (hst : 50*zeroOverlap A s t≤1) :
    copyEdit A (prototypeRow r s t) (prototypeLabel A r s)≤10000000000*delta := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hdr := typical_representative_degree hn A r
    (good_representative_typical A r delta hsmall hr)
  have hds := typical_representative_degree hn A s
    (good_representative_typical A s delta hsmall hs)
  have hdt := typical_representative_degree hn A t
    (good_representative_typical A t delta hsmall ht)
  have hout := outside_three_count hn A r s t delta hdelta hsmall hvar hr hs ht hrs hrt hst
  have hp : ∀ x ∈ List.finRange m,
      rowDistance A x (prototypeRow r s t (prototypeLabel A r s x))≤
      (if nearRow A r x then rowDistance A r x else 0)+
      (if nearRow A s x then rowDistance A s x else 0)+
      (if nearRow A t x then rowDistance A t x else 0)+
      (if outsideThree A r s t x then (1:Rat) else 0) := by
    intro x hx
    have hxr := (row_distance_range hn A r x).1
    have hxs := (row_distance_range hn A s x).1
    have hxt := (row_distance_range hn A t x).1
    have hxt1 := (row_distance_range hn A t x).2
    rw [row_distance_symm A x]
    cases hrx : nearRow A r x <;> cases hsx : nearRow A s x <;> cases htx : nearRow A t x <;>
      simp [prototypeLabel,prototypeRow,outsideThree,hrx,hsx,htx] <;> grind
  have h := sum_le (List.finRange m) _ _ hp
  rw [sum_add,sum_add,sum_add] at h
  have hnearR := near_class_total_edit hn A r hdr
  have hnearS := near_class_total_edit hn A s hds
  have hnearT := near_class_total_edit hn A t hdt
  simp only [nearRow,decide_eq_true_eq] at h
  have hsumslack : rowSlackSum A r+rowSlackSum A s+rowSlackSum A t≤30000*delta*(m : Rat) := by
    have h1 := hr.2; have h2 := hs.2; have h3 := ht.2; grind
  have htotal : sum (List.finRange m)
      (fun x => rowDistance A x (prototypeRow r s t (prototypeLabel A r s x)))≤
      10000000000*delta*(m : Rat) := by
    change sum (List.finRange m)
      (fun x => rowDistance A x (prototypeRow r s t (prototypeLabel A r s x)))≤
      _+_+_+countWhere (outsideThree A r s t) at h
    have hdm := Rat.mul_nonneg hdelta (Rat.le_of_lt hmR)
    grind
  have he : copyEdit A (prototypeRow r s t) (prototypeLabel A r s)*(m : Rat)=
      sum (List.finRange m)
        (fun x => rowDistance A x (prototypeRow r s t (prototypeLabel A r s x))) :=
    Rat.div_mul_cancel (by grind)
  apply Rat.le_of_mul_le_mul_right (c := (m : Rat)) ?_ hmR
  grind

theorem prototype_label_counts {m n : Nat}
    (A : Fin m → Fin n → Bool) (r s t : Fin m)
    (hrs : (n : Rat)<10*hamming A r s)
    (hrt : (n : Rat)<10*hamming A r t)
    (hst : (n : Rat)<10*hamming A s t) :
    countWhere (fun x => decide (prototypeLabel A r s x=0))=nearCount A r ∧
    countWhere (fun x => decide (prototypeLabel A r s x=1))=nearCount A s ∧
    countWhere (fun x => decide (prototypeLabel A r s x=2))=
      nearCount A t+countWhere (outsideThree A r s t) := by
  have hzero : ∀ x ∈ List.finRange m,
      (if decide (prototypeLabel A r s x=0) then (1:Rat) else 0)=
      (if nearRow A r x then (1:Rat) else 0) := by
    intro x hx
    cases hrx : nearRow A r x <;> cases hsx : nearRow A s x <;>
      simp [prototypeLabel,hrx,hsx]
  have hone : ∀ x ∈ List.finRange m,
      (if decide (prototypeLabel A r s x=1) then (1:Rat) else 0)=
      (if nearRow A s x then (1:Rat) else 0) := by
    intro x hx
    have hdis := separated_near_classes_disjoint A r s hrs x
    cases hrx : nearRow A r x <;> cases hsx : nearRow A s x <;>
      simp_all [prototypeLabel]
  have htwo : ∀ x ∈ List.finRange m,
      (if decide (prototypeLabel A r s x=2) then (1:Rat) else 0)=
      (if nearRow A t x then (1:Rat) else 0)+
      (if outsideThree A r s t x then (1:Rat) else 0) := by
    intro x hx
    have hdrs := separated_near_classes_disjoint A r s hrs x
    have hdrt := separated_near_classes_disjoint A r t hrt x
    have hdst := separated_near_classes_disjoint A s t hst x
    cases hrx : nearRow A r x <;> cases hsx : nearRow A s x <;> cases htx : nearRow A t x <;>
      simp_all [prototypeLabel,outsideThree] <;> grind
  constructor
  · exact sum_congr (List.finRange m) _ _ hzero
  constructor
  · exact sum_congr (List.finRange m) _ _ hone
  · have h := sum_congr (List.finRange m) _ _ htwo
    rw [sum_add] at h
    exact h

theorem quotient_quarter_interval (a b : Rat) (hb : 0<b)
    (hlo : b≤4*a) (hhi : 12*a≤5*b) : 1/4≤a/b ∧ a/b≤5/12 := by
  have hcan := Rat.div_mul_cancel (a := a) (b := b) (by grind : b≠0)
  have hquarter : (1/4 : Rat)*4=1 := Rat.div_mul_cancel (by decide)
  have hupper : (5/12 : Rat)*12=5 := Rat.div_mul_cancel (by decide)
  have hlid : (1/4 : Rat)*b*4=b := by
    calc
      (1/4 : Rat)*b*4=((1/4 : Rat)*4)*b := by grind
      _=b := by rw [hquarter,Rat.one_mul]
  have huid : (5/12 : Rat)*b*12=5*b := by
    calc
      (5/12 : Rat)*b*12=((5/12 : Rat)*12)*b := by grind
      _=5*b := by rw [hupper]
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := b) ?_ hb
    rw [hcan]
    apply Rat.le_of_mul_le_mul_right (c := (4:Rat)) ?_ (by decide)
    rw [hlid]
    grind
  · apply Rat.le_of_mul_le_mul_right (c := b) ?_ hb
    rw [hcan]
    apply Rat.le_of_mul_le_mul_right (c := (12:Rat)) ?_ (by decide)
    rw [huid]
    grind

theorem prototype_label_mass_bounds {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s t : Fin m) (delta : Rat)
    (hdelta : 0≤delta) (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hcol : colVarianceSum A≤delta*(n : Rat))
    (hr : GoodRepresentative A delta r) (hs : GoodRepresentative A delta s)
    (ht : GoodRepresentative A delta t)
    (hrs : 50*zeroOverlap A r s≤1 ∧ (n : Rat)<10*hamming A r s)
    (hrt : 50*zeroOverlap A r t≤1 ∧ (n : Rat)<10*hamming A r t)
    (hst : 50*zeroOverlap A s t≤1 ∧ (n : Rat)<10*hamming A s t) :
    ∀ i : Fin 3, 1/4≤labelMass (prototypeLabel A r s) i ∧
      labelMass (prototypeLabel A r s) i≤5/12 := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hcounts := prototype_label_counts A r s t hrs.2 hrt.2 hst.2
  have mr := representative_near_class_mass hm hn A r delta hdelta hsmall hvar hcol hr
  have ms := representative_near_class_mass hm hn A s delta hdelta hsmall hvar hcol hs
  have mt := representative_near_class_mass hm hn A t delta hdelta hsmall hvar hcol ht
  have hout := outside_three_count hn A r s t delta hdelta hsmall hvar hr hs ht hrs.1 hrt.1 hst.1
  have hout0 : 0≤countWhere (outsideThree A r s t) := by
    apply sum_nonneg
    intro x hx
    split <;> decide
  have hsM := Rat.mul_le_mul_of_nonneg_right hsmall (Rat.le_of_lt hmR)
  intro i
  have hi : i=0 ∨ i=1 ∨ i=2 := by omega
  obtain hi | hi | hi := hi
  · subst i
    unfold labelMass
    rw [hcounts.1]
    exact quotient_quarter_interval _ _ hmR (by grind) (by grind)
  · subst i
    unfold labelMass
    rw [hcounts.2.1]
    exact quotient_quarter_interval _ _ hmR (by grind) (by grind)
  · subst i
    unfold labelMass
    rw [hcounts.2.2]
    exact quotient_quarter_interval _ _ hmR (by grind) (by grind)

/-- Explicit finite row-clustering theorem. The three actual prototype rows and
    their row labels are constructed from the two variance bounds and the actual
    symmetric-slack sum. No existence of prototypes or cluster partition is assumed. -/
theorem finite_row_clustering {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (delta : Rat) (hdelta : 0<delta)
    (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hcol : colVarianceSum A≤delta*(n : Rat))
    (hslack : globalSymmetric A≤46*delta*(m : Rat)^2) :
    ∃ (rep : Fin 3 → Fin m) (label : Fin m → Fin 3),
      (∀ i : Fin 3, 1/4≤labelMass label i ∧ labelMass label i≤5/12) ∧
      copyEdit A rep label≤10000000000*delta := by
  obtain ⟨r,s,t,hr,hs,ht,hrs,hrt,hst⟩ :=
    three_good_representatives hm hn A delta hdelta hsmall hvar hcol hslack
  exact ⟨prototypeRow r s t,prototypeLabel A r s,
    prototype_label_mass_bounds hm hn A r s t delta (Rat.le_of_lt hdelta)
      hsmall hvar hcol hr hs ht hrs hrt hst,
    prototype_copy_edit_bound hm hn A r s t delta (Rat.le_of_lt hdelta)
      hsmall hvar hr hs ht hrs.1 hrt.1 hst.1⟩

#print axioms finite_row_clustering
#print axioms prototype_label_mass_bounds
#print axioms outside_three_count
#print axioms prototype_copy_edit_bound
end StabilityClustering


==> anc/lean/extended-lean-companion/subcritical-core/source/StabilitySlack.lean <==
import PairedDensity

/-! Rational, finite retained slack from literal C3 and full pairing coverage.
Zero-degree rows contribute zero; the shifted sum excludes its diagonal. -/
namespace StabilitySlack
open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralBoundary GridModel PairedRational
  PairedCounting PairedOpenGeometry PairedRow

def g (q : Rat) : Rat := 2*q*B q-3*q+1

def shifted (d t : Rat) : Rat :=
  if d=0 then 0 else d*g (max 0 (t-1)/d)

def rowShifted {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  sum (List.finRange m) (fun s => if s=r then 0 else
    shifted (rowDegree (List.finRange n) (indicator A) r)
      (codegree (List.finRange n) (indicator A) r s))

def globalShifted {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (rowShifted A)

theorem g_zero : g 0=1 := by unfold g; grind

theorem g_one : g 1=0 := by
  have h := B_mul_den 1
  unfold den at h
  unfold g
  grind

theorem g_nonneg (q : Rat) (h0 : 0≤q) (h1 : q≤1) : 0≤g q := by
  have h := rational_minorant q h0 h1
  unfold g
  grind

/-- The scalar minorant keeps, rather than discards, the nonnegative slack. -/
theorem retained_shifted_minorant (d t : Rat) (hd : 0<d) (ht : 1≤t) :
    3*t-d-3+shifted d t≤2*t*B ((t-1)/d) := by
  have hn : d≠0 := by grind
  have he := Rat.div_mul_cancel (a := t-1) hn
  have hm : max 0 (t-1)=t-1 := by
    change (if (0:Rat)≤t-1 then t-1 else 0)=t-1
    exact if_pos (by grind)
  rw [shifted, if_neg hn, hm]
  have hb := (B_range ((t-1)/d)).1
  have heB := congrArg (fun x : Rat => 2*x*B ((t-1)/d)) he
  unfold g
  grind

/-- The zero-codegree branch of the same retained inequality. -/
theorem retained_shifted_zero (d : Rat) (hd : 0<d) :
    3*0-d-3+shifted d 0≤2*0*B ((0-1)/d) := by
  have hn : d≠0 := by grind
  have hm : max (0:Rat) (0-1)=0 := by
    change (if (0:Rat)≤0-1 then 0-1 else 0)=0
    exact if_neg (by grind)
  rw [shifted, if_neg hn, hm]
  have hz : (0:Rat)/d=0 := by
    have he := Rat.div_mul_cancel (a := 0) hn
    grind
  rw [hz, g_zero]
  grind

/-- The row inequality from C3; its retained sum includes zero codegrees. -/
theorem retained_row_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) :
    3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r)+rowShifted A r≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+3*((m : Rat)-1) := by
  have hA : ∀ r ∈ List.finRange m, ∀ c ∈ List.finRange n,
      0≤indicator A r c ∧ indicator A r c≤1 := by
    intro r hr c hc; exact ratBit_range _
  have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1) r (finRange_mem r)
  by_cases hz : rowDegree (List.finRange n) (indicator A) r=0
  · have hs : rowShifted A r=0 := by
      unfold rowShifted
      rw [sum_congr (List.finRange m) _ (fun _ => 0)]
      · rw [sum_const]; grind
      · intro s hs
        simp only [hz, shifted]
        split <;> rfl
    rw [hs, Rat.add_zero]
    exact general_row_bound m n A pairs cover hc r
  · have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by grind
    let d := rowDegree (List.finRange n) (indicator A) r
    let phi := fun s => if s=r then (0:Rat) else codegree (List.finRange n) (indicator A) r s*
      B ((codegree (List.finRange n) (indicator A) r s-1)/d)
    let psi := fun s => if s=r then (0:Rat) else
      shifted d (codegree (List.finRange n) (indicator A) r s)
    have hp : ∀ s ∈ List.finRange m,
        3*codegree (List.finRange n) (indicator A) r s-d-3+psi s≤
          2*phi s+(2*d-3)*flag s r := by
      intro s hs
      by_cases hsr : s=r
      · subst s
        rw [codegree_self]
        simp only [phi, psi, if_pos rfl, flag_self]
        dsimp [d]
        grind
      · rw [flag_ne s r hsr]
        by_cases hzero : codegree (List.finRange n) (indicator A) r s=0
        · have h := retained_shifted_zero d hpos
          simpa only [phi, psi, if_neg hsr, hzero, Rat.mul_zero, Rat.zero_mul, Rat.add_zero,
            Rat.mul_assoc] using h
        · obtain ⟨k,hk⟩ := codegree_integral m n A r s
          have hkpos : 1≤k := by
            apply Classical.byContradiction
            intro h
            have hk0 : k=0 := by omega
            rw [hk0] at hk
            exact hzero hk
          have hge : (1:Rat)≤codegree (List.finRange n) (indicator A) r s := by
            rw [hk]
            exact Rat.natCast_le_natCast.mpr hkpos
          have h := retained_shifted_minorant d _ hpos hge
          simpa only [phi, psi, if_neg hsr, Rat.mul_zero, Rat.add_zero,
            Rat.mul_assoc] using h
    have hsum := sum_le (List.finRange m) _ _ hp
    have hflag : sum (List.finRange m) (fun s => flag s r)=1 := by
      have h := sum_single (List.finRange m) r (fun _ => (1:Rat))
        (finRange_nodup m) (finRange_mem r)
      simpa only [Rat.one_mul] using h
    rw [sum_add, sum_sub, sum_sub, sum_mul_left, sum_const, sum_const,
      sum_add, sum_mul_left, sum_mul_left, hflag] at hsum
    simp only [List.length_finRange] at hsum
    have hb := open_rational_bound m n A pairs cover hc r hpos
    change 2*sum (List.finRange m) phi≤_ at hb
    have hpsi : sum (List.finRange m) psi=rowShifted A r := rfl
    rw [hpsi] at hsum
    dsimp [d] at hsum
    grind

/-- Exact global retained-slack inequality, before the near-density assumption. -/
theorem retained_global_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    globalShifted A≤
      (2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)-
        3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2)+
        3*(m : Rat)*((m : Rat)-1) := by
  have h := sum_le (List.finRange m)
    (fun r => 3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r)+rowShifted A r)
    (fun r => total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+3*((m : Rat)-1))
    (fun r _ => retained_row_bound m n A pairs cover hc r)
  rw [sum_add, sum_mul_left, codegree_double_count, sum_add, sum_add,
    sum_const, sum_mul_left, sum_const] at h
  simp only [List.length_finRange] at h
  change 3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2)+
    globalShifted A≤(m : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
      (m : Rat)*(3*((m : Rat)-1)) at h
  grind

/-- The quadratic density defect is bounded without a smallness assumption. -/
theorem quadratic_defect_bound (alpha epsilon : Rat)
    (hden : 2/3-epsilon≤alpha) : 2*alpha-3*alpha^2≤2*epsilon := by
  have hs : (0:Rat)≤(2/3-alpha)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he : 2*alpha-3*alpha^2=2*(2/3-alpha)-3*(2/3-alpha)^2 := by grind
  rw [he]
  grind

/-- Rational bookkeeping for the exact retained bound and finite Cauchy. -/
theorem near_density_numeric (G E C m n alpha epsilon : Rat)
    (hm : 0<m) (hn : 0<n) (hepsilon : 0≤epsilon)
    (hE : E=alpha*m*n) (ha : alpha≤1) (hden : 2/3-epsilon≤alpha)
    (hC : E^2≤n*C)
    (hG : G≤(2*m+2)*E-3*C+3*m*(m-1)) :
    G≤3*(epsilon+1/m+1/n)*m^2*n := by
  have hm0 : 0≤m := Rat.le_of_lt hm
  have hn0 : 0≤n := Rat.le_of_lt hn
  have hm2 : (0:Rat)≤m^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hmn := Rat.mul_nonneg hm0 hn0
  have hm2n := Rat.mul_nonneg hm2 hn0
  have hsmall := quadratic_defect_bound alpha epsilon hden
  have hsmallM := Rat.mul_le_mul_of_nonneg_right hsmall hm2n
  have haM := Rat.mul_le_mul_of_nonneg_right ha hmn
  have hcm : alpha^2*m^2*n≤C := by
    apply Rat.le_of_mul_le_mul_right (c := n) ?_ hn
    have heq : alpha^2*m^2*n*n=(alpha*m*n)^2 := by grind
    rw [heq, ← hE]
    simpa only [Rat.mul_comm] using hC
  have hep := Rat.mul_nonneg hepsilon hm2n
  have hinvm := Rat.div_mul_cancel (a := (1:Rat)) (b := m) (by grind : m≠0)
  have hinvn := Rat.div_mul_cancel (a := (1:Rat)) (b := n) (by grind : n≠0)
  have hinvmM := congrArg (fun x : Rat => x*m*n) hinvm
  have hinvnM := congrArg (fun x : Rat => x*m^2) hinvn
  have hform : (2*m+2)*E-3*C+3*m*(m-1)=
      (2*alpha-3*alpha^2)*m^2*n+2*alpha*m*n+3*m^2-3*m-
        3*(C-alpha^2*m^2*n) := by rw [hE]; grind
  rw [hform] at hG
  have hpre : G≤(2*alpha-3*alpha^2)*m^2*n+2*alpha*m*n+3*m^2-3*m := by grind
  have hstep : G≤2*epsilon*m^2*n+2*m*n+3*m^2 := by grind
  have hrhs : 3*(epsilon+1/m+1/n)*m^2*n=3*epsilon*m^2*n+3*m*n+3*m^2 := by grind
  rw [hrhs]
  grind

/-- The manuscript's clamped global slack bound from literal C3. -/
theorem global_shifted_near_density (m n : Nat) (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (epsilon : Rat) (hepsilon : 0≤epsilon)
    (hdensity : 2/3-epsilon≤
      total (List.finRange m) (List.finRange n) (indicator A)/((m : Rat)*(n : Rat))) :
    globalShifted A≤3*(epsilon+1/(m : Rat)+1/(n : Rat))*(m : Rat)^2*(n : Rat) := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hmn := Rat.mul_pos hmR hnR
  let E := total (List.finRange m) (List.finRange n) (indicator A)
  let alpha := E/((m : Rat)*(n : Rat))
  have hE : E=alpha*(m : Rat)*(n : Rat) := by
    have h := Rat.div_mul_cancel (a := E) (by grind : (m : Rat)*(n : Rat)≠0)
    dsimp [alpha]
    grind
  have hrow : ∀ r ∈ List.finRange m,
      rowDegree (List.finRange n) (indicator A) r≤(n : Rat) := by
    intro r hr
    have h := sum_le (List.finRange n) (indicator A r) (fun _ => (1:Rat))
      (fun c hc => (ratBit_range (A r c)).2)
    rw [sum_const] at h
    simp only [List.length_finRange] at h
    change rowDegree (List.finRange n) (indicator A) r≤_ at h
    grind
  have htotal := sum_le (List.finRange m)
    (rowDegree (List.finRange n) (indicator A)) (fun _ => (n : Rat)) hrow
  rw [sum_const] at htotal
  simp only [List.length_finRange] at htotal
  change E≤(m : Rat)*(n : Rat) at htotal
  have ha : alpha≤1 := by
    apply Rat.le_of_mul_le_mul_right (c := (m : Rat)*(n : Rat)) ?_ hmn
    grind
  have hC := finite_cauchy (List.finRange n) (colDegree (List.finRange m) (indicator A))
  rw [← total_columns] at hC
  simp only [List.length_finRange] at hC
  exact near_density_numeric (globalShifted A) E
    (sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2))
    (m : Rat) (n : Rat) alpha epsilon hmR hnR hepsilon hE ha hdensity hC
    (retained_global_bound m n A pairs cover hc)

#print axioms retained_shifted_minorant
#print axioms retained_shifted_zero
#print axioms retained_row_bound
#print axioms retained_global_bound
#print axioms quadratic_defect_bound
#print axioms near_density_numeric
#print axioms global_shifted_near_density
end StabilitySlack


==> anc/lean/extended-lean-companion/subcritical-core/source/StabilitySlackCoercivity.lean <==
import StabilitySlackContinuity

namespace StabilitySlack
open PairedRational

/-- Exact factorization of the scalar gap; its only zeros in [0,1] are 1/2,1. -/
theorem g_mul_den (u : Rat) : g u*den u=(1-u)*(2*u-1)^2 := by
  have h := congrArg (fun x : Rat => 2*u*x) (B_mul_den u)
  unfold g den at *
  grind

theorem den_le_one (u : Rat) (h0 : 0≤u) (h1 : u≤1) : den u≤1 := by
  have h := Rat.mul_nonneg h0 (show 0≤1-u by grind)
  unfold den
  grind

/-- Square-distance control on the half-root side of the split. -/
theorem g_half_root_coercivity (u : Rat) (h0 : 0≤u) (h3 : u≤3/4) :
    (u-1/2)^2≤g u := by
  have hd := den_pos u
  have hdu := den_le_one u h0 (by grind)
  have hf : 0≤4*(1-u)-den u := by grind
  have hs : (0:Rat)≤(u-1/2)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hprod := Rat.mul_nonneg hf hs
  have hg := g_mul_den u
  have hidentity : (g u-(u-1/2)^2)*den u=
      (4*(1-u)-den u)*(u-1/2)^2 := by grind
  apply Rat.le_of_mul_le_mul_right (c := den u) ?_ hd
  grind

/-- Linear distance control near the root at one. -/
theorem g_one_root_linear (u : Rat) (h3 : 3/4≤u) (h1 : u≤1) :
    (1-u)/4≤g u := by
  have hd := den_pos u
  have hdu := den_le_one u (by grind) h1
  have hp := Rat.mul_nonneg (show 0≤4*u-3 by grind) (show 0≤4*u-1 by grind)
  have hepoly : 4*(2*u-1)^2-1=(4*u-3)*(4*u-1) := by grind
  rw [← hepoly] at hp
  have hf : 0≤4*(2*u-1)^2-den u := by grind
  have hprod := Rat.mul_nonneg (show 0≤1-u by grind) hf
  have hg := g_mul_den u
  have hidentity : (4*g u-(1-u))*den u=(1-u)*(4*(2*u-1)^2-den u) := by grind
  have hh : 1-u≤4*g u := by
    apply Rat.le_of_mul_le_mul_right (c := den u) ?_ hd
    grind
  have hdiv : ((1-u)/4)*4=1-u := Rat.div_mul_cancel (by decide)
  grind

/-- The high-root square estimate follows from its stronger linear bound. -/
theorem g_one_root_square (u : Rat) (h3 : 3/4≤u) (h1 : u≤1) :
    (1-u)^2≤g u := by
  have hl := g_one_root_linear u h3 h1
  have hp := Rat.mul_nonneg (show 0≤1-u by grind) (show 0≤u-3/4 by grind)
  have he : (1-u)*(u-3/4)=(1-u)/4-(1-u)^2 := by grind
  rw [he] at hp
  grind

/-- Squared distance to the two roots, expressed as the minimum of squares. -/
theorem g_two_root_square (u : Rat) (h0 : 0≤u) (h1 : u≤1) :
    min ((u-1/2)^2) ((1-u)^2)≤g u := by
  by_cases h3 : u≤3/4
  · have h := g_half_root_coercivity u h0 h3
    change (if (u-1/2)^2≤(1-u)^2 then (u-1/2)^2 else (1-u)^2)≤g u
    split <;> grind
  · have h := g_one_root_square u (by grind) h1
    change (if (u-1/2)^2≤(1-u)^2 then (u-1/2)^2 else (1-u)^2)≤g u
    split <;> grind

#print axioms g_mul_den
#print axioms den_le_one
#print axioms g_half_root_coercivity
#print axioms g_one_root_linear
#print axioms g_one_root_square
#print axioms g_two_root_square
end StabilitySlack


==> anc/lean/extended-lean-companion/subcritical-core/source/StabilitySlackContinuity.lean <==
import StabilitySlack

namespace StabilitySlack
open FiniteRatSums RationalSampling ListRatCounting PairedMatrixMoments
  BooleanMatrixGeometry PairedRational PairedCounting PairedOpenGeometry

theorem den_half (q : Rat) : 1/2≤den q := by
  have hs : (0:Rat)≤(2*q-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he : 2*den q-1=(2*q-1)^2 := by unfold den; grind
  rw [← he] at hs
  grind

theorem B_difference_identity (u v : Rat) :
    (B v-B u)*(den u*den v)=(v-u)*(u+v-2*u*v) := by
  have hu := congrArg (fun x : Rat => x*den v) (B_mul_den u)
  have hv := congrArg (fun x : Rat => x*den u) (B_mul_den v)
  unfold den at *
  grind

/-- A derivative-free rational Lipschitz bound for the response function. -/
theorem B_increment (u v : Rat) (hu0 : 0≤u) (huv : u≤v) (hv1 : v≤1) :
    0≤B v-B u ∧ B v-B u≤4*(v-u) := by
  have hv0 : 0≤v := by grind
  have hu1 : u≤1 := by grind
  have hdu := den_half u
  have hdv := den_half v
  have hdprod := Rat.mul_le_mul_of_nonneg_left hdv (show 0≤den u by grind)
  have hdhalf := Rat.mul_le_mul_of_nonneg_right hdu (show (0:Rat)≤1/2 by grind)
  have hehalf : (1/2:Rat)*(1/2)=1/4 := by grind
  rw [hehalf] at hdhalf
  have hden : 1/4≤den u*den v := Rat.le_trans hdhalf hdprod
  have hpos : 0<den u*den v := by grind
  have hp1 := Rat.mul_nonneg hu0 (show 0≤1-v by grind)
  have hp2 := Rat.mul_nonneg hv0 (show 0≤1-u by grind)
  have hn0 : 0≤u+v-2*u*v := by grind
  have hp3 := Rat.mul_nonneg hu0 hv0
  have hp4 := Rat.mul_nonneg (show 0≤1-u by grind) (show 0≤1-v by grind)
  have hn1 : u+v-2*u*v≤1 := by grind
  have hdiff : 0≤v-u := by grind
  have hnprod := Rat.mul_nonneg hdiff hn0
  have he := B_difference_identity u v
  have hnonneg : 0≤B v-B u := by
    apply Rat.le_of_mul_le_mul_right (c := den u*den v) ?_ hpos
    grind
  constructor
  · exact hnonneg
  · have hleft := Rat.mul_le_mul_of_nonneg_left hden hnonneg
    have hright := Rat.mul_le_mul_of_nonneg_left hn1 hdiff
    rw [he] at hleft
    have hcombine := Rat.le_trans hleft hright
    have hscaled := Rat.mul_le_mul_of_nonneg_left hcombine (by decide : (0:Rat)≤4)
    have hescale : 4*((B v-B u)*(1/4))=B v-B u := by grind
    rw [hescale] at hscaled
    simpa only [Rat.mul_one] using hscaled

/-- Both signed increments give a rational Lipschitz constant 13 on [0,1]. -/
theorem g_increment (u v : Rat) (hu0 : 0≤u) (huv : u≤v) (hv1 : v≤1) :
    -13*(v-u)≤g v-g u ∧ g v-g u≤13*(v-u) := by
  have hB := B_increment u v hu0 huv hv1
  have huB := B_range u
  have hv0 : 0≤v := by grind
  have hdiff : 0≤v-u := by grind
  have hbterm0 := Rat.mul_nonneg hv0 hB.1
  have hbterm1 := Rat.mul_le_mul_of_nonneg_right hv1 hB.1
  have huterm0 := Rat.mul_nonneg huB.1 hdiff
  have huterm1 := Rat.mul_le_mul_of_nonneg_right huB.2 hdiff
  have he : g v-g u=2*v*(B v-B u)+(2*B u-3)*(v-u) := by unfold g; grind
  rw [he]
  constructor <;> grind

/-- Pointwise cost of removing the unit shift, without an integrality premise. -/
theorem unshift_cost (d t : Rat) (hd : 0<d) (ht0 : 0≤t) (htd : t≤d) :
    d*g (t/d)≤shifted d t+20 := by
  have hdne : d≠0 := by grind
  have hq := ratio_range t d ht0 htd hd
  let p := max 0 (t-1)
  have hp0 : 0≤p := by
    change 0≤(if (0:Rat)≤t-1 then t-1 else 0)
    split <;> grind
  have hpt : p≤t := by
    change (if (0:Rat)≤t-1 then t-1 else 0)≤t
    split <;> grind
  have hgap : t-p≤1 := by
    change t-(if (0:Rat)≤t-1 then t-1 else 0)≤1
    split <;> grind
  have hpq := ratio_range p d hp0 (show p≤d by grind) hd
  have hept := Rat.div_mul_cancel (a := p) hdne
  have hett := Rat.div_mul_cancel (a := t) hdne
  have hpqt : p/d≤t/d := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  have hi := (g_increment (p/d) (t/d) hpq.1 hpqt hq.2).2
  have him := Rat.mul_le_mul_of_nonneg_left hi (Rat.le_of_lt hd)
  have hecost : d*(13*(t/d-p/d))=13*(t-p) := by grind
  have heleft : d*(g (t/d)-g (p/d))=d*g (t/d)-d*g (p/d) := by grind
  rw [hecost, heleft] at him
  rw [shifted, if_neg hdne]
  change d*g (t/d)≤d*g (p/d)+20
  grind

#print axioms den_half
#print axioms B_difference_identity
#print axioms B_increment
#print axioms g_increment
#print axioms unshift_cost
end StabilitySlack


==> anc/lean/extended-lean-companion/subcritical-core/source/StabilitySymmetricSlack.lean <==
import StabilitySlackContinuity

namespace StabilitySlack
open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralBoundary GridModel PairedRational
  PairedCounting PairedOpenGeometry

def unshifted (d t : Rat) : Rat := if d=0 then 0 else d*g (t/d)

def rowUnshifted {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  sum (List.finRange m) (fun s =>
    unshifted (rowDegree (List.finRange n) (indicator A) r)
      (codegree (List.finRange n) (indicator A) r s))

def globalUnshifted {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (rowUnshifted A)

def directedSlack {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  unshifted (rowDegree (List.finRange n) (indicator A) r)
    (codegree (List.finRange n) (indicator A) r s)/(n : Rat)

def symmetricSlack {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  directedSlack A r s+directedSlack A s r

def globalSymmetric {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => sum (List.finRange m) (symmetricSlack A r))

theorem unshifted_self (d : Rat) : unshifted d d=0 := by
  by_cases hd : d=0
  · simp only [unshifted, if_pos hd]
  · have he := Rat.div_mul_cancel (a := d) hd
    have hratio : d/d=1 := by grind
    rw [unshifted, if_neg hd, hratio, g_one]
    grind

theorem unshifted_cost (d t : Rat) (hd : 0≤d) (ht0 : 0≤t) (htd : t≤d) :
    unshifted d t≤shifted d t+20 := by
  by_cases hz : d=0
  · simp only [unshifted, shifted, if_pos hz]
    grind
  · rw [unshifted, if_neg hz]
    exact unshift_cost d t (by grind) ht0 htd

/-- The diagonal is zero; every off-diagonal shift costs at most 20. -/
theorem row_unshift_bound (m n : Nat) (A : Fin m → Fin n → Bool) (r : Fin m) :
    rowUnshifted A r≤rowShifted A r+20*(m : Rat) := by
  have hA : ∀ r ∈ List.finRange m, ∀ c ∈ List.finRange n,
      0≤indicator A r c ∧ indicator A r c≤1 := by
    intro r hr c hc; exact ratBit_range _
  have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1) r (finRange_mem r)
  have hp : ∀ s ∈ List.finRange m,
      unshifted (rowDegree (List.finRange n) (indicator A) r)
        (codegree (List.finRange n) (indicator A) r s)≤
      (if s=r then 0 else shifted (rowDegree (List.finRange n) (indicator A) r)
        (codegree (List.finRange n) (indicator A) r s))+20 := by
    intro s hs
    by_cases hsr : s=r
    · subst s
      rw [if_pos rfl, codegree_self, unshifted_self]
      grind
    · rw [if_neg hsr]
      have ht := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
        r s (finRange_mem r) hs
      exact unshifted_cost _ _ hd ht.1 ht.2
  have h := sum_le (List.finRange m) _ _ hp
  rw [sum_add, sum_const] at h
  simp only [List.length_finRange] at h
  change rowUnshifted A r≤rowShifted A r+(m : Rat)*20 at h
  grind

theorem global_unshift_bound (m n : Nat) (A : Fin m → Fin n → Bool) :
    globalUnshifted A≤globalShifted A+20*(m : Rat)^2 := by
  have h := sum_le (List.finRange m) (rowUnshifted A)
    (fun r => rowShifted A r+20*(m : Rat))
    (fun r hr => row_unshift_bound m n A r)
  rw [sum_add, sum_const] at h
  simp only [List.length_finRange] at h
  change globalUnshifted A≤globalShifted A+(m : Rat)*(20*(m : Rat)) at h
  grind

theorem codegree_symmetry (m n : Nat) (A : Fin m → Fin n → Bool) (r s : Fin m) :
    codegree (List.finRange n) (indicator A) r s=
      codegree (List.finRange n) (indicator A) s r := by
  apply sum_congr
  intro c hc
  exact Rat.mul_comm _ _

/-- This is exactly the manuscript's two directed degree-weighted terms. -/
theorem symmetric_slack_formula (m n : Nat) (A : Fin m → Fin n → Bool) (r s : Fin m) :
    symmetricSlack A r s=
      (if rowDegree (List.finRange n) (indicator A) r=0 then 0 else
        rowDegree (List.finRange n) (indicator A) r/(n : Rat)*
          g (codegree (List.finRange n) (indicator A) r s/
            rowDegree (List.finRange n) (indicator A) r))+
      (if rowDegree (List.finRange n) (indicator A) s=0 then 0 else
        rowDegree (List.finRange n) (indicator A) s/(n : Rat)*
          g (codegree (List.finRange n) (indicator A) r s/
            rowDegree (List.finRange n) (indicator A) s)) := by
  unfold symmetricSlack directedSlack unshifted
  rw [codegree_symmetry m n A s r]
  split <;> split <;> grind

theorem global_symmetric_identity (m n : Nat) (hn : 0<n) (A : Fin m → Fin n → Bool) :
    globalSymmetric A*(n : Rat)=2*globalUnshifted A := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have hrow : ∀ r ∈ List.finRange m,
      sum (List.finRange m) (directedSlack A r)*(n : Rat)=rowUnshifted A r := by
    intro r hr
    rw [← sum_mul_right]
    apply sum_congr
    intro s hs
    exact Rat.div_mul_cancel hnne
  have hglob : sum (List.finRange m) (fun r =>
      sum (List.finRange m) (directedSlack A r))*(n : Rat)=globalUnshifted A := by
    rw [← sum_mul_right]
    exact sum_congr (List.finRange m) _ _ hrow
  have hswap := sum_swap (List.finRange m) (List.finRange m) (directedSlack A)
  have he : globalSymmetric A=
      2*sum (List.finRange m) (fun r => sum (List.finRange m) (directedSlack A r)) := by
    unfold globalSymmetric symmetricSlack
    rw [sum_congr (List.finRange m) _ _ (fun r hr =>
      sum_add (List.finRange m) (directedSlack A r) (fun s => directedSlack A s r))]
    rw [sum_add]
    grind
  rw [he]
  grind

/-- The manuscript's symmetric slack estimate, from literal C3 and full cover. -/
theorem global_symmetric_near_density (m n : Nat) (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (epsilon : Rat) (hepsilon : 0≤epsilon)
    (hdensity : 2/3-epsilon≤
      total (List.finRange m) (List.finRange n) (indicator A)/((m : Rat)*(n : Rat))) :
    globalSymmetric A≤46*(epsilon+1/(m : Rat)+1/(n : Rat))*(m : Rat)^2 := by
  have hG := global_shifted_near_density m n hm hn A pairs cover hc epsilon hepsilon hdensity
  have hU := global_unshift_bound m n A
  have hS := global_symmetric_identity m n hn A
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hmi := inv_nonneg_of_pos (m : Rat) hmR
  have hni := Rat.div_mul_cancel (a := (1:Rat)) (b := (n : Rat)) (by grind : (n : Rat)≠0)
  have hdelta : 1/(n : Rat)≤epsilon+1/(m : Rat)+1/(n : Rat) := by grind
  have hdeltaN := Rat.mul_le_mul_of_nonneg_right hdelta (Rat.le_of_lt hnR)
  rw [hni] at hdeltaN
  have hm2 : (0:Rat)≤(m : Rat)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hdeltaM := Rat.mul_le_mul_of_nonneg_left hdeltaN hm2
  apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
  rw [hS]
  grind

#print axioms unshifted_self
#print axioms unshifted_cost
#print axioms row_unshift_bound
#print axioms global_unshift_bound
#print axioms codegree_symmetry
#print axioms symmetric_slack_formula
#print axioms global_symmetric_identity
#print axioms global_symmetric_near_density
end StabilitySlack


==> anc/lean/extended-lean-companion/subcritical-core/source/StabilityThreeRepresentatives.lean <==
import StabilityClassMass

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack GridModel

def rootBad {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Bool :=
  decide (1<90000*rootError A r s)

def prototypeForbidden {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Bool :=
  nearRow A r s || rootBad A r s

theorem count_or_le {k : Nat} (P Q : Fin k → Bool) :
    countWhere (fun i => P i || Q i)≤countWhere P+countWhere Q := by
  have h := sum_le (List.finRange k)
    (fun i => if P i || Q i then (1:Rat) else 0)
    (fun i => (if P i then (1:Rat) else 0)+(if Q i then (1:Rat) else 0)) (by
      intro i hi
      cases hp : P i <;> cases hq : Q i <;> simp [hp,hq] <;> grind)
  rw [sum_add] at h
  exact h

theorem root_bad_count_bound {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m)
    (hd : (n : Rat)≤2*rowDegree (List.finRange n) (indicator A) r) :
    countWhere (rootBad A r)≤180000*rowSlackSum A r := by
  have h := sum_le (List.finRange m)
    (fun s => if rootBad A r s then (1:Rat) else 0)
    (fun s => 180000*symmetricSlack A r s) (by
      intro s hs
      have hh := root_error_le_two_slack hn A r s hd
      have hs0 := symmetric_slack_nonneg hn A r s
      dsimp [rootBad]
      simp only [decide_eq_true_eq]
      split <;> grind)
  rw [sum_mul_left] at h
  exact h

theorem prototype_forbidden_bound {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) (delta : Rat)
    (hdelta : 0≤delta) (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hcol : colVarianceSum A≤delta*(n : Rat))
    (hgood : GoodRepresentative A delta r) :
    5*countWhere (prototypeForbidden A r)≤2*(m : Rat) := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hm0 : (0:Rat)≤(m : Rat) := Rat.natCast_nonneg
  have htyp := good_representative_typical A r delta hsmall hgood
  have hd := typical_representative_degree hn A r htyp
  have hb := root_bad_count_bound hn A r (by grind)
  have hmasses := representative_near_class_mass hm hn A r delta hdelta hsmall hvar hcol hgood
  have hor := count_or_le (nearRow A r) (rootBad A r)
  change countWhere (prototypeForbidden A r)≤nearCount A r+countWhere (rootBad A r) at hor
  have hsmallM := Rat.mul_le_mul_of_nonneg_right hsmall hm0
  have hslack := Rat.mul_le_mul_of_nonneg_left hgood.2 (by decide : (0:Rat)≤180000)
  grind

theorem nonforbidden_pair {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m) (delta : Rat)
    (hsmall : 100000000000000*delta≤1)
    (hr : GoodRepresentative A delta r) (hs : GoodRepresentative A delta s)
    (hf : prototypeForbidden A r s=false) :
    50*zeroOverlap A r s≤1 ∧ (n : Rat)<10*hamming A r s := by
  have hne : ¬20*hamming A r s≤(n : Rat) := by
    intro h
    have he : nearRow A r s=true := by simp only [nearRow,decide_eq_true_eq]; exact h
    simp [prototypeForbidden,he] at hf
  have hroot : 90000*rootError A r s≤1 := by
    have hnot : ¬1<90000*rootError A r s := by
      intro h
      have he : rootBad A r s=true := by simp only [rootBad,decide_eq_true_eq]; exact h
      simp [prototypeForbidden,he] at hf
    grind
  have ht := typical_pair_dichotomy hn A r s
    (good_representative_typical A r delta hsmall hr)
    (good_representative_typical A s delta hsmall hs) hroot
  exact ht.resolve_left hne

/-- The three prototypes are constructed from the variance and slack bounds;
    their existence, separation and zero-set intersection bounds are conclusions. -/
theorem three_good_representatives {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (delta : Rat) (hdelta : 0<delta)
    (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hcol : colVarianceSum A≤delta*(n : Rat))
    (hslack : globalSymmetric A≤46*delta*(m : Rat)^2) :
    ∃ r s t : Fin m,
      GoodRepresentative A delta r ∧ GoodRepresentative A delta s ∧
      GoodRepresentative A delta t ∧
      (50*zeroOverlap A r s≤1 ∧ (n : Rat)<10*hamming A r s) ∧
      (50*zeroOverlap A r t≤1 ∧ (n : Rat)<10*hamming A r t) ∧
      (50*zeroOverlap A s t≤1 ∧ (n : Rat)<10*hamming A s t) := by
  have hm0 : (0:Rat)≤(m : Rat) := Rat.natCast_nonneg
  obtain ⟨r,hr⟩ := representative_exists hm hn A delta hdelta hvar hslack
  have hfr := prototype_forbidden_bound hm hn A r delta (Rat.le_of_lt hdelta)
    hsmall hvar hcol hr
  obtain ⟨s,hsf,hs⟩ := representative_outside hm hn A delta hdelta hvar hslack
    (prototypeForbidden A r) (by grind)
  have hrs := nonforbidden_pair hn A r s delta hsmall hr hs hsf
  have hfs := prototype_forbidden_bound hm hn A s delta (Rat.le_of_lt hdelta)
    hsmall hvar hcol hs
  have hfu := count_or_le (prototypeForbidden A r) (prototypeForbidden A s)
  obtain ⟨t,htf,ht⟩ := representative_outside hm hn A delta hdelta hvar hslack
    (fun x => prototypeForbidden A r x || prototypeForbidden A s x) (by grind)
  have htr : prototypeForbidden A r t=false := by
    cases hx : prototypeForbidden A r t <;> simp_all
  have hts : prototypeForbidden A s t=false := by
    cases hx : prototypeForbidden A s t <;> simp_all
  exact ⟨r,s,t,hr,hs,ht,hrs,
    nonforbidden_pair hn A r t delta hsmall hr ht htr,
    nonforbidden_pair hn A s t delta hsmall hs ht hts⟩

theorem separated_near_classes_disjoint {m n : Nat}
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hsep : (n : Rat)<10*hamming A r s) (x : Fin m) :
    ¬(nearRow A r x=true ∧ nearRow A s x=true) := by
  intro hx
  have hr : 20*hamming A r x≤(n : Rat) := by
    simpa only [nearRow,decide_eq_true_eq] using hx.1
  have hs : 20*hamming A s x≤(n : Rat) := by
    simpa only [nearRow,decide_eq_true_eq] using hx.2
  have htri := hamming_triangle A r x s
  rw [hamming_symm A x s] at htri
  grind

#print axioms three_good_representatives
#print axioms separated_near_classes_disjoint
end StabilityClustering


==> anc/lean/extended-lean-companion/subcritical-core/source/StabilityTypical.lean <==
import StabilityZeroGeometry

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack GridModel

theorem square_le_one_interval (x : Rat) (h : x^2≤1) : -1≤x ∧ x≤1 := by
  constructor
  · apply Classical.byContradiction
    intro hn
    have hp := Rat.mul_pos (show 0< -1-x by grind) (show 0<1-x by grind)
    grind
  · apply Classical.byContradiction
    intro hn
    have hp := Rat.mul_pos (show 0<x-1 by grind) (show 0<x+1 by grind)
    grind

theorem degree_typical_interval (u : Rat) (h : 90000*(u-2/3)^2≤1) :
    199≤300*u ∧ 300*u≤201 := by
  have hidentity : (300*u-200)^2=90000*(u-2/3)^2 := by grind
  have hi := square_le_one_interval (300*u-200) (by grind)
  grind

theorem root_typical_alternative (q : Rat)
    (h : (90000:Rat)*min ((q-1/2)^2) ((1-q)^2)≤1) :
    (149≤300*q ∧ 300*q≤151) ∨ (299≤300*q ∧ 300*q≤301) := by
  have hhalf : (300*q-150)^2=90000*(q-1/2)^2 := by grind
  have hone : (300*q-300)^2=90000*(1-q)^2 := by grind
  change (90000:Rat)*(if (q-1/2)^2≤(1-q)^2 then (q-1/2)^2 else (1-q)^2)≤1 at h
  split at h
  · have hi := square_le_one_interval (300*q-150) (by grind)
    exact Or.inl (by grind)
  · have hi := square_le_one_interval (300*q-300) (by grind)
    exact Or.inr (by grind)

/-- A typical row pair either has Hamming distance at most n/20, or its zero
    sets meet in at most n/50 and its Hamming distance exceeds n/10. -/
theorem typical_pair_dichotomy {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hr : 90000*(rowMass A r-2/3)^2≤1)
    (hs : 90000*(rowMass A s-2/3)^2≤1)
    (hroot : 90000*rootError A r s≤1) :
    20*hamming A r s≤(n : Rat) ∨
      (50*zeroOverlap A r s≤1 ∧ (n : Rat)<10*hamming A r s) := by
  have hur := degree_typical_interval (rowMass A r) hr
  have hus := degree_typical_interval (rowMass A s) hs
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hu := row_mass_mul_width hn A r
  have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by
    have hurpos : 0<rowMass A r := by grind
    have hp := Rat.mul_pos hurpos hnR
    grind
  have hq := actual_ratio_range A r s hpos
  have hdist := normalized_hamming_identity hn A r s hpos
  have hzero := zero_overlap_identity hn A r s
  rw [normalized_codegree_identity hn A r s hpos] at hzero
  have hwidth : rowDistance A r s*(n : Rat)=hamming A r s :=
    Rat.div_mul_cancel (by grind)
  have hroot' : (90000:Rat)*min ((codegreeRatio A r s-1/2)^2)
      ((1-codegreeRatio A r s)^2)≤1 := hroot
  obtain hhalf | hone := root_typical_alternative (codegreeRatio A r s) hroot'
  · have hp := Rat.mul_nonneg (show 0≤rowMass A r by grind)
      (show 0≤151-300*codegreeRatio A r s by grind)
    have hz : 50*zeroOverlap A r s≤1 := by grind
    have hsep : 1<10*rowDistance A r s := by grind
    have hsepn := Rat.mul_lt_mul_of_pos_right hsep hnR
    exact Or.inr ⟨hz,by grind⟩
  · have hp := Rat.mul_nonneg (show 0≤rowMass A r by grind)
      (show 0≤300*codegreeRatio A r s-299 by grind)
    have hclose : 20*rowDistance A r s≤1 := by grind
    have hnclose := Rat.mul_le_mul_of_nonneg_right hclose (Rat.le_of_lt hnR)
    exact Or.inl (by grind)

/-- Three typical prototypes with small pairwise zero intersections exclude
    every typical outsider, using only literal Boolean zero-set counting. -/
theorem three_prototypes_cover_typical {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s t x : Fin m)
    (hr : 90000*(rowMass A r-2/3)^2≤1)
    (hs : 90000*(rowMass A s-2/3)^2≤1)
    (ht : 90000*(rowMass A t-2/3)^2≤1)
    (hx : 90000*(rowMass A x-2/3)^2≤1)
    (hrs : 50*zeroOverlap A r s≤1)
    (hrt : 50*zeroOverlap A r t≤1)
    (hst : 50*zeroOverlap A s t≤1)
    (hrx : 90000*rootError A r x≤1)
    (hsx : 90000*rootError A s x≤1)
    (htx : 90000*rootError A t x≤1) :
    20*hamming A r x≤(n : Rat) ∨
      20*hamming A s x≤(n : Rat) ∨ 20*hamming A t x≤(n : Rat) := by
  have dr := degree_typical_interval (rowMass A r) hr
  have ds := degree_typical_interval (rowMass A s) hs
  have dt := degree_typical_interval (rowMass A t) ht
  have dx := degree_typical_interval (rowMass A x) hx
  have hu := three_zero_union_bound hn A r s t
  rw [zero_mass_identity hn A r,zero_mass_identity hn A s,zero_mass_identity hn A t] at hu
  have hcover := zero_set_against_three hn A r s t x
  rw [zero_mass_identity hn A x] at hcover
  obtain nr | fr := typical_pair_dichotomy hn A r x hr hx hrx
  · exact Or.inl nr
  obtain ns | fs := typical_pair_dichotomy hn A s x hs hx hsx
  · exact Or.inr (Or.inl ns)
  obtain nt | ft := typical_pair_dichotomy hn A t x ht hx htx
  · exact Or.inr (Or.inr nt)
  have hxr := fr.1
  have hxs := fs.1
  have hxt := ft.1
  grind

#print axioms typical_pair_dichotomy
#print axioms three_prototypes_cover_typical
end StabilityClustering


==> anc/lean/extended-lean-companion/subcritical-core/source/StabilityVariance.lean <==
import PairedDensity
import MinimumMatrix

/-! Exact rational degree variance from literal C3 and the sharp finite moment. -/
namespace StabilityVariance

open PairedPivotCore PairedPivotCounting FiniteRatSums PairedMatrixMoments
  BooleanMatrixGeometry MinimumEndpoint GeneralTranspose ListRatCounting

def columnSecond {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange n) (fun c => (colMean A c)^2) * (n : Rat)⁻¹

def columnVariance {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange n) (fun c => (colMean A c - 2/3)^2) * (n : Rat)⁻¹

def rowVariance {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => (rowMean A r - 2/3)^2) * (m : Rat)⁻¹

theorem density_le_one {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n) : density A ≤ 1 := by
  have hmQ : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have hmin : 0≤(m : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hmQ)
  have hnin : 0≤(n : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hnQ)
  have hr : ∀ r : Fin m, rowDegree (List.finRange n) (indicator A) r ≤ (n : Rat) := by
    intro r
    have h := sum_le (List.finRange n) (indicator A r) (fun _ => 1)
      (fun c _ => (ratBit_range (A r c)).2)
    simpa only [sum_const, List.length_finRange, Rat.mul_one] using h
  have h := sum_le (List.finRange m) (rowDegree (List.finRange n) (indicator A))
    (fun _ => (n : Rat)) (fun r _ => hr r)
  rw [sum_const] at h
  simp only [List.length_finRange] at h
  have h1 := Rat.mul_le_mul_of_nonneg_right h hmin
  have h2 := Rat.mul_le_mul_of_nonneg_right h1 hnin
  have hp : (m : Rat)*(n : Rat)*(m : Rat)⁻¹*(n : Rat)⁻¹=1 := by
    calc
      _ = ((m : Rat)*(m : Rat)⁻¹)*((n : Rat)*(n : Rat)⁻¹) := by grind
      _ = 1 := by rw [hmi, hni]; exact Rat.mul_one 1
  rw [hp] at h2
  unfold density total
  exact h2

theorem column_variance_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hn : 0<n) :
    columnVariance A = columnSecond A - (4/3 : Rat)*density A + 4/9 := by
  have hnQ : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have hs := sum_square_shift (List.finRange n) (colMean A) (2/3)
  simp only [List.length_finRange] at hs
  have hu := uniform_col_mean A
  unfold columnVariance columnSecond
  grind

theorem normalized_column_moment {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (hc : ∀ p ∈ ps, OriginalC3 (fun r c => A r c=true) p.1 p.2) :
    3*columnSecond A ≤
      (2+2*(m : Rat)⁻¹)*density A + 3*(1-(m : Rat)⁻¹)*(n : Rat)⁻¹ := by
  have hmQ : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have hmin : 0≤(m : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hmQ)
  have hnin : 0≤(n : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hnQ)
  have h := PairedDensity.second_moment m n A ps cover hc
  have h1 := Rat.mul_le_mul_of_nonneg_right h hmin
  have h2 := Rat.mul_le_mul_of_nonneg_right h1 hmin
  have h3 := Rat.mul_le_mul_of_nonneg_right h2 hnin
  have he : columnSecond A =
      sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2) *
        (m : Rat)⁻¹ * (m : Rat)⁻¹ * (n : Rat)⁻¹ := by
    unfold columnSecond colMean
    have hs : sum (List.finRange n)
        (fun c => (colDegree (List.finRange m) (indicator A) c*(m : Rat)⁻¹)^2) =
        sum (List.finRange n)
          (fun c => (colDegree (List.finRange m) (indicator A) c)^2) *
            ((m : Rat)⁻¹)^2 := by
      rw [← sum_mul_right]
      apply sum_congr
      intro c _
      grind
    rw [hs]
    grind
  calc
    3*columnSecond A =
        (3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2))*
          (m : Rat)⁻¹*(m : Rat)⁻¹*(n : Rat)⁻¹ := by rw [he]; grind
    _ ≤ ((2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
          3*(m : Rat)*((m : Rat)-1))*(m : Rat)⁻¹*(m : Rat)⁻¹*(n : Rat)⁻¹ := h3
    _ = (2+2*(m : Rat)⁻¹)*density A + 3*(1-(m : Rat)⁻¹)*(n : Rat)⁻¹ := by
      unfold density
      grind

theorem column_variance_bound {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (hc : ∀ p ∈ ps, OriginalC3 (fun r c => A r c=true) p.1 p.2)
    (ε : Rat) (hε : 0≤ε) (hd : 2/3-ε≤density A) :
    columnVariance A ≤ (2/3 : Rat)*ε + (2/3 : Rat)*(m : Rat)⁻¹ + (n : Rat)⁻¹ ∧
    columnVariance A ≤ ε + (m : Rat)⁻¹ + (n : Rat)⁻¹ := by
  have hmQ : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmin : 0≤(m : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hmQ)
  have hnin : 0≤(n : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hnQ)
  have hi := column_variance_identity A hn
  have hmom := normalized_column_moment A hm hn ps cover hc
  have hd1 := density_le_one A hm hn
  have hp := Rat.mul_nonneg hmin hnin
  have hu := Rat.mul_le_mul_of_nonneg_left hd1 hmin
  have hvi : 9*columnVariance A = 9*columnSecond A-12*density A+4 := by
    rw [hi]
    grind
  have hmom' : 3*columnSecond A ≤ 2*density A+
      2*((m : Rat)⁻¹*density A)+3*(n : Rat)⁻¹-
      3*((m : Rat)⁻¹*(n : Rat)⁻¹) := by
    calc
      _ ≤ (2+2*(m : Rat)⁻¹)*density A+3*(1-(m : Rat)⁻¹)*(n : Rat)⁻¹ := hmom
      _ = _ := by grind
  have hmom3 := Rat.mul_le_mul_of_nonneg_left hmom' (by decide : (0 : Rat)≤3)
  have hv : 3*columnVariance A ≤ 2*ε+2*(m : Rat)⁻¹+3*(n : Rat)⁻¹ := by grind
  constructor
  · apply Rat.le_of_mul_le_mul_left (c := 3) ?_ (by decide : (0 : Rat)<3)
    calc
      _ ≤ 2*ε+2*(m : Rat)⁻¹+3*(n : Rat)⁻¹ := hv
      _ = _ := by grind
  · apply Rat.le_of_mul_le_mul_left (c := 3) ?_ (by decide : (0 : Rat)<3)
    calc
      _ ≤ 2*ε+2*(m : Rat)⁻¹+3*(n : Rat)⁻¹ := hv
      _ ≤ _ := by grind

theorem density_transpose {m n : Nat} (A : Fin m → Fin n → Bool) :
    density (transpose A) = density A := by
  have h := (cells_transpose_perm m n A).length_eq
  rw [List.length_map] at h
  rw [density_card, density_card, h, Rat.mul_comm (n : Rat) (m : Rat)]

theorem columnVariance_transpose {m n : Nat} (A : Fin m → Fin n → Bool) :
    columnVariance (transpose A) = rowVariance A := by
  rfl

theorem both_variances_bound {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (hc : ∀ p ∈ ps, OriginalC3 (fun r c => A r c=true) p.1 p.2)
    (ε : Rat) (hε : 0≤ε) (hd : 2/3-ε≤density A) :
    rowVariance A ≤ ε+(m : Rat)⁻¹+(n : Rat)⁻¹ ∧
    columnVariance A ≤ ε+(m : Rat)⁻¹+(n : Rat)⁻¹ := by
  have hcol := (column_variance_bound A hm hn ps cover hc ε hε hd).2
  have hdT : 2/3-ε≤density (transpose A) := by rw [density_transpose]; exact hd
  have hrow := (column_variance_bound (transpose A) hn hm (transposePairs ps)
    (transpose_cover m n A ps cover) (transposed_pairs_C3 m n A ps hc) ε hε hdT).2
  rw [columnVariance_transpose] at hrow
  constructor <;> grind

#print axioms density_le_one
#print axioms column_variance_identity
#print axioms normalized_column_moment
#print axioms column_variance_bound
#print axioms density_transpose
#print axioms columnVariance_transpose
#print axioms both_variances_bound

end StabilityVariance


==> anc/lean/extended-lean-companion/subcritical-core/source/StabilityZeroGeometry.lean <==
import StabilityRootControl

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack
  GridModel RationalSampling

def zeroMass {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  sum (List.finRange n) (fun c => if A r c then 0 else 1)/(n : Rat)

def zeroOverlap {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  sum (List.finRange n) (fun c => if A r c=false ∧ A s c=false then 1 else 0)/(n : Rat)

def outsideZeroUnion {m n : Nat} (A : Fin m → Fin n → Bool) (r s t : Fin m) : Rat :=
  sum (List.finRange n) (fun c => if A r c=true ∧ A s c=true ∧ A t c=true
    then 1 else 0)/(n : Rat)

theorem zero_mass_identity {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) : zeroMass A r=1-rowMass A r := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have hnum : sum (List.finRange n) (fun c => if A r c then (0:Rat) else 1)=
      (n : Rat)-rowDegree (List.finRange n) (indicator A) r := by
    have h := sum_congr (List.finRange n)
      (fun c => if A r c then (0:Rat) else 1)
      (fun c => 1-indicator A r c) (by
        intro c hc
        cases hh : A r c <;> simp [indicator, hh, ratBit] <;> grind)
    rw [sum_sub, sum_const] at h
    simp only [List.length_finRange] at h
    change _=(n : Rat)*1-rowDegree (List.finRange n) (indicator A) r at h
    grind
  have hz : zeroMass A r*(n : Rat)=
      sum (List.finRange n) (fun c => if A r c then (0:Rat) else 1) :=
    Rat.div_mul_cancel hnne
  have hu := row_mass_mul_width hn A r
  have hcancel := Rat.mul_inv_cancel (n : Rat) hnne
  grind

theorem zero_overlap_identity {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m) :
    zeroOverlap A r s=1-rowMass A r-rowMass A s+
      codegree (List.finRange n) (indicator A) r s/(n : Rat) := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have hnum : sum (List.finRange n)
      (fun c => if A r c=false ∧ A s c=false then (1:Rat) else 0)=
      (n : Rat)-rowDegree (List.finRange n) (indicator A) r-
        rowDegree (List.finRange n) (indicator A) s+
        codegree (List.finRange n) (indicator A) r s := by
    have h := sum_congr (List.finRange n)
      (fun c => if A r c=false ∧ A s c=false then (1:Rat) else 0)
      (fun c => 1-indicator A r c-indicator A s c+indicator A r c*indicator A s c) (by
        intro c hc
        cases hr : A r c <;> cases hs : A s c <;>
          simp [indicator, hr, hs, ratBit] <;> grind)
    rw [sum_add, sum_sub, sum_sub, sum_const] at h
    simp only [List.length_finRange] at h
    change _=(n : Rat)*1-rowDegree (List.finRange n) (indicator A) r-
      rowDegree (List.finRange n) (indicator A) s+codegree (List.finRange n) (indicator A) r s at h
    grind
  have hz : zeroOverlap A r s*(n : Rat)=
      sum (List.finRange n) (fun c => if A r c=false ∧ A s c=false then (1:Rat) else 0) :=
    Rat.div_mul_cancel hnne
  have hu := row_mass_mul_width hn A r
  have hv := row_mass_mul_width hn A s
  have ht := Rat.div_mul_cancel (a := codegree (List.finRange n) (indicator A) r s) hnne
  have hcancel := Rat.mul_inv_cancel (n : Rat) hnne
  grind

theorem normalized_codegree_identity {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    codegree (List.finRange n) (indicator A) r s/(n : Rat)=
      rowMass A r*codegreeRatio A r s := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have hu := row_mass_mul_width hn A r
  have ht := Rat.div_mul_cancel (a := codegree (List.finRange n) (indicator A) r s) hnne
  have hq : codegreeRatio A r s*rowDegree (List.finRange n) (indicator A) r=
      codegree (List.finRange n) (indicator A) r s := Rat.div_mul_cancel (by grind)
  have hcancel := Rat.mul_inv_cancel (n : Rat) hnne
  grind

theorem normalized_hamming_identity {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    rowDistance A r s=rowMass A r+rowMass A s-2*rowMass A r*codegreeRatio A r s := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have hu := row_mass_mul_width hn A r
  have hv := row_mass_mul_width hn A s
  have hh := hamming_degree_identity A r s
  have hx : rowDistance A r s*(n : Rat)=hamming A r s := Rat.div_mul_cancel hnne
  have hq : codegreeRatio A r s*rowDegree (List.finRange n) (indicator A) r=
      codegree (List.finRange n) (indicator A) r s := Rat.div_mul_cancel (by grind)
  have hcancel := Rat.mul_inv_cancel (n : Rat) hnne
  grind

theorem three_zero_union_bound {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s t : Fin m) :
    outsideZeroUnion A r s t≤1-zeroMass A r-zeroMass A s-zeroMass A t+
      zeroOverlap A r s+zeroOverlap A r t+zeroOverlap A s t := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have h := sum_le (List.finRange n)
    (fun c => if A r c=true ∧ A s c=true ∧ A t c=true then (1:Rat) else 0)
    (fun c => 1-(if A r c then (0:Rat) else 1)-
      (if A s c then (0:Rat) else 1)-(if A t c then (0:Rat) else 1)+
      (if A r c=false ∧ A s c=false then (1:Rat) else 0)+
      (if A r c=false ∧ A t c=false then (1:Rat) else 0)+
      (if A s c=false ∧ A t c=false then (1:Rat) else 0)) (by
      intro c hc
      cases hr : A r c <;> cases hs : A s c <;> cases ht : A t c <;>
        simp [hr,hs,ht] <;> grind)
  rw [sum_add, sum_add, sum_add, sum_sub, sum_sub, sum_sub, sum_const] at h
  simp only [List.length_finRange] at h
  have ho : outsideZeroUnion A r s t*(n : Rat)=
      sum (List.finRange n) (fun c => if A r c=true ∧ A s c=true ∧ A t c=true
        then (1:Rat) else 0) := Rat.div_mul_cancel hnne
  have hzr : zeroMass A r*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A r c then (0:Rat) else 1)) hnne
  have hzs : zeroMass A s*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A s c then (0:Rat) else 1)) hnne
  have hzt : zeroMass A t*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A t c then (0:Rat) else 1)) hnne
  have hrs : zeroOverlap A r s*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A r c=false ∧ A s c=false then (1:Rat) else 0)) hnne
  have hrt : zeroOverlap A r t*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A r c=false ∧ A t c=false then (1:Rat) else 0)) hnne
  have hst : zeroOverlap A s t*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A s c=false ∧ A t c=false then (1:Rat) else 0)) hnne
  apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
  grind

theorem zero_set_against_three {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s t x : Fin m) :
    zeroMass A x≤outsideZeroUnion A r s t+
      zeroOverlap A r x+zeroOverlap A s x+zeroOverlap A t x := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have h := sum_le (List.finRange n)
    (fun c => if A x c then (0:Rat) else 1)
    (fun c => (if A r c=true ∧ A s c=true ∧ A t c=true then (1:Rat) else 0)+
      (if A r c=false ∧ A x c=false then (1:Rat) else 0)+
      (if A s c=false ∧ A x c=false then (1:Rat) else 0)+
      (if A t c=false ∧ A x c=false then (1:Rat) else 0)) (by
      intro c hc
      cases hr : A r c <;> cases hs : A s c <;> cases ht : A t c <;> cases hx : A x c <;>
        simp [hr,hs,ht,hx] <;> grind)
  rw [sum_add, sum_add, sum_add] at h
  have hx : zeroMass A x*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A x c then (0:Rat) else 1)) hnne
  have ho : outsideZeroUnion A r s t*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A r c=true ∧ A s c=true ∧ A t c=true then (1:Rat) else 0)) hnne
  have hrx : zeroOverlap A r x*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A r c=false ∧ A x c=false then (1:Rat) else 0)) hnne
  have hsx : zeroOverlap A s x*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A s c=false ∧ A x c=false then (1:Rat) else 0)) hnne
  have htx : zeroOverlap A t x*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A t c=false ∧ A x c=false then (1:Rat) else 0)) hnne
  apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
  grind

#print axioms zero_overlap_identity
#print axioms three_zero_union_bound
#print axioms zero_set_against_three
end StabilityClustering


==> anc/lean/extended-lean-companion/subcritical-core/source/StableDensity.lean <==
import BooleanMatrixGeometry

/-! End-to-end stable C3 density theorem, using finite five/seven sampling.
No row inequality or sampling identity is an assumption of the final theorem. -/

namespace StableDensity

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums
  RationalSampling ListRatCounting PairedMatrixMoments PairedPivotAlgebra BooleanMatrixGeometry

universe u v
variable {Row : Type u} {Col : Type v}

def StablePairs (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) : Prop :=
  ∀ ab ∈ pairs,
    OriginalC3 (fun r c => A r c=true) ab.1 ab.2 ∧
      (¬ A ab.1.1 ab.2.2=true) ∧ (¬ A ab.2.1 ab.1.2=true)

theorem stable_relation_disjoint (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) (hs : StablePairs A pairs) (r : Row) :
    ∀ ab ∈ pairs, ∀ j,
      ¬ (closedBit A (r,j) ab.1=true ∧ closedBit A (r,j) ab.2=true) := by
  intro ab hab j h
  have hp := hs ab hab
  exact opposite_holes_exclude_closed_intersection
    (fun r c => A r c=true) ab.1 ab.2 hp.1 hp.2.1 hp.2.2 (r,j)
    ⟨(closedBit_iff A (r,j) ab.1).mp h.1, (closedBit_iff A (r,j) ab.2).mp h.2⟩

theorem deterministic_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (js : List Col) :
    2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
        ((cells rows cols A).length : Rat) := by
  have hn := majority_count_le_half (fun j p => closedBit A (r,j) p=true)
    (cells rows cols A) pairs cover (stable_relation_disjoint A pairs hs r) js
  have hr := Rat.natCast_le_natCast.mpr hn
  rw [Rat.natCast_mul] at hr
  rw [← count_as_sum] at hr
  simpa only [bits, Bool.decide_eq_true, majorityValue] using hr

theorem expected_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat) :
    2*iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) ≤
          total rows cols (indicator A) := by
  have hn := rowWeight_normalized cols A r hd
  have hw := rowWeight_nonneg cols A r hd
  have h := iid_le cols (rowWeight cols A r) hw k
    (fun js => 2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))))
    (fun _ => ((cells rows cols A).length : Rat))
    (deterministic_count_bound rows cols A pairs cover hs r)
  rw [iid_mul_left, iid_const cols (rowWeight cols A r) hn] at h
  rw [cells_card] at h
  exact h

theorem row_response (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat)
    (B : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [iid_sum]
  rw [sum_congr (cells rows cols A) _ _ (fun p _ =>
    (iid_boolean_pushforward cols (rowWeight cols A r)
      (rowWeight_normalized cols A r hd) (fun j => closedBit A (r,j) p) k majorityValue).trans
      (hb _))]
  exact sum_cell_response rows cols A r B h0

theorem polynomial_row_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (hd : 0<rowDegree cols (indicator A) r)
    (k : Nat) (B F : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) (hf : ∀ t, F t=t*B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      rowDegree cols (indicator A) r*
        sum rows (fun s => F (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [row_response rows cols A r hd k B h0 hb, ← sum_mul_left]
  apply sum_congr rows
  intro s hmem
  rw [hf]
  have hn : rowDegree cols (indicator A) r≠0 := by grind
  have he := Rat.div_mul_cancel (a := codegree cols (indicator A) r s) hn
  grind

def b5 (t : Rat) : Rat := 10*t^3-15*t^4+6*t^5
def b7 (t : Rat) : Rat := 35*t^4-84*t^5+70*t^6-20*t^7

theorem stable_sampling_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) :
    2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
        ≤ total rows cols (indicator A) := by
  have h5 := expected_count_bound rows cols A pairs cover hs r hd 5
  have h7 := expected_count_bound rows cols A pairs cover hs r hd 7
  rw [polynomial_row_response rows cols A r hd 5 b5 f5
    (by unfold b5; grind) bernoulli_five (by intro t; unfold f5 b5; grind)] at h5
  rw [polynomial_row_response rows cols A r hd 7 b7 f7
    (by unfold b7; grind) bernoulli_seven (by intro t; unfold f7 b7; grind)] at h7
  have h3 := Rat.mul_le_mul_of_nonneg_left h5 (by decide : (0 : Rat)≤3)
  have h2 := Rat.mul_le_mul_of_nonneg_left h7 (by decide : (0 : Rat)≤2)
  have hm : 5*sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) =
      3*sum rows (fun s => f5 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))+
      2*sum rows (fun s => f7 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
    rw [← sum_mul_left, ← sum_mul_left, ← sum_mul_left, ← sum_add]
    apply sum_congr rows
    intro s hmem
    unfold f f5 f7
    grind
  have hlinear := congrArg (fun x => 2*rowDegree cols (indicator A) r*x) hm
  have hh : (2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)))*5
        ≤ total rows cols (indicator A)*5 := by grind
  exact Rat.le_of_mul_le_mul_right hh (by decide : (0 : Rat)<5)

theorem stable_density_lists (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs) :
    3*total rows cols (indicator A) ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  apply conditional_density_from_sampling rows cols (indicator A)
  · intro r hr c hc
    exact ratBit_range (A r c)
  · intro r hr hd
    exact stable_sampling_bound rows cols A pairs cover hs r hd

/-- Full finite stable C3 upper bound. Only the explicit pairing cover and
the original C3/opposite-hole conditions are assumed. -/
theorem stable_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n := by
  have h := stable_density_lists (List.finRange m) (List.finRange n) A pairs cover hs
  rw [← cells_card] at h
  simp only [List.length_finRange] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul] using h

#print axioms stable_relation_disjoint
#print axioms deterministic_count_bound
#print axioms expected_count_bound
#print axioms row_response
#print axioms polynomial_row_response
#print axioms stable_sampling_bound
#print axioms stable_density_lists
#print axioms stable_C3_density

end StableDensity


==> anc/lean/extended-lean-companion/subcritical-core/source/SubcriticalCapacity.lean <==
import SubcriticalRowBounds

/-! Literal C4 capacity in the three column classes and the internal-pair comparison. -/
namespace SubcriticalFinite

open FiniteRatSums OriginalAugmented EvenParity UnrestrictedUniform

def maskCols {m n : Nat} (B : Matrix m n) (P : Fin n → Bool) : Matrix m n := fun r c => B r c && P c
def retainRows {m n : Nat} (B : Matrix m n) (R : Fin m → Bool) : Matrix m n := fun r c => R r && B r c
def colCount {n : Nat} (P : Fin n → Bool) : Nat := fsum n (fun c => bit (P c))

theorem C4_submatrix {m n : Nat} (B C : Matrix m n) (hC : C4Free B)
    (hsub : ∀ r c, C r c = true → B r c = true) : C4Free C := by
  intro r s c d hrs hcd h
  exact hC r s c d hrs hcd ⟨hsub r c h.1,hsub r d h.2.1,hsub s c h.2.2.1,hsub s d h.2.2.2⟩

theorem maskCols_C4 {m n : Nat} (B : Matrix m n) (P : Fin n → Bool) (hC : C4Free B) :
    C4Free (maskCols B P) := C4_submatrix B _ hC (fun _ _ h => by
      simp only [maskCols,Bool.and_eq_true] at h
      exact h.1)

theorem retainRows_C4 {m n : Nat} (B : Matrix m n) (R : Fin m → Bool) (hC : C4Free B) :
    C4Free (retainRows B R) := C4_submatrix B _ hC (fun _ _ h => by
      simp only [retainRows,Bool.and_eq_true] at h
      exact h.2)

theorem off_subset_count {n : Nat} (P : Fin n → Bool) (c : Fin n) (hc : P c = true) :
    fsum n (fun d => if d = c then 0 else bit (P d)) = colCount P-1 := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else bit (P d))+(if d = c then 1 else 0) = bit (P d) := by
    intro d
    by_cases hd : d = c <;> simp [hd,hc,bit]
  have h := fsum_congr n _ _ hp
  rw [fsum_add,fsum_single] at h
  change _+1 = colCount P at h
  omega

theorem column_cover_mask_bound {m n : Nat} (B : Matrix m n) (P : Fin n → Bool)
    (hC : C4Free B) (c : Fin n) :
    columnCover (maskCols B P) c ≤ bit (P c)*(colCount P-1) := by
  by_cases hc : P c = true
  · have hp : ∀ d : Fin n,
        (if d = c then 0 else common (maskCols B P) c d) ≤
          (if d = c then 0 else bit (P d)) := by
      intro d
      by_cases hd : d = c
      · simp [hd]
      · by_cases hPd : P d = true
        · have h := common_le_one (maskCols B P) (maskCols_C4 B P hC) c d (Ne.symm hd)
          simpa [hd,hPd,bit] using h
        · have hPd0 := Bool.eq_false_iff.mpr hPd
          have hz : common (maskCols B P) c d = 0 := (common_zero_iff _ c d).mpr (by
            intro r h
            have hfalse := h.2
            simp [maskCols,hPd0] at hfalse)
          simp [hd,hPd0,bit,hz]
    have h := fsum_le n _ _ hp
    rw [cover_double_count_column,off_subset_count P c hc] at h
    simpa [hc,bit] using h
  · have hc0 := Bool.eq_false_iff.mpr hc
    have hz : ∀ r : Fin m, rowCover (maskCols B P) r c = 0 := by
      intro r
      simp [rowCover,maskCols,hc0]
    unfold columnCover
    rw [fsum_congr m _ (fun _ => 0) hz,fsum_const]
    simp [hc0,bit]

theorem column_subset_capacity {m n : Nat} (B : Matrix m n) (P : Fin n → Bool) (hC : C4Free B) :
    fsum m (fun r => degree (maskCols B P) r*(degree (maskCols B P) r-1)) ≤
      colCount P*(colCount P-1) := by
  have h := fsum_le n _ _ (fun c => column_cover_mask_bound B P hC c)
  rw [cover_double_count,fsum_mul] at h
  exact h

theorem column_subset_capacity_rat {m n : Nat} (B : Matrix m n) (P : Fin n → Bool) (hC : C4Free B) :
    orderedRowPairs (maskCols B P) ≤ (colCount P : Rat)*((colCount P : Rat)-1) := by
  have h := Rat.natCast_le_natCast.mpr (column_subset_capacity B P hC)
  change (nsum (List.finRange m) (fun r => degree (maskCols B P) r*(degree (maskCols B P) r-1)) : Rat) ≤ _ at h
  rw [cast_nsum,sum_congr _ _ _ (fun r _ => rat_ordered_pairs (degree (maskCols B P) r)),rat_ordered_pairs] at h
  exact h

def classMask {m n : Nat} (B : Matrix m n) (cl : Fin n → Fin 3) (i : Fin 3) : Matrix m n :=
  maskCols B (fun c => decide (cl c = i))
def classDegree {m n : Nat} (B : Matrix m n) (cl : Fin n → Fin 3) (r : Fin m) (i : Fin 3) : Nat :=
  degree (classMask B cl i) r
def classCount {n : Nat} (cl : Fin n → Fin 3) (i : Fin 3) : Nat := colCount (fun c => decide (cl c = i))

theorem classDegree_sum {m n : Nat} (B : Matrix m n) (cl : Fin n → Fin 3) (r : Fin m) :
    degree B r = classDegree B cl r 0+classDegree B cl r 1+classDegree B cl r 2 := by
  have hp : ∀ c : Fin n, bit (B r c) =
      bit (classMask B cl 0 r c)+bit (classMask B cl 1 r c)+bit (classMask B cl 2 r c) := by
    intro c
    rcases StabilityCleanup.fin_three_cases (cl c) with h | h | h <;>
      cases hb : B r c <;> simp [classMask,maskCols,bit,h,hb]
  have h := fsum_congr n _ _ hp
  rw [fsum_add,fsum_add] at h
  exact h

theorem classDegree_zero {m n : Nat} (B : Matrix m n) (cl : Fin n → Fin 3) (r : Fin m) (i : Fin 3)
    (hempty : ∀ c, cl c = i → B r c = false) : classDegree B cl r i = 0 := by
  have hp : ∀ c : Fin n, bit (classMask B cl i r c) = 0 := by
    intro c
    by_cases hc : cl c = i
    · simp [classMask,maskCols,hc,hempty c hc,bit]
    · simp [classMask,maskCols,hc,bit]
  unfold classDegree degree
  rw [fsum_congr n _ (fun _ => 0) hp,fsum_const]
  simp

def internalAt {m n : Nat} (B : Matrix m n) (cl : Fin n → Fin 3) (r : Fin m) : Rat :=
  (classDegree B cl r 0 : Rat)*((classDegree B cl r 0 : Rat)-1)+
  (classDegree B cl r 1 : Rat)*((classDegree B cl r 1 : Rat)-1)+
  (classDegree B cl r 2 : Rat)*((classDegree B cl r 2 : Rat)-1)
def internalTotal {m n : Nat} (B : Matrix m n) (cl : Fin n → Fin 3) : Rat :=
  sum (List.finRange m) (internalAt B cl)

theorem internalTotal_classes {m n : Nat} (B : Matrix m n) (cl : Fin n → Fin 3) :
    internalTotal B cl = orderedRowPairs (classMask B cl 0)+orderedRowPairs (classMask B cl 1)+
      orderedRowPairs (classMask B cl 2) := by
  unfold internalTotal internalAt
  rw [sum_add,sum_add]
  rfl

theorem classCount_mass {n : Nat} (hn : 0 < n) (cl : Fin n → Fin 3) (i : Fin 3) :
    (classCount cl i : Rat) = (n : Rat)*StabilityCleanup.classMass cl i := by
  have hp : ∀ c : Fin n, (bit (decide (cl c = i)) : Rat) = StabilityCleanup.classBit (cl c) i := by
    intro c
    by_cases hc : cl c = i <;> simp [hc,bit,StabilityCleanup.classBit]
  unfold classCount colCount fsum
  rw [cast_nsum,sum_congr _ _ _ (fun c _ => hp c),CleanHoles.raw_class_mass hn]

theorem class_capacity_mass_identity {n : Nat} (hn : 0 < n) (cl : Fin n → Fin 3) :
    (classCount cl 0 : Rat)*((classCount cl 0 : Rat)-1)+
    (classCount cl 1 : Rat)*((classCount cl 1 : Rat)-1)+
    (classCount cl 2 : Rat)*((classCount cl 2 : Rat)-1) =
      (n : Rat)^2/3-(n : Rat)+(n : Rat)^2*StabilityCleanup.massDeviation cl := by
  have hs := StabilityCleanup.classMass_sum hn cl
  have hv : StabilityCleanup.massDeviation cl =
      (StabilityCleanup.classMass cl 0)^2+(StabilityCleanup.classMass cl 1)^2+
      (StabilityCleanup.classMass cl 2)^2-1/3 := by
    unfold StabilityCleanup.massDeviation StabilityCleanup.sumThree
    grind
  rw [classCount_mass hn,classCount_mass hn,classCount_mass hn,hv]
  grind

theorem internal_capacity {m n : Nat} (hn : 0 < n) (B : Matrix m n) (cl : Fin n → Fin 3)
    (hC : C4Free B) : internalTotal B cl ≤
      (n : Rat)^2/3-(n : Rat)+(n : Rat)^2*StabilityCleanup.massDeviation cl := by
  have h0 := column_subset_capacity_rat B (fun c => decide (cl c = 0)) hC
  have h1 := column_subset_capacity_rat B (fun c => decide (cl c = 1)) hC
  have h2 := column_subset_capacity_rat B (fun c => decide (cl c = 2)) hC
  change orderedRowPairs (classMask B cl 0) ≤ (classCount cl 0 : Rat)*((classCount cl 0 : Rat)-1) at h0
  change orderedRowPairs (classMask B cl 1) ≤ (classCount cl 1 : Rat)*((classCount cl 1 : Rat)-1) at h1
  change orderedRowPairs (classMask B cl 2) ≤ (classCount cl 2 : Rat)*((classCount cl 2 : Rat)-1) at h2
  rw [internalTotal_classes,← class_capacity_mass_identity hn]
  grind

theorem three_class_internal_bound (b x y z : Nat) (hb : b = x+y+z) (hz : x = 0 ∨ y = 0 ∨ z = 0) :
    4*(b : Rat)*((b : Rat)-1) ≤
      9*((x : Rat)*((x : Rat)-1)+(y : Rat)*((y : Rat)-1)+(z : Rat)*((z : Rat)-1))+12 := by
  rcases hz with hx | hy | hz
  · subst x
    have hb' : b = y+z := by omega
    rw [hb']
    simpa only [show ((0 : Nat) : Rat) = 0 from rfl,Rat.zero_mul,Rat.zero_add] using two_class_internal_bound y z
  · subst y
    have hb' : b = x+z := by omega
    rw [hb']
    simpa only [show ((0 : Nat) : Rat) = 0 from rfl,Rat.zero_mul,Rat.add_zero] using two_class_internal_bound x z
  · subst z
    have hb' : b = x+y := by omega
    rw [hb']
    simpa only [show ((0 : Nat) : Rat) = 0 from rfl,Rat.zero_mul,Rat.add_zero] using two_class_internal_bound x y

theorem row_internal_bound {m n : Nat} (B : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (hempty : ∀ r c, rl r = cl c → B r c = false) (r : Fin m) :
    4*degreeRat B r*(degreeRat B r-1) ≤ 9*internalAt B cl r+12 := by
  have hz := classDegree_zero B cl r (rl r) (fun c hc => hempty r c hc.symm)
  have hor : classDegree B cl r 0 = 0 ∨ classDegree B cl r 1 = 0 ∨ classDegree B cl r 2 = 0 := by
    rcases StabilityCleanup.fin_three_cases (rl r) with h | h | h
    · exact Or.inl (by rw [← h]; exact hz)
    · exact Or.inr (Or.inl (by rw [← h]; exact hz))
    · exact Or.inr (Or.inr (by rw [← h]; exact hz))
  exact three_class_internal_bound (degree B r) _ _ _ (classDegree_sum B cl r) hor

theorem structural_pair_bound {m n : Nat} (hn : 0 < n) (B : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (hC : C4Free B)
    (hempty : ∀ r c, rl r = cl c → B r c = false) :
    4*orderedRowPairs B ≤ 3*(n : Rat)^2-9*(n : Rat)+
      9*(n : Rat)^2*StabilityCleanup.massDeviation cl+12*(m : Rat) := by
  have h := sum_le (List.finRange m) _ _ (fun r _ => row_internal_bound B rl cl hempty r)
  have hleft : sum (List.finRange m) (fun r => 4*degreeRat B r*(degreeRat B r-1)) =
      4*orderedRowPairs B := by
    rw [sum_congr _ _ _ (fun r _ => show 4*degreeRat B r*(degreeRat B r-1) =
      4*(degreeRat B r*(degreeRat B r-1)) by grind),sum_mul_left]
    rfl
  rw [hleft,sum_add,sum_mul_left,sum_const,List.length_finRange] at h
  change 4*orderedRowPairs B ≤ 9*internalTotal B cl+(m : Rat)*12 at h
  have hcap := internal_capacity hn B cl hC
  have hcap9 := Rat.mul_le_mul_of_nonneg_left hcap (by decide : (0 : Rat) ≤ 9)
  have he : 9*((n : Rat)^2/3-(n : Rat)+(n : Rat)^2*StabilityCleanup.massDeviation cl) =
      3*(n : Rat)^2-9*(n : Rat)+9*(n : Rat)^2*StabilityCleanup.massDeviation cl := by grind
  rw [he] at hcap9
  grind

#print axioms column_subset_capacity
#print axioms classDegree_sum
#print axioms class_capacity_mass_identity
#print axioms internal_capacity
#print axioms structural_pair_bound

end SubcriticalFinite


==> anc/lean/extended-lean-companion/subcritical-core/source/SubcriticalCore.lean <==
import SubcriticalDiscard

/-! The finite internal-capacity comparison and its closed small-eta form. -/
namespace SubcriticalFinite

open FiniteRatSums OriginalAugmented EvenParity StabilityCleanup CleanHoles CleanHolesComplete

def profileDeficit {m n : Nat} (B : Matrix m n) (k : Nat) : Rat :=
  (n : Rat)*((n : Rat)-1)/2-(k : Rat)*(fixedCount B : Rat)+
    (k : Rat)*((k : Rat)+1)*(m : Rat)/2

theorem profile_twice_identity {m n : Nat} (B : Matrix m n) (k : Nat) :
    profileDeficitTwice B k = 2*profileDeficit B k := by
  unfold profileDeficitTwice profileDeficit
  grind

theorem actual_profile_deficit_nonnegative {m n : Nat} (B : Matrix m n) (hC : C4Free B) (k : Nat) :
    0 ≤ profileDeficit B k := by
  have h := (profile_deficit_nonnegative B hC k).1
  rw [profile_twice_identity] at h
  grind

theorem off_profile_square_actual_deficit {m n : Nat} (B : Matrix m n) (hC : C4Free B) (k : Nat) :
    offProfileSquare B k ≤ ((k : Rat)+2)^2*profileDeficit B k := by
  have h := off_profile_square_sum_twice B hC k
  rw [profile_twice_identity] at h
  apply Rat.le_of_mul_le_mul_left (c := (2 : Rat)) ?_ (by decide)
  calc
    _ ≤ ((k : Rat)+2)^2*(2*profileDeficit B k) := h
    _ = _ := by grind

theorem retained_diagonal_empty {m n : Nat} (B : Matrix m n) (k : Nat)
    (badR : Fin m → Bool) (badC : Fin n → Bool) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (holes : ∀ r c, badR r = false → badC c = false → rl r = cl c → B r c = false) :
    ∀ r c, rl r = cl c → retainRows B (keepProfile B k badR badC) r c = false := by
  intro r c hdiag
  apply Bool.eq_false_iff.mpr
  intro hcell
  have hpair : keepProfile B k badR badC r = true ∧ B r c = true := by
    simpa [retainRows] using hcell
  have hprops := kept_row_properties B k badR badC r hpair.1
  have hz := holes r c hprops.2.1 (hprops.2.2 c hpair.2) hdiag
  grind

theorem finite_counting_comparison {m n : Nat} (hn : 0 < n) (B : Matrix m n) (hC : C4Free B)
    (k : Nat) (hk : 2 ≤ k) (badR : Fin m → Bool) (badC : Fin n → Bool)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (holes : ∀ r c, badR r = false → badC c = false → rl r = cl c → B r c = false) :
    (n : Rat)^2 ≤ 12*(m : Rat)+9*(n : Rat)^2*massDeviation cl+
      4*(profileDeficitTwice B k+((k : Rat)+2)^2*
        (profileDeficitTwice B k+countBits badR+(n : Rat)*countBits badC)) := by
  let R := keepProfile B k badR badC
  have hretC := retainRows_C4 B R hC
  have hholes := retained_diagonal_empty B k badR badC rl cl holes
  have hstruct := structural_pair_bound hn (retainRows B R) rl cl hretC hholes
  have hleave := leave_pair_identity B hC
  have hdecomp := retained_pair_decomposition B R
  have hleaveBound := (profile_deficit_nonnegative B hC k).2.1
  have hloss := discarded_pairs_bound B hC k hk badR badC
  have hn0 : 0 ≤ (n : Rat) := Rat.natCast_nonneg
  have htotal : (n : Rat)^2-(n : Rat) = leaveTwice B+orderedRowPairs (retainRows B R)+lostOrdered B R := by
    calc
      _ = (n : Rat)*((n : Rat)-1) := by grind
      _ = leaveTwice B+orderedRowPairs B := hleave.symm
      _ = _ := by rw [hdecomp]; grind
  have hcomparison : (n : Rat)^2 ≤ 12*(m : Rat)+9*(n : Rat)^2*massDeviation cl+
      4*(leaveTwice B+lostOrdered B R) := by grind
  change lostOrdered B R ≤ _ at hloss
  grind

def smallEtaThreshold : Rat := 1/100000000000000000000
def deficitCoefficient (k : Nat) : Rat := 8*(((k : Rat)+2)^2+1)
def etaCoefficient (k : Nat) : Rat := 900000000000000+80000000000000000*((k : Rat)+2)^2

theorem clean_holes_threshold : smallEtaThreshold = (1/100 : Rat)/smallnessDenominator := by
  unfold smallEtaThreshold smallnessDenominator
  grind

theorem small_eta_profile_bound {m n : Nat} (hm : 0 < m) (hn : 0 < n) (hmn : m ≤ n*n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (k : Nat) (hk : 4 ≤ k) (hsmall : paperEta B ps ≤ smallEtaThreshold) :
    (n : Rat)^2 ≤ 12*(m : Rat)+deficitCoefficient k*profileDeficit B k+
      etaCoefficient k*paperEta B ps*(n : Rat)^2 := by
  have ht0 : 0 < (1/100 : Rat) := Rat.mul_pos (by decide) (Rat.inv_pos.mpr (by decide))
  have hthreshold : paperEta B ps ≤ (1/100 : Rat)/smallnessDenominator := by
    rw [← clean_holes_threshold]
    exact hsmall
  obtain ⟨rl,cl,hcoarse,hedit,hmasses,hbads,hnonrec,hrec,hclasses,hholes⟩ :=
    finite_paper_eta_clean_holes hm hn B A ps had (1/100) ht0 Rat.le_refl hthreshold
  let badR : Fin m → Bool := fun r => !(goodRow (full B A) rl cl (1/100) r)
  let badC : Fin n → Bool := fun c => !(goodCol (full B A) rl cl (1/100) c)
  have hrowMass0 := CleanHolesComplete.massDeviation_nonneg rl
  have hSigma : massDeviation cl ≤ 100000000000000*paperEta B ps := by
    unfold outputConstant at hmasses
    grind
  have hgap := densityDeficit_conditions ps
  have hqPos := eta_positive hm hn B (densityDeficit ps) hgap.1
  change 0 < paperEta B ps at hqPos
  have hq0 := Rat.le_of_lt hqPos
  have hunit : outputConstant*paperEta B ps/(1/100) = 10000000000000000*paperEta B ps := by
    unfold outputConstant
    grind
  rw [hunit] at hbads
  have hmnQ := Rat.natCast_le_natCast.mpr hmn
  rw [Rat.natCast_mul] at hmnQ
  have hmnSq : (m : Rat) ≤ (n : Rat)^2 := by grind
  have hqScale0 : 0 ≤ 10000000000000000*paperEta B ps := by grind
  have hBR : countBits badR ≤ 10000000000000000*paperEta B ps*(n : Rat)^2 := by
    rw [countBits_avg hm]
    change (m : Rat)*badRowFraction (full B A) rl cl (1/100) ≤ _
    have h1 := Rat.mul_le_mul_of_nonneg_left hbads.1 (Rat.natCast_nonneg (a := m))
    have h2 := Rat.mul_le_mul_of_nonneg_left hmnSq hqScale0
    calc
      _ ≤ (m : Rat)*(10000000000000000*paperEta B ps) := h1
      _ = (10000000000000000*paperEta B ps)*(m : Rat) := by grind
      _ ≤ _ := h2
  have hBC : (n : Rat)*countBits badC ≤ 10000000000000000*paperEta B ps*(n : Rat)^2 := by
    rw [countBits_avg hn]
    change (n : Rat)*((n : Rat)*badColFraction (full B A) rl cl (1/100)) ≤ _
    have h := Rat.mul_le_mul_of_nonneg_left hbads.2
      (show 0 ≤ (n : Rat)^2 from Lean.Grind.OrderedRing.sq_nonneg)
    calc
      _ = (n : Rat)^2*badColFraction (full B A) rl cl (1/100) := by grind
      _ ≤ (n : Rat)^2*(10000000000000000*paperEta B ps) := h
      _ = _ := by grind
  have hMissing : ∀ r c, badR r = false → badC c = false → rl r = cl c → B r c = false := by
    intro r c hr hc hdiag
    have hgr : goodRow (full B A) rl cl (1/100) r = true := by simpa [badR] using hr
    have hgc : goodCol (full B A) rl cl (1/100) c = true := by simpa [badC] using hc
    have hz := hholes r c hgr hgc hdiag
    apply Bool.eq_false_iff.mpr
    intro hB
    have ho := base_preserved B A r c hB
    grind
  have hcore := finite_counting_comparison hn B had.base_C4 k (by omega) badR badC rl cl hMissing
  have hK : 0 ≤ 4*((k : Rat)+2)^2 := Rat.mul_nonneg (by decide) Lean.Grind.OrderedRing.sq_nonneg
  have hsigma := Rat.mul_le_mul_of_nonneg_left hSigma
    (show 0 ≤ 9*(n : Rat)^2 from Rat.mul_nonneg (by decide) Lean.Grind.OrderedRing.sq_nonneg)
  have hrows := Rat.mul_le_mul_of_nonneg_left hBR hK
  have hcols := Rat.mul_le_mul_of_nonneg_left hBC hK
  rw [profile_twice_identity] at hcore
  have hshape : 12*(m : Rat)+9*(n : Rat)^2*massDeviation cl+
      4*(2*profileDeficit B k+((k : Rat)+2)^2*
        (2*profileDeficit B k+countBits badR+(n : Rat)*countBits badC)) =
      12*(m : Rat)+deficitCoefficient k*profileDeficit B k+9*(n : Rat)^2*massDeviation cl+
      (4*((k : Rat)+2)^2)*countBits badR+(4*((k : Rat)+2)^2)*((n : Rat)*countBits badC) := by
    unfold deficitCoefficient
    grind
  rw [hshape] at hcore
  calc
    _ ≤ 12*(m : Rat)+deficitCoefficient k*profileDeficit B k+9*(n : Rat)^2*massDeviation cl+
        (4*((k : Rat)+2)^2)*countBits badR+(4*((k : Rat)+2)^2)*((n : Rat)*countBits badC) := hcore
    _ ≤ 12*(m : Rat)+deficitCoefficient k*profileDeficit B k+
        (9*(n : Rat)^2)*(100000000000000*paperEta B ps)+
        (4*((k : Rat)+2)^2)*(10000000000000000*paperEta B ps*(n : Rat)^2)+
        (4*((k : Rat)+2)^2)*(10000000000000000*paperEta B ps*(n : Rat)^2) := by grind
    _ = _ := by unfold etaCoefficient; grind

#print axioms profile_twice_identity
#print axioms actual_profile_deficit_nonnegative
#print axioms off_profile_square_actual_deficit
#print axioms retained_diagonal_empty
#print axioms finite_counting_comparison
#print axioms small_eta_profile_bound

end SubcriticalFinite


==> anc/lean/extended-lean-companion/subcritical-core/source/SubcriticalDiscard.lean <==
import SubcriticalCapacity

/-! Constructive retention and literal discarded-pair accounting. -/
namespace SubcriticalFinite

open FiniteRatSums OriginalAugmented EvenParity UnrestrictedUniform RationalSampling

def profile {m n : Nat} (B : Matrix m n) (k : Nat) (r : Fin m) : Bool :=
  decide (degree B r = k ∨ degree B r = k+1)
def profileColumnCount {m n : Nat} (B : Matrix m n) (k : Nat) (c : Fin n) : Nat :=
  fsum m (fun r => bit (profile B k r && B r c))
def badIncidenceRow {m n : Nat} (B : Matrix m n) (k : Nat) (badC : Fin n → Bool) (r : Fin m) : Nat :=
  fsum n (fun c => bit (profile B k r && B r c && badC c))
def badIncidenceTotal {m n : Nat} (B : Matrix m n) (k : Nat) (badC : Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => (badIncidenceRow B k badC r : Rat))
def keepProfile {m n : Nat} (B : Matrix m n) (k : Nat) (badR : Fin m → Bool) (badC : Fin n → Bool)
    (r : Fin m) : Bool := decide (profile B k r = true ∧ badR r = false ∧ badIncidenceRow B k badC r = 0)

theorem profile_column_budget {m n : Nat} (B : Matrix m n) (hC : C4Free B) (k : Nat) (c : Fin n) :
    (k-1)*profileColumnCount B k c ≤ n-1 := by
  have hp : ∀ r : Fin m, (k-1)*bit (profile B k r && B r c) ≤ rowCover B r c := by
    intro r
    by_cases hr : profile B k r = true
    · have hdegree := of_decide_eq_true hr
      rcases hdegree with hdegree | hdegree <;> cases hc : B r c <;>
        simp [rowCover,hr,hc,bit,hdegree] <;> omega
    · have hr0 := Bool.eq_false_iff.mpr hr
      simp [hr0,bit]
  have h := fsum_le m _ _ hp
  rw [fsum_mul_left] at h
  change (k-1)*profileColumnCount B k c ≤ columnCover B c at h
  have hcover := leave_cover_identity B hC c
  omega

theorem profile_column_le_n {m n : Nat} (B : Matrix m n) (hC : C4Free B) (k : Nat)
    (hk : 2 ≤ k) (c : Fin n) : profileColumnCount B k c ≤ n := by
  have hb := profile_column_budget B hC k c
  have hk1 : 1 ≤ k-1 := by omega
  have hmul := Nat.mul_le_mul_right (profileColumnCount B k c) hk1
  omega

theorem bit_and_product (a b : Bool) : bit (a && b) = bit a*bit b := by
  cases a <;> cases b <;> decide

theorem bad_incidence_double_count {m n : Nat} (B : Matrix m n) (k : Nat) (badC : Fin n → Bool) :
    fsum m (badIncidenceRow B k badC) =
      fsum n (fun c => profileColumnCount B k c*bit (badC c)) := by
  unfold badIncidenceRow
  rw [fsum_swap]
  apply fsum_congr
  intro c
  rw [fsum_congr m _ _ (fun r => bit_and_product (profile B k r && B r c) (badC c)),fsum_mul]
  rfl

theorem cast_bool_count {n : Nat} (P : Fin n → Bool) :
    (fsum n (fun c => bit (P c)) : Rat) = CleanHoles.countBits P := by
  unfold fsum CleanHoles.countBits
  rw [cast_nsum]
  apply sum_congr
  intro c _
  cases P c <;> rfl

theorem bad_incidence_bound {m n : Nat} (B : Matrix m n) (hC : C4Free B) (k : Nat)
    (hk : 2 ≤ k) (badC : Fin n → Bool) :
    badIncidenceTotal B k badC ≤ (n : Rat)*CleanHoles.countBits badC := by
  have h := fsum_le n _ _ (fun c => Nat.mul_le_mul_right (bit (badC c)) (profile_column_le_n B hC k hk c))
  rw [← bad_incidence_double_count,fsum_mul_left] at h
  have hR := Rat.natCast_le_natCast.mpr h
  rw [Rat.natCast_mul,cast_bool_count] at hR
  change (nsum (List.finRange m) (badIncidenceRow B k badC) : Rat) ≤ _ at hR
  rw [cast_nsum] at hR
  exact hR

theorem kept_row_properties {m n : Nat} (B : Matrix m n) (k : Nat)
    (badR : Fin m → Bool) (badC : Fin n → Bool) (r : Fin m)
    (hr : keepProfile B k badR badC r = true) :
    profile B k r = true ∧ badR r = false ∧ ∀ c, B r c = true → badC c = false := by
  have hkeep := of_decide_eq_true hr
  refine ⟨hkeep.1,hkeep.2.1,?_⟩
  intro c hc
  apply Bool.eq_false_iff.mpr
  intro hbad
  have h := fsum_member_le n (fun d => bit (profile B k r && B r d && badC d)) c
  change bit (profile B k r && B r c && badC c) ≤ badIncidenceRow B k badC r at h
  simp [hkeep.1,hkeep.2.2,hc,hbad,bit] at h

theorem retained_degree {m n : Nat} (B : Matrix m n) (R : Fin m → Bool) (r : Fin m) :
    degree (retainRows B R) r = if R r then degree B r else 0 := by
  cases hr : R r <;> simp [degree,retainRows,hr,bit,fsum_const]

def lostOrdered {m n : Nat} (B : Matrix m n) (R : Fin m → Bool) : Rat :=
  sum (List.finRange m) (fun r => if R r then 0 else degreeRat B r*(degreeRat B r-1))

theorem retained_pair_decomposition {m n : Nat} (B : Matrix m n) (R : Fin m → Bool) :
    orderedRowPairs B = orderedRowPairs (retainRows B R)+lostOrdered B R := by
  have hp : ∀ r : Fin m, degreeRat B r*(degreeRat B r-1) =
      degreeRat (retainRows B R) r*(degreeRat (retainRows B R) r-1)+
        (if R r then 0 else degreeRat B r*(degreeRat B r-1)) := by
    intro r
    cases hr : R r <;> simp [degreeRat,retained_degree,hr] <;> grind
  unfold orderedRowPairs
  rw [sum_congr _ _ _ (fun r _ => hp r),sum_add]
  rfl

theorem lost_row_charge {m n : Nat} (B : Matrix m n) (k : Nat)
    (badR : Fin m → Bool) (badC : Fin n → Bool) (r : Fin m) :
    (if keepProfile B k badR badC r then (0 : Rat) else degreeRat B r*(degreeRat B r-1)) ≤
      (if degree B r = k ∨ degree B r = k+1 then 0 else (degreeRat B r)^2)+
      ((k : Rat)+2)^2*ratBit (badR r)+((k : Rat)+2)^2*(badIncidenceRow B k badC r : Rat) := by
  have hK : 0 ≤ ((k : Rat)+2)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hbad := Rat.mul_nonneg hK (ListRatCounting.ratBit_range (badR r)).1
  have hinc := Rat.mul_nonneg hK (Rat.natCast_nonneg (a := badIncidenceRow B k badC r))
  have hb0 : 0 ≤ degreeRat B r := Rat.natCast_nonneg
  have hpair : degreeRat B r*(degreeRat B r-1) ≤ (degreeRat B r)^2 := by grind
  by_cases hprof : degree B r = k ∨ degree B r = k+1
  · have hp : profile B k r = true := by simp [profile,hprof]
    have hbNat : degree B r ≤ k+1 := by omega
    have hbQ := Rat.natCast_le_natCast.mpr hbNat
    rw [Rat.natCast_add] at hbQ
    change degreeRat B r ≤ (k : Rat)+1 at hbQ
    have hsquare := square_mono (degreeRat B r) ((k : Rat)+2) hb0 (by grind)
    have hb : degreeRat B r*(degreeRat B r-1) ≤ ((k : Rat)+2)^2 := Rat.le_trans hpair hsquare
    by_cases hr : badR r = true
    · have hkeep : keepProfile B k badR badC r = false := by simp [keepProfile,hr]
      simp only [hkeep,hprof,if_pos,ratBit,hr]
      grind
    · have hr0 := Bool.eq_false_iff.mpr hr
      by_cases hi : badIncidenceRow B k badC r = 0
      · have hkeep : keepProfile B k badR badC r = true := by simp [keepProfile,hp,hr0,hi]
        simp [hkeep,hprof,hr0,hi,ratBit] <;> grind
      · have hiNat : 1 ≤ badIncidenceRow B k badC r := by omega
        have hiQ := Rat.natCast_le_natCast.mpr hiNat
        have hmul := Rat.mul_le_mul_of_nonneg_left hiQ hK
        have hkeep : keepProfile B k badR badC r = false := by simp [keepProfile,hi]
        simp only [hkeep,hprof,if_pos,ratBit,hr0]
        grind
  · have hp : profile B k r = false := by simp [profile,hprof]
    have hkeep : keepProfile B k badR badC r = false := by simp [keepProfile,hp]
    simp only [hkeep,if_false,hprof]
    grind

theorem discarded_pairs_bound {m n : Nat} (B : Matrix m n) (hC : C4Free B) (k : Nat)
    (hk : 2 ≤ k) (badR : Fin m → Bool) (badC : Fin n → Bool) :
    lostOrdered B (keepProfile B k badR badC) ≤
      ((k : Rat)+2)^2*(profileDeficitTwice B k+CleanHoles.countBits badR+(n : Rat)*CleanHoles.countBits badC) := by
  have h := sum_le (List.finRange m) _ _ (fun r _ => lost_row_charge B k badR badC r)
  rw [sum_add,sum_add,sum_mul_left,sum_mul_left] at h
  change lostOrdered B (keepProfile B k badR badC) ≤ offProfileSquare B k+
    ((k : Rat)+2)^2*CleanHoles.countBits badR+((k : Rat)+2)^2*badIncidenceTotal B k badC at h
  have hoff := off_profile_square_sum B hC k
  have hinc := bad_incidence_bound B hC k hk badC
  have hincK := Rat.mul_le_mul_of_nonneg_left hinc
    (show 0 ≤ ((k : Rat)+2)^2 from Lean.Grind.OrderedRing.sq_nonneg)
  calc
    _ ≤ offProfileSquare B k+((k : Rat)+2)^2*CleanHoles.countBits badR+
        ((k : Rat)+2)^2*badIncidenceTotal B k badC := h
    _ ≤ ((k : Rat)+2)^2*profileDeficitTwice B k+((k : Rat)+2)^2*CleanHoles.countBits badR+
        ((k : Rat)+2)^2*((n : Rat)*CleanHoles.countBits badC) := by grind
    _ = _ := by grind

#print axioms profile_column_budget
#print axioms bad_incidence_bound
#print axioms kept_row_properties
#print axioms retained_pair_decomposition
#print axioms discarded_pairs_bound

end SubcriticalFinite


==> anc/lean/extended-lean-companion/subcritical-core/source/SubcriticalFinite.lean <==
import SubcriticalCore

/-! Closed finite subcritical counting core, with the actual profile deficit
    retained in the conclusion and no design-existence hypothesis. -/
namespace SubcriticalFinite

open OriginalAugmented EvenParity CleanHolesComplete

def coreConstant (k : Nat) : Rat := 1000000000000000000000*((k : Rat)+2)^2

theorem core_coefficient_bounds (k : Nat) :
    0 ≤ coreConstant k ∧ 100000000000000000000 ≤ coreConstant k ∧
    deficitCoefficient k ≤ coreConstant k ∧ etaCoefficient k ≤ coreConstant k := by
  have hk : 0 ≤ (k : Rat) := Rat.natCast_nonneg
  have hs := square_mono (1 : Rat) ((k : Rat)+2) (by decide) (by grind)
  have hK : 1 ≤ ((k : Rat)+2)^2 := by
    calc
      (1 : Rat) = (1 : Rat)^2 := by grind
      _ ≤ _ := hs
  unfold coreConstant deficitCoefficient etaCoefficient
  constructor
  · grind
  · constructor
    · grind
    · constructor <;> grind

/-- The finite counting implication behind the compact subcritical gap.
    No partition, hole, profile identity, maximum-base estimate, or small-eta
    assumption is a premise. The actual classical deficit is explicit. -/
theorem finite_subcritical_core {m n : Nat} (hm : 0 < m) (hn : 0 < n) (hmn : m ≤ n*n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (k : Nat) (hk : 4 ≤ k) :
    (n : Rat)^2 ≤ 12*(m : Rat)+coreConstant k*
      (profileDeficit B k+(n : Rat)+paperEta B ps*(n : Rat)^2) := by
  have hD := actual_profile_deficit_nonnegative B had.base_C4 k
  have hcoef := core_coefficient_bounds k
  have hgap := densityDeficit_conditions ps
  have hqPos := eta_positive hm hn B (densityDeficit ps) hgap.1
  change 0 < paperEta B ps at hqPos
  have hq := Rat.le_of_lt hqPos
  have hn2 : 0 ≤ (n : Rat)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hqn2 := Rat.mul_nonneg hq hn2
  by_cases hsmall : paperEta B ps ≤ smallEtaThreshold
  · have h := small_eta_profile_bound hm hn hmn B A ps had k hk hsmall
    have hDscale := Rat.mul_le_mul_of_nonneg_right hcoef.2.2.1 hD
    have hEscale := Rat.mul_le_mul_of_nonneg_right hcoef.2.2.2 hqn2
    have hCn := Rat.mul_nonneg hcoef.1 (Rat.natCast_nonneg (a := n))
    calc
      _ ≤ 12*(m : Rat)+deficitCoefficient k*profileDeficit B k+
          etaCoefficient k*paperEta B ps*(n : Rat)^2 := h
      _ = 12*(m : Rat)+deficitCoefficient k*profileDeficit B k+
          etaCoefficient k*(paperEta B ps*(n : Rat)^2) := by grind
      _ ≤ 12*(m : Rat)+coreConstant k*profileDeficit B k+
          coreConstant k*(paperEta B ps*(n : Rat)^2) := by grind
      _ ≤ 12*(m : Rat)+coreConstant k*profileDeficit B k+
          coreConstant k*(paperEta B ps*(n : Rat)^2)+coreConstant k*(n : Rat) := by grind
      _ = _ := by grind
  · have hlarge : smallEtaThreshold ≤ paperEta B ps := by grind
    have hs := Rat.mul_le_mul_of_nonneg_right hlarge
      (by decide : (0 : Rat) ≤ 100000000000000000000)
    have hthreshold : smallEtaThreshold*100000000000000000000 = 1 := by
      unfold smallEtaThreshold
      exact Rat.div_mul_cancel (by decide)
    rw [hthreshold] at hs
    have hCq := Rat.mul_le_mul_of_nonneg_right hcoef.2.1 hq
    have hOne : 1 ≤ coreConstant k*paperEta B ps := by
      calc
        _ ≤ paperEta B ps*100000000000000000000 := hs
        _ = 100000000000000000000*paperEta B ps := by grind
        _ ≤ _ := hCq
    have hN := Rat.mul_le_mul_of_nonneg_right hOne hn2
    have hrest := Rat.mul_nonneg hcoef.1 (Rat.add_nonneg hD (Rat.natCast_nonneg (a := n)))
    have hm0 : 0 ≤ (m : Rat) := Rat.natCast_nonneg
    calc
      _ = 1*(n : Rat)^2 := by grind
      _ ≤ (coreConstant k*paperEta B ps)*(n : Rat)^2 := hN
      _ ≤ 12*(m : Rat)+coreConstant k*(profileDeficit B k+(n : Rat))+
          (coreConstant k*paperEta B ps)*(n : Rat)^2 := by grind
      _ = _ := by grind

#print axioms core_coefficient_bounds
#print axioms finite_subcritical_core

end SubcriticalFinite


==> anc/lean/extended-lean-companion/subcritical-core/source/SubcriticalFiniteEntryAudit.lean <==
import SubcriticalFinite

open OriginalAugmented SubcriticalFinite

theorem literal_subcritical_finite_core {m n : Nat} (hm : 0 < m) (hn : 0 < n) (hmn : m ≤ n*n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (k : Nat) (hk : 4 ≤ k) :
    let F : Rat := (fixedCount B : Rat)
    let alpha : Rat := 2*(ps.length : Rat)/((m : Rat)*(n : Rat))
    let eta : Rat := (if alpha ≤ 2/3 then 2/3-alpha else 0)+
      1/(m : Rat)+1/(n : Rat)+F/((m : Rat)*(n : Rat))
    let D : Rat := (n : Rat)*((n : Rat)-1)/2-(k : Rat)*F+
      (k : Rat)*((k : Rat)+1)*(m : Rat)/2
    (n : Rat)^2 ≤ 12*(m : Rat)+1000000000000000000000*((k : Rat)+2)^2*
      (D+(n : Rat)+eta*(n : Rat)^2) :=
  finite_subcritical_core hm hn hmn B A ps had k hk

#check literal_subcritical_finite_core
#check SubcriticalFinite.finite_subcritical_core
#print OriginalAugmented.Admissible
#print EvenParity.C4Free
#print PairedPivotCore.OriginalC3
#print OriginalAugmented.fixedCount
#print EvenParity.degree
#print SubcriticalFinite.profileDeficit
#print SubcriticalFinite.profileDeficitTwice
#print SubcriticalFinite.leaveTwice
#print SubcriticalFinite.rowPenalty
#print SubcriticalFinite.penaltySum
#print SubcriticalFinite.offProfileSquare
#print SubcriticalFinite.keepProfile
#print SubcriticalFinite.profileColumnCount
#print SubcriticalFinite.retainRows
#print SubcriticalFinite.coreConstant
#print CleanHolesComplete.paperEta
#print CleanHolesComplete.densityDeficit
#check SubcriticalFinite.profile_deficit_identity
#check SubcriticalFinite.actual_profile_deficit_nonnegative
#check SubcriticalFinite.off_profile_square_actual_deficit
#check SubcriticalFinite.profile_column_budget
#check SubcriticalFinite.discarded_pairs_bound
#check SubcriticalFinite.two_class_internal_bound
#check SubcriticalFinite.column_subset_capacity
#check SubcriticalFinite.class_capacity_mass_identity
#check SubcriticalFinite.finite_counting_comparison
#check SubcriticalFinite.small_eta_profile_bound
#print axioms SubcriticalFinite.finite_subcritical_core
#print axioms literal_subcritical_finite_core


==> anc/lean/extended-lean-companion/subcritical-core/source/SubcriticalProfile.lean <==
import CleanHolesPaper
import C4Quadratic

/-! Actual classical profile deficit and its nonnegative leave/row decomposition. -/
namespace SubcriticalFinite

open FiniteRatSums OriginalAugmented EvenParity UnrestrictedUniform

def degreeRat {m n : Nat} (B : Matrix m n) (r : Fin m) : Rat := (degree B r : Rat)

def orderedRowPairs {m n : Nat} (B : Matrix m n) : Rat :=
  sum (List.finRange m) (fun r => degreeRat B r*(degreeRat B r-1))

def leaveTwice {m n : Nat} (B : Matrix m n) : Rat :=
  (fsum n (leaveDegree B) : Rat)

def rowPenalty (b k : Nat) : Rat := ((b : Rat)-(k : Rat))*((b : Rat)-(k : Rat)-1)

def penaltySum {m n : Nat} (B : Matrix m n) (k : Nat) : Rat :=
  sum (List.finRange m) (fun r => rowPenalty (degree B r) k)

/-- Twice the manuscript's classical profile deficit. All subtraction is
    rational, not truncated natural subtraction. -/
def profileDeficitTwice {m n : Nat} (B : Matrix m n) (k : Nat) : Rat :=
  (n : Rat)*((n : Rat)-1)-2*(k : Rat)*(fixedCount B : Rat)+
    (k : Rat)*((k : Rat)+1)*(m : Rat)

theorem rat_ordered_pairs (b : Nat) :
    ((b*(b-1) : Nat) : Rat) = (b : Rat)*((b : Rat)-1) := by
  have h := congrArg (fun q : Nat => (q : Rat)) (degree_square_identity b)
  dsimp only at h
  rw [Rat.natCast_pow,Rat.natCast_add] at h
  grind

theorem fixed_degree_sum {m n : Nat} (B : Matrix m n) :
    sum (List.finRange m) (degreeRat B) = (fixedCount B : Rat) := by
  rw [fixedCount_eq_total]
  exact (cast_nsum (List.finRange m) (degree B)).symm

theorem leave_pair_identity {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    leaveTwice B+orderedRowPairs B = (n : Rat)*((n : Rat)-1) := by
  have h := congrArg (fun q : Nat => (q : Rat)) (leave_double_count B hc4)
  dsimp only at h
  rw [Rat.natCast_add,rat_ordered_pairs n] at h
  change leaveTwice B+(nsum (List.finRange m) (fun r => degree B r*(degree B r-1)) : Rat) = _ at h
  rw [cast_nsum,sum_congr _ _ _ (fun r _ => rat_ordered_pairs (degree B r))] at h
  exact h

theorem rowPenalty_nonneg (b k : Nat) : 0 ≤ rowPenalty b k := by
  by_cases h : b ≤ k
  · have hbk : (b : Rat) ≤ (k : Rat) := Rat.natCast_le_natCast.mpr h
    have hp := Rat.mul_nonneg (show 0 ≤ (k : Rat)-(b : Rat) by grind)
      (show 0 ≤ (k : Rat)+1-(b : Rat) by grind)
    have he : rowPenalty b k = ((k : Rat)-(b : Rat))*((k : Rat)+1-(b : Rat)) := by
      unfold rowPenalty
      grind
    rw [he]
    exact hp
  · have hbk : (k : Rat)+1 ≤ (b : Rat) := by
      have h' : k+1 ≤ b := by omega
      have hc := Rat.natCast_le_natCast.mpr h'
      rw [Rat.natCast_add] at hc
      exact hc
    exact Rat.mul_nonneg (by grind) (by grind)

theorem penaltySum_identity {m n : Nat} (B : Matrix m n) (k : Nat) :
    penaltySum B k = orderedRowPairs B-2*(k : Rat)*(fixedCount B : Rat)+
      (k : Rat)*((k : Rat)+1)*(m : Rat) := by
  have hp : ∀ r : Fin m, rowPenalty (degree B r) k =
      degreeRat B r*(degreeRat B r-1)-2*(k : Rat)*degreeRat B r+(k : Rat)*((k : Rat)+1) := by
    intro r
    unfold rowPenalty degreeRat
    grind
  unfold penaltySum
  rw [sum_congr _ _ _ (fun r _ => hp r),sum_add,sum_sub,sum_mul_left,sum_const,List.length_finRange,
    fixed_degree_sum]
  unfold orderedRowPairs
  grind

theorem profile_deficit_identity {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) (k : Nat) :
    profileDeficitTwice B k = leaveTwice B+penaltySum B k := by
  have hl := leave_pair_identity B hc4
  rw [penaltySum_identity]
  unfold profileDeficitTwice
  grind

theorem profile_deficit_nonnegative {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) (k : Nat) :
    0 ≤ profileDeficitTwice B k ∧ leaveTwice B ≤ profileDeficitTwice B k ∧
      penaltySum B k ≤ profileDeficitTwice B k := by
  have hl : 0 ≤ leaveTwice B := Rat.natCast_nonneg
  have hp : 0 ≤ penaltySum B k := sum_nonneg _ _ (fun r _ => rowPenalty_nonneg (degree B r) k)
  rw [profile_deficit_identity B hc4]
  constructor
  · exact Rat.add_nonneg hl hp
  · constructor <;> grind

#print axioms rat_ordered_pairs
#print axioms fixed_degree_sum
#print axioms leave_pair_identity
#print axioms profile_deficit_identity
#print axioms profile_deficit_nonnegative

end SubcriticalFinite


==> anc/lean/extended-lean-companion/subcritical-core/source/SubcriticalRowBounds.lean <==
import SubcriticalProfile

/-! Integer row bounds: exceptional squared degrees and two-class internal pairs. -/
namespace SubcriticalFinite

open FiniteRatSums OriginalAugmented EvenParity

theorem square_mono (x y : Rat) (hx : 0 ≤ x) (hxy : x ≤ y) : x^2 ≤ y^2 := by
  have hp := Rat.mul_nonneg (show 0 ≤ y-x by grind) (show 0 ≤ y+x by grind)
  have he : y^2 = x^2+(y-x)*(y+x) := by grind
  rw [he]
  grind

def offProfileSquare {m n : Nat} (B : Matrix m n) (k : Nat) : Rat :=
  sum (List.finRange m) (fun r => if degree B r = k ∨ degree B r = k+1 then 0 else (degreeRat B r)^2)

theorem off_profile_square_twice (b k : Nat) (hb0 : b ≠ k) (hb1 : b ≠ k+1) :
    2*(b : Rat)^2 ≤ ((k : Rat)+2)^2*rowPenalty b k := by
  have hbQ : 0 ≤ (b : Rat) := Rat.natCast_nonneg
  have hkQ : 0 ≤ (k : Rat) := Rat.natCast_nonneg
  have hK : 0 ≤ ((k : Rat)+2)^2 := Lean.Grind.OrderedRing.sq_nonneg
  by_cases hbk : b ≤ k
  · have hg : 1 ≤ (k : Rat)-(b : Rat) := by
      have hnat : b+1 ≤ k := by omega
      have h := Rat.natCast_le_natCast.mpr hnat
      rw [Rat.natCast_add] at h
      grind
    have hp := Rat.mul_nonneg (show 0 ≤ (k : Rat)-(b : Rat)-1 by grind)
      (show 0 ≤ (k : Rat)-(b : Rat)+2 by grind)
    have he : rowPenalty b k = 2+((k : Rat)-(b : Rat)-1)*((k : Rat)-(b : Rat)+2) := by
      unfold rowPenalty
      grind
    have hpen : 2 ≤ rowPenalty b k := by rw [he]; grind
    have hs := square_mono (b : Rat) ((k : Rat)+2) hbQ (by grind)
    have hs2 := Rat.mul_le_mul_of_nonneg_left hs (by decide : (0 : Rat) ≤ 2)
    have hmul := Rat.mul_le_mul_of_nonneg_left hpen hK
    calc
      _ ≤ 2*((k : Rat)+2)^2 := hs2
      _ = ((k : Rat)+2)^2*2 := by grind
      _ ≤ _ := hmul
  · let x : Rat := (b : Rat)-(k : Rat)
    have hx : 2 ≤ x := by
      have hnat : k+2 ≤ b := by omega
      have h := Rat.natCast_le_natCast.mpr hnat
      rw [Rat.natCast_add] at h
      dsimp [x]
      grind
    have hp := Rat.mul_nonneg hkQ (show 0 ≤ x-2 by grind)
    have he : ((k : Rat)+2)*x = 2*(b : Rat)+(k : Rat)*(x-2) := by dsimp [x]; grind
    have hlin : 2*(b : Rat) ≤ ((k : Rat)+2)*x := by rw [he]; grind
    have hs := square_mono (2*(b : Rat)) (((k : Rat)+2)*x) (by grind) hlin
    have hxprod := Rat.mul_nonneg (show 0 ≤ x by grind) (show 0 ≤ x-2 by grind)
    have hxid : 2*(x*(x-1)) = x^2+x*(x-2) := by grind
    have hxsmall : x^2 ≤ 2*(x*(x-1)) := by rw [hxid]; grind
    have hmul := Rat.mul_le_mul_of_nonneg_left hxsmall hK
    have hs' : 4*(b : Rat)^2 ≤ ((k : Rat)+2)^2*x^2 := by
      calc
        _ = (2*(b : Rat))^2 := by grind
        _ ≤ (((k : Rat)+2)*x)^2 := hs
        _ = _ := by grind
    have hfour : 4*(b : Rat)^2 ≤ 2*(((k : Rat)+2)^2*rowPenalty b k) := by
      calc
        _ ≤ ((k : Rat)+2)^2*x^2 := hs'
        _ ≤ ((k : Rat)+2)^2*(2*(x*(x-1))) := hmul
        _ = _ := by unfold rowPenalty; dsimp [x]; grind
    apply Rat.le_of_mul_le_mul_left (c := (2 : Rat)) ?_ (by decide)
    calc
      _ = 4*(b : Rat)^2 := by grind
      _ ≤ _ := hfour

theorem off_profile_square_sum_twice {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) (k : Nat) :
    2*offProfileSquare B k ≤ ((k : Rat)+2)^2*profileDeficitTwice B k := by
  have hK : 0 ≤ ((k : Rat)+2)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hp : ∀ r : Fin m,
      2*(if degree B r = k ∨ degree B r = k+1 then (0 : Rat) else (degreeRat B r)^2) ≤
      ((k : Rat)+2)^2*rowPenalty (degree B r) k := by
    intro r
    split
    · have h := Rat.mul_nonneg hK (rowPenalty_nonneg (degree B r) k)
      grind
    · rename_i h
      exact off_profile_square_twice (degree B r) k (by grind) (by grind)
  have h := sum_le (List.finRange m) _ _ (fun r _ => hp r)
  rw [sum_mul_left,sum_mul_left] at h
  have hmul := Rat.mul_le_mul_of_nonneg_left (profile_deficit_nonnegative B hc4 k).2.2 hK
  exact Rat.le_trans h hmul

theorem off_profile_square_sum {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) (k : Nat) :
    offProfileSquare B k ≤ ((k : Rat)+2)^2*profileDeficitTwice B k := by
  have h := off_profile_square_sum_twice B hc4 k
  have h0 : 0 ≤ offProfileSquare B k := by
    apply sum_nonneg
    intro r _
    split
    · exact Rat.le_refl
    · exact Lean.Grind.OrderedRing.sq_nonneg
  grind

theorem five_product_bound (x y : Nat) (h : x+y = 5) : x*y ≤ 6 := by
  have hx : x = 0 ∨ x = 1 ∨ x = 2 ∨ x = 3 ∨ x = 4 ∨ x = 5 := by omega
  rcases hx with hx | hx | hx | hx | hx | hx <;> subst x <;> omega

/-- The integer improvement needed at total degree five is retained.
    This proves the manuscript's internal-pair minorant for every split. -/
theorem two_class_internal_bound (x y : Nat) :
    4*((x+y : Nat) : Rat)*(((x+y : Nat) : Rat)-1) ≤
      9*((x : Rat)*((x : Rat)-1)+(y : Rat)*((y : Rat)-1))+12 := by
  by_cases h5 : x+y = 5
  · have hp := Rat.natCast_le_natCast.mpr (five_product_bound x y h5)
    rw [Rat.natCast_mul] at hp
    have hs := congrArg (fun q : Nat => (q : Rat)) h5
    dsimp only at hs
    rw [Rat.natCast_add] at hs
    have he : (x : Rat)*((x : Rat)-1)+(y : Rat)*((y : Rat)-1) =
        20-2*(x : Rat)*(y : Rat) := by grind
    rw [h5,he]
    grind
  · let b : Rat := (x : Rat)+(y : Rat)
    have hb : 0 ≤ (b-4)*(b-6) := by
      by_cases hsmall : x+y ≤ 4
      · have hnat := Rat.natCast_le_natCast.mpr hsmall
        rw [Rat.natCast_add] at hnat
        have h1 : 0 ≤ 4-b := by dsimp [b]; grind
        have h2 : 0 ≤ 6-b := by dsimp [b]; grind
        have hp := Rat.mul_nonneg h1 h2
        have he : (b-4)*(b-6) = (4-b)*(6-b) := by grind
        rw [he]
        exact hp
      · have hlarge : 6 ≤ x+y := by omega
        have hnat := Rat.natCast_le_natCast.mpr hlarge
        rw [Rat.natCast_add] at hnat
        exact Rat.mul_nonneg (by dsimp [b]; grind) (by dsimp [b]; grind)
    have hd : 0 ≤ ((x : Rat)-(y : Rat))^2 := Lean.Grind.OrderedRing.sq_nonneg
    have he : 2*(9*((x : Rat)*((x : Rat)-1)+(y : Rat)*((y : Rat)-1))+12) =
        2*(4*b*(b-1))+(b-4)*(b-6)+9*((x : Rat)-(y : Rat))^2 := by
      dsimp [b]
      grind
    rw [Rat.natCast_add]
    change 4*b*(b-1) ≤ _
    grind

#print axioms off_profile_square_twice
#print axioms off_profile_square_sum
#print axioms off_profile_square_sum_twice
#print axioms two_class_internal_bound

end SubcriticalFinite


==> anc/lean/extended-lean-companion/subquadratic-quarter/LICENSE-PNTAnd <==
                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/lean/extended-lean-companion/subquadratic-quarter/PNT-compatibility.patch <==
--- PrimeNumberTheoremAnd/BrunTitchmarsh.lean
+++ PrimeNumberTheoremAnd/BrunTitchmarsh.lean
@@ -157,7 +157,7 @@
     obtain ⟨C₂, hC₂_le, hC₂⟩ := floor_approx x hx
     rw [hC₁, hC₂]
     refine ⟨C₁ + C₂/d, ?_, by ring⟩
-    have : |C₁ + C₂/d| ≤ |C₁| + |C₂/d| := abs_add C₁ (C₂ / ↑d)
+    have : |C₁ + C₂/d| ≤ |C₁| + |C₂/d| := abs_add_le C₁ (C₂ / ↑d)
     have : |C₂/d| ≤ |C₂| := by
       rw [abs_div]
       refine div_le_self (abs_nonneg C₂) ?_
@@ -182,7 +182,7 @@
   obtain ⟨C₃, hC₃_le, hC₃⟩ := ceil_approx (x) (by linarith)
   rw [hC₁, hC₂, Nat.cast_sub, hC₃]
   · ring_nf
-    have : |(↑d)⁻¹ - (↑d)⁻¹ * C₃ + (C₁ - C₂)| ≤ |(↑d)⁻¹ - (↑d)⁻¹*C₃| + |C₁ - C₂| := abs_add _ _
+    have : |(↑d)⁻¹ - (↑d)⁻¹ * C₃ + (C₁ - C₂)| ≤ |(↑d)⁻¹ - (↑d)⁻¹*C₃| + |C₁ - C₂| := abs_add_le _ _
     have : |(↑d)⁻¹ - (↑d)⁻¹*C₃| ≤ |(↑d)⁻¹| + |(↑d)⁻¹*C₃| := abs_sub _ _
     have : |C₁ - C₂| ≤ |C₁| + |C₂| := abs_sub _ _
     have : |(d:ℝ)⁻¹| ≤ 1 := by
@@ -464,7 +464,7 @@
   simp only [div_eq_zero_iff, Nat.cast_eq_zero, Real.log_eq_zero, Nat.cast_eq_one, or_self_left,
     Finset.card_eq_zero, forall_eq_or_imp, Finset.range_zero, Finset.filter_empty, Finset.range_one,
     true_and]
-  refine ⟨rfl, fun a ha ↦ ?_⟩
+  refine ⟨by simpa using (show ¬IsPrimePow (0 : ℕ) from fun h ↦ (Nat.lt_irrefl 0) h.pos), fun a ha ↦ ?_⟩
   exfalso
   linarith [show 0 ≤ (a : ℝ) by positivity]
 

--- PrimeNumberTheoremAnd/Consequences.lean
+++ PrimeNumberTheoremAnd/Consequences.lean
@@ -2332,13 +2332,7 @@
     apply Filter.Tendsto.pos_mul_atTop (C := (1 + ε) * (1 - d) - (1 + d))
     · simp only [d, sub_pos]
       field_simp
-      rw [div_lt_div_iff_of_pos_right (by positivity)]
-      ring_nf
-      rw [add_assoc]
-      rw [add_lt_add_iff_left]
-      apply lt_of_sub_pos
-      ring_nf
-      positivity
+      nlinarith [sq_nonneg ε]
     · conv =>
         arg 1
         intro x


==> anc/lean/extended-lean-companion/subquadratic-quarter/README.md <==
# subquadratic-quarter

Proves the actual fixed-base optimal selected-pair density is eventually at least one quarter minus any positive error when n tends to infinity, n is eventually at most m, m/n squared tends to zero, and the C4-free base count is asymptotic to the actual classical optimum. All row and column pairings and bare anchors are constructed. Includes the maximum-base specialization and an explicit finite loss formula.

The named formal statements are checked; correspondence to the manuscript is reviewed separately. This package does not claim to formalize the entire paper.

Replay with Lean4.24.0 and Python3.9 or later:

    python3 -B check.py --lean /path/to/lean --out ../new-receipt.json

Also provide --mathlib /path/to/mathlib4-v4.24.0. The exact pinned commit and its official compiled release cache are required; the entire library is not rebuilt.

The PNT source closure contains unrelated unfinished upstream declarations. None is permitted in the transitive axiom set of a named result. This is theorem-specific checking, not a claim that the entire upstream repository is complete. The upstream Apache2.0 license is included.

Only the standard logical axioms propext, Classical.choice and Quot.sound are allowed for the named targets. Build objects, raw logs and runtime paths are excluded. Private preparation only; no public location or license for the new research code has been selected.


==> anc/lean/extended-lean-companion/subquadratic-quarter/check.py <==
"""Fresh local-source replay with exact target and axiom checks."""
import argparse,hashlib,json,os,re,subprocess,sys,tempfile
from pathlib import Path
ALLOWED={'propext','Classical.choice','Quot.sound'}
AX=re.compile(r"'([^']+)' (does not depend on any axioms|depends on axioms: \[([^\]]*)\])",re.S)
def need(ok,msg):
 if not ok: raise RuntimeError(msg)
def sha(p): return hashlib.sha256(p.read_bytes()).hexdigest()
def files(root):
 need(not any(p.is_symlink() for p in root.rglob('*')),'Symlink in payload')
 return {p.relative_to(root).as_posix():sha(p) for p in root.rglob('*') if p.is_file()}
def main():
 need(sys.flags.optimize==0,'Assertions must remain enabled')
 ap=argparse.ArgumentParser();ap.add_argument('--lean',required=True);ap.add_argument('--mathlib',type=Path);ap.add_argument('--out',required=True,type=Path)
 a=ap.parse_args();r=Path(__file__).resolve().parent;m=json.loads((r/'manifest.json').read_text())
 before=files(r);need(set(before)==set(m['files'])|{'manifest.json'},'Unexpected payload files')
 need(all(before[k]==v for k,v in m['files'].items()),'Payload hash mismatch')
 out=a.out.resolve();need(not out.exists() and not out.is_relative_to(r),'Receipt must be new and outside payload')
 lean=Path(a.lean).resolve();v=subprocess.run([str(lean),'--version'],capture_output=True,text=True,timeout=900)
 need(v.returncode==0 and not v.stderr and re.search(r'version 4\.24\.0(?:[, )]|$)',v.stdout),'Lean4.24.0 required')
 compiler=sha(lean);paths=[]
 if m['mathlib_required']:
  need(a.mathlib is not None,'A pinned Mathlib4.24 path is required')
  ml=a.mathlib.resolve();g=subprocess.run(['git','rev-parse','HEAD'],cwd=ml,capture_output=True,text=True,timeout=30)
  need(g.returncode==0 and g.stdout.strip()==m['mathlib_commit'],'Mathlib commit mismatch')
  paths=[ml/'.lake/build/lib/lean']+[p/'.lake/build/lib/lean' for p in (ml/'.lake/packages').iterdir() if p.is_dir()]
 logs=out.with_suffix('');need(not logs.exists(),'Log directory must be new');logs.mkdir(parents=True)
 records=[];expected_targets=set(m['targets']);entry_output=None
 with tempfile.TemporaryDirectory(prefix='lean-proof-',dir=logs) as temp:
  work=Path(temp);src=work/'source';obj=work/'imports';obj.mkdir();src.mkdir()
  for item in m['modules']:
   dst=src/item['path'];dst.parent.mkdir(parents=True,exist_ok=True);dst.write_bytes((r/'source'/item['path']).read_bytes())
  env=dict(os.environ,LEAN_PATH=':'.join(map(str,[obj,*paths])))
  built={'Std'}
  for item in m['modules']:
   name=item['module'];p=src/item['path'];o=obj/(name.replace('.','/')+'.olean');o.parent.mkdir(parents=True,exist_ok=True)
   imports=[]
   for line in p.read_text().splitlines():
    if line.startswith('import '):imports.extend(line.split()[1:])
   need(imports==item['imports'],'Import metadata mismatch')
   for dep in imports:
    if dep not in built:
     need(m['mathlib_required'] and any((q/(dep.replace('.','/')+'.olean')).is_file() for q in paths),'Unbuilt import '+dep)
   run=subprocess.run([str(lean),'-o',str(o),str(p)],cwd=src,env=env,capture_output=True,text=True,timeout=900)
   text=run.stdout+run.stderr;(logs/(name.replace('.','_')+'.txt')).write_text(text)
   need(run.returncode==0 and 'error:' not in text,'Compilation failed: '+name)
   if not item['upstream_pnt']:need('warning:' not in text and 'sorryAx' not in text,'Diagnostic in local proof: '+name)
   axes=[]
   for match in AX.finditer(run.stdout):
    aset=set() if match[3] is None else {x.strip() for x in match[3].split(',')}
    if not item['upstream_pnt'] or match[1] in expected_targets:need(aset<=ALLOWED,'Unexpected axiom: '+match[1])
    axes.append({'name':match[1],'axioms':sorted(aset)})
   if name==m['entry_module']:
    need({x['name'] for x in axes}==expected_targets,'Final target coverage mismatch')
    need(len(axes)==len(expected_targets),'Repeated final target audit')
    entry_output=run.stdout
   built.add(name);records.append({'module':name,'source_sha256':sha(p),'exit_code':run.returncode,'axioms':axes})
   print('PASS '+name,file=sys.stderr,flush=True)
 need(files(r)==before and sha(lean)==compiler,'Payload or compiler changed')
 need(entry_output is not None,'Final target audit missing')
 (logs/'ENTRY_TYPES.txt').write_text(entry_output)
 result={'status':'PASS','manifest_sha256':sha(r/'manifest.json'),'compiler_sha256':compiler,'lean_version':v.stdout.strip(),
  'fresh_source_and_import_directories':True,'payload_unchanged':True,'modules':records,'target_count':len(expected_targets),
  'entry_output_sha256':hashlib.sha256(entry_output.encode()).hexdigest(),'mathlib_required':m['mathlib_required'],
  'mathlib_scope':'pinned release cache; not independently rebuilt' if m['mathlib_required'] else None}
 out.parent.mkdir(parents=True,exist_ok=True);data=json.dumps(result,indent=2)+'\n';out.write_text(data);print(data,end='')
if __name__=='__main__':main()


==> anc/lean/extended-lean-companion/subquadratic-quarter/manifest.json <==
{
  "format": 1,
  "name": "subquadratic-quarter",
  "modules": [
    {
      "module": "FinitePairings",
      "path": "FinitePairings.lean",
      "imports": [
        "Mathlib.Data.Finset.Powerset",
        "Mathlib.Data.Fintype.Powerset",
        "Mathlib.Data.Fintype.EquivFin",
        "Mathlib.Data.Fintype.Prod",
        "Mathlib.Order.Preorder.Finite",
        "Mathlib.Algebra.BigOperators.Group.Finset.Basic",
        "Mathlib.Tactic.Linarith",
        "Mathlib.Tactic.NormNum",
        "Mathlib.Tactic.Positivity",
        "Mathlib.Tactic.FieldSimp"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FiniteRatSums",
      "path": "FiniteRatSums.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PairedPivotCore",
      "path": "PairedPivotCore.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FiniteCounting",
      "path": "FiniteCounting.lean",
      "imports": [
        "PairedPivotCore"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MajorityCounting",
      "path": "MajorityCounting.lean",
      "imports": [
        "FiniteCounting"
      ],
      "upstream_pnt": false
    },
    {
      "module": "RationalMinorant",
      "path": "RationalMinorant.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "RationalSampling",
      "path": "RationalSampling.lean",
      "imports": [
        "FiniteRatSums",
        "MajorityCounting",
        "RationalMinorant"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ListRatCounting",
      "path": "ListRatCounting.lean",
      "imports": [
        "RationalSampling"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MatrixMoments",
      "path": "MatrixMoments.lean",
      "imports": [
        "FiniteRatSums",
        "RationalMinorant"
      ],
      "upstream_pnt": false
    },
    {
      "module": "BooleanMatrixGeometry",
      "path": "BooleanMatrixGeometry.lean",
      "imports": [
        "ListRatCounting",
        "MatrixMoments"
      ],
      "upstream_pnt": false
    },
    {
      "module": "StableDensity",
      "path": "StableDensity.lean",
      "imports": [
        "BooleanMatrixGeometry"
      ],
      "upstream_pnt": false
    },
    {
      "module": "GridModel",
      "path": "GridModel.lean",
      "imports": [
        "StableDensity"
      ],
      "upstream_pnt": false
    },
    {
      "module": "NatListSums",
      "path": "NatListSums.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MatrixCounting",
      "path": "MatrixCounting.lean",
      "imports": [
        "NatListSums"
      ],
      "upstream_pnt": false
    },
    {
      "module": "BareData",
      "path": "BareData.lean",
      "imports": [
        "GridModel",
        "MatrixCounting"
      ],
      "upstream_pnt": false
    },
    {
      "module": "BareGeometry",
      "path": "BareGeometry.lean",
      "imports": [
        "BareData"
      ],
      "upstream_pnt": false
    },
    {
      "module": "BareFamily",
      "path": "BareFamily.lean",
      "imports": [
        "BareGeometry"
      ],
      "upstream_pnt": false
    },
    {
      "module": "BareNatSums",
      "path": "BareNatSums.lean",
      "imports": [
        "BareFamily"
      ],
      "upstream_pnt": false
    },
    {
      "module": "BareCounting",
      "path": "BareCounting.lean",
      "imports": [
        "BareNatSums"
      ],
      "upstream_pnt": false
    },
    {
      "module": "OriginalModel",
      "path": "OriginalModel.lean",
      "imports": [
        "GridModel",
        "MatrixCounting"
      ],
      "upstream_pnt": false
    },
    {
      "module": "OriginalCounts",
      "path": "OriginalCounts.lean",
      "imports": [
        "OriginalModel"
      ],
      "upstream_pnt": false
    },
    {
      "module": "BoundedMaximum",
      "path": "BoundedMaximum.lean",
      "imports": [
        "Std"
      ],
      "upstream_pnt": false
    },
    {
      "module": "OriginalParameters",
      "path": "OriginalParameters.lean",
      "imports": [
        "OriginalCounts",
        "BoundedMaximum"
      ],
      "upstream_pnt": false
    },
    {
      "module": "OriginalFixedBase",
      "path": "OriginalFixedBase.lean",
      "imports": [
        "OriginalParameters"
      ],
      "upstream_pnt": false
    },
    {
      "module": "C4Quadratic",
      "path": "C4Quadratic.lean",
      "imports": [
        "OriginalCounts"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MixingData",
      "path": "MixingData.lean",
      "imports": [
        "C4Quadratic"
      ],
      "upstream_pnt": false
    },
    {
      "module": "QuarterFiniteCounts",
      "path": "QuarterFiniteCounts.lean",
      "imports": [
        "FinitePairings",
        "BareCounting",
        "OriginalFixedBase",
        "MixingData",
        "Mathlib.Algebra.BigOperators.Fin",
        "Mathlib.Data.Finset.Max"
      ],
      "upstream_pnt": false
    },
    {
      "module": "QuarterRowMatching",
      "path": "QuarterRowMatching.lean",
      "imports": [
        "QuarterFiniteCounts"
      ],
      "upstream_pnt": false
    },
    {
      "module": "QuarterColumnMatching",
      "path": "QuarterColumnMatching.lean",
      "imports": [
        "QuarterRowMatching"
      ],
      "upstream_pnt": false
    },
    {
      "module": "QuarterBareAssembly",
      "path": "QuarterBareAssembly.lean",
      "imports": [
        "QuarterColumnMatching"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MixingIncidence",
      "path": "MixingIncidence.lean",
      "imports": [
        "MixingData"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MixingVariance",
      "path": "MixingVariance.lean",
      "imports": [
        "MixingData"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MixingCauchy",
      "path": "MixingCauchy.lean",
      "imports": [
        "FiniteRatSums"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MixingMoments",
      "path": "MixingMoments.lean",
      "imports": [
        "MixingIncidence",
        "MixingVariance",
        "MixingCauchy"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MixingScalar",
      "path": "MixingScalar.lean",
      "imports": [
        "FiniteRatSums"
      ],
      "upstream_pnt": false
    },
    {
      "module": "MixingBound",
      "path": "MixingBound.lean",
      "imports": [
        "MixingMoments",
        "MixingScalar"
      ],
      "upstream_pnt": false
    },
    {
      "module": "QuarterRealStats",
      "path": "QuarterRealStats.lean",
      "imports": [
        "QuarterBareAssembly",
        "MixingBound",
        "Mathlib.Analysis.SpecialFunctions.Pow.Real",
        "Mathlib.Tactic.Ring"
      ],
      "upstream_pnt": false
    },
    {
      "module": "QuarterLoss",
      "path": "QuarterLoss.lean",
      "imports": [
        "QuarterRealStats"
      ],
      "upstream_pnt": false
    },
    {
      "module": "QuarterLimits",
      "path": "QuarterLimits.lean",
      "imports": [
        "QuarterLoss",
        "Mathlib.Analysis.SpecificLimits.Basic"
      ],
      "upstream_pnt": false
    },
    {
      "module": "AffineBase",
      "path": "AffineBase.lean",
      "imports": [
        "OriginalParameters",
        "Mathlib.Algebra.Field.ZMod",
        "Mathlib.Data.Fintype.EquivFin",
        "Mathlib.Tactic.LinearCombination"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PrimeAffine",
      "path": "PrimeAffine.lean",
      "imports": [
        "AffineBase"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ClassicalReal",
      "path": "ClassicalReal.lean",
      "imports": [
        "PrimeAffine",
        "C4Quadratic",
        "Mathlib.Analysis.SpecialFunctions.Pow.Real",
        "Mathlib.Tactic.Positivity",
        "Mathlib.Tactic.NormNum",
        "Mathlib.Tactic.Linarith"
      ],
      "upstream_pnt": false
    },
    {
      "module": "PrimeNumberTheoremAnd.Mathlib.NumberTheory.ArithmeticFunction",
      "path": "PrimeNumberTheoremAnd/Mathlib/NumberTheory/ArithmeticFunction.lean",
      "imports": [
        "Mathlib.Data.Nat.Factorization.Basic",
        "Mathlib.NumberTheory.ArithmeticFunction"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.Mathlib.Analysis.SpecialFunctions.Log.Basic",
      "path": "PrimeNumberTheoremAnd/Mathlib/Analysis/SpecialFunctions/Log/Basic.lean",
      "imports": [
        "Mathlib.Algebra.Order.Floor.Defs",
        "Mathlib.Algebra.Order.Floor.Ring",
        "Mathlib.Algebra.Order.Floor.Semiring",
        "Mathlib.Analysis.SpecialFunctions.Log.Basic",
        "Mathlib.Analysis.SpecialFunctions.Pow.Continuity"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.Sobolev",
      "path": "PrimeNumberTheoremAnd/Sobolev.lean",
      "imports": [
        "Mathlib.Analysis.Calculus.Deriv.Support",
        "Mathlib.Analysis.Distribution.SchwartzSpace",
        "Mathlib.Order.Filter.ZeroAndBoundedAtFilter"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.Fourier",
      "path": "PrimeNumberTheoremAnd/Fourier.lean",
      "imports": [
        "Mathlib.Analysis.Distribution.SchwartzSpace",
        "Mathlib.MeasureTheory.Integral.IntegralEqImproper",
        "Mathlib.Topology.ContinuousMap.Bounded.Basic",
        "Mathlib.Order.Filter.ZeroAndBoundedAtFilter",
        "Mathlib.Analysis.Fourier.FourierTransformDeriv",
        "PrimeNumberTheoremAnd.Sobolev"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.Mathlib.Analysis.Asymptotics.Asymptotics",
      "path": "PrimeNumberTheoremAnd/Mathlib/Analysis/Asymptotics/Asymptotics.lean",
      "imports": [
        "Mathlib.Analysis.Asymptotics.Lemmas",
        "Mathlib.Topology.Order.Compact"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.AuxResults",
      "path": "PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/AuxResults.lean",
      "imports": [
        "Mathlib.Algebra.Order.Antidiag.Nat",
        "Mathlib.Analysis.Asymptotics.Lemmas",
        "Mathlib.Analysis.SpecialFunctions.Integrals.Basic",
        "Mathlib.Analysis.SpecialFunctions.Log.Basic",
        "Mathlib.Analysis.SpecialFunctions.NonIntegrable",
        "Mathlib.Analysis.SumIntegralComparisons",
        "Mathlib.Data.Nat.Prime.Basic",
        "Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic",
        "Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus",
        "Mathlib.MeasureTheory.Integral.IntervalIntegral.IntegrationByParts",
        "Mathlib.NumberTheory.ArithmeticFunction"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Basic",
      "path": "PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Basic.lean",
      "imports": [
        "Mathlib.Algebra.BigOperators.Ring.Finset",
        "Mathlib.Analysis.Asymptotics.Lemmas",
        "Mathlib.NumberTheory.ArithmeticFunction",
        "Mathlib.NumberTheory.SelbergSieve",
        "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.AuxResults"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Selberg",
      "path": "PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Selberg.lean",
      "imports": [
        "Batteries.Tactic.Lemma",
        "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Basic"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.SelbergBounds",
      "path": "PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/SelbergBounds.lean",
      "imports": [
        "Mathlib.NumberTheory.Primorial",
        "Mathlib.Analysis.Asymptotics.Lemmas",
        "Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics",
        "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Selberg"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.BrunTitchmarsh",
      "path": "PrimeNumberTheoremAnd/BrunTitchmarsh.lean",
      "imports": [
        "Mathlib.Algebra.Order.Floor.Semifield",
        "Mathlib.Analysis.Asymptotics.Lemmas",
        "Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics",
        "Mathlib.Analysis.SpecialFunctions.Log.Base",
        "Mathlib.NumberTheory.Primorial",
        "PrimeNumberTheoremAnd.Mathlib.Analysis.Asymptotics.Asymptotics",
        "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Selberg",
        "PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.SelbergBounds"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.SmoothExistence",
      "path": "PrimeNumberTheoremAnd/SmoothExistence.lean",
      "imports": [
        "Batteries.Tactic.Lemma",
        "Mathlib.Geometry.Manifold.PartitionOfUnity",
        "Mathlib.Tactic.Bound"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.Wiener",
      "path": "PrimeNumberTheoremAnd/Wiener.lean",
      "imports": [
        "Mathlib.Analysis.Fourier.FourierTransform",
        "Mathlib.Analysis.Fourier.FourierTransformDeriv",
        "Mathlib.NumberTheory.ArithmeticFunction",
        "Mathlib.NumberTheory.LSeries.PrimesInAP",
        "Mathlib.Topology.Algebra.Support",
        "Mathlib.Analysis.Calculus.ContDiff.Defs",
        "Mathlib.Geometry.Manifold.PartitionOfUnity",
        "Mathlib.Tactic.FunProp",
        "Mathlib.Analysis.Normed.Group.Tannery",
        "Mathlib.Algebra.Order.Field.Basic",
        "Mathlib.Order.Filter.ZeroAndBoundedAtFilter",
        "Mathlib.Analysis.Fourier.RiemannLebesgueLemma",
        "Mathlib.Analysis.SumIntegralComparisons",
        "Mathlib.Algebra.GroupWithZero.Units.Basic",
        "Mathlib.Analysis.Distribution.FourierSchwartz",
        "Mathlib.Topology.UniformSpace.UniformConvergence",
        "Mathlib.NumberTheory.MulChar.Lemmas",
        "PrimeNumberTheoremAnd.Fourier",
        "PrimeNumberTheoremAnd.BrunTitchmarsh",
        "PrimeNumberTheoremAnd.Mathlib.Analysis.Asymptotics.Asymptotics",
        "PrimeNumberTheoremAnd.SmoothExistence"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeNumberTheoremAnd.Consequences",
      "path": "PrimeNumberTheoremAnd/Consequences.lean",
      "imports": [
        "Mathlib.Analysis.Asymptotics.Lemmas",
        "Mathlib.NumberTheory.AbelSummation",
        "Mathlib.NumberTheory.PrimeCounting",
        "Mathlib.Analysis.Asymptotics.AsymptoticEquivalent",
        "Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic",
        "Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus",
        "Mathlib.MeasureTheory.Integral.IntervalIntegral.IntegrationByParts",
        "Mathlib.NumberTheory.PrimeCounting",
        "PrimeNumberTheoremAnd.Mathlib.NumberTheory.ArithmeticFunction",
        "PrimeNumberTheoremAnd.Mathlib.Analysis.SpecialFunctions.Log.Basic",
        "PrimeNumberTheoremAnd.Wiener"
      ],
      "upstream_pnt": true
    },
    {
      "module": "PrimeBelow",
      "path": "PrimeBelow.lean",
      "imports": [
        "PrimeNumberTheoremAnd.Consequences"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ClassicalAsymptotic",
      "path": "ClassicalAsymptotic.lean",
      "imports": [
        "ClassicalReal",
        "PrimeBelow"
      ],
      "upstream_pnt": false
    },
    {
      "module": "ClassicalLimit",
      "path": "ClassicalLimit.lean",
      "imports": [
        "ClassicalAsymptotic"
      ],
      "upstream_pnt": false
    },
    {
      "module": "UniversalQuarter",
      "path": "UniversalQuarter.lean",
      "imports": [
        "QuarterLimits",
        "ClassicalLimit"
      ],
      "upstream_pnt": false
    },
    {
      "module": "FinalPackageAudit",
      "path": "FinalPackageAudit.lean",
      "imports": [
        "UniversalQuarter"
      ],
      "upstream_pnt": false
    }
  ],
  "entry_module": "FinalPackageAudit",
  "targets": [
    "SubquadraticQuarter.universal_quarter",
    "SubquadraticQuarter.maximum_base_quarter",
    "SubquadraticQuarter.finite_Tstar_quarter_loss"
  ],
  "mathlib_required": true,
  "mathlib_commit": "f897ebcf72cd16f89ab4577d0c826cd14afaafc7",
  "files": {
    "LICENSE-PNTAnd": "c71d239df91726fc519c6eb72d318ec65820627232b2f796219e87dcf35d0ab4",
    "PNT-compatibility.patch": "c77a0e66ed47019e4fd718808d030392cd19261c6a4dbb8461679301abbdc1e1",
    "README.md": "9fbf1037a33c1fa3bf41c3b4656ab2819d9b190bf49c2f2b9eeb0114828c489e",
    "check.py": "722f95d21b4cb1097cd3a14644650bc4dd7e2e5aefc6f0a610861c6d6013e37f",
    "source/AffineBase.lean": "aac6ce7a0c35974c80e5dac1dce45d1f84907d3b1bea74a23d98dcdba8002a9d",
    "source/BareCounting.lean": "7be15f1b84faec3b751527071b9824345d74d98a4e9d264cb49c8b590de5d28c",
    "source/BareData.lean": "e1f5bed191a89511f451289d2cd8acf77aae97a429662fa8a9bafc72390aa1cb",
    "source/BareFamily.lean": "530e64575f6aabf1bcd5f7240e3b0112641e2759e724c40df8dbaf842cd2ac4a",
    "source/BareGeometry.lean": "baf6bbce288da64ef22fa9c806fe137cf397e17583b64aa22fcb901db14ea86c",
    "source/BareNatSums.lean": "7315e8595fc8a1080a8f468692f77152d3abaeeb49f5fd8b05ddcde26715b934",
    "source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "source/BoundedMaximum.lean": "837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394",
    "source/C4Quadratic.lean": "23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0",
    "source/ClassicalAsymptotic.lean": "181e8ff395c26b1d4e699cdef753f42a78db78ec2eee798e5d4cfe17dc3a9095",
    "source/ClassicalLimit.lean": "28fa4c0640538e0cf80c5f1b88e842643d88b7292d6f821156aafdbe0c7f7caa",
    "source/ClassicalReal.lean": "52f73157da76ba6af30a02ef2eda0c85b406bccde5f65154e412cf6fb3353137",
    "source/FinalPackageAudit.lean": "73a4cbda7650a830b2c91df252a1c39ad29b423f6a8e6472926617dd965663e9",
    "source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "source/FinitePairings.lean": "3c8de1e522806849464f017670008c30dafe04ef38d58edb8f254ea49bdd577e",
    "source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "source/MixingBound.lean": "8c073b07d259a612bceaa93460de6af207f69c76e8f5e0531a3e7a17c0fc0690",
    "source/MixingCauchy.lean": "d3253e9b68313f91140b05e06691eaf7b13173d26bee8c9ae35418676817dfeb",
    "source/MixingData.lean": "b13b6a4e5e8677bee20aff0de6564e43b36d9febe30cfc96a27fdfaf11309a5a",
    "source/MixingIncidence.lean": "9558b6e5212785e035353c97a5176e809802ca51089fbeb598d6799bd1f7ddea",
    "source/MixingMoments.lean": "839118525306cbad276d9e18374e7f496af1093a177a4e2584e9e7c710fa38fb",
    "source/MixingScalar.lean": "e17b8fc8069c60c2704459323f476e79314f5ed1666fae2f200706611fd569c7",
    "source/MixingVariance.lean": "fd58c51730c55a95bc3e7ce66d5c1cd5a82cdbb39df48fb413aff99ca249c45f",
    "source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "source/OriginalCounts.lean": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5",
    "source/OriginalFixedBase.lean": "b8184750df944527563d5dc44e26ce0db4ce8bd0a5e9f63876c4b621b7e86fb8",
    "source/OriginalModel.lean": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
    "source/OriginalParameters.lean": "f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59",
    "source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "source/PrimeAffine.lean": "0b01895e04b8039a9c77bfd73a7ed59295f044bc699ff1c8d8a15db45a1c021f",
    "source/PrimeBelow.lean": "3ec3ec9bebc7951b6cd9d61633e0cb9bf225308d24063bdaf7f2f6d50664e654",
    "source/PrimeNumberTheoremAnd/BrunTitchmarsh.lean": "63c649344ac09dc107bc6a0f5beda1d955b6d63320aaa488edcdd09f2bce77cf",
    "source/PrimeNumberTheoremAnd/Consequences.lean": "045e9847e9e25f63aee3708b2b56b0c477f45fd92a80a7fef0a1a0d806b8eb93",
    "source/PrimeNumberTheoremAnd/Fourier.lean": "8f86ed00ec8db00ca0f63e8ba99c86e0ae6f9fbd959a5d28cb7134e61e24a109",
    "source/PrimeNumberTheoremAnd/Mathlib/Analysis/Asymptotics/Asymptotics.lean": "a5c78b78ef025f621cba873779bb55f567e834168b6d611bc41f89f2126347e3",
    "source/PrimeNumberTheoremAnd/Mathlib/Analysis/SpecialFunctions/Log/Basic.lean": "4e00c5e4c460c804acfb2143317fb096637a2cfd6b41535fdb57fd883e3dd67e",
    "source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/ArithmeticFunction.lean": "030522971531c7d9d7f683cf180d21f220d967398aea2ab7d569768af61a3a6a",
    "source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/AuxResults.lean": "1aec11e855a3ac7af17564f744ec681879d206d5d859b048e8f4732c76cca97b",
    "source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Basic.lean": "53c613e44cb70f75faa91c5b215178aa2965b412cfe673e1412792c06c3946aa",
    "source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Selberg.lean": "617771061bf92097e72574b7784453e0607d1a5b59192dc92f5692e24709d6da",
    "source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/SelbergBounds.lean": "4f33c5beb5ca2623b9320e3d7c17c2264e6d496169e604463da1a8cc9afbfa82",
    "source/PrimeNumberTheoremAnd/SmoothExistence.lean": "7f9ce5971b77d15b11f339e51cdeeceef51cc82a4271b73e4c1ed4b1c9e97b9a",
    "source/PrimeNumberTheoremAnd/Sobolev.lean": "a26e9b3cbcbafaf9983e357b750dacf7105980f579ca810cd41ddf11fd66783a",
    "source/PrimeNumberTheoremAnd/Wiener.lean": "132a6f092f87774cad2134e877b5817cea0fba72d33e7964c07107227c387e56",
    "source/QuarterBareAssembly.lean": "b4e972287d1921a02a70f7c201477c90bbb95eaf2b77b44e224414c6c3e1681a",
    "source/QuarterColumnMatching.lean": "7600cd7783dad3c9955f2a108c7b6f8d31fc2e2c55aea6851c11b46f41cbfe13",
    "source/QuarterFiniteCounts.lean": "bef9f4d86d7b3b4bed896d93be53f6ff948e5ca81ad9af18cb4e7fb3626aceb3",
    "source/QuarterLimits.lean": "90548fbdf16b4829e3d18dfe8d6b81e399b906967dbd32b138df1289567eed1b",
    "source/QuarterLoss.lean": "d3c1f8c66b90736ab57bd9340e2b317759731293753c2f638977a4ac69c143a6",
    "source/QuarterRealStats.lean": "76d4ab7f370faa51e33768362893afced7bc3b33c6f9a5db4271d7077bb120c2",
    "source/QuarterRowMatching.lean": "5b6339f7cb5047cc5c05d3defda82d1aed8c8e65ed0a8fd0cfd085df9f371afa",
    "source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
    "source/UniversalQuarter.lean": "07341c4268aadd6090d1428e678e4aa5626c7c30aed9ac41084c755e964a85ca"
  }
}


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/AffineBase.lean <==
import OriginalParameters
import Mathlib.Algebra.Field.ZMod
import Mathlib.Data.Fintype.EquivFin
import Mathlib.Tactic.LinearCombination

namespace ClassicalAffine
open OriginalAugmented BooleanMatrixGeometry

/-- The canonical list count equals the cardinality of the occupied finite set. -/
theorem fixedCount_eq_card {m n : ℕ} (B : Matrix m n) :
    fixedCount B = (Finset.univ.filter (fun t : Fin m × Fin n => B t.1 t.2 = true)).card := by
  classical
  rw [fixedCount, ← List.toFinset_card_of_nodup (GridModel.occupied_cells_nodup m n B)]
  congr 1
  ext t
  simp only [List.mem_toFinset, Finset.mem_filter, Finset.mem_univ, true_and]
  exact GridModel.occupied_cells_mem m n B t

section Field
variable {F : Type} [Field F] [Fintype F] [DecidableEq F]
variable {m n k : ℕ}

omit [Fintype F] in
/-- Two affine lines containing two points coincide, unless the points coincide. -/
theorem four_incidence (u v l t : F × F)
    (h₁ : u.2 = l.1*u.1+l.2) (h₂ : u.2 = t.1*u.1+t.2)
    (h₃ : v.2 = l.1*v.1+l.2) (h₄ : v.2 = t.1*v.1+t.2) :
    u=v ∨ l=t := by
  by_cases hx : u.1=v.1
  · left
    exact Prod.ext hx (by rw [h₁,h₃,hx])
  · right
    have hz : (l.1-t.1)*(u.1-v.1)=0 := by
      linear_combination -h₁+h₂+h₃-h₄
    have ha : l.1=t.1 := sub_eq_zero.mp ((mul_eq_zero.mp hz).resolve_right (sub_ne_zero.mpr hx))
    exact Prod.ext ha (by rw [ha] at h₁; linear_combination h₂-h₁)

/-- A represented line and its x-coordinate determine its occupied cell. -/
def cellMap (er : (F × F) ↪ Fin m) (ec : Fin k ↪ Fin n)
    (line : Fin k ↪ (F × F)) (t : Fin k × F) : Fin m × Fin n :=
  (er (t.2,(line t.1).1*t.2+(line t.1).2), ec t.1)

noncomputable def base (er : (F × F) ↪ Fin m) (ec : Fin k ↪ Fin n)
    (line : Fin k ↪ (F × F)) : Matrix m n := by
  classical
  exact fun r c => decide (∃ t, cellMap er ec line t = (r,c))

omit [DecidableEq F] in
theorem base_iff (er : (F × F) ↪ Fin m) (ec : Fin k ↪ Fin n)
    (line : Fin k ↪ (F × F)) (r : Fin m) (c : Fin n) :
    base er ec line r c = true ↔ ∃ t, cellMap er ec line t = (r,c) := by
  classical
  simp [base]

omit [Fintype F] [DecidableEq F] in
theorem cellMap_injective (er : (F × F) ↪ Fin m) (ec : Fin k ↪ Fin n)
    (line : Fin k ↪ (F × F)) : Function.Injective (cellMap er ec line) := by
  intro a b h
  have hc := ec.injective (congrArg Prod.snd h)
  have hr := er.injective (congrArg Prod.fst h)
  exact Prod.ext hc (congrArg Prod.fst hr)

theorem base_C4 (er : (F × F) ↪ Fin m) (ec : Fin k ↪ Fin n)
    (line : Fin k ↪ (F × F)) : EvenParity.C4Free (base er ec line) := by
  intro r s c d hrs hcd h
  obtain ⟨a,ha⟩ := (base_iff er ec line r c).mp h.1
  obtain ⟨b,hb⟩ := (base_iff er ec line r d).mp h.2.1
  obtain ⟨e,he⟩ := (base_iff er ec line s c).mp h.2.2.1
  obtain ⟨f,hf⟩ := (base_iff er ec line s d).mp h.2.2.2
  have hae : a.1=e.1 := ec.injective ((congrArg Prod.snd ha).trans (congrArg Prod.snd he).symm)
  have hbf : b.1=f.1 := ec.injective ((congrArg Prod.snd hb).trans (congrArg Prod.snd hf).symm)
  have hab := er.injective ((congrArg Prod.fst ha).trans (congrArg Prod.fst hb).symm)
  have hef := er.injective ((congrArg Prod.fst he).trans (congrArg Prod.fst hf).symm)
  change (a.2,(line a.1).1*a.2+(line a.1).2) = (b.2,(line b.1).1*b.2+(line b.1).2) at hab
  change (e.2,(line e.1).1*e.2+(line e.1).2) = (f.2,(line f.1).1*f.2+(line f.1).2) at hef
  have hx := congrArg Prod.fst hab
  change a.2=b.2 at hx
  have hy := congrArg Prod.snd hab
  have hx' := congrArg Prod.fst hef
  change e.2=f.2 at hx'
  have hy' := congrArg Prod.snd hef
  have hh := four_incidence (a.2,(line a.1).1*a.2+(line a.1).2)
    (e.2,(line e.1).1*e.2+(line e.1).2) (line a.1) (line b.1) rfl
    (by simpa only [hx] using hy) (by rw [hae]) (by simpa only [hx',←hbf] using hy')
  rcases hh with hrow | hline
  · apply hrs
    exact (congrArg Prod.fst ha).symm.trans ((congrArg er hrow).trans (congrArg Prod.fst he))
  · apply hcd
    have hc := line.injective hline
    exact (congrArg Prod.snd ha).symm.trans ((congrArg ec hc).trans (congrArg Prod.snd hb))

omit [DecidableEq F] in
theorem base_count (er : (F × F) ↪ Fin m) (ec : Fin k ↪ Fin n)
    (line : Fin k ↪ (F × F)) : fixedCount (base er ec line)=k*Fintype.card F := by
  classical
  rw [fixedCount_eq_card]
  have he : Finset.univ.filter (fun t : Fin m × Fin n => base er ec line t.1 t.2 = true) =
      Finset.univ.image (cellMap er ec line) := by
    ext t
    simp only [Finset.mem_filter, Finset.mem_univ, true_and, base_iff,
      Finset.mem_image, Prod.mk.eta]
  rw [he,Finset.card_image_of_injective _ (cellMap_injective er ec line)]
  simp
end Field
end ClassicalAffine


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/BareCounting.lean <==
import BareNatSums

/-! Exact indexed-profile counting for the actual generated pair family. -/
namespace BareQuarter

open EvenParity BooleanMatrixGeometry PairedPivotCounting
variable {m n R C : Nat}

/-- Counts column-pair indices. Repeated anchor rows contribute repeatedly. -/
def anchorProfile (D : BlockData m n R C) (B : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum C (fun j => bit (B (witnessRow D j) c))

def badBudget (D : BlockData m n R C) (B : Fin m → Fin n → Bool) : Nat :=
  fsum R (fun i => anchorProfile D B (witnessCol D i))

def blockFixed (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) : Nat :=
  (bit (B (row0 D i) (col0 D j))+bit (B (row0 D i) (col1 D j)))+
  (bit (B (row1 D i) (col0 D j))+bit (B (row1 D i) (col1 D j)))

def fixedBudget (D : BlockData m n R C) (B : Fin m → Fin n → Bool) : Nat :=
  fsum R (fun i => fsum C (blockFixed D B i))

def selectedSum (D : BlockData m n R C) (B : Fin m → Fin n → Bool) : Nat :=
  fsum R (fun i => fsum C (fun j => bit (admissible D B i j)))

theorem profile_is_indexed_count (D : BlockData m n R C) (B : Fin m → Fin n → Bool) (c : Fin n) :
    anchorProfile D B c=((List.finRange C).filter (fun j => B (witnessRow D j) c)).length := by
  exact nsum_bit_filter (List.finRange C) (fun j => B (witnessRow D j) c)

theorem selectedSum_eq_pair_count (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    (pairs D B).length=selectedSum D B := by
  unfold pairs
  rw [List.length_map]
  unfold blocks
  rw [←nsum_bit_filter,nsum_grid]
  rfl

theorem block_fixed_row_bound (D : BlockData m n R C) (B : Fin m → Fin n → Bool) (i : Fin R) :
    fsum C (blockFixed D B i)≤degree B (row0 D i)+degree B (row1 D i) := by
  unfold blockFixed
  rw [fsum_add]
  exact Nat.add_le_add
    (labelled_sum_le C n D.col D.col_inj (fun c => bit (B (row0 D i) c)))
    (labelled_sum_le C n D.col D.col_inj (fun c => bit (B (row1 D i) c)))

theorem fixed_budget_bound (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    fixedBudget D B≤EvenParity.total B := by
  have h := fsum_le R (fun i => fsum C (blockFixed D B i))
    (fun i => degree B (row0 D i)+degree B (row1 D i)) (block_fixed_row_bound D B)
  have hall := labelled_sum_le R m D.row D.row_inj (degree B)
  exact Nat.le_trans h hall

theorem acceptance_charge (a b c d e : Bool) :
    1≤bit (!a && (!b && (!c && (!d && !e))))+
      ((bit a+bit b)+(bit c+bit d))+bit e := by
  cases a <;> cases b <;> cases c <;> cases d <;> cases e <;> decide

theorem block_charge (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) :
    1≤bit (admissible D B i j)+blockFixed D B i j+bit (B (witnessRow D j) (witnessCol D i)) := by
  exact acceptance_charge (B (row0 D i) (col0 D j)) (B (row0 D i) (col1 D j))
    (B (row1 D i) (col0 D j)) (B (row1 D i) (col1 D j)) (B (witnessRow D j) (witnessCol D i))

/-- The exact finite loss uses the indexed profile at the encountered
witness columns only. No anchor-injectivity assumption is present. -/
theorem finite_count_sharp (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    R*C≤EvenParity.total B+(pairs D B).length+badBudget D B := by
  have h := fsum_le R (fun _ => fsum C (fun _ => 1))
    (fun i => fsum C (fun j => bit (admissible D B i j)+blockFixed D B i j+
      bit (B (witnessRow D j) (witnessCol D i))))
    (fun i => fsum_le C _ _ (block_charge D B i))
  simp only [fsum_add,fsum_const,Nat.mul_one] at h
  change R*C≤selectedSum D B+fixedBudget D B+badBudget D B at h
  rw [←selectedSum_eq_pair_count D B] at h
  have hf := fixed_budget_bound D B
  omega

theorem finite_count (D : BlockData m n R C) (B : Fin m → Fin n → Bool) (cap : Nat)
    (hcap : ∀ i, anchorProfile D B (witnessCol D i)≤cap) :
    R*C≤EvenParity.total B+(pairs D B).length+R*cap := by
  have hb := fsum_le R (fun i => anchorProfile D B (witnessCol D i)) (fun _ => cap) hcap
  rw [fsum_const] at hb
  exact Nat.le_trans (finite_count_sharp D B)
    (Nat.add_le_add_left hb (EvenParity.total B+(pairs D B).length))

def ValidAugmentation (D : BlockData m n R C) (B : Fin m → Fin n → Bool) : Prop :=
  Simplicity B (pairs D B) ∧
  (cells (List.finRange m) (List.finRange n) (selected D B)).Perm (flattenPairs (pairs D B)) ∧
  ∀ p ∈ pairs D B,
    full D B p.1.1 p.1.2=true ∧ full D B p.2.1 p.2.2=true ∧
    (¬full D B p.1.1 p.2.2=true) ∧ (¬full D B p.2.1 p.1.2=true) ∧
    PairedPivotCore.OriginalC3 (fun r c => full D B r c=true) p.1 p.2

/-- Full finite bare-anchor lemma: original admissibility and the indexed
profile counting bound, with repeated anchors allowed. -/
theorem finite_bare_lemma (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (hcol : ColWitnesses D B)
    (cap : Nat) (hcap : ∀ i, anchorProfile D B (witnessCol D i)≤cap) :
    ValidAugmentation D B ∧ R*C≤EvenParity.total B+(pairs D B).length+R*cap := by
  exact ⟨finite_augmentation D B hC4 hrow hcol,finite_count D B cap hcap⟩

#print axioms profile_is_indexed_count
#print axioms selectedSum_eq_pair_count
#print axioms fixed_budget_bound
#print axioms acceptance_charge
#print axioms finite_count_sharp
#print axioms finite_count
#print axioms finite_bare_lemma
end BareQuarter


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/BareData.lean <==
import GridModel
import MatrixCounting

/-! Disjoint labelled line pairs and the literal finite block rule. -/

namespace BareQuarter

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel

structure BlockData (m n R C : Nat) where
  row : (Fin R × Bool) → Fin m
  col : (Fin C × Bool) → Fin n
  row_inj : ∀ p q, row p=row q → p=q
  col_inj : ∀ p q, col p=col q → p=q
  commonCol : Fin R → Fin n
  commonRow : Fin C → Fin m
  anchors_bare : ∀ j i, commonRow j≠row (i,false) ∧ commonRow j≠row (i,true)

variable {m n R C : Nat}

def row0 (D : BlockData m n R C) (i : Fin R) : Fin m := D.row (i,false)
def row1 (D : BlockData m n R C) (i : Fin R) : Fin m := D.row (i,true)
def col0 (D : BlockData m n R C) (j : Fin C) : Fin n := D.col (j,false)
def col1 (D : BlockData m n R C) (j : Fin C) : Fin n := D.col (j,true)
def witnessRow (D : BlockData m n R C) (j : Fin C) : Fin m := D.commonRow j
def witnessCol (D : BlockData m n R C) (i : Fin R) : Fin n := D.commonCol i

def RowWitnesses (D : BlockData m n R C) (B : Fin m → Fin n → Bool) : Prop :=
  ∀ i, B (row0 D i) (witnessCol D i)=true ∧ B (row1 D i) (witnessCol D i)=true

def ColWitnesses (D : BlockData m n R C) (B : Fin m → Fin n → Bool) : Prop :=
  ∀ j, B (witnessRow D j) (col0 D j)=true ∧ B (witnessRow D j) (col1 D j)=true

def admissible (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) : Bool :=
  !(B (row0 D i) (col0 D j)) &&
  (!(B (row0 D i) (col1 D j)) &&
  (!(B (row1 D i) (col0 D j)) &&
  (!(B (row1 D i) (col1 D j)) && !(B (witnessRow D j) (witnessCol D i)))))

def selected (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) : Bool :=
  (List.finRange R).any (fun i => (List.finRange C).any (fun j =>
    admissible D B i j && decide (
      (r=row0 D i ∧ c=col1 D j) ∨ (r=row1 D i ∧ c=col0 D j))))

def full (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) : Bool := B r c || selected D B r c

def pair (D : BlockData m n R C) (i : Fin R) (j : Fin C) :
    Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n) :=
  ((row0 D i,col1 D j),(row1 D i,col0 D j))

theorem row0_injective (D : BlockData m n R C) (i k : Fin R)
    (h : row0 D i=row0 D k) : i=k := congrArg Prod.fst (D.row_inj _ _ h)

theorem row1_injective (D : BlockData m n R C) (i k : Fin R)
    (h : row1 D i=row1 D k) : i=k := congrArg Prod.fst (D.row_inj _ _ h)

theorem col0_injective (D : BlockData m n R C) (j k : Fin C)
    (h : col0 D j=col0 D k) : j=k := congrArg Prod.fst (D.col_inj _ _ h)

theorem col1_injective (D : BlockData m n R C) (j k : Fin C)
    (h : col1 D j=col1 D k) : j=k := congrArg Prod.fst (D.col_inj _ _ h)

theorem row_labels_disjoint (D : BlockData m n R C) (i k : Fin R) : row0 D i≠row1 D k := by
  intro h
  have hh := congrArg Prod.snd (D.row_inj _ _ h)
  cases hh

theorem col_labels_disjoint (D : BlockData m n R C) (j k : Fin C) : col0 D j≠col1 D k := by
  intro h
  have hh := congrArg Prod.snd (D.col_inj _ _ h)
  cases hh

theorem admissible_iff (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) : admissible D B i j=true ↔
    B (row0 D i) (col0 D j)=false ∧ B (row0 D i) (col1 D j)=false ∧
    B (row1 D i) (col0 D j)=false ∧ B (row1 D i) (col1 D j)=false ∧
    B (witnessRow D j) (witnessCol D i)=false := by
  simp [admissible]

theorem selected_iff (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) : selected D B r c=true ↔
    ∃ i j, admissible D B i j=true ∧
      ((r=row0 D i ∧ c=col1 D j) ∨ (r=row1 D i ∧ c=col0 D j)) := by
  simp [selected,List.any_eq_true,finRange_mem]

theorem full_iff (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) : full D B r c=true ↔ B r c=true ∨ selected D B r c=true := by
  simp only [full,Bool.or_eq_true]

theorem base_preserved (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) (h : B r c=true) : full D B r c=true := by
  exact (full_iff D B r c).mpr (Or.inl h)

theorem selected_at_row0 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (c : Fin n) : selected D B (row0 D i) c=true ↔
    ∃ j, admissible D B i j=true ∧ c=col1 D j := by
  rw [selected_iff]
  constructor
  · rintro ⟨k,j,hgood,hcoord⟩
    rcases hcoord with ⟨hr,hc⟩ | ⟨hr,hc⟩
    · have he := row0_injective D i k hr
      subst k
      exact ⟨j,hgood,hc⟩
    · exact False.elim (row_labels_disjoint D i k hr)
  · rintro ⟨j,hgood,hc⟩
    exact ⟨i,j,hgood,Or.inl ⟨rfl,hc⟩⟩

theorem selected_at_row1 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (c : Fin n) : selected D B (row1 D i) c=true ↔
    ∃ j, admissible D B i j=true ∧ c=col0 D j := by
  rw [selected_iff]
  constructor
  · rintro ⟨k,j,hgood,hcoord⟩
    rcases hcoord with ⟨hr,hc⟩ | ⟨hr,hc⟩
    · exact False.elim (row_labels_disjoint D k i hr.symm)
    · have he := row1_injective D i k hr
      subst k
      exact ⟨j,hgood,hc⟩
  · rintro ⟨j,hgood,hc⟩
    exact ⟨i,j,hgood,Or.inr ⟨rfl,hc⟩⟩

theorem selected_at_col0 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (j : Fin C) (r : Fin m) : selected D B r (col0 D j)=true ↔
    ∃ i, admissible D B i j=true ∧ r=row1 D i := by
  rw [selected_iff]
  constructor
  · rintro ⟨i,k,hgood,hcoord⟩
    rcases hcoord with ⟨hr,hc⟩ | ⟨hr,hc⟩
    · exact False.elim (col_labels_disjoint D j k hc)
    · have he := col0_injective D j k hc
      subst k
      exact ⟨i,hgood,hr⟩
  · rintro ⟨i,hgood,hr⟩
    exact ⟨i,j,hgood,Or.inr ⟨hr,rfl⟩⟩

theorem selected_at_col1 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (j : Fin C) (r : Fin m) : selected D B r (col1 D j)=true ↔
    ∃ i, admissible D B i j=true ∧ r=row0 D i := by
  rw [selected_iff]
  constructor
  · rintro ⟨i,k,hgood,hcoord⟩
    rcases hcoord with ⟨hr,hc⟩ | ⟨hr,hc⟩
    · have he := col1_injective D j k hc
      subst k
      exact ⟨i,hgood,hr⟩
    · exact False.elim (col_labels_disjoint D k j hc.symm)
  · rintro ⟨i,hgood,hr⟩
    exact ⟨i,j,hgood,Or.inl ⟨hr,rfl⟩⟩

#print axioms row_labels_disjoint
#print axioms col_labels_disjoint
#print axioms admissible_iff
#print axioms selected_iff
#print axioms base_preserved
#print axioms selected_at_row0
#print axioms selected_at_row1
#print axioms selected_at_col0
#print axioms selected_at_col1
end BareQuarter


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/BareFamily.lean <==
import BareGeometry

namespace BareQuarter

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel

universe u v
variable {m n R C : Nat}

def blocks (D : BlockData m n R C) (B : Fin m → Fin n → Bool) : List (Fin R × Fin C) :=
  (grid (List.finRange R) (List.finRange C)).filter (fun ij => admissible D B ij.1 ij.2)

def pairs (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) :=
  (blocks D B).map (fun ij => pair D ij.1 ij.2)

def Simplicity (B : Fin m → Fin n → Bool)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) : Prop :=
  (flattenPairs ps).Nodup ∧ ∀ p ∈ flattenPairs ps, B p.1 p.2=false

theorem blocks_mem (D : BlockData m n R C) (B : Fin m → Fin n → Bool) (ij : Fin R × Fin C) :
    ij ∈ blocks D B ↔ admissible D B ij.1 ij.2=true := by
  simp [blocks,grid_mem,finRange_mem]

theorem blocks_nodup (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    (blocks D B).Nodup :=
  occupied_cells_nodup R C (admissible D B)

theorem pairs_mem (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) :
    p ∈ pairs D B ↔ ∃ i j, admissible D B i j=true ∧ p=pair D i j := by
  unfold pairs
  rw [List.mem_map]
  constructor
  · rintro ⟨ij,hm,he⟩
    exact ⟨ij.1,ij.2,(blocks_mem D B ij).mp hm,he.symm⟩
  · rintro ⟨i,j,hgood,he⟩
    exact ⟨(i,j),(blocks_mem D B (i,j)).mpr hgood,he.symm⟩

theorem flatten_mem {α : Type u} (ps : List (α × α)) (x : α) :
    x ∈ flattenPairs ps ↔ ∃ p ∈ ps, x=p.1 ∨ x=p.2 := by
  induction ps with
  | nil => simp [flattenPairs]
  | cons p ps ih =>
    constructor
    · intro h
      rcases List.mem_cons.mp h with he | ht
      · exact ⟨p,by simp,Or.inl he⟩
      · rcases List.mem_cons.mp ht with he | ht
        · exact ⟨p,by simp,Or.inr he⟩
        · obtain ⟨q,hq,hx⟩ := ih.mp ht
          exact ⟨q,List.mem_cons_of_mem p hq,hx⟩
    · rintro ⟨q,hq,hx⟩
      rcases List.mem_cons.mp hq with he | ht
      · subst q
        rcases hx with he | he
        · subst x; simp [flattenPairs]
        · subst x; simp [flattenPairs]
      · exact List.mem_cons_of_mem p.1 (List.mem_cons_of_mem p.2 (ih.mpr ⟨q,ht,hx⟩))

theorem flatten_map_nodup {α : Type u} {β : Type v} (xs : List α) (f g : α → β)
    (hn : xs.Nodup) (hf : ∀ x y, f x=f y → x=y) (hg : ∀ x y, g x=g y → x=y)
    (hfg : ∀ x y, f x≠g y) :
    (flattenPairs (xs.map (fun x => (f x,g x)))).Nodup := by
  induction xs with
  | nil => exact List.Pairwise.nil
  | cons x xs ih =>
    obtain ⟨hnot,ht⟩ := List.nodup_cons.mp hn
    have hfn : f x ∉ flattenPairs (xs.map (fun y => (f y,g y))) := by
      intro h
      obtain ⟨p,hp,hx⟩ := (flatten_mem _ _).mp h
      obtain ⟨y,hy,he⟩ := List.mem_map.mp hp
      cases he
      rcases hx with hff | hfg'
      · exact hnot ((hf x y hff).symm ▸ hy)
      · exact hfg x y hfg'
    have hgn : g x ∉ flattenPairs (xs.map (fun y => (f y,g y))) := by
      intro h
      obtain ⟨p,hp,hx⟩ := (flatten_mem _ _).mp h
      obtain ⟨y,hy,he⟩ := List.mem_map.mp hp
      cases he
      rcases hx with hgf | hgg
      · exact hfg y x hgf.symm
      · exact hnot ((hg x y hgg).symm ▸ hy)
    change (f x :: g x :: flattenPairs (xs.map (fun y => (f y,g y)))).Nodup
    apply List.nodup_cons.mpr
    refine ⟨?_,List.nodup_cons.mpr ⟨hgn,ih ht⟩⟩
    intro h
    rcases List.mem_cons.mp h with he | hm
    · exact hfg x x he
    · exact hfn hm

theorem first_endpoint_injective (D : BlockData m n R C) (ij kl : Fin R × Fin C)
    (h : (pair D ij.1 ij.2).1=(pair D kl.1 kl.2).1) : ij=kl := by
  exact Prod.ext (row0_injective D _ _ (congrArg Prod.fst h))
    (col1_injective D _ _ (congrArg Prod.snd h))

theorem second_endpoint_injective (D : BlockData m n R C) (ij kl : Fin R × Fin C)
    (h : (pair D ij.1 ij.2).2=(pair D kl.1 kl.2).2) : ij=kl := by
  exact Prod.ext (row1_injective D _ _ (congrArg Prod.fst h))
    (col0_injective D _ _ (congrArg Prod.snd h))

theorem endpoint_labels_disjoint (D : BlockData m n R C) (ij kl : Fin R × Fin C) :
    (pair D ij.1 ij.2).1≠(pair D kl.1 kl.2).2 := by
  intro h
  exact row_labels_disjoint D ij.1 kl.1 (congrArg Prod.fst h)

theorem constructed_endpoints_nodup (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    (flattenPairs (pairs D B)).Nodup := by
  exact flatten_map_nodup (blocks D B) (fun ij => (pair D ij.1 ij.2).1)
    (fun ij => (pair D ij.1 ij.2).2) (blocks_nodup D B)
    (first_endpoint_injective D) (second_endpoint_injective D) (endpoint_labels_disjoint D)

theorem constructed_endpoints_mem (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (p : Cell (Fin m) (Fin n)) : p ∈ flattenPairs (pairs D B) ↔ selected D B p.1 p.2=true := by
  rw [flatten_mem,selected_iff]
  constructor
  · rintro ⟨q,hq,hp⟩
    obtain ⟨i,j,hgood,he⟩ := (pairs_mem D B q).mp hq
    subst q
    rcases hp with he | he
    · subst p
      exact ⟨i,j,hgood,Or.inl ⟨rfl,rfl⟩⟩
    · subst p
      exact ⟨i,j,hgood,Or.inr ⟨rfl,rfl⟩⟩
  · rintro ⟨i,j,hgood,hcoord⟩
    refine ⟨pair D i j,(pairs_mem D B _).mpr ⟨i,j,hgood,rfl⟩,?_⟩
    rcases hcoord with ⟨hr,hc⟩ | ⟨hr,hc⟩
    · exact Or.inl (Prod.ext hr hc)
    · exact Or.inr (Prod.ext hr hc)

theorem constructed_cover (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    (cells (List.finRange m) (List.finRange n) (selected D B)).Perm (flattenPairs (pairs D B)) := by
  apply List.perm_iff_count.mpr
  intro p
  rw [(occupied_cells_nodup m n (selected D B)).count,(constructed_endpoints_nodup D B).count]
  simp only [occupied_cells_mem,constructed_endpoints_mem]

theorem constructed_S (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    Simplicity B (pairs D B) := by
  refine ⟨constructed_endpoints_nodup D B,?_⟩
  intro p hp
  exact selected_outside_base D B p.1 p.2 ((constructed_endpoints_mem D B p).mp hp)

theorem constructed_C2 (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    ∀ p ∈ pairs D B,
      ¬full D B p.1.1 p.2.2=true ∧ ¬full D B p.2.1 p.1.2=true := by
  intro p hp
  obtain ⟨i,j,hgood,he⟩ := (pairs_mem D B p).mp hp
  subst p
  exact admissible_C2 D B i j hgood

theorem constructed_C3 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (hcol : ColWitnesses D B) :
    ∀ p ∈ pairs D B, OriginalC3 (fun r c => full D B r c=true) p.1 p.2 := by
  intro p hp
  obtain ⟨i,j,hgood,he⟩ := (pairs_mem D B p).mp hp
  subst p
  exact admissible_C3 D B hC4 hrow hcol i j hgood

theorem constructed_cell_count (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    (cells (List.finRange m) (List.finRange n) (selected D B)).length=2*(pairs D B).length := by
  exact (constructed_cover D B).length_eq.trans (flatten_length (pairs D B))

theorem constructed_pair_occupied (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p∈pairs D B) :
    full D B p.1.1 p.1.2=true ∧ full D B p.2.1 p.2.2=true := by
  have hm := endpoints_in_flatten (pairs D B) p hp
  exact ⟨(full_iff D B _ _).mpr (Or.inr ((constructed_endpoints_mem D B p.1).mp hm.1)),
    (full_iff D B _ _).mpr (Or.inr ((constructed_endpoints_mem D B p.2).mp hm.2))⟩

/-- Finite original admissibility of the actual generated family, with an
explicit exact cover of all added cells. No C3 premise is assumed. -/
theorem finite_augmentation (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (hcol : ColWitnesses D B) :
    Simplicity B (pairs D B) ∧
    (cells (List.finRange m) (List.finRange n) (selected D B)).Perm (flattenPairs (pairs D B)) ∧
    ∀ p ∈ pairs D B,
      full D B p.1.1 p.1.2=true ∧ full D B p.2.1 p.2.2=true ∧
      (¬full D B p.1.1 p.2.2=true) ∧ (¬full D B p.2.1 p.1.2=true) ∧
      OriginalC3 (fun r c => full D B r c=true) p.1 p.2 := by
  refine ⟨constructed_S D B,constructed_cover D B,?_⟩
  intro p hp
  have ho := constructed_pair_occupied D B p hp
  have hc2 := constructed_C2 D B p hp
  exact ⟨ho.1,ho.2,hc2.1,hc2.2,constructed_C3 D B hC4 hrow hcol p hp⟩

theorem constructed_stable_full_family (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (hcol : ColWitnesses D B) :
    StableDensity.StablePairs (full D B) (pairs D B) := by
  intro p hp
  have hc2 := constructed_C2 D B p hp
  exact ⟨constructed_C3 D B hC4 hrow hcol p hp,hc2.1,hc2.2⟩

#print axioms constructed_stable_full_family
#print axioms constructed_pair_occupied
#print axioms finite_augmentation
#print axioms constructed_endpoints_nodup
#print axioms constructed_endpoints_mem
#print axioms constructed_cover
#print axioms constructed_S
#print axioms constructed_C2
#print axioms constructed_C3
#print axioms constructed_cell_count
end BareQuarter


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/BareGeometry.lean <==
import BareData

/-! Full-neighborhood preservation and literal C3 for the constructed grid. -/

namespace BareQuarter

open PairedPivotCore

variable {m n R C : Nat}

theorem no_selected_00 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) : ¬selected D B (row0 D i) (col0 D j)=true := by
  intro h
  obtain ⟨k,_,hc⟩ := (selected_at_row0 D B i (col0 D j)).mp h
  exact col_labels_disjoint D j k hc

theorem no_selected_11 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) : ¬selected D B (row1 D i) (col1 D j)=true := by
  intro h
  obtain ⟨k,_,hc⟩ := (selected_at_row1 D B i (col1 D j)).mp h
  exact col_labels_disjoint D k j hc.symm

theorem selected_outside_base (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) (h : selected D B r c=true) : B r c=false := by
  obtain ⟨i,j,hgood,hcoord⟩ := (selected_iff D B r c).mp h
  have hg := (admissible_iff D B i j).mp hgood
  rcases hcoord with ⟨rfl,rfl⟩ | ⟨rfl,rfl⟩
  · exact hg.2.1
  · exact hg.2.2.1

theorem no_full_00 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) (hgood : admissible D B i j=true) :
    ¬full D B (row0 D i) (col0 D j)=true := by
  intro h
  rcases (full_iff D B _ _).mp h with hb | hs
  · have hfalse := ((admissible_iff D B i j).mp hgood).1
    rw [hfalse] at hb
    cases hb
  · exact no_selected_00 D B i j hs

theorem no_full_11 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) (hgood : admissible D B i j=true) :
    ¬full D B (row1 D i) (col1 D j)=true := by
  intro h
  rcases (full_iff D B _ _).mp h with hb | hs
  · have hfalse := ((admissible_iff D B i j).mp hgood).2.2.2.1
    rw [hfalse] at hb
    cases hb
  · exact no_selected_11 D B i j hs

theorem filtered_witness_absent (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) (hgood : admissible D B i j=true) :
    ¬full D B (witnessRow D j) (witnessCol D i)=true := by
  intro h
  rcases (full_iff D B _ _).mp h with hb | hs
  · have hfalse := ((admissible_iff D B i j).mp hgood).2.2.2.2
    rw [hfalse] at hb
    cases hb
  · obtain ⟨k,l,_,hcoord⟩ := (selected_iff D B _ _).mp hs
    rcases hcoord with ⟨hr,_⟩ | ⟨hr,_⟩
    · exact (D.anchors_bare j k).1 hr
    · exact (D.anchors_bare j k).2 hr

theorem common_columns_unchanged (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (c : Fin n) :
    (full D B (row0 D i) c=true ∧ full D B (row1 D i) c=true) ↔
    (B (row0 D i) c=true ∧ B (row1 D i) c=true) := by
  constructor
  · rintro ⟨hp,hq⟩
    constructor
    · rcases (full_iff D B _ _).mp hp with hb | hs
      · exact hb
      · obtain ⟨j,hgood,hc⟩ := (selected_at_row0 D B i c).mp hs
        subst c
        exact False.elim (no_full_11 D B i j hgood hq)
    · rcases (full_iff D B _ _).mp hq with hb | hs
      · exact hb
      · obtain ⟨j,hgood,hc⟩ := (selected_at_row1 D B i c).mp hs
        subst c
        exact False.elim (no_full_00 D B i j hgood hp)
  · rintro ⟨hp,hq⟩
    exact ⟨base_preserved D B _ _ hp,base_preserved D B _ _ hq⟩

theorem common_rows_unchanged (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (j : Fin C) (r : Fin m) :
    (full D B r (col0 D j)=true ∧ full D B r (col1 D j)=true) ↔
    (B r (col0 D j)=true ∧ B r (col1 D j)=true) := by
  constructor
  · rintro ⟨hy,hd⟩
    constructor
    · rcases (full_iff D B _ _).mp hy with hb | hs
      · exact hb
      · obtain ⟨i,hgood,hr⟩ := (selected_at_col0 D B j r).mp hs
        subst r
        exact False.elim (no_full_11 D B i j hgood hd)
    · rcases (full_iff D B _ _).mp hd with hb | hs
      · exact hb
      · obtain ⟨i,hgood,hr⟩ := (selected_at_col1 D B j r).mp hs
        subst r
        exact False.elim (no_full_00 D B i j hgood hy)
  · rintro ⟨hy,hd⟩
    exact ⟨base_preserved D B _ _ hy,base_preserved D B _ _ hd⟩

theorem base_common_column_unique (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (i : Fin R) (c : Fin n) :
    (B (row0 D i) c=true ∧ B (row1 D i) c=true) ↔ c=witnessCol D i := by
  constructor
  · intro h
    by_cases he : c=witnessCol D i
    · exact he
    · exact False.elim (hC4 (row0 D i) (row1 D i) c (witnessCol D i)
        (row_labels_disjoint D i i) he ⟨h.1,(hrow i).1,h.2,(hrow i).2⟩)
  · intro he
    rw [he]
    exact hrow i

theorem base_common_row_unique (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hcol : ColWitnesses D B) (j : Fin C) (r : Fin m) :
    (B r (col0 D j)=true ∧ B r (col1 D j)=true) ↔ r=witnessRow D j := by
  constructor
  · intro h
    by_cases he : r=witnessRow D j
    · exact he
    · exact False.elim (hC4 r (witnessRow D j) (col0 D j) (col1 D j)
        he (col_labels_disjoint D j j) ⟨h.1,h.2,(hcol j).1,(hcol j).2⟩)
  · intro he
    rw [he]
    exact hcol j

theorem full_common_column_unique (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (i : Fin R) (c : Fin n) :
    (full D B (row0 D i) c=true ∧ full D B (row1 D i) c=true) ↔ c=witnessCol D i := by
  rw [common_columns_unchanged]
  exact base_common_column_unique D B hC4 hrow i c

theorem full_common_row_unique (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hcol : ColWitnesses D B) (j : Fin C) (r : Fin m) :
    (full D B r (col0 D j)=true ∧ full D B r (col1 D j)=true) ↔ r=witnessRow D j := by
  rw [common_rows_unchanged]
  exact base_common_row_unique D B hC4 hcol j r

theorem admissible_no_five (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (hcol : ColWitnesses D B)
    (i : Fin R) (j : Fin C) (hgood : admissible D B i j=true) (x : Fin m) (y : Fin n) :
    ¬Five (fun r c => full D B r c=true) (pair D i j).1 (pair D i j).2 (x,y) := by
  rintro ⟨hxy,hxd,hxyj,hpy,hqy⟩
  have hx := (full_common_row_unique D B hC4 hcol j x).mp ⟨hxyj,hxd⟩
  have hy := (full_common_column_unique D B hC4 hrow i y).mp ⟨hpy,hqy⟩
  subst x
  subst y
  exact filtered_witness_absent D B i j hgood hxy

theorem admissible_C3 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (hcol : ColWitnesses D B)
    (i : Fin R) (j : Fin C) (hgood : admissible D B i j=true) :
    OriginalC3 (fun r c => full D B r c=true) (pair D i j).1 (pair D i j).2 := by
  intro x y _ _ _ _
  exact admissible_no_five D B hC4 hrow hcol i j hgood x y

theorem admissible_C2 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) (hgood : admissible D B i j=true) :
    ¬full D B (pair D i j).1.1 (pair D i j).2.2=true ∧
    ¬full D B (pair D i j).2.1 (pair D i j).1.2=true := by
  exact ⟨no_full_00 D B i j hgood,no_full_11 D B i j hgood⟩

theorem unpaired_row_unchanged (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (r : Fin m) (hr : ∀ i, r≠row0 D i ∧ r≠row1 D i) (c : Fin n) :
    full D B r c=B r c := by
  cases hs : selected D B r c with
  | false => simp [full,hs]
  | true =>
    obtain ⟨i,j,_,hcoord⟩ := (selected_iff D B r c).mp hs
    rcases hcoord with ⟨he,_⟩ | ⟨he,_⟩
    · exact False.elim ((hr i).1 he)
    · exact False.elim ((hr i).2 he)

theorem unpaired_column_unchanged (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (c : Fin n) (hc : ∀ j, c≠col0 D j ∧ c≠col1 D j) (r : Fin m) :
    full D B r c=B r c := by
  cases hs : selected D B r c with
  | false => simp [full,hs]
  | true =>
    obtain ⟨i,j,_,hcoord⟩ := (selected_iff D B r c).mp hs
    rcases hcoord with ⟨_,he⟩ | ⟨_,he⟩
    · exact False.elim ((hc j).2 he)
    · exact False.elim ((hc j).1 he)

theorem bare_anchor_unchanged (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (j : Fin C) (c : Fin n) : full D B (witnessRow D j) c=B (witnessRow D j) c := by
  exact unpaired_row_unchanged D B (witnessRow D j) (D.anchors_bare j) c

#print axioms bare_anchor_unchanged
#print axioms unpaired_row_unchanged
#print axioms unpaired_column_unchanged
#print axioms selected_outside_base
#print axioms filtered_witness_absent
#print axioms common_columns_unchanged
#print axioms common_rows_unchanged
#print axioms full_common_column_unique
#print axioms full_common_row_unique
#print axioms admissible_no_five
#print axioms admissible_C3
#print axioms admissible_C2
end BareQuarter


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/BareNatSums.lean <==
import BareFamily

/-! Finite natural counting without assuming distinct anchor rows. -/
namespace BareQuarter

open EvenParity PairedPivotCounting BooleanMatrixGeometry

theorem nsum_append {α : Type} (xs ys : List α) (f : α → Nat) :
    nsum (xs++ys) f=nsum xs f+nsum ys f := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp only [List.cons_append,nsum,ih]; omega

theorem nsum_map {α β : Type} (xs : List α) (f : α → β) (g : β → Nat) :
    nsum (xs.map f) g=nsum xs (fun x => g (f x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.map_cons,nsum,ih]

theorem nsum_flatMap {α β : Type} (xs : List α) (f : α → List β) (g : β → Nat) :
    nsum (xs.flatMap f) g=nsum xs (fun x => nsum (f x) g) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.flatMap_cons,nsum_append,nsum,ih]

theorem nsum_grid {Row Col : Type} (rows : List Row) (cols : List Col) (f : Row × Col → Nat) :
    nsum (grid rows cols) f=nsum rows (fun r => nsum cols (fun c => f (r,c))) := by
  unfold grid
  rw [nsum_flatMap]
  exact nsum_congr rows _ _ (fun r _ => nsum_map cols (fun c => (r,c)) f)

theorem nsum_flatten_map {α β : Type} (xs : List α) (f g : α → β) (w : β → Nat) :
    nsum (flattenPairs (xs.map (fun x => (f x,g x)))) w=
      nsum xs (fun x => w (f x)+w (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.map_cons,flattenPairs,nsum,ih]; omega

theorem indicator_sum_le_one {M : Nat} (xs : List (Fin M)) (hn : xs.Nodup) (a : Fin M) :
    nsum xs (fun x => if x=a then 1 else 0)≤1 := by
  by_cases ha : a∈xs
  · rw [nsum_single xs hn a ha]
    exact Nat.le_refl 1
  · have hz : nsum xs (fun x => if x=a then 1 else 0)=0 := by
      rw [nsum_congr xs _ (fun _ => 0) (by
        intro x hx
        have hxa : x≠a := by intro he; subst x; exact ha hx
        simp [hxa])]
      exact nsum_zero xs
    rw [hz]
    omega

theorem fsum_delta {M : Nat} (f : Fin M → Nat) (x : Fin M) :
    fsum M (fun y => if x=y then f y else 0)=f x := by
  rw [fsum_congr M _ (fun y => (if y=x then 1 else 0)*f x) (by
    intro y
    by_cases hy : y=x
    · subst y; simp
    · have hxy : x≠y := by intro h; exact hy h.symm
      simp [hy,hxy]),fsum_mul,fsum_single]
  simp

/-- A duplicate-free finite sublist of the ambient index type cannot
carry more nonnegative weight than the entire ambient index list. -/
theorem nsum_fin_le {M : Nat} (xs : List (Fin M)) (hn : xs.Nodup) (f : Fin M → Nat) :
    nsum xs f≤fsum M f := by
  calc
    nsum xs f=nsum xs (fun x => fsum M (fun y => if x=y then f y else 0)) :=
      nsum_congr xs _ _ (fun x _ => (fsum_delta f x).symm)
    _=fsum M (fun y => nsum xs (fun x => if x=y then f y else 0)) :=
      nsum_swap xs (List.finRange M) (fun x y => if x=y then f y else 0)
    _≤fsum M f := by
      apply fsum_le
      intro y
      have he : nsum xs (fun x => if x=y then f y else 0)=
          nsum xs (fun x => if x=y then 1 else 0)*f y := by
        rw [nsum_congr xs _ (fun x => (if x=y then 1 else 0)*f y) (by
          intro x hx
          by_cases hxy : x=y <;> simp [hxy]),nsum_mul]
      rw [he]
      have h := Nat.mul_le_mul_right (f y) (indicator_sum_le_one xs hn y)
      simpa only [Nat.one_mul] using h

theorem labelled_sum_le (K M : Nat) (e : Fin K × Bool → Fin M)
    (hinj : ∀ p q, e p=e q → p=q) (f : Fin M → Nat) :
    fsum K (fun i => f (e (i,false))+f (e (i,true)))≤fsum M f := by
  have hn := flatten_map_nodup (List.finRange K)
    (fun i => e (i,false)) (fun i => e (i,true)) (fin_nodup K)
    (fun i j h => congrArg Prod.fst (hinj (i,false) (j,false) h))
    (fun i j h => congrArg Prod.fst (hinj (i,true) (j,true) h))
    (by
      intro i j h
      have hh := congrArg Prod.snd (hinj (i,false) (j,true) h)
      cases hh)
  have h := nsum_fin_le _ hn f
  rw [nsum_flatten_map] at h
  exact h

#print axioms nsum_grid
#print axioms nsum_flatten_map
#print axioms indicator_sum_le_one
#print axioms nsum_fin_le
#print axioms labelled_sum_le
end BareQuarter


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/BooleanMatrixGeometry.lean <==
import ListRatCounting
import MatrixMoments

namespace BooleanMatrixGeometry

open PairedPivotCore FiniteRatSums RationalSampling ListRatCounting PairedMatrixMoments

universe u v
variable {Row : Type u} {Col : Type v}

def indicator (A : Row → Col → Bool) (r : Row) (c : Col) : Rat := ratBit (A r c)

def grid (rows : List Row) (cols : List Col) : List (Cell Row Col) :=
  rows.flatMap (fun r => cols.map (fun c => (r,c)))

def cells (rows : List Row) (cols : List Col) (A : Row → Col → Bool) : List (Cell Row Col) :=
  (grid rows cols).filter (fun p => A p.1 p.2)

def closedBit (A : Row → Col → Bool) (p q : Cell Row Col) : Bool :=
  A p.1 p.2 && A q.1 q.2 && A p.1 q.2 && A q.1 p.2

theorem closedBit_iff (A : Row → Col → Bool) (p q : Cell Row Col) :
    closedBit A p q=true ↔ Closed (fun r c => A r c=true) p q := by
  simp [closedBit, Closed, Bool.and_eq_true, and_assoc]

theorem grid_sum (rows : List Row) (cols : List Col) (g : Cell Row Col → Rat) :
    sum (grid rows cols) g=sum rows (fun r => sum cols (fun c => g (r,c))) := by
  unfold grid
  rw [sum_flatMap]
  exact sum_congr rows _ _ (fun r _ => sum_map cols (fun c => (r,c)) g)

theorem cells_sum (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (g : Cell Row Col → Rat) :
    sum (cells rows cols A) g=
      sum rows (fun r => sum cols (fun c => indicator A r c*g (r,c))) := by
  unfold cells
  rw [sum_filter, grid_sum]
  rfl

theorem cells_card (rows : List Row) (cols : List Col) (A : Row → Col → Bool) :
    ((cells rows cols A).length : Rat)=total rows cols (indicator A) := by
  have h := cells_sum rows cols A (fun _ => 1)
  rw [sum_const] at h
  have hi : sum rows (fun r => sum cols (fun c => indicator A r c*1))=
      total rows cols (indicator A) := by
    apply sum_congr rows
    intro r hr
    exact sum_congr cols _ _ (fun c _ => Rat.mul_one _)
  rw [hi] at h
  grind

def rowWeight (cols : List Col) (A : Row → Col → Bool) (r : Row) (c : Col) : Rat :=
  indicator A r c*(rowDegree cols (indicator A) r)⁻¹

theorem rowWeight_normalized (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : sum cols (rowWeight cols A r)=1 := by
  unfold rowWeight
  rw [sum_mul_right]
  change rowDegree cols (indicator A) r*(rowDegree cols (indicator A) r)⁻¹=1
  exact Rat.mul_inv_cancel _ (by grind)

theorem rowWeight_nonneg (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : ∀ c ∈ cols, 0≤rowWeight cols A r c := by
  intro c hc
  exact Rat.mul_nonneg (ratBit_range (A r c)).1 (inv_nonneg_of_pos _ hd)

theorem four_bit_identity (a b x y : Bool) (z : Rat) :
    ratBit x*z*ratBit (x && b && a && y)=
      ratBit a*ratBit b*(ratBit x*ratBit y)*z := by
  cases a <;> cases b <;> cases x <;> cases y <;> simp [ratBit] <;> grind

theorem row_cell_probability (cols : List Col) (A : Row → Col → Bool)
    (r s : Row) (c : Col) :
    expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) (s,c)))=
      indicator A r c*indicator A s c*
        (codegree cols (indicator A) r s/rowDegree cols (indicator A) r) := by
  unfold expect
  rw [sum_congr cols (fun j => rowWeight cols A r j*ratBit (closedBit A (r,j) (s,c))) (fun j =>
      (indicator A r c*indicator A s c)*(indicator A r j*indicator A s j)*
        (rowDegree cols (indicator A) r)⁻¹)
    (fun j _ => four_bit_identity (A r c) (A s c) (A r j) (A s j) _)]
  rw [sum_mul_right, sum_mul_left]
  unfold codegree
  rw [Rat.div_def]
  grind

theorem two_bit_mask (a b : Bool) (B : Rat → Rat) (hB : B 0=0) (t : Rat) :
    B (ratBit a*ratBit b*t)=ratBit a*ratBit b*B t := by
  cases a <;> cases b <;> simp [ratBit, hB] <;> grind

theorem occupied_mask_identity (a b : Bool) (t : Rat) :
    ratBit b*(ratBit a*ratBit b*t)=(ratBit a*ratBit b)*t := by
  cases a <;> cases b <;> simp [ratBit] <;> grind

theorem sum_cell_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (B : Rat → Rat) (hB : B 0=0) :
    sum (cells rows cols A) (fun p =>
      B (expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) p))))=
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [sum_congr (cells rows cols A) _ (fun p =>
      indicator A r p.2*indicator A p.1 p.2*
        B (codegree cols (indicator A) r p.1/rowDegree cols (indicator A) r))
    (by
      intro p hp
      rw [row_cell_probability]
      exact two_bit_mask (A r p.2) (A p.1 p.2) B hB _)]
  rw [cells_sum]
  apply sum_congr rows
  intro s hs
  rw [sum_congr cols (fun c => indicator A s c*(indicator A r c*indicator A s c*
      B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))) (fun c =>
      (indicator A r c*indicator A s c)*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
    (fun c _ => occupied_mask_identity (A r c) (A s c) _)]
  exact sum_mul_right cols _ _

#print axioms closedBit_iff
#print axioms grid_sum
#print axioms cells_sum
#print axioms cells_card
#print axioms rowWeight_normalized
#print axioms rowWeight_nonneg
#print axioms four_bit_identity
#print axioms row_cell_probability
#print axioms two_bit_mask
#print axioms sum_cell_response

end BooleanMatrixGeometry


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/BoundedMaximum.lean <==
import Std

/-! Bounded maximization of a Nat-valued feasible predicate.
No witness of a maximum is assumed; nonempty feasibility suffices. -/
namespace BoundedMaximum

def greatest (P : Nat → Prop) [DecidablePred P] : Nat → Nat
  | 0 => 0
  | n+1 => if P (n+1) then n+1 else greatest P n

theorem greatest_le (P : Nat → Prop) [DecidablePred P] (N : Nat) : greatest P N≤N := by
  induction N with
  | zero => exact Nat.le_refl 0
  | succ n ih =>
    simp only [greatest]
    split
    · exact Nat.le_refl (n+1)
    · omega

theorem le_greatest (P : Nat → Prop) [DecidablePred P]
    (N k : Nat) (hk : k≤N) (hp : P k) : k≤greatest P N := by
  induction N generalizing k with
  | zero => simp only [greatest]; omega
  | succ n ih =>
    simp only [greatest]
    split
    · exact hk
    · rename_i hn
      have hkn : k≤n := by
        by_cases he : k=n+1
        · subst k; exact False.elim (hn hp)
        · omega
      exact ih k hkn hp

theorem greatest_mem (P : Nat → Prop) [DecidablePred P] (N : Nat)
    (hex : ∃ k, k≤N ∧ P k) : P (greatest P N) := by
  induction N with
  | zero =>
    obtain ⟨k,hk,hp⟩ := hex
    have he : k=0 := by omega
    subst k
    exact hp
  | succ n ih =>
    simp only [greatest]
    split
    · assumption
    · rename_i hn
      obtain ⟨k,hk,hp⟩ := hex
      have hkn : k≤n := by
        by_cases he : k=n+1
        · subst k; exact False.elim (hn hp)
        · omega
      exact ih ⟨k,hkn,hp⟩

#print axioms greatest_le
#print axioms le_greatest
#print axioms greatest_mem
end BoundedMaximum


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/C4Quadratic.lean <==
import OriginalCounts

/-! The base-size quadratic is derived from literal C4-freeness. -/
namespace UnrestrictedUniform

open OriginalAugmented EvenParity BooleanMatrixGeometry FiniteRatSums

theorem cast_nsum {α : Type} (xs : List α) (f : α → Nat) :
    (nsum xs f : Rat)=sum xs (fun x => (f x : Rat)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [nsum,sum,Rat.natCast_add,ih]

theorem nsum_cauchy {α : Type} (xs : List α) (f : α → Nat) :
    (nsum xs f)^2≤xs.length*nsum xs (fun x => (f x)^2) := by
  have h := finite_cauchy xs (fun x => (f x : Rat))
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_pow,Rat.natCast_mul,cast_nsum] using h

theorem nsum_append {α : Type} (xs ys : List α) (f : α → Nat) :
    nsum (xs++ys) f=nsum xs f+nsum ys f := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum,ih,Nat.add_assoc]

theorem nsum_map {α β : Type} (xs : List α) (g : α → β) (f : β → Nat) :
    nsum (xs.map g) f=nsum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum,ih]

theorem nsum_grid {Row Col : Type} (rows : List Row) (cols : List Col) (f : Row×Col → Nat) :
    nsum (grid rows cols) f=nsum rows (fun r => nsum cols (fun c => f (r,c))) := by
  induction rows with
  | nil => rfl
  | cons r rs ih =>
    change nsum (cols.map (fun c => (r,c)) ++ grid rs cols) f = _
    rw [nsum_append,nsum_map,ih]
    rfl

theorem fixedCount_eq_total {m n : Nat} (B : Matrix m n) : fixedCount B=EvenParity.total B := by
  unfold fixedCount cells
  rw [←nsum_bit_filter,nsum_grid]
  rfl

theorem degree_square_identity (d : Nat) : d^2=d*(d-1)+d := by
  cases d with
  | zero => rfl
  | succ d => simp [Nat.pow_two,Nat.add_mul,Nat.mul_add]

theorem base_square_sum {m n : Nat} (B : Matrix m n) :
    fsum m (fun r => (degree B r)^2)=
      fsum m (fun r => degree B r*(degree B r-1))+EvenParity.total B := by
  rw [fsum_congr m _ _ (fun r => degree_square_identity (degree B r)),fsum_add]
  rfl

theorem C4_quadratic {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    (fixedCount B)^2≤m*fixedCount B+m*n*(n-1) := by
  have h := nsum_cauchy (List.finRange m) (degree B)
  change (EvenParity.total B)^2≤(List.finRange m).length*fsum m (fun r => (degree B r)^2) at h
  rw [List.length_finRange,base_square_sum] at h
  have hl := leave_double_count B hc4
  have hp : fsum m (fun r => degree B r*(degree B r-1))≤n*(n-1) := by omega
  have hm := Nat.mul_le_mul_left m hp
  rw [fixedCount_eq_total]
  rw [Nat.mul_add] at h
  have he : m*(n*(n-1))=m*n*(n-1) := by ac_rfl
  rw [he] at hm
  omega

theorem C4_square_grid_bound {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    (fixedCount B)^2≤m*n*(m+n) := by
  have h := C4_quadratic B hc4
  have hf := Nat.mul_le_mul_left m (fixedCount_le_grid B)
  have hn := Nat.mul_le_mul_left (m*n) (Nat.sub_le n 1)
  have he : m*(m*n)+m*n*n=m*n*(m+n) := by
    rw [Nat.mul_add]
    congr 1
    ac_rfl
  calc
    (fixedCount B)^2≤m*fixedCount B+m*n*(n-1) := h
    _≤m*(m*n)+m*n*n := Nat.add_le_add hf hn
    _=m*n*(m+n) := he

#print axioms nsum_cauchy
#print axioms fixedCount_eq_total
#print axioms C4_quadratic
#print axioms C4_square_grid_bound
end UnrestrictedUniform


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/ClassicalAsymptotic.lean <==
import ClassicalReal
import PrimeBelow

namespace ClassicalAffine
open OriginalAugmented Filter

/-- PNT yields a uniform lower bound in n once m is sufficiently large. -/
theorem eventual_lower {δ : ℝ} (hδ : 0<δ) :
    ∃ M : ℕ, ∀ m n : ℕ, M≤m → n≤m →
      (1-δ)*(n : ℝ)*Real.sqrt m≤(z m n : ℝ) := by
  by_cases hd1 : δ<1
  · obtain ⟨X₀,hX⟩ := ExternalPrimeInterpolation.prime_below_threshold
      (show 0<δ/3 by positivity)
    obtain ⟨M,hM⟩ := exists_nat_gt ((max X₀ 0)^2)
    refine ⟨M,?_⟩
    intro m n hmm hnm
    have hmmR : (M : ℝ)≤m := by exact_mod_cast hmm
    have hs := Real.sq_sqrt (Nat.cast_nonneg m : (0 : ℝ)≤m)
    have hs0 := Real.sqrt_nonneg (m : ℝ)
    have hx : X₀≤Real.sqrt m := by
      have hmax : X₀≤max X₀ 0 := le_max_left _ _
      have hmax0 : 0≤max X₀ 0 := le_max_right _ _
      nlinarith
    obtain ⟨p,hp,hlo,hhi⟩ := hX (Real.sqrt m) hx
    have hp2 : p^2≤m := by
      have hpp : (p : ℝ)^2≤(m : ℝ) := by
        nlinarith [(Nat.cast_nonneg p : (0 : ℝ)≤p)]
      exact_mod_cast hpp
    have hl := prime_lower_real p m n hp hp2 hnm
      (show 0≤δ/3 by positivity) (show δ/3≤1 by linarith) hlo
    have hcoef : 1-δ≤(1-δ/3)^3 := by
      nlinarith [mul_nonneg (sq_nonneg δ) (show 0≤9-δ by linarith)]
    exact (mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_right hcoef (Nat.cast_nonneg n)) hs0).trans hl
  · refine ⟨0,?_⟩
    intro m n _ _
    have hh : (1-δ)*(n : ℝ)*Real.sqrt m≤0 :=
      mul_nonpos_of_nonpos_of_nonneg
        (mul_nonpos_of_nonpos_of_nonneg (by linarith) (Nat.cast_nonneg n))
        (Real.sqrt_nonneg _)
    exact hh.trans (Nat.cast_nonneg _)

/-- A finite uniform sandwich: the only upper-error condition is sqrt(m)≤δ n. -/
theorem uniform_sandwich {δ : ℝ} (hδ : 0<δ) :
    ∃ M : ℕ, ∀ m n : ℕ, M≤m → n≤m → Real.sqrt m≤δ*(n : ℝ) →
      (1-δ)*(n : ℝ)*Real.sqrt m≤(z m n : ℝ) ∧
      (z m n : ℝ)≤(1+δ)*(n : ℝ)*Real.sqrt m := by
  obtain ⟨M,hM⟩ := eventual_lower hδ
  refine ⟨M,?_⟩
  intro m n hm hn hs
  refine ⟨hM m n hm hn,?_⟩
  have hu := z_upper m n
  have hsq := Real.sq_sqrt (Nat.cast_nonneg m : (0 : ℝ)≤m)
  have hh := mul_le_mul_of_nonneg_right hs (Real.sqrt_nonneg (m : ℝ))
  nlinarith

#print axioms eventual_lower
#print axioms uniform_sandwich
end ClassicalAffine


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/ClassicalLimit.lean <==
import ClassicalAsymptotic

namespace ClassicalAffine
open OriginalAugmented Filter

/-- The classical asymptotic for every sequence n→∞, n≤m=o(n²).
    The numerator is the attained canonical extremal parameter. -/
theorem classical_asymptotic (m n : ℕ → ℕ)
    (hn : Tendsto n atTop atTop)
    (hnm : ∀ᶠ i in atTop, n i≤m i)
    (hsmall : Tendsto (fun i => (m i : ℝ)/(n i : ℝ)^2) atTop (nhds 0)) :
    Tendsto (fun i => (z (m i) (n i) : ℝ)/((n i : ℝ)*Real.sqrt (m i)))
      atTop (nhds 1) := by
  have hroot : Tendsto (fun i => Real.sqrt (m i : ℝ)/(n i : ℝ)) atTop (nhds 0) := by
    simpa only [Real.sqrt_div (Nat.cast_nonneg _),
      Real.sqrt_sq (Nat.cast_nonneg _),Real.sqrt_zero] using hsmall.sqrt
  apply Metric.tendsto_nhds.mpr
  intro ε hε
  obtain ⟨M,hM⟩ := uniform_sandwich (show 0<ε/2 by positivity)
  filter_upwards [hn.eventually_ge_atTop (max M 1), hnm,
    hroot.eventually_lt_const (show 0<ε/2 by positivity)] with i hi hinm hir
  have hn1 : 1≤n i := (le_max_right M 1).trans hi
  have hmM : M≤m i := ((le_max_left M 1).trans hi).trans hinm
  have hnpos : (0 : ℝ)<n i := by exact_mod_cast (show 0<n i by omega)
  have hmpos : (0 : ℝ)<m i := by exact_mod_cast (show 0<m i by omega)
  have hspos : 0<Real.sqrt (m i : ℝ) := Real.sqrt_pos.mpr hmpos
  have hden : 0<(n i : ℝ)*Real.sqrt (m i) := mul_pos hnpos hspos
  have hs : Real.sqrt (m i : ℝ)≤(ε/2)*(n i : ℝ) := (div_lt_iff₀ hnpos).mp hir |>.le
  obtain ⟨hlo,hhi⟩ := hM (m i) (n i) hmM hinm hs
  have hlo' : 1-ε/2≤(z (m i) (n i) : ℝ)/((n i : ℝ)*Real.sqrt (m i)) := by
    apply (le_div_iff₀ hden).mpr
    simpa only [mul_assoc] using hlo
  have hhi' : (z (m i) (n i) : ℝ)/((n i : ℝ)*Real.sqrt (m i))≤1+ε/2 := by
    apply (div_le_iff₀ hden).mpr
    simpa only [mul_assoc] using hhi
  rw [Real.dist_eq,abs_sub_lt_iff]
  constructor <;> linarith

#print axioms classical_asymptotic
end ClassicalAffine


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/ClassicalReal.lean <==
import PrimeAffine
import C4Quadratic
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Linarith

namespace ClassicalAffine
open OriginalAugmented

theorem classical_upper {m n : ℕ} (B : Matrix m n) (hB : EvenParity.C4Free B) :
    (fixedCount B : ℝ)≤(n : ℝ)*Real.sqrt m+m := by
  have hn : m*n*(n-1)≤m*n*n := Nat.mul_le_mul_left (m*n) (Nat.sub_le n 1)
  have hq := (UnrestrictedUniform.C4_quadratic B hB).trans (Nat.add_le_add_left hn _)
  have hqR : (fixedCount B : ℝ)^2≤(m : ℝ)*(fixedCount B)+(m : ℝ)*n*n := by
    exact_mod_cast hq
  have hs := Real.sq_sqrt (Nat.cast_nonneg m : (0 : ℝ)≤m)
  have hs0 := Real.sqrt_nonneg (m : ℝ)
  have hf0 : (0 : ℝ)≤fixedCount B := Nat.cast_nonneg _
  have hm0 : (0 : ℝ)≤m := Nat.cast_nonneg _
  have hn0 : (0 : ℝ)≤n := Nat.cast_nonneg _
  by_contra hh
  have hlt : (n : ℝ)*Real.sqrt m+m<(fixedCount B : ℝ) := lt_of_not_ge hh
  have hprod : 0<((fixedCount B : ℝ)-((n : ℝ)*Real.sqrt m+m))*
      ((fixedCount B : ℝ)+(n : ℝ)*Real.sqrt m) :=
    mul_pos (by linarith) (by nlinarith [mul_nonneg hn0 hs0])
  have hs' : ((n : ℝ)*Real.sqrt m)^2=(m : ℝ)*n*n := by rw [mul_pow,hs]; ring
  nlinarith [mul_nonneg hm0 (mul_nonneg hn0 hs0)]

theorem z_upper (m n : ℕ) : (z m n : ℝ)≤(n : ℝ)*Real.sqrt m+m := by
  obtain ⟨B,hB,hcount⟩ := classical_attained m n
  rw [←hcount]
  exact classical_upper B hB.1

theorem prime_lower_real (p m n : ℕ) (hp : p.Prime) (hm : p^2≤m)
    (hnm : n≤m) {ε : ℝ} (hε : 0≤ε) (hε1 : ε≤1)
    (hplo : (1-ε)*Real.sqrt m≤(p : ℝ)) :
    (1-ε)^3*(n : ℝ)*Real.sqrt m≤(z m n : ℝ) := by
  have hz : (p : ℝ)*(min n (p^2) : ℝ)≤(z m n : ℝ) := by
    exact_mod_cast prime_lower_z p m n hp hm
  have hsq := Real.sq_sqrt (Nat.cast_nonneg m : (0 : ℝ)≤m)
  have hsq0 := Real.sqrt_nonneg (m : ℝ)
  have hp0 : (0 : ℝ)≤p := Nat.cast_nonneg _
  have hn0 : (0 : ℝ)≤n := Nat.cast_nonneg _
  have hm0 : (0 : ℝ)≤m := Nat.cast_nonneg _
  have hnmR : (n : ℝ)≤m := by exact_mod_cast hnm
  have ha0 : 0≤1-ε := by linarith
  have ha2 : (1-ε)^2≤1 := by nlinarith
  have hp2 : (1-ε)^2*(m : ℝ)≤(p : ℝ)^2 := by
    have hh := mul_self_le_mul_self (mul_nonneg ha0 hsq0) hplo
    nlinarith
  have hmin : (1-ε)^2*(n : ℝ)≤(min n (p^2) : ℝ) := by
    apply le_min
    · nlinarith [mul_nonneg hn0 (sub_nonneg.mpr ha2)]
    · exact (mul_le_mul_of_nonneg_left hnmR (sq_nonneg _)).trans hp2
  have hmul := mul_le_mul hplo hmin (mul_nonneg (sq_nonneg _) hn0) hp0
  calc
    (1-ε)^3*(n : ℝ)*Real.sqrt m = ((1-ε)*Real.sqrt m)*((1-ε)^2*(n : ℝ)) := by ring
    _≤(p : ℝ)*(min n (p^2) : ℝ) := hmul
    _≤(z m n : ℝ) := hz

#print axioms classical_upper
#print axioms z_upper
#print axioms prime_lower_real
end ClassicalAffine


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/FinalPackageAudit.lean <==
import UniversalQuarter

#check SubquadraticQuarter.universal_quarter
#print axioms SubquadraticQuarter.universal_quarter
#check SubquadraticQuarter.maximum_base_quarter
#print axioms SubquadraticQuarter.maximum_base_quarter
#check SubquadraticQuarter.finite_Tstar_quarter_loss
#print axioms SubquadraticQuarter.finite_Tstar_quarter_loss
#print OriginalAugmented.Admissible
#print OriginalAugmented.Tstar


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/FiniteCounting.lean <==
import PairedPivotCore

/-! Actual finite counting from original C3 and a simple pairing cover.
This module does not assume a degree or sampling inequality. -/

namespace PairedPivotCounting

open PairedPivotCore

universe u

def bitNat (b : Bool) : Nat := if b then 1 else 0

def count {α : Type u} (f : α → Bool) : List α → Nat
  | [] => 0
  | a :: as => bitNat (f a) + count f as

def flattenPairs {α : Type u} : List (α × α) → List α
  | [] => []
  | p :: ps => p.1 :: p.2 :: flattenPairs ps

theorem two_bits_le_one (a b : Bool)
    (h : ¬ (a = true ∧ b = true)) : bitNat a + bitNat b ≤ 1 := by
  cases a <;> cases b <;> simp_all [bitNat]

theorem count_perm {α : Type u} (f : α → Bool) {xs ys : List α}
    (h : xs.Perm ys) : count f xs = count f ys := by
  induction h with
  | nil => rfl
  | cons x h ih => exact congrArg (fun k => bitNat (f x) + k) ih
  | swap x y xs => simp only [count]; omega
  | trans h₁ h₂ ih₁ ih₂ => exact ih₁.trans ih₂

theorem flatten_length {α : Type u} (pairs : List (α × α)) :
    (flattenPairs pairs).length = 2 * pairs.length := by
  induction pairs with
  | nil => rfl
  | cons p ps ih => simp only [flattenPairs, List.length_cons]; omega

theorem paired_count_le {α : Type u} (f : α → Bool)
    (pairs : List (α × α))
    (h : ∀ p ∈ pairs, ¬ (f p.1 = true ∧ f p.2 = true)) :
    count f (flattenPairs pairs) ≤ pairs.length := by
  induction pairs with
  | nil => exact Nat.le_refl 0
  | cons p ps ih =>
    have hp := two_bits_le_one (f p.1) (f p.2) (h p (by simp))
    have ht := ih (fun q hq => h q (List.mem_cons_of_mem p hq))
    simp only [flattenPairs, count, List.length_cons]
    omega

/-- A literal finite occupied matrix and its S pairing cover. -/
structure Matrix (m n : Nat) where
  occupied : Fin m → Fin n → Prop
  cells : List (Cell (Fin m) (Fin n))
  pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))
  complete : ∀ p, occupied p.1 p.2 ↔ p ∈ cells
  simple : cells.Nodup
  cover : cells.Perm (flattenPairs pairs)
  c3 : ∀ p ∈ pairs, OriginalC3 occupied p.1 p.2

theorem c3_no_common_open {Row Col : Type u}
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b) :
    ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  intro p h
  rcases h with ⟨⟨⟨hpp, _, hpa, hap⟩, hra, hca⟩,
    ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
  exact hc p.1 p.2 hra hrb hca hcb ⟨hpp, hpa, hpb, hap, hbp⟩

theorem open_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Open A.occupied)]
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Open A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Open A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact decision_accepts_at_most_one (Open A.occupied) pivots p.1 p.2
      (c3_no_common_open A.occupied p.1 p.2 (A.c3 p hm))
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

theorem stable_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Closed A.occupied)]
    (holes : ∀ p ∈ A.pairs,
      (¬ A.occupied p.1.1 p.2.2) ∧ (¬ A.occupied p.2.1 p.1.2))
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Closed A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Closed A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact stable_closed_decision_accepts_at_most_one A.occupied pivots p.1 p.2
      (A.c3 p hm) (holes p hm).1 (holes p hm).2
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

#print axioms two_bits_le_one
#print axioms count_perm
#print axioms flatten_length
#print axioms paired_count_le
#print axioms c3_no_common_open
#print axioms open_accepted_count_le_half
#print axioms stable_accepted_count_le_half

end PairedPivotCounting


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/FinitePairings.lean <==
import Mathlib.Data.Finset.Powerset
import Mathlib.Data.Fintype.Powerset
import Mathlib.Data.Fintype.EquivFin
import Mathlib.Data.Fintype.Prod
import Mathlib.Order.Preorder.Finite
import Mathlib.Algebra.BigOperators.Group.Finset.Basic
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.FieldSimp

namespace SubquadraticQuarter
open scoped BigOperators
variable {V : Type*} [DecidableEq V]

def ends (p : V×V) : Finset V := {p.1,p.2}

def pairSupport (P : Finset (V×V)) : Finset V := P.biUnion ends

def IsPairing (rel : V → V → Prop) (P : Finset (V×V)) : Prop :=
  (∀ p∈P, p.1≠p.2 ∧ rel p.1 p.2) ∧
  ∀ p∈P, ∀ q∈P, p≠q → Disjoint (ends p) (ends q)

theorem support_mem {P : Finset (V×V)} {p : V×V} (hp : p∈P) {x : V}
    (hx : x∈ends p) : x∈pairSupport P := Finset.mem_biUnion.mpr ⟨p,hp,hx⟩

theorem unmatched_edge_disjoint (P : Finset (V×V)) (x y : V)
    (hx : x∉pairSupport P) (hy : y∉pairSupport P) (p : V×V) (hp : p∈P) :
    Disjoint (ends (x,y)) (ends p) := by
  rw [Finset.disjoint_left]
  intro z hz hzp
  have hs := support_mem hp hzp
  have hz' : z=x ∨ z=y := by simpa [ends] using hz
  rcases hz' with rfl | rfl
  · exact hx hs
  · exact hy hs

theorem pairing_insert {rel : V → V → Prop} {P : Finset (V×V)}
    (hP : IsPairing rel P) (x y : V) (hxy : x≠y) (hr : rel x y)
    (hx : x∉pairSupport P) (hy : y∉pairSupport P) : IsPairing rel (insert (x,y) P) := by
  constructor
  · intro p hp
    rcases Finset.mem_insert.mp hp with rfl | hp
    · exact ⟨hxy,hr⟩
    · exact hP.1 p hp
  · intro p hp q hq hpq
    rcases Finset.mem_insert.mp hp with rfl | hp
    · rcases Finset.mem_insert.mp hq with rfl | hq
      · exact False.elim (hpq rfl)
      · exact unmatched_edge_disjoint P x y hx hy q hq
    · rcases Finset.mem_insert.mp hq with rfl | hq
      · exact (unmatched_edge_disjoint P x y hx hy p hp).symm
      · exact hP.2 p hp q hq hpq

/-- Finite maximal pairing, with the unmatched nonedge conclusion derived.
    No matching or pairing is assumed as input. -/
theorem exists_maximal_pairing [Fintype V] (rel : V → V → Prop) :
    ∃ P : Finset (V×V), IsPairing rel P ∧
      ∀ x y, x∉pairSupport P → y∉pairSupport P → x≠y → ¬rel x y := by
  classical
  have hempty : IsPairing rel (∅ : Finset (V×V)) := by simp [IsPairing]
  obtain ⟨P,_,hP⟩ := Finite.exists_le_maximal hempty
  refine ⟨P,hP.1,?_⟩
  intro x y hx hy hxy hrel
  have hnew := pairing_insert hP.1 x y hxy hrel hx hy
  have hle := hP.2 hnew (Finset.subset_insert _ _)
  have hmem : (x,y)∈P := hle (Finset.mem_insert_self _ _)
  have hs : x∈pairSupport P := support_mem hmem (by simp [ends])
  exact hx hs

theorem pairing_support_card {rel : V → V → Prop} {P : Finset (V×V)} (hP : IsPairing rel P) :
    (pairSupport P).card=2*P.card := by
  classical
  have hd : (P : Set (V×V)).PairwiseDisjoint ends := by
    intro p hp q hq hpq
    exact hP.2 p hp q hq hpq
  unfold pairSupport
  rw [Finset.card_biUnion hd]
  calc
    ∑ p∈P, (ends p).card = ∑ _p∈P, 2 := by
      apply Finset.sum_congr rfl
      intro p hp
      have hne := (hP.1 p hp).1
      simp [ends,hne]
    _=2*P.card := by simp [Nat.mul_comm]

def pairingSize (P : Finset (V×V)) : Nat := Fintype.card {p : V×V // p∈P}

omit [DecidableEq V] in
theorem pairingSize_eq_card (P : Finset (V×V)) : pairingSize P=P.card := by simp [pairingSize]

noncomputable def pairAt (P : Finset (V×V)) (i : Fin (pairingSize P)) : V×V :=
  ((Fintype.equivFin {p : V×V // p∈P}).symm i).val

omit [DecidableEq V] in
theorem pairAt_mem (P : Finset (V×V)) (i : Fin (pairingSize P)) : pairAt P i∈P :=
  ((Fintype.equivFin {p : V×V // p∈P}).symm i).property

omit [DecidableEq V] in
theorem pairAt_injective (P : Finset (V×V)) : Function.Injective (pairAt P) := by
  intro i j h
  exact (Fintype.equivFin {p : V×V // p∈P}).symm.injective (Subtype.ext h)

omit [DecidableEq V] in
theorem pairAt_surjective (P : Finset (V×V)) (p : V×V) (hp : p∈P) :
    ∃ i, pairAt P i=p := by
  refine ⟨(Fintype.equivFin {p : V×V // p∈P}) ⟨p,hp⟩,?_⟩
  simp [pairAt]

noncomputable def pairingSlot (P : Finset (V×V)) (ib : Fin (pairingSize P)×Bool) : V :=
  if ib.2 then (pairAt P ib.1).2 else (pairAt P ib.1).1

theorem slot_mem_ends (P : Finset (V×V)) (i : Fin (pairingSize P)) (b : Bool) :
    pairingSlot P (i,b)∈ends (pairAt P i) := by
  cases b <;> simp [pairingSlot,ends]

theorem pairingSlot_injective {rel : V → V → Prop} {P : Finset (V×V)}
    (hP : IsPairing rel P) : Function.Injective (pairingSlot P) := by
  rintro ⟨i,b⟩ ⟨j,c⟩ h
  have he : pairAt P i=pairAt P j := by
    by_contra hne
    have hd := hP.2 _ (pairAt_mem P i) _ (pairAt_mem P j) hne
    have hleft := slot_mem_ends P i b
    have hright : pairingSlot P (i,b)∈ends (pairAt P j) := by
      rw [h]
      exact slot_mem_ends P j c
    exact (Finset.disjoint_left.mp hd) hleft hright
  have hij := pairAt_injective P he
  subst j
  have hends := (hP.1 _ (pairAt_mem P i)).1
  have hbc : b=c := by
    cases b <;> cases c
    · rfl
    · exact False.elim (hends (by simpa [pairingSlot] using h))
    · exact False.elim (hends (by simpa [pairingSlot] using h.symm))
    · rfl
  exact Prod.ext rfl hbc

theorem pairing_size_bound [Fintype V] {rel : V → V → Prop} {P : Finset (V×V)} (hP : IsPairing rel P) :
    2*pairingSize P≤Fintype.card V := by
  have h := Fintype.card_le_of_injective (pairingSlot P) (pairingSlot_injective hP)
  simpa [Fintype.card_prod,Fintype.card_bool,Nat.mul_comm] using h

#print axioms exists_maximal_pairing
#print axioms pairing_support_card
#print axioms pairingSlot_injective
#print axioms pairing_size_bound
end SubquadraticQuarter


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/FiniteRatSums.lean <==
import Std

/-! Elementary finite rational sums and Cauchy by a sum-of-squares identity. -/

namespace FiniteRatSums

universe u v

def sum {α : Type u} : List α → (α → Rat) → Rat
  | [], _ => 0
  | a :: as, f => f a + sum as f

theorem sum_congr {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x = g x) : sum xs f = sum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f = g x + sum xs g
    rw [hx, ht]

theorem sum_add {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x + g x) = sum xs f + sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_sub {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x - g x) = sum xs f - sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_left {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => c * f x) = c * sum xs f := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_right {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => f x * c) = sum xs f * c := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_const {α : Type u} (xs : List α) (c : Rat) :
    sum xs (fun _ => c) = (xs.length : Rat) * c := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem sum_nonneg {α : Type u} (xs : List α) (f : α → Rat)
    (h : ∀ x ∈ xs, 0 ≤ f x) : 0 ≤ sum xs f := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    exact Rat.add_nonneg (h x (by simp))
      (ih (fun y hy => h y (List.mem_cons_of_mem x hy)))

theorem sum_le {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x ≤ g x) : sum xs f ≤ sum xs g := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f ≤ g x + sum xs g
    grind

theorem sum_swap {α : Type u} {β : Type v} (xs : List α) (ys : List β)
    (f : α → β → Rat) :
    sum xs (fun x => sum ys (f x)) = sum ys (fun y => sum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [sum]; rw [sum_const]; grind
  | cons x xs ih =>
    simp only [sum]
    rw [sum_add, ih]

theorem sum_square_shift {α : Type u} (xs : List α) (f : α → Rat) (c : Rat) :
    sum xs (fun x => (f x-c)^2) =
      sum xs (fun x => (f x)^2)-2*c*sum xs f+(xs.length : Rat)*c^2 := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem lagrange_identity {α : Type u} (xs : List α) (f : α → Rat) :
    sum xs (fun y => sum xs (fun x => (f x-f y)^2)) =
      2*(xs.length : Rat)*sum xs (fun x => (f x)^2)-2*(sum xs f)^2 := by
  rw [sum_congr xs _ _ (fun y _ => sum_square_shift xs f (f y))]
  rw [sum_add, sum_sub, sum_const]
  rw [sum_mul_right, sum_mul_left, sum_mul_left]
  grind

theorem finite_cauchy {α : Type u} (xs : List α) (f : α → Rat) :
    (sum xs f)^2 ≤ (xs.length : Rat)*sum xs (fun x => (f x)^2) := by
  have h := sum_nonneg xs (fun y => sum xs (fun x => (f x-f y)^2))
    (fun y _ => sum_nonneg xs (fun x => (f x-f y)^2)
      (fun x _ => Lean.Grind.OrderedRing.sq_nonneg))
  rw [lagrange_identity] at h
  grind

#print axioms sum_congr
#print axioms sum_add
#print axioms sum_sub
#print axioms sum_mul_left
#print axioms sum_mul_right
#print axioms sum_const
#print axioms sum_nonneg
#print axioms sum_le
#print axioms sum_swap
#print axioms sum_square_shift
#print axioms lagrange_identity
#print axioms finite_cauchy

end FiniteRatSums


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/GridModel.lean <==
import StableDensity

/-! Model checks: the final pairing-cover assumption is literal S coverage. -/

namespace GridModel

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry StableDensity

universe u v

theorem finRange_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n := by
  exact List.mem_ofFn.mpr ⟨i, rfl⟩

theorem finRange_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i=j at hv
  omega

theorem grid_mem {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (p : Cell Row Col) :
    p ∈ grid rows cols ↔ p.1 ∈ rows ∧ p.2 ∈ cols := by
  constructor
  · intro h
    obtain ⟨r, hr, hm⟩ := List.mem_flatMap.mp h
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hm
    cases he
    exact ⟨hr, hc⟩
  · rintro ⟨hr, hc⟩
    exact List.mem_flatMap.mpr ⟨p.1, hr,
      List.mem_map.mpr ⟨p.2, hc, Prod.eta p⟩⟩

theorem row_map_nodup {Row : Type u} {Col : Type v}
    (r : Row) (cols : List Col) (hc : cols.Nodup) :
    (cols.map (fun c => (r,c))).Nodup := by
  apply List.pairwise_map.mpr
  exact hc.imp (fun h he => h (congrArg Prod.snd he))

theorem grid_nodup {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (hr : rows.Nodup) (hc : cols.Nodup) :
    (grid rows cols).Nodup := by
  induction rows with
  | nil => exact List.Pairwise.nil
  | cons r rs ih =>
    obtain ⟨hn, ht⟩ := List.nodup_cons.mp hr
    change (cols.map (fun c => (r,c)) ++ grid rs cols).Nodup
    apply List.pairwise_append.mpr
    refine ⟨row_map_nodup r cols hc, ih ht, ?_⟩
    intro a ha b hb he
    obtain ⟨c, hc', hca⟩ := List.mem_map.mp ha
    have hb' := (grid_mem rs cols b).mp hb
    have hf : r=b.1 := by
      have h₁ := congrArg Prod.fst hca
      have h₂ := congrArg Prod.fst he
      exact h₁.trans h₂
    exact hn (hf ▸ hb'.1)

theorem occupied_cells_nodup (m n : Nat) (A : Fin m → Fin n → Bool) :
    (cells (List.finRange m) (List.finRange n) A).Nodup := by
  exact List.Pairwise.filter _
    (grid_nodup _ _ (finRange_nodup m) (finRange_nodup n))

theorem occupied_cells_mem (m n : Nat) (A : Fin m → Fin n → Bool)
    (p : Cell (Fin m) (Fin n)) :
    p ∈ cells (List.finRange m) (List.finRange n) A ↔ A p.1 p.2=true := by
  constructor
  · intro h
    exact (List.mem_filter.mp h).2
  · intro h
    apply List.mem_filter.mpr
    exact ⟨(grid_mem _ _ p).mpr ⟨finRange_mem p.1, finRange_mem p.2⟩, h⟩

theorem cover_has_no_reuse (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs)) :
    (flattenPairs pairs).Nodup := by
  exact cover.nodup (occupied_cells_nodup m n A)

theorem endpoints_in_flatten {α : Type u} (pairs : List (α × α)) (p : α × α)
    (hp : p ∈ pairs) : p.1 ∈ flattenPairs pairs ∧ p.2 ∈ flattenPairs pairs := by
  induction pairs with
  | nil => cases hp
  | cons q qs ih =>
    rcases List.mem_cons.mp hp with he | ht
    · cases he
      simp [flattenPairs]
    · have hh := ih ht
      exact ⟨List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.1),
        List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.2)⟩

theorem selected_endpoints_occupied (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    A p.1.1 p.1.2=true ∧ A p.2.1 p.2.2=true := by
  have hh := endpoints_in_flatten pairs p hp
  exact ⟨(occupied_cells_mem m n A p.1).mp (cover.mem_iff.mpr hh.1),
    (occupied_cells_mem m n A p.2).mp (cover.mem_iff.mpr hh.2)⟩

theorem stable_endpoints_are_ND (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs)
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    p.1.1≠p.2.1 ∧ p.1.2≠p.2.2 := by
  have ho := selected_endpoints_occupied m n A pairs cover p hp
  have hz := (hs p hp).2.1
  constructor
  · intro he
    apply hz
    simpa only [he] using ho.2
  · intro he
    apply hz
    simpa only [he] using ho.1

#print axioms finRange_mem
#print axioms finRange_nodup
#print axioms grid_mem
#print axioms grid_nodup
#print axioms occupied_cells_nodup
#print axioms occupied_cells_mem
#print axioms cover_has_no_reuse
#print axioms selected_endpoints_occupied
#print axioms stable_endpoints_are_ND

end GridModel


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/ListRatCounting.lean <==
import RationalSampling

namespace ListRatCounting

open FiniteRatSums RationalSampling PairedPivotCounting

universe u v

theorem sum_append {α : Type u} (xs ys : List α) (f : α → Rat) :
    sum (xs++ys) f=sum xs f+sum ys f := by
  induction xs with
  | nil => simp only [List.nil_append, sum]; grind
  | cons x xs ih => simp only [List.cons_append, sum]; rw [ih]; grind

theorem sum_map {α : Type u} {β : Type v} (xs : List α) (g : α → β) (f : β → Rat) :
    sum (xs.map g) f=sum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.map_cons, sum]; rw [ih]

theorem sum_flatMap {α : Type u} {β : Type v} (xs : List α) (g : α → List β)
    (f : β → Rat) : sum (xs.flatMap g) f=sum xs (fun x => sum (g x) f) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.flatMap_cons, sum]; rw [sum_append, ih]

theorem sum_filter {α : Type u} (xs : List α) (p : α → Bool) (f : α → Rat) :
    sum (xs.filter p) f=sum xs (fun x => ratBit (p x)*f x) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    cases hp : p x <;> simp [hp, sum, ratBit, ih] <;> grind

theorem count_as_sum {α : Type u} (xs : List α) (f : α → Bool) :
    sum xs (fun x => ratBit (f x))=(count f xs : Rat) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hb : ratBit (f x)=(bitNat (f x) : Rat) := by cases f x <;> rfl
    simp only [sum, count]
    rw [Rat.natCast_add, hb, ih]

theorem ratBit_range (b : Bool) : 0≤ratBit b ∧ ratBit b≤1 := by
  cases b <;> constructor <;> decide

theorem inv_nonneg_of_pos (d : Rat) (hd : 0<d) : 0≤d⁻¹ := by
  have hn : d≠0 := by grind
  have he := Rat.inv_mul_cancel d hn
  apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
  grind

#print axioms sum_append
#print axioms sum_map
#print axioms sum_flatMap
#print axioms sum_filter
#print axioms count_as_sum
#print axioms ratBit_range
#print axioms inv_nonneg_of_pos

end ListRatCounting


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/MajorityCounting.lean <==
import FiniteCounting

/-! Strict-majority counting for arbitrary pivot-list length. -/

namespace MajorityCounting

open PairedPivotCounting

universe u v

def ones : List Bool → Nat
  | [] => 0
  | b :: bs => bitNat b + ones bs

def majority (bs : List Bool) : Bool := decide (bs.length < 2*ones bs)

def DisjointBits : List Bool → List Bool → Prop
  | [], [] => True
  | x :: xs, y :: ys => ¬ (x = true ∧ y = true) ∧ DisjointBits xs ys
  | _, _ => False

theorem disjoint_ones_bound (xs ys : List Bool) (h : DisjointBits xs ys) :
    ones xs+ones ys ≤ xs.length := by
  induction xs generalizing ys with
  | nil =>
    cases ys with
    | nil => exact Nat.le_refl 0
    | cons y ys => exact False.elim h
  | cons x xs ih =>
    cases ys with
    | nil => exact False.elim h
    | cons y ys =>
      obtain ⟨hh, ht⟩ := h
      have h₁ := two_bits_le_one x y hh
      have h₂ := ih ys ht
      simp only [ones, List.length_cons]
      omega

theorem disjoint_majorities_impossible (xs ys : List Bool)
    (hlen : xs.length = ys.length) (h : DisjointBits xs ys) :
    ¬ (majority xs = true ∧ majority ys = true) := by
  rintro ⟨hx, hy⟩
  have h₁ : xs.length < 2*ones xs := of_decide_eq_true hx
  have h₂ : ys.length < 2*ones ys := of_decide_eq_true hy
  have h₃ := disjoint_ones_bound xs ys h
  omega

def bits {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a : C) : List Bool :=
  pivots.map (fun p => decide (R p a))

theorem bits_disjoint {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    DisjointBits (bits R pivots a) (bits R pivots b) := by
  induction pivots with
  | nil => trivial
  | cons p ps ih =>
    constructor
    · intro h
      exact hd p ⟨of_decide_eq_true h.1, of_decide_eq_true h.2⟩
    · exact ih

theorem majority_at_most_one {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (majority (bits R pivots a) = true ∧ majority (bits R pivots b) = true) := by
  apply disjoint_majorities_impossible
  · simp only [bits, List.length_map]
  · exact bits_disjoint R pivots a b hd

theorem majority_count_le_half {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)]
    (cells : List C) (pairs : List (C × C)) (cover : cells.Perm (flattenPairs pairs))
    (hd : ∀ ab ∈ pairs, ∀ p, ¬ (R p ab.1 ∧ R p ab.2))
    (pivots : List P) :
    2*count (fun a => majority (bits R pivots a)) cells ≤ cells.length := by
  let f := fun a => majority (bits R pivots a)
  have hp : ∀ ab ∈ pairs, ¬ (f ab.1 = true ∧ f ab.2 = true) := by
    intro ab hab
    exact majority_at_most_one R pivots ab.1 ab.2 (hd ab hab)
  have hc := paired_count_le f pairs hp
  have he := count_perm f cover
  have hl := cover.length_eq.trans (flatten_length pairs)
  change 2*count f cells ≤ cells.length
  omega

#print axioms disjoint_ones_bound
#print axioms disjoint_majorities_impossible
#print axioms bits_disjoint
#print axioms majority_at_most_one
#print axioms majority_count_le_half

end MajorityCounting


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/MatrixCounting.lean <==
import NatListSums

namespace EvenParity

def bit (b : Bool) : Nat := if b then 1 else 0

def C4Free {m n : Nat} (A : Fin m → Fin n → Bool) : Prop :=
  ∀ r s c d, r ≠ s → c ≠ d →
    ¬ (A r c = true ∧ A r d = true ∧ A s c = true ∧ A s d = true)

def degree {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Nat :=
  fsum n (fun c => bit (A r c))

def total {m n : Nat} (A : Fin m → Fin n → Bool) : Nat :=
  fsum m (degree A)

def common {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) : Nat :=
  fsum m (fun r => bit (A r c && A r d))

def leaveDegree {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum n (fun d => if d = c then 0 else if common A c d = 0 then 1 else 0)

def rowCover {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) (c : Fin n) : Nat :=
  if A r c then degree A r - 1 else 0

def columnCover {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum m (fun r => rowCover A r c)

theorem occupied_degree_pos {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) (h : A r c = true) : 0 < degree A r := by
  have hh := fsum_member_le n (fun d => bit (A r d)) c
  simpa [degree, bit, h] using hh

theorem common_le_one {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c d : Fin n) (hne : c ≠ d) : common A c d ≤ 1 := by
  classical
  by_cases hex : ∃ r, A r c = true ∧ A r d = true
  · obtain ⟨r, hrc, hrd⟩ := hex
    have hh : ∀ s, bit (A s c && A s d) ≤ if s = r then 1 else 0 := by
      intro s
      by_cases he : s = r
      · subst s; simp [bit, hrc, hrd]
      · have hn : ¬ (A s c = true ∧ A s d = true) := by
          intro hs
          exact hc4 s r c d he hne ⟨hs.1, hs.2, hrc, hrd⟩
        cases hsc : A s c <;> cases hsd : A s d <;> simp_all [bit]
    have hb := fsum_le m _ _ hh
    simpa only [common, fsum_single] using hb
  · have hh : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hn : ¬ (A r c = true ∧ A r d = true) := fun hr => hex ⟨r, hr⟩
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hh, fsum_const]
    omega

theorem offdiagonal_count (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else 1) = n - 1 := by
  have hh : fsum n (fun d => (if d = c then 0 else 1) + (if d = c then 1 else 0)) = n := by
    rw [fsum_congr n _ (fun _ => 1)]
    · simpa using fsum_const n 1
    · intro d; split <;> simp_all
  rw [fsum_add, fsum_single] at hh
  omega

theorem row_offdiagonal {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else bit (A r c && A r d)) = rowCover A r c := by
  cases hac : A r c with
  | false =>
    simp only [hac, Bool.false_and, bit, Bool.false_eq_true, ↓reduceIte, rowCover]
    have hz : ∀ d : Fin n, (if d = c then 0 else 0) = 0 := by intro d; split <;> rfl
    rw [fsum_congr n _ (fun _ => 0) hz, fsum_const]
    simp
  | true =>
    have he : ∀ d : Fin n,
        (if d = c then 0 else bit (A r c && A r d)) +
          (if d = c then 1 else 0) = bit (A r d) := by
      intro d
      by_cases hd : d = c
      · subst d; simp [hac, bit]
      · simp [hd, hac]
    have hs := fsum_congr n _ _ he
    rw [fsum_add, fsum_single] at hs
    change _ + 1 = degree A r at hs
    simp only [hac] at hs
    simp only [rowCover, hac, ↓reduceIte]
    omega

theorem cover_double_count_column {m n : Nat} (A : Fin m → Fin n → Bool)
    (c : Fin n) :
    fsum n (fun d => if d = c then 0 else common A c d) = columnCover A c := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else common A c d) =
        fsum m (fun r => if d = c then 0 else bit (A r c && A r d)) := by
    intro d
    by_cases hd : d = c
    · simp only [hd, ↓reduceIte, fsum_const, Nat.mul_zero]
    · simp only [hd, ↓reduceIte, common]
  rw [fsum_congr n _ _ hp, fsum_swap]
  exact fsum_congr m _ _ (fun r => row_offdiagonal A r c)

theorem leave_cover_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c : Fin n) :
    leaveDegree A c + columnCover A c = n - 1 := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) +
        (if d = c then 0 else common A c d) = (if d = c then 0 else 1) := by
    intro d
    by_cases hd : d = c
    · simp [hd]
    · have ht := common_le_one A hc4 c d (Ne.symm hd)
      simp only [hd, ↓reduceIte]
      split <;> omega
  have hs := fsum_congr n _ _ hp
  rw [fsum_add, cover_double_count_column, offdiagonal_count] at hs
  exact hs

theorem row_cover_total {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    fsum n (rowCover A r) = degree A r * (degree A r - 1) := by
  have hp : ∀ c : Fin n, rowCover A r c = bit (A r c) * (degree A r - 1) := by
    intro c; cases h : A r c <;> simp [rowCover, bit, h]
  rw [fsum_congr n _ _ hp, fsum_mul]
  rfl

theorem cover_double_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    fsum n (columnCover A) = fsum m (fun r => degree A r * (degree A r - 1)) := by
  unfold columnCover
  rw [fsum_swap]
  exact fsum_congr m _ _ (row_cover_total A)

theorem leave_double_count {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) :
    fsum n (leaveDegree A) + fsum m (fun r => degree A r * (degree A r - 1)) = n * (n - 1) := by
  have hs := fsum_congr n _ _ (leave_cover_identity A hc4)
  rw [fsum_add, cover_double_count, fsum_const] at hs
  exact hs

theorem nsum_bit_filter {α : Type} (xs : List α) (f : α → Bool) :
    nsum xs (fun x => bit (f x)) = (xs.filter f).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [ih]
    cases hx : f x <;> simp [bit, hx, Nat.add_comm]

theorem flatMap_length_nsum {α β : Type} (xs : List α) (f : α → List β) :
    (xs.flatMap f).length = nsum xs (fun x => (f x).length) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum, ih]

def occupiedCells {m n : Nat} (A : Fin m → Fin n → Bool) : List (Fin m × Fin n) :=
  (List.finRange m).flatMap (fun r =>
    ((List.finRange n).filter (A r)).map (fun c => (r,c)))

theorem degree_is_actual_row_count {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    degree A r = ((List.finRange n).filter (A r)).length := nsum_bit_filter _ _

theorem total_is_actual_cell_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    total A = (occupiedCells A).length := by
  unfold occupiedCells
  rw [flatMap_length_nsum]
  apply nsum_congr
  intro r _
  simpa only [List.length_map] using degree_is_actual_row_count A r

theorem occupiedCells_mem {m n : Nat} (A : Fin m → Fin n → Bool) (p : Fin m × Fin n) :
    p ∈ occupiedCells A ↔ A p.1 p.2 = true := by
  constructor
  · intro hp
    obtain ⟨r, _, hr⟩ := List.mem_flatMap.mp hp
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hr
    cases he
    exact (List.mem_filter.mp hc).2
  · intro hp
    exact List.mem_flatMap.mpr ⟨p.1, fin_mem p.1,
      List.mem_map.mpr ⟨p.2, List.mem_filter.mpr ⟨fin_mem p.2, hp⟩, Prod.eta p⟩⟩

theorem common_zero_iff {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    common A c d = 0 ↔ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  constructor
  · intro hz r hr
    have hh := fsum_member_le m (fun s => bit (A s c && A s d)) r
    change _ ≤ common A c d at hh
    simp [hr.1, hr.2, bit, hz] at hh
  · intro h
    have hp : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hr := h r
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hp, fsum_const]
    simp

def leaveNeighbors {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : List (Fin n) :=
  (List.finRange n).filter (fun d => decide (d ≠ c ∧ common A c d = 0))

theorem leaveNeighbors_mem {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    d ∈ leaveNeighbors A c ↔ d ≠ c ∧ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  simp [leaveNeighbors, List.mem_filter, fin_mem, common_zero_iff]

theorem leaveDegree_is_actual_leave_count {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) :
    leaveDegree A c = (leaveNeighbors A c).length := by
  unfold leaveDegree leaveNeighbors
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) =
        bit (decide (d ≠ c ∧ common A c d = 0)) := by
    intro d
    by_cases hd : d = c <;> by_cases hz : common A c d = 0 <;> simp [hd, hz, bit]
  rw [fsum_congr n _ _ hp]
  exact nsum_bit_filter _ _

#print axioms common_le_one
#print axioms leave_cover_identity
#print axioms leave_double_count
#print axioms degree_is_actual_row_count
#print axioms total_is_actual_cell_count
#print axioms occupiedCells_mem
#print axioms common_zero_iff
#print axioms leaveNeighbors_mem
#print axioms leaveDegree_is_actual_leave_count

end EvenParity


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/MatrixMoments.lean <==
import FiniteRatSums
import RationalMinorant

/-! Conditional analytic component. Its explicit sampling hypothesis is
discharged in StableDensity. This component alone is not a C3 theorem. -/

namespace PairedMatrixMoments

open FiniteRatSums PairedPivotAlgebra

universe u v
variable {Row : Type u} {Col : Type v}

def rowDegree (cols : List Col) (A : Row → Col → Rat) (r : Row) : Rat :=
  sum cols (A r)

def colDegree (rows : List Row) (A : Row → Col → Rat) (c : Col) : Rat :=
  sum rows (fun r => A r c)

def codegree (cols : List Col) (A : Row → Col → Rat) (r s : Row) : Rat :=
  sum cols (fun c => A r c * A s c)

def total (rows : List Row) (cols : List Col) (A : Row → Col → Rat) : Rat :=
  sum rows (rowDegree cols A)

theorem total_columns (rows : List Row) (cols : List Col) (A : Row → Col → Rat) :
    total rows cols A = sum cols (colDegree rows A) := by
  exact sum_swap rows cols A

theorem codegree_double_count (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat) :
    sum rows (fun r => sum rows (codegree cols A r)) =
      sum cols (fun c => (colDegree rows A c)^2) := by
  change (sum rows (fun r => sum rows (fun s =>
    sum cols (fun c => A r c*A s c)))) = _
  rw [sum_congr rows _ _ (fun r _ =>
    sum_swap rows cols (fun s c => A r c*A s c))]
  rw [sum_swap rows cols]
  apply sum_congr cols
  intro c hc
  rw [sum_congr rows _ _ (fun r _ =>
    sum_mul_left rows (A r c) (fun s => A s c))]
  rw [sum_mul_right]
  unfold colDegree
  grind

theorem row_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c)
    (r : Row) (hr : r ∈ rows) : 0 ≤ rowDegree cols A r := by
  exact sum_nonneg cols (A r) (hA r hr)

theorem total_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c) : 0 ≤ total rows cols A := by
  exact sum_nonneg rows (rowDegree cols A) (row_nonneg rows cols A hA)

theorem codegree_range (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r s : Row) (hr : r ∈ rows) (hs : s ∈ rows) :
    0 ≤ codegree cols A r s ∧ codegree cols A r s ≤ rowDegree cols A r := by
  constructor
  · exact sum_nonneg cols _ (fun c hc =>
      Rat.mul_nonneg (hA r hr c hc).1 (hA s hs c hc).1)
  · apply sum_le cols
    intro c hc
    have h := Rat.mul_le_mul_of_nonneg_left (hA s hs c hc).2 (hA r hr c hc).1
    grind

theorem ratio_range (a d : Rat) (ha : 0 ≤ a) (had : a ≤ d) (hd : 0 < d) :
    0 ≤ a/d ∧ a/d ≤ 1 := by
  have hn : d ≠ 0 := by grind
  have he := Rat.div_mul_cancel (a := a) hn
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind

theorem row_bound_from_sampling (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r : Row) (hr : r ∈ rows) (hd : 0 < rowDegree cols A r)
    (sampling : 2*rowDegree cols A r *
      sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
        ≤ total rows cols A) :
    3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
      ≤ total rows cols A := by
  have hp : ∀ s ∈ rows,
      3*codegree cols A r s-rowDegree cols A r ≤
        2*rowDegree cols A r*f (codegree cols A r s/rowDegree cols A r) := by
    intro s hs
    have ht := codegree_range rows cols A hA r s hr hs
    have hq := ratio_range _ _ ht.1 ht.2 hd
    have hf := finite_majority_minorant_twice _ hq.1 hq.2
    have hm := Rat.mul_le_mul_of_nonneg_left hf (Rat.le_of_lt hd)
    have hn : rowDegree cols A r ≠ 0 := by grind
    have he := Rat.div_mul_cancel (a := codegree cols A r s) hn
    grind
  have hh := sum_le rows _ _ hp
  rw [sum_sub, sum_mul_left, sum_const, sum_mul_left] at hh
  grind

/-- The sampling premise is explicit here and proved from C3 in StableDensity. -/
theorem conditional_density_from_sampling
    (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (sampling : ∀ r ∈ rows, 0 < rowDegree cols A r →
      2*rowDegree cols A r *
        sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
          ≤ total rows cols A) :
    3*total rows cols A ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  have hE := total_nonneg rows cols A (fun r hr c hc => (hA r hr c hc).1)
  have hr : ∀ r ∈ rows,
      3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
        ≤ total rows cols A := by
    intro r hmem
    have hd := row_nonneg rows cols A (fun s hs c hc => (hA s hs c hc).1) r hmem
    by_cases hz : rowDegree cols A r = 0
    · have ht : ∀ s ∈ rows, codegree cols A r s = 0 := by
        intro s hs
        have hh := codegree_range rows cols A hA r s hmem hs
        grind
      rw [sum_congr rows _ (fun _ => 0) ht, sum_const, hz]
      grind
    · have hpos : 0 < rowDegree cols A r := by grind
      exact row_bound_from_sampling rows cols A hA r hmem hpos (sampling r hmem hpos)
  have hsum := sum_le rows _ _ hr
  rw [sum_sub, sum_mul_left, sum_mul_left, sum_const] at hsum
  rw [codegree_double_count] at hsum
  change 3*sum cols (fun c => (colDegree rows A c)^2) -
    (rows.length : Rat)*total rows cols A ≤
      (rows.length : Rat)*total rows cols A at hsum
  have hmoment : 3*sum cols (fun c => (colDegree rows A c)^2) ≤
      2*(rows.length : Rat)*total rows cols A := by grind
  have hc := finite_cauchy cols (colDegree rows A)
  rw [← total_columns rows cols A] at hc
  have hcm := Rat.mul_le_mul_of_nonneg_left hc (by decide : (0 : Rat) ≤ 3)
  have hmm := Rat.mul_le_mul_of_nonneg_left hmoment
    (Rat.natCast_nonneg (a := cols.length))
  have hprod : (3*total rows cols A)*total rows cols A ≤
      (2*(rows.length : Rat)*(cols.length : Rat))*total rows cols A := by grind
  by_cases hz : total rows cols A = 0
  · rw [hz]
    have hn := Rat.mul_nonneg (Rat.natCast_nonneg (a := rows.length))
      (Rat.natCast_nonneg (a := cols.length))
    grind
  · have hpos : 0 < total rows cols A := by grind
    exact Rat.le_of_mul_le_mul_right hprod hpos

#print axioms total_columns
#print axioms codegree_double_count
#print axioms row_nonneg
#print axioms total_nonneg
#print axioms codegree_range
#print axioms ratio_range
#print axioms row_bound_from_sampling
#print axioms conditional_density_from_sampling

end PairedMatrixMoments


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/MixingBound.lean <==
import MixingMoments
import MixingScalar

/-! Closed finite empty-rectangle bounds in the literal Boolean model. -/
namespace ElementaryMixing

open OriginalAugmented EvenParity

theorem empty_rectangle_cleared {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (hm : 0<m) (hn : 0<n) (D : Nat) (hD : ∀ c, colDegree B c≤D)
    (v : Rat) (hv : 0≤v) (hV : variance B≤v^2*(n : Rat)^2)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C) :
    (card m R : Rat)*(card n C : Rat)*(n : Rat)≤
      (m : Rat)*(fixedCount B : Rat)+2*(m : Rat)*(D : Rat)*(n : Rat)+
      2*(m : Rat)*(n : Rat)+2*(m : Rat)*(orderedLeave B : Rat)+4*v*(m : Rat)*(n : Rat)^2 := by
  let M : Rat := (m : Rat)
  let N : Rat := (n : Rat)
  let a : Rat := (card m R : Rat)
  let b : Rat := (card n C : Rat)
  let F : Rat := (fixedCount B : Rat)
  let d : Rat := (D : Rat)
  let ell : Rat := (orderedLeave B : Rat)
  let U : Rat := (restrictedCount B C : Rat)
  let p : Rat := mean B
  let L : Rat := p*U
  let E : Rat := N+ell+2*v*N^2
  change a*b*N≤M*F+2*M*d*N+2*M*N+2*M*ell+4*v*M*N^2
  have hM : 0<M := Rat.natCast_pos.mpr hm
  have hN : 0<N := Rat.natCast_pos.mpr hn
  have hM0 := Rat.le_of_lt hM
  have hN0 := Rat.le_of_lt hN
  have ha : 0≤a := Rat.natCast_nonneg
  have hb : 0≤b := Rat.natCast_nonneg
  have hF0 : 0≤F := Rat.natCast_nonneg
  have hd0 : 0≤d := Rat.natCast_nonneg
  have hell : 0≤ell := Rat.natCast_nonneg
  have hU : 0≤U := Rat.natCast_nonneg
  have haM : a≤M := Rat.natCast_le_natCast.mpr (card_le m R)
  have hbN : b≤N := Rat.natCast_le_natCast.mpr (card_le n C)
  have hN2 : 0≤N^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hMF := Rat.mul_nonneg hM0 hF0
  have hMDN := Rat.mul_nonneg (Rat.mul_nonneg hM0 hd0) hN0
  have hMN := Rat.mul_nonneg hM0 hN0
  have hMl := Rat.mul_nonneg hM0 hell
  have hvMN2 := Rat.mul_nonneg (Rat.mul_nonneg hv hM0) hN2
  have harea : a*b*N≤M*N^2 := by
    have h₁ := Rat.mul_le_mul_of_nonneg_left haM (Rat.mul_nonneg hb hN0)
    have h₂ := Rat.mul_le_mul_of_nonneg_left hbN hMN
    grind
  by_cases hFn : fixedCount B≤n^2
  · have hFN : F≤N^2 := by
      have h := Rat.natCast_le_natCast.mpr hFn
      simpa only [Rat.natCast_pow] using h
    by_cases hDn : D≤n
    · have hE : 0≤E := by
        have h := Rat.mul_nonneg hv hN2
        dsimp only [E]
        grind
      have hcov := (covariance_bound B hc4 C D hD hDn v hv hV).2
      have hcovid := covariance_identity B C
      have hinc := congrArg (fun x : Nat => (x : Rat)) (mixed_leave_identity B hc4 C)
      simp only [Rat.natCast_add,Rat.natCast_mul] at hinc
      rw [cast_sub n 1 (by omega)] at hinc
      have hleave := Rat.natCast_le_natCast.mpr (restrictedLeave_le B C)
      have hlower : b*N-E≤L := by
        change covariance B C+p*U=(mixedCount B C : Rat) at hcovid
        change (mixedCount B C : Rat)+(restrictedLeave B C : Rat)=U+b*(N-1) at hinc
        change (restrictedLeave B C : Rat)≤ell at hleave
        change covariance B C≤2*v*N^2 at hcov
        dsimp only [E,L]
        grind
      have hempty := Rat.natCast_le_natCast.mpr (empty_restricted_cauchy_cap B hc4 R C he D hD)
      simp only [Rat.natCast_pow,Rat.natCast_mul,Rat.natCast_add] at hempty
      rw [cast_sub m (card m R) (card_le m R)] at hempty
      change U^2≤(M-a)*(b^2+b*d) at hempty
      have hmean : M*p^2≤N^2+F := mean_square_bound B hc4 hm
      have hp2 : 0≤p^2 := Lean.Grind.OrderedRing.sq_nonneg
      have hMp2 := Rat.mul_nonneg hM0 hp2
      have hfactor : 0≤(M-a)*(b^2+b*d) := Rat.mul_nonneg (by grind)
        (Rat.add_nonneg Lean.Grind.OrderedRing.sq_nonneg (Rat.mul_nonneg hb hd0))
      have h₁ := Rat.mul_le_mul_of_nonneg_left hempty hMp2
      have h₂ := Rat.mul_le_mul_of_nonneg_left hmean hfactor
      have hmix : M*L^2≤(N^2+F)*(M-a)*(b^2+d*b) := by
        dsimp only [L]
        grind
      have h := rectangle_scalar M N a b F d E L hM hN ha hb hbN hF0 hFN hd0 hE hlower hmix
      dsimp only [E] at h
      grind
    · have hdn : n≤D := by omega
      have hNd : N≤d := Rat.natCast_le_natCast.mpr hdn
      have hscaled := Rat.mul_le_mul_of_nonneg_left hNd hMN
      grind
  · have hnf : n^2≤fixedCount B := by omega
    have hNF : N^2≤F := by
      have h := Rat.natCast_le_natCast.mpr hnf
      simpa only [Rat.natCast_pow] using h
    have hscaled := Rat.mul_le_mul_of_nonneg_left hNF hM0
    grind

/-- Finite mixing bound for every actually empty rectangle. Only C4,
column cap, dimensions, and the displayed actual variance bound are assumed. -/
theorem empty_rectangle_bound {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (hm : 0<m) (hn : 0<n) (D : Nat) (hD : ∀ c, colDegree B c≤D)
    (v : Rat) (hv : 0≤v) (hV : variance B≤v^2*(n : Rat)^2)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C) :
    (card m R : Rat)*(card n C : Rat)/((m : Rat)*(n : Rat))≤
      (fixedCount B : Rat)/(n : Rat)^2+2*(D : Rat)/(n : Rat)+2/(n : Rat)+
      2*(orderedLeave B : Rat)/(n : Rat)^2+4*v := by
  exact cleared_to_ratio (m : Rat) (n : Rat) (card m R : Rat) (card n C : Rat)
    (fixedCount B : Rat) (D : Rat) (orderedLeave B : Rat) v
    (Rat.natCast_pos.mpr hm) (Rat.natCast_pos.mpr hn)
    (empty_rectangle_cleared B hc4 hm hn D hD v hv hV R C he)

def defect {m n : Nat} (B : Matrix m n) : Rat :=
  (n : Rat)*((n : Rat)-1)+(fixedCount B : Rat)-(fixedCount B : Rat)^2/(m : Rat)

theorem defect_identity {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) (hm : 0<m) (hn : 0<n) :
    defect B=variance B+(orderedLeave B : Rat) := (variance_leave_identity B hc4 hm hn).symm

theorem empty_rectangle_defect_bound {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (hm : 0<m) (hn : 0<n) (D : Nat) (hD : ∀ c, colDegree B c≤D)
    (w : Rat) (hw : 0≤w) (hdef : defect B≤w^2*(n : Rat)^2)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C) :
    (card m R : Rat)*(card n C : Rat)/((m : Rat)*(n : Rat))≤
      (fixedCount B : Rat)/(n : Rat)^2+2*(D : Rat)/(n : Rat)+2/(n : Rat)+2*w^2+4*w := by
  rw [defect_identity B hc4 hm hn] at hdef
  have hvar := variance_nonneg B
  have hl0 : (0 : Rat)≤(orderedLeave B : Rat) := Rat.natCast_nonneg
  have hV : variance B≤w^2*(n : Rat)^2 := by grind
  have hell : (orderedLeave B : Rat)≤w^2*(n : Rat)^2 := by grind
  have h := empty_rectangle_bound B hc4 hm hn D hD w hw hV R C he
  have hnpos : (0 : Rat)<(n : Rat) := Rat.natCast_pos.mpr hn
  have hn2pos : (0 : Rat)<(n : Rat)^2 := by
    have hp := Rat.mul_pos hnpos hnpos
    grind
  have heq : (2*(orderedLeave B : Rat)/(n : Rat)^2)*(n : Rat)^2=2*(orderedLeave B : Rat) :=
    Rat.div_mul_cancel (by grind)
  have hquot : 2*(orderedLeave B : Rat)/(n : Rat)^2≤2*w^2 := by
    apply Rat.le_of_mul_le_mul_right (c := (n : Rat)^2) ?_ hn2pos
    rw [heq]
    grind
  grind

#print axioms empty_rectangle_cleared
#print axioms empty_rectangle_bound
#print axioms defect_identity
#print axioms empty_rectangle_defect_bound
end ElementaryMixing


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/MixingCauchy.lean <==
import FiniteRatSums

namespace ElementaryMixing
open FiniteRatSums

theorem bilinear_lagrange {α : Type} (xs : List α) (f g : α → Rat) :
    sum xs (fun y => sum xs (fun x => (f x*g y-f y*g x)^2))=
      2*sum xs (fun x => (f x)^2)*sum xs (fun x => (g x)^2)-
        2*(sum xs (fun x => f x*g x))^2 := by
  have hi : ∀ y, sum xs (fun x => (f x*g y-f y*g x)^2)=
      (g y)^2*sum xs (fun x => (f x)^2)-
        (f y*g y)*(2*sum xs (fun x => f x*g x))+
        (f y)^2*sum xs (fun x => (g x)^2) := by
    intro y
    rw [sum_congr xs _ (fun x =>
      (f x)^2*(g y)^2-(f x*g x)*(2*f y*g y)+(g x)^2*(f y)^2)
      (fun x _ => by grind)]
    rw [sum_add,sum_sub,sum_mul_right,sum_mul_right,sum_mul_right]
    grind
  rw [sum_congr xs _ _ (fun y _ => hi y),sum_add,sum_sub,
    sum_mul_right,sum_mul_right,sum_mul_right]
  grind

theorem bilinear_cauchy {α : Type} (xs : List α) (f g : α → Rat) :
    (sum xs (fun x => f x*g x))^2≤sum xs (fun x => (f x)^2)*sum xs (fun x => (g x)^2) := by
  have h := sum_nonneg xs (fun y => sum xs (fun x => (f x*g y-f y*g x)^2))
    (fun y _ => sum_nonneg xs _ (fun x _ => Lean.Grind.OrderedRing.sq_nonneg))
  rw [bilinear_lagrange] at h
  grind

theorem square_upper (H K : Rat) (hK : 0≤K) (hs : H^2≤K^2) : H≤K := by
  apply Classical.byContradiction
  intro h
  have hp := Rat.mul_pos (by grind : 0<H-K) (by grind : 0<H+K)
  have he : (H-K)*(H+K)=H^2-K^2 := by grind
  rw [he] at hp
  grind


#print axioms bilinear_lagrange
#print axioms bilinear_cauchy
#print axioms square_upper
end ElementaryMixing


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/MixingData.lean <==
import C4Quadratic

/-! Actual finite row/column masks and incidence counts. -/
namespace ElementaryMixing

open OriginalAugmented EvenParity GridModel

def members (k : Nat) (P : Fin k → Bool) : List (Fin k) := (List.finRange k).filter P
def card (k : Nat) (P : Fin k → Bool) : Nat := (members k P).length

def colDegree {m n : Nat} (B : Matrix m n) (c : Fin n) : Nat := fsum m (fun r => bit (B r c))
def restrictedRow {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) (r : Fin m) : Nat :=
  nsum (members n C) (fun c => bit (B r c))
def restrictedCount {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat := fsum m (restrictedRow B C)
def restrictedSquare {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat :=
  fsum m (fun r => (restrictedRow B C r)^2)
def mixedCount {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat :=
  fsum m (fun r => restrictedRow B C r*degree B r)
def orderedLeave {m n : Nat} (B : Matrix m n) : Nat := fsum n (leaveDegree B)
def restrictedLeave {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat :=
  nsum (members n C) (leaveDegree B)
def EmptyRectangle {m n : Nat} (B : Matrix m n) (R : Fin m → Bool) (C : Fin n → Bool) : Prop :=
  ∀ r c, R r=true → C c=true → B r c=false

theorem members_mem (k : Nat) (P : Fin k → Bool) (i : Fin k) : i∈members k P ↔ P i=true := by
  simp [members,List.mem_filter,finRange_mem]

theorem members_nodup (k : Nat) (P : Fin k → Bool) : (members k P).Nodup :=
  List.Pairwise.filter P (finRange_nodup k)

theorem card_le (k : Nat) (P : Fin k → Bool) : card k P≤k := by
  have h := List.length_filter_le P (List.finRange k)
  simpa [card,members] using h

theorem nsum_mul_left {α : Type} (xs : List α) (f : α → Nat) (k : Nat) :
    nsum xs (fun x => k*f x)=k*nsum xs f := by
  rw [nsum_congr xs _ (fun x => f x*k) (fun x _ => Nat.mul_comm _ _),nsum_mul]
  exact Nat.mul_comm _ _

theorem nsum_filter_le {α : Type} (xs : List α) (P : α → Bool) (f : α → Nat) :
    nsum (xs.filter P) f≤nsum xs f := by
  induction xs with
  | nil => exact Nat.le_refl 0
  | cons x xs ih =>
    cases hp : P x <;> simp [hp,nsum] <;> omega

theorem nsum_product {α : Type} (xs : List α) (f g : α → Nat) :
    nsum xs f*nsum xs g=nsum xs (fun x => nsum xs (fun y => f x*g y)) := by
  rw [nsum_congr xs _ (fun x => f x*nsum xs g) (fun x _ => nsum_mul_left xs g (f x))]
  exact (nsum_mul xs f (nsum xs g)).symm

theorem bit_product (a b : Bool) : bit a*bit b=bit (a&&b) := by
  cases a <;> cases b <;> decide

theorem restrictedCount_columns {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    restrictedCount B C=nsum (members n C) (colDegree B) := by
  exact nsum_swap (List.finRange m) (members n C) (fun r c => bit (B r c))

theorem restrictedCount_cap {m n : Nat} (B : Matrix m n) (C : Fin n → Bool)
    (D : Nat) (hD : ∀ c, colDegree B c≤D) : restrictedCount B C≤card n C*D := by
  rw [restrictedCount_columns]
  have h := nsum_le (members n C) (colDegree B) (fun _ => D) (fun c _ => hD c)
  rw [nsum_const] at h
  exact h

theorem restrictedLeave_le {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    restrictedLeave B C≤orderedLeave B := nsum_filter_le _ C (leaveDegree B)

theorem common_diagonal {m n : Nat} (B : Matrix m n) (c : Fin n) : common B c c=colDegree B c := by
  unfold common colDegree
  apply fsum_congr
  intro r
  cases h : B r c <;> rfl

#print axioms members_nodup
#print axioms card_le
#print axioms restrictedCount_columns
#print axioms restrictedCount_cap
#print axioms restrictedLeave_le
#print axioms common_diagonal
end ElementaryMixing


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/MixingIncidence.lean <==
import MixingData

/-! The restricted incidence identities and Cauchy bound use the actual masks. -/
namespace ElementaryMixing

open OriginalAugmented EvenParity

theorem column_weight_identity {m n : Nat} (B : Matrix m n) (c : Fin n) :
    fsum m (fun r => bit (B r c)*degree B r)=columnCover B c+colDegree B c := by
  have hp : ∀ r, bit (B r c)*degree B r=rowCover B r c+bit (B r c) := by
    intro r
    cases h : B r c with
    | false => simp [h,bit,rowCover]
    | true =>
      have hd := occupied_degree_pos B r c h
      simp [h,bit,rowCover]
      omega
  rw [fsum_congr m _ _ hp,fsum_add]
  rfl

theorem mixed_columns {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    mixedCount B C=nsum (members n C) (fun c => columnCover B c+colDegree B c) := by
  unfold mixedCount fsum restrictedRow
  rw [nsum_congr (List.finRange m) _
    (fun r => nsum (members n C) (fun c => bit (B r c)*degree B r))
    (fun r _ => (nsum_mul (members n C) (fun c => bit (B r c)) (degree B r)).symm)]
  rw [nsum_swap]
  exact nsum_congr _ _ _ (fun c _ => column_weight_identity B c)

theorem mixed_leave_identity {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) (C : Fin n → Bool) :
    mixedCount B C+restrictedLeave B C=restrictedCount B C+card n C*(n-1) := by
  have h := nsum_congr (members n C)
    (fun c => columnCover B c+leaveDegree B c) (fun _ => n-1)
    (fun c _ => by dsimp only; have h := leave_cover_identity B hc4 c; omega)
  rw [nsum_add,nsum_const] at h
  rw [mixed_columns,nsum_add,restrictedCount_columns]
  unfold restrictedLeave card
  omega

theorem restricted_square_common {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    restrictedSquare B C=nsum (members n C) (fun c => nsum (members n C) (fun d => common B c d)) := by
  unfold restrictedSquare fsum
  rw [nsum_congr (List.finRange m) _
    (fun r => nsum (members n C) (fun c => nsum (members n C) (fun d => bit (B r c)*bit (B r d))))
    (fun r _ => by unfold restrictedRow; rw [Nat.pow_two]; exact nsum_product _ _ _)]
  rw [nsum_swap]
  apply nsum_congr
  intro c hc
  rw [nsum_swap]
  apply nsum_congr
  intro d hd
  unfold common fsum
  exact nsum_congr _ _ _ (fun r _ => bit_product (B r c) (B r d))

theorem restricted_common_cap {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (D : Nat) (hD : ∀ c, colDegree B c≤D) (c d : Fin n) :
    common B c d≤1+(if d=c then D else 0) := by
  by_cases hd : d=c
  · subst d
    rw [common_diagonal]
    have h := hD c
    simp
    omega
  · have h := common_le_one B hc4 c d (Ne.symm hd)
    simpa [hd] using h

theorem selected_diagonal_sum {n : Nat} (C : Fin n → Bool) (D : Nat) (c : Fin n)
    (hc : c∈members n C) : nsum (members n C) (fun d => if d=c then D else 0)=D := by
  rw [nsum_congr (members n C) _ (fun d => (if d=c then 1 else 0)*D)
    (fun d _ => by split <;> simp_all)]
  rw [nsum_mul,nsum_single _ (members_nodup n C) c hc]
  simp

theorem restricted_square_cap {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (C : Fin n → Bool) (D : Nat) (hD : ∀ c, colDegree B c≤D) :
    restrictedSquare B C≤(card n C)^2+card n C*D := by
  rw [restricted_square_common]
  have hp : ∀ c∈members n C, nsum (members n C) (fun d => common B c d)≤card n C+D := by
    intro c hc
    have h := nsum_le (members n C) (fun d => common B c d)
      (fun d => 1+(if d=c then D else 0)) (fun d _ => restricted_common_cap B hc4 D hD c d)
    rw [nsum_add,nsum_const,selected_diagonal_sum C D c hc] at h
    simpa [card] using h
  have h := nsum_le (members n C) _ (fun _ => card n C+D) hp
  rw [nsum_const] at h
  simpa [card,Nat.mul_add,Nat.pow_two] using h

theorem restricted_square_small_cap {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (C : Fin n → Bool) (D : Nat) (hD : ∀ c, colDegree B c≤D) (hDn : D≤n) :
    restrictedSquare B C≤2*n^2 := by
  have h := restricted_square_cap B hc4 C D hD
  have hb := card_le n C
  have h₁ := Nat.mul_le_mul hb hb
  have h₂ := Nat.mul_le_mul hb hDn
  simp only [Nat.pow_two] at h ⊢
  omega

theorem filter_complement_length {α : Type} (xs : List α) (P : α → Bool) :
    (xs.filter P).length+(xs.filter (fun x => !P x)).length=xs.length := by
  induction xs with
  | nil => rfl
  | cons x xs ih => cases hp : P x <;> simp [hp] <;> omega

theorem complement_card (m : Nat) (R : Fin m → Bool) : card m (fun r => !R r)=m-card m R := by
  have h := filter_complement_length (List.finRange m) R
  simp only [List.length_finRange] at h
  change card m R+card m (fun r => !R r)=m at h
  omega

theorem nsum_remove_zeros {α : Type} (xs : List α) (P : α → Bool) (f : α → Nat)
    (hz : ∀ x∈xs, P x=true → f x=0) :
    nsum xs f=nsum (xs.filter (fun x => !P x)) f := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := hz x (by simp)
    have ht := ih (fun y hy => hz y (by simp [hy]))
    cases hp : P x with
    | false => simp [hp,nsum,ht]
    | true => simp [hp,nsum,hx hp,ht]

theorem empty_row_restricted_zero {m n : Nat} (B : Matrix m n)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C)
    (r : Fin m) (hr : R r=true) : restrictedRow B C r=0 := by
  unfold restrictedRow
  rw [nsum_congr (members n C) _ (fun _ => 0)]
  · exact nsum_zero _
  · intro c hc
    rw [he r c hr ((members_mem n C c).mp hc)]
    rfl

theorem empty_restricted_cauchy {m n : Nat} (B : Matrix m n)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C) :
    (restrictedCount B C)^2≤(m-card m R)*restrictedSquare B C := by
  have hz := nsum_remove_zeros (List.finRange m) R (restrictedRow B C)
    (fun r _ hr => empty_row_restricted_zero B R C he r hr)
  change restrictedCount B C=nsum (members m (fun r => !R r)) (restrictedRow B C) at hz
  have h := UnrestrictedUniform.nsum_cauchy (members m (fun r => !R r)) (restrictedRow B C)
  rw [←hz] at h
  have hs := nsum_filter_le (List.finRange m) (fun r => !R r) (fun r => (restrictedRow B C r)^2)
  change nsum (members m (fun r => !R r)) (fun r => (restrictedRow B C r)^2)≤restrictedSquare B C at hs
  have hm := Nat.mul_le_mul_left (members m (fun r => !R r)).length hs
  have hc : (members m (fun r => !R r)).length=m-card m R := complement_card m R
  rw [hc] at h hm
  exact Nat.le_trans h hm

theorem empty_restricted_cauchy_cap {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C)
    (D : Nat) (hD : ∀ c, colDegree B c≤D) :
    (restrictedCount B C)^2≤(m-card m R)*((card n C)^2+card n C*D) := by
  exact Nat.le_trans (empty_restricted_cauchy B R C he)
    (Nat.mul_le_mul_left _ (restricted_square_cap B hc4 C D hD))

#print axioms mixed_leave_identity
#print axioms restricted_square_common
#print axioms restricted_square_cap
#print axioms restricted_square_small_cap
#print axioms empty_row_restricted_zero
#print axioms empty_restricted_cauchy
#print axioms empty_restricted_cauchy_cap
end ElementaryMixing


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/MixingMoments.lean <==
import MixingIncidence
import MixingVariance
import MixingCauchy

namespace ElementaryMixing
open OriginalAugmented EvenParity FiniteRatSums

theorem covariance_bound {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (C : Fin n → Bool) (D : Nat) (hD : ∀ c, colDegree B c≤D) (hDn : D≤n)
    (v : Rat) (hv : 0≤v) (hV : variance B≤v^2*(n : Rat)^2) :
    -(2*v*(n : Rat)^2)≤covariance B C ∧ covariance B C≤2*v*(n : Rat)^2 := by
  have hc := bilinear_cauchy (List.finRange m) (fun r => (restrictedRow B C r : Rat))
    (fun r => (degree B r : Rat)-mean B)
  rw [square_sum_cast] at hc
  change (covariance B C)^2≤(restrictedSquare B C : Rat)*variance B at hc
  have hS := Rat.natCast_le_natCast.mpr (restricted_square_small_cap B hc4 C D hD hDn)
  simp only [Rat.natCast_mul,Rat.natCast_pow] at hS
  have hn2 : (0 : Rat)≤(n : Rat)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hS4 : (restrictedSquare B C : Rat)≤4*(n : Rat)^2 := by grind
  have h₁ := Rat.mul_le_mul_of_nonneg_left hS4 (variance_nonneg B)
  have h₂ := Rat.mul_le_mul_of_nonneg_left hV (by grind : (0 : Rat)≤4*(n : Rat)^2)
  have hs : (covariance B C)^2≤(2*v*(n : Rat)^2)^2 := by grind
  have hK : 0≤2*v*(n : Rat)^2 := by have hp := Rat.mul_nonneg hv hn2; grind
  have hu := square_upper (covariance B C) (2*v*(n : Rat)^2) hK hs
  have hl := square_upper (-covariance B C) (2*v*(n : Rat)^2) hK (by grind)
  constructor <;> grind


#print axioms covariance_bound
end ElementaryMixing


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/MixingScalar.lean <==
import FiniteRatSums

/-! Elementary rational scalar algebra for the empty-rectangle estimate. -/
namespace ElementaryMixing

theorem square_mono_nonneg (u w : Rat) (hu : 0≤u) (huw : u≤w) : u^2≤w^2 := by
  have hp := Rat.mul_nonneg (by grind : 0≤w-u) (by grind : 0≤w+u)
  grind

theorem square_lower (X E L : Rat) (hX : 0≤X) (hl : X-E≤L) : X^2-2*E*X≤L^2 := by
  by_cases hXE : X≤E
  · have hp := Rat.mul_nonneg hX (by grind : 0≤2*E-X)
    have hs : 0≤L^2 := Lean.Grind.OrderedRing.sq_nonneg
    grind
  · have hx : 0≤X-E := by grind
    have hs := square_mono_nonneg (X-E) L hx hl
    have he : 0≤E^2 := Lean.Grind.OrderedRing.sq_nonneg
    grind

theorem rectangle_scalar (M N A B F D E L : Rat)
    (hM : 0<M) (hN : 0<N) (hA : 0≤A)
    (hB : 0≤B) (hBN : B≤N) (hF : 0≤F) (hFN : F≤N^2)
    (hD : 0≤D) (hE : 0≤E) (hl : B*N-E≤L)
    (hmix : M*L^2≤(N^2+F)*(M-A)*(B^2+D*B)) :
    A*B*N≤M*F+2*M*D*N+2*M*E := by
  have hM0 := Rat.le_of_lt hM
  have hN0 := Rat.le_of_lt hN
  have hMF := Rat.mul_nonneg hM0 hF
  have hMDN := Rat.mul_nonneg (Rat.mul_nonneg hM0 hD) hN0
  have hME := Rat.mul_nonneg hM0 hE
  by_cases hz : B=0
  · rw [hz]
    grind
  · have hBpos : 0<B := by grind
    have hBN0 := Rat.mul_nonneg hB hN0
    have hlo := square_lower (B*N) E L hBN0 hl
    have hlom := Rat.mul_le_mul_of_nonneg_left hlo hM0
    have hn2 : 0≤N^2 := Lean.Grind.OrderedRing.sq_nonneg
    have hb2 : 0≤B^2 := Lean.Grind.OrderedRing.sq_nonneg
    have hdiscard1 := Rat.mul_nonneg (Rat.mul_nonneg hF hA) hb2
    have hdiscard2 := Rat.mul_nonneg
      (Rat.mul_nonneg (Rat.mul_nonneg (Rat.add_nonneg hn2 hF) hA) hD) hB
    have hmid : A*N^2*B^2≤F*M*B^2+(N^2+F)*M*D*B+2*M*E*B*N := by grind
    have hcap := Rat.mul_le_mul_of_nonneg_left (by grind : N^2+F≤2*N^2)
      (Rat.mul_nonneg (Rat.mul_nonneg hM0 hD) hB)
    have hcol := Rat.mul_le_mul_of_nonneg_left hBN
      (Rat.mul_nonneg (Rat.mul_nonneg hF hM0) hB)
    have hprod : (A*B*N)*(B*N)≤(M*F+2*M*D*N+2*M*E)*(B*N) := by grind
    exact Rat.le_of_mul_le_mul_right hprod (Rat.mul_pos hBpos hN)

theorem cleared_to_ratio (M N A B F D ell v : Rat) (hM : 0<M) (hN : 0<N)
    (h : A*B*N≤M*F+2*M*D*N+2*M*N+2*M*ell+4*v*M*N^2) :
    A*B/(M*N)≤F/N^2+2*D/N+2/N+2*ell/N^2+4*v := by
  have hMN : M*N≠0 := by have hp := Rat.mul_pos hM hN; grind
  have hN0 : N≠0 := by grind
  have hN2pos : 0<N^2 := by have hp := Rat.mul_pos hN hN; grind
  have hN2 : N^2≠0 := by grind
  have ha : A*B/(M*N)*(M*N)=A*B := Rat.div_mul_cancel hMN
  have hf : F/N^2*N^2=F := Rat.div_mul_cancel hN2
  have hd : (2*D/N)*N=2*D := Rat.div_mul_cancel hN0
  have ht : (2/N)*N=2 := Rat.div_mul_cancel hN0
  have hl : (2*ell/N^2)*N^2=2*ell := Rat.div_mul_cancel hN2
  have heL : (A*B/(M*N))*(M*N^2)=A*B*N := by grind
  have heR : (F/N^2+2*D/N+2/N+2*ell/N^2+4*v)*(M*N^2)=
      M*F+2*M*D*N+2*M*N+2*M*ell+4*v*M*N^2 := by grind
  apply Rat.le_of_mul_le_mul_right (c := M*N^2) ?_ (Rat.mul_pos hM hN2pos)
  rw [heL,heR]
  exact h

#print axioms square_lower
#print axioms rectangle_scalar
#print axioms cleared_to_ratio
end ElementaryMixing


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/MixingVariance.lean <==
import MixingData

/-! Exact variance/leave identity and finite bilinear Cauchy. -/
namespace ElementaryMixing

open OriginalAugmented EvenParity FiniteRatSums

def mean {m n : Nat} (B : Matrix m n) : Rat := (fixedCount B : Rat)/(m : Rat)
def variance {m n : Nat} (B : Matrix m n) : Rat :=
  sum (List.finRange m) (fun r => ((degree B r : Rat)-mean B)^2)
def covariance {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => (restrictedRow B C r : Rat)*((degree B r : Rat)-mean B))

theorem cast_sub (a b : Nat) (h : b≤a) : ((a-b : Nat) : Rat)=(a : Rat)-(b : Rat) := by
  have he : a-b+b=a := by omega
  have hr := congrArg (fun x : Nat => (x : Rat)) he
  dsimp only at hr
  rw [Rat.natCast_add] at hr
  grind

theorem degree_sum_rat {m n : Nat} (B : Matrix m n) :
    sum (List.finRange m) (fun r => (degree B r : Rat))=(fixedCount B : Rat) := by
  rw [←UnrestrictedUniform.cast_nsum]
  change (EvenParity.total B : Rat)=(fixedCount B : Rat)
  rw [←UnrestrictedUniform.fixedCount_eq_total]

theorem restricted_sum_rat {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    sum (List.finRange m) (fun r => (restrictedRow B C r : Rat))=(restrictedCount B C : Rat) := by
  exact (UnrestrictedUniform.cast_nsum _ _).symm

theorem square_sum_cast {α : Type} (xs : List α) (f : α → Nat) :
    sum xs (fun x => (f x : Rat)^2)=(nsum xs (fun x => (f x)^2) : Rat) := by
  rw [UnrestrictedUniform.cast_nsum]
  exact sum_congr xs _ _ (fun x _ => (Rat.natCast_pow (f x) 2).symm)

theorem covariance_identity {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    covariance B C+mean B*(restrictedCount B C : Rat)=(mixedCount B C : Rat) := by
  unfold covariance
  rw [sum_congr (List.finRange m) _
    (fun r => ((restrictedRow B C r*degree B r : Nat) : Rat)-(restrictedRow B C r : Rat)*mean B)
    (fun r _ => by dsimp only; rw [Rat.natCast_mul]; grind)]
  rw [sum_sub,sum_mul_right,restricted_sum_rat,←UnrestrictedUniform.cast_nsum]
  change (mixedCount B C : Rat)-(restrictedCount B C : Rat)*mean B+
    mean B*(restrictedCount B C : Rat)=(mixedCount B C : Rat)
  grind

theorem variance_nonneg {m n : Nat} (B : Matrix m n) : 0≤variance B := by
  exact sum_nonneg _ _ (fun r _ => Lean.Grind.OrderedRing.sq_nonneg)

theorem mean_mul {m n : Nat} (B : Matrix m n) (hm : 0<m) : mean B*(m : Rat)=(fixedCount B : Rat) := by
  have hp : (0 : Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  exact Rat.div_mul_cancel (by grind)

theorem mean_nonneg {m n : Nat} (B : Matrix m n) (hm : 0<m) : 0≤mean B := by
  have hp : (0 : Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  have h := mean_mul B hm
  have hF : (0 : Rat)≤(fixedCount B : Rat) := Rat.natCast_nonneg
  apply Rat.le_of_mul_le_mul_right (c := (m : Rat)) ?_ hp
  grind

theorem full_square_leave {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    fsum m (fun r => (degree B r)^2)+orderedLeave B=n*(n-1)+fixedCount B := by
  have hs := UnrestrictedUniform.base_square_sum B
  have hl := leave_double_count B hc4
  rw [←UnrestrictedUniform.fixedCount_eq_total] at hs
  unfold orderedLeave
  omega

theorem variance_leave_identity {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (hm : 0<m) (hn : 0<n) :
    variance B+(orderedLeave B : Rat)=(n : Rat)*((n : Rat)-1)+(fixedCount B : Rat)-
      (fixedCount B : Rat)^2/(m : Rat) := by
  have hs := sum_square_shift (List.finRange m) (fun r => (degree B r : Rat)) (mean B)
  rw [degree_sum_rat,square_sum_cast,List.length_finRange] at hs
  change variance B=(fsum m (fun r => (degree B r)^2) : Rat)-
    2*mean B*(fixedCount B : Rat)+(m : Rat)*(mean B)^2 at hs
  have hnat := full_square_leave B hc4
  have hcount := congrArg (fun x : Nat => (x : Rat)) hnat
  simp only [Rat.natCast_add,Rat.natCast_mul] at hcount
  rw [cast_sub n 1 (by omega)] at hcount
  have hmean := mean_mul B hm
  have hmpos : (0 : Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  have hdiv : (fixedCount B : Rat)^2/(m : Rat)*(m : Rat)=(fixedCount B : Rat)^2 :=
    Rat.div_mul_cancel (by grind)
  have he : (variance B+(orderedLeave B : Rat))*(m : Rat)=
      ((n : Rat)*((n : Rat)-1)+(fixedCount B : Rat)-(fixedCount B : Rat)^2/(m : Rat))*(m : Rat) := by grind
  have h₁ := Rat.le_of_mul_le_mul_right (show
    (variance B+(orderedLeave B : Rat))*(m : Rat)≤
      ((n : Rat)*((n : Rat)-1)+(fixedCount B : Rat)-(fixedCount B : Rat)^2/(m : Rat))*(m : Rat) by rw [he]; exact Rat.le_refl) hmpos
  have h₂ := Rat.le_of_mul_le_mul_right (show
    ((n : Rat)*((n : Rat)-1)+(fixedCount B : Rat)-(fixedCount B : Rat)^2/(m : Rat))*(m : Rat)≤
      (variance B+(orderedLeave B : Rat))*(m : Rat) by rw [he]; exact Rat.le_refl) hmpos
  exact Rat.le_antisymm h₁ h₂

theorem mean_square_bound {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) (hm : 0<m) :
    (m : Rat)*(mean B)^2≤(n : Rat)^2+(fixedCount B : Rat) := by
  have hf := UnrestrictedUniform.C4_quadratic B hc4
  have hn := Nat.mul_le_mul_left (m*n) (Nat.sub_le n 1)
  have hb : (fixedCount B)^2≤m*(fixedCount B+n^2) := by
    calc
      (fixedCount B)^2≤m*fixedCount B+m*n*(n-1) := hf
      _≤m*fixedCount B+m*n*n := Nat.add_le_add_left hn _
      _=m*(fixedCount B+n^2) := by
        rw [Nat.pow_two,Nat.mul_add]
        congr 1
        ac_rfl
  have hcast := Rat.natCast_le_natCast.mpr hb
  simp only [Rat.natCast_pow,Rat.natCast_mul,Rat.natCast_add] at hcast
  have hp := mean_mul B hm
  have hmpos : (0 : Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  apply Rat.le_of_mul_le_mul_right (c := (m : Rat)) ?_ hmpos
  have hsquare : ∀ x : Rat, x^2=x*x := by
    intro x
    simpa only [Rat.pow_one] using Rat.pow_succ x 1
  have he : (m : Rat)*(mean B)^2*(m : Rat)=(fixedCount B : Rat)^2 := by
    rw [hsquare,hsquare]
    calc
      (m : Rat)*(mean B*mean B)*(m : Rat)=
          (mean B*(m : Rat))*(mean B*(m : Rat)) := by grind
      _=(fixedCount B : Rat)*(fixedCount B : Rat) := by rw [hp]
  rw [he]
  simpa only [Rat.add_comm,Rat.mul_comm] using hcast


#print axioms covariance_identity
#print axioms variance_nonneg
#print axioms full_square_leave
#print axioms variance_leave_identity
#print axioms mean_square_bound
end ElementaryMixing


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/NatListSums.lean <==
import Std

namespace EvenParity

def nsum {α : Type} : List α → (α → Nat) → Nat
  | [], _ => 0
  | x :: xs, f => f x + nsum xs f

theorem nsum_congr {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x = g x) : nsum xs f = nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [h x (by simp), ih (fun y hy => h y (by simp [hy]))]

theorem nsum_add {α : Type} (xs : List α) (f g : α → Nat) :
    nsum xs (fun x => f x + g x) = nsum xs f + nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [nsum, ih]; omega

theorem nsum_const {α : Type} (xs : List α) (k : Nat) :
    nsum xs (fun _ => k) = xs.length * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul, Nat.add_comm]

theorem nsum_zero {α : Type} (xs : List α) : nsum xs (fun _ => 0) = 0 := by
  simpa using nsum_const xs 0

theorem nsum_mul {α : Type} (xs : List α) (f : α → Nat) (k : Nat) :
    nsum xs (fun x => f x * k) = nsum xs f * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul]

theorem nsum_le {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x ≤ g x) : nsum xs f ≤ nsum xs g := by
  induction xs with
  | nil => exact Nat.le_refl 0
  | cons x xs ih =>
    exact Nat.add_le_add (h x (by simp)) (ih (fun y hy => h y (by simp [hy])))

theorem nsum_swap {α β : Type} (xs : List α) (ys : List β) (f : α → β → Nat) :
    nsum xs (fun x => nsum ys (f x)) = nsum ys (fun y => nsum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [nsum, nsum_zero]
  | cons x xs ih =>
    simp only [nsum]
    rw [nsum_add, ih]

theorem nsum_single {α : Type} [DecidableEq α] (xs : List α)
    (hn : xs.Nodup) (a : α) (ha : a ∈ xs) :
    nsum xs (fun x => if x = a then 1 else 0) = 1 := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    obtain ⟨hx, ht⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | hm
    · subst a
      have hz : nsum xs (fun y => if y = x then 1 else 0) = 0 := by
        rw [nsum_congr xs _ (fun _ => 0)]
        · exact nsum_zero xs
        · intro y hy
          have : y ≠ x := by intro he; exact hx (he ▸ hy)
          simp [this]
      simp [nsum, hz]
    · have he : x ≠ a := by intro he; exact hx (he ▸ hm)
      simp [nsum, he, ih ht hm]

theorem nsum_member_le {α : Type} (xs : List α) (f : α → Nat)
    (a : α) (ha : a ∈ xs) : f a ≤ nsum xs f := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    rcases List.mem_cons.mp ha with he | hm
    · subst a; simp only [nsum]; omega
    · have hh := ih hm; simp only [nsum]; omega

theorem nsum_even {α : Type} (xs : List α) (f : α → Nat)
    (h : ∀ x ∈ xs, f x % 2 = 0) : nsum xs f % 2 = 0 := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (by simp [hy]))
    change (f x + nsum xs f) % 2 = 0
    omega

theorem fin_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n :=
  List.mem_ofFn.mpr ⟨i, rfl⟩

theorem fin_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i = j at hv
  omega

def fsum (n : Nat) (f : Fin n → Nat) : Nat := nsum (List.finRange n) f

theorem fsum_congr (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x = g x) :
    fsum n f = fsum n g := nsum_congr _ _ _ (fun x _ => h x)

theorem fsum_add (n : Nat) (f g : Fin n → Nat) :
    fsum n (fun x => f x + g x) = fsum n f + fsum n g := nsum_add _ _ _

theorem fsum_const (n k : Nat) : fsum n (fun _ => k) = n * k := by
  simp [fsum, nsum_const]

theorem fsum_mul (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => f x * k) = fsum n f * k := nsum_mul _ _ _

theorem fsum_mul_left (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => k * f x) = k * fsum n f := by
  rw [fsum_congr n _ (fun x => f x * k) (fun x => Nat.mul_comm _ _), fsum_mul]
  exact Nat.mul_comm _ _

theorem fsum_swap (m n : Nat) (f : Fin m → Fin n → Nat) :
    fsum m (fun r => fsum n (f r)) = fsum n (fun c => fsum m (fun r => f r c)) :=
  nsum_swap _ _ _

theorem fsum_single (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 1 else 0) = 1 :=
  nsum_single _ (fin_nodup n) c (fin_mem c)

theorem fsum_member_le (n : Nat) (f : Fin n → Nat) (c : Fin n) :
    f c ≤ fsum n f := nsum_member_le _ _ _ (fin_mem c)

theorem fsum_le (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x ≤ g x) :
    fsum n f ≤ fsum n g := nsum_le _ _ _ (fun x _ => h x)

theorem fsum_even (n : Nat) (f : Fin n → Nat) (h : ∀ x, f x % 2 = 0) :
    fsum n f % 2 = 0 := nsum_even _ _ (fun x _ => h x)

end EvenParity


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/OriginalCounts.lean <==
import OriginalModel

namespace OriginalAugmented

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry

theorem grid_length {Row Col : Type} (rows : List Row) (cols : List Col) :
    (grid rows cols).length=rows.length*cols.length := by
  induction rows with
  | nil => simp [grid]
  | cons r rs ih =>
    change (cols.map (fun c => (r,c)) ++ grid rs cols).length=(rs.length+1)*cols.length
    rw [List.length_append,List.length_map,ih,Nat.add_mul]
    omega

theorem fixedCount_le_grid {m n : Nat} (B : Matrix m n) : fixedCount B≤m*n := by
  unfold fixedCount cells
  have h := List.length_filter_le (fun p => B p.1 p.2)
    (grid (List.finRange m) (List.finRange n))
  simpa only [grid_length,List.length_finRange] using h

theorem filter_disjoint_or_length {α : Type} (xs : List α) (p q : α → Bool)
    (h : ∀ x, p x=true → q x=false) :
    (xs.filter (fun x => p x || q x)).length=(xs.filter p).length+(xs.filter q).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hh := h x
    cases hp : p x <;> cases hq : q x <;> simp_all <;> omega

theorem full_count_add {m n : Nat} (B A : Matrix m n)
    (h : ∀ r c, B r c=true → A r c=false) :
    fixedCount (full B A)=fixedCount B+fixedCount A := by
  exact filter_disjoint_or_length (grid (List.finRange m) (List.finRange n))
    (fun p => B p.1 p.2) (fun p => A p.1 p.2) (fun p => h p.1 p.2)

theorem selected_count_eq_twice_pairs {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : fixedCount A=2*ps.length := by
  exact h.cover.length_eq.trans (flatten_length ps)

theorem fixed_plus_twice_pairs_eq_full {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) :
    fixedCount B+2*ps.length=fixedCount (full B A) := by
  rw [full_count_add B A h.disjoint,selected_count_eq_twice_pairs B A ps h]

theorem fixed_plus_twice_pairs_le_grid {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : fixedCount B+2*ps.length≤m*n := by
  rw [fixed_plus_twice_pairs_eq_full B A ps h]
  exact fixedCount_le_grid (full B A)

theorem objective_le_grid {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : objective B ps≤m*n := by
  have hh := fixed_plus_twice_pairs_le_grid B A ps h
  unfold objective
  omega

theorem cells_empty (m n : Nat) :
    cells (List.finRange m) (List.finRange n) (empty m n)=[] := by
  simp [cells,empty]

theorem fixedCount_empty (m n : Nat) : fixedCount (empty m n)=0 := by
  simp [fixedCount,cells_empty]

theorem objective_empty_selection {m n : Nat} (B : Matrix m n) :
    objective B []=fixedCount B := by simp [objective]

theorem admissible_empty_selection {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : Admissible B (empty m n) [] := by
  refine ⟨hc4,?_,?_,?_,?_⟩
  · intro r c _; rfl
  · rw [cells_empty]; exact List.Perm.nil
  · intro p hp; simp at hp
  · intro p hp; simp at hp

#print axioms fixedCount_le_grid
#print axioms full_count_add
#print axioms selected_count_eq_twice_pairs
#print axioms fixed_plus_twice_pairs_eq_full
#print axioms fixed_plus_twice_pairs_le_grid
#print axioms objective_le_grid
#print axioms fixedCount_empty
#print axioms admissible_empty_selection
end OriginalAugmented


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/OriginalFixedBase.lean <==
import OriginalParameters

/-! Optimal selected-pair count while preserving a supplied C4-free base. -/
namespace OriginalAugmented

def FixedBaseValue {m n : Nat} (B : Matrix m n) (k : Nat) : Prop :=
  ∃ (A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps ∧ ps.length=k

noncomputable def Tstar {m n : Nat} (B : Matrix m n) : Nat := by
  classical
  exact BoundedMaximum.greatest (FixedBaseValue B) (m*n)

theorem pairs_le_grid {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : ps.length≤m*n := by
  have hh := fixed_plus_twice_pairs_le_grid B A ps h
  omega

theorem fixedBase_zero_feasible {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : FixedBaseValue B 0 :=
  ⟨empty m n,[],admissible_empty_selection B hc4,rfl⟩

theorem Tstar_le_grid {m n : Nat} (B : Matrix m n) : Tstar B≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (FixedBaseValue B) (m*n)

theorem pairs_le_Tstar {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : ps.length≤Tstar B := by
  classical
  exact BoundedMaximum.le_greatest (FixedBaseValue B) (m*n) ps.length
    (pairs_le_grid B A ps h) ⟨A,ps,h,rfl⟩

theorem Tstar_attained {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) :
    ∃ (A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps ∧ ps.length=Tstar B := by
  classical
  exact BoundedMaximum.greatest_mem (FixedBaseValue B) (m*n)
    ⟨0,Nat.zero_le _,fixedBase_zero_feasible B hc4⟩

theorem objective_le_fixedCount_add_Tstar {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) :
    objective B ps≤fixedCount B+Tstar B := by
  exact Nat.add_le_add_left (pairs_le_Tstar B A ps h) (fixedCount B)

theorem fixedCount_add_twice_Tstar_le_grid {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : fixedCount B+2*Tstar B≤m*n := by
  obtain ⟨A,ps,h,hcount⟩ := Tstar_attained B hc4
  have hh := fixed_plus_twice_pairs_le_grid B A ps h
  rwa [hcount] at hh

theorem fixedCount_add_Tstar_le_zA {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : fixedCount B+Tstar B≤zA m n := by
  obtain ⟨A,ps,h,hcount⟩ := Tstar_attained B hc4
  have hh := objective_le_zA B A ps h
  unfold objective at hh
  rwa [hcount] at hh

theorem fixedCount_add_Tstar_le_zL {m n : Nat} (B : Matrix m n)
    (hB : MaximumBase B) : fixedCount B+Tstar B≤zL m n := by
  obtain ⟨A,ps,h,hcount⟩ := Tstar_attained B hB.1
  have hh := objective_le_zL B A ps ⟨h,hB⟩
  unfold objective at hh
  rwa [hcount] at hh

theorem Tstar_le_iff {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) (k : Nat) :
    Tstar B≤k ↔ ∀ (A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps → ps.length≤k := by
  constructor
  · intro h A ps ha; exact Nat.le_trans (pairs_le_Tstar B A ps ha) h
  · intro h
    obtain ⟨A,ps,ha,hcount⟩ := Tstar_attained B hc4
    rw [←hcount]
    exact h A ps ha

theorem exists_maximumBase_zL_eq_z_add_Tstar (m n : Nat) :
    ∃ B : Matrix m n, MaximumBase B ∧ zL m n=z m n+Tstar B := by
  obtain ⟨B,A,ps,h,hobj⟩ := zL_attained m n
  have hcount := ((maximumBase_iff B).mp h.2).2
  have hup := fixedCount_add_Tstar_le_zL B h.2
  have hlo := objective_le_fixedCount_add_Tstar B A ps h.1
  rw [hcount] at hup
  rw [hobj,hcount] at hlo
  exact ⟨B,h.2,Nat.le_antisymm hlo hup⟩

theorem exists_base_zA_eq_fixedCount_add_Tstar (m n : Nat) :
    ∃ B : Matrix m n, EvenParity.C4Free B ∧ zA m n=fixedCount B+Tstar B := by
  obtain ⟨B,A,ps,h,hobj⟩ := zA_attained m n
  have hup := fixedCount_add_Tstar_le_zA B h.base_C4
  have hlo := objective_le_fixedCount_add_Tstar B A ps h
  rw [hobj] at hlo
  exact ⟨B,h.base_C4,Nat.le_antisymm hlo hup⟩

#print axioms fixedBase_zero_feasible
#print axioms pairs_le_Tstar
#print axioms Tstar_attained
#print axioms objective_le_fixedCount_add_Tstar
#print axioms fixedCount_add_twice_Tstar_le_grid
#print axioms fixedCount_add_Tstar_le_zA
#print axioms fixedCount_add_Tstar_le_zL
#print axioms Tstar_le_iff
#print axioms exists_maximumBase_zL_eq_z_add_Tstar
#print axioms exists_base_zA_eq_fixedCount_add_Tstar
end OriginalAugmented


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/OriginalModel.lean <==
import GridModel
import MatrixCounting

/-! The original model, with a separate fixed base and selected-only matrix. -/
namespace OriginalAugmented

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry

abbrev Matrix (m n : Nat) := Fin m → Fin n → Bool
abbrev Pair (m n : Nat) := Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)

def full {m n : Nat} (B A : Matrix m n) : Matrix m n :=
  fun r c => B r c || A r c

def empty (m n : Nat) : Matrix m n := fun _ _ => false

def OriginalC2 {m n : Nat} (O : Matrix m n) (p : Pair m n) : Prop :=
  p.1.1 ≠ p.2.1 → p.1.2 ≠ p.2.2 →
    ¬ (O p.1.1 p.2.2 = true ∧ O p.2.1 p.1.2 = true)

structure Admissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop where
  base_C4 : EvenParity.C4Free B
  disjoint : ∀ r c, B r c = true → A r c = false
  cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps)
  c2 : ∀ p ∈ ps, OriginalC2 (full B A) p
  c3 : ∀ p ∈ ps, OriginalC3 (fun r c => full B A r c = true) p.1 p.2

def fixedCount {m n : Nat} (B : Matrix m n) : Nat :=
  (cells (List.finRange m) (List.finRange n) B).length

def objective {m n : Nat} (B : Matrix m n) (ps : List (Pair m n)) : Nat :=
  fixedCount B + ps.length

def MaximumBase {m n : Nat} (B : Matrix m n) : Prop :=
  EvenParity.C4Free B ∧ ∀ B' : Matrix m n, EvenParity.C4Free B' →
    fixedCount B' ≤ fixedCount B

def LimitedAdmissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop :=
  Admissible B A ps ∧ MaximumBase B

theorem full_iff {m n : Nat} (B A : Matrix m n) (r : Fin m) (c : Fin n) :
    full B A r c = true ↔ B r c = true ∨ A r c = true := by
  simp [full]

theorem selected_preserved {m n : Nat} (B A : Matrix m n)
    (r : Fin m) (c : Fin n) (h : A r c = true) : full B A r c = true := by
  exact (full_iff B A r c).mpr (Or.inr h)

theorem base_preserved {m n : Nat} (B A : Matrix m n)
    (r : Fin m) (c : Fin n) (h : B r c = true) : full B A r c = true := by
  exact (full_iff B A r c).mpr (Or.inl h)

theorem empty_C4 (m n : Nat) : EvenParity.C4Free (empty m n) := by
  intro r s c d _ _ h
  simp [empty] at h

theorem full_empty {m n : Nat} (A : Matrix m n) : full (empty m n) A = A := by
  funext r c
  simp [full, empty]

theorem c3_antitone {Row Col : Type} (P Q : Row → Col → Prop)
    (hPQ : ∀ r c, P r c → Q r c) (a b : Cell Row Col)
    (hQ : OriginalC3 Q a b) : OriginalC3 P a b := by
  intro x y hxa hxb hya hyb h
  exact hQ x y hxa hxb hya hyb
    ⟨hPQ x y h.1, hPQ x a.2 h.2.1, hPQ x b.2 h.2.2.1,
      hPQ a.1 y h.2.2.2.1, hPQ b.1 y h.2.2.2.2⟩

theorem selected_C3 {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
    OriginalC3 (fun r c => A r c = true) p.1 p.2 := by
  apply c3_antitone _ _ (fun r c => selected_preserved B A r c) p.1 p.2
  exact h.c3 p hp

theorem selected_S {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : (flattenPairs ps).Nodup := by
  exact GridModel.cover_has_no_reuse m n A ps h.cover

theorem selected_endpoints {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
    A p.1.1 p.1.2 = true ∧ A p.2.1 p.2.2 = true := by
  exact GridModel.selected_endpoints_occupied m n A ps h.cover p hp

#print axioms full_iff
#print axioms empty_C4
#print axioms full_empty
#print axioms c3_antitone
#print axioms selected_C3
#print axioms selected_S
#print axioms selected_endpoints

end OriginalAugmented


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/OriginalParameters.lean <==
import OriginalCounts
import BoundedMaximum

/-! The actual extremal parameters of the unchanged original Boolean model. -/
namespace OriginalAugmented

def ClassicalValue (m n k : Nat) : Prop :=
  ∃ B : Matrix m n, EvenParity.C4Free B ∧ fixedCount B=k

def AugmentedValue (m n k : Nat) : Prop :=
  ∃ (B A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps ∧ objective B ps=k

def LimitedValue (m n k : Nat) : Prop :=
  ∃ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps ∧ objective B ps=k

noncomputable def z (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (ClassicalValue m n) (m*n)

noncomputable def zA (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (AugmentedValue m n) (m*n)

noncomputable def zL (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (LimitedValue m n) (m*n)

theorem classical_zero_feasible (m n : Nat) : ClassicalValue m n 0 :=
  ⟨empty m n,empty_C4 m n,fixedCount_empty m n⟩

theorem augmented_zero_feasible (m n : Nat) : AugmentedValue m n 0 := by
  refine ⟨empty m n,empty m n,[],admissible_empty_selection _ (empty_C4 m n),?_⟩
  simp [objective,fixedCount_empty]

theorem z_le_grid (m n : Nat) : z m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (ClassicalValue m n) (m*n)

theorem zA_le_grid (m n : Nat) : zA m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (AugmentedValue m n) (m*n)

theorem zL_le_grid (m n : Nat) : zL m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (LimitedValue m n) (m*n)

theorem fixedCount_le_z {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) :
    fixedCount B≤z m n := by
  classical
  exact BoundedMaximum.le_greatest (ClassicalValue m n) (m*n) (fixedCount B)
    (fixedCount_le_grid B) ⟨B,hc4,rfl⟩

theorem classical_attained (m n : Nat) : ∃ B : Matrix m n,
    MaximumBase B ∧ fixedCount B=z m n := by
  classical
  have hv : ClassicalValue m n (z m n) := BoundedMaximum.greatest_mem
    (ClassicalValue m n) (m*n) ⟨0,Nat.zero_le _,classical_zero_feasible m n⟩
  obtain ⟨B,hc4,hcount⟩ := hv
  refine ⟨B,⟨hc4,?_⟩,hcount⟩
  intro B' hB'
  rw [hcount]
  exact fixedCount_le_z B' hB'

theorem exists_maximumBase (m n : Nat) : ∃ B : Matrix m n, MaximumBase B := by
  obtain ⟨B,hB,_⟩ := classical_attained m n
  exact ⟨B,hB⟩

theorem maximumBase_iff {m n : Nat} (B : Matrix m n) :
    MaximumBase B ↔ EvenParity.C4Free B ∧ fixedCount B=z m n := by
  constructor
  · intro hB
    obtain ⟨C,hC,hcount⟩ := classical_attained m n
    refine ⟨hB.1,Nat.le_antisymm (fixedCount_le_z B hB.1) ?_⟩
    rw [←hcount]
    exact hB.2 C hC.1
  · rintro ⟨hc4,hcount⟩
    refine ⟨hc4,?_⟩
    intro C hC
    rw [hcount]
    exact fixedCount_le_z C hC

theorem limited_nonempty (m n : Nat) :
    ∃ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps := by
  obtain ⟨B,hB⟩ := exists_maximumBase m n
  exact ⟨B,empty m n,[],admissible_empty_selection B hB.1,hB⟩

theorem objective_le_zA {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : objective B ps≤zA m n := by
  classical
  exact BoundedMaximum.le_greatest (AugmentedValue m n) (m*n) (objective B ps)
    (objective_le_grid B A ps h) ⟨B,A,ps,h,rfl⟩

theorem objective_le_zL {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : LimitedAdmissible B A ps) : objective B ps≤zL m n := by
  classical
  exact BoundedMaximum.le_greatest (LimitedValue m n) (m*n) (objective B ps)
    (objective_le_grid B A ps h.1) ⟨B,A,ps,h,rfl⟩

theorem zA_attained (m n : Nat) : ∃ (B A : Matrix m n) (ps : List (Pair m n)),
    Admissible B A ps ∧ objective B ps=zA m n := by
  classical
  exact BoundedMaximum.greatest_mem (AugmentedValue m n) (m*n)
    ⟨0,Nat.zero_le _,augmented_zero_feasible m n⟩

theorem zL_attained (m n : Nat) : ∃ (B A : Matrix m n) (ps : List (Pair m n)),
    LimitedAdmissible B A ps ∧ objective B ps=zL m n := by
  classical
  obtain ⟨B,A,ps,h⟩ := limited_nonempty m n
  exact BoundedMaximum.greatest_mem (LimitedValue m n) (m*n)
    ⟨objective B ps,objective_le_grid B A ps h.1,⟨B,A,ps,h,rfl⟩⟩

theorem z_le_zL (m n : Nat) : z m n≤zL m n := by
  obtain ⟨B,hB,hcount⟩ := classical_attained m n
  have hh := objective_le_zL B (empty m n) [] ⟨admissible_empty_selection B hB.1,hB⟩
  simpa only [objective,List.length_nil,Nat.add_zero,hcount] using hh

theorem zL_le_zA (m n : Nat) : zL m n≤zA m n := by
  obtain ⟨B,A,ps,h,hcount⟩ := zL_attained m n
  rw [←hcount]
  exact objective_le_zA B A ps h.1

theorem hierarchy (m n : Nat) : z m n≤zL m n ∧ zL m n≤zA m n :=
  ⟨z_le_zL m n,zL_le_zA m n⟩

theorem z_le_iff (m n k : Nat) : z m n≤k ↔
    ∀ B : Matrix m n, EvenParity.C4Free B → fixedCount B≤k := by
  constructor
  · intro h B hB; exact Nat.le_trans (fixedCount_le_z B hB) h
  · intro h
    obtain ⟨B,hB,hcount⟩ := classical_attained m n
    rw [←hcount]
    exact h B hB.1

theorem zA_le_iff (m n k : Nat) : zA m n≤k ↔
    ∀ (B A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps → objective B ps≤k := by
  constructor
  · intro h B A ps ha; exact Nat.le_trans (objective_le_zA B A ps ha) h
  · intro h
    obtain ⟨B,A,ps,ha,hcount⟩ := zA_attained m n
    rw [←hcount]
    exact h B A ps ha

theorem zL_le_iff (m n k : Nat) : zL m n≤k ↔
    ∀ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps → objective B ps≤k := by
  constructor
  · intro h B A ps ha; exact Nat.le_trans (objective_le_zL B A ps ha) h
  · intro h
    obtain ⟨B,A,ps,ha,hcount⟩ := zL_attained m n
    rw [←hcount]
    exact h B A ps ha

theorem parameters_zero_of_grid_zero (m n : Nat) (hz : m*n=0) :
    z m n=0 ∧ zL m n=0 ∧ zA m n=0 := by
  have h₁ := z_le_grid m n
  have h₂ := zL_le_grid m n
  have h₃ := zA_le_grid m n
  omega

#print axioms classical_zero_feasible
#print axioms augmented_zero_feasible
#print axioms fixedCount_le_z
#print axioms classical_attained
#print axioms exists_maximumBase
#print axioms maximumBase_iff
#print axioms limited_nonempty
#print axioms objective_le_zA
#print axioms objective_le_zL
#print axioms zA_attained
#print axioms zL_attained
#print axioms hierarchy
#print axioms z_le_iff
#print axioms zA_le_iff
#print axioms zL_le_iff
#print axioms parameters_zero_of_grid_zero
end OriginalAugmented


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/PairedPivotCore.lean <==
import Std

/-!
Logical core only: rectangle-neighborhood/C3 equivalence, stable endpoint
exclusions, and the finite accept-first-equal-pair intersection rule.
This file does not formalize probability, limits, Cauchy, or the density bound.
The decision rule uses 2L bits and rejects when all L pairs are mixed.
-/

namespace PairedPivotCore

universe u v

abbrev Cell (Row : Type u) (Col : Type v) := Row × Col

variable {Row : Type u} {Col : Type v}

def Closed (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied q.1 q.2 ∧
  occupied p.1 q.2 ∧ occupied q.1 p.2

def Open (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  Closed occupied p q ∧ p.1 ≠ q.1 ∧ p.2 ≠ q.2

def Outside (a b p : Cell Row Col) : Prop :=
  p.1 ≠ a.1 ∧ p.1 ≠ b.1 ∧ p.2 ≠ a.2 ∧ p.2 ≠ b.2

def Five (occupied : Row → Col → Prop) (a b p : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied p.1 a.2 ∧ occupied p.1 b.2 ∧
  occupied a.1 p.2 ∧ occupied b.1 p.2

def OriginalC3 (occupied : Row → Col → Prop) (a b : Cell Row Col) : Prop :=
  ∀ x y, x ≠ a.1 → x ≠ b.1 → y ≠ a.2 → y ≠ b.2 →
    ¬ Five occupied a b (x, y)

theorem closed_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Closed occupied p q → Closed occupied q p := by
  rintro ⟨hp, hq, hpq, hqp⟩
  exact ⟨hq, hp, hqp, hpq⟩

theorem open_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Open occupied p q → Open occupied q p := by
  rintro ⟨hc, hr, hh⟩
  exact ⟨closed_symmetric occupied p q hc, Ne.symm hr, Ne.symm hh⟩

/- No distinct-row or distinct-column assumptions on a,b occur here. -/
theorem common_open_iff_witness (occupied : Row → Col → Prop)
    (a b p : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    (Open occupied p a ∧ Open occupied p b) ↔
      (Outside a b p ∧ Five occupied a b p) := by
  constructor
  · rintro ⟨⟨⟨hp, _, hpa, hap⟩, hra, hca⟩,
      ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
    exact ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
  · rintro ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
    exact ⟨⟨⟨hp, ha, hpa, hap⟩, hra, hca⟩,
      ⟨⟨hp, hb, hpb, hbp⟩, hrb, hcb⟩⟩

theorem c3_iff_disjoint_open (occupied : Row → Col → Prop)
    (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    OriginalC3 occupied a b ↔
      ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  constructor
  · intro hc p h
    obtain ⟨⟨hra, hrb, hca, hcb⟩, hf⟩ :=
      (common_open_iff_witness occupied a b p ha hb).mp h
    exact hc p.1 p.2 hra hrb hca hcb hf
  · intro hd x y hra hrb hca hcb hf
    exact hd (x, y)
      ((common_open_iff_witness occupied a b (x, y) ha hb).mpr
        ⟨⟨hra, hrb, hca, hcb⟩, hf⟩)

theorem opposite_holes_exclude_closed_intersection
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ∀ p, ¬ (Closed occupied p a ∧ Closed occupied p b) := by
  intro p h
  obtain ⟨⟨hp, _, hpa, hap⟩, ⟨_, _, hpb, hbp⟩⟩ := h
  have hra : p.1 ≠ a.1 := by
    intro he
    apply hab
    simpa only [he] using hpb
  have hrb : p.1 ≠ b.1 := by
    intro he
    apply hba
    simpa only [he] using hpa
  have hca : p.2 ≠ a.2 := by
    intro he
    apply hba
    simpa only [he] using hbp
  have hcb : p.2 ≠ b.2 := by
    intro he
    apply hab
    simpa only [he] using hap
  exact hc p.1 p.2 hra hrb hca hcb ⟨hp, hpa, hpb, hap, hbp⟩

abbrev BitPair := Bool × Bool

def step (p : BitPair) (rest : Bool) : Bool :=
  if p.1 == p.2 then p.1 else rest

def accepts : List BitPair → Bool
  | [] => false
  | p :: ps => step p (accepts ps)

def Intersects : List BitPair → List BitPair → Prop
  | p :: ps, q :: qs =>
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ Intersects ps qs
  | _, _ => False

/- A finite truth table checked by kernel reduction, not native evaluation. -/
theorem accepted_head_step :
    ∀ (p q : BitPair) (x y : Bool),
      step p x = true → step q y = true →
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ (x = true ∧ y = true) := by
  intro p q x y
  rcases p with ⟨a, b⟩
  rcases q with ⟨c, d⟩
  cases a <;> cases b <;> cases c <;> cases d <;>
    cases x <;> cases y <;> decide

theorem accepted_lists_intersect (xs ys : List BitPair)
    (hlen : xs.length = ys.length)
    (hx : accepts xs = true) (hy : accepts ys = true) :
    Intersects xs ys := by
  induction xs generalizing ys with
  | nil => cases hx
  | cons p ps ih =>
    cases ys with
    | nil => cases hy
    | cons q qs =>
      have ht := accepted_head_step p q (accepts ps) (accepts qs) hx hy
      rcases ht with hh | hh | hh
      · exact Or.inl hh
      · exact Or.inr (Or.inl hh)
      · exact Or.inr (Or.inr (ih qs (Nat.succ.inj hlen) hh.1 hh.2))

def AllMixed : List BitPair → Prop
  | [] => True
  | p :: ps => p.1 ≠ p.2 ∧ AllMixed ps

theorem mixed_step : ∀ (p : BitPair) (x : Bool),
    p.1 ≠ p.2 → step p x = x := by
  intro p x
  rcases p with ⟨a, b⟩
  cases a <;> cases b <;> cases x <;> decide

theorem all_mixed_rejected (xs : List BitPair) (h : AllMixed xs) :
    accepts xs = false := by
  induction xs with
  | nil => rfl
  | cons p ps ih =>
    obtain ⟨hp, hps⟩ := h
    exact (mixed_step p (accepts ps) hp).trans (ih hps)

section RelationApplication

variable {α : Type u} (R : α → α → Prop) [DecidableRel R]

def membershipList (pivots : List (α × α)) (a : α) : List BitPair :=
  pivots.map (fun p => (decide (R p.1 a), decide (R p.2 a)))

theorem membership_length (pivots : List (α × α)) (a : α) :
    (membershipList R pivots a).length = pivots.length := by
  induction pivots with
  | nil => rfl
  | cons p ps ih => exact congrArg Nat.succ ih

theorem membership_intersection_witness
    (pivots : List (α × α)) (a b : α)
    (h : Intersects (membershipList R pivots a) (membershipList R pivots b)) :
    ∃ p, R p a ∧ R p b := by
  induction pivots with
  | nil => exact False.elim h
  | cons p ps ih =>
    rcases h with hh | hh | hh
    · exact ⟨p.1, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ⟨p.2, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ih hh

theorem decision_accepts_at_most_one
    (pivots : List (α × α)) (a b : α)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (accepts (membershipList R pivots a) = true ∧
       accepts (membershipList R pivots b) = true) := by
  rintro ⟨ha, hb⟩
  have hi := accepted_lists_intersect
    (membershipList R pivots a) (membershipList R pivots b)
    ((membership_length R pivots a).trans (membership_length R pivots b).symm)
    ha hb
  obtain ⟨p, hp⟩ := membership_intersection_witness R pivots a b hi
  exact hd p hp

end RelationApplication

theorem open_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Open occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2)
    (hc : OriginalC3 occupied a b) :
    ¬ (accepts (membershipList (Open occupied) pivots a) = true ∧
       accepts (membershipList (Open occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Open occupied) pivots a b
    ((c3_iff_disjoint_open occupied a b ha hb).mp hc)

theorem stable_closed_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Closed occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ¬ (accepts (membershipList (Closed occupied) pivots a) = true ∧
       accepts (membershipList (Closed occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Closed occupied) pivots a b
    (opposite_holes_exclude_closed_intersection occupied a b hc hab hba)

#print axioms closed_symmetric
#print axioms open_symmetric
#print axioms common_open_iff_witness
#print axioms c3_iff_disjoint_open
#print axioms opposite_holes_exclude_closed_intersection
#print axioms accepted_head_step
#print axioms accepted_lists_intersect
#print axioms mixed_step
#print axioms all_mixed_rejected
#print axioms membership_length
#print axioms membership_intersection_witness
#print axioms decision_accepts_at_most_one
#print axioms open_decision_accepts_at_most_one
#print axioms stable_closed_decision_accepts_at_most_one

end PairedPivotCore


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/PrimeAffine.lean <==
import AffineBase

namespace ClassicalAffine
open OriginalAugmented

/-- Enumerate the p² affine points (and slope/intercept pairs). -/
noncomputable def pointEquiv (p : ℕ) [Fact p.Prime] :
    (ZMod p × ZMod p) ≃ Fin (p^2) :=
  Fintype.equivFinOfCardEq (by simp [pow_two])

def prefixEmbedding {a b : ℕ} (h : a≤b) : Fin a ↪ Fin b :=
  ⟨Fin.castLE h,Fin.castLE_injective h⟩

noncomputable def rowEmbedding (p m : ℕ) [Fact p.Prime] (hm : p^2≤m) :
    (ZMod p × ZMod p) ↪ Fin m :=
  (pointEquiv p).toEmbedding.trans (prefixEmbedding hm)

noncomputable def lineEmbedding (p n : ℕ) [Fact p.Prime] :
    Fin (min n (p^2)) ↪ (ZMod p × ZMod p) :=
  (prefixEmbedding (Nat.min_le_right n (p^2))).trans (pointEquiv p).symm.toEmbedding

/-- The first p² rows are affine points; the first min(n,p²) columns are lines.
    Every other row and column is empty. -/
noncomputable def primeBase (p m n : ℕ) [Fact p.Prime] (hm : p^2≤m) : Matrix m n :=
  base (rowEmbedding p m hm) (prefixEmbedding (Nat.min_le_left n (p^2)))
    (lineEmbedding p n)

theorem primeBase_C4 (p m n : ℕ) [Fact p.Prime] (hm : p^2≤m) :
    EvenParity.C4Free (primeBase p m n hm) :=
  base_C4 _ _ _

theorem primeBase_count (p m n : ℕ) [Fact p.Prime] (hm : p^2≤m) :
    fixedCount (primeBase p m n hm)=p*min n (p^2) := by
  rw [primeBase,base_count,ZMod.card,Nat.mul_comm]

theorem primeBase_occupied_prefix (p m n : ℕ) [Fact p.Prime] (hm : p^2≤m)
    (r : Fin m) (c : Fin n) (h : primeBase p m n hm r c=true) :
    r.val<p^2 ∧ c.val<min n (p^2) := by
  obtain ⟨t,ht⟩ := (base_iff _ _ _ r c).mp h
  have hr := congrArg Prod.fst ht
  have hc := congrArg Prod.snd ht
  dsimp only at hr hc
  constructor
  · rw [←hr]
    exact (pointEquiv p (t.2,(lineEmbedding p n t.1).1*t.2+(lineEmbedding p n t.1).2)).isLt
  · rw [←hc]
    exact t.1.isLt

theorem exists_prime_base (p m n : ℕ) (hp : p.Prime) (hm : p^2≤m) :
    ∃ B : Matrix m n, EvenParity.C4Free B ∧ fixedCount B=p*min n (p^2) := by
  letI : Fact p.Prime := ⟨hp⟩
  exact ⟨primeBase p m n hm,primeBase_C4 p m n hm,primeBase_count p m n hm⟩

theorem prime_lower_z (p m n : ℕ) (hp : p.Prime) (hm : p^2≤m) :
    p*min n (p^2)≤z m n := by
  obtain ⟨B,hB,hcount⟩ := exists_prime_base p m n hp hm
  rw [←hcount]
  exact fixedCount_le_z B hB

#print axioms primeBase_C4
#print axioms primeBase_count
#print axioms primeBase_occupied_prefix
#print axioms exists_prime_base
#print axioms prime_lower_z
end ClassicalAffine


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/PrimeBelow.lean <==
import PrimeNumberTheoremAnd.Consequences

open Filter

namespace ExternalPrimeInterpolation

theorem prime_below_of_lt_one {ε : ℝ} (hε : 0<ε) (hε1 : ε<1) :
    ∀ᶠ X : ℝ in atTop, ∃ p : ℕ, Nat.Prime p ∧ (1-ε)*X≤(p : ℝ) ∧ (p : ℝ)≤X := by
  have hd : 0<ε/(1-ε) := div_pos hε (by linarith)
  have ht : Tendsto (fun X : ℝ => (1-ε)*X) atTop atTop :=
    Filter.Tendsto.const_mul_atTop (by linarith) tendsto_id
  filter_upwards [ht.eventually (prime_between hd)] with X hX
  obtain ⟨p,hp,hlo,hhi⟩ := hX
  refine ⟨p,hp,hlo.le,?_⟩
  have heq : (1+ε/(1-ε))*((1-ε)*X)=X := by
    have hne : 1-ε≠0 := by linarith
    field_simp
    ring
  rw [heq] at hhi
  exact hhi.le

theorem prime_below {ε : ℝ} (hε : 0<ε) :
    ∀ᶠ X : ℝ in atTop, ∃ p : ℕ, Nat.Prime p ∧ (1-ε)*X≤(p : ℝ) ∧ (p : ℝ)≤X := by
  by_cases hε1 : ε<1
  · exact prime_below_of_lt_one hε hε1
  · have hge : 1≤ε := le_of_not_gt hε1
    filter_upwards [eventually_ge_atTop (2 : ℝ)] with X hX
    refine ⟨2,Nat.prime_two,?_,hX⟩
    have hh : 0≤(ε-1)*X := mul_nonneg (by linarith) (by linarith)
    norm_num
    nlinarith

theorem prime_below_threshold {ε : ℝ} (hε : 0<ε) :
    ∃ X₀ : ℝ, ∀ X : ℝ, X₀≤X →
      ∃ p : ℕ, Nat.Prime p ∧ (1-ε)*X≤(p : ℝ) ∧ (p : ℝ)≤X :=
  eventually_atTop.mp (prime_below hε)

#print axioms WeakPNT
#print axioms prime_between
#print axioms prime_below_of_lt_one
#print axioms prime_below
#print axioms prime_below_threshold
#check prime_below_threshold
end ExternalPrimeInterpolation


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/PrimeNumberTheoremAnd/BrunTitchmarsh.lean <==
/-
Copyright (c) 2024 Arend Mellendijk. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Author: Arend Mellendijk
-/

import Mathlib.Algebra.Order.Floor.Semifield
import Mathlib.Analysis.Asymptotics.Lemmas
import Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics
import Mathlib.Analysis.SpecialFunctions.Log.Base
import Mathlib.NumberTheory.Primorial
import PrimeNumberTheoremAnd.Mathlib.Analysis.Asymptotics.Asymptotics
import PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Selberg
import PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.SelbergBounds

open Sieve SelbergSieve BoundingSieve
open Filter Asymptotics
open scoped Nat ArithmeticFunction BigOperators

noncomputable section
namespace BrunTitchmarsh

/- Sifting primes ≤ z from the interval [x, x+y] -/
def primeInterSieve (x y z : ℝ) (hz : 1 ≤ z) : SelbergSieve where
  support := Finset.Icc (Nat.ceil x) (Nat.floor (x+y))
  prodPrimes := primorial (Nat.floor z)
  prodPrimes_squarefree := primorial_squarefree _
  weights := fun _ => 1
  weights_nonneg := fun _ => zero_le_one
  totalMass := y
  nu := (ζ : ArithmeticFunction ℝ).pdiv .id
  nu_mult := by arith_mult
  nu_pos_of_prime := fun p hp _ => by
    simp [if_neg hp.ne_zero, Nat.pos_of_ne_zero hp.ne_zero]
  nu_lt_one_of_prime := fun p hp _ => by
    simp only [ArithmeticFunction.pdiv_apply, ArithmeticFunction.natCoe_apply,
      ArithmeticFunction.zeta_apply, hp.ne_zero, ↓reduceIte, Nat.cast_one,
      ArithmeticFunction.id_apply, one_div]
    apply inv_lt_one_of_one_lt₀
    exact_mod_cast hp.one_lt
  level := z
  one_le_level := hz

/- The number of primes in the interval [a, b] -/
def primesBetween (a b : ℝ) : ℕ :=
  (Finset.Icc (Nat.ceil a) (Nat.floor b)).filter (Nat.Prime) |>.card

variable (x y z : ℝ) (hx : 0 < x) (hy : 0 < y) (hz : 1 ≤ z)

open Classical in
theorem siftedSum_eq_card :
    siftedSum (s := toBoundingSieve (self := primeInterSieve x y z hz)) =
      ((Finset.Icc (Nat.ceil x) (Nat.floor (x+y))).filter (fun d => ∀ p:ℕ, p.Prime → p ≤ z → ¬p ∣ d)).card := by
  apply Sieve.siftedSum_eq
  · exact fun _ _ ↦ rfl
  · exact hz
  · rfl

open Classical in
theorem primesBetween_subset :
  (Finset.Icc (Nat.ceil x) (Nat.floor (x+y))).filter (Nat.Prime) ⊆
    (Finset.Icc (Nat.ceil x) (Nat.floor (x+y))).filter (fun d => ∀ p:ℕ, p.Prime → p ≤ z → ¬p ∣ d) ∪
    (Finset.Icc 1 (Nat.floor z)) := by
  intro p
  simp only [Finset.mem_filter, Finset.mem_Icc, Nat.ceil_le, Finset.mem_union, and_imp]
  intro hx hxy hp
  by_cases hpz : p ≤ z
  · right
    rw [Nat.le_floor_iff (by linarith)]
    have := hp.ne_zero
    exact ⟨by omega, hpz⟩
  · refine Or.inl ⟨⟨hx, hxy⟩, fun q hq hqz ↦ ?_⟩
    rw [hp.dvd_iff_eq (hq.ne_one)]
    rintro rfl
    exact hpz hqz

theorem primesBetween_le_siftedSum_add :
    primesBetween x (x+y) ≤ siftedSum (s := toBoundingSieve (self := primeInterSieve x y z hz)) + z := by
  classical
  trans ↑((Finset.Icc (Nat.ceil x) (Nat.floor (x+y))).filter (fun d => ∀ p:ℕ, p.Prime → p ≤ z → ¬p ∣ d)
      ∪ (Finset.Icc 1 (Nat.floor z))).card
  · rw [primesBetween]
    exact_mod_cast Finset.card_le_card (primesBetween_subset _ _ _)
  trans ↑((Finset.Icc (Nat.ceil x) (Nat.floor (x+y))).filter (fun d => ∀ p:ℕ, p.Prime → p ≤ z → ¬p ∣ d)).card
    + ↑(Finset.Icc 1 (Nat.floor z)).card
  · exact_mod_cast Finset.card_union_le _ _
  rw [siftedSum_eq_card]
  gcongr
  rw [Nat.card_Icc]
  simp only [add_tsub_cancel_right]
  apply Nat.floor_le
  linarith

section Remainder

theorem Ioc_filter_dvd_eq (d a b : ℕ) (hd : d ≠ 0) :
  Finset.filter (fun x => d ∣ x) (Finset.Ioc a b) =
    Finset.image (fun x => x * d) (Finset.Ioc (a / d) (b / d)) := by
  ext n
  simp only [Finset.mem_filter, Finset.mem_Ioc, Finset.mem_image]
  constructor
  · intro hn
    rcases hn with ⟨⟨han, hnb⟩, hd⟩
    refine ⟨n/d, ⟨Nat.div_lt_div_of_lt_of_dvd hd han, Nat.div_le_div_right (Nat.le_floor hnb)⟩, Nat.div_mul_cancel hd⟩
  · rintro ⟨r, ⟨ha, ha'⟩, rfl⟩
    refine ⟨⟨(Nat.div_lt_iff_lt_mul (by omega)).mp ha, Nat.mul_le_of_le_div d r b ha'⟩, Nat.dvd_mul_left d r⟩

theorem card_Ioc_filter_dvd (d a b : ℕ) (hd : d ≠ 0) :
    (Finset.filter (fun x => d ∣ x) (Finset.Ioc a b)).card = b / d - a / d  := by
  rw [Ioc_filter_dvd_eq _ _ _ hd, Finset.card_image_of_injective _ <| mul_left_injective₀ hd, Nat.card_Ioc]

include hx in
theorem multSum_eq (d : ℕ) (hd : d ≠ 0) :
    multSum (s := toBoundingSieve (self := primeInterSieve x y z hz)) d = ↑(⌊x + y⌋₊ / d - (⌈x⌉₊ - 1) / d) := by
  unfold multSum
  rw [primeInterSieve]
  simp only [Finset.sum_boole, Nat.cast_inj]
  trans ↑(Finset.Ioc (Nat.ceil x - 1) (Nat.floor (x+y)) |>.filter (d ∣ ·) |>.card)
  · rw [← Finset.Icc_add_one_left_eq_Ioc, Nat.sub_add_cancel (Nat.one_le_ceil_iff.mpr hx)]
  · rw [BrunTitchmarsh.card_Ioc_filter_dvd _ _ _ hd]

include hx in
theorem rem_eq (d : ℕ) (hd : d ≠ 0) :
    rem (s := toBoundingSieve (self := primeInterSieve x y z hz)) d =
      ↑(⌊x + y⌋₊ / d - (⌈x⌉₊ - 1) / d) - (↑d)⁻¹ * y := by
  unfold rem
  rw [multSum_eq x y z hx hz d hd]
  simp [primeInterSieve, if_neg hd]

theorem Nat.ceil_le_self_add_one (x : ℝ) (hx : 0 ≤ x) : Nat.ceil x ≤ x + 1 := by
  trans Nat.floor x + 1
  · exact_mod_cast Nat.ceil_le_floor_add_one x
  · gcongr
    exact Nat.floor_le hx

theorem floor_approx (x : ℝ) (hx : 0 ≤ x) : ∃ C, |C| ≤ 1 ∧ ↑((Nat.floor x)) = x + C := by
  use ↑(Nat.floor x) - x
  simp only [add_sub_cancel, and_true]
  rw [abs_le]
  refine ⟨by linarith [Nat.lt_floor_add_one x], by linarith [Nat.floor_le hx]⟩

theorem ceil_approx (x : ℝ) (hx : 0 ≤ x) : ∃ C, |C| ≤ 1 ∧ ↑((Nat.ceil x)) = x + C := by
  use ↑(Nat.ceil x) - x
  simp only [add_sub_cancel, and_true, abs_le]
  refine ⟨by linarith [Nat.le_ceil x], ?_⟩
  rw [tsub_le_iff_right, add_comm]
  exact Nat.ceil_le_self_add_one x hx

theorem nat_div_approx (a b : ℕ) : ∃ C, |C| ≤ 1 ∧ ↑(a/b) = (a/b : ℝ) + C := by
  rw [← Nat.floor_div_eq_div (K := ℝ)]
  exact floor_approx (a/b:ℝ) (by positivity)

theorem floor_div_approx (x : ℝ) (hx : 0 ≤ x) (d : ℕ) : ∃ C, |C| ≤ 2 ∧  ↑((Nat.floor x)/d) = x / d + C := by
  by_cases hd : d = 0
  · simp [hd]
  · obtain ⟨C₁, hC₁_le, hC₁⟩ := nat_div_approx (Nat.floor x) d
    obtain ⟨C₂, hC₂_le, hC₂⟩ := floor_approx x hx
    rw [hC₁, hC₂]
    refine ⟨C₁ + C₂/d, ?_, by ring⟩
    have : |C₁ + C₂/d| ≤ |C₁| + |C₂/d| := abs_add_le C₁ (C₂ / ↑d)
    have : |C₂/d| ≤ |C₂| := by
      rw [abs_div]
      refine div_le_self (abs_nonneg C₂) ?_
      simp only [Nat.abs_cast, Nat.one_le_cast]
      omega
    linarith

include hx hy in
theorem abs_rem_le {d : ℕ} (hd : d ≠ 0) :
    |rem (s := toBoundingSieve (self := primeInterSieve x y z hz)) d| ≤ 5 := by
  rw [rem_eq _ _ _ hx hz _ hd]
  have hpush : ↑(⌊x + y⌋₊ / d - (⌈x⌉₊ - 1) / d) = ( ↑(⌊x + y⌋₊ / d) - ↑((⌈x⌉₊ - 1) / d) : ℝ) := by
    rw [Nat.cast_sub]
    gcongr
    rw [Nat.le_floor_iff, ← add_le_add_iff_right 1]
    rw_mod_cast [Nat.sub_add_cancel (by simp [hx])]
    linarith [Nat.ceil_le_self_add_one x (le_of_lt hx)]
    linarith
  rw [hpush]
  obtain ⟨C₁, hC₁_le, hC₁⟩ := floor_div_approx (x + y) (by linarith) d
  obtain ⟨C₂, hC₂_le, hC₂⟩ := nat_div_approx (Nat.ceil x - 1) d
  obtain ⟨C₃, hC₃_le, hC₃⟩ := ceil_approx (x) (by linarith)
  rw [hC₁, hC₂, Nat.cast_sub, hC₃]
  · ring_nf
    have : |(↑d)⁻¹ - (↑d)⁻¹ * C₃ + (C₁ - C₂)| ≤ |(↑d)⁻¹ - (↑d)⁻¹*C₃| + |C₁ - C₂| := abs_add_le _ _
    have : |(↑d)⁻¹ - (↑d)⁻¹*C₃| ≤ |(↑d)⁻¹| + |(↑d)⁻¹*C₃| := abs_sub _ _
    have : |C₁ - C₂| ≤ |C₁| + |C₂| := abs_sub _ _
    have : |(d:ℝ)⁻¹| ≤ 1 := by
      rw [abs_inv, Nat.abs_cast]
      exact Nat.cast_inv_le_one _
    have : |(↑d)⁻¹*C₃| ≤ |C₃| := by
      rw [inv_mul_eq_div, abs_div]
      refine div_le_self (abs_nonneg _) ?_
      rw [Nat.abs_cast, Nat.one_le_cast]
      omega
    linarith
  · simp [hx]

end Remainder

theorem boudingSum_ge : (primeInterSieve x y z hz).selbergBoundingSum ≥ Real.log z / 2 := by
  apply boundingSum_ge_log
  · exact rfl
  · intro p hpp hp
    erw [prime_dvd_primorial_iff]
    · exact Nat.le_floor hp
    · exact hpp

include hx hy in
theorem primeSieve_rem_sum_le :
    ∑ d ∈ (primeInterSieve x y z hz).prodPrimes.divisors,
        (if (d : ℝ) ≤ z then (3:ℝ) ^ ω d * |rem (s := toBoundingSieve (self := primeInterSieve x y z hz)) d| else 0)
      ≤ 5 * z * (1+Real.log z)^3 := by
  refine rem_sum_le_of_const (primeInterSieve x y z hz) 5 (fun d hd ↦ ?_)
  apply abs_rem_le _ _ _ <;> linarith

include hx hy in
theorem siftedSum_le (hz : 1 < z) :
    siftedSum (s := toBoundingSieve (self := primeInterSieve x y z (le_of_lt hz)))
      ≤ 2 * y / Real.log z + 5 * z * (1+Real.log z)^3  := by
  apply le_trans (SelbergSieve.selberg_bound_simple ..)
  calc _ ≤ y / (Real.log z / 2) + 5 * z * (1+Real.log z)^3 := ?_
       _ = _ := by ring
  gcongr
  · linarith [Real.log_pos hz]
  · rfl
  · exact boudingSum_ge _ _ _ _
  · exact primeSieve_rem_sum_le x y z hx hy _

include hx hy in
theorem primesBetween_le (hz : 1 < z) :
    primesBetween x (x+y) ≤ 2 * y / Real.log z + 6 * z * (1+Real.log z)^3 := by
  have : z ≤ z * (1+Real.log z)^3 := by
    apply le_mul_of_one_le_right
    · linarith
    · apply one_le_pow₀
      linarith [Real.log_nonneg (by linarith)]
  linarith [siftedSum_le _ _ _ hx hy hz, primesBetween_le_siftedSum_add x y z hz.le]

theorem primesBetween_one (n : ℕ) : primesBetween 1 n = ((Finset.range (n+1)).filter Nat.Prime).card := by
  rw [primesBetween]
  congr 1
  ext p
  simp only [Nat.ceil_one, Nat.floor_natCast, Finset.mem_filter, Finset.mem_Icc, Finset.mem_range,
    and_congr_left_iff]
  exact fun hp ↦ ⟨fun h => by omega, fun h => ⟨by have := hp.pos; omega, by omega⟩⟩

theorem primesBetween_mono_right (a b c : ℝ) (hbc : b ≤ c) : primesBetween a b ≤ primesBetween a c := by
  dsimp only [primesBetween]
  refine Finset.card_le_card fun p ↦ ?_
  simp only [Finset.mem_filter, Finset.mem_Icc, Nat.ceil_le, and_imp]
  exact fun ha hb hp ↦ ⟨⟨ha, hb.trans (Nat.floor_mono hbc)⟩, hp⟩

theorem tmp (N : ℕ) : ((Finset.range N).filter Nat.Prime).card ≤ 4 * (N / Real.log N) + 6 *(N ^ (1/2 : ℝ) * (1 + 1/2 * Real.log N)^3) := by
  trans ↑((Finset.range (N+1)).filter Nat.Prime).card
  · norm_cast
    refine Finset.card_le_card fun n ↦ ?_
    simp only [Finset.mem_filter, Finset.mem_range, and_imp]
    exact fun hnN hp ↦ ⟨by omega, hp⟩
  rw [← primesBetween_one]
  by_cases hN : N = 0
  · simp [hN, primesBetween]
  by_cases hN : N = 1
  · simp (config := {decide:=true}) [hN, primesBetween]
  have h : primesBetween 1 (1 + N) ≤
      2 * (N / Real.log (N^(1/2:ℝ))) + 6 * (N ^ (1 / 2 : ℝ) * (1 + Real.log (N ^ (1 / 2 : ℝ))) ^ 3) := by
    convert (primesBetween_le 1 N (N ^ (1/2 : ℝ)) (by norm_num) (by norm_cast; omega)
      (Real.one_lt_rpow (by norm_cast; omega) (by norm_num))) using 1
    ring
  calc
    _ ≤ (primesBetween 1 (1+N):ℝ) := by
      norm_cast; apply primesBetween_mono_right; norm_cast; omega
    _ ≤ _ := by
      rw [Real.log_rpow (by norm_num; omega)] at h
      convert h using 2
      ring

theorem rpow_mul_rpow_log_isBigO_id_div_log (k : ℝ) {r : ℝ} (hr : r < 1) : (fun x ↦ (x : ℝ) ^ (r : ℝ) * (Real.log x)^k) =O[atTop] (fun x ↦ x / Real.log x) := calc
  (fun x ↦ (x : ℝ) ^ (r : ℝ) * (Real.log x)^k) =O[atTop] (fun x ↦ (x : ℝ) ^ (r : ℝ) * x ^ ((1-r)/2 : ℝ)) := by
    apply IsBigO.mul (isBigO_refl ..)
    apply (isLittleO_log_rpow_rpow_atTop k (by linarith) ..).isBigO
  _ =ᶠ[atTop] (fun N ↦ (N : ℝ) * (N ^ ((1-r)/2 : ℝ))⁻¹) := by
    filter_upwards [Filter.eventually_gt_atTop 0]
    intro N hN
    trans (N ^ (1 : ℝ) * (N ^ ((1-r)/2 : ℝ))⁻¹)
    · rw [← Real.rpow_add hN, ← Real.rpow_neg hN.le, ← Real.rpow_add hN]
      ring_nf
    · rw [← Nat.cast_one, Real.rpow_natCast, pow_one]
  _ =O[atTop] (fun N ↦ (N : ℝ) * (Real.log N)⁻¹) := by
    apply IsBigO.mul (isBigO_refl ..)
    apply IsBigO.inv_rev
    · apply (isLittleO_log_rpow_atTop (by linarith) ..).isBigO
    · filter_upwards [Filter.eventually_gt_atTop 1]
      intro N hN hcontra
      linarith [Real.log_pos hN]
  _ = (fun N ↦ (N : ℝ)/(Real.log N)) := by
    simp_rw [div_eq_mul_inv]

theorem err_isBigO : (fun x ↦ (x ^ (1 / 2 : ℝ) * (1 + 1 / 2 * Real.log x) ^ 3)) =O[atTop] fun x ↦ (x / Real.log x) := by
  calc
    _ =O[atTop] (fun x ↦ x ^ (1/2:ℝ) * (Real.log x) ^ 3) := by
      apply IsBigO.mul (isBigO_refl ..) (Real.isLittleO_const_log_atTop.isBigO.add ((isBigO_refl ..).const_mul_left ..) |>.pow _)
    _ =O[atTop] _ := by
      convert rpow_mul_rpow_log_isBigO_id_div_log 3 (?_) <;> norm_num

theorem card_range_filter_prime_isBigO : (fun N ↦ ((Finset.range N).filter Nat.Prime).card : ℕ → ℝ) =O[atTop] (fun N ↦ N / Real.log N) := calc
  _ =O[atTop] (fun N ↦ 4 * (N / Real.log N) + 6 * (N ^ (1/2 : ℝ) * (1 + 1/2 * Real.log N)^3) : ℕ→ℝ) := by
    apply isBigO_of_le
    intro N
    simp only [RCLike.norm_natCast, one_div, Real.norm_eq_abs]
    rw [abs_of_nonneg]
    convert tmp N using 4 <;> norm_num
    positivity
  _ =O[atTop] _ := ((isBigO_refl ..).const_mul_left ..).add (err_isBigO.natCast.const_mul_left _)

theorem prime_or_pow (N n : ℕ) (hnN : n < N) (hnprime : IsPrimePow n) :
    Nat.Prime n ∨ (∃ (m : ℕ), m < Real.sqrt N ∧ ∃ k ≤ Nat.log 2 N, n = m ^ k) := by
  rw [isPrimePow_nat_iff_bounded n] at hnprime
  obtain ⟨p, -, k, -, hp, hk_pos, hpkn⟩ := hnprime
  by_cases hk : k = 1
  · left
    rw [← hpkn, hk, pow_one]
    exact hp
  right
  refine ⟨p, ?_, k, ?_, ?_⟩
  · rw [Real.lt_sqrt]
    · norm_cast
      calc
        p^2 ≤ p^k := by gcongr <;> [exact hp.one_le; omega]
      _ = n := hpkn
      _ < N := hnN
    · positivity
  · calc
      _ ≤ Nat.log p n := Nat.le_log_of_pow_le hp.one_lt hpkn.le
      _ ≤ Nat.log 2 n := Nat.log_anti_left (by norm_num) hp.two_le
      _ ≤ Nat.log 2 N := Nat.log_mono_right hnN.le
  · exact_mod_cast hpkn.symm

theorem range_filter_isPrimePow_subset_union (N : ℕ) :
  ((Finset.range N).filter IsPrimePow) ⊆ (Finset.range N).filter Nat.Prime ∪
    ((Finset.Ico 1 (Nat.ceil (Real.sqrt N))) ×ˢ Finset.range (Nat.log 2 N + 1)).image (fun p ↦ p.1 ^ p.2)
    := by
  intro n
  simp only [Finset.mem_Ico, Finset.mem_filter, Finset.mem_range, Finset.mem_union, Finset.mem_image,
    Finset.mem_product, Prod.exists, and_imp]
  intro hnN hnprime
  rcases prime_or_pow N n hnN hnprime with hp | ⟨m, hm, k, hk, h⟩
  · left; exact ⟨hnN, hp⟩
  · right
    refine ⟨m, k, ?_⟩
    by_cases hm : m = 0
    · rw [hm, zero_pow] at h
      · exact False.elim (hnprime.ne_zero h)
      · rintro rfl
        simp only [pow_zero] at h
        exact False.elim (hnprime.ne_one h)
    rw [Nat.lt_ceil, Nat.lt_succ_iff]
    have : 1 ≤ m := by omega
    aesop

theorem IsBigO.nat_Top_of_atTop (f g : ℕ → ℝ) (h : f =O[Filter.atTop] g) (h0 : ∀ n, g n = 0 → f n = 0) :
    f =O[⊤] g := by
  simp only [Asymptotics.isBigO_top, Real.norm_eq_abs]
  rw [Asymptotics.isBigO_atTop_iff_eventually_exists] at h
  simp only [ge_iff_le, Real.norm_eq_abs, Filter.eventually_atTop] at h
  obtain ⟨N, hN⟩ := h
  specialize hN N le_rfl
  obtain ⟨c, hc⟩ := hN
  let C := Finset.max' (insert c ((Finset.range N).image (fun n ↦ |f n| * |g n|⁻¹))) (by simp)
  refine ⟨C, fun n ↦ ?_⟩
  by_cases hn : N ≤ n
  · calc |f n| ≤ c * |g n| := hc n hn
      _ ≤ C * |g n| := by
        gcongr
        apply Finset.le_max'
        simp
  · by_cases hg : g n = 0
    · simp [hg, h0]
    rw [← mul_inv_le_iff₀]
    · apply Finset.le_max'
      simp only [Finset.mem_insert, Finset.mem_image, Finset.mem_range]
      exact .inr ⟨n, by omega, rfl⟩
    · simp [hg]

theorem pows_small_primes_le (N : ℕ) :
  (((Finset.Ico 1 (Nat.ceil (Real.sqrt N))) ×ˢ Finset.range (Nat.log 2 N + 1)).image (fun p ↦ p.1 ^ p.2)).card
    ≤ (N : ℝ) ^ (1/2 : ℝ) * (1 + Real.log N / Real.log 2):= calc
  _ ≤ (((Finset.Ico 1 (Nat.ceil (Real.sqrt N))) ×ˢ Finset.range (Nat.log 2 N + 1)).card : ℝ) := by
    norm_cast
    exact Finset.card_image_le
  _ ≤ _ := by
    simp only [Finset.card_product, Nat.card_Ico, Finset.card_range, Nat.cast_mul, Nat.cast_add,
      Nat.cast_one]
    by_cases hN : N = 0
    · simp [hN]
    have : 1 ≤ Nat.ceil (Real.sqrt N) := by
      simp only [Nat.one_le_ceil_iff, Real.sqrt_pos, Nat.cast_pos]
      omega
    gcongr ?_ * ?_
    · rw [← Real.sqrt_eq_rpow, Nat.cast_sub this, Nat.cast_one]
      have := Nat.ceil_lt_add_one (show 0 ≤ Real.sqrt N by positivity)
      linarith
    rw [← Real.natFloor_logb_natCast, Real.log_div_log, Nat.cast_two, add_comm, add_le_add_iff_left]
    apply Nat.floor_le
    apply Real.logb_nonneg one_lt_two
    norm_cast; omega

theorem one_add_log_div_log_two_isBigO :
    (fun N ↦ (1 + Real.log N / Real.log 2)) =O[atTop] (fun N ↦ Real.log N) := by
  refine IsBigO.add ?h₁ ?h₂
  · convert Real.isLittleO_const_log_atTop.isBigO
  simp_rw [div_eq_inv_mul]
  apply IsBigO.const_mul_left (isBigO_refl _ _)

theorem pow_half_mul_one_add_log_div_isBigO :
    (fun N ↦ (N : ℝ) ^ (1/2 : ℝ) * (1 + Real.log N / Real.log 2)) =O[Filter.atTop]
      (fun N ↦ N / Real.log N) := calc
  (fun N ↦ (N : ℝ) ^ (1/2 : ℝ) * (1 + Real.log N / Real.log 2)) =O[atTop] (fun N ↦ (N : ℝ) ^ (1/2 : ℝ) * Real.log N) := by
    apply IsBigO.mul
    · apply isBigO_refl
    apply one_add_log_div_log_two_isBigO
  _ =O[atTop] (fun N ↦ (N : ℝ)/(Real.log N)) := by
    convert rpow_mul_rpow_log_isBigO_id_div_log 1 (show 1/2 < (1:ℝ) by norm_num) using 1
    simp

theorem card_pows_aux : (fun N ↦ (((Finset.Ico 1 (Nat.ceil (Real.sqrt N))) ×ˢ Finset.range (Nat.log 2 N + 1)).image (fun p ↦ p.1 ^ p.2)).card : ℕ → ℝ) =O[atTop] fun N ↦ N / Real.log N := by
  apply IsBigO.trans ?_ pow_half_mul_one_add_log_div_isBigO.natCast
  apply isBigO_of_le
  intro N
  simp only [RCLike.norm_natCast, one_div, norm_mul, Real.norm_eq_abs]
  rw [Real.abs_rpow_of_nonneg (by positivity), Nat.abs_cast, abs_of_nonneg]
  · convert pows_small_primes_le N using 3
    norm_num
  by_cases hN : N = 0
  · simp [hN]
  rw [Real.log_div_log]
  linarith [Real.logb_nonneg (show 1 < (2:ℝ) by norm_num) (show (1 : ℝ) ≤ N by norm_num; omega)]

theorem card_isPrimePow_isBigO :
  (fun N ↦ (((Finset.range N).filter IsPrimePow).card:ℝ)) =O[atTop] (fun N ↦ N / Real.log N) := calc
  (fun N ↦ (((Finset.range N).filter IsPrimePow).card:ℝ)) =O[atTop] (fun N ↦ (((Finset.range N).filter Nat.Prime ∪
    ((Finset.Ico 1 (Nat.ceil (Real.sqrt N))) ×ˢ Finset.range (Nat.log 2 N + 1)).image (fun p ↦ p.1 ^ p.2)).card:ℝ)) := by
    apply isBigO_of_le
    simp only [RCLike.norm_natCast, Nat.cast_le]
    exact fun N ↦ Finset.card_le_card (range_filter_isPrimePow_subset_union _)
  _ =O[atTop] fun N ↦ (((Finset.range N).filter Nat.Prime).card + (((Finset.Ico 1 (Nat.ceil (Real.sqrt N))) ×ˢ Finset.range (Nat.log 2 N + 1)).image (fun p ↦ p.1 ^ p.2)).card : ℝ):= by
    apply isBigO_of_le
    simp only [RCLike.norm_natCast, Real.norm_eq_abs]
    intro N
    rw [abs_of_nonneg (by positivity)]
    exact_mod_cast Finset.card_union_le _ _
  _ =O[atTop] fun N ↦ N / Real.log N := IsBigO.add (card_range_filter_prime_isBigO) card_pows_aux

theorem card_range_filter_isPrimePow_le : ∃ C, ∀ N, ((Finset.range N).filter IsPrimePow).card ≤ C * (N / Real.log N) := by
  convert_to (fun N ↦ ((Finset.range N).filter IsPrimePow).card : ℕ → ℝ) =O[⊤] (fun N ↦ (N / Real.log N))
  · simp only [isBigO_top, RCLike.norm_natCast, norm_div, Real.norm_eq_abs]
    peel with C N
    by_cases hN : N = 0
    · simp [hN]
    rw [abs_of_nonneg]
    apply Real.log_nonneg
    norm_cast; omega
  apply IsBigO.nat_Top_of_atTop _ _ card_isPrimePow_isBigO
  simp only [div_eq_zero_iff, Nat.cast_eq_zero, Real.log_eq_zero, Nat.cast_eq_one, or_self_left,
    Finset.card_eq_zero, forall_eq_or_imp, Finset.range_zero, Finset.filter_empty, Finset.range_one,
    true_and]
  refine ⟨by simpa using (show ¬IsPrimePow (0 : ℕ) from fun h ↦ (Nat.lt_irrefl 0) h.pos), fun a ha ↦ ?_⟩
  exfalso
  linarith [show 0 ≤ (a : ℝ) by positivity]

-- #print axioms card_isPrimePow_isBigO

end BrunTitchmarsh


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/PrimeNumberTheoremAnd/Consequences.lean <==
import Mathlib.Analysis.Asymptotics.Lemmas
import Mathlib.NumberTheory.AbelSummation
import Mathlib.NumberTheory.PrimeCounting
import Mathlib.Analysis.Asymptotics.AsymptoticEquivalent
import Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic
import Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus
import Mathlib.MeasureTheory.Integral.IntervalIntegral.IntegrationByParts
import Mathlib.NumberTheory.PrimeCounting

import PrimeNumberTheoremAnd.Mathlib.NumberTheory.ArithmeticFunction
import PrimeNumberTheoremAnd.Mathlib.Analysis.SpecialFunctions.Log.Basic
import PrimeNumberTheoremAnd.Wiener

set_option lang.lemmaCmd true

open ArithmeticFunction hiding log
open Nat hiding log
open Finset
open BigOperators Filter Real Classical Asymptotics MeasureTheory intervalIntegral

lemma Set.Ico_subset_Ico_of_Icc_subset_Icc {a b c d : ℝ} (h : Set.Icc a b ⊆ Set.Icc c d) :
    Set.Ico a b ⊆ Set.Ico c d := by
  intro z hz
  have hz' := Set.Ico_subset_Icc_self.trans h hz
  have hcd : c ≤ d := by
    contrapose! hz'
    rw [Icc_eq_empty_of_lt hz']
    exact notMem_empty _
  simp only [mem_Ico, mem_Icc] at *
  refine ⟨hz'.1, hz'.2.eq_or_lt.resolve_left ?_⟩
  rintro rfl
  apply hz.2.not_ge
  have := h <| right_mem_Icc.mpr (hz.1.trans hz.2.le)
  simp only [mem_Icc] at this
  exact this.2

-- AkraBazzi.lean
lemma deriv_smoothingFn' {x : ℝ} (hx_pos : 0 < x) (hx : x ≠ 1) : deriv (fun x => (log x)⁻¹) x = -x⁻¹ / (log x ^ 2) := by
  have : log x ≠ 0 := Real.log_ne_zero_of_pos_of_ne_one hx_pos hx
  rw [deriv_fun_inv''] <;> aesop

lemma deriv_smoothingFn {x : ℝ} (hx : 1 < x) : deriv (fun x => (log x)⁻¹) x = -x⁻¹ / (log x ^ 2) :=
  deriv_smoothingFn' (by positivity) (ne_of_gt hx)

noncomputable def th (x : ℝ) := ∑ p ∈ (Iic ⌊x⌋₊).filter Nat.Prime, Real.log p

lemma th_def' (x : ℝ) :
    th x = ∑ n ∈ Icc 0 ⌊x⌋₊, Set.indicator (setOf Nat.Prime) (fun n => log n) n := by
  unfold th
  rw [sum_filter]
  refine sum_congr rfl fun n _ => ?_
  simp [Set.indicator_apply]

lemma th_eq_zero_of_lt_two {x : ℝ} (hx : x < 2) : th x = 0 := by
  unfold th
  convert sum_empty
  ext y
  simp only [mem_filter, mem_Iic, notMem_empty, iff_false, not_and]
  intro hy
  have : y < 2 := by
    cases lt_or_ge x 0 with
    | inl hx' =>
      have := Nat.floor_of_nonpos hx'.le
      rw [this, nonpos_iff_eq_zero] at hy
      rw [hy]
      norm_num
    | inr hx' =>
      rw [← Nat.cast_lt_ofNat (α := ℝ)]
      apply lt_of_le_of_lt ?_ hx
      refine (le_floor_iff hx').mp hy
  contrapose! this
  exact this.two_le

theorem extracted_2 (x : ℝ) (z : ℝ) (hz_pos : 0 < z) (hz : z ≠ 1) :
    ContinuousWithinAt (fun x ↦ (x * log x ^ 2)⁻¹) (Set.Icc (3 / 2) x) z := by
  apply ContinuousWithinAt.inv₀
  · apply continuousWithinAt_id.mul <| (continuousWithinAt_id.log ?_).pow _
    simp [hz_pos.ne']
  · apply mul_ne_zero
    · exact hz_pos.ne'
    · apply pow_ne_zero _ <| log_ne_zero_of_pos_of_ne_one hz_pos hz


theorem extracted_1 (x : ℝ) (hx : 2 ≤ x) :
    IntegrableOn
      (fun t ↦ (∑ p ∈ filter Nat.Prime (Iic ⌊t⌋₊), log ↑p) / (t * log t ^ 2))
      (Set.Icc 2 x) volume := by
  have hx0 : 0 ≤ x := zero_le_two.trans hx
  have hx2 : (2 : ℝ) ≤ ⌊x⌋₊ := by
    rwa [← Nat.cast_ofNat, Nat.cast_le, Nat.le_floor_iff hx0, Nat.cast_ofNat]
  have h (n : ℕ) (hn : 2 ≤ n) :
      IntegrableOn (fun t ↦ (∑ p ∈ filter Nat.Prime (Icc 0 ⌊t⌋₊), log ↑p) / (t * log t ^ 2))
        (Set.Ico (n) (n + 1)) volume := by
    have hn2 : (2 : ℝ) ≤ n := by norm_cast
    have hn32 : (3 / 2 : ℝ) ≤ n := le_trans (by norm_num) hn2
    simp_rw [div_eq_mul_inv]
    apply IntegrableOn.mul_continuousOn_of_subset ?_ ?_
      measurableSet_Ico isCompact_Icc Set.Ico_subset_Icc_self
    · apply Integrable.congr (integrable_const (∑ p ∈ filter Nat.Prime (Icc 0 n), log p))
      simp only [measurableSet_Ico, ae_restrict_eq]
      rw [eventuallyEq_inf_principal_iff]
      apply Eventually.of_forall
      intro z hz
      simp [Nat.floor_eq_on_Ico _ _ hz]
    · intro z hz
      apply ContinuousWithinAt.mono (extracted_2 _ _ _ _) (Set.Icc_subset_Icc_left hn32) <;>
      · simp only [Set.mem_Icc] at hz; linarith
  rw [Iic_eq_Icc, bot_eq_zero]
  have : Set.Icc 2 x = Set.Ico (2 : ℝ) ⌊x⌋₊ ∪ Set.Icc (⌊x⌋₊ : ℝ) x :=
    Set.Ico_union_Icc_eq_Icc hx2 (floor_le hx0) |>.symm
  rw [this]
  apply IntegrableOn.union
  swap
  · apply IntegrableOn.mono_set (t := Set.Ico (⌊x⌋₊ : ℝ) (⌊x⌋₊ + 1))
    · apply h
      exact_mod_cast hx2
    · apply Set.Icc_subset_Ico_right
      exact lt_floor_add_one x
  have : Set.Ico (2 : ℝ) ⌊x⌋₊ = ⋃ i ∈ Ico 2 ⌊x⌋₊, Set.Ico (i : ℝ) (i + 1) := by
    ext y
    simp only [Set.mem_Ico, mem_Ico, Set.mem_iUnion, exists_and_left, exists_prop]
    constructor
    · rintro ⟨h1, h2⟩
      use ⌊y⌋₊
      have : 0 ≤ y := zero_le_two.trans h1
      simp [Nat.floor_le, Nat.floor_lt, this, lt_floor_add_one, h2, le_floor, h1]
    · rintro ⟨n', h⟩
      have : (2 : ℝ) ≤ n' := by
        rw [← Nat.cast_ofNat, Nat.cast_le]
        exact h.2.1.1
      refine ⟨this.trans h.1, h.2.2.trans_le ?_⟩
      rw [← Nat.cast_add_one, Nat.cast_le, Nat.add_one_le_iff]
      exact h.2.1.2
  rw [this]
  apply MeasureTheory.integrableOn_finset_iUnion.mpr
  intro n hn
  simp only [mem_Ico] at hn
  apply h _ hn.1

lemma th43_b (x : ℝ) (hx : 2 ≤ x) :
    Nat.primeCounting ⌊x⌋₊ =
      th x / log x + ∫ t in Set.Icc 2 x, th t / (t * (Real.log t) ^ 2) := by
  trans th x / log x + ∫ t in Set.Icc (3 / 2) x, th t / (t * (Real.log t) ^ 2)
  swap
  · congr 1
    have : Set.Icc (3/2) x = Set.Ico (3/2) 2 ∪ Set.Icc 2 x := by
      symm
      apply Set.Ico_union_Icc_eq_Icc ?_ hx
      norm_num
    rw [this, setIntegral_union]
    · simp only [add_eq_right]
      apply integral_eq_zero_of_ae
      simp only [measurableSet_Ico, ae_restrict_eq]
      refine eventuallyEq_inf_principal_iff.mpr ?_
      apply Eventually.of_forall
      intro y hy
      simp only [Set.mem_Ico] at hy
      have := th_eq_zero_of_lt_two hy.2
      simp_all
    · rw [Set.disjoint_iff, Set.subset_empty_iff]
      ext y
      simp (config := {contextual := true})
    · exact measurableSet_Icc
    · rw [integrableOn_congr_fun (g := 0)]
      · exact integrableOn_zero
      · intro y hy
        simp only [Set.mem_Ico] at hy
        have := th_eq_zero_of_lt_two hy.2
        simp_all
      · exact measurableSet_Ico
    · unfold th
      apply extracted_1 _ hx
  let a : ℕ → ℝ := Set.indicator (setOf Nat.Prime) (fun n => log n)
  have h3 (n : ℕ) : (log n)⁻¹ * a n = if n.Prime then 1 else 0 := by
    simp only [a]
    simp [Set.indicator_apply]
    split_ifs with h
    · rw [mul_comm]
      refine mul_inv_cancel₀ ?_
      refine log_ne_zero_of_pos_of_ne_one ?_ ?_ <;> norm_cast
      exacts [h.pos, h.ne_one]
    · rfl
  have h9 : 3/2 ≤ x := by linarith
  have h2 := sum_mul_eq_sub_sub_integral_mul (f := fun x ↦ (log x)⁻¹) (c := a) (by norm_num) h9
  have h4 : ⌊(3/2 : ℝ)⌋₊ = 1 := by rw [@floor_div_ofNat]; rw [Nat.floor_ofNat]
  have h5 : Icc 0 1 = {0, 1} := by ext; simp; omega
  have h6 (N : ℕ) : (filter Nat.Prime (Ioc 1 N)).card = Nat.primeCounting N := by
    have : filter Nat.Prime (Ioc 1 N) = filter Nat.Prime (range (N + 1)) := by
      ext n
      simp only [mem_filter, mem_Ioc, mem_range, and_congr_left_iff]
      intro hn
      simp [lt_succ, hn.one_lt]
    rw [this]
    simp [primeCounting, primeCounting', count_eq_card_filter_range]
  have h7 : a 1 = 0 := by
    simp [a]
  have h8 (f : ℝ → ℝ) :
    ∫ (u : ℝ) in Set.Ioc (3 / 2) x, deriv (fun x ↦ (log x)⁻¹) u * f u =
    ∫ (u : ℝ) in Set.Icc (3 / 2) x, f u * -(u * log u ^ 2)⁻¹ := by
    rw [← integral_Icc_eq_integral_Ioc]
    apply setIntegral_congr_ae measurableSet_Icc
    refine Eventually.of_forall (fun u hu => ?_)
    have hu' : 1 < u := by
      simp only [Set.mem_Icc] at hu
      linarith
    rw [deriv_smoothingFn hu']
    ring

  simp [h3, h4, h5, h6, h7, h8, MeasureTheory.integral_neg] at h2
  rw [h2]
  · simp [a, ← th_def', div_eq_mul_inv, mul_comm]
  · intro z hz1 hz2
    refine (differentiableAt_fun_id.log ?_).inv (log_ne_zero_of_pos_of_ne_one ?_ ?_) <;> linarith
  · have : ∀ y ∈ Set.Icc (3 / 2) x, deriv (fun x ↦ (log x)⁻¹) y = -(y * log y ^ 2)⁻¹:= by
      intro y hy
      simp only [Set.mem_Icc] at hy
      rw [deriv_smoothingFn, mul_inv, ← div_eq_mul_inv, neg_div]
      linarith
    apply ContinuousOn.integrableOn_Icc
    intro z hz
    apply ContinuousWithinAt.congr (f := fun x => - (x * log x ^ 2)⁻¹)
    · apply ContinuousWithinAt.neg
      simp only [Set.mem_Icc] at hz
      apply extracted_2 <;> linarith
    · apply this
    · apply this z hz

/-%%
\begin{lemma}[finsum_range_eq_sum_range]\label{finsum_range_eq_sum_range}\lean{finsum_range_eq_sum_range}\leanok For any arithmetic function $f$ and real number $x$, one has
$$ \sum_{n \leq x} f(n) = \sum_{n \leq ⌊x⌋_+} f(n)$$
and
$$ \sum_{n < x} f(n) = \sum_{n < ⌈x⌉_+} f(n).$$
\end{lemma}
%%-/
lemma finsum_range_eq_sum_range {R : Type*} [AddCommMonoid R] {f : ArithmeticFunction R} (x : ℝ) :
    ∑ᶠ (n : ℕ) (_: n < x), f n = ∑ n ∈ range ⌈x⌉₊, f n := by
  apply finsum_cond_eq_sum_of_cond_iff f
  intros
  simp only [mem_range]
  exact Iff.symm Nat.lt_ceil

lemma finsum_range_eq_sum_range' {R : Type*} [AddCommMonoid R] {f : ArithmeticFunction R} (x : ℝ) :
    ∑ᶠ (n : ℕ) (_ : n ≤ x), f n = ∑ n ∈ Iic ⌊x⌋₊, f n := by
  apply finsum_cond_eq_sum_of_cond_iff f
  intro n h
  simp only [mem_Iic]
  exact Iff.symm <| Nat.le_floor_iff'
    fun (hc : n = 0) ↦ (h : f n ≠ 0) <| (congrArg f hc).trans ArithmeticFunction.map_zero

/-%%
\begin{proof}\leanok Straightforward. \end{proof}
%%-/

lemma log2_pos : 0 < log 2 := by
  rw [Real.log_pos_iff zero_le_two]
  exact one_lt_two

/-- Auxiliary lemma I for `chebyshev_asymptotic`: Expressing the sum over Λ up to N as a double sum over primes and exponents. -/
lemma sum_von_mangoldt_as_double_sum (x : ℝ) (hx : 0 ≤ x) :
  ∑ n ∈ Iic ⌊x⌋₊, Λ n =
    ∑ k ∈ Icc 1 ⌊ log x / log 2⌋₊,
      ∑ p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), log p := calc
    _ = ∑ n ∈ Iic ⌊x⌋₊, ∑ k ∈ Icc 1 ⌊ log x / log 2⌋₊, ∑ p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), if n = p^k then log p else 0 := by
      apply Finset.sum_congr rfl
      intro n hn
      rw [mem_Iic, Nat.le_floor_iff hx] at hn
      rw [ArithmeticFunction.vonMangoldt_apply]
      by_cases h : IsPrimePow n
      · simp [h]
        rw [isPrimePow_def] at h
        obtain ⟨ p, k, ⟨ h1, h2, h3 ⟩ ⟩ := h
        rw [← h3]
        replace h1 := h1.nat_prime
        calc
          _ = log p := by
            congr
            apply Nat.Prime.pow_minFac h1 (Nat.ne_zero_of_lt h2)
          _ = ∑ k' ∈ Icc 1 ⌊ log x / log 2⌋₊, if k' = k then log p else 0 := by
            simp
            have h : k ≤ ⌊x.log / log 2⌋₊ := by
              have h5 : 2^k ≤ n := by
                rw [← h3]
                apply Nat.pow_le_pow_left (Prime.two_le h1)
              have h6 : 1 ≤ x := by
                apply LE.le.trans _ hn
                simp only [one_le_cast]
                exact LE.le.trans Nat.one_le_two_pow h5
              have h7 : 0 < x := by linarith
              rw [Nat.le_floor_iff, le_div_iff₀ log2_pos, le_log_iff_exp_le h7, mul_comm, exp_mul, exp_log zero_lt_two]
              · apply LE.le.trans _ hn
                norm_cast
              apply div_nonneg (Real.log_nonneg h6) (le_of_lt log2_pos)
            have : 1 ≤ k ∧ k ≤ ⌊x.log / log 2⌋₊ := ⟨ h2, h ⟩
            simp [this]
          _ = ∑ k' ∈ Icc 1 ⌊ log x / log 2⌋₊,
      ∑ p' ∈ filter Nat.Prime (Iic ⌊ x^((k':ℝ)⁻¹) ⌋₊), if k'=k ∧ p'=p then log p else 0 := by
            apply Finset.sum_congr rfl
            intro k' _
            by_cases h : k' = k
            · have : p ≤ ⌊x ^ (k:ℝ)⁻¹⌋₊ := by
                rw [Nat.le_floor_iff]
                · rw [le_rpow_inv_iff_of_pos (cast_nonneg p) hx (cast_pos.mpr h2)]
                  apply LE.le.trans _ hn
                  rw [← h3]
                  norm_num
                positivity
              simp [h, h1, this]
            simp [h]
          _ = _ := by
            apply Finset.sum_congr rfl
            intro k' _
            apply Finset.sum_congr rfl
            intro p' hp'
            by_cases h : p ^ k = p' ^ k'
            · simp at hp'
              have : (k' = k ∧ p' = p) := by
                have := eq_of_prime_pow_eq h1.prime hp'.2.prime h2 h
                rw [← this, pow_right_inj₀] at h
                · exact ⟨ h.symm, this.symm ⟩
                · exact Prime.pos h1
                exact Nat.Prime.ne_one h1
              simp [h, this]
            have :¬ (k' = k ∧ p' = p) := by
              contrapose! h
              rw [h.1, h.2]
            simp [h, this]
      simp [h]
      symm
      apply Finset.sum_eq_zero
      intro k hk
      apply Finset.sum_eq_zero
      intro p hp
      simp at hp ⊢
      intro hn'
      contrapose! h; clear h
      rw [isPrimePow_def]
      use p, k
      refine ⟨ Nat.Prime.prime hp.2, ⟨ ?_, hn'.symm ⟩ ⟩
      simp at hk
      exact hk.1
    _ = ∑ k ∈ Icc 1 ⌊ log x / log 2⌋₊, ∑ p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), ∑ n ∈ Iic ⌊x⌋₊, if n = p^k then log p else 0 := by
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro k _
      rw [Finset.sum_comm]
    _ = _ := by
      apply Finset.sum_congr rfl
      intro k hk
      apply Finset.sum_congr rfl
      intro p hp
      simp at hk hp ⊢
      intro hpk
      rw [Nat.floor_lt hx] at hpk
      rw [Nat.le_floor_iff (rpow_nonneg hx (k:ℝ)⁻¹), Real.le_rpow_inv_iff_of_pos (cast_nonneg p) hx (cast_pos.mpr hk.1)] at hp
      simp at hpk hp
      linarith [hp.1]

/-- Auxiliary lemma II for `chebyshev_asymptotic`: Controlling the error. -/
lemma sum_von_mangoldt_sub_sum_primes_le (x : ℝ) (hx : 2 ≤ x) :
    |∑ n ∈ Iic ⌊x⌋₊, Λ n - ∑ p ∈ filter Nat.Prime (Iic ⌊ x⌋₊), log p| ≤ (x.log / log 2) * ((x ^ (2:ℝ)⁻¹ + 1) * x.log) := by
  have hx_one : 1 ≤ x := one_le_two.trans hx
  have hx_pos : 0 < x := lt_of_lt_of_le zero_lt_two hx
  have hx_nonneg : 0 ≤ x := le_of_lt hx_pos
  have hlogx_nonneg : 0 ≤ log x := log_nonneg hx_one

  calc
    _ = |∑ k ∈ Icc 2 ⌊ log x / log 2⌋₊,
      ∑ p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), log p + ∑ p ∈ filter Nat.Prime (Iic ⌊ x^((1:ℝ)⁻¹) ⌋₊), log p - ∑ p ∈ filter Nat.Prime (Iic ⌊ x⌋₊), log p| := by
      rw [sum_von_mangoldt_as_double_sum x hx_nonneg]
      congr
      have h : 1 ∈ Icc 1 ⌊ log x / log 2⌋₊ := by
        simp only [mem_Icc, le_refl, one_le_floor_iff, true_and]
        rwa [le_div_iff₀ log2_pos, one_mul, le_log_iff_exp_le hx_pos, exp_log zero_lt_two]
      set s := Icc 2 ⌊ log x / log 2⌋₊
      convert (Finset.sum_erase_add _ _ h).symm
      · ext n
        simp only [mem_Icc, Icc_erase_left, mem_Ioc, and_congr_left_iff, s]
        intro _
        rfl
      exact Eq.symm cast_one
    _ = |∑ k ∈ Icc 2 ⌊ log x / log 2⌋₊,
      ∑ p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), log p| := by
        congr
        convert add_sub_cancel_right _ (∑ p ∈ filter Nat.Prime (Iic ⌊ x⌋₊), log p)
        simp only [inv_one, rpow_one]
    _ ≤ ∑ k ∈ Icc 2 ⌊ log x / log 2⌋₊,
      |∑ p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), log p| := abs_sum_le_sum_abs _ _
    _ ≤ ∑ k ∈ Icc 2 ⌊ log x / log 2⌋₊,
      ∑ p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), |log p| := by
        apply sum_le_sum
        intro k _
        exact abs_sum_le_sum_abs _ _
    _ ≤ ∑ k ∈ Icc 2 ⌊ log x / log 2⌋₊,
      ∑ _p ∈ filter Nat.Prime (Iic ⌊ x^((k:ℝ)⁻¹) ⌋₊), log x := by
        apply sum_le_sum
        intro k hk
        apply sum_le_sum
        intro p hp
        simp at hk hp
        have hp' : 1 ≤ p := Nat.Prime.one_le hp.2
        have hp'': p ≠ 0 := Nat.ne_zero_of_lt hp'
        replace hp := (Nat.le_floor_iff' hp'').mp hp.1
        rw [abs_of_nonneg, log_le_log_iff _ hx_pos]
        · apply hp.trans
          calc
            _ ≤ x^(1:ℝ) := by
              apply rpow_le_rpow_of_exponent_le hx_one
              apply inv_le_one_of_one_le₀
              simp only [one_le_cast]
              exact one_le_two.trans hk.1
            _ = _ := by
              simp only [rpow_one]
        · simpa only [cast_pos]
        apply log_nonneg
        simp only [one_le_cast, hp']
    _ ≤ ∑ k ∈ Icc 2 ⌊ log x / log 2⌋₊,
      (x^((2:ℝ)⁻¹)+1) * log x := by
        apply sum_le_sum
        intro k hk
        simp only [sum_const, nsmul_eq_mul]
        gcongr
        rw [← Nat.le_floor_iff]
        · apply (Finset.card_filter_le _ _).trans
          rw [card_Iic, Nat.floor_add_one]
          · apply Nat.add_le_add _ NeZero.one_le
            apply floor_le_floor
            apply rpow_le_rpow_of_exponent_le hx_one
            simp at hk
            rw [inv_le_inv₀ _ zero_lt_two]
            · exact ofNat_le_cast.mpr hk.1
            simp only [cast_pos]
            exact lt_of_lt_of_le zero_lt_two hk.1
          exact rpow_nonneg hx_nonneg 2⁻¹
        exact add_nonneg (rpow_nonneg hx_nonneg (2:ℝ)⁻¹) zero_le_one
    _ ≤ _ := by
      simp only [sum_const, card_Icc, reduceSubDiff, nsmul_eq_mul]
      gcongr
      apply le_trans _ (Nat.floor_le _)
      · simp only [cast_le, tsub_le_iff_right, le_add_iff_nonneg_right, _root_.zero_le]
      exact div_nonneg hlogx_nonneg (le_of_lt log2_pos)



/-- If u ~ v and w-u = o(v) then w ~ v. -/
theorem Asymptotics.IsEquivalent.add_isLittleO'
    {α : Type*} {β : Type*} [NormedAddCommGroup β] {u : α → β} {v : α → β} {w : α → β}
    {l : Filter α} (huv : Asymptotics.IsEquivalent l u v) (hwu : (w - u) =o[l] v) :
    Asymptotics.IsEquivalent l w v := by
  rw [← add_sub_cancel u w]
  exact add_isLittleO huv hwu

/-- If u ~ v and u-w = o(v) then w ~ v. -/
theorem Asymptotics.IsEquivalent.add_isLittleO''
    {α : Type*} {β : Type*} [NormedAddCommGroup β] {u : α → β} {v : α → β} {w : α → β}
    {l : Filter α} (huv : Asymptotics.IsEquivalent l u v) (hwu : (u - w) =o[l] v) :
    Asymptotics.IsEquivalent l w v := by
  rw [← sub_sub_self u w]
  exact sub_isLittleO huv hwu

theorem WeakPNT' : Tendsto (fun N ↦ (∑ n ∈ Iic N, Λ n) / N) atTop (nhds 1) := by
  have : (fun N ↦ (∑ n ∈ Iic N, Λ n) / N) = (fun N ↦ (∑ n ∈ range N, Λ n)/N + Λ N / N) := by
    ext N
    have : N ∈ Iic N := mem_Iic.mpr (le_refl _)
    rw [← Finset.sum_erase_add _ _ this, ← Nat.Iio_eq_range, Iic_erase]
    exact add_div _ _ _

  rw [this, ← add_zero 1]
  apply Tendsto.add WeakPNT
  convert squeeze_zero (f := fun N ↦ Λ N / N) (g := fun N ↦ log N / N) (t₀ := atTop) ?_ ?_ ?_
  · intro N
    simp
    exact div_nonneg vonMangoldt_nonneg (cast_nonneg N)
  · intro N
    simp
    exact div_le_div_of_nonneg_right vonMangoldt_le_log (cast_nonneg N)
  have := Real.tendsto_pow_log_div_pow_atTop 1 1 Real.zero_lt_one
  simp at this
  exact Tendsto.comp this tendsto_natCast_atTop_atTop

/-- An alternate form of the Weak PNT. -/
theorem WeakPNT'' : (fun x ↦ ∑ n ∈ (Iic ⌊x⌋₊), Λ n) ~[atTop] (fun x ↦ x) := by
    apply IsEquivalent.trans (v := fun x ↦ (⌊x⌋₊:ℝ))
    · rw [isEquivalent_iff_tendsto_one]
      · convert Tendsto.comp WeakPNT' tendsto_nat_floor_atTop
        infer_instance
      rw [eventually_iff]
      simp only [ne_eq, cast_eq_zero, floor_eq_zero, not_lt, mem_atTop_sets, ge_iff_le,
        Set.mem_setOf_eq]
      use 1
      simp only [imp_self, implies_true]
    apply IsLittleO.isEquivalent
    rw [← isLittleO_neg_left]
    apply IsLittleO.of_bound
    intro ε hε
    simp
    use ε⁻¹
    intro b hb
    have hb' : 0 ≤ b := le_of_lt (lt_of_lt_of_le (inv_pos_of_pos hε) hb)
    rw [abs_of_nonneg, abs_of_nonneg hb']
    · apply LE.le.trans _ ((inv_le_iff_one_le_mul₀' hε).mp hb)
      linarith [Nat.lt_floor_add_one b]
    rw [sub_nonneg]
    exact floor_le hb'

/-%%
\begin{theorem}[chebyshev_asymptotic]\label{chebyshev_asymptotic}\lean{chebyshev_asymptotic}\leanok  One has
  $$ \sum_{p \leq x} \log p = x + o(x).$$
\end{theorem}
%%-/
theorem chebyshev_asymptotic :
    (fun x ↦ ∑ p ∈ (Iic ⌊x⌋₊).filter Nat.Prime, log p) ~[atTop] (fun x ↦ x) := by
  apply WeakPNT''.add_isLittleO''
  apply IsBigO.trans_isLittleO (g := fun x ↦ (x.log / log 2) * ((x ^ (2:ℝ)⁻¹ + 1) * x.log))
  · rw [isBigO_iff']
    use 1
    simp only [gt_iff_lt, zero_lt_one, Pi.sub_apply, norm_eq_abs, one_mul,
      eventually_atTop, ge_iff_le, true_and]
    use 2
    intro x hx
    exact (sum_von_mangoldt_sub_sum_primes_le x hx).trans (le_abs_self _)
  apply Asymptotics.isLittleO_of_tendsto
  · intro x hx
    simp [hx]
  suffices h : Tendsto (fun x:ℝ ↦ ((x.log^2 / x ^ (2:ℝ)⁻¹) / log 2 + (x.log^2 / x) / log 2)) atTop (nhds 0) by
    apply Filter.Tendsto.congr' _ h
    simp [EventuallyEq]
    use 2
    intro x hx
    field_simp
    ring_nf
    rw [← Real.rpow_mul_natCast]
    · simp
      ring
    linarith
  have h1 : (0:ℝ) = 0 + 0 := left_eq_add.mpr rfl
  have h2 : (0:ℝ) = 0 / log 2 := (zero_div _).symm
  rw [h1]
  apply Tendsto.add
  · rw [h2]
    apply Tendsto.div_const
    convert Real.tendsto_pow_log_div_pow_atTop (2:ℝ)⁻¹ 2 (by positivity) with x
    exact (rpow_two x.log).symm
  rw [h2]
  apply Tendsto.div_const
  convert Real.tendsto_pow_log_div_pow_atTop 1 2 (by positivity) with x
  · exact (rpow_two x.log).symm
  exact (rpow_one x).symm

theorem chebyshev_asymptotic_finsum :
    (fun x ↦ ∑ᶠ (p : ℕ) (_ : p ≤ x) (_ : Nat.Prime p), log p) ~[atTop] fun x ↦ x := by
  sorry

theorem chebyshev_asymptotic' (ε : ℝ) (hε : 0 < ε) :
    ∃ (f : ℝ → ℝ),
      (f =o[atTop] fun t ↦ ε * t) ∧
      (∀ (x : ℝ), 2 ≤ x → IntegrableOn f (Set.Icc 2 x)) ∧
      ∀ᶠ (x : ℝ) in atTop,
        ∑ p ∈ (filter Nat.Prime (Iic ⌊x⌋₊)), log p = x + f x := by
  have H := chebyshev_asymptotic
  rw [IsEquivalent, isLittleO_iff] at H
  let f := (fun x ↦ ∑ p ∈ filter Nat.Prime (Iic ⌊x⌋₊), log p - x)
  have integrable (x : ℝ) (hx : 2 ≤ x) : IntegrableOn f (Set.Icc 2 x) := by
    rw [IntegrableOn]
    refine Integrable.sub ?_ (ContinuousOn.integrableOn_Icc (continuousOn_id' _))
    refine extracted_1 x hx |>.mul_continuousOn (g' := fun t => t * log t ^ 2)
      (ContinuousOn.mul (continuousOn_id' _) (ContinuousOn.pow (continuousOn_log |>.mono <| by
        rintro t ⟨ht1, _⟩
        simp only [Set.mem_compl_iff, Set.mem_singleton_iff]
        linarith) 2)) isCompact_Icc |>.congr_fun_ae ?_
    simp only [measurableSet_Icc, ae_restrict_eq, EventuallyEq, eventually_inf_principal]
    refine .of_forall fun t ⟨ht1, _⟩ => ?_
    rw [div_mul_cancel₀]
    simpa only [ne_eq, _root_.mul_eq_zero, OfNat.ofNat_ne_zero, not_false_eq_true, pow_eq_zero_iff,
      log_eq_zero, or_self_left, not_or] using ⟨by linarith, by linarith, by linarith⟩
  refine ⟨f, ?_, integrable, ?_⟩
  · rw [isLittleO_iff]
    intro c hc
    specialize @H (c * ε) (mul_pos hc hε)
    simp only [Pi.sub_apply, norm_eq_abs, mul_assoc, eventually_atTop, ge_iff_le, norm_mul,
      abs_of_pos hε, f] at H ⊢
    exact H
  refine .of_forall fun r => by simp [f]

theorem chebyshev_asymptotic'' (ε : ℝ) (hε : 0 < ε) :
    ∃ (f : ℝ → ℝ),
      (f =o[atTop] fun _ ↦ ε) ∧
      (∀ (x : ℝ), 2 ≤ x → IntegrableOn f (Set.Icc 2 x)) ∧
      ∀ᶠ (x : ℝ) in atTop,
        ∑ p ∈ (filter Nat.Prime (Iic ⌊x⌋₊)), log p = x + x * (f x) := by
  obtain ⟨f, hf1, inte, hf2⟩ := chebyshev_asymptotic' ε hε
  refine ⟨fun t => f t / t, ?_, ?_, ?_⟩
  · simp only [isLittleO_iff, norm_eq_abs, norm_mul, eventually_atTop, ge_iff_le,
      norm_div] at hf1 ⊢
    intro r hr
    obtain ⟨N, hN⟩ := hf1 hr
    use |N| + 1
    intro x hx
    have hx' : |N| + 1 ≤ |x| := by rwa [abs_of_nonneg (a := x) (le_trans (by positivity) hx)]
    rw [div_le_iff₀ (lt_of_lt_of_le (by positivity) hx'), mul_assoc]
    exact hN x (le_trans (le_trans (le_abs_self N) (by linarith)) hx)

  · intro x hx
    refine inte x hx |>.mul_continuousOn (g' := fun t : ℝ => t⁻¹) (continuousOn_inv₀ |>.mono <| by
      rintro t ⟨ht1, _⟩
      simp only [Set.mem_compl_iff, Set.mem_singleton_iff]
      linarith) isCompact_Icc |>.congr_fun_ae <| .of_forall <| by simp [div_eq_mul_inv]
  simp only [eventually_atTop, ge_iff_le] at hf2 ⊢
  obtain ⟨N, hN⟩ := hf2
  use |N| + 1
  intro x hx
  rw [hN x (le_trans (le_trans (le_abs_self N) (by linarith)) hx)]
  rw [mul_div_cancel₀]

  exact Ne.symm <| ne_of_lt <| lt_of_lt_of_le (by positivity) hx

-- one could also consider adding a version with p < x instead of p \leq x

/-%%
\begin{proof}
\uses{WeakPNT, finsum_range_eq_sum_range}\leanok
From the prime number theorem we already have
$$ \sum_{n \leq x} \Lambda(n) = x + o(x)$$
so it suffices to show that
$$ \sum_{j \geq 2} \sum_{p^j \leq x} \log p = o(x).$$
Only the terms with $j \leq \log x / \log 2$ contribute, and each $j$ contributes at most $\sqrt{x} \log x$ to the sum, so the left-hand side is $O( \sqrt{x} \log^2 x ) = o(x)$ as required.
\end{proof}
%%-/

/-%%
\begin{corollary}[primorial_bounds]  \label{primorial_bounds}\lean{primorial_bounds}\leanok
We have
  $$ \prod_{p \leq x} p = \exp( x + o(x) )$$
\end{corollary}
%%-/
theorem primorial_bounds :
    ∃ E : ℝ → ℝ, E =o[atTop] (fun x ↦ x) ∧
      ∀ x : ℝ, ∏ p ∈ (Iic ⌊x⌋₊).filter Nat.Prime, p = exp (x + E x) := by
  use (fun x ↦ ∑ p ∈ (filter Nat.Prime (Iic ⌊x⌋₊)), log p - x)
  constructor
  · exact Asymptotics.IsEquivalent.isLittleO chebyshev_asymptotic
  intro x
  simp
  rw [@exp_sum]
  apply Finset.prod_congr rfl
  intros x hx
  rw[Real.exp_log]
  rw[Finset.mem_filter] at hx
  norm_cast
  exact Nat.Prime.pos hx.right

theorem primorial_bounds_finprod :
    ∃ E : ℝ → ℝ, E =o[atTop] (fun x ↦ x) ∧
      ∀ x : ℝ, ∏ᶠ (p : ℕ) (_ : p ≤ x) (_ : Nat.Prime p), p = exp (x + E x) := by
  sorry

lemma continuousOn_log0 :
    ContinuousOn (fun x ↦ -1 / (x * log x ^ 2)) {0, 1, -1}ᶜ := by
  have := ContinuousOn.comp (f := fun t => t * log t ^ 2) (g := fun t => -t⁻¹)
    (s := {0, 1, -1}ᶜ) (t := {0}ᶜ)
    (ContinuousOn.comp (f := fun t : ℝ => t⁻¹) (g := fun t : ℝ => -t)
        (continuousOn_neg (s := {0}ᶜ))
        (continuousOn_inv₀ |>.mono <| by
          intro x hx
          simp only [Set.mem_compl_iff, Set.mem_singleton_iff] at hx ⊢
          tauto)
        (by
          intro x hx
          simp only [Set.mem_compl_iff, Set.mem_singleton_iff,
            inv_eq_iff_eq_inv, inv_zero] at hx ⊢
          tauto))
    (ContinuousOn.mul (continuousOn_id' _)
      (by
        simp_rw [pow_two]
        apply ContinuousOn.mul <;>
        refine continuousOn_log |>.mono ?_ <;>
        intro x hx <;>
        simp only [Set.mem_compl_iff, Set.mem_insert_iff, Set.mem_singleton_iff,
          not_or] at hx ⊢ <;>
        tauto))
    (by
      intro x hx
      simp only [Set.mem_compl_iff, Set.mem_insert_iff, Set.mem_singleton_iff, not_or,
        _root_.mul_eq_zero, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true, pow_eq_zero_iff,
        log_eq_zero, or_self_left] at hx ⊢
      tauto)
  convert this using 1
  ext x
  simp only [Function.comp_apply, mul_inv_rev]
  rw [mul_comm x]
  field_simp

lemma continuousOn_log1 : ContinuousOn (fun x ↦ (log x ^ 2)⁻¹ * x⁻¹) {0, 1, -1}ᶜ := by
  refine continuousOn_log0.comp (f := fun x : ℝ ↦ -x) ?_ ?_ |>.congr fun x hx ↦ ?_
  · exact continuousOn_neg
  · intro x hx
    simp only [Set.mem_compl_iff, Set.mem_insert_iff, Set.mem_singleton_iff, not_or, neg_eq_zero,
      neg_inj] at hx ⊢
    rw [neg_eq_iff_eq_neg]
    tauto

  simp

lemma integral_log_inv (a b : ℝ) (ha : 2 ≤ a) (hb : a ≤ b) :
    ∫ t in a..b, (log t)⁻¹ =
    ((log b)⁻¹ * b) - ((log a)⁻¹ * a) +
      ∫ t in a..b, ((log t)^2)⁻¹ := by
  rw [le_iff_lt_or_eq] at hb
  rcases hb with hb | rfl; swap
  · simp only [intervalIntegral.integral_same, sub_self, add_zero]
  · have := intervalIntegral.integral_mul_deriv_eq_deriv_mul
      (u := fun x => (log x)⁻¹)
      (u' := fun x => -1 / (x * (log x)^2))
      (v := fun x => x)
      (v' := fun _ => 1) (a := a) (b := b)
      (fun x hx => by
        rw [Set.uIcc_eq_union, Set.Icc_eq_empty (lt_iff_not_ge |>.1 hb), Set.union_empty] at hx
        obtain ⟨hx1, _⟩ := hx
        simp only
        rw [show (-1 / (x * log x ^ 2)) = (-1 / log x ^ 2) * (x⁻¹) by rw [mul_comm x]; field_simp]
        apply HasDerivAt.comp
          (h := fun t => log t) (h₂ := fun t => t⁻¹) (x := x)
        · simpa using HasDerivAt.inv (c := fun t : ℝ => t) (c' := 1) (x := log x) (hasDerivAt_id' (log x))
            (by simp; refine ⟨?_, ?_, ?_⟩ <;> linarith)
        · apply hasDerivAt_log; linarith)
      (fun x _ => hasDerivAt_id' x)
      (by
        rw [intervalIntegrable_iff_integrableOn_Icc_of_le (le_of_lt hb)]
        apply ContinuousOn.integrableOn_Icc
        refine continuousOn_log0.mono fun x hx ↦ ?_
        simp only [Set.mem_Icc, Set.mem_compl_iff, Set.mem_insert_iff, Set.mem_singleton_iff,
          not_or] at hx ⊢
        refine ⟨?_, ?_, ?_⟩ <;> linarith)
      (by
        constructor <;>
        apply MeasureTheory.integrable_const)
    simp only [mul_one] at this
    rw [this]
    simp_rw [neg_div, neg_mul]
    rw [sub_eq_add_neg]
    congr 1
    rw [intervalIntegral.integral_of_le (le_of_lt hb),
      intervalIntegral.integral_of_le (le_of_lt hb),
      ← MeasureTheory.integral_neg]
    simp_rw [neg_neg]
    refine integral_congr_ae ?_
    · rw [ae_restrict_eq, eventuallyEq_inf_principal_iff]
      · refine .of_forall fun x hx => ?_
        simp only [Set.mem_Ioc, one_div, mul_inv_rev, mul_assoc] at hx ⊢
        rw [inv_mul_cancel₀, mul_one]
        linarith
      exact measurableSet_Ioc

lemma integral_log_inv' (a b : ℝ) (ha : 2 ≤ a) (hb : a ≤ b) :
    ∫ t in Set.Icc a b, (log t)⁻¹ =
    ((log b)⁻¹ * b) - ((log a)⁻¹ * a) +
      ∫ t in Set.Icc a b, ((log t)^2)⁻¹ := by
  have := integral_log_inv a b ha hb
  simp only [intervalIntegral.intervalIntegral_eq_integral_uIoc, if_pos hb, Set.uIoc_of_le hb,
    smul_eq_mul, one_mul] at this
  rw [integral_Icc_eq_integral_Ioc, integral_Icc_eq_integral_Ioc]
  rw [this]

lemma integral_log_inv'' (a b : ℝ) (ha : 2 ≤ a) (hb : a ≤ b) :
    (log a)⁻¹ * a + ∫ t in Set.Icc a b, (log t)⁻¹ =
    ((log b)⁻¹ * b) + ∫ t in Set.Icc a b, ((log t)^2)⁻¹ := by
  rw [integral_log_inv' a b ha hb]
  group

lemma integral_log_inv_pos (x : ℝ) (hx : 2 < x) :
    0 < ∫ t in Set.Icc 2 x, (log t)⁻¹ := by
  classical
  rw [MeasureTheory.integral_pos_iff_support_of_nonneg_ae]
  · simp only [Function.support_inv, measurableSet_Icc, Measure.restrict_apply']
    rw [show Function.support log ∩ Set.Icc 2 x = Set.Icc 2 x by
      rw [Set.inter_eq_right]
      intro t ht
      simp only [Set.mem_Icc, Function.mem_support, ne_eq, log_eq_zero, not_or] at ht ⊢
      exact ⟨by linarith, by linarith, by linarith⟩]
    simpa
  · simp only [measurableSet_Icc, ae_restrict_eq, EventuallyLE, eventually_inf_principal]
    refine .of_forall fun t (ht : _ ∧ _) => ?_
    simpa only [Pi.zero_apply, inv_nonneg] using log_nonneg (by linarith)
  · apply ContinuousOn.integrableOn_Icc
    apply ContinuousOn.inv₀
    · exact (continuousOn_log).mono <| by aesop

    · rintro t ⟨ht, -⟩
      simp only [ne_eq, log_eq_zero, not_or]
      exact ⟨by linarith, by linarith, by linarith⟩

lemma integral_log_inv_ne_zero (x : ℝ) (hx : 2 < x) :
    ∫ t in Set.Icc 2 x, (log t)⁻¹ ≠ 0 := by
  have := integral_log_inv_pos x hx
  linarith

/-%%
\begin{proof}\leanok
\uses{chebyshev_asymptotic}
  Exponentiate Theorem \ref{chebyshev_asymptotic}.
\end{proof}
%%-/
lemma pi_asymp_aux (x : ℝ) (hx : 2 ≤ x) : Nat.primeCounting ⌊x⌋₊ =
    (log x)⁻¹ * ∑ p ∈ (Iic ⌊x⌋₊).filter Nat.Prime, log p +
      ∫ t in Set.Icc 2 x,
        (∑ p ∈ (Iic ⌊t⌋₊).filter Nat.Prime, log p) * (t * log t ^ 2)⁻¹ := by
  rw [th43_b _ hx]
  simp_rw [div_eq_mul_inv, th]
  ring

theorem pi_asymp'' :
    (fun x => (((Nat.primeCounting ⌊x⌋₊ : ℝ) / ∫ t in Set.Icc 2 x, 1 / (log t)) - (1 : ℝ))) =o[atTop]
    fun _ => (1 : ℝ) := by
  choose f hf f_int hf' using chebyshev_asymptotic''
  simp only [eventually_atTop, ge_iff_le] at hf'
  choose N hN using hf'

  have eq1 (ε : ℝ) (hε : 0 < ε) : ∀ᶠ (x : ℝ) in atTop,
      ⌊x⌋₊.primeCounting =
      (log x)⁻¹ * (x + x * f ε hε x) +
      (∫ t in Set.Icc (max 2 (N ε hε)) x,
        (t + t * f ε hε t) * (t * log t ^ 2)⁻¹) +
      (∫ t in Set.Icc 2 (max 2 (N ε hε)),
        (∑ p ∈ (Iic ⌊t⌋₊).filter Nat.Prime, log p) * (t * log t ^ 2)⁻¹) := by
    rw [eventually_atTop]
    refine ⟨max 2 (N ε hε), fun x hx => ?_⟩
    rw [pi_asymp_aux x (by aesop), hN ε hε x (by aesop), add_assoc, add_right_inj, add_comm]
    rw [show Set.Icc 2 x = Set.Icc 2 (max 2 (N ε hε)) ∪ Set.Icc (max 2 (N ε hε)) x by
      rw [Set.Icc_union_Icc_eq_Icc] <;> aesop,
      integral_union_ae
        (by rw [AEDisjoint, Set.Icc_inter_Icc_eq_singleton (by aesop) (by aesop), volume_singleton])
        (by simp only [measurableSet_Icc, MeasurableSet.nullMeasurableSet])
        (by apply extracted_1; aesop)
        (by exact extracted_1 x (by aesop) |>.mono (Set.Icc_subset_Icc_left <| by aesop) le_rfl),
      add_right_inj]
    refine integral_congr_ae ?_
    simp only [measurableSet_Icc, ae_restrict_eq, EventuallyEq, eventually_inf_principal]
    refine .of_forall ?_
    rintro t ⟨ht1, _⟩
    rw [hN ε hε t]
    simp only [max_le_iff] at ht1
    exact ht1.2

  replace eq1 (ε : ℝ) (hε : 0 < ε) :
    ∃ (C : ℝ), ∀ᶠ (x : ℝ) in atTop,
      ⌊x⌋₊.primeCounting =
      (log x)⁻¹ * (x + x * f ε hε x) +
      (∫ t in Set.Icc (max 2 (N ε hε)) x,
        (t + t * f ε hε t) * (t * log t ^ 2)⁻¹) + C:= ⟨_, eq1 ε hε⟩

  replace eq1 (ε : ℝ) (hε : 0 < ε) :
    ∃ (C : ℝ), ∀ᶠ (x : ℝ) in atTop,
      ⌊x⌋₊.primeCounting =
      (log x)⁻¹ * (x + x * f ε hε x) +
      ((∫ t in Set.Icc (max 2 (N ε hε)) x, (log t ^ 2)⁻¹) +
        (∫ t in Set.Icc (max 2 (N ε hε)) x, (f ε hε t) * (log t ^ 2)⁻¹)) + C:= by
    obtain ⟨C, eq1⟩ := eq1 ε hε
    use C
    simp only [mul_inv_rev, eventually_atTop, ge_iff_le] at eq1 ⊢
    obtain ⟨M, hM⟩ := eq1
    use max 2 M
    intro x hx
    simp only [max_le_iff] at hx
    rw [hM x (by linarith), add_left_inj, add_right_inj]
    simp_rw [add_mul]
    rw [MeasureTheory.integral_add]
    · congr 1
      · refine integral_congr_ae ?_
        simp only [EventuallyEq, measurableSet_Icc, ae_restrict_eq, eventually_inf_principal,
          Set.mem_Icc, max_le_iff, and_imp]
        refine .of_forall fun t ht1 _ _ => ?_
        rw [mul_comm _ t⁻¹, ← mul_assoc, mul_inv_cancel₀, one_mul]
        linarith
      · refine integral_congr_ae ?_
        simp only [EventuallyEq, measurableSet_Icc, ae_restrict_eq, eventually_inf_principal,
          Set.mem_Icc, max_le_iff, and_imp]
        refine .of_forall fun t ht1 _ _ => ?_
        rw [mul_comm _ t⁻¹, ← mul_assoc, mul_assoc _ _ t⁻¹, mul_comm _ t⁻¹, ← mul_assoc,
           mul_inv_cancel₀, one_mul]
        linarith
    · apply IntegrableOn.mul_continuousOn
        (hg := ContinuousOn.integrableOn_Icc <| continuousOn_id' _)
        (hK := isCompact_Icc)
      apply continuousOn_log1.mono ?_
      intro y h
      simp only [Set.mem_Icc, max_le_iff, Set.mem_compl_iff, Set.mem_insert_iff,
        Set.mem_singleton_iff, not_or] at h ⊢
      exact ⟨by linarith, by linarith, by linarith⟩
    · rw [show (fun t ↦ t * f ε hε t * ((log t ^ 2)⁻¹ * t⁻¹)) =
        fun t ↦ f ε hε t * (t * (log t ^ 2)⁻¹ * t⁻¹) by ext; ring]
      apply IntegrableOn.mul_continuousOn (hK := isCompact_Icc)
      · apply f_int _ hε x (by linarith) |>.mono
        · refine Set.Icc_subset_Icc_left ?_
          exact le_max_left 2 (N ε hε)
        · rfl
      · simp_rw [mul_assoc]
        refine ContinuousOn.mul (continuousOn_id' (Set.Icc (max 2 (N ε hε)) x)) ?_
        apply continuousOn_log1.mono ?_
        intro y h
        simp only [Set.mem_Icc, max_le_iff, Set.mem_compl_iff, Set.mem_insert_iff,
          Set.mem_singleton_iff, not_or] at h ⊢
        exact ⟨by linarith, by linarith, by linarith⟩

  simp_rw [mul_add] at eq1
  simp_rw [show ∀ (ε : ℝ) (hε : 0 < ε) (x : ℝ),
    (log x)⁻¹ * x + (log x)⁻¹ * (x * f ε hε x) +
    ((∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, (log t ^ 2)⁻¹) +
      ∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹) =
    ((log x)⁻¹ * x + (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, (log t ^ 2)⁻¹)) +
    ((log x)⁻¹ * (x * f ε hε x) +
      ∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹)
    by intros; ring] at eq1

  replace eq1 (ε : ℝ) (hε : 0 < ε) :
    ∃ (C : ℝ), ∀ᶠ (x : ℝ) in atTop,
      ⌊x⌋₊.primeCounting =
      (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, (log t)⁻¹) +
      ((log x)⁻¹ * (x * f ε hε x) +
        ∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹) +
      C := by
    obtain ⟨C, hC⟩ := eq1 ε hε
    use (C + (log (max 2 (N ε hε)))⁻¹ * max 2 (N ε hε))
    rw [eventually_atTop] at hC ⊢
    obtain ⟨M, hM⟩ := hC
    use max 2 (max M (N ε hε))
    intro x hx
    specialize hM x (by simp only [ge_iff_le, max_le_iff] at hx; exact hx.2.1)
    rw [hM, ← integral_log_inv'']
    · ring
    · exact le_max_left 2 (N ε hε)
    · exact le_trans (max_le_max_left _ <| le_max_right M (N ε hε)) hx

  replace eq1 (ε : ℝ) (hε : 0 < ε) :
    ∃ (C : ℝ), ∀ᶠ (x : ℝ) in atTop,
      ⌊x⌋₊.primeCounting =
      (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
      ((log x)⁻¹ * (x * f ε hε x) +
        ∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹) +
      C := by
    obtain ⟨C, hC⟩ := eq1 ε hε
    use C - ∫ t in Set.Icc 2 (max 2 (N ε hε)), (log t)⁻¹
    simp only [eventually_atTop, ge_iff_le] at hC ⊢
    obtain ⟨M, hM⟩ := hC
    use max M (max 2 (N ε hε))
    intro x hx
    rw [hM _ (le_trans (le_max_left M (max 2 (N ε hε))) hx), ← add_sub_assoc, eq_sub_iff_add_eq,
      show ∀ (a b c d : ℝ), a + b + c + d = (a + d) + (b + c) by intros; ring,
      add_comm (∫ _ in _, _) (∫ _ in _, _), ← integral_union_ae, Set.Icc_union_Icc_eq_Icc,
      ← add_assoc]
    · exact le_max_left 2 (N ε hε)
    · exact le_trans (le_max_right M (max 2 (N ε hε))) hx
    · rw [AEDisjoint, Set.Icc_inter_Icc_eq_singleton, volume_singleton]
      · exact le_max_left 2 (N ε hε)
      · exact le_trans (le_max_right M (max 2 (N ε hε))) hx
    · simp only [measurableSet_Icc, MeasurableSet.nullMeasurableSet]
    · refine ContinuousOn.integrableOn_Icc <| ContinuousOn.inv₀ (continuousOn_log.mono ?_) ?_
      · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, le_max_iff, ofNat_nonneg, true_or,
        and_true, not_le, ofNat_pos]
      · intro t ht
        simp only [Set.mem_Icc, le_max_iff, ne_eq, log_eq_zero, not_or] at ht ⊢
        exact ⟨by linarith, by linarith, by linarith⟩
    · refine ContinuousOn.integrableOn_Icc <| ContinuousOn.inv₀ (continuousOn_log.mono ?_) ?_
      · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, max_le_iff, not_and, not_le,
          isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
      · intro t ht
        simp only [Set.mem_Icc, max_le_iff, ne_eq, log_eq_zero, not_or] at ht ⊢
        exact ⟨by linarith, by linarith, by linarith⟩

  replace eq1 (ε : ℝ) (hε : 0 < ε) :
    ∃ (C : ℝ), ∀ᶠ (x : ℝ) in atTop,
      (⌊x⌋₊.primeCounting / ∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) - 1 =
      ((log x)⁻¹ * (x * f ε hε x) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹) /
          (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹)) +
      C / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
    obtain ⟨C, hC⟩ := eq1 ε hε
    use C
    simp only [eventually_atTop, ge_iff_le] at hC ⊢
    obtain ⟨M, hM⟩ := hC
    use max M (max 3 (N ε hε))
    intro x hx
    simp only [max_le_iff] at hx
    rw [sub_eq_iff_eq_add, div_eq_iff_mul_eq, add_mul, one_mul, add_mul, div_mul_cancel₀,
      add_mul, div_mul_cancel₀, div_mul_cancel₀, hM]
    · ring
    · linarith
    all_goals
    · apply integral_log_inv_ne_zero
      linarith


  simp_rw [isLittleO_iff, eventually_atTop] at hf
  choose M hM using hf

  choose C hC using eq1
  simp only [eventually_atTop, ge_iff_le] at hC
  choose L hL using hC

  have ineq1 (ε : ℝ) (hε : 0 < ε) (c : ℝ) (hc : 0 < c) (x : ℝ)
    (hx : max 2 (max (N ε hε) (M ε hε hc)) < x) :
    (log x)⁻¹ * x * |f ε hε x| ≤ c * ε * ((log x)⁻¹ * x) := by
    simp only [ge_iff_le, norm_eq_abs] at hM
    simp only [max_lt_iff] at hx
    specialize hM ε hε hc x (by linarith)
    rw [abs_of_pos hε] at hM
    rw [mul_comm (c * ε)]
    apply mul_le_mul
    · rfl
    · exact hM
    · exact abs_nonneg _
    · apply mul_nonneg
      · norm_num; exact log_nonneg (by linarith)
      · linarith

  have ineq2 (ε : ℝ) (hε : 0 < ε) (c : ℝ) (hc : 0 < c)  :
    ∃ (D : ℝ),
      ∀ (x : ℝ) (hx : max 2 (max (N ε hε) (M ε hε hc)) < x),
      |∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹| ≤
      c * ε * ((∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) - (log x)⁻¹ * x) + D := by
    have ineq (x : ℝ) (hx : max 2 (max (N ε hε) (M ε hε hc)) < x) :=
      calc |∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹|
        _ ≤ ∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, |f ε hε t * (log t ^ 2)⁻¹| :=
          norm_integral_le_integral_norm fun a ↦ f ε hε a * (log a ^ 2)⁻¹
        _ = ∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, |f ε hε t| * (log t ^ 2)⁻¹ := by
          refine integral_congr_ae ?_
          simp only [EventuallyEq, measurableSet_Icc, ae_restrict_eq, eventually_inf_principal,
            Set.mem_Icc, max_le_iff, and_imp]
          refine .of_forall fun t ht1 _ _ => ?_
          rw [abs_mul, abs_of_nonneg (a := (log t ^ 2)⁻¹)]
          norm_num
          apply pow_nonneg
          exact log_nonneg <| by linarith
        _ = (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) +
            (∫ (t : ℝ) in Set.Icc (max 2 (max (N ε hε) (M ε hε hc))) x,
            |f ε hε t| * (log t ^ 2)⁻¹) := by
          rw [← integral_union_ae, Set.Icc_union_Icc_eq_Icc]
          · refine max_le_max_left _ (le_max_left (N ε hε) (M ε hε hc))
          · exact le_of_lt hx
          · rw [AEDisjoint, Set.Icc_inter_Icc_eq_singleton, volume_singleton]
            · refine max_le_max_left _ (le_max_left (N ε hε) (M ε hε hc))
            · exact le_of_lt hx
          · simp only [measurableSet_Icc, MeasurableSet.nullMeasurableSet]
          · apply IntegrableOn.mul_continuousOn
            · simp_rw [← norm_eq_abs]
              rw [IntegrableOn, integrable_norm_iff (hf := f_int _ hε x (by
                  simp only [max_lt_iff] at hx
                  linarith) |>.mono _ le_rfl |>.1)]
              swap
              · apply Set.Icc_subset_Icc
                · exact le_max_left 2 (N ε hε)
                · exact le_of_lt hx
              · refine f_int _ hε x (by
                  simp only [max_lt_iff] at hx
                  linarith) |>.mono ?_ le_rfl
                apply Set.Icc_subset_Icc
                · exact le_max_left 2 (N ε hε)
                · exact le_of_lt hx

            · refine ContinuousOn.inv₀ (ContinuousOn.pow (continuousOn_log |>.mono ?_) 2) ?_
              · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, max_le_iff, not_and,
                  not_le, isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
              · intro t ht
                simp only [Set.mem_Icc, max_le_iff, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
                  pow_eq_zero_iff, log_eq_zero, not_or] at ht ⊢
                exact ⟨by linarith, by linarith, by linarith⟩
            · exact isCompact_Icc
          · apply IntegrableOn.mul_continuousOn
            · simp_rw [← norm_eq_abs]
              rw [IntegrableOn, integrable_norm_iff (hf := f_int _ hε x (by
                  simp only [max_lt_iff] at hx
                  linarith) |>.mono _ le_rfl |>.1)]
              swap
              · apply Set.Icc_subset_Icc
                · exact le_max_left 2 (max (N ε hε) (M ε hε hc))
                · rfl
              · refine f_int _ hε x (by
                  simp only [max_lt_iff] at hx
                  linarith) |>.mono ?_ le_rfl
                apply Set.Icc_subset_Icc
                · exact le_max_left 2 (max (N ε hε) (M ε hε hc))
                · rfl

            · refine ContinuousOn.inv₀ (ContinuousOn.pow (continuousOn_log |>.mono ?_) 2) ?_
              · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, max_le_iff, not_and,
                  not_le, isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
              · intro t ht
                simp only [Set.mem_Icc, max_le_iff, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
                  pow_eq_zero_iff, log_eq_zero, not_or] at ht ⊢
                exact ⟨by linarith, by linarith, by linarith⟩
            · exact isCompact_Icc
        _ ≤ (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) +
            (∫ (t : ℝ) in Set.Icc (max 2 (max (N ε hε) (M ε hε hc))) x,
            (c * ε) * (log t ^ 2)⁻¹) := by
            refine _root_.add_le_add (h₁ := le_rfl) ?_
            refine integral_mono_ae ?_ ?_ ?_
            · apply IntegrableOn.mul_continuousOn
              · simp_rw [← norm_eq_abs]
                rw [IntegrableOn, integrable_norm_iff (hf := f_int _ hε x (by
                    simp only [max_lt_iff] at hx
                    linarith) |>.mono (Set.Icc_subset_Icc_left <| le_max_left 2 _) le_rfl |>.1)]
                exact f_int _ hε x (by
                    simp only [max_lt_iff] at hx
                    linarith) |>.mono (Set.Icc_subset_Icc_left <| le_max_left 2 _) le_rfl
              · refine ContinuousOn.inv₀ (ContinuousOn.pow (continuousOn_log |>.mono ?_) 2) ?_
                · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, max_le_iff, not_and,
                    not_le, isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
                · intro t ht
                  simp only [Set.mem_Icc, max_le_iff, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
                    pow_eq_zero_iff, log_eq_zero, not_or] at ht ⊢
                  exact ⟨by linarith, by linarith, by linarith⟩
              · exact isCompact_Icc
            · rw [integrable_const_mul_iff]
              refine ContinuousOn.integrableOn_Icc <|
                ContinuousOn.inv₀ (ContinuousOn.pow (continuousOn_log |>.mono ?_) 2) ?_
              · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, max_le_iff, not_and, not_le,
                  isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
              · intro t ht
                simp only [Set.mem_Icc, max_le_iff, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
                  pow_eq_zero_iff, log_eq_zero, not_or] at ht ⊢
                exact ⟨by linarith, by linarith, by linarith⟩
              · simp only [isUnit_iff_ne_zero, ne_eq, _root_.mul_eq_zero, not_or]
                exact ⟨by linarith, by linarith⟩
            · simp only [EventuallyLE, measurableSet_Icc, ae_restrict_eq, eventually_inf_principal,
              Set.mem_Icc, max_le_iff, and_imp]
              refine .of_forall fun t _ _ _ _ => ?_
              apply mul_le_mul_of_nonneg_right
              · refine hM ε hε hc t (by assumption) |>.trans ?_
                simp only [norm_eq_abs, abs_of_pos hε, le_refl]
              · norm_num
                refine pow_nonneg (log_nonneg <| by linarith) 2
        _ = (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) +
            ((c * ε) * ∫ (t : ℝ) in Set.Icc (max 2 (max (N ε hε) (M ε hε hc))) x, (log t ^ 2)⁻¹) := by
            congr 1
            exact integral_const_mul (c * ε) _
        _ = (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) +
            ((c * ε) *
              ((∫ (t : ℝ) in Set.Icc (max 2 (max (N ε hε) (M ε hε hc))) x, (log t ^ 2)⁻¹) +
              ((∫ (t : ℝ) in Set.Icc 2 (max 2 (max (N ε hε) (M ε hε hc))), (log t ^ 2)⁻¹)) -
              ((∫ (t : ℝ) in Set.Icc 2 (max 2 (max (N ε hε) (M ε hε hc))), (log t ^ 2)⁻¹)))) := by
            simp only [add_sub_cancel_right]
        _ = (∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) +
            ((c * ε) *
              ((∫ (t : ℝ) in Set.Icc 2 x, (log t ^ 2)⁻¹) -
                ((∫ (t : ℝ) in Set.Icc 2 (max 2 (max (N ε hε) (M ε hε hc))), (log t ^ 2)⁻¹)))) := by
            congr 3
            rw [add_comm, ← integral_union_ae, Set.Icc_union_Icc_eq_Icc]
            · exact le_max_left 2 (max (N ε hε) (M ε hε hc))
            · exact le_of_lt hx
            · rw [AEDisjoint, Set.Icc_inter_Icc_eq_singleton, volume_singleton]
              · exact le_max_left 2 (max (N ε hε) (M ε hε hc))
              · exact le_of_lt hx
            · simp only [measurableSet_Icc, MeasurableSet.nullMeasurableSet]
            · refine ContinuousOn.integrableOn_Icc <|
                ContinuousOn.inv₀ (ContinuousOn.pow (continuousOn_log |>.mono ?_) 2) ?_
              · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, not_and, not_le,
                  isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
              · intro t ht
                simp only [Set.mem_Icc, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
                  pow_eq_zero_iff, log_eq_zero, not_or] at ht ⊢
                exact ⟨by linarith, by linarith, by linarith⟩
            · refine ContinuousOn.integrableOn_Icc <|
                ContinuousOn.inv₀ (ContinuousOn.pow (continuousOn_log |>.mono ?_) 2) ?_
              · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, max_le_iff, not_and, not_le,
                  isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
              · intro t ht
                simp only [Set.mem_Icc, max_le_iff, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
                  pow_eq_zero_iff, log_eq_zero, not_or] at ht ⊢
                exact ⟨by linarith, by linarith, by linarith⟩
          _ = ((∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) -
            (c * ε) * (∫ (t : ℝ) in Set.Icc 2 (max 2 (max (N ε hε) (M ε hε hc))), (log t ^ 2)⁻¹)) +
            ((c * ε) * (∫ (t : ℝ) in Set.Icc 2 x, (log t ^ 2)⁻¹)) := by ring
          _ = ((c * ε) * (∫ (t : ℝ) in Set.Icc 2 x, (log t ^ 2)⁻¹)) +
            ((∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) -
            (c * ε) * (∫ (t : ℝ) in Set.Icc 2 (max 2 (max (N ε hε) (M ε hε hc))), (log t ^ 2)⁻¹)) := by
            ring
          _ = ((c * ε) * ((∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
                ((log 2)⁻¹ * 2) - ((log x)⁻¹ * x))) +
            ((∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) -
            (c * ε) * (∫ (t : ℝ) in Set.Icc 2 (max 2 (max (N ε hε) (M ε hε hc))), (log t ^ 2)⁻¹)) := by
            congr 2
            rw [integral_log_inv']
            · ring
            · rfl
            · simp only [max_lt_iff] at hx
              linarith
          _ = (c * ε) * ((∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) - ((log x)⁻¹ * x)) +
            ((∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) (max 2 (max (N ε hε) (M ε hε hc))),
            |f ε hε t| * (log t ^ 2)⁻¹) -
            (c * ε) * (∫ (t : ℝ) in Set.Icc 2 (max 2 (max (N ε hε) (M ε hε hc))), (log t ^ 2)⁻¹) +
            (c * ε) * (((log 2)⁻¹ * 2))) := by
            ring

    exact ⟨_, fun x hx => ineq x hx⟩

  choose D hD using ineq2

  have ineq4 (const : ℝ) (ε : ℝ) (hε : 0 < ε) :
    ∀ᶠ x in atTop, |const / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹)| ≤ 1/2 * ε := by
    by_cases hconst : const = 0
    · subst hconst
      simp only [zero_div, abs_zero, one_div, inv_pos, ofNat_pos, mul_nonneg_iff_of_pos_left,
        eventually_atTop, ge_iff_le]
      use 0
      intro x _
      exact le_of_lt hε
    have ineq (x : ℝ) (hx : 2 < x) :=
      calc (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹)
        _ ≥ (∫ (_ : ℝ) in Set.Icc 2 x, (log x)⁻¹) := by
          refine integral_mono_ae ?_ ?_ ?_
          · exact integrable_const _
          · refine ContinuousOn.integrableOn_Icc <|
              ContinuousOn.inv₀ (continuousOn_log |>.mono ?_) ?_
            · simp only [Set.subset_compl_singleton_iff, Set.mem_Icc, not_and, not_le,
              isEmpty_Prop, ofNat_pos, IsEmpty.forall_iff]
            · intro t ht
              simp only [Set.mem_Icc, ne_eq, log_eq_zero, not_or] at ht ⊢
              exact ⟨by linarith, by linarith, by linarith⟩
          · simp only [EventuallyLE, measurableSet_Icc, ae_restrict_eq, eventually_inf_principal,
            Set.mem_Icc, and_imp]
            refine .of_forall fun t ht1 ht2 => ?_
            rw [inv_le_inv₀]
            · exact strictMonoOn_log.monotoneOn (a := t) (b := x)
                (by simpa only [Set.mem_Ioi] using (by linarith))
                (by simpa only [Set.mem_Ioi] using (by linarith)) ht2
            · rw [Real.log_pos_iff] <;> linarith
            · rw [Real.log_pos_iff] <;> linarith
        _ = (x - 2) * (log x)⁻¹ := by
          rw [MeasureTheory.integral_const]
          simp only [MeasurableSet.univ, Measure.restrict_apply, Set.univ_inter, volume_Icc,
            smul_eq_mul, mul_eq_mul_right_iff, ENNReal.toReal_ofReal_eq_iff, sub_nonneg,
            inv_eq_zero, log_eq_zero, Measure.real]
          refine Or.inl (le_of_lt hx)

    simp_rw [abs_div]
    have ineq (x : ℝ) (hx : 2 < x) :
        |const| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| ≤
        |const| / ((x - 2) * (log x)⁻¹) := by
      apply div_le_div₀
      · exact abs_nonneg _
      · rfl
      · apply mul_pos
        · linarith
        · norm_num
          rw [Real.log_pos_iff]
          · linarith
          · linarith
      · rw [abs_of_pos (integral_log_inv_pos _ hx)]
        exact ineq x hx
    have ineq (x : ℝ) (hx : 2 < x) :
        |const| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| ≤
        |const| * (log x / ((x - 2))) := by
      refine ineq x hx |>.trans <| le_of_eq ?_
      field_simp
    have lim := Real.tendsto_pow_log_div_mul_add_atTop 1 (-2) 1 (by norm_num)
    simp only [pow_one, one_mul, ← sub_eq_add_neg] at lim
    rw [tendsto_atTop_nhds] at lim
    specialize lim (Metric.ball 0 ((1/2) * ε / |const| : ℝ)) (by
      simp only [Metric.mem_ball, dist_self]
      apply _root_.div_pos
      · linarith
      · simpa only [abs_pos, ne_eq]) Metric.isOpen_ball
    obtain ⟨M, hM⟩ := lim
    rw [eventually_atTop]
    refine ⟨max 3 M, ?_⟩
    intro x hx
    simp only [Metric.mem_ball, dist_zero_right, max_le_iff, norm_eq_abs] at hM hx
    refine ineq x (by linarith) |>.trans ?_
    specialize hM x hx.2
    rw [abs_of_nonneg (by
      apply div_nonneg
      · refine log_nonneg (by linarith)
      · linarith)] at hM
    have ineq' : |const| * (log x / (x - 2)) < |const| * ((1/2) * ε / |const|) := by
      rw [mul_lt_mul_left]
      · exact hM
      · simpa only [abs_pos, ne_eq]
    rw [mul_div_cancel₀] at ineq'
    · refine le_of_lt ineq'
    · simpa only [ne_eq, abs_eq_zero]

  simp only [eventually_atTop, ge_iff_le] at ineq4

  rw [isLittleO_iff]
  intro ε hε
  specialize ineq4 (|D ε hε (1/2) (by linarith)| + |C ε hε|) ε hε
  obtain ⟨B, hB⟩ := ineq4
  simp only [one_div, norm_eq_abs, norm_one, mul_one, eventually_atTop, ge_iff_le]
  use max 3 (max (L ε hε + 1) (max B (max (N ε hε + 1) (@M ε hε (1/2) (by linarith) + 1))))

  intro x hx
  simp only [one_div, max_le_iff] at hx
  specialize hL ε hε x (by linarith)
  rw [hL]
  calc _
    _ ≤ |((log x)⁻¹ * (x * f ε hε x) / ∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹)| +
        |(∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹) / ∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| +
        |C ε hε / ∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| := by
      apply abs_add_three
    _ = |(log x)⁻¹ * (x * f ε hε x)| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| +
        |(∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹)| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| +
        |C ε hε| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| := by
      rw [abs_div, abs_div, abs_div]
    _ = |(log x)⁻¹ * (x * f ε hε x)| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |(∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹)| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| +
        |C ε hε| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| := by
        congr
        rw [abs_of_pos]
        apply integral_log_inv_pos
        linarith
    _ = |(log x)⁻¹ * (x * f ε hε x)| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |(∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹)| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |C ε hε| / |∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹| := by
        congr
        rw [abs_of_pos]
        apply integral_log_inv_pos
        linarith
    _ = |(log x)⁻¹ * (x * f ε hε x)| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |(∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹)| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |C ε hε| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
        congr
        rw [abs_of_pos]
        apply integral_log_inv_pos
        linarith
    _ = ((log x)⁻¹ * x * |f ε hε x|) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |(∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹)| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |C ε hε| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
        congr
        rw [abs_mul, abs_mul, abs_of_nonneg, abs_of_nonneg, mul_assoc]
        · linarith
        norm_num
        refine log_nonneg ?_
        linarith
    _ ≤ ((1/2) * ε * ((log x)⁻¹ * x)) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |(∫ (t : ℝ) in Set.Icc (max 2 (N ε hε)) x, f ε hε t * (log t ^ 2)⁻¹)| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |C ε hε| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
        apply _root_.add_le_add (h₂ := le_rfl)
        apply _root_.add_le_add (h₂ := le_rfl)
        apply div_le_div₀
        · apply mul_nonneg <;> try apply mul_nonneg <;> try linarith
          norm_num; exact log_nonneg <| by linarith
        · exact ineq1 ε hε (1/2) (by linarith) x (by simpa using ⟨by linarith, by linarith, by linarith⟩)
        · apply integral_log_inv_pos
          linarith
        · rfl
    _ ≤ ((1/2) * ε * ((log x)⁻¹ * x)) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        ((1/2) * ε * ((∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) - (log x)⁻¹ * x) +
          D ε hε (1/2) (by linarith)) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |C ε hε| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
        apply _root_.add_le_add (h₂ := le_rfl)
        apply _root_.add_le_add (h₁ := le_rfl)
        apply div_le_div₀
        · exact le_trans (abs_nonneg _) <|
            hD ε hε (1/2) (by linarith) x (by simpa using ⟨by linarith, by linarith, by linarith⟩)
        · exact hD ε hε (1/2) (by linarith) x (by simpa using ⟨by linarith, by linarith, by linarith⟩)
        · apply integral_log_inv_pos
          linarith
        · rfl
    _ ≤ (((1/2) * ε * ((log x)⁻¹ * x)) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        ((1/2) * ε * ((∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) - (log x)⁻¹ * x)) /
          (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹))  +
        (D ε hε (1/2) (by linarith) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        |C ε hε| / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹)) := by
        rw [_root_.add_div, ← add_assoc, ← add_assoc]
    _ = ((1/2) * ε * ((log x)⁻¹ * x + (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) - (log x)⁻¹ * x)) /
          (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        (D ε hε (1/2) (by linarith) + |C ε hε|) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
      simp only [← _root_.add_div, ← _root_.mul_add]
      congr 1
      ring
    _ = ((1/2) * ε * (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹)) /
          (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) +
        (D ε hε (1/2) (by linarith) + |C ε hε|) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
      congr 1
      ring
    _ = (1/2) * ε + (D ε hε (1/2) (by linarith) + |C ε hε|) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
      congr 1
      rw [mul_div_assoc, div_self, mul_one]
      apply integral_log_inv_ne_zero
      linarith
    _ ≤ (1/2) * ε + (|D ε hε (1/2) (by linarith)| + |C ε hε|) / (∫ (t : ℝ) in Set.Icc 2 x, (log t)⁻¹) := by
      apply _root_.add_le_add (h₁ := le_rfl)
      apply div_le_div₀
      · apply add_nonneg <;> exact abs_nonneg _
      · apply _root_.add_le_add (h₂ := le_rfl); exact le_abs_self _
      · apply integral_log_inv_pos; linarith
      · rfl
    _ ≤ (1/2) * ε + (1/2) * ε := by
      apply _root_.add_le_add (h₁ := le_rfl)
      specialize hB x (by linarith)
      rw [abs_div, abs_of_nonneg, abs_of_pos (a := ∫ _ in _, _)] at hB
      · exact hB
      · apply integral_log_inv_pos; linarith
      · apply add_nonneg <;> apply abs_nonneg
    _ = ε := by
      rw [← mul_two, mul_comm _ ε, _root_.mul_assoc]
      simp only [one_div, isUnit_iff_ne_zero, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
        IsUnit.inv_mul_cancel, mul_one]

/-%%
\begin{theorem}[pi_asymp]\label{pi_asymp}\lean{pi_asymp}\leanok
There exists a function $c(x)$ such that $c(x) = o(1)$ as $x \to \infty$ and
$$ \pi(x) = (1 + c(x)) \int_2^x \frac{dt}{\log t}$$
for all $x$ large enough.
\end{theorem}
%%-/
theorem pi_asymp :
    ∃ c : ℝ → ℝ, c =o[atTop] (fun _ ↦ (1 : ℝ)) ∧
      ∀ᶠ (x : ℝ) in atTop,
        Nat.primeCounting ⌊x⌋₊ = (1 + c x) * ∫ t in (2 : ℝ)..x, 1 / (log t) := by
  refine ⟨_, pi_asymp'', ?_⟩
  simp only [one_div, add_sub_cancel, eventually_atTop, ge_iff_le]
  refine ⟨3, fun x hx => ?_⟩
  rw [intervalIntegral.integral_of_le (by linarith),
    ← MeasureTheory.integral_Icc_eq_integral_Ioc, div_mul_cancel₀]
  exact (integral_log_inv_pos x (by linarith)).ne'

/-%%
\begin{proof}\leanok
\uses{chebyshev_asymptotic}
We have the identity
$$ \pi(x) = \frac{1}{\log x} \sum_{p \leq x} \log p
+ \int_2^x (\sum_{p \leq t} \log p) \frac{dt}{t \log^2 t}$$
as can be proven by interchanging the sum and integral and using the fundamental theorem of calculus.  For any $\eps$, we know from Theorem \ref{chebyshev_asymptotic} that there is $x_\eps$ such that
$\sum_{p \leq t} \log p = t + O(\eps t)$ for $t \geq x_\eps$, hence for $x \geq x_\eps$
$$ \pi(x) = \frac{1}{\log x} (x + O(\eps x))
+ \int_{x_\eps}^x (t + O(\eps t)) \frac{dt}{t \log^2 t} + O_\eps(1)$$
where the $O_\eps(1)$ term can depend on $x_\eps$ but is independent of $x$.  One can evaluate this after an integration by parts as
$$ \pi(x) = (1+O(\eps)) \int_{x_\eps}^x \frac{dt}{\log t} + O_\eps(1)$$
$$  = (1+O(\eps)) \int_{2}^x \frac{dt}{\log t} $$
for $x$ large enough, giving the claim.
\end{proof}
%%-/

lemma pi_alt_Oaux1 : ∃ c, ∀ᶠ (x : ℝ) in atTop,
    ∫ (t : ℝ) in Set.Icc 2 √x, 1 / log t ^ 2 ≤ c * √x := by
  use 1 / (log 2) ^ 2
  rw [eventually_atTop]
  use 4
  intro b hb
  simp only [one_div]
  trans ((log 2) ^ 2)⁻¹ * (b.sqrt - 2)
  · have hb : 2 ≤ √b := by
        rw [Real.le_sqrt (by norm_num) (by linarith)]
        norm_num; linarith
    rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le hb]
    trans ∫ (t : ℝ) in (2)..√b, (log 2 ^ 2)⁻¹
    · apply intervalIntegral.integral_mono_on hb
      · apply ContinuousOn.intervalIntegrable_of_Icc hb
        apply ContinuousOn.inv₀
        · apply ContinuousOn.pow
          apply ContinuousOn.log continuousOn_id
          intro x hx
          simp only [Set.mem_Icc, id_eq, ne_eq] at hx ⊢
          linarith
        · intro x hx
          simp at hx ⊢
          constructor <;> try linarith
          constructor <;> linarith
      · apply intervalIntegral.intervalIntegrable_const
      · intro x hx
        simp only [Set.mem_Icc] at hx
        rw [inv_le_inv₀]
        · apply pow_le_pow_left₀
          · apply log_nonneg (by linarith)
          · rw [log_le_log_iff] <;> linarith
        · apply pow_pos
          rw [Real.log_pos_iff] <;> linarith
        · apply pow_pos
          rw [Real.log_pos_iff] <;> linarith
    · rw [intervalIntegral.integral_const, smul_eq_mul]
      linarith
  · rw [mul_sub]
    simp only [tsub_le_iff_right, le_add_iff_nonneg_right, ofNat_pos,
      mul_nonneg_iff_of_pos_right, inv_nonneg]
    positivity

lemma pi_alt_Oaux2 : ∃ c, ∀ᶠ (x : ℝ) in atTop,
    ∫ (t : ℝ) in Set.Icc (√x) x, 1 / log t ^ 2 ≤ c * (x / log x ^ 2) := by
  use 4
  rw [eventually_atTop]
  use 4
  intro b hb
  simp only [one_div]
  trans ((log √b) ^ 2)⁻¹ * (b - b.sqrt)
  · have hb : 2 ≤ √b ∧ √b ≤ b := by
        constructor
        · rw [Real.le_sqrt (by norm_num) (by linarith)]
          norm_num; linarith
        · rw [Real.sqrt_le_left (by linarith)]
          apply le_self_pow₀ <;> linarith
    rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le hb.2]
    trans ∫ (t : ℝ) in √b..b, (log √b ^ 2)⁻¹
    · apply intervalIntegral.integral_mono_on hb.2
      · apply ContinuousOn.intervalIntegrable_of_Icc hb.2
        apply ContinuousOn.inv₀
        · apply ContinuousOn.pow
          apply ContinuousOn.log continuousOn_id
          intro x hx
          simp only [Set.mem_Icc, id_eq, ne_eq] at hx ⊢
          linarith
        · intro x hx
          simp at hx ⊢
          constructor <;> try linarith
          constructor <;> linarith
      · apply intervalIntegral.intervalIntegrable_const
      · intro x hx
        simp only [Set.mem_Icc] at hx
        rw [inv_le_inv₀]
        · apply pow_le_pow_left₀
          · apply log_nonneg (by linarith)
          · rw [log_le_log_iff] <;> linarith
        · apply pow_pos
          rw [Real.log_pos_iff] <;> linarith
        · apply pow_pos
          rw [Real.log_pos_iff] <;> linarith
    · rw [intervalIntegral.integral_const, smul_eq_mul]
      linarith
  · rw [mul_sub, Real.log_sqrt (by linarith), div_pow, ← one_div, one_div_div, mul_comm, mul_div,
      mul_comm, mul_div, show (2 : ℝ) ^ 2 = 4 by norm_num]
    suffices 0 ≤ 4 / log b ^ 2 * √b by linarith
    positivity

lemma inv_div_log_asy : ∃ c, ∀ᶠ (x : ℝ) in atTop,
    ∫ (t : ℝ) in Set.Icc 2 x, 1 / log t ^ 2 ≤ c * (x / log x ^ 2) := by
  obtain ⟨c1, hc1⟩ := pi_alt_Oaux1
  obtain ⟨c2, hc2⟩ := pi_alt_Oaux2
  have h := @isLittleO_log_rpow_rpow_atTop (1 / 2) 2 (by norm_num)
  rw [isLittleO_iff] at h
  specialize h (show 0 < 1 by norm_num)
  rw [eventually_atTop] at h hc1 hc2
  obtain ⟨c0, hc0⟩ := h
  obtain ⟨c1', hc1⟩ := hc1
  obtain ⟨c2', hc2⟩ := hc2
  use c1 + c2
  rw [eventually_atTop]
  use max 5 (max c0 (max c1' c2'))
  intro x hx
  have hx' : 2 < √x ∧ √x ≤ x := by
    constructor
    · rw [Real.lt_sqrt (by norm_num)]
      linarith [(le_of_max_le_left hx)]
    · rw [Real.sqrt_le_left (by linarith [(le_of_max_le_left hx)])]
      apply le_self_pow₀ <;> linarith [(le_of_max_le_left hx)]
  calc
  _ = (∫ (t : ℝ) in (2)..(√x), 1 / log t ^ 2) + ∫ (t : ℝ) in (√x)..x, 1 / log t ^ 2 := by
    simp only [one_div]
    rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le (by linarith [(le_of_max_le_left hx)]),
      ← intervalIntegral.integral_add_adjacent_intervals (b := √x)]
    · apply ContinuousOn.intervalIntegrable_of_Icc (by linarith [hx'.1])
      apply ContinuousOn.inv₀
      · apply ContinuousOn.pow
        apply ContinuousOn.log continuousOn_id
        intro x hx
        simp only [Set.mem_Icc, id_eq, ne_eq] at hx ⊢
        linarith
      · intro x hx
        simp at hx ⊢
        constructor <;> try linarith
        constructor <;> linarith
    · apply ContinuousOn.intervalIntegrable_of_Icc (by linarith [hx'.2])
      apply ContinuousOn.inv₀
      · apply ContinuousOn.pow
        apply ContinuousOn.log continuousOn_id
        intro x hx
        simp only [Set.mem_Icc, id_eq, ne_eq] at hx ⊢
        linarith
      · intro x hx
        simp at hx ⊢
        constructor <;> try linarith
        constructor <;> linarith
  _ ≤ c1 * √x + c2 * (x / log x ^ 2) := by
    specialize hc1 x (le_of_max_le_left (le_of_max_le_right (le_of_max_le_right hx)))
    specialize hc2 x (le_of_max_le_right (le_of_max_le_right (le_of_max_le_right hx)))
    rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le (by linarith [hx'.1]) ] at hc1
    rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le hx'.2] at hc2
    apply _root_.add_le_add hc1 hc2
  _ ≤ (c1 + c2) * (x / log x ^ 2) := by
    specialize hc0 x (le_of_max_le_left (le_of_max_le_right hx))
    simp only [rpow_two, norm_pow, norm_eq_abs, sq_abs, one_mul] at hc0
    rw [abs_eq_self.2] at hc0
    · rw [add_mul]
      apply _root_.add_le_add _ (by linarith)
      rw [mul_le_mul_iff_of_pos_left]
      · rw [le_div_iff₀]
        · trans √x * x ^ (1 / 2 : ℝ)
          · apply mul_le_mul (by linarith) hc0 (by positivity) (by positivity)
          · rw [← Real.sqrt_eq_rpow, Real.mul_self_sqrt (by linarith)]
        · apply pow_pos
          apply Real.log_pos
          linarith
      · by_contra! h
        specialize hc1 x (le_of_max_le_left (le_of_max_le_right (le_of_max_le_right hx)))
        have : ∫ (t : ℝ) in Set.Icc 2 √x, 1 / log t ^ 2 > 0 := by
          rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le]
          · apply intervalIntegral.intervalIntegral_pos_of_pos_on
            · simp only [one_div]
              apply ContinuousOn.intervalIntegrable_of_Icc (by linarith)
              apply ContinuousOn.inv₀
              · apply ContinuousOn.pow
                apply ContinuousOn.log continuousOn_id
                intro x hx
                simp only [Set.mem_Icc, id_eq, ne_eq] at hx ⊢
                linarith
              · intro x hx
                simp at hx ⊢
                constructor <;> try linarith
                constructor <;> linarith
            · intro x hx
              simp only [Set.mem_Ioo, one_div, inv_pos] at hx ⊢
              apply pow_pos
              apply Real.log_pos
              linarith
            · linarith
          · linarith
        have : c1 * √x ≤ 0 := by
          apply mul_nonpos_of_nonpos_of_nonneg h (by positivity)
        linarith
    · apply rpow_nonneg
      linarith

lemma integral_log_inv_pialt (x : ℝ) (hx : 4 ≤ x) : ∫ (t : ℝ) in Set.Icc 2 x, 1 / log t =
    x / log x - 2 / log 2 + ∫ (t : ℝ) in Set.Icc 2 x, 1 / (log t) ^ 2 := by
  have := integral_log_inv 2 x (by norm_num) (by linarith)
  rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le (by linarith [hx]),
    MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le (by linarith [hx]),
    ← mul_one_div, one_div, ← mul_one_div, one_div]
  simp only [one_div, this, mul_comm]

lemma integral_div_log_asymptotic : ∃ c : ℝ → ℝ, c =o[atTop] (fun _ ↦ (1:ℝ)) ∧
    ∀ᶠ (x : ℝ) in atTop, ∫ t in Set.Icc 2 x, 1 / (log t) = (1 + c x) * x / (log x) := by
  obtain ⟨c, hc⟩ := inv_div_log_asy
  use fun x => ((∫ (t : ℝ) in Set.Icc 2 x, 1 / log t ^ 2) - 2 / log 2) * log x / x
  constructor
  · rw [isLittleO_iff]
    intro m hm
    rw [eventually_atTop] at *
    obtain ⟨a, ha⟩ := hc
    have h1 : ∃ N, ∀ x ≥ N, |2 / log 2 * log x / x| ≤ m / 2 := by
      have h := Real.isLittleO_log_id_atTop
      rw [isLittleO_iff] at h
      have h' : log 2 * m / 4 > 0 := by
        apply _root_.div_pos _ (by norm_num)
        apply mul_pos _ hm
        apply Real.log_pos (by norm_num)
      specialize h h'
      rw [eventually_atTop] at h
      obtain ⟨a, ha⟩ := h
      use max a 1
      intro x hx
      specialize ha x (by aesop)
      rw [abs_div, div_le_iff₀]
      · simp only [norm_eq_abs, id_eq] at ha
        rw [abs_mul, mul_comm, ← le_div_iff₀]
        · suffices log 2 * m / 4 * |x| =  m / 2 * |x| / |2 / log 2| by rwa [← this]
          rw [abs_div, show (4 : ℝ) = 2 * 2 by norm_num, show |(2 : ℝ)| = 2 by norm_num,
            show |log 2| = log 2 by simp only [abs_eq_self]; apply log_nonneg; norm_num]
          field_simp
        · simp only [abs_pos, ne_eq, div_eq_zero_iff, OfNat.ofNat_ne_zero, log_eq_zero,
          OfNat.ofNat_ne_one, false_or]
          norm_num
      · simp only [abs_pos, ne_eq]
        linarith [le_of_max_le_right hx]
    have h2 : ∃ N, ∀ x ≥ N, |c| / |log x| ≤ m / 2 := by
      use max 2 (Real.exp (2 * |c| / m))
      intro x hx
      rw [div_le_iff₀, mul_comm, ← div_le_iff₀ (by linarith)]
      · rw [← div_mul, mul_comm, mul_div]
        nth_rw 2 [abs_eq_self.2]
        · rw [Real.le_log_iff_exp_le (by linarith [le_of_max_le_left hx])]
          linarith [le_of_max_le_right hx]
        · apply log_nonneg
          linarith [le_of_max_le_left hx]
      · simp only [abs_pos, ne_eq, log_eq_zero, not_or]
        have : 2 ≤ x := by aesop
        constructor <;> try linarith
        constructor <;> linarith
    obtain ⟨N, hN⟩ := h1
    obtain ⟨N', hN'⟩ := h2
    use max (max a 2) (max N N')
    intro x hx
    rw [sub_mul, sub_div]
    simp only [norm_eq_abs, norm_one, mul_one]
    trans |(∫ (t : ℝ) in Set.Icc 2 x, 1/ (log t ^ 2)) * log x / x| + |2 / log 2 * log x / x|
    · exact abs_sub _ _
    · specialize ha x (by aesop)
      specialize hN x (by aesop)
      specialize hN' x (by aesop)
      calc
      _ ≤ |c| * |x / log x ^ 2| * |log x / x| + |2 / log 2 * log x / x| := by
        apply _root_.add_le_add _ (by linarith)
        rw [← mul_div, abs_mul]
        apply mul_le_mul_of_nonneg_right _ (by positivity)
        trans |c * (x / log x ^ 2)|
        · apply abs_le_abs_of_nonneg _ ha
          rw [MeasureTheory.integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le
            (by aesop)]
          apply intervalIntegral.integral_nonneg (by aesop)
          intro y _
          positivity
        · rw [abs_mul]
      _ ≤ m / 2 + m / 2 := by
        apply _root_.add_le_add _ hN
        rw [mul_assoc, ← abs_mul,
          show x / log x ^ 2 * (log x / x) = (x * log x) / (x * log x) / log x by ring, div_self]
        · rwa [← abs_mul, mul_one_div, abs_div]
        · apply mul_ne_zero
          · suffices 2 ≤ x by linarith
            aesop
          · have : 2 ≤ x := by aesop
            apply log_ne_zero_of_pos_of_ne_one <;> linarith
      _ ≤ m := by linarith
  · rw [eventually_atTop] at *
    obtain ⟨a, _⟩ := hc
    use max 4 a
    intro x hx
    rw [integral_log_inv_pialt x (le_of_max_le_left hx), add_mul, _root_.add_div, sub_add, sub_eq_add_neg,
      one_mul, neg_sub]
    congr
    rw [← mul_div, ← mul_div, mul_assoc]
    nth_rw 1 [← mul_one (a := (∫ (t : ℝ) in Set.Icc 2 x, 1 / log t ^ 2) - 2 / log 2)]
    congr
    rw [div_mul_eq_mul_div, mul_div, div_div, mul_comm, div_self]
    apply mul_ne_zero
    · linarith [le_of_max_le_left hx]
    · simp only [ne_eq, log_eq_zero, not_or]
      constructor <;> try linarith [le_of_max_le_left hx]
      constructor <;> linarith [le_of_max_le_left hx]

/-%%
\begin{corollary}[pi_alt]\label{pi_alt}\lean{pi_alt}\leanok  One has
$$ \pi(x) = (1+o(1)) \frac{x}{\log x}$$
as $x \to \infty$.
\end{corollary}
%%-/
theorem pi_alt : ∃ c : ℝ → ℝ, c =o[atTop] (fun _ ↦ (1 : ℝ)) ∧
    ∀ x : ℝ, Nat.primeCounting ⌊x⌋₊ = (1 + c x) * x / log x := by
  obtain ⟨f, hf, h⟩ := pi_asymp
  obtain ⟨f', hf', h'⟩ := integral_div_log_asymptotic
  rw [eventually_atTop] at h h'
  obtain ⟨c, hc⟩ := h
  obtain ⟨c', hc'⟩ := h'
  set C := max 2 (max c c')
  use (fun x => if x < C then (log x / x) * ⌊x⌋₊.primeCounting - 1 else (f x + f' x + (f x) * (f' x)))
  constructor
  · rw [isLittleO_iff] at *
    intro m hm
    rw [eventually_atTop]
    set C' := min (m / 4) 1
    have h1 : 0 < C' := by
      apply lt_min
      · linarith
      · norm_num
    specialize hf h1
    specialize hf' h1
    rw [eventually_atTop] at hf hf'
    obtain ⟨a1, hf⟩ := hf
    obtain ⟨a2, hf'⟩ := hf'
    use max C (max a1 a2)
    intro x hx
    have hC : C ≤ x := by linarith [le_of_max_le_left hx]
    rw [← not_lt] at hC
    simp [hC]
    trans |f x + f' x| + |f x| * |f' x|
    · rw [← abs_mul]
      exact abs_add_le _ _
    · trans |f x| + |f' x| + |f x| * |f' x|
      · apply _root_.add_le_add _ (by linarith)
        exact abs_add_le _ _
      · specialize hf x (le_of_max_le_left (le_of_max_le_right hx))
        specialize hf' x (le_of_max_le_right (le_of_max_le_right hx))
        simp at hf hf'
        have h1 : |f x| ≤ m / 4 := by aesop
        have h2 : |f' x| ≤ m / 4 := by aesop
        have h3 : |f x| * |f' x| ≤ m / 4 := by
          trans |f x|
          · suffices |f' x| ≤ 1 by
              apply mul_le_of_le_one_right (by positivity) this
            aesop
          · exact h1
        linarith
  · intro x
    by_cases hx : x < C
    · simp only [hx, ↓reduceIte, add_sub_cancel]
      by_cases hx' : x = 0 ∨ |x| = 1
      · rcases hx' with (rfl | hx)
        · simp only [floor_zero, primeCounting_zero, CharP.cast_eq_zero, log_zero, div_zero,
            mul_zero]
        · have hx := eq_or_eq_neg_of_abs_eq hx
          rcases hx with (hx | hx)
          · simp only [hx, floor_one, primeCounting_one, CharP.cast_eq_zero, log_one,
            div_one, mul_zero, mul_one, div_zero]
          · simp only [hx, log_neg_eq_log, log_one, zero_div, zero_mul,
            mul_neg, mul_one, neg_zero, div_zero, cast_eq_zero,
            primeCounting_eq_zero_iff, ge_iff_le]
            suffices ⌊(-1 : ℝ)⌋₊ = 0  by rw [this]; linarith
            rw [Nat.floor_eq_zero]
            norm_num
      · simp only [not_or] at hx'
        rw [← mul_div, mul_comm, ← mul_assoc, mul_div, div_mul_eq_mul_div (a := x), div_div]
        nth_rw 2 [mul_comm]
        rw [div_self, one_mul]
        apply mul_ne_zero
        · simp only [ne_eq, log_eq_zero, not_or]
          rw [show (1 : ℝ) = |1| by simp, abs_eq_abs] at hx'
          simp only [not_or] at hx'
          exact hx'
        · exact hx'.1
    · simp only [hx, ↓reduceIte]
      simp only [not_lt] at hx
      specialize hc x (le_of_max_le_left (le_of_max_le_right hx))
      specialize hc' x (le_of_max_le_right (le_of_max_le_right hx))
      rw [intervalIntegral.integral_of_le ((le_max_left _ _).trans hx),
        ← MeasureTheory.integral_Icc_eq_integral_Ioc] at hc
      rw [hc, hc', mul_div]
      congr 1
      ring

/-%%
\begin{proof}\leanok
\uses{pi_asymp}
An integration by parts gives
  $$ \int_2^x \frac{dt}{\log t} = \frac{x}{\log x} - \frac{2}{\log 2} + \int_2^x \frac{dt}{\log^2 t}.$$
We have the crude bounds
$$ \int_2^{\sqrt{x}} \frac{dt}{\log^2 t} = O( \sqrt{x} )$$
and
$$ \int_{\sqrt{x}}^x \frac{dt}{\log^2 t} = O( \frac{x}{\log^2 x} )$$
and combining all this we obtain
$$ \int_2^x \frac{dt}{\log t} = \frac{x}{\log x} + O( \frac{x}{\log^2 x} )$$
$$ = (1+o(1)) \frac{x}{\log x}$$
and the claim then follows from Theorem \ref{pi_asymp}.
\end{proof}
%%-/

/-%%
Let $p_n$ denote the $n^{th}$ prime.

\begin{proposition}[pn_asymptotic]\label{pn_asymptotic}\lean{pn_asymptotic}\leanok
 One has
  $$ p_n = (1+o(1)) n \log n$$
as $n \to \infty$.
\end{proposition}
%%-/
theorem pn_asymptotic : ∃ c : ℕ → ℝ, c =o[atTop] (fun _ ↦ (1 : ℝ)) ∧
    ∀ n : ℕ, Nat.nth Nat.Prime n = (1 + c n) * n * log n := by
  sorry

/-%%
\begin{proof}
\uses{pi_alt}
Use Corollary \ref{pi_alt} to show that for any $\eps>0$, and for $x$ sufficiently large, the number of primes up to $(1-\eps) n \log n$ is less than $n$, and the number of primes up to $(1+\eps) n \log n$ is greater than $n$.
\end{proof}
%%-/

/-%%
\begin{corollary}[pn_pn_plus_one] \label{pn_pn_plus_one}\lean{pn_pn_plus_one}\leanok
We have $p_{n+1} - p_n = o(p_n)$
  as $n \to \infty$.
\end{corollary}
%%-/

theorem pn_pn_plus_one : ∃ c : ℕ → ℝ, c =o[atTop] (fun _ ↦ (1 : ℝ)) ∧
    ∀ n : ℕ, Nat.nth Nat.Prime (n + 1) - Nat.nth Nat.Prime n = (c n) * Nat.nth Nat.Prime n := by
  use (fun n => (Nat.nth Nat.Prime (n+1) - Nat.nth Nat.Prime n) / Nat.nth Nat.Prime n)
  refine ⟨?_, ?_⟩
  · obtain ⟨k, k_o1, p_n_eq⟩ := pn_asymptotic
    simp only [p_n_eq, cast_add, cast_one, isLittleO_one_iff]
    simp_rw [sub_div]
    have zero_eq_minus: (0 : ℝ) = 1 - 1 := by
      simp
    rw [zero_eq_minus]
    apply Filter.Tendsto.sub
    · conv =>
        arg 1
        intro n
        equals ((1 + k (n + 1)) / (1 + k n) ) * ((↑n + 1) * log (↑n + 1) / (↑n * log ↑n)) =>
          field_simp
      nth_rw 6 [← (one_mul 1)]
      apply Filter.Tendsto.mul
      · have one_div: nhds 1 = nhds ((1: ℝ) / 1) := by simp
        rw [one_div]
        apply Filter.Tendsto.div
        · nth_rw 3 [← (AddMonoid.add_zero 1)]
          apply Filter.Tendsto.add
          · simp
          · rw [Filter.tendsto_add_atTop_iff_nat]
            rw [Asymptotics.isLittleO_iff_tendsto] at k_o1
            · simp only [div_one] at k_o1
              exact k_o1
            · simp
        · nth_rw 2 [← (AddMonoid.add_zero 1)]
          apply Filter.Tendsto.add
          · simp
          · rw [Asymptotics.isLittleO_iff_tendsto] at k_o1
            · simp only [div_one] at k_o1
              exact k_o1
            · simp

        simp
      · conv =>
          arg 1
          intro x
          equals ((↑x + 1) / x) * (log (↑x + 1) / (log ↑x)) =>
            field_simp
        nth_rw 3 [← (one_mul 1)]
        apply Filter.Tendsto.mul
        · simp_rw [← div_add_div_same]
          nth_rw 2 [← (AddMonoid.add_zero 1)]
          apply Filter.Tendsto.add
          · rw [← Filter.tendsto_add_atTop_iff_nat 1]
            field_simp
            simp
          · simp only [one_div]
            exact tendsto_inverse_atTop_nhds_zero_nat
        · have log_eq: ∀ (n: ℕ), log (↑n + 1) = log ↑n + log (1 + 1/n) := by
            intro n
            by_cases n_eq_zero: n = 0
            · simp [n_eq_zero]
            · calc
                _ = log (n * (1 + 1 / n)) := by field_simp
                _ = log n + log (1 + 1/n) := by
                  rw [Real.log_mul]
                  · simpa
                  · simp only [one_div, ne_eq]
                    positivity

          simp_rw [log_eq]
          simp_rw [← div_add_div_same]
          nth_rw 3 [← (AddMonoid.add_zero 1)]
          apply Filter.Tendsto.add
          · rw [← Filter.tendsto_add_atTop_iff_nat 2]
            have log_not_zero: ∀ n: ℕ, log (n + 2) ≠ 0 := by
              intro n
              simp
              refine ⟨?_, ?_, ?_⟩
              · norm_cast
              · norm_cast
                simp
              · norm_cast
            simp [log_not_zero]
          · rw [← Filter.tendsto_add_atTop_iff_nat 2]
            apply squeeze_zero (g := fun (n: ℕ) => (log 2 / log (n + 2)))
            · intro n
              have log_plus_nonzero: 0 ≤ log (1 + 1 / ↑(n + 2)) := by
                apply log_nonneg
                simp only [cast_add, cast_ofNat, one_div, le_add_iff_nonneg_right, inv_nonneg]
                norm_cast
                simp only [le_add_iff_nonneg_left, _root_.zero_le]
              exact div_nonneg log_plus_nonzero (log_natCast_nonneg (n + 2))
            · intro n
              norm_cast
              have log_le_2: log (1 + 1 / ↑(n + 2)) ≤ log 2 := by
                apply Real.log_le_log
                · positivity
                · have two_eq_one_plus_one: (2 : ℝ) = 1 + 1 := by
                    norm_num
                  rw [two_eq_one_plus_one]
                  simp only [cast_add, cast_ofNat, one_div, add_le_add_iff_left, ge_iff_le]
                  apply inv_le_one_of_one_le₀
                  linarith

              rw [div_le_div_iff_of_pos_right]
              · exact log_le_2
              · apply Real.log_pos
                norm_cast
                simp
            · apply Filter.Tendsto.div_atTop (l := atTop) (a := log 2)
              · simp
              · norm_cast
                have shift_fn := Filter.tendsto_add_atTop_iff_nat (f := fun n => log (n)) (l := atTop) 2
                rw [shift_fn]
                apply Filter.Tendsto.comp Real.tendsto_log_atTop
                exact tendsto_natCast_atTop_atTop

    · have eventually_nonzero: ∃ t, t > 2 ∧ ∀ n, 1 + k (n + t) ≠ 0 := by
        rw [Asymptotics.isLittleO_iff_tendsto] at k_o1
        · rw [NormedAddCommGroup.tendsto_nhds_zero] at k_o1
          specialize k_o1 ((1 : ℝ) / 2)
          simp only [one_div, gt_iff_lt, inv_pos, ofNat_pos, div_one, norm_eq_abs, eventually_atTop,
            ge_iff_le, forall_const] at k_o1
          obtain ⟨a, ha⟩ := k_o1
          use (a + 3)
          refine ⟨by simp, ?_⟩
          intro n
          specialize ha (n + (a + 3))
          have a_le_plus: a ≤ n + (a + 3) := by omega
          simp [a_le_plus] at ha

          by_contra!
          rw [add_eq_zero_iff_eq_neg] at this
          rw [← abs_neg] at ha
          rw [← this] at ha
          simp only [abs_one] at ha
          have two_inv_lt := inv_lt_one_of_one_lt₀ (a := (2 : ℝ)) (by simp)
          linarith
        · simp

      obtain ⟨t, t_gt_2, ht⟩ := eventually_nonzero
      rw [← Filter.tendsto_add_atTop_iff_nat t]
      have denom_nonzero: ∀ n, ((1 + k (n + t)) * ↑(n + t) * log ↑(n + t)) ≠ 0 := by
        intro n
        simp
        refine ⟨?_, ?_, ?_⟩
        refine ⟨?_, ?_⟩
        · exact ht n
        · norm_cast
          omega
        · norm_cast
          omega
        · refine ⟨?_, by norm_cast⟩
          norm_cast
          omega
      conv =>
        arg 1
        intro n
        rw [div_self (denom_nonzero n)]
      simp
  · intro n
    have nth_nonzero: Nat.nth Nat.Prime n ≠ 0 := by
      exact Nat.Prime.ne_zero (prime_nth_prime n)
    simp [nth_nonzero]

/-%%
\begin{proof}
\uses{pn_asymptotic}
  Easy consequence of preceding proposition.
\end{proof}
%%-/

/-%%
\begin{corollary}[prime_between]  \label{prime_between}\lean{prime_between}\leanok
For every $\eps>0$, there is a prime between $x$ and $(1+\eps)x$ for all sufficiently large $x$.
\end{corollary}
%%-/

lemma prime_in_gap' (a b : ℕ) (h : a.primeCounting < b.primeCounting)
    : ∃ (p : ℕ), p.Prime ∧ (a + 1) ≤ p ∧ p < (b + 1) := by
  obtain ⟨p, hp, pp⟩ := exists_of_count_lt_count h
  exact ⟨p, pp, hp.left, hp.right⟩

lemma prime_in_gap (a b : ℝ) (ha : 0 < a)
    (h : ⌊a⌋₊.primeCounting < ⌊b⌋₊.primeCounting)
    : ∃(p : ℕ), p.Prime ∧ a < p ∧ p ≤ b := by

  have hab : ⌊a⌋₊ < ⌊b⌋₊ := Monotone.reflect_lt Nat.monotone_primeCounting h
  obtain ⟨w, h, ha, hb⟩ := prime_in_gap' ⌊a⌋₊ ⌊b⌋₊ h
  refine ⟨w, h, lt_of_floor_lt ha, ?_⟩
  have : a < b := by
    by_contra h
    cases lt_or_eq_of_le <| le_of_not_gt h with
    | inl hh => linarith [floor_le_floor <| le_of_lt hh]
    | inr hh =>
      rw [hh] at hab
      rwa [←lt_self_iff_false ⌊a⌋₊]
  by_contra h
  have : ⌊b⌋₊ < w := floor_lt (by linarith) |>.mpr (lt_of_not_ge h)
  have : ⌊b⌋₊ + 1 ≤ w := by linarith
  linarith

lemma bound_f_second_term (f : ℝ → ℝ) (hf : Tendsto f atTop (nhds 0)) (δ : ℝ) (hδ : δ > 0) :
    ∀ᶠ x: ℝ in atTop, (1 + f x) < (1 + δ)  := by
  have bound_one_plus_f: ∀ y: ℝ, ∀ z: ℝ, |f y| < z → 1 + (f y) < 1 + z := by
    intro y z hf
    by_cases f_pos: 0 < f y
    · rw [abs_of_pos f_pos] at hf
      linarith
    · rw [not_lt] at f_pos
      rw [abs_of_nonpos f_pos] at hf
      linarith

  have f_small := NormedAddCommGroup.tendsto_nhds_zero.mp hf δ hδ
  simp only [norm_eq_abs, eventually_atTop, ge_iff_le] at f_small
  obtain ⟨p, hp⟩ := f_small

  let a := ((max 1 p) : ℝ)
  have ha: ∀ b: ℝ, a ≤ b → |f b| < δ := by
    intro b hb
    have b_ge_p: p ≤ b := by
      have a_ge_p: p ≤ a := by simp [a]
      linarith
    exact hp b b_ge_p

  rw [Filter.eventually_atTop]

  use a
  intro b hb
  exact bound_one_plus_f b δ (ha b (by linarith))


lemma bound_f_first_term {ε : ℝ} (hε : 0 < ε) (f : ℝ → ℝ) (hf : Tendsto f atTop (nhds 0)) (δ : ℝ) (hδ : δ > 0) :
    ∀ᶠ x: ℝ in atTop, (1 + f ((1 + ε) * x)) > (1 - δ)  := by
  have bound_one_plus_f: ∀ y: ℝ, ∀ z: ℝ, |f y| < z → 1 + (f y) > 1 - z := by
    intro y z hf
    by_cases f_pos: 0 < f y
    · rw [abs_of_pos f_pos] at hf
      linarith
    · rw [not_lt] at f_pos
      rw [abs_of_nonpos f_pos] at hf
      linarith

  have f_small := NormedAddCommGroup.tendsto_nhds_zero.mp hf δ hδ
  simp only [norm_eq_abs, eventually_atTop, ge_iff_le] at f_small
  obtain ⟨p, hp⟩ := f_small

  let a := ((max 1 p) : ℝ)
  have ha: ∀ b: ℝ, a ≤ b → |f b| < δ := by
    intro b hb
    have b_ge_p: p ≤ b := by
      have a_ge_p: p ≤ a := by simp [a]
      linarith
    exact hp b b_ge_p


  rw [Filter.eventually_atTop]

  use a
  intro b hb

  have a_pos: 0 < a := by
    simp [a]

  have pos_mul: ∀ x y z : ℝ, 0 < x → 0 < y → 1 < z → x ≤ y → x < y * z := by
    intro x y z _ hy hz hlt
    have y_lt: y < y * z := by
      exact (lt_mul_iff_one_lt_right hy).mpr hz
    linarith

  have mul_increase: a ≤ (1 + ε) * b := by
    simp only [ge_iff_le, a] at hb
    have a_le := pos_mul a b (1 + ε) a_pos (by linarith) (by linarith) (by linarith)
    linarith

  exact bound_one_plus_f ((1 + ε) * b) δ (ha ((1 + ε) * b) mul_increase)

lemma smaller_terms {ε : ℝ} (hε : 0 < ε) (f : ℝ → ℝ) (hf : Tendsto f atTop (nhds 0)) (δ : ℝ)
    (hδ : δ > 0) :
    ∀ᶠ x: ℝ in atTop, (1 - δ) * (((1 + ε) * x / (Real.log ((1 + ε) * x)))) < (1 + f ((1 + ε) * x)) * ((1 + ε) * x / (Real.log ((1 + ε) * x))) := by
  have first_term := bound_f_first_term hε f hf δ hδ
  simp only [gt_iff_lt, eventually_atTop, ge_iff_le] at first_term
  obtain ⟨p, hp⟩ := first_term
  simp only [eventually_atTop, ge_iff_le]
  let a := max p 1
  have ha: ∀ (b : ℝ), a ≤ b → 1 - δ < 1 + f ((1 + ε) * b) := by
    intro b hb
    have a_ge_p: p ≤ a := by
      simp [a]
    specialize hp b (by linarith)
    exact hp
  use a
  intro b hb
  rw [mul_lt_mul_right]
  · exact ha b hb
  · simp only [sup_le_iff, a] at hb
    have b_ge_one: 1 ≤ b := hb.2
    have log_pos: Real.log ((1 + ε) *b) > 0 := by
      have one_pplus_pos: 1 < (1 + ε) := by linarith
      refine (Real.log_pos_iff ?_).mpr ?_
      · positivity
      · exact one_lt_mul_of_lt_of_le one_pplus_pos b_ge_one

    positivity

lemma second_smaller_terms (f : ℝ → ℝ) (hf : Tendsto f atTop (nhds 0)) (δ : ℝ) (hδ : δ > 0) :
    ∀ᶠ x: ℝ in atTop, (1 + δ) * (( x / (Real.log (x)))) > (1 + f ( x)) * ( x / (Real.log (x))) := by
  have first_term := bound_f_second_term f hf δ hδ

  simp only [_root_.add_lt_add_iff_left, eventually_atTop, ge_iff_le] at first_term
  obtain ⟨p, hp⟩ := first_term
  simp only [gt_iff_lt, eventually_atTop, ge_iff_le]
  let a := max p 2
  have ha: ∀ (b : ℝ), a ≤ b → 1 + δ > 1 + f ( b) := by
    intro b hb
    have a_ge_p: p <= a := by simp [a]
    specialize hp b (by linarith)
    linarith
  use a
  intro b hb
  specialize ha b hb
  have rhs_nonzero:  b / log ( b) > 0 := by
    simp only [sup_le_iff, a] at hb
    obtain ⟨_, hb2⟩ := hb
    have log_pos: Real.log (b) > 0 := by
      refine (Real.log_pos_iff ?_).mpr ?_
      · positivity
      · linarith
    positivity
  rw [mul_lt_mul_right]
  · exact ha
  · linarith

lemma x_log_x_atTop : Filter.Tendsto (fun x => x / Real.log x) Filter.atTop Filter.atTop := by
  have inv_log_x_div := Filter.Tendsto.comp (f := fun x => Real.log x / x) (g := fun x => x⁻¹) (x := Filter.atTop) (y := (nhdsWithin 0 (Set.Ioi 0))) (z := Filter.atTop) ?_ ?_
  · simp_rw [Function.comp_def, inv_div] at inv_log_x_div
    exact inv_log_x_div
  · exact tendsto_inv_nhdsGT_zero (𝕜 := ℝ)
  · rw [tendsto_nhdsWithin_iff]
    refine ⟨?_, ?_⟩
    · have log_div_x := Real.tendsto_pow_log_div_mul_add_atTop 1 0 1 (by simp)
      simp only [pow_one, one_mul, add_zero] at log_div_x
      exact log_div_x
    · simp only [Set.mem_Ioi, eventually_atTop, ge_iff_le]
      use 2
      intro x hx
      have log_pos: 0 < Real.log x := by
        refine (Real.log_pos_iff ?_).mpr ?_ <;> linarith
      positivity


lemma tendsto_by_squeeze (ε : ℝ) (hε : ε > 0) :
    Tendsto (fun (x : ℝ) => (Nat.primeCounting ⌊(1 + ε) * x⌋₊ : ℝ) - (Nat.primeCounting ⌊x⌋₊ : ℝ)) atTop atTop := by
  obtain ⟨c, hc, pi_x_eq⟩ := pi_alt
  rw [Asymptotics.isLittleO_iff_tendsto (by simp)] at hc
  conv =>
    arg 1
    intro x
    rw [pi_x_eq]
    rw [pi_x_eq]
  simp only [div_one] at hc

  -- (1 + δ) * (( x / (Real.log (x)))) > (1 + f ( x)) * ( x / (Real.log (x)))

  let d: ℝ := ε/(2*(2 + ε))
  have hd: 0 < d := by positivity
  have first_helper := smaller_terms hε c hc (d) hd
  have second_helper := second_smaller_terms c hc d hd

  apply Filter.tendsto_atTop_mono' (f₁ := fun x => (
      ((1 - d) * ((1 + ε) * x / log ((1 + ε) * x)))
      -
      ((1 + d) * (x / log x)))
    )
  · rw [Filter.EventuallyLE]

    simp at first_helper
    simp at second_helper

    obtain ⟨a1, ha1⟩ := first_helper
    obtain ⟨a2, ha2⟩ := second_helper

    simp only [eventually_atTop]

    use (max a1 a2)
    intro b hb

    have lt_compare: ∀ a b c d : ℝ, a < c ∧ b > d → a - b ≤ c - d := by
      intro a b c d h_lt
      obtain ⟨a_lt, b_gt⟩ := h_lt
      linarith

    apply lt_compare
    simp only [ge_iff_le, sup_le_iff] at hb
    specialize ha1 b hb.1
    specialize ha2 b hb.2
    field_simp
    field_simp at ha1 ha2
    exact ⟨ha1, ha2⟩
  · rw [← Filter.tendsto_comp_val_Ioi_atTop (a := 1)]
    have log_split: ∀ x: Set.Ioi 1, x.val / log ((1 + ε) * x.val) = x.val / (log (1 + ε) + log (x.val)) := by
      intro x
      have x_ge_one: 1 < x.val := Set.mem_Ioi.mp x.property
      rw [Real.log_mul (by linarith) (by linarith)]

    have log_factor: ∀ x: Set.Ioi 1, x.val / (log (1 + ε) + log (x.val)) = x.val / ((1 + (log (1 + ε)/(log x.val))) * (log x.val)) := by
      intro x
      have : log (x.val) ≠ 0 := by
        have pos := Real.log_pos x.property
        linarith
      field_simp
      rw [add_comm]

    conv at log_factor =>
      intro x
      rhs
      rw [div_mul_eq_div_mul_one_div]

    conv =>
      arg 1
      intro x
      lhs
      rw [mul_div_assoc]
      rw [log_split x]

    conv =>
      arg 1
      intro x
      lhs
      rw [log_factor]

    suffices Tendsto (fun x : Set.Ioi (1 : ℝ) ↦ (1 - d) * ((1 + ε) * x) / ((1 + log (1 + ε) / log x) * log x) - (1 + d) * x / log x) atTop atTop by
      field_simp at this ⊢
      exact this
    conv =>
      arg 1
      intro x
      rw [sub_eq_add_neg]
      rw [← neg_div]
      rw [div_add_div]
      · skip
      tactic =>
        simp only [ne_eq, _root_.mul_eq_zero, log_eq_zero, not_or]
        have x_pos := x.property
        simp_rw [Set.Ioi, Set.mem_setOf_eq] at x_pos
        refine ⟨?_, by linarith, by linarith, by linarith⟩
        have log_num_pos: 0 < log (1 + ε) := by
          exact Real.log_pos (by linarith)
        have log_denom_pos: 0 < log x := by
          exact Real.log_pos x.property
        positivity
      tactic =>
        have pos := Real.log_pos (x.property)
        linarith

    conv =>
      arg 1
      intro x
      equals ↑x * (log ↑x * ((1 + ε) * (1 - d)) - (1 + log (1 + ε) / log ↑x) * ((1 + d) * log ↑x)) /
      (log ↑x * ((1 + log (1 + ε) / log ↑x) * log ↑x)) =>
        ring

    simp only [mul_div_mul_comm]
    conv =>
      arg 1
      intro x
      rw [mul_comm]

    apply Filter.Tendsto.pos_mul_atTop (C := (1 + ε) * (1 - d) - (1 + d))
    · simp only [d, sub_pos]
      field_simp
      nlinarith [sq_nonneg ε]
    · conv =>
        arg 1
        intro x
        lhs
        rhs
        equals (log x.val) * ((1 + log (1 + ε) / log ↑x) * ((1 + d))) =>
          ring

      simp_rw [← mul_sub]
      conv =>
        arg 1
        intro x
        rhs
        rw [mul_comm]

      simp only [mul_div_mul_comm]
      conv =>
        arg 1
        intro x
        lhs
        equals 1 =>
          have log_pos := Real.log_pos x.property
          field_simp

      simp only [one_mul]
      conv =>
        arg 3
        equals nhds (((1 + ε) * (1 - d) - (1 + d)) / 1) => simp

      apply Filter.Tendsto.div
      · apply Filter.Tendsto.sub
        · simp
        · conv =>
            arg 3
            equals nhds (1 * (1 + d)) => simp
          apply Filter.Tendsto.mul
          · conv =>
              arg 3
              equals nhds (1 + 0) => simp
            apply Filter.Tendsto.add
            · simp
            · apply Filter.Tendsto.div_atTop (a := log (1 + ε))
              · simp
              · simp only [tendsto_comp_val_Ioi_atTop]
                exact tendsto_log_atTop
          · simp
      · conv =>
          arg 3
          equals nhds (1 + 0) => simp
        apply Filter.Tendsto.add
        · simp
        · apply Filter.Tendsto.div_atTop (a := log (1 + ε))
          · simp
          · simp only [tendsto_comp_val_Ioi_atTop]
            exact tendsto_log_atTop
      · simp
    · let x_div_log (x: ℝ) := x / Real.log x
      conv =>
        arg 1
        equals (fun (x : Set.Ioi 1) => x_div_log x.val) => rfl

      rw [Filter.tendsto_comp_val_Ioi_atTop (a := 1)]
      exact x_log_x_atTop

theorem prime_between {ε : ℝ} (hε : 0 < ε) :
    ∀ᶠ x : ℝ in atTop, ∃ p : ℕ, Nat.Prime p ∧ x < p ∧ p < (1 + ε) * x := by
  have squeeze := tendsto_by_squeeze (ε/2) (by linarith)
  rw [Filter.tendsto_iff_forall_eventually_mem] at squeeze
  specialize squeeze (Set.Ici 1) (by exact Ici_mem_atTop 1)
  simp only [Set.mem_Ici, eventually_atTop, ge_iff_le] at squeeze
  obtain ⟨a, ha⟩ := squeeze
  rw [eventually_atTop]
  use (max a 1)
  intro b hb
  rw [ge_iff_le, sup_le_iff] at hb
  specialize ha b hb.1

  have val_lt: (⌊b⌋₊.primeCounting : ℝ) < ⌊(1 + ε/2) * b⌋₊.primeCounting := by linarith
  norm_cast at val_lt

  have jump := prime_in_gap b ((1 + ε/2) * b) (by linarith) val_lt
  obtain ⟨p, hp, b_lt_p, p_le⟩ := jump
  have p_lt: p < (1 + ε) * b := by
    linarith
  use p

/-%%
\begin{proof}
\uses{pi_alt}
Use Corollary \ref{pi_alt} to show that $\pi((1+\eps)x) - \pi(x)$ goes to infinity as $x \to \infty$.
\end{proof}
%%-/

/-%%
\begin{proposition}\label{mun}\lean{sum_mobius_div_self_le}\leanok
We have $|\sum_{n \leq x} \frac{\mu(n)}{n}| \leq 1$.
\end{proposition}
%%-/
theorem sum_mobius_div_self_le (N : ℕ) : |∑ n ∈ range N, μ n / (n : ℚ)| ≤ 1 := by
  cases N with
  | zero => simp only [range_zero, sum_empty, abs_zero, zero_le_one]
  | succ N =>
  /- simple cases -/
  by_cases hN : 1 ≤ N; swap
  · simp only [not_le, lt_one_iff] at hN
    subst hN
    simp
  /- annoying case -/
  have h_sum : 1 = ∑ d ∈ range (N + 1), (μ d : ℚ) * (N / d : ℕ) := by calc
    (1 : ℚ) = ∑ m ∈ Icc 1 N, ∑ d ∈ m.divisors, μ d := by
      have {x : ℕ} (hx : x ∈ Ioc 1 N) : ∑ d ∈ divisors x, μ d = 0 := by
        rw [mem_Ioc] at hx
        rw [← coe_mul_zeta_apply, moebius_mul_coe_zeta, one_apply]
        omega
      rw [Icc_eq_cons_Ioc hN, Finset.sum_cons, divisors_one, sum_singleton, moebius_apply_one,
        sum_congr rfl (fun _ ↦ this), sum_const, smul_zero, add_zero, Int.cast_one]
    _ = ∑ d ∈ range (N + 1), μ d * (N / d) := by
      simp_rw [← coe_mul_zeta_apply, ArithmeticFunction.sum_Icc_mul_zeta, nsmul_eq_mul, mul_comm]
      rw [range_eq_Ico, ← Finset.insert_Ico_succ_left_eq_Ico (succ_pos _),
        sum_insert (by simp), ArithmeticFunction.map_zero, mul_zero, zero_add]
      rfl
    _ = ∑ d ∈ range (N + 1), (μ d : ℚ) * (N / d : ℕ) := by
      norm_num [Int.cast_sum]
      rfl

  /- rewrite Nat division (N / d) as ⌊N / d⌋ -/
  rw [sum_congr rfl (g := fun d ↦ (μ d : ℚ) * ⌊(N : ℚ) / (d : ℚ)⌋)] at h_sum
  swap
  · intros
    rw [show (N : ℚ) = ((N : ℤ) : ℚ) by norm_cast, Rat.floor_intCast_div_natCast]
    congr

  /- Next, we establish bounds for the error term -/
  have hf' (d : ℕ) : |Int.fract ((N : ℚ) / d)| < 1 := by
    rw [abs_of_nonneg (Int.fract_nonneg _)]
    exact Int.fract_lt_one _
  have h_bound : |∑ d ∈ range (N + 1), μ d * Int.fract ((N : ℚ) / d)| ≤ N - 1 := by
    /- range (N + 1) → Icc 1 N + part that evals to 0 -/
    rw [range_eq_Ico, ← Finset.insert_Ico_add_one_left_eq_Ico, sum_insert, ArithmeticFunction.map_zero,
      Int.cast_zero, zero_mul, zero_add, Finset.Ico_add_one_right_eq_Icc]
    all_goals simp
    /- Ico 1 (N + 1) → Ico 1 N ∪ {N + 1} that evals to 0 -/
    rw [← Ico_insert_right, sum_insert, div_self, Int.fract_one, mul_zero]
    all_goals simp [hN, Nat.pos_iff_ne_zero.mp hN]
    /- bound sum -/
    have (d : ℕ) : |μ d * Int.fract ((N : ℚ) / d)| ≤ 1 := by
      rw [abs_mul, ← one_mul 1]
      refine mul_le_mul ?_ (hf' _).le (abs_nonneg _) zero_le_one
      norm_cast
      simp [moebius]
      split_ifs <;> simp only [abs_zero, zero_le_one, abs_pow, abs_neg, abs_one, one_pow, le_refl]
    apply (abs_sum_le_sum_abs _ _).trans
    apply (sum_le_sum fun d _ ↦ this d).trans
    all_goals simp [cast_sub hN]

  rw [sum_congr rfl (g := fun d : ℕ ↦ μ d * ((N : ℚ) / d - Int.fract ((N : ℚ) / d)))
    fun d _ ↦ by simp only [Int.fract, sub_sub_self]] at h_sum
  simp_rw (config := {singlePass := true}) [mul_sub] at h_sum
  simp_rw [← mul_comm_div, sum_sub_distrib, ← sum_mul] at h_sum
  rw [eq_sub_iff_add_eq, eq_comm, ← eq_div_iff (by norm_num [Nat.pos_iff_ne_zero.mp hN])] at h_sum

  rw [h_sum, abs_le]
  rw [abs_le, neg_sub] at h_bound
  constructor
  <;> simp only [le_div_iff₀, div_le_iff₀, cast_pos.mpr hN]
  <;> linarith [h_bound.left]

/-%%
\begin{proof}\leanok
From M\"obius inversion $1_{n=1} = \sum_{d|n} \mu(d)$ and summing we have
  $$ 1 = \sum_{d \leq x} \mu(d) \lfloor \frac{x}{d} \rfloor$$
  for any $x \geq 1$. Since $\lfloor \frac{x}{d} \rfloor = \frac{x}{d} - \epsilon_d$ with
  $0 \leq \epsilon_d < 1$ and $\epsilon_x = 0$, we conclude that
  $$ 1 ≥ x \sum_{d \leq x} \frac{\mu(d)}{d} - (x - 1)$$
  and the claim follows.
\end{proof}
%%-/

/-%%
\begin{proposition}[M\"obius form of prime number theorem]\label{mu-pnt}\lean{mu_pnt}\leanok  We have $\sum_{n \leq x} \mu(n) = o(x)$.
\end{proposition}
%%-/

theorem mu_pnt : (fun x : ℝ ↦ ∑ n ∈ range ⌊x⌋₊, μ n) =o[atTop] fun x ↦ x := by sorry

/-%%
\begin{proof}
\uses{mun, WeakPNT}
From the Dirichlet convolution identity
  $$ \mu(n) \log n = - \sum_{d|n} \mu(d) \Lambda(n/d)$$
and summing we obtain
$$ \sum_{n \leq x} \mu(n) \log n = - \sum_{d \leq x} \mu(d) \sum_{m \leq x/d} \Lambda(m).$$
For any $\eps>0$, we have from the prime number theorem that
$$ \sum_{m \leq x/d} \Lambda(m) = x/d + O(\eps x/d) + O_\eps(1)$$
(divide into cases depending on whether $x/d$ is large or small compared to $\eps$).
We conclude that
$$ \sum_{n \leq x} \mu(n) \log n = - x \sum_{d \leq x} \frac{\mu(d)}{d} + O(\eps x \log x) + O_\eps(x).$$
Applying \eqref{mun} we conclude that
$$ \sum_{n \leq x} \mu(n) \log n = O(\eps x \log x) + O_\eps(x).$$
and hence
$$ \sum_{n \leq x} \mu(n) \log x = O(\eps x \log x) + O_\eps(x) + O( \sum_{n \leq x} (\log x - \log n) ).$$
From Stirling's formula one has
$$  \sum_{n \leq x} (\log x - \log n) = O(x)$$
thus
$$ \sum_{n \leq x} \mu(n) \log x = O(\eps x \log x) + O_\eps(x)$$
and thus
$$ \sum_{n \leq x} \mu(n) = O(\eps x) + O_\eps(\frac{x}{\log x}).$$
Sending $\eps \to 0$ we obtain the claim.
\end{proof}
%%-/


/-%%
\begin{proposition}\label{lambda-pnt}\lean{lambda_pnt}\leanok
We have $\sum_{n \leq x} \lambda(n) = o(x)$.
\end{proposition}
%%-/

theorem lambda_pnt : (fun x : ℝ ↦ ∑ n ∈ range ⌊x⌋₊, (-1)^(Ω n)) =o[atTop] fun x ↦ x := by
  sorry

/-%%
\begin{proof}
\uses{mu-pnt}
From the identity
  $$ \lambda(n) = \sum_{d^2|n} \mu(n/d^2)$$
and summing, we have
$$ \sum_{n \leq x} \lambda(n) = \sum_{d \leq \sqrt{x}} \sum_{n \leq x/d^2} \mu(n).$$
For any $\eps>0$, we have from Proposition \ref{mu-pnt} that
$$ \sum_{n \leq x/d^2} \mu(n) = O(\eps x/d^2) + O_\eps(1)$$
and hence on summing in $d$
$$ \sum_{n \leq x} \lambda(n) = O(\eps x) + O_\eps(x^{1/2}).$$
Sending $\eps \to 0$ we obtain the claim.
\end{proof}

%%-/

/-%%
\begin{proposition}[Alternate M\"obius form of prime number theorem]\label{mu-pnt-alt}\lean{mu_pnt_alt}\leanok  We have $\sum_{n \leq x} \mu(n)/n = o(1)$.
\end{proposition}
%%-/

theorem mu_pnt_alt : (fun x : ℝ ↦ ∑ n ∈ range ⌊x⌋₊, (μ n : ℝ) / n) =o[atTop] fun x ↦ (1 : ℝ) := by
  sorry

/-%%
\begin{proof}
\uses{mu-pnt}
As in the proof of Theorem \ref{mun}, we have
  $$ 1 = \sum_{d \leq x} \mu(d) \lfloor \frac{x}{d} \rfloor$$
  $$ = x \sum_{d \leq x} \frac{\mu(d)}{d} - \sum_{d \leq x} \mu(d) \{ \frac{x}{d} \}$$
so it will suffice to show that
$$ \sum_{d \leq x} \mu(d) \{ \frac{x}{d} \} = o(x).$$
Let $N$  be a natural number.  It suffices to show that
$$ \sum_{d \leq x} \mu(d) \{ \frac{x}{d} \} = O(x/N).$$
if $x$ is large enough depending on $N$.
We can split the left-hand side as the sum of
$$ \sum_{d \leq x/N} \mu(d) \{ \frac{x}{d} \} $$
and
$$ \sum_{j=1}^{N-1} \sum_{x/(j+1) < d \leq x/j} \mu(d) (x/d - j).$$
The first term is clearly $O(x/N)$.  For the second term, we can use Theorem \ref{mu-pnt} and summation by parts (using the fact that $x/d-j$ is monotone and bounded) to find that
$$ \sum_{x/(j+1) < d \leq x/j} \mu(d) (x/d - j) = o(x)$$
for any given $j$, so in particular
$$ \sum_{x/(j+1) < d \leq x/j} \mu(d) (x/d - j) = O(x/N^2)$$
for all $j=1,\dots,N-1$ if $x$ is large enough depending on $N$.  Summing all the bounds, we obtain the claim.
\end{proof}
%%-/

/-%%
\section{Consequences of the PNT in arithmetic progressions}

\begin{theorem}[Prime number theorem in AP]\label{chebyshev_asymptotic_pnt}\lean{chebyshev_asymptotic_pnt}\leanok  If $a\ (q)$ is a primitive residue class, then one has
  $$ \sum_{p \leq x: p = a\ (q)} \log p = \frac{x}{\phi(q)} + o(x).$$
\end{theorem}
%%-/

proof_wanted chebyshev_asymptotic_pnt {q:ℕ} {a:ℕ} (hq: q ≥ 1) (ha: Nat.Coprime a q) (ha': a < q) :
    (fun x ↦ ∑ p ∈ (filter Nat.Prime (Iic ⌊x⌋₊)), if (p % q = a) then log p else 0) ~[atTop] (fun x ↦ x / (Nat.totient q))

/-%%
\begin{proof}
\uses{chebyshev_asymptotic}
This is a routine modification of the proof of Theorem \ref{chebyshev_asymptotic}.
\end{proof}
%%-/

/-%%
\begin{corollary}[Dirichlet's theorem]\label{dirichlet_thm}\lean{dirichlet_thm}\leanok  Any primitive residue class contains an infinite number of primes.
\end{corollary}
%%-/

proof_wanted dirichlet_thm {q:ℕ} {a:ℕ} (hq: q ≥ 1) (ha: Nat.Coprime a q) (ha': a < q) : Infinite { p // p.Prime ∧ p % q = a }

/-%%
\begin{proof}
\uses{chebyshev_asymptotic_pnt}
If this were not the case, then the sum $\sum_{p \leq x: p = a\ (q)} \log p$ would be bounded in $x$, contradicting Theorem \ref{chebyshev_asymptotic_pnt}.
\end{proof}
-/

/-%%
\section{Consequences of the Chebotarev density theorem}

%%-/

/-%%
\begin{lemma}[Cyclotomic Chebotarev]\label{Chebotarev-cyclic}  For any $a$ coprime to $m$,
$$ \sum_{N \mathfrak{p} \leq x; N \mathfrak{p} = a\ (m)} \log N \mathfrak{p}  =
\frac{1}{|G|} \sum_{N \mathfrak{p} \leq x} \log N \mathfrak{p}.$$
\end{lemma}
%%-/

/-%%
\begin{proof}\uses{Dedekind-PNT, WeakPNT_AP} This should follow from Lemma \ref{Dedekind-PNT} by a Fourier expansion.
\end{proof}
%%-/


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/PrimeNumberTheoremAnd/Fourier.lean <==
import Mathlib.Analysis.Distribution.SchwartzSpace
import Mathlib.MeasureTheory.Integral.IntegralEqImproper
import Mathlib.Topology.ContinuousMap.Bounded.Basic
import Mathlib.Order.Filter.ZeroAndBoundedAtFilter
import Mathlib.Analysis.Fourier.FourierTransformDeriv
import PrimeNumberTheoremAnd.Sobolev

open FourierTransform Real Complex MeasureTheory Filter Topology BoundedContinuousFunction SchwartzMap VectorFourier BigOperators

local instance {E : Type*} : Coe (E → ℝ) (E → ℂ) := ⟨fun f n => f n⟩

section lemmas

@[simp]
theorem nnnorm_eq_of_mem_circle (z : Circle) : ‖z.val‖₊ = 1 := NNReal.coe_eq_one.mp (by simp)

@[simp]
theorem nnnorm_circle_smul (z : Circle) (s : ℂ) : ‖z • s‖₊ = ‖s‖₊ := by
  simp [show z • s = z.val * s from rfl]

noncomputable def e (u : ℝ) : ℝ →ᵇ ℂ where
  toFun v := 𝐞 (-v * u)
  map_bounded' := ⟨2, fun x y => (dist_le_norm_add_norm _ _).trans (by simp [one_add_one_eq_two])⟩

@[simp] lemma e_apply (u : ℝ) (v : ℝ) : e u v = 𝐞 (-v * u) := rfl

theorem hasDerivAt_e {u x : ℝ} : HasDerivAt (e u) (-2 * π * u * I * e u x) x := by
  have l2 : HasDerivAt (fun v => -v * u) (-u) x := by simpa only [neg_mul_comm] using hasDerivAt_mul_const (-u)
  convert (hasDerivAt_fourierChar (-x * u)).scomp x l2 using 1
  simp ; ring

lemma fourierIntegral_deriv_aux2 (e : ℝ →ᵇ ℂ) {f : ℝ → ℂ} (hf : Integrable f) : Integrable (⇑e * f) :=
  hf.bdd_mul e.continuous.aestronglyMeasurable ⟨_, e.norm_coe_le_norm⟩

@[simp] lemma F_neg {f : ℝ → ℂ} {u : ℝ} : 𝓕 (fun x => -f x) u = - 𝓕 f u := by
  simp [fourierIntegral_eq, integral_neg]

@[simp] lemma F_add {f g : ℝ → ℂ} (hf : Integrable f) (hg : Integrable g) (x : ℝ) :
    𝓕 (fun x => f x + g x) x = 𝓕 f x + 𝓕 g x := by
  have : Continuous fun p : ℝ × ℝ ↦ ((innerₗ ℝ) p.1) p.2 := continuous_inner
  have := fourierIntegral_add continuous_fourierChar this hf hg
  exact congr_fun this x

@[simp] lemma F_sub {f g : ℝ → ℂ} (hf : Integrable f) (hg : Integrable g) (x : ℝ) :
    𝓕 (fun x => f x - g x) x = 𝓕 f x - 𝓕 g x := by
  simpa [sub_eq_add_neg, Pi.neg_def] using F_add hf hg.neg x

@[simp] lemma F_mul {f : ℝ → ℂ} {c : ℂ} {u : ℝ} : 𝓕 (fun x => c * f x) u = c * 𝓕 f u := by
  simp [fourierIntegral_real_eq, ← integral_const_mul] ; congr ; ext
  simp [Real.fourierChar, Circle.exp, ← smul_mul_assoc, mul_smul_comm]

end lemmas

theorem fourierIntegral_self_add_deriv_deriv (f : W21) (u : ℝ) :
    (1 + u ^ 2) * 𝓕 f u = 𝓕 (fun u => f u - (1 / (4 * π ^ 2)) * deriv^[2] f u) u := by
  have l1 : Integrable (fun x => (((π : ℂ) ^ 2)⁻¹ * 4⁻¹) * deriv (deriv f) x) := by
    apply Integrable.const_mul ; simpa [iteratedDeriv_succ] using f.integrable le_rfl
  have l4 : Differentiable ℝ f := f.differentiable
  have l5 : Differentiable ℝ (deriv f) := f.deriv.differentiable
  simp [f.hf, l1, add_mul, Real.fourierIntegral_deriv f.hf' l5 f.hf'', Real.fourierIntegral_deriv f.hf l4 f.hf']
  field_simp [pi_ne_zero] ; ring_nf ; simp

@[simp] lemma deriv_ofReal : deriv ofReal = fun _ => 1 := by
  ext x ; exact ((hasDerivAt_id x).ofReal_comp).deriv


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/PrimeNumberTheoremAnd/Mathlib/Analysis/Asymptotics/Asymptotics.lean <==
import Mathlib.Analysis.Asymptotics.Lemmas
import Mathlib.Topology.Order.Compact

open Filter Topology

namespace Asymptotics

variable {α : Type*} {β : Type*} {E : Type*} {F : Type*} {G : Type*} {E' : Type*}
  {F' : Type*} {G' : Type*} {E'' : Type*} {F'' : Type*} {G'' : Type*} {R : Type*}
  {R' : Type*} {𝕜 : Type*} {𝕜' : Type*}

variable [Norm E] [Norm F] [Norm G]

variable [SeminormedAddCommGroup E'] [SeminormedAddCommGroup F'] [SeminormedAddCommGroup G']
  [NormedAddCommGroup E''] [NormedAddCommGroup F''] [NormedAddCommGroup G''] [SeminormedRing R]
  [SeminormedRing R']


theorem isLittleO_const_id_cocompact [ProperSpace F'']
    (c : E'') : (fun _x : F'' => c) =o[cocompact F''] id :=
  isLittleO_const_left.2 <| Or.inr tendsto_norm_cocompact_atTop

-- to replace existing `isLittleO_const_id_atTop`
theorem isLittleO_const_id_atTop2 [LinearOrder F''] [NoMaxOrder F''] [ClosedIciTopology F'']
    [ProperSpace F''] (c : E'') : (fun _x : F'' => c) =o[atTop] id :=
 (isLittleO_const_id_cocompact c).mono atTop_le_cocompact

-- to replace existing `isLittleO_const_id_atBot`
theorem isLittleO_const_id_atBot2 [LinearOrder F''] [NoMinOrder F''] [ClosedIicTopology F'']
    [ProperSpace F''] (c : E'') : (fun _x : F'' => c) =o[atBot] id :=
  (isLittleO_const_id_cocompact c).mono atBot_le_cocompact

theorem _root_.Filter.Eventually.natCast {f : ℝ → Prop} (hf : ∀ᶠ x in atTop, f x) : ∀ᶠ n : ℕ in atTop, f n :=
  tendsto_natCast_atTop_atTop.eventually hf

theorem IsBigO.natCast {f g : ℝ → E} (h : f =O[atTop] g) :
    (fun n : ℕ => f n) =O[atTop] fun n : ℕ => g n :=
  h.comp_tendsto tendsto_natCast_atTop_atTop

end Asymptotics


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/PrimeNumberTheoremAnd/Mathlib/Analysis/SpecialFunctions/Log/Basic.lean <==
import Mathlib.Algebra.Order.Floor.Defs
import Mathlib.Algebra.Order.Floor.Ring
import Mathlib.Algebra.Order.Floor.Semiring
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Analysis.SpecialFunctions.Pow.Continuity

open Filter Real

/-- log^b x / x^a goes to zero at infinity if a is positive. -/
theorem Real.tendsto_pow_log_div_pow_atTop (a : ℝ) (b : ℝ) (ha : 0 < a) :
    Filter.Tendsto (fun x ↦ log x ^ b / x^a) Filter.atTop (nhds 0) := by
  convert squeeze_zero' (f := fun x ↦ log x ^ b / x^a) (g := fun x ↦ (log x ^ ⌈ b/a ⌉₊ / x)^a ) (t₀ := atTop) ?_ ?_ ?_
  · simp
    use 1
    intro x hx
    apply div_nonneg <;> apply Real.rpow_nonneg
    · exact log_nonneg hx
    linarith
  · simp
    use exp 1
    intro x hx
    have h0 : 0 < x := by
      apply lt_of_lt_of_le (exp_pos 1) hx
    have h1 : 1 ≤ log x := by
      rwa [le_log_iff_exp_le h0]
    rw [div_rpow _ (le_of_lt h0)]
    · rw [div_le_div_iff_of_pos_right (rpow_pos_of_pos h0 _), ← rpow_natCast, ← rpow_mul (zero_le_one.trans h1)]
      apply rpow_le_rpow_of_exponent_le h1
      rw [← div_le_iff₀ ha]
      exact Nat.le_ceil _
    apply pow_nonneg (by linarith)
  rw [(zero_rpow (_root_.ne_of_lt ha).symm).symm]
  apply Tendsto.rpow_const
  · have := tendsto_pow_log_div_mul_add_atTop 1 0 ⌈b/a⌉₊ zero_ne_one.symm
    simp at this
    exact this
  right
  exact le_of_lt ha


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/ArithmeticFunction.lean <==
import Mathlib.Data.Nat.Factorization.Basic
import Mathlib.NumberTheory.ArithmeticFunction

open ArithmeticFunction BigOperators Nat Finset

theorem ArithmeticFunction.sum_range_mul_zeta
    {R : Type*} [Semiring R] (f : ArithmeticFunction R) (N : ℕ) :
    ∑ d ∈ range (N + 1), (f * ζ) d = ∑ d ∈ range (N + 1), (N / d) • f d := by
  calc
    ∑ d ∈ range (N + 1), (f * ζ) d
      = ∑ d ∈ (range (N + 1) ×ˢ range (N + 1)).filter (fun d ↦ d.snd ∈ divisors d.fst),
        f d.snd := by
      simp_rw [sum_filter, sum_product]
      apply sum_congr rfl (fun x hx ↦ ?_)
      rw [← sum_filter, sum_congr (s₂ := divisors x) ?_ fun _ _ ↦ rfl, coe_mul_zeta_apply]
      refine Subset.antisymm ?_ ?_ <;> intro d hd
      · exact (mem_filter.mp hd).right
      · have h : d ≤ x := by
          rw [divisors, mem_filter] at hd
          exact lt_succ.mp (mem_Ico.mp hd.left).right
        exact mem_filter.mpr ⟨mem_range.mpr (lt_of_le_of_lt h <| mem_range.mp hx), hd⟩
    _ = ∑ d ∈ range (N + 1), ∑ _m ∈ (range (N + 1)).filter (d ∈ divisors ·), f d := by
      rw [sum_filter, sum_product_right]
      refine sum_congr rfl (fun y _ ↦ by simp only [← sum_filter])
    _ = ∑ d ∈ range (N + 1), (N / d) • f d := by
      rw [sum_congr rfl fun y _ ↦ ?_]
      rw [sum_const]
      congr
      simp_rw [mem_divisors, and_comm (b := _ ≠ 0), ← filter_filter]
      have : (range (N + 1)).filter (· ≠ 0) = Ioc 0 N := by
        ext a
        rw [mem_filter, mem_Ioc, mem_range, pos_iff_ne_zero, lt_succ, and_comm]
      rw [this, Nat.Ioc_filter_dvd_card_eq_div]

theorem ArithmeticFunction.sum_Icc_mul_zeta
    {R : Type*} [Semiring R] (f : ArithmeticFunction R) (N : ℕ) :
    ∑ d ∈ Icc 1 N, (f * ζ) d = ∑ d ∈ Icc 1 N, (N / d) • f d := by
  have := sum_range_mul_zeta f N
  rw [range_eq_Ico, ← Finset.insert_Ico_add_one_left_eq_Ico, sum_insert, sum_insert] at this
  · simp only [map_zero, zero_add, Ico_add_one_right_eq_Icc, Nat.div_zero, smul_zero] at this
    rw [this]
  all_goals simp


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/AuxResults.lean <==
/-
Copyright (c) 2023 Arend Mellendijk. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Author: Arend Mellendijk

! This file was ported from Lean 3 source module aux_results
-/
import Mathlib.Algebra.Order.Antidiag.Nat
import Mathlib.Analysis.Asymptotics.Lemmas
import Mathlib.Analysis.SpecialFunctions.Integrals.Basic
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Analysis.SpecialFunctions.NonIntegrable
import Mathlib.Analysis.SumIntegralComparisons
import Mathlib.Data.Nat.Prime.Basic
import Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic
import Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus
import Mathlib.MeasureTheory.Integral.IntervalIntegral.IntegrationByParts
import Mathlib.NumberTheory.ArithmeticFunction

noncomputable section

open scoped BigOperators ArithmeticFunction

open Nat ArithmeticFunction Finset


namespace ArithmeticFunction.IsMultiplicative

variable {R : Type*}

theorem prod_factors_of_mult (f : ArithmeticFunction ℝ) (h_mult : ArithmeticFunction.IsMultiplicative f) {l : ℕ} (hl : Squarefree l) :
    ∏ a ∈ l.primeFactors, f a = f l := by
  rw [←IsMultiplicative.map_prod_of_subset_primeFactors h_mult l _ Finset.Subset.rfl,
    Nat.prod_primeFactors_of_squarefree hl]

end ArithmeticFunction.IsMultiplicative

namespace Aux
theorem sum_over_dvd_ite {α : Type _} [Ring α] {P : ℕ} (hP : P ≠ 0) {n : ℕ} (hn : n ∣ P)
    {f : ℕ → α} : ∑ d ∈ n.divisors, f d = ∑ d ∈ P.divisors, if d ∣ n then f d else 0 :=
  by
  rw [←Finset.sum_filter, Nat.divisors_filter_dvd_of_dvd hP hn]

theorem ite_sum_zero {p : Prop} [Decidable p] (s : Finset ℕ) (f : ℕ → ℝ) :
    (if p then (∑ x ∈ s, f x) else 0) = ∑ x ∈ s, if p then f x else 0 := by
  split_ifs <;> simp

theorem conv_lambda_sq_larger_sum (f : ℕ → ℕ → ℕ → ℝ) (n : ℕ) :
    (∑ d ∈ n.divisors,
        ∑ d1 ∈ d.divisors,
          ∑ d2 ∈ d.divisors, if d = Nat.lcm d1 d2 then f d1 d2 d else 0) =
      ∑ d ∈ n.divisors,
        ∑ d1 ∈ n.divisors,
          ∑ d2 ∈ n.divisors, if d = Nat.lcm d1 d2 then f d1 d2 d else 0 := by
  apply sum_congr rfl; intro d hd
  rw [mem_divisors] at hd
  simp_rw [←Nat.divisors_filter_dvd_of_dvd hd.2 hd.1, sum_filter, ←ite_and, ite_sum_zero, ←ite_and]
  congr with d1
  congr with d2
  congr
  rw [eq_iff_iff]
  refine ⟨fun ⟨_, _, h⟩ ↦ h, ?_⟩
  rintro rfl
  exact ⟨Nat.dvd_lcm_left d1 d2, Nat.dvd_lcm_right d1 d2, rfl⟩

theorem moebius_inv_dvd_lower_bound (l m : ℕ) (hm : Squarefree m) :
    (∑ d ∈ m.divisors, if l ∣ d then (μ d:ℤ) else 0) = if l = m then (μ l:ℤ) else 0 := by
  have hm_pos : 0 < m := Nat.pos_of_ne_zero hm.ne_zero
  revert hm
  revert m
  apply (ArithmeticFunction.sum_eq_iff_sum_smul_moebius_eq_on {n | Squarefree n} (fun _ _ => Squarefree.squarefree_of_dvd)).mpr
  intro m hm_pos hm
  rw [sum_divisorsAntidiagonal' (f:= fun x y => μ x • if l=y then μ l else 0)]--
  by_cases hl : l ∣ m
  · rw [if_pos hl, sum_eq_single l]
    · have hmul : m / l * l = m := Nat.div_mul_cancel hl
      rw [if_pos rfl, smul_eq_mul, ←isMultiplicative_moebius.map_mul_of_coprime,
        hmul]

      apply coprime_of_squarefree_mul; rw [hmul]; exact hm
    · intro d _ hdl; rw [if_neg hdl.symm, smul_zero]
    · intro h; rw[mem_divisors] at h; exfalso; exact h ⟨hl, (Nat.ne_of_lt hm_pos).symm⟩
  · rw [if_neg hl, sum_eq_zero]; intro d hd
    rw [if_neg, smul_zero]
    by_contra h; rw [←h] at hd; exact hl (dvd_of_mem_divisors hd)


theorem moebius_inv_dvd_lower_bound' {P : ℕ} (hP : Squarefree P) (l m : ℕ) (hm : m ∣ P) :
    (∑ d ∈ P.divisors, if l ∣ d ∧ d ∣ m then μ d else 0) = if l = m then μ l else 0 := by
  rw [←moebius_inv_dvd_lower_bound _ _ (Squarefree.squarefree_of_dvd hm hP),
    sum_over_dvd_ite hP.ne_zero hm]
  simp_rw[ite_and, ←sum_filter, filter_comm]

theorem moebius_inv_dvd_lower_bound_real {P : ℕ} (hP : Squarefree P) (l m : ℕ) (hm : m ∣ P) :
    (∑ d ∈ P.divisors, if l ∣ d ∧ d ∣ m then (μ d : ℝ) else 0) = if l = m then (μ l : ℝ) else 0 := by
  norm_cast
  apply moebius_inv_dvd_lower_bound' hP l m hm

theorem multiplicative_zero_of_zero_dvd (f : ArithmeticFunction ℝ) (h_mult : IsMultiplicative f) {m n : ℕ}
    (h_sq : Squarefree n) (hmn : m ∣ n) (h_zero : f m = 0) : f n = 0 := by
  rcases hmn with ⟨k, rfl⟩
  simp only [MulZeroClass.zero_mul, h_mult.map_mul_of_coprime (coprime_of_squarefree_mul h_sq),
    h_zero]

theorem div_mult_of_dvd_squarefree (f : ArithmeticFunction ℝ) (h_mult : IsMultiplicative f) (l d : ℕ) (hdl : d ∣ l)
    (hl : Squarefree l) (hd : f d ≠ 0) : f l / f d = f (l / d) := by
  apply div_eq_of_eq_mul hd
  rw [← h_mult.right, Nat.div_mul_cancel hdl]
  apply coprime_of_squarefree_mul
  convert hl
  exact Nat.div_mul_cancel hdl

theorem inv_sub_antitoneOn_gt
    {R : Type*} [Field R] [LinearOrder R] [IsStrictOrderedRing R] (c : R) :
    AntitoneOn (fun x:R ↦ (x-c)⁻¹) (Set.Ioi c) := by
  refine antitoneOn_iff_forall_lt.mpr ?_
  intro a ha b hb hab
  rw [Set.mem_Ioi] at ha hb
  gcongr; linarith

theorem inv_sub_antitoneOn_Icc
    {R : Type*} [Field R] [LinearOrder R] [IsStrictOrderedRing R]
    (a b c : R) (ha : c < a) :
    AntitoneOn (fun x ↦ (x-c)⁻¹) (Set.Icc a b) := by
  by_cases hab : a ≤ b
  · exact inv_sub_antitoneOn_gt c |>.mono <| (Set.Icc_subset_Ioi_iff hab).mpr ha
  · simp [hab, Set.Subsingleton.antitoneOn]

theorem inv_antitoneOn_pos {R : Type*} [Field R] [LinearOrder R] [IsStrictOrderedRing R] :
    AntitoneOn (fun x:R ↦ x⁻¹) (Set.Ioi 0) := by
  convert inv_sub_antitoneOn_gt (R:=R) 0; ring

theorem inv_antitoneOn_Icc {R : Type*} [Field R] [LinearOrder R] [IsStrictOrderedRing R]
    (a b : R) (ha : 0 < a) :
    AntitoneOn (fun x ↦ x⁻¹) (Set.Icc a b) := by
  convert inv_sub_antitoneOn_Icc a b 0 ha; ring

theorem log_add_one_le_sum_inv (n : ℕ) :
    Real.log ↑(n+1) ≤ ∑ d ∈ Finset.Icc 1 n, (d:ℝ)⁻¹ := by
  calc _ = ∫ x in (1)..↑(n+1), x⁻¹ := ?_
       _ = ∫ x in (1:ℕ)..↑(n+1), x⁻¹ := ?_
       _ ≤ _ := ?_
  · rw[integral_inv (by simp[(show ¬ (1:ℝ) ≤ 0 by norm_num)] )]; congr; ring
  · congr; norm_num
  · apply AntitoneOn.integral_le_sum_Ico (by norm_num)
    apply inv_antitoneOn_Icc
    norm_num

theorem log_le_sum_inv (y : ℝ) (hy : 1 ≤ y) :
    Real.log y ≤ ∑ d ∈ Finset.Icc 1 (⌊y⌋₊), (d:ℝ)⁻¹ := by
  calc _ ≤ Real.log ↑(Nat.floor y + 1) := ?_
       _ ≤ _ := ?_
  · gcongr
    apply (le_ceil y).trans
    norm_cast
    exact ceil_le_floor_add_one y
  · apply log_add_one_le_sum_inv

theorem sum_inv_le_log (n : ℕ) (hn : 1 ≤ n) :
    ∑ d ∈ Finset.Icc 1 n, (d : ℝ)⁻¹ ≤ 1 + Real.log ↑n :=
  by
  rw [← Finset.sum_erase_add (Icc 1 n) _ (by simp [hn] : 1 ∈ Icc 1 n), add_comm]
  gcongr
  · norm_num
  simp only [Icc_erase_left]
  calc
    ∑ d ∈ Ico 2 (n + 1), (d : ℝ)⁻¹ = ∑ d ∈ Ico 2 (n + 1), (↑(d + 1) - 1)⁻¹ := ?_
    _ ≤ ∫ x in (2).. ↑(n + 1), (x - 1)⁻¹  := ?_
    _ = Real.log ↑n := ?_
  · congr; norm_num;
  · apply @AntitoneOn.sum_le_integral_Ico 2 (n + 1) fun x : ℝ => (x - 1)⁻¹
    · linarith [hn]
    apply inv_sub_antitoneOn_Icc; norm_num
  rw [intervalIntegral.integral_comp_sub_right _ 1, integral_inv]
  · norm_num
  norm_num; simp[hn, show (0:ℝ) < 1 by norm_num]

theorem sum_inv_le_log_real (y : ℝ) (hy : 1 ≤ y) :
    ∑ d ∈ Finset.Icc 1 (⌊y⌋₊), (d:ℝ)⁻¹ ≤ 1 + Real.log y := by
  trans (1 + Real.log (⌊y⌋₊))
  · apply sum_inv_le_log (⌊y⌋₊)
    apply le_floor; norm_cast
  gcongr
  · norm_cast; apply Nat.lt_of_succ_le; apply le_floor; norm_cast
  · apply floor_le; linarith

-- Lemma 3.1 in Heath-Brown's notes
theorem sum_pow_cardDistinctFactors_div_self_le_log_pow {P k : ℕ} (x : ℝ) (hx : 1 ≤ x)
    (hP : Squarefree P) :
    (∑ d ∈ P.divisors, if d ≤ x then (k:ℝ) ^ (ω d) / (d : ℝ) else (0 : ℝ))
    ≤ (1 + Real.log x) ^ k := by
  have hx_pos : 0 < x := by
    linarith
  calc
    _ = ∑ d ∈ P.divisors,
          ∑ a ∈ Fintype.piFinset fun _i : Fin k => P.divisors,
            if ∏ i, a i = d ∧ d ∣ P then if ↑d ≤ x then (d : ℝ)⁻¹ else 0 else 0 := ?_
    _ = ∑ a ∈ Fintype.piFinset fun _i : Fin k => P.divisors,
          if ∏ i, a i ∣ P then if ↑(∏ i, a i) ≤ x then ∏ i, (a i : ℝ)⁻¹ else 0 else 0 := ?_
    _ ≤ ∑ a ∈ Fintype.piFinset fun _i : Fin k => P.divisors,
          if ↑(∏ i, a i) ≤ x then ∏ i, (a i : ℝ)⁻¹ else 0 := ?_ -- do we need this one?
    _ ≤ ∑ a ∈ Fintype.piFinset fun _i : Fin k => P.divisors,
          ∏ i, if ↑(a i) ≤ x then (a i : ℝ)⁻¹ else 0 := ?_
    _ = ∏ _i : Fin k, ∑ d ∈ P.divisors, if ↑d ≤ x then (d : ℝ)⁻¹ else 0 := by rw [prod_univ_sum]
    _ = (∑ d ∈ P.divisors, if ↑d ≤ x then (d : ℝ)⁻¹ else 0) ^ k := by rw [prod_const, Finset.card_fin]
    _ ≤ (1 + Real.log x) ^ k := ?_

  · apply sum_congr rfl; intro d hd
    rw [mem_divisors] at hd
    simp_rw [ite_and];
    rw [← sum_filter, Finset.sum_const, ← finMulAntidiag_eq_piFinset_divisors_filter hd.1 hd.2,
      card_finMulAntidiag_of_squarefree <| hP.squarefree_of_dvd hd.1, if_pos hd.1]
    simp only [div_eq_mul_inv, nsmul_eq_mul, cast_pow, mul_ite, mul_zero]
  · rw [sum_comm]; apply sum_congr rfl; intro a _; rw [sum_eq_single (∏ i, a i)]
    · apply if_ctx_congr _ _ (fun _ => rfl)
      · rw [Iff.comm, iff_and_self]; exact fun _ => rfl
      · intro; rw [cast_prod, ← prod_inv_distrib]
    · exact fun d _ hd_ne ↦ if_neg fun h => hd_ne.symm h.1
    · exact fun h ↦ if_neg fun h' => h (mem_divisors.mpr ⟨h'.2, hP.ne_zero⟩)
  · apply sum_le_sum; intro a _
    by_cases h : (∏ i, a i ∣ P)
    · rw [if_pos h]
    rw [if_neg h]
    split_ifs with h'
    · apply prod_nonneg; intro i _; norm_num
    · rfl
  · apply sum_le_sum; intro a ha
    split_ifs with h
    · gcongr with i hi
      rw [if_pos]
      apply le_trans _ h
      norm_cast
      rw [←prod_erase_mul (a:=i) (h:= hi)]
      apply Nat.le_mul_of_pos_left
      rw [Fintype.mem_piFinset] at ha
      apply prod_pos; intro j _; apply pos_of_mem_divisors (ha j)
    · apply prod_nonneg; intro j _
      split_ifs
      · norm_num
      · rfl
  · rw [←sum_filter]
    gcongr
    trans (∑ d ∈ Icc 1 (floor x), (d:ℝ)⁻¹)
    · apply sum_le_sum_of_subset_of_nonneg
      · intro d; rw[mem_filter, mem_Icc]
        intro hd
        constructor
        · rw [Nat.succ_le]; exact pos_of_mem_divisors hd.1
        · rw [le_floor_iff hx_pos.le]
          exact hd.2
      · norm_num
    apply sum_inv_le_log_real
    linarith

theorem sum_pow_cardDistinctFactors_le_self_mul_log_pow {P h : ℕ} (x : ℝ) (hx : 1 ≤ x)
    (hP : Squarefree P) :
    (∑ d ∈ P.divisors, if ↑d ≤ x then (h : ℝ) ^ ω d else (0 : ℝ)) ≤ x * (1 + Real.log x) ^ h := by
  trans (∑ d ∈ P.divisors, x * if ↑d ≤ x then (h : ℝ) ^ ω d / d else (0 : ℝ))
  · simp_rw [mul_ite, mul_zero, ←sum_filter]
    gcongr with i hi
    rw [div_eq_mul_inv, mul_comm _ (i:ℝ)⁻¹, ←mul_assoc]
    trans (1*(h:ℝ)^ω i)
    · rw [one_mul]
    gcongr
    rw [mem_filter] at hi
    rw [←div_eq_mul_inv]
    apply one_le_div (by norm_cast; apply Nat.pos_of_mem_divisors hi.1) |>.mpr hi.2
  rw [←mul_sum];
  gcongr
  apply sum_pow_cardDistinctFactors_div_self_le_log_pow x hx hP


end Aux


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Basic.lean <==
/-
Copyright (c) 2023 Arend Mellendijk. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Author: Arend Mellendijk

! This file was ported from Lean 3 source module sieve
-/
import Mathlib.Algebra.BigOperators.Ring.Finset
import Mathlib.Analysis.Asymptotics.Lemmas
import Mathlib.NumberTheory.ArithmeticFunction
import Mathlib.NumberTheory.SelbergSieve
import PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.AuxResults

noncomputable section

open scoped BigOperators ArithmeticFunction

open Finset Real Nat Aux BoundingSieve

namespace SelbergSieve

variable (s : BoundingSieve)
local notation3 "ν" => BoundingSieve.nu (self := s)
local notation3 "P" => BoundingSieve.prodPrimes (self := s)
local notation3 "a" => BoundingSieve.weights (self := s)
local notation3 "X" => BoundingSieve.totalMass (self := s)
local notation3 "A" => BoundingSieve.support (self := s)
local notation3 "𝒜" => BoundingSieve.multSum (s := s)
local notation3 "R" => BoundingSieve.rem (s := s)

-- S = ∑_{l|P, l≤√y} g(l)
-- Used in statement of the simple form of the selberg bound
def selbergTerms : ArithmeticFunction ℝ :=
  s.nu.pmul (.prodPrimeFactors fun p =>  1 / (1 - ν p))

local notation3 "g" => SelbergSieve.selbergTerms s

theorem selbergTerms_apply (d : ℕ) :
    g d = ν d * ∏ p ∈ d.primeFactors, 1/(1 - ν p) := by
  unfold selbergTerms
  by_cases h : d=0
  · rw [h]; simp
  rw [ArithmeticFunction.pmul_apply, ArithmeticFunction.prodPrimeFactors_apply h]

section UpperBoundSieve

structure UpperBoundSieve where mk ::
  μPlus : ℕ → ℝ
  hμPlus : IsUpperMoebius μPlus

instance ubToμPlus : CoeFun UpperBoundSieve fun _ => ℕ → ℝ where coe ub := ub.μPlus

def IsLowerMoebius (μMinus : ℕ → ℝ) : Prop :=
  ∀ n : ℕ, ∑ d ∈ n.divisors, μMinus d ≤ (if n=1 then 1 else 0)

structure LowerBoundSieve where mk ::
  μMinus : ℕ → ℝ
  hμMinus : IsLowerMoebius μMinus

instance lbToμMinus : CoeFun LowerBoundSieve fun _ => ℕ → ℝ where coe lb := lb.μMinus

end UpperBoundSieve

section SieveLemmas

theorem nu_ne_zero_of_mem_divisors_prodPrimes {d : ℕ} (hd : d ∈ divisors P) : ν d ≠ 0 := by
  apply _root_.ne_of_gt
  rw [mem_divisors] at hd
  apply nu_pos_of_dvd_prodPrimes hd.left

def delta (n : ℕ) : ℝ := if n=1 then 1 else 0

local notation "δ" => delta

theorem siftedSum_as_delta : siftedSum (s := s) = ∑ d ∈ s.support, a d * δ (Nat.gcd P d) :=
  by
  rw [siftedSum_eq_sum_support_mul_ite]
  simp only [delta]

-- Unused ?
theorem nu_lt_self_of_dvd_prodPrimes (d : ℕ) (hdP : d ∣ P) (hd_ne_one : d ≠ 1) : ν d < 1 :=
  nu_lt_one_of_dvd_prodPrimes hdP hd_ne_one

-- Facts about g
@[aesop safe]
theorem selbergTerms_pos (l : ℕ) (hl : l ∣ P) : 0 < g l := by
  rw [selbergTerms_apply]
  apply mul_pos
  · exact nu_pos_of_dvd_prodPrimes hl
  apply prod_pos
  intro p hp
  rw [one_div_pos]
  have hp_prime : p.Prime := prime_of_mem_primeFactors hp
  have hp_dvd : p ∣ P := (Nat.dvd_of_mem_primeFactors hp).trans hl
  linarith only [s.nu_lt_one_of_prime p hp_prime hp_dvd]

theorem selbergTerms_mult : ArithmeticFunction.IsMultiplicative g := by
  unfold selbergTerms
  arith_mult

theorem one_div_selbergTerms_eq_conv_moebius_nu (l : ℕ) (hl : Squarefree l)
    (hnu_nonzero : ν l ≠ 0) : 1 / g l = ∑ d ∈ l.divisors, (μ <| l / d) * (ν d)⁻¹ :=
  by
  rw [selbergTerms_apply]
  simp only [one_div, prod_inv_distrib, mul_inv, inv_inv]
  rw [(s.nu_mult).prodPrimeFactors_one_sub_of_squarefree _ hl]
  rw [mul_sum]
  apply symm
  rw [← Nat.sum_divisorsAntidiagonal' fun d e : ℕ => ↑(μ d) * (ν e)⁻¹]
  rw [Nat.sum_divisorsAntidiagonal fun d e : ℕ => ↑(μ d) * (ν e)⁻¹]
  apply sum_congr rfl; intro d hd
  have hd_dvd : d ∣ l := dvd_of_mem_divisors hd
  rw [←div_mult_of_dvd_squarefree ν s.nu_mult l d (dvd_of_mem_divisors hd) hl, inv_div]
  · ring
  revert hnu_nonzero; contrapose!
  exact multiplicative_zero_of_zero_dvd ν s.nu_mult hl hd_dvd

theorem nu_eq_conv_one_div_selbergTerms (d : ℕ) (hdP : d ∣ P) :
    (ν d)⁻¹ = ∑ l ∈ divisors P, if l ∣ d then 1 / g l else 0 := by
  apply symm
  rw [←sum_filter, Nat.divisors_filter_dvd_of_dvd prodPrimes_ne_zero hdP]
  have hd_pos : 0 < d := Nat.pos_of_ne_zero <| ne_zero_of_dvd_ne_zero prodPrimes_ne_zero hdP
  revert hdP; revert d
  apply (ArithmeticFunction.sum_eq_iff_sum_mul_moebius_eq_on _ (fun _ _ => Nat.dvd_trans)).mpr
  intro l _ hlP
  rw [sum_divisorsAntidiagonal' (f:=fun x y => (μ <| x) * (ν y)⁻¹) (n:=l)]
  apply symm
  exact one_div_selbergTerms_eq_conv_moebius_nu _ l
    (Squarefree.squarefree_of_dvd hlP s.prodPrimes_squarefree)
    (_root_.ne_of_gt <| nu_pos_of_dvd_prodPrimes hlP)

theorem conv_selbergTerms_eq_selbergTerms_mul_nu {d : ℕ} (hd : d ∣ P) :
    (∑ l ∈ divisors P, if l ∣ d then g l else 0) = g d * (ν d)⁻¹ := by
  calc
    (∑ l ∈ divisors P, if l ∣ d then g l else 0) =
        ∑ l ∈ divisors P, if l ∣ d then g (d / l) else 0 := by
      rw [← sum_over_dvd_ite prodPrimes_ne_zero hd,
        ← Nat.sum_divisorsAntidiagonal fun x _ => g x, Nat.sum_divisorsAntidiagonal' fun x _ => g x,
        sum_over_dvd_ite prodPrimes_ne_zero hd]
    _ = g d * ∑ l ∈ divisors P, if l ∣ d then 1 / g l else 0 := by
      rw [mul_sum]; apply sum_congr rfl; intro l hl
      rw [mul_ite_zero]; apply if_ctx_congr Iff.rfl _ (fun _ => rfl); intro h
      rw [← div_mult_of_dvd_squarefree g (selbergTerms_mult s) d l h]
      · ring
      · apply Squarefree.squarefree_of_dvd hd s.prodPrimes_squarefree
      · apply _root_.ne_of_gt; rw [mem_divisors] at hl; apply selbergTerms_pos; exact hl.left
    _ = g d * (ν d)⁻¹ := by rw [← nu_eq_conv_one_div_selbergTerms s d hd]

theorem upper_bound_of_UpperBoundSieve (μPlus : UpperBoundSieve) :
    siftedSum (s := s) ≤ ∑ d ∈ divisors P, μPlus d * multSum (s := s) d :=
  siftedSum_le_sum_of_upperMoebius _ μPlus.hμPlus

theorem siftedSum_le_mainSum_errSum_of_UpperBoundSieve (μPlus : UpperBoundSieve) :
    siftedSum (s := s) ≤ X * mainSum (s := s) μPlus + errSum (s := s) μPlus := by
  apply siftedSum_le_mainSum_errSum_of_upperMoebius _ μPlus.hμPlus

end SieveLemmas

-- Results about Lambda Squared Sieves
section LambdaSquared

def lambdaSquared (weights : ℕ → ℝ) : ℕ → ℝ := fun d =>
  ∑ d1 ∈ d.divisors, ∑ d2 ∈ d.divisors, if d = Nat.lcm d1 d2 then weights d1 * weights d2 else 0

private theorem lambdaSquared_eq_zero_of_support_wlog {w : ℕ → ℝ} {y : ℝ} (hw : ∀ (d : ℕ), ¬d ^ 2 ≤ y → w d = 0)
    {d : ℕ} (hd : ¬↑d ≤ y) (d1 : ℕ) (d2 : ℕ) (h : d = Nat.lcm d1 d2) (hle : d1 ≤ d2) :
    w d1 * w d2 = 0 := by
  rw [hw d2, mul_zero]
  by_contra hyp; apply hd
  apply le_trans _ hyp
  norm_cast
  calc _ ≤ (d1.lcm d2) := by rw [h]
      _ ≤ (d1*d2) := Nat.div_le_self _ _
      _ ≤ _       := ?_
  · rw [sq]; gcongr

theorem lambdaSquared_eq_zero_of_support (w : ℕ → ℝ) (y : ℝ)
    (hw : ∀ d : ℕ, ¬d ^ 2 ≤ y → w d = 0) (d : ℕ) (hd : ¬d ≤ y) :
    lambdaSquared w d = 0 := by
  dsimp only [lambdaSquared]
  by_cases hy : 0 ≤ y
  swap
  · push_neg at hd hy
    have : ∀ d' : ℕ, w d' = 0 := by
      intro d'; apply hw
      have : (0:ℝ) ≤ (d') ^ 2 := by norm_num
      linarith
    apply sum_eq_zero; intro d1 _
    apply sum_eq_zero; intro d2 _
    rw [this d1, this d2]
    simp only [mul_zero, ite_self]
  apply sum_eq_zero; intro d1 _; apply sum_eq_zero; intro d2 _
  split_ifs with h
  swap
  · rfl
  rcases Nat.le_or_le d1 d2 with hle | hle
  · apply lambdaSquared_eq_zero_of_support_wlog hw hd d1 d2 h hle
  · rw[mul_comm]
    apply lambdaSquared_eq_zero_of_support_wlog hw hd d2 d1 (Nat.lcm_comm d1 d2 ▸ h) hle

theorem upperMoebius_of_lambda_sq (weights : ℕ → ℝ) (hw : weights 1 = 1) :
    IsUpperMoebius <| lambdaSquared weights := by
  dsimp [IsUpperMoebius, lambdaSquared]
  intro n
  have h_sq :
    (∑ d ∈ n.divisors, ∑ d1 ∈ d.divisors, ∑ d2 ∈ d.divisors,
      if d = Nat.lcm d1 d2 then weights d1 * weights d2 else 0) =
      (∑ d ∈ n.divisors, weights d) ^ 2 := by
    rw [sq, mul_sum, conv_lambda_sq_larger_sum _ n, sum_comm]
    apply sum_congr rfl; intro d1 hd1
    rw [sum_mul, sum_comm]
    apply sum_congr rfl; intro d2 hd2
    rw [sum_ite_eq_of_mem']
    ring
    rw [mem_divisors, Nat.lcm_dvd_iff]
    exact ⟨⟨dvd_of_mem_divisors hd1, dvd_of_mem_divisors hd2⟩, (mem_divisors.mp hd1).2⟩
  rw [h_sq]
  split_ifs with hn
  · rw [hn]; simp [hw]
  · apply sq_nonneg

-- set_option quotPrecheck false
-- variable (s : Sieve)

-- local notation3 "ν" => Sieve.nu s
-- local notation3 "P" => Sieve.prodPrimes s
-- local notation3 "a" => Sieve.weights s
-- local notation3 "X" => Sieve.totalMass s
-- local notation3 "R" => Sieve.rem s
-- local notation3 "g" => Sieve.selbergTerms s

theorem lambdaSquared_mainSum_eq_quad_form (w : ℕ → ℝ) :
    mainSum (s := s) (lambdaSquared w) =
      ∑ d1 ∈ divisors P, ∑ d2 ∈ divisors P,
        ν d1 * w d1 * ν d2 * w d2 * (ν (d1.gcd d2))⁻¹ := by
  dsimp only [mainSum, lambdaSquared]
  trans (∑ d ∈ divisors P, ∑ d1 ∈ divisors d, ∑ d2 ∈ divisors d,
          if d = d1.lcm d2 then w d1 * w d2 * ν d else 0)
  · rw [sum_congr rfl]; intro d _
    rw [sum_mul, sum_congr rfl]; intro d1 _
    rw [sum_mul, sum_congr rfl]; intro d2 _
    rw [ite_zero_mul]

  trans (∑ d ∈ divisors P, ∑ d1 ∈ divisors P, ∑ d2 ∈ divisors P,
          if d = d1.lcm d2 then w d1 * w d2 * ν d else 0)
  · apply conv_lambda_sq_larger_sum
  rw [sum_comm, sum_congr rfl]; intro d1 hd1
  rw [sum_comm, sum_congr rfl]; intro d2 hd2
  have h : d1.lcm d2 ∣ P := Nat.lcm_dvd_iff.mpr ⟨dvd_of_mem_divisors hd1, dvd_of_mem_divisors hd2⟩
  rw [sum_ite_eq_of_mem' (divisors P) (d1.lcm d2) _ (mem_divisors.mpr ⟨h, prodPrimes_ne_zero⟩)]
  rw [s.nu_mult.map_lcm]
  · ring
  refine _root_.ne_of_gt (nu_pos_of_dvd_prodPrimes ?_)
  trans d1
  · exact Nat.gcd_dvd_left d1 d2
  · exact dvd_of_mem_divisors hd1

theorem lambdaSquared_mainSum_eq_diag_quad_form (w : ℕ → ℝ) :
    mainSum (s := s) (lambdaSquared w) =
      ∑ l ∈ divisors P,
        1 / g l * (∑ d ∈ divisors P, if l ∣ d then ν d * w d else 0) ^ 2 :=
  by
  rw [lambdaSquared_mainSum_eq_quad_form s w]
  trans (∑ d1 ∈ divisors P, ∑ d2 ∈ divisors P, (∑ l ∈ divisors P,
          if l ∣ d1.gcd d2 then 1 / g l * (ν d1 * w d1) * (ν d2 * w d2) else 0))
  · apply sum_congr rfl; intro d1 hd1; apply sum_congr rfl; intro d2 _
    have hgcd_dvd: d1.gcd d2 ∣ P := Trans.trans (Nat.gcd_dvd_left d1 d2) (dvd_of_mem_divisors hd1)
    rw [nu_eq_conv_one_div_selbergTerms s _ hgcd_dvd, mul_sum]
    apply sum_congr rfl; intro l _
    rw [mul_ite_zero]; apply if_congr Iff.rfl _ rfl
    ring
  trans (∑ l ∈ divisors P, ∑ d1 ∈ divisors P, ∑ d2 ∈ divisors P,
        if l ∣ Nat.gcd d1 d2 then 1 / selbergTerms s l * (ν d1 * w d1) * (ν d2 * w d2) else 0)
  · apply symm; rw [sum_comm, sum_congr rfl]; intro d1 _; rw[sum_comm];
  apply sum_congr rfl; intro l _
  rw [sq, sum_mul, mul_sum, sum_congr rfl]; intro d1 _
  rw [mul_sum, mul_sum, sum_congr rfl]; intro d2 _
  rw [ite_zero_mul_ite_zero, mul_ite_zero]
  apply if_congr (Nat.dvd_gcd_iff) _ rfl;
  ring

end LambdaSquared

end SelbergSieve


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/Selberg.lean <==
/-
Copyright (c) 2023 Arend Mellendijk. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Author: Arend Mellendijk

! This file was ported from Lean 3 source module selberg
-/
import Batteries.Tactic.Lemma
import PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Basic

/-!
# The Selberg Sieve

This file proves `selberg_bound_simple`, the main theorem of the Selberg.
-/

set_option lang.lemmaCmd true

noncomputable section

open scoped BigOperators Classical SelbergSieve

open Finset Real Nat SelbergSieve.UpperBoundSieve ArithmeticFunction SelbergSieve BoundingSieve

namespace SelbergSieve
set_option quotPrecheck false

variable (s : SelbergSieve)
local notation3 "ν" => BoundingSieve.nu (self := SelbergSieve.toBoundingSieve (self := s))
local notation3 "P" => BoundingSieve.prodPrimes (self := SelbergSieve.toBoundingSieve (self := s))
local notation3 "a" => BoundingSieve.weights (self := SelbergSieve.toBoundingSieve (self := s))
local notation3 "X" => BoundingSieve.totalMass (self := SelbergSieve.toBoundingSieve (self := s))
local notation3 "A" => BoundingSieve.support (self := SelbergSieve.toBoundingSieve (self := s))
local notation3 "𝒜" => BoundingSieve.multSum (s := SelbergSieve.toBoundingSieve (self := s))
local notation3 "R" => BoundingSieve.rem (s := SelbergSieve.toBoundingSieve (self := s))
local notation3 "g" => SelbergSieve.selbergTerms (SelbergSieve.toBoundingSieve (self := s))
local notation3 "y" => SelbergSieve.level (self := s)
local notation3 "hy" => SelbergSieve.one_le_level (self := s)

@[simp]
def selbergBoundingSum : ℝ :=
  ∑ l ∈ divisors P, if l ^ 2 ≤ y then g l else 0

set_option quotPrecheck false
local notation3 "S" => SelbergSieve.selbergBoundingSum s

theorem selbergBoundingSum_pos :
    0 < S := by
  dsimp only [selbergBoundingSum]
  rw [← sum_filter]
  apply sum_pos;
  · intro l hl
    rw [mem_filter, mem_divisors] at hl
    · apply selbergTerms_pos _ _ (hl.1.1)
  · simp_rw [Finset.Nonempty, mem_filter]; use 1
    constructor
    · apply one_mem_divisors.mpr prodPrimes_ne_zero
    rw [cast_one, one_pow]
    exact s.one_le_level

theorem selbergBoundingSum_ne_zero : S ≠ 0 := by
  apply _root_.ne_of_gt
  exact s.selbergBoundingSum_pos

theorem selbergBoundingSum_nonneg : 0 ≤ S := _root_.le_of_lt s.selbergBoundingSum_pos

def selbergWeights : ℕ → ℝ := fun d =>
  if d ∣ P then
    (ν d)⁻¹ * g d * μ d * S⁻¹ *
      ∑ m ∈ divisors P, if (d * m) ^ 2 ≤ y ∧ m.Coprime d then g m else 0
  else 0

-- This notation traditionally uses λ, which is unavailable in lean
set_option quotPrecheck false
local notation3 "γ" => SelbergSieve.selbergWeights s

theorem selbergWeights_eq_zero_of_not_dvd {d : ℕ} (hd : ¬ d ∣ P) :
    γ d = 0 := by
  rw [selbergWeights, if_neg hd]

theorem selbergWeights_eq_zero (d : ℕ) (hd : ¬d ^ 2 ≤ y) :
    γ d = 0 := by
  dsimp only [selbergWeights]
  split_ifs with h
  · rw [mul_eq_zero_of_right _]
    apply Finset.sum_eq_zero
    refine fun m hm => if_neg ?_
    intro hyp
    have : (d^2:ℝ) ≤ (d*m)^2 := by
      norm_cast;
      refine Nat.pow_le_pow_left ?h 2
      exact Nat.le_mul_of_pos_right _ (Nat.pos_of_mem_divisors hm)
    linarith [hyp.1]
  · rfl

@[aesop safe]
theorem selbergWeights_mul_mu_nonneg (d : ℕ) (hdP : d ∣ P) :
    0 ≤ γ d * μ d := by
  dsimp only [selbergWeights]
  rw [if_pos hdP, mul_assoc]
  trans ((μ d :ℝ)^2 * (ν d)⁻¹ * g d * S⁻¹ * ∑ m ∈ divisors P,
          if (d * m) ^ 2 ≤ y ∧ Coprime m d then g m else 0)
  swap
  · apply le_of_eq; ring
  refine mul_nonneg (div_nonneg (mul_nonneg (mul_nonneg ?_ ?_) ?_) ?_) ?_
  · apply sq_nonneg
  · rw [inv_nonneg]
    exact le_of_lt <| nu_pos_of_dvd_prodPrimes hdP
  · exact le_of_lt <| selbergTerms_pos _ d hdP
  · exact s.selbergBoundingSum_nonneg
  apply sum_nonneg; intro m hm
  split_ifs with h
  · exact le_of_lt <| selbergTerms_pos _ m (dvd_of_mem_divisors hm)
  · rfl

lemma sum_mul_subst (k n : ℕ) {f : ℕ → ℝ} (h : ∀ l, l ∣ n → ¬ k ∣ l → f l = 0) :
      ∑ l ∈ n.divisors, f l
    = ∑ m ∈ n.divisors, if k*m ∣ n then f (k*m) else 0 := by
  by_cases hn: n = 0
  · simp [hn]
  by_cases hkn : k ∣ n
  swap
  · rw [sum_eq_zero, sum_eq_zero]
    · rintro m _
      rw [if_neg]
      rintro h
      apply hkn
      exact (Nat.dvd_mul_right k m).trans h
    · intro l hl; apply h l (dvd_of_mem_divisors hl)
      apply fun hkl => hkn <| hkl.trans (dvd_of_mem_divisors hl)
  trans (∑ l ∈ n.divisors, ∑ m ∈ n.divisors, if l=k*m then f l else 0)
  · rw [sum_congr rfl]; intro l hl
    by_cases hkl : k ∣ l
    swap
    · rw [h l (dvd_of_mem_divisors hl) hkl, sum_eq_zero];
      intro m _; rw [ite_id]
    rw [sum_eq_single (l/k)]
    · rw[if_pos]; rw [Nat.mul_div_cancel' hkl]
    · intro m _ hmlk
      apply if_neg; revert hmlk; contrapose!; intro hlkm
      rw [hlkm, mul_comm, Nat.mul_div_cancel];
      apply Nat.pos_of_dvd_of_pos hkn (Nat.pos_of_ne_zero hn)
    · contrapose!; intro _
      rw [mem_divisors]
      exact ⟨Trans.trans (Nat.div_dvd_of_dvd hkl) (dvd_of_mem_divisors hl), hn⟩
  · rw [sum_comm, sum_congr rfl]; intro m _
    split_ifs with hdvd
    · rw [sum_ite_eq_of_mem']
      simp only [mem_divisors, hdvd, ne_eq, hn, not_false_eq_true, and_self]
    · apply sum_eq_zero; intro l hl
      apply if_neg;
      rintro rfl
      simp only [mem_divisors, ne_eq] at hl
      exact hdvd hl.1

--Important facts about the selberg weights
theorem selbergWeights_eq_dvds_sum (d : ℕ) :
    ν d * γ d =
      S⁻¹ * μ d *
        ∑ l ∈ divisors P, if d ∣ l ∧ l ^ 2 ≤ y then g l else 0 := by
  by_cases h_dvd : d ∣ P
  swap
  · dsimp only [selbergWeights]; rw [if_neg h_dvd]
    rw [sum_eq_zero]
    · ring
    intro l hl; rw [mem_divisors] at hl
    rw [if_neg]; push_neg; intro h
    exfalso; exact h_dvd (dvd_trans h hl.left)
  dsimp only [selbergWeights]
  rw [if_pos h_dvd]
  repeat rw [mul_sum]
  -- change of variables l=m*d
  apply symm
  rw [sum_mul_subst d P]
  · apply sum_congr rfl
    intro m hm
    rw [mul_ite_zero, ←ite_and, mul_ite_zero, mul_ite_zero]
    apply if_ctx_congr _ _ fun _ => rfl
    · rw [coprime_comm]
      constructor
      · intro h
        push_cast at h
        exact ⟨h.2.2, coprime_of_squarefree_mul <| Squarefree.squarefree_of_dvd h.1 s.prodPrimes_squarefree⟩
      · intro h
        push_cast
        exact ⟨ Coprime.mul_dvd_of_dvd_of_dvd h.2 h_dvd (dvd_of_mem_divisors hm), Nat.dvd_mul_right d m, h.1⟩
    · intro h
      trans ((ν d)⁻¹ * (ν d) * g d * μ d / S * g m)
      · rw [inv_mul_cancel₀ (nu_ne_zero h_dvd),
          (selbergTerms_mult _).map_mul_of_coprime <| coprime_comm.mp h.2]
        ring
      ring
  · intro l _ hdl
    rw [if_neg, mul_zero]
    push_neg; intro h; contradiction

theorem selbergWeights_diagonalisation (l : ℕ) (hl : l ∈ divisors P) :
    (∑ d ∈ divisors P, if l ∣ d then ν d * γ d else 0) =
      if l ^ 2 ≤ y then g l * μ l * S⁻¹ else 0 := by
  calc
    (∑ d ∈ divisors P, if l ∣ d then ν d * γ d else 0) =
        ∑ d ∈ divisors P, ∑ k ∈ divisors P,
          if l ∣ d ∧ d ∣ k ∧ k ^ 2 ≤ y then g k * S⁻¹ * (μ d:ℝ) else 0 := by
      apply sum_congr rfl; intro d _
      rw [selbergWeights_eq_dvds_sum, ← boole_mul, mul_sum, mul_sum]
      apply sum_congr rfl; intro k _
      rw [mul_ite_zero, ite_zero_mul_ite_zero]
      apply if_ctx_congr Iff.rfl _ (fun _ => rfl);
      intro _; ring
    _ = ∑ k ∈ divisors P, if k ^ 2 ≤ y then
            (∑ d ∈ divisors P, if l ∣ d ∧ d ∣ k then (μ d:ℝ) else 0) * g k * S⁻¹
          else 0 := by
      rw [sum_comm]; apply sum_congr rfl; intro k _
      apply symm
      rw [← boole_mul, sum_mul, sum_mul, mul_sum, sum_congr rfl]
      intro d _
      rw [ite_zero_mul, ite_zero_mul, ite_zero_mul, one_mul, ←ite_and]
      apply if_ctx_congr _ _ (fun _ => rfl)
      · tauto
      intro _; ring
    _ = if l ^ 2 ≤ y then g l * μ l * S⁻¹ else 0 := by
      rw [← sum_ite_eq_of_mem' (divisors P) l (fun _ => if l^2 ≤ y then g l * μ l * S⁻¹ else 0) hl]
      apply sum_congr rfl; intro k hk
      rw [Aux.moebius_inv_dvd_lower_bound_real s.prodPrimes_squarefree l _ (dvd_of_mem_divisors hk),
        ←ite_and, ite_zero_mul, ite_zero_mul, ← ite_and]
      apply if_ctx_congr _ _ fun _ => rfl
      · rw [and_comm, eq_comm]; apply and_congr_right
        intro heq; rw [heq]
      · intro h; rw [h.1]; ring

def selbergMuPlus : ℕ → ℝ :=
  lambdaSquared γ

set_option quotPrecheck false
local notation3 "μ⁺" => SelbergSieve.selbergMuPlus s

theorem weight_one_of_selberg : γ 1 = 1 := by
  dsimp only [selbergWeights]
  rw [if_pos (one_dvd P), s.nu_mult.left, (selbergTerms_mult _).map_one]
  simp only [inv_one, mul_one, isUnit_one, IsUnit.squarefree, moebius_apply_of_squarefree,
    cardFactors_one, _root_.pow_zero, Int.cast_one, selbergBoundingSum, one_mul,
    coprime_one_right_eq_true, and_true, cast_one]
  rw [inv_mul_cancel₀]
  convert s.selbergBoundingSum_ne_zero

theorem selbergμPlus_eq_zero (d : ℕ) (hd : ¬d ≤ y) : μ⁺ d = 0 := by
  apply lambdaSquared_eq_zero_of_support _ y _ d hd
  apply s.selbergWeights_eq_zero

def selbergUbSieve : UpperBoundSieve :=
  ⟨μ⁺, upperMoebius_of_lambda_sq γ (s.weight_one_of_selberg)⟩

-- proved for general lambda squared sieves
theorem mainSum_eq_diag_quad_form :
    mainSum (s := s.toBoundingSieve) μ⁺ =
      ∑ l ∈ divisors P,
        1 / g l *
          (∑ d ∈ divisors P, if l ∣ d then ν d * γ d else 0) ^ 2 :=
  by apply lambdaSquared_mainSum_eq_diag_quad_form

theorem selberg_bound_simple_mainSum :
    mainSum (s := s.toBoundingSieve) μ⁺ = S⁻¹ := by
  rw [mainSum_eq_diag_quad_form]
  trans (∑ l ∈ divisors P, (if l ^ 2 ≤ y then g l * (S⁻¹) ^ 2 else 0))
  · apply sum_congr rfl; intro l hl
    rw [s.selbergWeights_diagonalisation l hl, ite_pow, zero_pow two_ne_zero, mul_ite_zero]
    apply if_congr Iff.rfl _ rfl
    trans (1/g l * g l * g l * (μ l:ℝ)^2  * (S⁻¹) ^ 2)
    · ring
    norm_cast; rw [moebius_sq_eq_one_of_squarefree <| squarefree_of_mem_divisors_prodPrimes hl]
    rw [one_div_mul_cancel <| _root_.ne_of_gt <| selbergTerms_pos _ l <| dvd_of_mem_divisors hl]
    ring
  conv => {lhs; congr; {skip}; {ext i; rw [← ite_zero_mul]}}
  dsimp only [selbergBoundingSum]
  rw [←sum_mul, sq, ←mul_assoc, mul_inv_cancel₀]
  · ring
  · apply _root_.ne_of_gt; apply selbergBoundingSum_pos

lemma eq_gcd_mul_of_dvd_of_coprime {k d m : ℕ} (hkd : k ∣ d) (hmd : Coprime m d) (hk : k ≠ 0) :
    k = d.gcd (k*m) := by
  obtain ⟨r, hr⟩ := hkd
  have hrdvd : r ∣ d := by use k; rw [mul_comm]; exact hr
  apply symm; rw [hr, Nat.gcd_mul_left, mul_eq_left₀ hk, Nat.gcd_comm]
  apply Coprime.coprime_dvd_right hrdvd hmd

private lemma _helper {k m d : ℕ} (hkd : k ∣ d) (hk : k ∈ divisors P) (hm : m ∈ divisors P) :
    k * m ∣ P ∧ k = Nat.gcd d (k * m) ∧ (k * m) ^ 2 ≤ y ↔
    (k * m) ^ 2 ≤ y ∧ Coprime m d := by
  constructor
  · intro h
    constructor
    · exact h.2.2
    · obtain ⟨r, hr⟩ := hkd
      rw [hr, Nat.gcd_mul_left, eq_comm, mul_eq_left₀ (by rintro rfl; simp at hk ⊢)] at h
      rw [hr, coprime_comm]; apply Coprime.mul_left
      · apply coprime_of_squarefree_mul <| Squarefree.squarefree_of_dvd h.1 s.prodPrimes_squarefree
      · exact h.2.1
  · intro h
    constructor
    · apply Nat.Coprime.mul_dvd_of_dvd_of_dvd
      · rw [coprime_comm]; exact Coprime.coprime_dvd_right hkd h.2
      · exact dvd_of_mem_divisors hk
      · exact dvd_of_mem_divisors hm
    constructor
    · exact eq_gcd_mul_of_dvd_of_coprime hkd h.2 (by rintro rfl; simp at hk ⊢)
    · exact h.1

theorem selbergBoundingSum_ge {d : ℕ} (hdP : d ∣ P) :
    S ≥ γ d * ↑(μ d) * S := by
  calc
  _ = (∑ k ∈ divisors P, ∑ l ∈ divisors P, if k = d.gcd l ∧ l ^ 2 ≤ y then g l else 0) := by
    dsimp only [selbergBoundingSum]
    rw [sum_comm, sum_congr rfl]; intro l _
    simp_rw [ite_and]
    rw [sum_ite_eq_of_mem']
    · rw [mem_divisors]
      exact ⟨(Nat.gcd_dvd_left d l).trans (hdP), prodPrimes_ne_zero⟩
  _ = (∑ k ∈ divisors P,
          if k ∣ d then
            g k * ∑ m ∈ divisors P, if (k * m) ^ 2 ≤ y ∧ m.Coprime d then g m else 0
          else 0) := by
    apply sum_congr rfl; intro k hk
    rw [mul_sum]
    split_ifs with hkd
    swap
    · rw [sum_eq_zero]; intro l _
      rw [if_neg]
      push_neg; intro h; exfalso
      rw [h] at hkd
      exact hkd <| Nat.gcd_dvd_left d l
    rw [sum_mul_subst k P, sum_congr rfl]
    · intro m hm
      rw [mul_ite_zero, ← ite_and]
      apply if_ctx_congr _ _ fun _ => rfl
      · exact_mod_cast s._helper hkd hk hm
      · intro h
        apply (selbergTerms_mult _).map_mul_of_coprime
        rw [gcd_comm]; apply h.2.coprime_dvd_right hkd
    · intro l _ hkl; apply if_neg
      push_neg; intro h; exfalso
      rw [h] at hkl; exact hkl (Nat.gcd_dvd_right d l)
  _ ≥ (∑ k ∈ divisors P, if k ∣ d
          then g k * ∑ m ∈ divisors P, if (d * m) ^ 2 ≤ y ∧ m.Coprime d then g m else 0
          else 0 ) := by
    apply sum_le_sum; intro k _
    split_ifs with hkd
    swap
    · rfl
    apply mul_le_mul le_rfl _ _ (le_of_lt <| selbergTerms_pos _ k <| hkd.trans hdP)
    · apply sum_le_sum; intro m hm
      split_ifs with h h' h'
      · rfl
      · exfalso; apply h'
        refine ⟨?_, h.2⟩
        · trans ((d*m)^2:ℝ)
          · norm_cast; gcongr
            refine Nat.le_of_dvd ?_ hkd
            apply Nat.pos_of_ne_zero; apply ne_zero_of_dvd_ne_zero prodPrimes_ne_zero hdP
          exact h.1
      · refine le_of_lt <| selbergTerms_pos _ m <| dvd_of_mem_divisors hm
      · rfl
    apply sum_nonneg; intro m hm
    split_ifs
    · apply le_of_lt <| selbergTerms_pos _ m <| dvd_of_mem_divisors hm
    · rfl
  _ = _ := by
    conv => enter [1, 2, k]; rw [← ite_zero_mul]
    rw [←sum_mul, conv_selbergTerms_eq_selbergTerms_mul_nu _ hdP]
    trans (S * S⁻¹ * (μ d:ℝ)^2 * (ν d)⁻¹ * g d * (∑ m ∈ divisors P, if (d*m) ^ 2 ≤ y ∧ Coprime m d then g m else 0))
    · rw [mul_inv_cancel₀, ←Int.cast_pow, moebius_sq_eq_one_of_squarefree]
      · ring
      · exact Squarefree.squarefree_of_dvd hdP s.prodPrimes_squarefree
      · exact _root_.ne_of_gt <| s.selbergBoundingSum_pos
    dsimp only [selbergWeights]; rw [if_pos hdP]
    ring

theorem selberg_bound_weights (d : ℕ) : |γ d| ≤ 1 := by
  by_cases hdP : d ∣ P
  swap
  · rw [s.selbergWeights_eq_zero_of_not_dvd hdP]; simp only [zero_le_one, abs_zero]
  have : 1*S ≥ γ d * ↑(μ d) * S := by
    rw[one_mul]
    exact s.selbergBoundingSum_ge hdP
  replace this : γ d * μ d ≤ 1 := by
    apply le_of_mul_le_mul_of_pos_right this (s.selbergBoundingSum_pos)
  convert this using 1
  rw [← abs_of_nonneg <| s.selbergWeights_mul_mu_nonneg d hdP,
    abs_mul, ←Int.cast_abs, abs_moebius_eq_one_of_squarefree <|
    (s.prodPrimes_squarefree.squarefree_of_dvd hdP), Int.cast_one, mul_one]


theorem selberg_bound_muPlus (n : ℕ) (hn : n ∈ divisors P) :
    |μ⁺ n| ≤ (3:ℝ) ^ ω n := by
  let f : ℕ → ℕ → ℝ := fun x z : ℕ => if n = x.lcm z then 1 else 0
  dsimp only [selbergMuPlus, lambdaSquared]
  calc
    |∑ d1 ∈ n.divisors, ∑ d2 ∈ n.divisors, if n = d1.lcm d2 then γ d1 * γ d2 else 0| ≤
        ∑ d1 ∈ n.divisors, |∑ d2 ∈ n.divisors, if n = d1.lcm d2 then γ d1 * γ d2 else 0| := ?_
    _ ≤ ∑ d1 ∈ n.divisors, ∑ d2 ∈ n.divisors, |if n = d1.lcm d2 then γ d1 * γ d2 else 0| := ?_
    _ ≤ ∑ d1 ∈ n.divisors, ∑ d2 ∈ n.divisors, f d1 d2 := ?_
    _ = (n.divisors ×ˢ n.divisors).sum fun p => f p.fst p.snd := ?_
    _ = Finset.card ((n.divisors ×ˢ n.divisors).filter fun p : ℕ × ℕ => n = p.fst.lcm p.snd) := ?_
    _ = (3:ℕ) ^ ω n := ?_
    _ = (3:ℝ) ^ ω n := ?_
  · apply abs_sum_le_sum_abs
  · gcongr; apply abs_sum_le_sum_abs
  · gcongr with d1 _ d2
    rw [apply_ite abs, abs_zero, abs_mul]
    simp only [f]
    by_cases h : n = d1.lcm d2
    · rw [if_pos h, if_pos h]
      apply mul_le_one₀ (s.selberg_bound_weights d1) (abs_nonneg <| γ d2)
        (s.selberg_bound_weights d2)
    rw [if_neg h, if_neg h]
  · rw [← Finset.sum_product']
  · dsimp only
    rw [← sum_filter, Finset.sum_const, smul_one_eq_cast]
  · norm_cast
    simp [← card_pair_lcm_eq (squarefree_of_mem_divisors_prodPrimes hn), eq_comm]
  norm_num

theorem selberg_bound_simple_errSum :
    errSum (s := s.toBoundingSieve) μ⁺ ≤
      ∑ d ∈ divisors P, if (d : ℝ) ≤ y then (3:ℝ) ^ ω d * |R d| else 0 := by
  dsimp only [errSum]
  gcongr with d hd
  split_ifs with h
  · apply mul_le_mul _ le_rfl (abs_nonneg <| R d) (pow_nonneg _ <| ω d)
    · apply s.selberg_bound_muPlus d hd
    · norm_num
  · rw [s.selbergμPlus_eq_zero d h, abs_zero, zero_mul]

theorem selberg_bound_simple :
    siftedSum (s := s.toBoundingSieve) ≤
      X / S +
        ∑ d ∈ divisors P, if (d : ℝ) ≤ y then (3:ℝ) ^ ω d * |R d| else 0 := by
  let μPlus := s.selbergUbSieve
  calc
    siftedSum ≤ X * mainSum μPlus + errSum μPlus := siftedSum_le_mainSum_errSum_of_UpperBoundSieve _ μPlus
    _ ≤ _ := ?_
  gcongr
  · erw [s.selberg_bound_simple_mainSum, div_eq_mul_inv]
  · apply s.selberg_bound_simple_errSum

end SelbergSieve


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/PrimeNumberTheoremAnd/Mathlib/NumberTheory/Sieve/SelbergBounds.lean <==
/-
Copyright (c) 2023 Arend Mellendijk. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Author: Arend Mellendijk
-/

import Mathlib.NumberTheory.Primorial
import Mathlib.Analysis.Asymptotics.Lemmas
import Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics
import PrimeNumberTheoremAnd.Mathlib.NumberTheory.Sieve.Selberg
/-!
# Bounds for the Selberg sieve
This file proves a number of results to help bound `Sieve.selbergSum`

## Main Results
* `selbergBoundingSum_ge_sum_div`: If `ν` is completely multiplicative then `S ≥ ∑_{n ≤ √y}, ν n`
* `boundingSum_ge_log`: If `ν n = 1 / n` then `S ≥ log y / 2`
* `rem_sum_le_of_const`: If `R_d ≤ C` then the error term is at most `C * y * (1 + log y)^3`
-/

set_option lang.lemmaCmd true

open scoped Nat ArithmeticFunction BigOperators Classical
open BoundingSieve SelbergSieve

noncomputable section
namespace Sieve

lemma prodDistinctPrimes_squarefree (s : Finset ℕ) (h : ∀ p ∈ s, p.Prime) :
    Squarefree (∏ p ∈ s, p) := by
  refine Iff.mpr Nat.squarefree_iff_prime_squarefree ?_
  intro p hp; by_contra h_dvd
  by_cases hps : p ∈ s
  · rw [←Finset.mul_prod_erase (a:=p) (h := hps), mul_dvd_mul_iff_left (Nat.Prime.ne_zero hp)] at h_dvd
    obtain ⟨q, hq⟩ := hp.prime.exists_mem_finset_dvd h_dvd
    rw [Finset.mem_erase] at hq
    exact hq.1.1 <| symm <| (Nat.prime_dvd_prime_iff_eq hp (h q hq.1.2)).mp hq.2
  · have : p ∣ ∏ p ∈ s, p := Trans.trans (dvd_mul_right p p) h_dvd
    obtain ⟨q, hq⟩ := hp.prime.exists_mem_finset_dvd this
    have heq : p = q := by
      rw [←Nat.prime_dvd_prime_iff_eq hp (h q hq.1)]
      exact hq.2
    rw [heq] at hps; exact hps hq.1

lemma primorial_squarefree (n : ℕ) : Squarefree (primorial n) := by
  apply prodDistinctPrimes_squarefree
  simp_rw [Finset.mem_filter];
  exact fun _ h => h.2

theorem zeta_pos_of_prime : ∀ (p : ℕ), Nat.Prime p → (0:ℝ) < (↑ζ:ArithmeticFunction ℝ) p := by
  intro p hp
  rw [ArithmeticFunction.natCoe_apply, ArithmeticFunction.zeta_apply, if_neg (Nat.Prime.ne_zero hp)]
  norm_num

theorem zeta_lt_self_of_prime : ∀ (p : ℕ), Nat.Prime p → (↑ζ:ArithmeticFunction ℝ) p < (p:ℝ) := by
  intro p hp
  rw [ArithmeticFunction.natCoe_apply, ArithmeticFunction.zeta_apply, if_neg (Nat.Prime.ne_zero hp)]
  norm_num;
  exact Nat.succ_le.mp (Nat.Prime.two_le hp)

theorem prime_dvd_primorial_iff (n p : ℕ) (hp : p.Prime) :
    p ∣ primorial n ↔ p ≤ n := by
  unfold primorial
  constructor
  · intro h
    obtain ⟨q, hq⟩ : ∃ i, i ∈ Finset.filter Nat.Prime (Finset.range (n + 1)) ∧ p ∣ i :=
      hp.prime.exists_mem_finset_dvd h
    rw [Finset.mem_filter, Finset.mem_range] at hq
    rw [prime_dvd_prime_iff_eq (Nat.Prime.prime hp) (Nat.Prime.prime hq.1.2)] at hq
    rw [hq.2]
    exact Nat.lt_succ.mp hq.1.1
  · intro h
    apply Finset.dvd_prod_of_mem
    rw [Finset.mem_filter, Finset.mem_range]
    exact ⟨Nat.lt_succ.mpr h, hp⟩

theorem siftedSum_eq (s : SelbergSieve) (hw : ∀ i ∈ s.support, s.weights i = 1) (z : ℝ) (hz : 1 ≤ z) (hP : s.prodPrimes = primorial (Nat.floor z)) :
    siftedSum (s := s.toBoundingSieve) = (s.support.filter (fun d => ∀ p:ℕ, p.Prime → p ≤ z → ¬p ∣ d)).card := by
  dsimp only [siftedSum]
  rw [Finset.card_eq_sum_ones, ←Finset.sum_filter, Nat.cast_sum]
  apply Finset.sum_congr
  · rw [hP]
    ext d; constructor
    · intro hd
      rw [Finset.mem_filter] at *
      constructor
      · exact hd.1
      · intro p hpp hpy
        rw [←Nat.Prime.coprime_iff_not_dvd hpp]
        apply Nat.Coprime.coprime_dvd_left _ hd.2
        rw [prime_dvd_primorial_iff _ _ hpp]
        apply Nat.le_floor hpy
    · intro h
      rw [Finset.mem_filter] at *
      constructor
      · exact h.1
      refine Nat.coprime_of_dvd ?_
      intro p hp
      erw [prime_dvd_primorial_iff _ _ hp]
      intro hpy
      apply h.2 p hp
      trans ↑(Nat.floor z)
      · norm_cast
      · apply Nat.floor_le
        linarith only [hz]
  simp_rw [Nat.cast_one]
  intro x hx
  simp only [Finset.mem_filter] at hx
  apply hw x hx.1

def CompletelyMultiplicative (f : ArithmeticFunction ℝ) : Prop := f 1 = 1 ∧ ∀ a b, f (a*b) = f a * f b

namespace CompletelyMultiplicative
open ArithmeticFunction
theorem zeta : CompletelyMultiplicative ζ := by
  unfold CompletelyMultiplicative
  simp_rw [ArithmeticFunction.natCoe_apply, ArithmeticFunction.zeta_apply, one_ne_zero, ite_false,
    mul_eq_zero, Nat.cast_ite, Nat.cast_one, CharP.cast_eq_zero, mul_ite, mul_zero, mul_one,
    true_and, ← ite_or, or_comm, implies_true]

theorem id : CompletelyMultiplicative ArithmeticFunction.id := by
    constructor <;> simp

theorem pmul (f g : ArithmeticFunction ℝ) (hf : CompletelyMultiplicative f) (hg : CompletelyMultiplicative g) :
    CompletelyMultiplicative (ArithmeticFunction.pmul f g) := by
  constructor
  · rw [pmul_apply, hf.1, hg.1, mul_one]
  intro a b
  simp_rw [pmul_apply, hf.2, hg.2]; ring

theorem pdiv {f g : ArithmeticFunction ℝ} (hf : CompletelyMultiplicative f) (hg : CompletelyMultiplicative g) :
    CompletelyMultiplicative (ArithmeticFunction.pdiv f g) := by
  constructor
  · rw [pdiv_apply, hf.1, hg.1, div_one]
  intro a b
  simp_rw [pdiv_apply, hf.2, hg.2]; ring

theorem isMultiplicative {f : ArithmeticFunction ℝ} (hf : CompletelyMultiplicative f) :
    ArithmeticFunction.IsMultiplicative f :=
  ⟨hf.1, fun _ => hf.2 _ _⟩

theorem apply_pow (f : ArithmeticFunction ℝ) (hf : CompletelyMultiplicative f) (a n : ℕ) :
    f (a^n) = f a ^ n := by
  induction n with
  | zero => simp_rw [pow_zero, hf.1]
  | succ n' ih => simp_rw [pow_succ, hf.2, ih]

end CompletelyMultiplicative

theorem prod_factors_one_div_compMult_ge (M : ℕ) (f : ArithmeticFunction ℝ)
    (hf : CompletelyMultiplicative f) (hf_nonneg : ∀ n, 0 ≤ f n) (d : ℕ) (hd : Squarefree d)
    (hf_size : ∀ n, n.Prime → n ∣ d → f n < 1) :
    f d * ∏ p ∈ d.primeFactors, 1 / (1 - f p)
    ≥ ∏ p ∈ d.primeFactors, ∑ n ∈ Finset.Icc 1 M, f (p^n) := by
  calc f d * ∏ p ∈ d.primeFactors, 1 / (1 - f p)
    = ∏ p ∈ d.primeFactors, f p / (1 - f p)                 := by
        conv => { lhs; congr; rw [←Nat.prod_primeFactors_of_squarefree hd] }
        rw [hf.isMultiplicative.map_prod_of_subset_primeFactors _ _ subset_rfl,
          ←Finset.prod_mul_distrib]
        simp_rw[one_div, div_eq_mul_inv]
  _ ≥ ∏ p ∈ d.primeFactors, ∑ n ∈ Finset.Icc 1 M, (f p)^n  := by
    gcongr with p hp
    · exact fun p _ => Finset.sum_nonneg fun n _ => pow_nonneg (hf_nonneg p) n
    rw [Nat.mem_primeFactors_of_ne_zero hd.ne_zero] at hp
    rw [← Finset.Ico_add_one_right_eq_Icc, geom_sum_Ico,
      ← mul_div_mul_left (c := (-1 : ℝ)) (f p ^ (M + 1) - f p ^ 1)]
    · gcongr
      · apply hf_nonneg
      · linarith [hf_size p hp.1 hp.2]
      · rw [pow_one]
        have : 0 ≤ f p ^ (M + 1) := by
          apply pow_nonneg
          apply hf_nonneg
        linarith only [this]
      · linarith only
    · norm_num
    · apply ne_of_lt <| hf_size p hp.1 hp.2
    · apply Nat.succ_le_iff.mpr (Nat.succ_pos _)

  _ = ∏ p ∈ d.primeFactors, ∑ n ∈ Finset.Icc 1 M, f (p^n)  := by
     simp_rw [hf.apply_pow]

theorem prod_factors_sum_pow_compMult (M : ℕ) (hM : M ≠ 0) (f : ArithmeticFunction ℝ) (hf : CompletelyMultiplicative f) (d : ℕ) (hd : Squarefree d) :
    ∏ p ∈ d.primeFactors, ∑ n ∈ Finset.Icc 1 M, f (p^n)
    = ∑ m ∈ (d^M).divisors.filter (d ∣ ·), f m := by
  rw [Finset.prod_sum]
  let i : (a:_) → (ha : a ∈ Finset.pi d.primeFactors fun p => Finset.Icc 1 M) → ℕ :=
    fun a _ => ∏ p ∈ d.primeFactors.attach, p.1 ^ (a p p.2)
  have hfact_i : ∀ a ha,
      ∀ p , Nat.factorization (i a ha) p = if hp : p ∈ d.primeFactors then a p hp else 0 := by
    intro a ha p
    by_cases hp : p ∈ d.primeFactors
    · rw [dif_pos hp, Nat.factorization_prod, Finset.sum_apply',
        Finset.sum_eq_single ⟨p, hp⟩, Nat.factorization_pow, Finsupp.smul_apply,
        Nat.Prime.factorization_self (Nat.prime_of_mem_primeFactorsList <| List.mem_toFinset.mp hp)]
      · ring
      · intro q _ hq
        rw [Nat.factorization_pow, Finsupp.smul_apply, smul_eq_zero]; right
        apply Nat.factorization_eq_zero_of_not_dvd
        rw [Nat.Prime.dvd_iff_eq, ← exists_eq_subtype_mk_iff]; push_neg
        exact fun _ => hq
        exact Nat.prime_of_mem_primeFactorsList <| List.mem_toFinset.mp q.2
        exact (Nat.prime_of_mem_primeFactorsList <| List.mem_toFinset.mp hp).ne_one
      · intro h
        exfalso
        exact h (Finset.mem_attach _ _)
      · exact fun q _ => pow_ne_zero _ (ne_of_gt (Nat.pos_of_mem_primeFactorsList (List.mem_toFinset.mp q.2)))
    · rw [dif_neg hp]
      by_cases hpp : p.Prime
      swap
      · apply Nat.factorization_eq_zero_of_non_prime _ hpp
      apply Nat.factorization_eq_zero_of_not_dvd
      intro hp_dvd
      obtain ⟨⟨q, hq⟩, _, hp_dvd_pow⟩ := Prime.exists_mem_finset_dvd hpp.prime hp_dvd
      apply hp
      rw [Nat.mem_primeFactors]
      constructor
      · exact hpp
      refine ⟨?_, hd.ne_zero⟩
      trans q
      · apply Nat.Prime.dvd_of_dvd_pow hpp hp_dvd_pow
      · apply Nat.dvd_of_mem_primeFactorsList <| List.mem_toFinset.mp hq

  have hi_ne_zero : ∀ (a : _) (ha : a ∈ Finset.pi d.primeFactors fun _p => Finset.Icc 1 M),
      i a ha ≠ 0 := by
    intro a ha
    erw [Finset.prod_ne_zero_iff]
    exact fun p _ => pow_ne_zero _ (ne_of_gt (Nat.pos_of_mem_primeFactorsList (List.mem_toFinset.mp p.property)))
  have hi : ∀ (a : _) (ha : a ∈ Finset.pi d.primeFactors fun _p => Finset.Icc 1 M),
      i a ha ∈ (d^M).divisors.filter (d ∣ ·) := by
    intro a ha
    rw [Finset.mem_filter, Nat.mem_divisors, ←Nat.factorization_le_iff_dvd hd.ne_zero (hi_ne_zero a ha),
      ←Nat.factorization_le_iff_dvd (hi_ne_zero a ha) (pow_ne_zero _ hd.ne_zero)]
    constructor; constructor
    · rw [Finsupp.le_iff]; intro p _
      rw [hfact_i a ha]
      by_cases hp : p ∈ d.primeFactors
      · rw [dif_pos hp]
        rw [Nat.factorization_pow, Finsupp.smul_apply]
        simp_rw [Finset.mem_pi, Finset.mem_Icc] at ha
        trans (M • 1)
        · norm_num
          exact (ha p hp).2
        · gcongr
          rw [Nat.mem_primeFactors_of_ne_zero hd.ne_zero] at hp
          rw [←Nat.Prime.dvd_iff_one_le_factorization hp.1 hd.ne_zero]
          exact hp.2
      · rw [dif_neg hp]; norm_num
    · apply pow_ne_zero _ hd.ne_zero
    · rw [Finsupp.le_iff]; intro p hp
      rw [Nat.support_factorization] at hp
      rw [hfact_i a ha]
      rw [dif_pos hp]
      trans 1
      · exact hd.natFactorization_le_one p
      simp_rw [Finset.mem_pi, Finset.mem_Icc] at ha
      exact (ha p hp).1

  have h : ∀ (a : _) (ha : a ∈ Finset.pi d.primeFactors fun _p => Finset.Icc 1 M),
      ∏ p ∈ d.primeFactors.attach, f (p.1 ^ (a p p.2)) = f (i a ha) := by
    intro a ha
    apply symm
    apply hf.isMultiplicative.map_prod
    intro x _ y _ hxy
    simp_rw [Finset.mem_pi, Finset.mem_Icc, Nat.succ_le] at ha
    apply (Nat.coprime_pow_left_iff (ha x x.2).1 ..).mpr
    apply (Nat.coprime_pow_right_iff (ha y y.2).1 ..).mpr
    have hxp := Nat.prime_of_mem_primeFactorsList (List.mem_toFinset.mp x.2)
    rw [Nat.Prime.coprime_iff_not_dvd hxp]
    rw [Nat.prime_dvd_prime_iff_eq hxp <| Nat.prime_of_mem_primeFactorsList (List.mem_toFinset.mp y.2)]
    exact fun hc => hxy (Subtype.eq hc)

  have i_inj : ∀ a ha b hb, i a ha = i b hb → a = b := by
    intro a ha b hb hiab
    apply_fun Nat.factorization at hiab
    ext p hp
    obtain hiabp := DFunLike.ext_iff.mp hiab p
    rw [hfact_i a ha, hfact_i b hb, dif_pos hp, dif_pos hp] at hiabp
    exact hiabp

  have i_surj : ∀ (b : ℕ), b ∈ (d^M).divisors.filter (d ∣ ·) → ∃ a ha, i a ha = b := by
    intro b hb
    have h : (fun p _ => (Nat.factorization b) p) ∈ Finset.pi d.primeFactors fun p => Finset.Icc 1 M := by
      rw [Finset.mem_pi]; intro p hp
      rw [Finset.mem_Icc]
      rw [Finset.mem_filter] at hb
      have hb_ne_zero : b ≠ 0 := ne_of_gt <| Nat.pos_of_mem_divisors hb.1
      have hpp : p.Prime := Nat.prime_of_mem_primeFactors hp
      constructor
      · rw [←Nat.Prime.dvd_iff_one_le_factorization hpp hb_ne_zero]
        · exact Trans.trans (Nat.dvd_of_mem_primeFactors hp) hb.2
      · rw [Nat.mem_divisors] at hb
        trans Nat.factorization (d^M) p
        · exact (Nat.factorization_le_iff_dvd hb_ne_zero hb.left.right).mpr hb.left.left p
        rw [Nat.factorization_pow, Finsupp.smul_apply, smul_eq_mul]
        have : d.factorization p ≤ 1 := by
          apply hd.natFactorization_le_one
        exact (mul_le_iff_le_one_right (Nat.pos_of_ne_zero hM)).mpr this
    use (fun p _ => Nat.factorization b p)
    use h
    apply Nat.eq_of_factorization_eq
    · apply hi_ne_zero _ h
    · exact ne_of_gt <| Nat.pos_of_mem_divisors (Finset.mem_filter.mp hb).1
    intro p
    rw [hfact_i (fun p _ => (Nat.factorization b) p) h p]
    rw [Finset.mem_filter, Nat.mem_divisors] at hb
    by_cases hp : p ∈ d.primeFactors
    · rw [dif_pos hp]
    · rw [dif_neg hp, eq_comm, Nat.factorization_eq_zero_iff, ←or_assoc]
      rw [Nat.mem_primeFactors] at hp
      left
      push_neg at hp
      by_cases hpp : p.Prime
      · right; intro h
        apply absurd (hp hpp)
        push_neg
        exact ⟨hpp.dvd_of_dvd_pow (h.trans hb.1.1), hd.ne_zero⟩
      · left; exact hpp

  exact Finset.sum_bij i hi i_inj i_surj h

theorem prod_primes_dvd_of_dvd (P : ℕ) {s : Finset ℕ} (h : ∀ p ∈ s, p ∣ P) (h' : ∀ p ∈ s, p.Prime) :
    ∏ p ∈ s, p ∣ P := by
  simp_rw [Nat.prime_iff] at h'
  apply Finset.prod_primes_dvd _ h' h

lemma sqrt_le_self (x : ℝ) (hx : 1 ≤ x) : Real.sqrt x ≤ x := by
  refine Iff.mpr Real.sqrt_le_iff ?_
  constructor
  · linarith
  refine le_self_pow₀ hx ?right.h
  norm_num

lemma Nat.squarefree_dvd_pow (a b N : ℕ) (ha : Squarefree a) (hab : a ∣ b ^ N) : a ∣ b := by
  by_cases hN : N=0
  · rw [hN, pow_zero, Nat.dvd_one] at hab
    rw [hab]; simp
  rw [Squarefree.dvd_pow_iff_dvd ha hN] at hab
  exact hab

/-
Proposed generalisation :

theorem selbergBoundingSum_ge_sum_div (s : SelbergSieve)
  (hnu : CompletelyMultiplicative s.nuDivSelf) (hnu_nonneg : ∀ n, 0 ≤ s.nuDivSelf n) (hnu_lt : ∀ p, p.Prime → p ∣ s.prodPrimes → s.nuDivSelf p < 1):
    s.selbergBoundingSum ≥ ∑ m in
      (Finset.Icc 1 (Nat.floor <| Real.sqrt s.level)).filter (fun m => ∀ p, p.Prime → p ∣ m → p ∣ s.prodPrimes),
      s.nu m

-/

theorem selbergBoundingSum_ge_sum_div (s : SelbergSieve) (hP : ∀ p:ℕ, p.Prime → (p:ℝ) ≤ s.level → p ∣ s.prodPrimes)
  (hnu : CompletelyMultiplicative s.nu) (hnu_nonneg : ∀ n, 0 ≤ s.nu n) (hnu_lt : ∀ p, p.Prime → p ∣ s.prodPrimes → s.nu p < 1):
    s.selbergBoundingSum ≥ ∑ m ∈ Finset.Icc 1 (Nat.floor <| Real.sqrt s.level), s.nu m := by
  unfold selbergBoundingSum
  calc ∑ l ∈ s.prodPrimes.divisors, (if l ^ 2 ≤ s.level then selbergTerms _ l else 0)
     ≥ ∑ l ∈ s.prodPrimes.divisors.filter (fun (l:ℕ) => l^2 ≤ s.level),
        ∑ m ∈ (l^(Nat.floor s.level)).divisors.filter (l ∣ ·), s.nu m         := ?_
   _ ≥ ∑ m ∈ Finset.Icc 1 (Nat.floor <| Real.sqrt s.level), s.nu m           := ?_
  · rw [←Finset.sum_filter]; apply Finset.sum_le_sum; intro l hl
    rw [Finset.mem_filter, Nat.mem_divisors] at hl
    have hlsq : Squarefree l := Squarefree.squarefree_of_dvd hl.1.1 s.prodPrimes_squarefree
    trans (∏ p ∈ l.primeFactors, ∑ n ∈ Finset.Icc 1 (Nat.floor s.level), s.nu (p^n))
    · rw [prod_factors_sum_pow_compMult (Nat.floor s.level) _ s.nu]
      · exact hnu
      · exact hlsq
      · rw [ne_eq, Nat.floor_eq_zero, not_lt]
        exact s.one_le_level
    rw [selbergTerms_apply _ l]
    apply prod_factors_one_div_compMult_ge _ _ hnu _ _ hlsq
    · intro p hpp hpl
      apply hnu_lt p hpp (Trans.trans hpl hl.1.1)
    · exact hnu_nonneg

  rw [←Finset.sum_biUnion]
  · apply Finset.sum_le_sum_of_subset_of_nonneg ?_ (fun _ _ _ => hnu_nonneg _)
    intro m hm
    have hprod_pos : 0 < (∏ p ∈ m.primeFactors, p) := by
      apply Finset.prod_pos;
      intro p hp; exact Nat.pos_of_mem_primeFactorsList <| List.mem_toFinset.mp hp
    have hprod_ne_zero :  (∏ p ∈ m.primeFactors, p) ^ ⌊s.level⌋₊ ≠ 0 := by
      apply pow_ne_zero; apply ne_of_gt; apply hprod_pos
    rw [Finset.mem_biUnion]; simp_rw [Finset.mem_filter, Nat.mem_divisors]
    rw [Finset.mem_Icc, Nat.le_floor_iff] at hm
    · have hm_ne_zero : m ≠ 0 := by
        exact ne_of_gt <| Nat.succ_le.mp hm.1
      use ∏ p ∈ m.primeFactors, p
      constructor; constructor; constructor
      · apply prod_primes_dvd_of_dvd <;> intro p hp
        · apply hP p <| Nat.prime_of_mem_primeFactors hp
          trans (m:ℝ)
          · exact_mod_cast Nat.le_of_mem_primeFactors hp
          trans (Real.sqrt s.level)
          · exact hm.2
          apply sqrt_le_self s.level s.one_le_level
        exact Nat.prime_of_mem_primeFactors hp
      · exact prodPrimes_ne_zero
      · rw [←Real.sqrt_le_sqrt_iff (by linarith only [s.one_le_level]), Real.sqrt_sq]
        · trans (m:ℝ)
          · norm_cast; apply Nat.le_of_dvd (Nat.succ_le.mp hm.1)
            exact Nat.prod_primeFactors_dvd m
          exact hm.2
        apply le_of_lt; norm_cast
      constructor; constructor
      · rw [←Nat.factorization_le_iff_dvd _ hprod_ne_zero, Nat.factorization_pow]
        · intro p
          have hy_mul_prod_nonneg : 0 ≤ ⌊s.level⌋₊ * (Nat.factorization (∏ p ∈ m.primeFactors, p)) p := by
            apply mul_nonneg; apply Nat.le_floor; norm_cast; linarith only [s.one_le_level]; norm_num
          trans (Nat.factorization m) p * 1
          · rw [mul_one]
          rw [Finsupp.smul_apply, smul_eq_mul]
          by_cases hpp : p.Prime
          swap
          · rw [Nat.factorization_eq_zero_of_non_prime _ hpp, zero_mul]; exact hy_mul_prod_nonneg
          by_cases hpdvd : p ∣ m
          swap
          · rw [Nat.factorization_eq_zero_of_not_dvd hpdvd, zero_mul]; exact hy_mul_prod_nonneg
          apply mul_le_mul
          · trans m
            · apply le_of_lt <| Nat.factorization_lt _ _
              apply hm_ne_zero
            apply Nat.le_floor
            refine le_trans hm.2 ?_
            apply sqrt_le_self _ s.one_le_level
          · rw [←Nat.Prime.pow_dvd_iff_le_factorization hpp <| ne_of_gt hprod_pos, pow_one]
            apply Finset.dvd_prod_of_mem
            rw [Nat.mem_primeFactors]
            exact ⟨hpp, hpdvd, hm_ne_zero⟩
          · norm_num
          · norm_num
        exact hm_ne_zero
      · exact hprod_ne_zero
      · exact Nat.prod_primeFactors_dvd m
    · apply Real.sqrt_nonneg
  · intro i hi j hj hij t hti htj x hx
    simp only [Finset.bot_eq_empty, Finset.notMem_empty]
    specialize hti hx
    specialize htj hx
    simp_rw [Finset.mem_coe, Finset.mem_filter, Nat.mem_divisors] at *
    have h : ∀ i j {n}, i ∣ s.prodPrimes → i ∣ x → x ∣ j ^ n → i ∣ j := by
      intro i j n hiP hix hij
      apply Nat.squarefree_dvd_pow i j n (squarefree_of_dvd_prodPrimes hiP)
      exact Trans.trans hix hij
    have hidvdj : i ∣ j := by
      apply h i j hi.1.1 hti.2 htj.1.1
    have hjdvdi : j ∣ i := by
      apply h j i hj.1.1 htj.2 hti.1.1
    exact hij <| Nat.dvd_antisymm hidvdj hjdvdi

theorem boundingSum_ge_sum (s : SelbergSieve) (hnu : s.nu = (ζ : ArithmeticFunction ℝ).pdiv .id)
  (hP : ∀ p:ℕ, p.Prime → (p:ℝ) ≤ s.level → p ∣ s.prodPrimes) :
    s.selbergBoundingSum ≥ ∑ m ∈ Finset.Icc 1 (Nat.floor <| Real.sqrt s.level), 1 / (m:ℝ) := by
  trans ∑ m ∈ Finset.Icc 1 (Nat.floor <| Real.sqrt s.level), (ζ : ArithmeticFunction ℝ).pdiv .id m
  · rw[←hnu]
    apply selbergBoundingSum_ge_sum_div
    · intro p hpp hple
      apply hP p hpp hple
    · rw[hnu]
      exact CompletelyMultiplicative.zeta.pdiv CompletelyMultiplicative.id
    · intro n
      rw[hnu]
      apply div_nonneg
      · by_cases h : n = 0 <;> simp[h]
      simp
    · intro p hpp _
      rw[hnu]
      simp only [ArithmeticFunction.pdiv_apply, ArithmeticFunction.natCoe_apply,
        ArithmeticFunction.zeta_apply, Nat.cast_ite, CharP.cast_eq_zero, Nat.cast_one,
        ArithmeticFunction.id_apply]
      rw [if_neg, one_div]
      · apply inv_lt_one_of_one_lt₀; norm_cast
        exact hpp.one_lt
      exact hpp.ne_zero
  apply le_of_eq
  apply Finset.sum_congr rfl
  intro m hm
  rw [Finset.mem_Icc] at hm
  simp only [one_div, ArithmeticFunction.pdiv_apply, ArithmeticFunction.natCoe_apply,
    ArithmeticFunction.zeta_apply_ne (show m ≠ 0 by omega), Nat.cast_one,
    ArithmeticFunction.id_apply];

theorem boundingSum_ge_log (s : SelbergSieve) (hnu : s.nu = (ζ : ArithmeticFunction ℝ).pdiv .id)
  (hP : ∀ p:ℕ, p.Prime → (p:ℝ) ≤ s.level → p ∣ s.prodPrimes)  :
    s.selbergBoundingSum ≥ Real.log (s.level) / 2 := by
  trans (∑ m ∈ Finset.Icc 1 (Nat.floor <| Real.sqrt s.level), 1 / (m:ℝ))
  · exact boundingSum_ge_sum s hnu hP
  trans (Real.log <| Real.sqrt s.level)
  · rw [ge_iff_le]; simp_rw[one_div]
    apply Aux.log_le_sum_inv (Real.sqrt s.level)
    rw [Real.le_sqrt] <;> linarith[s.one_le_level]
  · apply ge_of_eq
    refine Real.log_sqrt ?h.hx
    linarith[s.one_le_level]

open ArithmeticFunction

theorem rem_sum_le_of_const (s : SelbergSieve) (C : ℝ) (hrem : ∀ d > 0, |rem (s := s.toBoundingSieve) d| ≤ C) :
    ∑ d ∈ s.prodPrimes.divisors, (if (d : ℝ) ≤ s.level then (3:ℝ) ^ ω d * |rem (s := s.toBoundingSieve) d| else 0)
      ≤ C * s.level * (1+Real.log s.level)^3 := by
  rw [←Finset.sum_filter]
  trans (∑ d ∈  Finset.filter (fun d:ℕ => ↑d ≤ s.level) (s.prodPrimes.divisors),  3 ^ ω d * C )
  · gcongr with d hd
    rw [Finset.mem_filter, Nat.mem_divisors] at hd
    apply hrem d
    apply Nat.pos_of_ne_zero
    apply ne_zero_of_dvd_ne_zero hd.1.2 hd.1.1
  rw [←Finset.sum_mul, mul_comm, mul_assoc]
  gcongr
  · linarith [abs_nonneg <| rem (s := s.toBoundingSieve) 1, hrem 1 (by norm_num)]
  rw [Finset.sum_filter]
  apply Aux.sum_pow_cardDistinctFactors_le_self_mul_log_pow (hx := s.one_le_level)
  apply prodPrimes_squarefree

end Sieve
end


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/PrimeNumberTheoremAnd/SmoothExistence.lean <==
import Batteries.Tactic.Lemma
import Mathlib.Geometry.Manifold.PartitionOfUnity
import Mathlib.Tactic.Bound

set_option lang.lemmaCmd true

open MeasureTheory Set Real
open scoped ContDiff

-- This version makes the support of Ψ explicit, and this is easier for some later proofs
lemma smooth_urysohn_support_Ioo {a b c d : ℝ} (h1 : a < b) (h3 : c < d) :
    ∃ Ψ : ℝ → ℝ, (ContDiff ℝ ∞ Ψ) ∧ (HasCompactSupport Ψ) ∧ Set.indicator (Set.Icc b c) 1 ≤ Ψ ∧
    Ψ ≤ Set.indicator (Set.Ioo a d) 1 ∧ (Function.support Ψ = Set.Ioo a d) := by

  have := exists_msmooth_zero_iff_one_iff_of_isClosed
    (modelWithCornersSelf ℝ ℝ) (s := Set.Iic a ∪ Set.Ici d) (t := Set.Icc b c)
    (IsClosed.union isClosed_Iic isClosed_Ici)
    (isClosed_Icc)
    (by
      simp_rw [Set.disjoint_union_left, Set.disjoint_iff, Set.subset_def, Set.mem_inter_iff, Set.mem_Iic, Set.mem_Icc,
        Set.mem_empty_iff_false, and_imp, imp_false, not_le, Set.mem_Ici]
      constructor <;> intros <;> linarith)

  rcases this with ⟨Ψ, hΨSmooth, hΨrange, hΨ0, hΨ1⟩

  simp only [Set.mem_union, Set.mem_Iic, Set.mem_Ici, Set.mem_Icc] at *
  use Ψ
  simp only [range_subset_iff, mem_Icc] at hΨrange
  refine ⟨ContMDiff.contDiff hΨSmooth, ?_, ?_, ?_, ?_⟩
  · apply HasCompactSupport.of_support_subset_isCompact (K := Set.Icc a d) isCompact_Icc
    simp only [Function.support_subset_iff, ne_eq, mem_Icc, ← hΨ0, not_or]
    bound
  · apply Set.indicator_le'
    · intro x hx
      rw [hΨ1 x|>.mp, Pi.one_apply]
      simpa using hx
    · exact fun x _ ↦ (hΨrange x).1
  · intro x
    apply Set.le_indicator_apply
    · exact fun _ ↦ (hΨrange x).2
    · intro hx
      rw [← hΨ0 x|>.mp]
      simpa [-not_and, mem_Ioo, not_and_or, not_lt] using hx
  · ext x
    simp only [Function.mem_support, ne_eq, mem_Ioo, ← hΨ0, not_or, not_le]

lemma Function.support_id : Function.support (fun x : ℝ ↦ x) = Iio 0 ∪ Ioi 0 := by
  ext x; simp only [mem_support, ne_eq, Iio_union_Ioi, mem_compl_iff, mem_singleton_iff]

/-%%
Let $\nu$ be a bumpfunction.
\begin{theorem}[SmoothExistence]\label{SmoothExistence}\lean{SmoothExistence}\leanok
There exists a smooth (once differentiable would be enough), nonnegative ``bumpfunction'' $\nu$,
 supported in $[1/2,2]$ with total mass one:
$$
\int_0^\infty \nu(x)\frac{dx}{x} = 1.
$$
\end{theorem}
%%-/

attribute [-simp] one_div in

lemma SmoothExistence : ∃ (ν : ℝ → ℝ), (ContDiff ℝ ∞ ν) ∧ (∀ x, 0 ≤ ν x) ∧
    ν.support ⊆ Icc (1 / 2) 2 ∧ ∫ x in Ici 0, ν x / x = 1 := by
  suffices h : ∃ (ν : ℝ → ℝ), (ContDiff ℝ ∞ ν) ∧ (∀ x, 0 ≤ ν x) ∧
      ν.support ⊆ Set.Icc (1 / 2) 2 ∧ 0 < ∫ x in Set.Ici 0, ν x / x by
    rcases h with ⟨ν, hν, hνnonneg, hνsupp, hνpos⟩
    let c := (∫ x in Ici 0, ν x / x)
    use fun y ↦ ν y / c
    refine ⟨hν.div_const c, fun y ↦ div_nonneg (hνnonneg y) (le_of_lt hνpos), ?_, ?_⟩
    · rw [Function.support_div, Function.support_const (ne_of_lt hνpos).symm, inter_univ]
      convert hνsupp
    · simp only [div_right_comm _ c _, integral_div c, div_self <| ne_of_gt hνpos, c]

  have := smooth_urysohn_support_Ioo (a := 1 / 2) (b := 1) (c := 3/2) (d := 2) (by linarith)
    (by linarith)
  rcases this with ⟨ν, hνContDiff, _, hν0, hν1, hνSupport⟩
  use ν, hνContDiff
  unfold indicator at hν0 hν1
  simp only [mem_Icc, Pi.one_apply, Pi.le_def, mem_Ioo] at hν0 hν1
  simp only [hνSupport, subset_def, mem_Ioo, mem_Icc, and_imp]
  split_ands
  · exact fun x ↦ le_trans (by simp [apply_ite]) (hν0 x)
  · exact fun y hy hy' ↦ ⟨by linarith, by linarith⟩
  · rw [integral_pos_iff_support_of_nonneg]
    · simp only [Function.support_div, measurableSet_Ici, Measure.restrict_apply', hνSupport, Function.support_id]
      have : (Ioo (1 / 2 : ℝ) 2 ∩ (Iio 0 ∪ Ioi 0) ∩ Ici 0) = Ioo (1 / 2) 2 := by
        ext x
        simp only [mem_inter_iff, mem_Ioo, mem_Ici, mem_Iio, mem_Ioi, mem_union]
        bound
      simp only [this, volume_Ioo, ENNReal.ofReal_pos, sub_pos, gt_iff_lt]
      linarith
    · simp_rw [Pi.le_def, Pi.zero_apply]
      intro y
      by_cases h : y ∈ Function.support ν
      · apply div_nonneg <| le_trans (by simp [apply_ite]) (hν0 y)
        rw [hνSupport, mem_Ioo] at h; linarith [h.left]
      · simp only [Function.mem_support, ne_eq, not_not] at h; simp [h]
    · have : (fun x ↦ ν x / x).support ⊆ Icc (1 / 2) 2 := by
        rw [Function.support_div, hνSupport]
        apply subset_trans (by apply inter_subset_left) Ioo_subset_Icc_self
      apply (integrableOn_iff_integrable_of_support_subset this).mp
      apply ContinuousOn.integrableOn_compact isCompact_Icc
      apply hνContDiff.continuous.continuousOn.div continuousOn_id ?_
      simp only [mem_Icc, ne_eq, and_imp, id_eq]; intros;linarith
/-%%
\begin{proof}\leanok
\uses{smooth-ury}
Same idea as Urysohn-type argument.
\end{proof}
%%-/


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/PrimeNumberTheoremAnd/Sobolev.lean <==
import Mathlib.Analysis.Calculus.Deriv.Support
import Mathlib.Analysis.Distribution.SchwartzSpace
import Mathlib.Order.Filter.ZeroAndBoundedAtFilter

open Real Complex MeasureTheory Filter Topology BoundedContinuousFunction SchwartzMap  BigOperators
open scoped ContDiff

variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E] {n : ℕ}

@[ext] structure CS (n : ℕ) (E : Type*) [NormedAddCommGroup E] [NormedSpace ℝ E] where
  toFun : ℝ → E
  h1 : ContDiff ℝ n toFun
  h2 : HasCompactSupport toFun

structure trunc extends (CS 2 ℝ) where
  h3 : (Set.Icc (-1) (1)).indicator 1 ≤ toFun
  h4 : toFun ≤ Set.indicator (Set.Ioo (-2) (2)) 1

structure W1 (n : ℕ) (E : Type*) [NormedAddCommGroup E] [NormedSpace ℝ E] where
  toFun : ℝ → E
  smooth : ContDiff ℝ n toFun
  integrable : ∀ ⦃k⦄, k ≤ n → Integrable (iteratedDeriv k toFun)

abbrev W21 := W1 2 ℂ

section lemmas

noncomputable def funscale {E : Type*} (g : ℝ → E) (R x : ℝ) : E := g (R⁻¹ • x)

lemma contDiff_ofReal : ContDiff ℝ ∞ ofReal := by
  have key x : HasDerivAt ofReal 1 x := hasDerivAt_id x |>.ofReal_comp
  have key' : deriv ofReal = fun _ => 1 := by ext x ; exact (key x).deriv
  refine contDiff_infty_iff_deriv.mpr ⟨fun x => (key x).differentiableAt, ?_⟩
  simpa [key'] using contDiff_const

omit [NormedSpace ℝ E] in
lemma tendsto_funscale {f : ℝ → E} (hf : ContinuousAt f 0) (x : ℝ) :
    Tendsto (fun R => funscale f R x) atTop (𝓝 (f 0)) :=
  hf.tendsto.comp (by simpa using tendsto_inv_atTop_zero.mul_const x)

end lemmas

namespace CS

variable {f : CS n E} {R x v : ℝ}

instance : CoeFun (CS n E) (fun _ => ℝ → E) where coe := CS.toFun

instance : Coe (CS n ℝ) (CS n ℂ) where coe f := ⟨fun x => f x,
  contDiff_ofReal.of_le (mod_cast le_top) |>.comp f.h1, f.h2.comp_left (g := ofReal) rfl⟩

def neg (f : CS n E) : CS n E where
  toFun := -f
  h1 := f.h1.neg
  h2 := by simpa [HasCompactSupport, tsupport] using f.h2

instance : Neg (CS n E) where neg := neg

@[simp] lemma neg_apply {x : ℝ} : (-f) x = - (f x) := rfl

def smul (R : ℝ) (f : CS n E) : CS n E := ⟨R • f, f.h1.const_smul R, f.h2.smul_left⟩

instance : HSMul ℝ (CS n E) (CS n E) where hSMul := smul

@[simp] lemma smul_apply : (R • f) x = R • f x := rfl

lemma continuous (f : CS n E) : Continuous f := f.h1.continuous

noncomputable def deriv (f : CS (n + 1) E) : CS n E where
  toFun := _root_.deriv f
  h1 := (contDiff_succ_iff_deriv.mp f.h1).2.2
  h2 := f.h2.deriv

lemma hasDerivAt (f : CS (n + 1) E) (x : ℝ) : HasDerivAt f (f.deriv x) x :=
  (f.h1.differentiable (by simp)).differentiableAt.hasDerivAt

lemma deriv_apply {f : CS (n + 1) E} {x : ℝ} : f.deriv x = _root_.deriv f x := rfl

lemma deriv_smul {f : CS (n + 1) E} : (R • f).deriv = R • f.deriv := by
  ext x ; exact (f.hasDerivAt x |>.const_smul R).deriv

noncomputable def scale (g : CS n E) (R : ℝ) : CS n E := by
  by_cases h : R = 0
  · exact ⟨0, contDiff_const, by simp [HasCompactSupport, tsupport]⟩
  · refine ⟨fun x => funscale g R x, ?_, ?_⟩
    · exact g.h1.comp (contDiff_const.smul contDiff_id)
    · exact g.h2.comp_smul (inv_ne_zero h)

lemma deriv_scale {f : CS (n + 1) E} : (f.scale R).deriv = R⁻¹ • f.deriv.scale R := by
  ext v ; by_cases hR : R = 0 <;> simp [hR, scale]
  · simp [deriv]
  · exact ((f.hasDerivAt (R⁻¹ • v)).scomp v (by simpa using (hasDerivAt_id v).const_smul R⁻¹)).deriv

lemma deriv_scale' {f : CS (n + 1) E} : (f.scale R).deriv v = R⁻¹ • f.deriv (R⁻¹ • v) := by
  rw [deriv_scale, smul_apply]
  by_cases hR : R = 0 <;> simp [hR, scale, funscale]

lemma hasDerivAt_scale (f : CS (n + 1) E) (R x : ℝ) :
    HasDerivAt (f.scale R) (R⁻¹ • _root_.deriv f (R⁻¹ • x)) x := by
  convert hasDerivAt (f.scale R) x ; rw [deriv_scale'] ; rfl

lemma tendsto_scale (f : CS n E) (x : ℝ) : Tendsto (fun R => f.scale R x) atTop (𝓝 (f 0)) := by
  apply (tendsto_funscale f.continuous.continuousAt x).congr'
  filter_upwards [eventually_ne_atTop 0] with R hR ; simp [scale, hR]

lemma bounded : ∃ C, ∀ v, ‖f v‖ ≤ C := by
  obtain ⟨x, hx⟩ := (continuous_norm.comp f.continuous).exists_forall_ge_of_hasCompactSupport f.h2.norm
  exact ⟨_, hx⟩

end CS

namespace trunc

instance : CoeFun trunc (fun _ => ℝ → ℝ) where coe f := f.toFun

instance : Coe trunc (CS 2 ℝ) where coe := trunc.toCS

lemma nonneg (g : trunc) (x : ℝ) : 0 ≤ g x := (Set.indicator_nonneg (by simp) x).trans (g.h3 x)

lemma le_one (g : trunc) (x : ℝ) : g x ≤ 1 := (g.h4 x).trans <| Set.indicator_le_self' (by simp) x

lemma zero (g : trunc) : g =ᶠ[𝓝 0] 1 := by
  have : Set.Icc (-1) 1 ∈ 𝓝 (0 : ℝ) := by apply Icc_mem_nhds <;> linarith
  exact eventually_of_mem this (fun x hx => le_antisymm (g.le_one x) (by simpa [hx] using g.h3 x))

@[simp] lemma zero_at {g : trunc} : g 0 = 1 := g.zero.eq_of_nhds

end trunc

namespace W1

instance : CoeFun (W1 n E) (fun _ => ℝ → E) where coe := W1.toFun

lemma continuous (f : W1 n E) : Continuous f := f.smooth.continuous

lemma differentiable (f : W1 (n + 1) E) : Differentiable ℝ f :=
  f.smooth.differentiable (by simp)

lemma iteratedDeriv_sub {f g : ℝ → E} (hf : ContDiff ℝ n f) (hg : ContDiff ℝ n g) :
    iteratedDeriv n (f - g) = iteratedDeriv n f - iteratedDeriv n g := by
  induction n generalizing f g with
  | zero => rfl
  | succ n ih =>
    have hf' : ContDiff ℝ n (deriv f) := hf.iterate_deriv' n 1
    have hg' : ContDiff ℝ n (deriv g) := hg.iterate_deriv' n 1
    have hfg : deriv (f - g) = deriv f - deriv g := by
      ext x ; apply deriv_sub
      · exact (hf.differentiable (by simp)).differentiableAt
      · exact (hg.differentiable (by simp)).differentiableAt
    simp_rw [iteratedDeriv_succ', ← ih hf' hg', hfg]

noncomputable def deriv (f : W1 (n + 1) E) : W1 n E where
  toFun := _root_.deriv f
  smooth := contDiff_succ_iff_deriv.mp f.smooth |>.2.2
  integrable k hk := by
    simpa [iteratedDeriv_succ'] using f.integrable (Nat.succ_le_succ hk)

lemma hasDerivAt (f : W1 (n + 1) E) (x : ℝ) : HasDerivAt f (f.deriv x) x :=
  f.differentiable.differentiableAt.hasDerivAt

def sub (f g : W1 n E) : W1 n E where
  toFun := f - g
  smooth := f.smooth.sub g.smooth
  integrable k hk := by
    have hf : ContDiff ℝ k f := f.smooth.of_le (by simp [hk])
    have hg : ContDiff ℝ k g := g.smooth.of_le (by simp [hk])
    simpa [iteratedDeriv_sub hf hg] using (f.integrable hk).sub (g.integrable hk)

instance : Sub (W1 n E) where sub := sub

lemma integrable_iteratedDeriv_Schwarz {f : 𝓢(ℝ, ℂ)} : Integrable (iteratedDeriv n f) := by
  induction n generalizing f with
  | zero => exact f.integrable
  | succ n ih => simpa [iteratedDeriv_succ'] using ih (f := SchwartzMap.derivCLM ℝ f)

def of_Schwartz (f : 𝓢(ℝ, ℂ)) : W1 n ℂ where
  toFun := f
  smooth := f.smooth n
  integrable _ _ := integrable_iteratedDeriv_Schwarz

end W1

namespace W21

variable {f : W21}

noncomputable def norm (f : ℝ → ℂ) : ℝ :=
    (∫ v, ‖f v‖) + (4 * π ^ 2)⁻¹ * (∫ v, ‖deriv (deriv f) v‖)

lemma norm_nonneg {f : ℝ → ℂ} : 0 ≤ norm f :=
  add_nonneg (integral_nonneg (fun t => by simp))
    (mul_nonneg (by positivity) (integral_nonneg (fun t => by simp)))

noncomputable instance : Norm W21 where norm := norm ∘ W1.toFun

noncomputable instance : Coe 𝓢(ℝ, ℂ) W21 where coe := W1.of_Schwartz

def ofCS2 (f : CS 2 ℂ) : W21 := by
  refine ⟨f, f.h1, fun k hk => ?_⟩ ; match k with
  | 0 => exact f.h1.continuous.integrable_of_hasCompactSupport f.h2
  | 1 => simpa using (f.h1.continuous_deriv one_le_two).integrable_of_hasCompactSupport f.h2.deriv
  | 2 => simpa [iteratedDeriv_succ] using
    (f.h1.iterate_deriv' 0 2).continuous.integrable_of_hasCompactSupport f.h2.deriv.deriv

instance : Coe (CS 2 ℂ) W21 where coe := ofCS2

instance : HMul (CS 2 ℂ) W21 (CS 2 ℂ) where hMul g f := ⟨g * f, g.h1.mul f.smooth, g.h2.mul_right⟩

instance : HMul (CS 2 ℝ) W21 (CS 2 ℂ) where hMul g f := (g : CS 2 ℂ) * f

lemma hf (f : W21) : Integrable f := f.integrable zero_le_two

lemma hf' (f : W21) : Integrable (deriv f) := by simpa [iteratedDeriv_succ] using f.integrable one_le_two

lemma hf'' (f : W21) : Integrable (deriv (deriv f))  := by simpa [iteratedDeriv_succ] using f.integrable le_rfl

end W21

theorem W21_approximation (f : W21) (g : trunc) :
    Tendsto (fun R => ‖f - (g.scale R * f : W21)‖) atTop (𝓝 0) := by

  -- Definitions
  let f' := f.deriv
  let f'' := f'.deriv
  let g' := (g : CS 2 ℝ).deriv
  let g'' := g'.deriv
  let h R v := 1 - g.scale R v
  let h' R := - (g.scale R).deriv
  let h'' R := - (g.scale R).deriv.deriv

  -- Properties of h
  have ch {R} : Continuous (fun v => (h R v : ℂ)) := continuous_ofReal.comp <| continuous_const.sub (CS.continuous _)
  have ch' {R} : Continuous (fun v => (h' R v : ℂ)) := continuous_ofReal.comp (CS.continuous _)
  have ch'' {R} : Continuous (fun v => (h'' R v : ℂ)) := continuous_ofReal.comp (CS.continuous _)
  have dh R v : HasDerivAt (h R) (h' R v) v := by
    convert CS.hasDerivAt_scale (g : CS 2 ℝ) R v |>.const_sub 1 using 1
    simp [h', CS.deriv_scale'] ; left ; rfl
  have dh' R v : HasDerivAt (h' R) (h'' R v) v := ((g.scale R).deriv.hasDerivAt v).neg
  have hh1 R v : |h R v| ≤ 1 := by
    by_cases hR : R = 0 <;> simp [h, hR, CS.scale, funscale] ; rw [abs_le] ; constructor <;>
    linarith [g.le_one (R⁻¹ * v), g.nonneg (R⁻¹ * v)]
  have vR v : Tendsto (fun R : ℝ => v * R⁻¹) atTop (𝓝 0) := by simpa using tendsto_inv_atTop_zero.const_mul v

  -- Proof
  convert_to Tendsto (fun R => W21.norm (fun v => h R v * f v)) atTop (𝓝 0)
  · ext R ; change W21.norm _ = _ ; congr ; ext v ; simp [h, sub_mul] ; rfl
  rw [show (0 : ℝ) = 0 + ((4 * π ^ 2)⁻¹ : ℝ) * 0 by simp]
  refine Tendsto.add ?_ (Tendsto.const_mul _ ?_)

  · let F R v := ‖h R v * f v‖
    have eh v : ∀ᶠ R in atTop, h R v = 0 := by
      filter_upwards [(vR v).eventually g.zero, eventually_ne_atTop 0] with R hR hR'
      simp [h, hR, CS.scale, hR', funscale, mul_comm R⁻¹]
    have e1 : ∀ᶠ (n : ℝ) in atTop, AEStronglyMeasurable (F n) volume := by
      apply Eventually.of_forall ; intro R
      exact (ch.mul f.continuous).norm.aestronglyMeasurable
    have e2 : ∀ᶠ (n : ℝ) in atTop, ∀ᵐ (a : ℝ), ‖F n a‖ ≤ ‖f a‖ := by
      apply Eventually.of_forall ; intro R
      apply Eventually.of_forall ; intro v
      simpa [F] using mul_le_mul (hh1 R v) le_rfl (by simp) zero_le_one
    have e4 : ∀ᵐ (a : ℝ), Tendsto (fun n ↦ F n a) atTop (𝓝 0) := by
      apply Eventually.of_forall ; intro v
      apply tendsto_nhds_of_eventually_eq ; filter_upwards [eh v] with R hR ; simp [F, hR]
    simpa [F] using tendsto_integral_filter_of_dominated_convergence _ e1 e2 f.hf.norm e4

  · let F R v := ‖h'' R v * f v + 2 * h' R v * f' v + h R v * f'' v‖
    convert_to Tendsto (fun R ↦ ∫ (v : ℝ), F R v) atTop (𝓝 0)
    · have this R v : deriv (deriv (fun v => h R v * f v)) v = h'' R v * f v + 2 * h' R v * f' v + h R v * f'' v := by
        have df v : HasDerivAt f (f' v) v := f.hasDerivAt v
        have df' v : HasDerivAt f' (f'' v) v := f'.hasDerivAt v
        have l3 v : HasDerivAt (fun v => h R v * f v) (h' R v * f v + h R v * f' v) v :=
          (dh R v).ofReal_comp.mul (df v)
        have l5 : HasDerivAt (fun v => h' R v * f v) (h'' R v * f v + h' R v * f' v) v :=
          (dh' R v).ofReal_comp.mul (df v)
        have l7 : HasDerivAt (fun v => h R v * f' v) (h' R v * f' v + h R v * f'' v) v :=
          (dh R v).ofReal_comp.mul (df' v)
        have d1 : deriv (fun v => h R v * f v) = fun v => h' R v * f v + h R v * f' v :=
          funext (fun v => (l3 v).deriv)
        rw [d1] ; convert (l5.add l7).deriv using 1 ; ring
      simp_rw [this, F]

    obtain ⟨c1, mg'⟩ := g'.bounded
    obtain ⟨c2, mg''⟩ := g''.bounded
    let bound v := c2 * ‖f v‖ + 2 * c1 * ‖f' v‖ + ‖f'' v‖
    have e1 : ∀ᶠ (n : ℝ) in atTop, AEStronglyMeasurable (F n) volume := by
      apply Eventually.of_forall ; intro R ; apply (Continuous.norm ?_).aestronglyMeasurable
      exact ((ch''.mul f.continuous).add ((continuous_const.mul ch').mul f.deriv.continuous)).add
        (ch.mul f.deriv.deriv.continuous)
    have e2 : ∀ᶠ R in atTop, ∀ᵐ (a : ℝ), ‖F R a‖ ≤ bound a := by
      have hc1 : ∀ᶠ R in atTop, ∀ v, |h' R v| ≤ c1 := by
        filter_upwards [eventually_ge_atTop 1] with R hR v
        have hR' : R ≠ 0 := by linarith
        have : 0 ≤ R := by linarith
        simp [h', CS.deriv_scale, abs_mul, abs_inv, abs_eq_self.mpr this] ; simp [CS.scale, funscale, hR']
        convert_to _ ≤ c1 * 1 ; simp ; rw [mul_comm]
        apply mul_le_mul (mg' _) (inv_le_of_inv_le₀ (by linarith) (by simpa using hR)) (by positivity)
        exact (abs_nonneg _).trans (mg' 0)
      have hc2 : ∀ᶠ R in atTop, ∀ v, |h'' R v| ≤ c2 := by
        filter_upwards [eventually_ge_atTop 1] with R hR v
        have e1 : 0 ≤ R := by linarith
        have e2 : R⁻¹ ≤ 1 := inv_le_of_inv_le₀ (by linarith) (by simpa using hR)
        have e3 : R ≠ 0 := by linarith
        simp [h'', CS.deriv_scale, CS.deriv_smul, abs_mul, abs_inv, abs_eq_self.mpr e1]
        convert_to _ ≤ 1 * (1 * c2) ; simp
        apply mul_le_mul e2 ?_ (by positivity) zero_le_one
        apply mul_le_mul e2 ?_ (by positivity) zero_le_one
        simp [CS.scale, e3, funscale] ; apply mg''
      filter_upwards [hc1, hc2] with R hc1 hc2
      apply Eventually.of_forall ; intro v ; specialize hc1 v ; specialize hc2 v
      simp only [F, bound, norm_norm]
      refine (norm_add_le _ _).trans ?_ ; apply add_le_add
      · refine (norm_add_le _ _).trans ?_ ; apply add_le_add <;> simp <;> gcongr
      · simpa using mul_le_mul (hh1 R v) le_rfl (by simp) zero_le_one
    have e3 : Integrable bound volume := (((f.hf.norm).const_mul _).add ((f.hf'.norm).const_mul _)).add f.hf''.norm
    have e4 : ∀ᵐ (a : ℝ), Tendsto (fun n ↦ F n a) atTop (𝓝 0) := by
      apply Eventually.of_forall ; intro v
      have evg' : g' =ᶠ[𝓝 0] 0 := by convert ← g.zero.deriv ; exact deriv_const' _
      have evg'' : g'' =ᶠ[𝓝 0] 0 := by convert ← evg'.deriv ; exact deriv_const' _
      refine tendsto_norm_zero.comp <| (ZeroAtFilter.add ?_ ?_).add ?_
      · have eh'' v : ∀ᶠ R in atTop, h'' R v = 0 := by
          filter_upwards [(vR v).eventually evg'', eventually_ne_atTop 0] with R hR hR'
          simp [h'', CS.deriv_scale, CS.deriv_smul, hR']
          simp [CS.scale, hR', funscale, mul_comm R⁻¹]
          exact hR
        apply tendsto_nhds_of_eventually_eq
        filter_upwards [eh'' v] with R hR ; simp [hR]
      · have eh' v : ∀ᶠ R in atTop, h' R v = 0 := by
          filter_upwards [(vR v).eventually evg'] with R hR
          simp [g'] at hR
          simp [h', CS.deriv_scale', mul_comm R⁻¹, hR]
        apply tendsto_nhds_of_eventually_eq
        filter_upwards [eh' v] with R hR ; simp [hR]
      · simpa [h] using ((g.tendsto_scale v).const_sub 1).ofReal.mul tendsto_const_nhds
    simpa [F] using tendsto_integral_filter_of_dominated_convergence bound e1 e2 e3 e4


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/PrimeNumberTheoremAnd/Wiener.lean <==
import Mathlib.Analysis.Fourier.FourierTransform
import Mathlib.Analysis.Fourier.FourierTransformDeriv
import Mathlib.NumberTheory.ArithmeticFunction
import Mathlib.NumberTheory.LSeries.PrimesInAP
import Mathlib.Topology.Algebra.Support
import Mathlib.Analysis.Calculus.ContDiff.Defs
import Mathlib.Geometry.Manifold.PartitionOfUnity
import Mathlib.Tactic.FunProp
import Mathlib.Analysis.Normed.Group.Tannery
import Mathlib.Algebra.Order.Field.Basic
import Mathlib.Order.Filter.ZeroAndBoundedAtFilter
import Mathlib.Analysis.Fourier.RiemannLebesgueLemma
import Mathlib.Analysis.SumIntegralComparisons
import Mathlib.Algebra.GroupWithZero.Units.Basic
import Mathlib.Analysis.Distribution.FourierSchwartz
import Mathlib.Topology.UniformSpace.UniformConvergence
import Mathlib.NumberTheory.MulChar.Lemmas

import PrimeNumberTheoremAnd.Fourier
import PrimeNumberTheoremAnd.BrunTitchmarsh
import PrimeNumberTheoremAnd.Mathlib.Analysis.Asymptotics.Asymptotics
import PrimeNumberTheoremAnd.SmoothExistence

set_option lang.lemmaCmd true

-- note: the opening of ArithmeticFunction introduces a notation σ that seems
-- impossible to hide, and hence parameters that are traditionally called σ will
-- have to be called σ' instead in this file.

open Real BigOperators ArithmeticFunction MeasureTheory Filter Set FourierTransform LSeries Asymptotics SchwartzMap
open Complex hiding log
open scoped Topology
open scoped ContDiff

variable {n : ℕ} {A a b c d u x y t σ' : ℝ} {ψ Ψ : ℝ → ℂ} {F G : ℂ → ℂ} {f : ℕ → ℂ} {𝕜 : Type} [RCLike 𝕜]

/-%%
The Fourier transform of an absolutely integrable function $\psi: \R \to \C$ is defined by the formula
$$ \hat \psi(u) := \int_\R e(-tu) \psi(t)\ dt$$
where $e(\theta) := e^{2\pi i \theta}$.

Let $f: \N \to \C$ be an arithmetic function such that $\sum_{n=1}^\infty \frac{|f(n)|}{n^\sigma} < \infty$ for all $\sigma>1$.  Then the Dirichlet series
$$ F(s) := \sum_{n=1}^\infty \frac{f(n)}{n^s}$$
is absolutely convergent for $\sigma>1$.
%%-/

noncomputable
def nterm (f : ℕ → ℂ) (σ' : ℝ) (n : ℕ) : ℝ := if n = 0 then 0 else ‖f n‖ / n ^ σ'

lemma nterm_eq_norm_term {f : ℕ → ℂ} : nterm f σ' n = ‖term f σ' n‖ := by
  by_cases h : n = 0 <;> simp [nterm, term, h]

theorem norm_term_eq_nterm_re (s : ℂ) :
    ‖term f s n‖ = nterm f (s.re) n := by
  simp only [nterm, term, apply_ite (‖·‖), norm_zero, norm_div]
  apply ite_congr rfl (fun _ ↦ rfl)
  intro h
  congr
  refine norm_natCast_cpow_of_pos (by omega) s

lemma hf_coe1 (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ')) (hσ : 1 < σ') :
    ∑' i, (‖term f σ' i‖₊ : ENNReal) ≠ ⊤ := by
  simp_rw [ENNReal.tsum_coe_ne_top_iff_summable_coe, ← norm_toNNReal]
  norm_cast
  apply Summable.toNNReal
  convert hf σ' hσ with i
  simp [nterm_eq_norm_term]

instance instMeasurableSpace : MeasurableSpace Circle :=
  inferInstanceAs <| MeasurableSpace <| Subtype _
instance instBorelSpace : BorelSpace Circle :=
  inferInstanceAs <| BorelSpace <| Subtype (· ∈ Metric.sphere (0 : ℂ) 1)

-- TODO - add to mathlib
attribute [fun_prop] Real.continuous_fourierChar

lemma first_fourier_aux1 (hψ : AEMeasurable ψ) {x : ℝ} (n : ℕ) : AEMeasurable fun (u : ℝ) ↦
    (‖fourierChar (-(u * ((1 : ℝ) / ((2 : ℝ) * π) * (n / x).log))) • ψ u‖ₑ : ENNReal) := by
  fun_prop

lemma first_fourier_aux2a :
    (2 : ℂ) * π * -(y * (1 / (2 * π) * Real.log ((n) / x))) = -(y * ((n) / x).log) := by
  calc
    _ = -(y * (((2 : ℂ) * π) / (2 * π) * Real.log ((n) / x))) := by ring
    _ = _ := by rw [div_self (by norm_num), one_mul]

lemma first_fourier_aux2 (hx : 0 < x) (n : ℕ) :
    term f σ' n * 𝐞 (-(y * (1 / (2 * π) * Real.log (n / x)))) • ψ y =
    term f (σ' + y * I) n • (ψ y * x ^ (y * I)) := by
  by_cases hn : n = 0
  · simp [term, hn]
  simp only [term, hn, ↓reduceIte]
  calc
    _ = (f n * (cexp ((2 * π * -(y * (1 / (2 * π) * Real.log (n / x)))) * I) / ↑((n : ℝ) ^ σ'))) • ψ y := by
      rw [Circle.smul_def, fourierChar_apply, ofReal_cpow (by norm_num)]
      simp only [one_div, mul_inv_rev, mul_neg, ofReal_neg, ofReal_mul, ofReal_ofNat, ofReal_inv,
        neg_mul, smul_eq_mul, ofReal_natCast]
      ring
    _ = (f n * (x ^ (y * I) / n ^ (σ' + y * I))) • ψ y := by
      congr 2
      have l1 : 0 < (n : ℝ) := by simpa using Nat.pos_iff_ne_zero.mpr hn
      have l2 : (x : ℂ) ≠ 0 := by simp [hx.ne.symm]
      have l3 : (n : ℂ) ≠ 0 := by simp [hn]
      rw [Real.rpow_def_of_pos l1, Complex.cpow_def_of_ne_zero l2, Complex.cpow_def_of_ne_zero l3]
      push_cast
      simp_rw [← Complex.exp_sub]
      congr 1
      rw [first_fourier_aux2a, Real.log_div l1.ne.symm hx.ne.symm]
      push_cast
      rw [Complex.ofReal_log hx.le]
      ring
    _ = _ := by simp ; group

/-%%
\begin{lemma}[first_fourier]\label{first_fourier}\lean{first_fourier}\leanok  If $\psi: \R \to \C$ is integrable and $x > 0$, then for any $\sigma>1$
  $$ \sum_{n=1}^\infty \frac{f(n)}{n^\sigma} \hat \psi( \frac{1}{2\pi} \log \frac{n}{x} ) = \int_\R F(\sigma + it) \psi(t) x^{it}\ dt.$$
\end{lemma}
%%-/
lemma first_fourier (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hsupp : Integrable ψ) (hx : 0 < x) (hσ : 1 < σ') :
    ∑' n : ℕ, term f σ' n * (𝓕 ψ (1 / (2 * π) * log (n / x))) =
    ∫ t : ℝ, LSeries f (σ' + t * I) * ψ t * x ^ (t * I) := by
/-%%
\begin{proof}\leanok  By the definition of the Fourier transform, the left-hand side expands as
$$ \sum_{n=1}^\infty \int_\R \frac{f(n)}{n^\sigma} \psi(t) e( - \frac{1}{2\pi} t \log \frac{n}{x})\ dt$$
while the right-hand side expands as
$$ \int_\R \sum_{n=1}^\infty \frac{f(n)}{n^{\sigma+it}} \psi(t) x^{it}\ dt.$$
Since
$$\frac{f(n)}{n^\sigma} \psi(t) e( - \frac{1}{2\pi} t \log \frac{n}{x}) = \frac{f(n)}{n^{\sigma+it}} \psi(t) x^{it}$$
the claim then follows from Fubini's theorem.
\end{proof}
%%-/
  calc
    _ = ∑' n, term f σ' n * ∫ (v : ℝ), 𝐞 (-(v * ((1 : ℝ) / ((2 : ℝ) * π) * Real.log (n / x)))) • ψ v := by
      simp only [Real.fourierIntegral, VectorFourier.fourierIntegral]
      simp only [one_div, mul_inv_rev, innerₗ_apply, RCLike.inner_apply', conj_trivial]
    _ = ∑' n, ∫ (v : ℝ), term f σ' n * 𝐞 (-(v * ((1 : ℝ) / ((2 : ℝ) * π) * Real.log (n / x)))) • ψ v := by
      simp [integral_const_mul]
    _ = ∫ (v : ℝ), ∑' n, term f σ' n * 𝐞 (-(v * ((1 : ℝ) / ((2 : ℝ) * π) * Real.log (n / x)))) • ψ v := by
      refine (integral_tsum ?_ ?_).symm
      · refine fun _ ↦ AEMeasurable.aestronglyMeasurable ?_
        have := hsupp.aemeasurable
        fun_prop
      · simp only [enorm_mul]
        simp_rw [lintegral_const_mul'' _ (first_fourier_aux1 hsupp.aemeasurable _)]
        calc
          _ = (∑' (i : ℕ), ‖term f σ' i‖ₑ) * ∫⁻ (a : ℝ), ‖ψ a‖ₑ ∂volume := by
            simp [ENNReal.tsum_mul_right, enorm_eq_nnnorm]
          _ ≠ ⊤ := ENNReal.mul_ne_top (hf_coe1 hf hσ)
            (ne_top_of_lt hsupp.2)
    _ = _ := by
      congr 1; ext y
      simp_rw [mul_assoc (LSeries _ _), ← smul_eq_mul (a := (LSeries _ _)), LSeries]
      rw [← Summable.tsum_smul_const]
      · congr with n ; exact first_fourier_aux2 hx n
      · apply Summable.of_norm
        convert hf σ' hσ with n
        rw [norm_term_eq_nterm_re]
        simp

/-%%
\begin{lemma}[second_fourier]\label{second_fourier}\lean{second_fourier}\leanok If $\psi: \R \to \C$ is continuous and compactly supported and $x > 0$, then for any $\sigma>1$
$$ \int_{-\log x}^\infty e^{-u(\sigma-1)} \hat \psi(\frac{u}{2\pi})\ du = x^{\sigma - 1} \int_\R \frac{1}{\sigma+it-1} \psi(t) x^{it}\ dt.$$
\end{lemma}
%%-/

@[continuity]
lemma continuous_multiplicative_ofAdd : Continuous (⇑Multiplicative.ofAdd : ℝ → ℝ) := ⟨fun _ ↦ id⟩

attribute [fun_prop] measurable_coe_nnreal_ennreal

lemma second_fourier_integrable_aux1a (hσ : 1 < σ') :
    IntegrableOn (fun (x : ℝ) ↦ cexp (-((x : ℂ) * ((σ' : ℂ) - 1)))) (Ici (-Real.log x)) := by
  norm_cast
  suffices IntegrableOn (fun (x : ℝ) ↦ (rexp (-(x * (σ' - 1))))) (Ici (-x.log)) _ from this.ofReal
  simp_rw [fun (a x : ℝ) ↦ (by ring : -(x * a) = -a * x)]
  rw [integrableOn_Ici_iff_integrableOn_Ioi]
  apply exp_neg_integrableOn_Ioi
  linarith

lemma second_fourier_integrable_aux1 (hcont : Continuous ψ) (hsupp : Integrable ψ) (hσ : 1 < σ') :
    let ν : Measure (ℝ × ℝ) := (volume.restrict (Ici (-Real.log x))).prod volume
    Integrable (Function.uncurry fun (u : ℝ) (a : ℝ) ↦ ((rexp (-u * (σ' - 1))) : ℂ) •
    (𝐞 (Multiplicative.ofAdd (-(a * (u / (2 * π))))) : ℂ) • ψ a) ν := by
  intro ν
  constructor
  · apply Measurable.aestronglyMeasurable
    -- TODO: find out why fun_prop does not play well with Multiplicative.ofAdd
    simp only [neg_mul, ofReal_exp, ofReal_neg, ofReal_mul, ofReal_sub, ofReal_one,
      Multiplicative.ofAdd, Equiv.coe_fn_mk, smul_eq_mul]
    apply MeasureTheory.measurable_uncurry_of_continuous_of_measurable <;> fun_prop
  · let f1 : ℝ → ENNReal := fun a1 ↦ ‖cexp (-(↑a1 * (↑σ' - 1)))‖ₑ
    let f2 : ℝ → ENNReal := fun a2 ↦ ‖ψ a2‖ₑ
    suffices ∫⁻ (a : ℝ × ℝ), f1 a.1 * f2 a.2 ∂ν < ⊤ by
      simpa [hasFiniteIntegral_iff_enorm, enorm_eq_nnnorm, Function.uncurry]
    refine (lintegral_prod_mul ?_ ?_).trans_lt ?_ <;> try fun_prop
    exact ENNReal.mul_lt_top (second_fourier_integrable_aux1a hσ).2 hsupp.2

lemma second_fourier_integrable_aux2 (hσ : 1 < σ') :
    IntegrableOn (fun (u : ℝ) ↦ cexp ((1 - ↑σ' - ↑t * I) * ↑u)) (Ioi (-Real.log x)) := by
  refine (integrable_norm_iff (Measurable.aestronglyMeasurable <| by fun_prop)).mp ?_
  suffices IntegrableOn (fun a ↦ rexp (-(σ' - 1) * a)) (Ioi (-x.log)) _ by simpa [Complex.norm_exp]
  apply exp_neg_integrableOn_Ioi
  linarith

lemma second_fourier_aux (hx : 0 < x) :
    -(cexp (-((1 - ↑σ' - ↑t * I) * ↑(Real.log x))) / (1 - ↑σ' - ↑t * I)) =
    ↑(x ^ (σ' - 1)) * (↑σ' + ↑t * I - 1)⁻¹ * ↑x ^ (↑t * I) := by
  calc
    _ = cexp (↑(Real.log x) * ((↑σ' - 1) + ↑t * I)) * (↑σ' + ↑t * I - 1)⁻¹ := by rw [← div_neg]; ring_nf
    _ = (x ^ ((↑σ' - 1) + ↑t * I)) * (↑σ' + ↑t * I - 1)⁻¹ := by
      rw [Complex.cpow_def_of_ne_zero (ofReal_ne_zero.mpr (ne_of_gt hx)), Complex.ofReal_log hx.le]
    _ = (x ^ ((σ' : ℂ) - 1)) * (x ^ (↑t * I)) * (↑σ' + ↑t * I - 1)⁻¹ := by
      rw [Complex.cpow_add _ _ (ofReal_ne_zero.mpr (ne_of_gt hx))]
    _ = _ := by rw [ofReal_cpow hx.le]; push_cast; ring

lemma second_fourier (hcont : Continuous ψ) (hsupp : Integrable ψ)
    {x σ' : ℝ} (hx : 0 < x) (hσ : 1 < σ') :
    ∫ u in Ici (-log x), Real.exp (-u * (σ' - 1)) * 𝓕 ψ (u / (2 * π)) =
    (x^(σ' - 1) : ℝ) * ∫ t, (1 / (σ' + t * I - 1)) * ψ t * x^(t * I) ∂ volume := by
/-%%
\begin{proof}\leanok
The left-hand side expands as
$$ \int_{-\log x}^\infty \int_\R e^{-u(\sigma-1)} \psi(t) e(-\frac{tu}{2\pi})\ dt\ du \atop{?}=
x^{\sigma - 1} \int_\R \frac{1}{\sigma+it-1} \psi(t) x^{it}\ dt$$
so by Fubini's theorem it suffices to verify the identity
\begin{align*}
\int_{-\log x}^\infty e^{-u(\sigma-1)} e(-\frac{tu}{2\pi})\ du
&= \int_{-\log x}^\infty e^{(it - \sigma + 1)u}\ du \\
&= \frac{1}{it - \sigma + 1} e^{(it - \sigma + 1)u}\ \Big|_{-\log x}^\infty \\
&= x^{\sigma - 1} \frac{1}{\sigma+it-1} x^{it}
\end{align*}
\end{proof}
%%-/
  conv in ↑(rexp _) * _ => { rw [Real.fourierIntegral_real_eq, ← smul_eq_mul, ← integral_smul] }
  rw [MeasureTheory.integral_integral_swap]
  swap
  · exact second_fourier_integrable_aux1 hcont hsupp hσ
  rw [← integral_const_mul]
  congr 1; ext t
  dsimp [Real.fourierChar, Circle.exp]

  simp_rw [mul_smul_comm, ← smul_mul_assoc, integral_mul_const]
  rw [fun (a b d : ℂ) ↦ show a * (b * (ψ t) * d) = (a * b * d) * ψ t by ring]
  congr 1
  conv =>
    lhs
    enter [2]
    ext a
    rw [AddChar.coe_mk, Submonoid.mk_smul, smul_eq_mul]
  push_cast
  simp_rw [← Complex.exp_add]
  have (u : ℝ) :
      2 * ↑π * -(↑t * (↑u / (2 * ↑π))) * I + -↑u * (↑σ' - 1) = (1 - σ' - t * I) * u := calc
    _ = -↑u * (↑σ' - 1) + (2 * ↑π) / (2 * ↑π) * -(↑t * ↑u) * I := by ring
    _ = -↑u * (↑σ' - 1) + 1 * -(↑t * ↑u) * I := by rw [div_self (by norm_num)]
    _ = _ := by ring
  simp_rw [this]
  let c : ℂ := (1 - ↑σ' - ↑t * I)
  have : c ≠ 0 := by simp [Complex.ext_iff, c] ; intro h ; linarith
  let f' (u : ℝ) := cexp (c * u)
  let f := fun (u : ℝ) ↦ (f' u) / c
  have hderiv : ∀ u ∈ Ici (-Real.log x), HasDerivAt f (f' u) u := by
    intro u _
    rw [show f' u = cexp (c * u) * (c * 1) / c by simp only [f']; field_simp]
    exact (hasDerivAt_id' u).ofReal_comp.const_mul c |>.cexp.div_const c
  have hf : Tendsto f atTop (𝓝 0) := by
    apply tendsto_zero_iff_norm_tendsto_zero.mpr
    suffices Tendsto (fun (x : ℝ) ↦ ‖cexp (c * ↑x)‖ / ‖c‖) atTop (𝓝 (0 / ‖c‖)) by simpa [f, f'] using this
    apply Filter.Tendsto.div_const
    suffices Tendsto (· * (1 - σ')) atTop atBot by simpa [Complex.norm_exp, mul_comm (1 - σ'), c]
    exact Tendsto.atTop_mul_const_of_neg (by linarith) fun ⦃s⦄ h ↦ h
  rw [integral_Ici_eq_integral_Ioi,
    integral_Ioi_of_hasDerivAt_of_tendsto' hderiv (second_fourier_integrable_aux2 hσ) hf]
  simpa [f, f'] using second_fourier_aux hx

/-%%
Now let $A \in \C$, and suppose that there is a continuous function $G(s)$ defined on $\mathrm{Re} s \geq 1$ such that $G(s) = F(s) - \frac{A}{s-1}$ whenever $\mathrm{Re} s > 1$.  We also make the Chebyshev-type hypothesis
\begin{equation}\label{cheby}
\sum_{n \leq x} |f(n)| \ll x
\end{equation}
for all $x \geq 1$ (this hypothesis is not strictly necessary, but simplifies the arguments and can be obtained fairly easily in applications).
%%-/

lemma one_add_sq_pos (u : ℝ) : 0 < 1 + u ^ 2 := zero_lt_one.trans_le (by simpa using sq_nonneg u)

/-%%
\begin{lemma}[Preliminary decay bound I]\label{prelim-decay}
If $\psi:\R \to \C$ is absolutely integrable then
$$ |\hat \psi(u)| \leq \| \psi \|_1 $$
for all $u \in \R$. where $C$ is an absolute constant.
\end{lemma}
%%-/

/-%%
\begin{proof} Immediate from the triangle inequality.
\end{proof}
%%-/

/-%%
\begin{lemma}[Preliminary decay bound II]\label{prelim-decay-2}
If $\psi:\R \to \C$ is absolutely integrable and of bounded variation, and $\psi'$ is bounded variation, then
$$ |\hat \psi(u)| \leq \| \psi \|_{TV} / 2\pi |u| $$
for all non-zero $u \in \R$.
\end{lemma}
%%-/

/-%%
\begin{proof} By integration by parts we will have
$$ 2\pi i u \hat \psi(u) = \int _\R e(-tu) \psi'(t)\ dt$$
and the claim then follows from the triangle inequality.
\end{proof}
%%-/

/-%%
\begin{lemma}[Preliminary decay bound III]\label{prelim-decay-3}
If $\psi:\R \to \C$ is absolutely integrable, absolutely continuous, and $\psi'$ is of bounded variation, then
$$ |\hat \psi(u)| \leq \| \psi' \|_{TV} / (2\pi |u|)^2$$
for all non-zero $u \in \R$.
\end{lemma}
%%-/

/-%%
\begin{proof}\uses{prelim-decay-2} Should follow from previous lemma.
\end{proof}
%%-/

/-%%
\begin{lemma}[Decay bound, alternate form]\label{decay-alt}  If $\psi:\R \to \C$ is absolutely integrable, absolutely continuous, and $\psi'$ is of bounded variation, then
$$ |\hat \psi(u)| \leq ( \|\psi\|_1 + \| \psi' \|_{TV} / (2\pi)^2) / (1+|u|^2)$$
for all $u \in \R$.
\end{lemma}
%%-/

/-%%
\begin{proof}\uses{prelim-decay, prelim-decay-3, decay} Should follow from previous lemmas.
\end{proof}
%%-/


/-%%

It should be possible to refactor the lemma below to follow from Lemma \ref{decay-alt} instead.

\begin{lemma}[Decay bounds]\label{decay}\lean{decay_bounds}\leanok  If $\psi:\R \to \C$ is $C^2$ and obeys the bounds
  $$ |\psi(t)|, |\psi''(t)| \leq A / (1 + |t|^2)$$
  for all $t \in \R$, then
$$ |\hat \psi(u)| \leq C A / (1+|u|^2)$$
for all $u \in \R$, where $C$ is an absolute constant.
\end{lemma}
%%-/

lemma decay_bounds_key (f : W21) (u : ℝ) : ‖𝓕 f u‖ ≤ ‖f‖ * (1 + u ^ 2)⁻¹ := by
  have l1 : 0 < 1 + u ^ 2 := one_add_sq_pos _
  have l2 : 1 + u ^ 2 = ‖(1 : ℂ) + u ^ 2‖ := by
    norm_cast ; simp only [Real.norm_eq_abs, abs_eq_self.2 l1.le]
  have l3 : ‖1 / ((4 : ℂ) * ↑π ^ 2)‖ ≤ (4 * π ^ 2)⁻¹ := by simp
  have key := fourierIntegral_self_add_deriv_deriv f u
  simp only [Function.iterate_succ _ 1, Function.iterate_one, Function.comp_apply] at key
  rw [F_sub f.hf (f.hf''.const_mul (1 / (4 * ↑π ^ 2)))] at key
  rw [← div_eq_mul_inv, le_div_iff₀ l1, mul_comm, l2, ← norm_mul, key, sub_eq_add_neg]
  apply norm_add_le _ _ |>.trans
  change _ ≤ W21.norm _
  rw [norm_neg, F_mul, norm_mul, W21.norm]
  gcongr <;> apply VectorFourier.norm_fourierIntegral_le_integral_norm

lemma decay_bounds_aux {f : ℝ → ℂ} (hf : AEStronglyMeasurable f volume) (h : ∀ t, ‖f t‖ ≤ A * (1 + t ^ 2)⁻¹) :
    ∫ t, ‖f t‖ ≤ π * A := by
  have l1 : Integrable (fun x ↦ A * (1 + x ^ 2)⁻¹) := integrable_inv_one_add_sq.const_mul A
  simp_rw [← integral_univ_inv_one_add_sq, mul_comm, ← integral_const_mul]
  exact integral_mono (l1.mono' hf (Eventually.of_forall h)).norm l1 h

theorem decay_bounds_W21 (f : W21) (hA : ∀ t, ‖f t‖ ≤ A / (1 + t ^ 2))
    (hA' : ∀ t, ‖deriv (deriv f) t‖ ≤ A / (1 + t ^ 2)) (u) :
    ‖𝓕 f u‖ ≤ (π + 1 / (4 * π)) * A / (1 + u ^ 2) := by
  have l0 : 1 * (4 * π)⁻¹ * A = (4 * π ^ 2)⁻¹ * (π * A) := by field_simp
  have l1 : ∫ (v : ℝ), ‖f v‖ ≤ π * A := by
    apply decay_bounds_aux f.continuous.aestronglyMeasurable
    simp_rw [← div_eq_mul_inv] ; exact hA
  have l2 : ∫ (v : ℝ), ‖deriv (deriv f) v‖ ≤ π * A := by
    apply decay_bounds_aux f.deriv.deriv.continuous.aestronglyMeasurable
    simp_rw [← div_eq_mul_inv] ; exact hA'
  apply decay_bounds_key f u |>.trans
  change W21.norm _ * _ ≤ _
  simp_rw [W21.norm, div_eq_mul_inv, add_mul, l0] ; gcongr

lemma decay_bounds (ψ : CS 2 ℂ) (hA : ∀ t, ‖ψ t‖ ≤ A / (1 + t ^ 2)) (hA' : ∀ t, ‖deriv^[2] ψ t‖ ≤ A / (1 + t ^ 2)) :
    ‖𝓕 ψ u‖ ≤ (π + 1 / (4 * π)) * A / (1 + u ^ 2) := by
  exact decay_bounds_W21 ψ hA hA' u

lemma decay_bounds_cor_aux (ψ : CS 2 ℂ) : ∃ C : ℝ, ∀ u, ‖ψ u‖ ≤ C / (1 + u ^ 2) := by
  have l1 : HasCompactSupport (fun u : ℝ => ((1 + u ^ 2) : ℝ) * ψ u) := by exact ψ.h2.mul_left
  have := ψ.h1.continuous
  obtain ⟨C, hC⟩ := l1.exists_bound_of_continuous (by continuity)
  refine ⟨C, fun u => ?_⟩
  specialize hC u
  simp only [norm_mul, Complex.norm_real, norm_of_nonneg (one_add_sq_pos u).le] at hC
  rwa [le_div_iff₀' (one_add_sq_pos _)]

lemma decay_bounds_cor (ψ : W21) :
    ∃ C : ℝ, ∀ u, ‖𝓕 ψ u‖ ≤ C / (1 + u ^ 2) := by
  simpa only [div_eq_mul_inv] using ⟨_, decay_bounds_key ψ⟩

@[continuity] lemma continuous_FourierIntegral (ψ : W21) : Continuous (𝓕 ψ) :=
  VectorFourier.fourierIntegral_continuous continuous_fourierChar
    (by simp only [innerₗ_apply, RCLike.inner_apply', conj_trivial, continuous_mul])
    ψ.hf

lemma W21.integrable_fourier (ψ : W21) (hc : c ≠ 0) :
    Integrable fun u ↦ 𝓕 ψ (u / c) := by
  have l1 (C) : Integrable (fun u ↦ C / (1 + (u / c) ^ 2)) volume := by
    simpa using (integrable_inv_one_add_sq.comp_div hc).const_mul C
  have l2 : AEStronglyMeasurable (fun u ↦ 𝓕 ψ (u / c)) volume := by
    apply Continuous.aestronglyMeasurable ; continuity
  obtain ⟨C, h⟩ := decay_bounds_cor ψ
  apply @Integrable.mono' ℝ ℂ _ volume _ _ (fun u => C / (1 + (u / c) ^ 2)) (l1 C) l2 ?_
  apply Eventually.of_forall (fun x => h _)

/-%%
\begin{proof}\leanok From two integration by parts we obtain the identity
$$ (1+u^2) \hat \psi(u) = \int_{\bf R} (\psi(t) - \frac{u}{4\pi^2} \psi''(t)) e(-tu)\ dt.$$
Now apply the triangle inequality and the identity $\int_{\bf R} \frac{dt}{1+t^2}\ dt = \pi$ to obtain the claim with $C = \pi + 1 / 4 \pi$.
\end{proof}
%%-/

/-%%
\begin{lemma}[Limiting Fourier identity]\label{limiting}\lean{limiting_fourier}\leanok  If $\psi: \R \to \C$ is $C^2$ and compactly supported and $x \geq 1$, then
$$ \sum_{n=1}^\infty \frac{f(n)}{n} \hat \psi( \frac{1}{2\pi} \log \frac{n}{x} ) - A \int_{-\log x}^\infty \hat \psi(\frac{u}{2\pi})\ du =  \int_\R G(1+it) \psi(t) x^{it}\ dt.$$
\end{lemma}
%%-/

lemma continuous_LSeries_aux (hf : Summable (nterm f σ')) :
    Continuous fun x : ℝ => LSeries f (σ' + x * I) := by

  have l1 i : Continuous fun x : ℝ ↦ term f (σ' + x * I) i := by
    by_cases h : i = 0
    · simpa [h] using continuous_const
    · simpa [h] using continuous_const.div (continuous_const.cpow (by continuity) (by simp [h])) (fun x => by simp [h])
  have l2 n (x : ℝ) : ‖term f (σ' + x * I) n‖ = nterm f σ' n := by
    by_cases h : n = 0
    · simp [h, nterm]
    · simp [h, nterm, cpow_add _ _ (Nat.cast_ne_zero.mpr h),
        Complex.norm_natCast_cpow_of_pos (Nat.pos_of_ne_zero h)]
  exact continuous_tsum l1 hf (fun n x => le_of_eq (l2 n x))

-- Here compact support is used but perhaps it is not necessary
lemma limiting_fourier_aux (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re})
    (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ')) (ψ : CS 2 ℂ) (hx : 1 ≤ x) (σ' : ℝ) (hσ' : 1 < σ') :
    ∑' n, term f σ' n * 𝓕 ψ (1 / (2 * π) * log (n / x)) -
    A * (x ^ (1 - σ') : ℝ) * ∫ u in Ici (- log x), rexp (-u * (σ' - 1)) * 𝓕 ψ (u / (2 * π)) =
    ∫ t : ℝ, G (σ' + t * I) * ψ t * x ^ (t * I) := by

  have hint : Integrable ψ := ψ.h1.continuous.integrable_of_hasCompactSupport ψ.h2
  have l3 : 0 < x := zero_lt_one.trans_le hx
  have l1 (σ') (hσ' : 1 < σ') := first_fourier hf hint l3 hσ'
  have l2 (σ') (hσ' : 1 < σ') := second_fourier ψ.h1.continuous hint l3 hσ'
  have l8 : Continuous fun t : ℝ ↦ (x : ℂ) ^ (t * I) :=
    continuous_const.cpow (continuous_ofReal.mul continuous_const) (by simp [l3])
  have l6 : Continuous fun t : ℝ ↦ LSeries f (↑σ' + ↑t * I) * ψ t * ↑x ^ (↑t * I) := by
    apply ((continuous_LSeries_aux (hf _ hσ')).mul ψ.h1.continuous).mul l8
  have l4 : Integrable fun t : ℝ ↦ LSeries f (↑σ' + ↑t * I) * ψ t * ↑x ^ (↑t * I) := by
    exact l6.integrable_of_hasCompactSupport ψ.h2.mul_left.mul_right
  have e2 (u : ℝ) : σ' + u * I - 1 ≠ 0 := by
    intro h ; have := congr_arg Complex.re h ; simp at this ; linarith
  have l7 : Continuous fun a ↦ A * ↑(x ^ (1 - σ')) * (↑(x ^ (σ' - 1)) * (1 / (σ' + a * I - 1) * ψ a * x ^ (a * I))) := by
    simp [← mul_assoc]
    refine ((continuous_const.mul <| Continuous.inv₀ ?_ e2).mul ψ.h1.continuous).mul l8
    fun_prop
  have l5 : Integrable fun a ↦ A * ↑(x ^ (1 - σ')) * (↑(x ^ (σ' - 1)) * (1 / (σ' + a * I - 1) * ψ a * x ^ (a * I))) := by
    apply l7.integrable_of_hasCompactSupport
    exact ψ.h2.mul_left.mul_right.mul_left.mul_left

  simp_rw [l1 σ' hσ', l2 σ' hσ', ← integral_const_mul, ← integral_sub l4 l5]
  apply integral_congr_ae
  apply Eventually.of_forall
  intro u
  have e1 : 1 < ((σ' : ℂ) + (u : ℂ) * I).re := by simp [hσ']
  simp_rw [hG' e1, sub_mul, ← mul_assoc]
  simp only [one_div, sub_right_inj, mul_eq_mul_right_iff, cpow_eq_zero_iff, ofReal_eq_zero, ne_eq,
    mul_eq_zero, I_ne_zero, or_false]
  left ; left
  field_simp [e2]
  norm_cast
  simp [mul_assoc, ← rpow_add l3]

section nabla

variable {α E : Type*} [OfNat α 1] [Add α] [Sub α] {u : α → ℂ}

def cumsum [AddCommMonoid E] (u : ℕ → E) (n : ℕ) : E := ∑ i ∈ Finset.range n, u i

def nabla [Sub E] (u : α → E) (n : α) : E := u (n + 1) - u n

/- TODO nnabla is redundant -/
def nnabla [Sub E] (u : α → E) (n : α) : E := u n - u (n + 1)

def shift (u : α → E) (n : α) : E := u (n + 1)

@[simp] lemma cumsum_zero [AddCommMonoid E] {u : ℕ → E} : cumsum u 0 = 0 := by simp [cumsum]

lemma cumsum_succ [AddCommMonoid E] {u : ℕ → E} (n : ℕ) :
    cumsum u (n + 1) = cumsum u n + u n := by
  simp [cumsum, Finset.sum_range_succ]

@[simp] lemma nabla_cumsum [AddCommGroup E] {u : ℕ → E} : nabla (cumsum u) = u := by
  ext n ; simp [nabla, cumsum, Finset.range_add_one]

lemma neg_cumsum [AddCommGroup E] {u : ℕ → E} : -(cumsum u) = cumsum (-u) := funext (fun n => by simp [cumsum])

lemma cumsum_nonneg {u : ℕ → ℝ} (hu : 0 ≤ u) : 0 ≤ cumsum u := fun _ => Finset.sum_nonneg (fun i _ => hu i)

omit [Sub α] in
lemma neg_nabla [Ring E] {u : α → E} : -(nabla u) = nnabla u := by ext n ; simp [nabla, nnabla]

omit [Sub α] in
@[simp] lemma nabla_mul [Ring E] {u : α → E} {c : E} : nabla (fun n => c * u n) = c • nabla u := by
  ext n ; simp [nabla, mul_sub]

omit [Sub α] in
@[simp] lemma nnabla_mul [Ring E] {u : α → E} {c : E} : nnabla (fun n => c * u n) = c • nnabla u := by
  ext n ; simp [nnabla, mul_sub]

lemma nnabla_cast (u : ℝ → E) [Sub E] : nnabla u ∘ ((↑) : ℕ → ℝ) = nnabla (u ∘ (↑)) := by
  ext n ; simp [nnabla]

end nabla

lemma Finset.sum_shift_front {E : Type*} [Ring E] {u : ℕ → E} {n : ℕ} :
    cumsum u (n + 1) = u 0 + cumsum (shift u) n := by
  simp_rw [add_comm n, cumsum, sum_range_add, sum_range_one, add_comm 1] ; rfl

lemma Finset.sum_shift_front' {E : Type*} [Ring E] {u : ℕ → E} :
    shift (cumsum u) = (fun _ => u 0) + cumsum (shift u) := by
  ext n ; apply Finset.sum_shift_front

lemma Finset.sum_shift_back {E : Type*} [Ring E] {u : ℕ → E} {n : ℕ} :
    cumsum u (n + 1) = cumsum u n + u n := by
  simp [cumsum, Finset.range_add_one, add_comm]

lemma Finset.sum_shift_back' {E : Type*} [Ring E] {u : ℕ → E} : shift (cumsum u) = cumsum u + u := by
  ext n ; apply Finset.sum_shift_back

lemma summation_by_parts {E : Type*} [Ring E] {a A b : ℕ → E} (ha : a = nabla A) {n : ℕ} :
    cumsum (a * b) (n + 1) = A (n + 1) * b n - A 0 * b 0 - cumsum (shift A * fun i => (b (i + 1) - b i)) n := by
  have l1 : ∑ x ∈ Finset.range (n + 1), A (x + 1) * b x = ∑ x ∈ Finset.range n, A (x + 1) * b x + A (n + 1) * b n :=
    Finset.sum_shift_back
  have l2 : ∑ x ∈ Finset.range (n + 1), A x * b x = A 0 * b 0 + ∑ x ∈ Finset.range n, A (x + 1) * b (x + 1) :=
    Finset.sum_shift_front
  simp [cumsum, shift, ha, nabla, sub_mul, mul_sub, l1, l2] ; abel

lemma summation_by_parts' {E : Type*} [Ring E] {a b : ℕ → E} {n : ℕ} :
    cumsum (a * b) (n + 1) = cumsum a (n + 1) * b n - cumsum (shift (cumsum a) * nabla b) n := by
  simpa using summation_by_parts (a := a) (b := b) (A := cumsum a) (by simp)

lemma summation_by_parts'' {E : Type*} [Ring E] {a b : ℕ → E} :
    shift (cumsum (a * b)) = shift (cumsum a) * b - cumsum (shift (cumsum a) * nabla b) := by
  ext n ; apply summation_by_parts'

lemma summable_iff_bounded {u : ℕ → ℝ} (hu : 0 ≤ u) : Summable u ↔ BoundedAtFilter atTop (cumsum u) := by
  have l1 : (cumsum u =O[atTop] 1) ↔ _ := isBigO_one_nat_atTop_iff
  have l2 n : ‖cumsum u n‖ = cumsum u n := by simpa using cumsum_nonneg hu n
  simp only [BoundedAtFilter, l1, l2]
  constructor <;> intro ⟨C, h1⟩
  · exact ⟨C, fun n => sum_le_hasSum _ (fun i _ => hu i) h1⟩
  · exact summable_of_sum_range_le hu h1

lemma Filter.EventuallyEq.summable {u v : ℕ → ℝ} (h : u =ᶠ[atTop] v) (hu : Summable v) : Summable u :=
  summable_of_isBigO_nat hu h.isBigO

lemma summable_congr_ae {u v : ℕ → ℝ} (huv : u =ᶠ[atTop] v) : Summable u ↔ Summable v := by
  constructor <;> intro h <;> simp [huv.summable, huv.symm.summable, h]

lemma BoundedAtFilter.add_const {u : ℕ → ℝ} {c : ℝ} :
    BoundedAtFilter atTop (fun n => u n + c) ↔ BoundedAtFilter atTop u := by
  have : u = fun n => (u n + c) + (-c) := by ext n ; ring
  simp [BoundedAtFilter] ; constructor <;> intro h
  on_goal 1 => rw [this]
  all_goals { exact h.add (const_boundedAtFilter _ _) }

lemma BoundedAtFilter.comp_add {u : ℕ → ℝ} {N : ℕ} :
    BoundedAtFilter atTop (fun n => u (n + N)) ↔ BoundedAtFilter atTop u := by
  simp [BoundedAtFilter, isBigO_iff] ; constructor <;> intro ⟨C, n₀, h⟩ <;> use C
  · refine ⟨n₀ + N, fun n hn => ?_⟩
    obtain ⟨k, hk⟩ := Nat.exists_eq_add_of_le' (m := N) (by linarith) ; subst n
    exact h _ <| Nat.add_le_add_iff_right.mp hn
  · exact ⟨n₀, fun n hn => h _ (by linarith)⟩

lemma summable_iff_bounded' {u : ℕ → ℝ} (hu : ∀ᶠ n in atTop, 0 ≤ u n) :
    Summable u ↔ BoundedAtFilter atTop (cumsum u) := by
  obtain ⟨N, hu⟩ := eventually_atTop.mp hu
  have e2 : cumsum (fun i ↦ u (i + N)) = fun n => cumsum u (n + N) - cumsum u N := by
    ext n ; simp_rw [cumsum, add_comm _ N, Finset.sum_range_add] ; ring
  rw [← summable_nat_add_iff N, summable_iff_bounded (fun n => hu _ <| Nat.le_add_left N n), e2]
  simp_rw [sub_eq_add_neg, BoundedAtFilter.add_const, BoundedAtFilter.comp_add]

lemma bounded_of_shift {u : ℕ → ℝ} (h : BoundedAtFilter atTop (shift u)) : BoundedAtFilter atTop u := by
  simp only [BoundedAtFilter, isBigO_iff, eventually_atTop] at h ⊢
  obtain ⟨C, N, hC⟩ := h
  refine ⟨C, N + 1, fun n hn => ?_⟩
  simp only [shift] at hC
  have r1 : n - 1 ≥ N := Nat.le_sub_one_of_lt hn
  have r2 : n - 1 + 1 = n := Nat.sub_add_cancel <| NeZero.one_le.trans hn.le
  simpa [r2] using hC (n - 1) r1

lemma dirichlet_test' {a b : ℕ → ℝ} (ha : 0 ≤ a) (hb : 0 ≤ b)
    (hAb : BoundedAtFilter atTop (shift (cumsum a) * b)) (hbb : ∀ᶠ n in atTop, b (n + 1) ≤ b n)
    (h : Summable (shift (cumsum a) * nnabla b)) : Summable (a * b) := by
  have l1 : ∀ᶠ n in atTop, 0 ≤ (shift (cumsum a) * nnabla b) n := by
    filter_upwards [hbb] with n hb
    exact mul_nonneg (by simpa [shift] using Finset.sum_nonneg' ha) (sub_nonneg.mpr hb)
  rw [summable_iff_bounded (mul_nonneg ha hb)]
  rw [summable_iff_bounded' l1] at h
  apply bounded_of_shift
  simpa only [summation_by_parts'', sub_eq_add_neg, neg_cumsum, ← mul_neg, neg_nabla] using hAb.add h

lemma exists_antitone_of_eventually {u : ℕ → ℝ} (hu : ∀ᶠ n in atTop, u (n + 1) ≤ u n) :
    ∃ v : ℕ → ℝ, range v ⊆ range u ∧ Antitone v ∧ v =ᶠ[atTop] u := by
  obtain ⟨N, hN⟩ := eventually_atTop.mp hu
  let v (n : ℕ) := u (if n < N then N else n)
  refine ⟨v, ?_, ?_, ?_⟩
  · exact fun x ⟨n, hn⟩ => ⟨if n < N then N else n, hn⟩
  · refine antitone_nat_of_succ_le (fun n => ?_)
    by_cases h : n < N
    · by_cases h' : n + 1 < N <;> simp [v, h, h']
      have : n + 1 = N := by linarith
      simp [this]
    · have : ¬(n + 1 < N) := by linarith
      simp [v, h, this] ; apply hN ; linarith
  · have : ∀ᶠ n in atTop, ¬(n < N) := by simpa using ⟨N, fun b hb => by linarith⟩
    filter_upwards [this] with n hn ; simp [v, hn]

lemma summable_inv_mul_log_sq : Summable (fun n : ℕ => (n * (Real.log n) ^ 2)⁻¹) := by
  let u (n : ℕ) := (n * (Real.log n) ^ 2)⁻¹
  have l7 : ∀ᶠ n : ℕ in atTop, 1 ≤ Real.log n := tendsto_atTop.mp (tendsto_log_atTop.comp tendsto_natCast_atTop_atTop) 1
  have l8 : ∀ᶠ n : ℕ in atTop, 1 ≤ n := eventually_ge_atTop 1
  have l9 : ∀ᶠ n in atTop, u (n + 1) ≤ u n := by filter_upwards [l7, l8] with n l2 l8 ; dsimp [u] ; gcongr <;> simp
  obtain ⟨v, l1, l2, l3⟩ := exists_antitone_of_eventually l9
  rw [summable_congr_ae l3.symm]
  have l4 (n : ℕ) : 0 ≤ v n := by obtain ⟨k, hk⟩ := l1 ⟨n, rfl⟩ ; rw [← hk] ; positivity
  apply (summable_condensed_iff_of_nonneg l4 (fun _ _ _ a ↦ l2 a)).mp
  suffices this : ∀ᶠ k : ℕ in atTop, 2 ^ k * v (2 ^ k) = ((k : ℝ) ^ 2)⁻¹ * ((Real.log 2) ^ 2)⁻¹ by
    exact (summable_congr_ae this).mpr <| (Real.summable_nat_pow_inv.mpr one_lt_two).mul_right _
  have l5 : ∀ᶠ k in atTop, v (2 ^ k) = u (2 ^ k) := l3.comp_tendsto <| Nat.tendsto_pow_atTop_atTop_of_one_lt Nat.le.refl
  filter_upwards [l5, l8] with k l5 l8
  simp only [l5, mul_inv_rev, Nat.cast_pow, Nat.cast_ofNat, log_pow, u]
  field_simp

lemma tendsto_mul_add_atTop {a : ℝ} (ha : 0 < a) (b : ℝ) : Tendsto (fun x => a * x + b) atTop atTop :=
  tendsto_atTop_add_const_right  _ b (tendsto_id.const_mul_atTop ha)

lemma isLittleO_const_of_tendsto_atTop {α : Type*} [Preorder α] (a : ℝ) {f : α → ℝ} (hf : Tendsto f atTop atTop) :
    (fun _ => a) =o[atTop] f := by
  simp [tendsto_norm_atTop_atTop.comp hf]

lemma isBigO_pow_pow_of_le {m n : ℕ} (h : m ≤ n) : (fun x : ℝ => x ^ m) =O[atTop] (fun x : ℝ => x ^ n) := by
  apply IsBigO.of_bound 1
  filter_upwards [eventually_ge_atTop 1] with x l1
  simpa [abs_eq_self.mpr (zero_le_one.trans l1)] using pow_le_pow_right₀ l1 h

lemma isLittleO_mul_add_sq (a b : ℝ) : (fun x => a * x + b) =o[atTop] (fun x => x ^ 2) := by
  apply IsLittleO.add
  · apply IsLittleO.const_mul_left ; simpa using isLittleO_pow_pow_atTop_of_lt (𝕜 := ℝ) one_lt_two
  · apply isLittleO_const_of_tendsto_atTop _ <| tendsto_pow_atTop (by linarith)

lemma log_mul_add_isBigO_log {a : ℝ} (ha : 0 < a) (b : ℝ) : (fun x => Real.log (a * x + b)) =O[atTop] Real.log := by
  apply IsBigO.of_bound (2 : ℕ)
  have l2 : ∀ᶠ x : ℝ in atTop, 0 ≤ log x := tendsto_atTop.mp tendsto_log_atTop 0
  have l3 : ∀ᶠ x : ℝ in atTop, 0 ≤ log (a * x + b) :=
    tendsto_atTop.mp (tendsto_log_atTop.comp (tendsto_mul_add_atTop ha b)) 0
  have l5 : ∀ᶠ x : ℝ in atTop, 1 ≤ a * x + b := tendsto_atTop.mp (tendsto_mul_add_atTop ha b) 1
  have l1 : ∀ᶠ x : ℝ in atTop, a * x + b ≤ x ^ 2 := by
    filter_upwards [(isLittleO_mul_add_sq a b).eventuallyLE, l5] with x r2 l5
    simpa [abs_eq_self.mpr (zero_le_one.trans l5)] using r2
  filter_upwards [l1, l2, l3, l5] with x l1 l2 l3 l5
  simpa [abs_eq_self.mpr l2, abs_eq_self.mpr l3, Real.log_pow] using Real.log_le_log (by linarith) l1

lemma isBigO_log_mul_add {a : ℝ} (ha : 0 < a) (b : ℝ) : Real.log =O[atTop] (fun x => Real.log (a * x + b)) := by
  convert (log_mul_add_isBigO_log (b := -b / a) (inv_pos.mpr ha)).comp_tendsto (tendsto_mul_add_atTop (b := b) ha) using 1
  ext x
  simp only [Function.comp_apply]
  congr
  field_simp
  simp

lemma log_isbigo_log_div {d : ℝ} (hb : 0 < d) : (fun n ↦ Real.log n) =O[atTop] (fun n ↦ Real.log (n / d)) := by
  convert isBigO_log_mul_add (inv_pos.mpr hb) 0 using 1; simp only [add_zero]; field_simp

lemma Asymptotics.IsBigO.add_isLittleO_right {f g : ℝ → ℝ} (h : g =o[atTop] f) : f =O[atTop] (f + g) := by
  rw [isLittleO_iff] at h ; specialize h (c := 2⁻¹) (by norm_num)
  rw [isBigO_iff''] ; refine ⟨2⁻¹, by norm_num, ?_⟩ ; filter_upwards [h] with x h ; simp at h ⊢
  calc _ = |f x| - 2⁻¹ * |f x| := by ring
       _ ≤ |f x| - |g x| := by linarith
       _ ≤ |(|f x| - |g x|)| := le_abs_self _
       _ ≤ _ := by rw [← sub_neg_eq_add, ← abs_neg (g x)] ; exact abs_abs_sub_abs_le (f x) (-g x)

lemma Asymptotics.IsBigO.sq {α : Type*} [Preorder α] {f g : α → ℝ} (h : f =O[atTop] g) :
    (fun n ↦ f n ^ 2) =O[atTop] (fun n => g n ^ 2) := by
  simpa [pow_two] using h.mul h

lemma log_sq_isbigo_mul {a b : ℝ} (hb : 0 < b) :
    (fun x ↦ Real.log x ^ 2) =O[atTop] (fun x ↦ a + Real.log (x / b) ^ 2) := by
  apply (log_isbigo_log_div hb).sq.trans ; simp_rw [add_comm a]
  refine IsBigO.add_isLittleO_right <| isLittleO_const_of_tendsto_atTop _ ?_
  exact (tendsto_pow_atTop (two_ne_zero)).comp <| tendsto_log_atTop.comp <| tendsto_id.atTop_div_const hb

theorem log_add_div_isBigO_log (a : ℝ) {b : ℝ} (hb : 0 < b) :
    (fun x ↦ Real.log ((x + a) / b)) =O[atTop] fun x ↦ Real.log x := by
  convert log_mul_add_isBigO_log (inv_pos.mpr hb) (a / b) using 3 ; ring

lemma log_add_one_sub_log_le {x : ℝ} (hx : 0 < x) : nabla Real.log x ≤ x⁻¹ := by
  have l1 : ContinuousOn Real.log (Icc x (x + 1)) := by
    apply continuousOn_log.mono ; intro t ⟨h1, _⟩ ; simp ; linarith
  have l2 t (ht : t ∈ Ioo x (x + 1)) : HasDerivAt Real.log t⁻¹ t := Real.hasDerivAt_log (by linarith [ht.1])
  obtain ⟨t, ⟨ht1, _⟩, htx⟩ := exists_hasDerivAt_eq_slope Real.log (·⁻¹) (by linarith) l1 l2
  simp at htx ; rw [nabla, ← htx, inv_le_inv₀ (by linarith) hx] ; linarith

lemma nabla_log_main : nabla Real.log =O[atTop] fun x ↦ 1 / x := by
  apply IsBigO.of_bound 1
  filter_upwards [eventually_gt_atTop 0] with x l1
  have l2 : log x ≤ log (x + 1) := log_le_log l1 (by linarith)
  simpa [nabla, abs_eq_self.mpr l1.le, abs_eq_self.mpr (sub_nonneg.mpr l2)] using log_add_one_sub_log_le l1

lemma nabla_log {b : ℝ} (hb : 0 < b) :
    nabla (fun x => Real.log (x / b)) =O[atTop] (fun x => 1 / x) := by
  refine EventuallyEq.trans_isBigO ?_ nabla_log_main
  filter_upwards [eventually_gt_atTop 0] with x l2
  rw [nabla, log_div (by linarith) (by linarith), log_div l2.ne.symm (by linarith), nabla] ; ring

lemma nnabla_mul_log_sq (a : ℝ) {b : ℝ} (hb : 0 < b) :
    nabla (fun x => x * (a + Real.log (x / b) ^ 2)) =O[atTop] (fun x => Real.log x ^ 2) := by

  have l1 : nabla (fun n => n * (a + Real.log (n / b) ^ 2)) = fun n =>
      a + Real.log ((n + 1) / b) ^ 2 + (n * (Real.log ((n + 1) / b) ^ 2 - Real.log (n / b) ^ 2)) := by
    ext n ; simp [nabla] ; ring
  have l2 := (isLittleO_const_of_tendsto_atTop a ((tendsto_pow_atTop two_ne_zero).comp tendsto_log_atTop)).isBigO
  have l3 := (log_add_div_isBigO_log 1 hb).sq
  have l4 : (fun x => Real.log ((x + 1) / b) + Real.log (x / b)) =O[atTop] Real.log := by
    simpa using (log_add_div_isBigO_log _ hb).add (log_add_div_isBigO_log 0 hb)
  have e2 : (fun x : ℝ => x * (Real.log x * (1 / x))) =ᶠ[atTop] Real.log := by
    filter_upwards [eventually_ge_atTop 1] with x hx using by field_simp
  have l5 : (fun n ↦ n * (Real.log n * (1 / n))) =O[atTop] (fun n ↦ (Real.log n) ^ 2) :=
    e2.trans_isBigO (by simpa using (isLittleO_mul_add_sq 1 0).isBigO.comp_tendsto Real.tendsto_log_atTop)

  simp_rw [l1, _root_.sq_sub_sq]
  exact ((l2.add l3).add (isBigO_refl (·) atTop |>.mul (l4.mul (nabla_log hb)) |>.trans l5))

lemma nnabla_bound_aux1 (a : ℝ) {b : ℝ} (hb : 0 < b) : Tendsto (fun x => x * (a + Real.log (x / b) ^ 2)) atTop atTop :=
  tendsto_id.atTop_mul_atTop₀ <| tendsto_atTop_add_const_left _ _ <| (tendsto_pow_atTop two_ne_zero).comp <|
    tendsto_log_atTop.comp <| tendsto_id.atTop_div_const hb

lemma nnabla_bound_aux2 (a : ℝ) {b : ℝ} (hb : 0 < b) : ∀ᶠ x in atTop, 0 < x * (a + Real.log (x / b) ^ 2) :=
  (nnabla_bound_aux1 a hb).eventually (eventually_gt_atTop 0)

lemma Real.log_eventually_gt_atTop (a : ℝ) :
    ∀ᶠ x in atTop, a < Real.log x :=
  Real.tendsto_log_atTop.eventually (eventually_gt_atTop a)

/-- Should this be a gcongr lemma? -/
@[local gcongr]
theorem norm_lt_norm_of_nonneg (x y : ℝ) (hx : 0 ≤ x) (hxy : x ≤ y) :
    ‖x‖ ≤ ‖y‖ := by
  simp_rw [Real.norm_eq_abs]
  apply abs_le_abs hxy
  linarith

lemma nnabla_bound_aux {x : ℝ} (hx : 0 < x) :
    nnabla (fun n ↦ 1 / (n * ((2 * π) ^ 2 + Real.log (n / x) ^ 2))) =O[atTop]
    (fun n ↦ 1 / (Real.log n ^ 2 * n ^ 2)) := by

  let d n : ℝ := n * ((2 * π) ^ 2 + Real.log (n / x) ^ 2)
  change (fun x_1 ↦ nnabla (fun n ↦ 1 / d n) x_1) =O[atTop] _

  have l2 : ∀ᶠ n in atTop, 0 < d n := (nnabla_bound_aux2 ((2 * π) ^ 2) hx)
  have l3 : ∀ᶠ n in atTop, 0 < d (n + 1) :=
    (tendsto_atTop_add_const_right atTop (1 : ℝ) tendsto_id).eventually l2
  have l1 : ∀ᶠ n : ℝ in atTop, nnabla (fun n ↦ 1 / d n) n = (d (n + 1) - d n) * (d n)⁻¹ * (d (n + 1))⁻¹ := by
    filter_upwards [l2, l3] with n l2 l3
    rw [nnabla, one_div, one_div, inv_sub_inv l2.ne.symm l3.ne.symm, div_eq_mul_inv, mul_inv, mul_assoc]

  have l4 : (fun n => (d n)⁻¹) =O[atTop] (fun n => (n * (Real.log n) ^ 2)⁻¹) := by
    apply IsBigO.inv_rev
    · refine (isBigO_refl _ _).mul <| (log_sq_isbigo_mul (by linarith))
    · filter_upwards [Real.log_eventually_gt_atTop 0, eventually_gt_atTop 0] with x hx hx'
      rw [← not_imp_not]
      intro _
      positivity
  have l5 : (fun n => (d (n + 1))⁻¹) =O[atTop] (fun n => (n * (Real.log n) ^ 2)⁻¹) := by
    refine IsBigO.trans ?_ l4
    rw [isBigO_iff]; use 1
    have e3 : ∀ᶠ n in atTop, d n ≤ d (n + 1) := by
      filter_upwards [eventually_ge_atTop x] with n hn
      have e2 : 1 ≤ n / x := (one_le_div (by linarith)).mpr hn
      bound
    filter_upwards [l2, l3, e3] with n e1 e2 e3
    simp_rw [one_mul]
    gcongr

  have l6 : (fun n => d (n + 1) - d n) =O[atTop] (fun n => (Real.log n) ^ 2) := by
    simpa [d, nabla] using (nnabla_mul_log_sq ((2 * π) ^ 2) (by linarith))

  apply EventuallyEq.trans_isBigO l1

  apply ((l6.mul l4).mul l5).trans_eventuallyEq
  filter_upwards [eventually_ge_atTop 2, Real.log_eventually_gt_atTop 0] with n hn hn'
  field_simp

lemma nnabla_bound (C : ℝ) {x : ℝ} (hx : 0 < x) :
    nnabla (fun n => C / (1 + (Real.log (n / x) / (2 * π)) ^ 2) / n) =O[atTop]
    (fun n => (n ^ 2 * (Real.log n) ^ 2)⁻¹) := by
  field_simp
  simp only [div_eq_mul_inv, mul_inv, nnabla_mul, one_mul]
  apply IsBigO.const_mul_left
  simpa [div_eq_mul_inv, mul_pow, mul_comm] using nnabla_bound_aux hx

def chebyWith (C : ℝ) (f : ℕ → ℂ) : Prop := ∀ n, cumsum (‖f ·‖) n ≤ C * n

def cheby (f : ℕ → ℂ) : Prop := ∃ C, chebyWith C f

lemma cheby.bigO (h : cheby f) : cumsum (‖f ·‖) =O[atTop] ((↑) : ℕ → ℝ) := by
  have l1 : 0 ≤ cumsum (‖f ·‖) := cumsum_nonneg (fun _ => norm_nonneg _)
  obtain ⟨C, hC⟩ := h
  apply isBigO_of_le' (c := C) atTop
  intro n
  rw [Real.norm_eq_abs, abs_eq_self.mpr (l1 n)]
  simpa using hC n

lemma limiting_fourier_lim1_aux (hcheby : cheby f) (hx : 0 < x) (C : ℝ) (hC : 0 ≤ C) :
    Summable fun n ↦ ‖f n‖ / ↑n * (C / (1 + (1 / (2 * π) * Real.log (↑n / x)) ^ 2)) := by

  let a (n : ℕ) := (C / (1 + (Real.log (↑n / x) / (2 * π)) ^ 2) / ↑n)
  replace hcheby := hcheby.bigO

  have l1 : shift (cumsum (‖f ·‖)) =O[atTop] (fun n : ℕ => (↑(n + 1) : ℝ)) :=
    hcheby.comp_tendsto <| tendsto_add_atTop_nat 1
  have l2 : shift (cumsum (‖f ·‖)) =O[atTop] (fun n => (n : ℝ)) :=
    l1.trans (by simpa using (isBigO_refl _ _).add <| isBigO_iff.mpr ⟨1, by simpa using ⟨1, by tauto⟩⟩)
  have l5 : BoundedAtFilter atTop (fun n : ℕ => C / (1 + (Real.log (↑n / x) / (2 * π)) ^ 2)) := by
    simp only [BoundedAtFilter]
    field_simp
    apply isBigO_of_le' (c := C) ; intro n
    have : 0 ≤ 2 ^ 2 * π ^ 2 + Real.log (n / x) ^ 2 := by positivity
    simp [abs_eq_self.mpr hC, abs_eq_self.mpr pi_nonneg, abs_eq_self.mpr this]
    apply div_le_of_le_mul₀ this hC
    rw [mul_add, ← mul_assoc]
    apply le_add_of_le_of_nonneg le_rfl
    positivity
  have l3 : a =O[atTop] (fun n => 1 / (n : ℝ)) := by
    simpa [a] using IsBigO.mul l5 (isBigO_refl (fun n : ℕ => 1 / (n : ℝ)) _)
  have l4 : nnabla a =O[atTop] (fun n : ℕ => (n ^ 2 * (Real.log n) ^ 2)⁻¹) := by
    convert (nnabla_bound C hx).natCast ; simp [nnabla, a]

  simp_rw [div_mul_eq_mul_div, mul_div_assoc, one_mul]
  apply dirichlet_test'
  · intro n ; exact norm_nonneg _
  · intro n ; positivity
  · apply (l2.mul l3).trans_eventuallyEq
    apply eventually_of_mem (Ici_mem_atTop 1)
    intro x (hx : 1 ≤ x)
    have : x ≠ 0 := by linarith
    simp [this]
  · have : ∀ᶠ n : ℕ in atTop, x ≤ n := by simpa using eventually_ge_atTop ⌈x⌉₊
    filter_upwards [this] with n hn
    have e1 : 0 < (n : ℝ) := by linarith
    have e2 : 1 ≤ n / x := (one_le_div (by linarith)).mpr hn
    have e3 := Nat.le_succ n
    gcongr
    refine div_nonneg (Real.log_nonneg e2) (by norm_num [pi_nonneg])
  · apply summable_of_isBigO_nat summable_inv_mul_log_sq
    apply (l2.mul l4).trans_eventuallyEq
    apply eventually_of_mem (Ici_mem_atTop 2)
    intro x (hx : 2 ≤ x)
    have : (x : ℝ) ≠ 0 := by simp ; linarith
    have : Real.log x ≠ 0 := by
      have ll : 2 ≤ (x : ℝ) := by simp [hx]
      simp only [ne_eq, log_eq_zero]
      push_neg
      refine ⟨this, ?_, ?_⟩ <;> linarith
    field_simp

theorem limiting_fourier_lim1 (hcheby : cheby f) (ψ : W21) (hx : 0 < x) :
    Tendsto (fun σ' : ℝ ↦ ∑' n, term f σ' n * 𝓕 ψ (1 / (2 * π) * Real.log (n / x))) (𝓝[>] 1)
      (𝓝 (∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * Real.log (n / x)))) := by

  obtain ⟨C, hC⟩ := decay_bounds_cor ψ
  have : 0 ≤ C := by simpa using (norm_nonneg _).trans (hC 0)
  refine tendsto_tsum_of_dominated_convergence (limiting_fourier_lim1_aux hcheby hx C this) (fun n => ?_) ?_
  · apply Tendsto.mul_const
    by_cases h : n = 0 <;> simp [term, h]
    refine tendsto_const_nhds.div ?_ (by simp [h])
    simpa using ((continuous_ofReal.tendsto 1).mono_left nhdsWithin_le_nhds).const_cpow
  · rw [eventually_nhdsWithin_iff]
    apply Eventually.of_forall
    intro σ' (hσ' : 1 < σ') n
    rw [norm_mul, ← nterm_eq_norm_term]
    refine mul_le_mul ?_ (hC _) (norm_nonneg _) (div_nonneg (norm_nonneg _) (Nat.cast_nonneg _))
    by_cases h : n = 0 <;> simp [h, nterm]
    have : 1 ≤ (n : ℝ) := by simpa using Nat.pos_iff_ne_zero.mpr h
    refine div_le_div₀ (norm_nonneg _) le_rfl (by simpa [Nat.pos_iff_ne_zero]) ?_
    simpa using Real.rpow_le_rpow_of_exponent_le this hσ'.le

theorem limiting_fourier_lim2_aux (x : ℝ) (C : ℝ) :
    Integrable (fun t ↦ |x| * (C / (1 + (t / (2 * π)) ^ 2))) (Measure.restrict volume (Ici (-Real.log x))) := by
  simp_rw [div_eq_mul_inv C]
  exact (((integrable_inv_one_add_sq.comp_div (by simp [pi_ne_zero])).const_mul _).const_mul _).restrict

theorem limiting_fourier_lim2 (A : ℝ) (ψ : W21) (hx : 1 ≤ x) :
    Tendsto (fun σ' ↦ A * ↑(x ^ (1 - σ')) * ∫ u in Ici (-Real.log x), rexp (-u * (σ' - 1)) * 𝓕 ψ (u / (2 * π)))
      (𝓝[>] 1) (𝓝 (A * ∫ u in Ici (-Real.log x), 𝓕 ψ (u / (2 * π)))) := by

  obtain ⟨C, hC⟩ := decay_bounds_cor ψ
  apply Tendsto.mul
  · suffices h : Tendsto (fun σ' : ℝ ↦ ofReal (x ^ (1 - σ'))) (𝓝[>] 1) (𝓝 1) by simpa using h.const_mul ↑A
    suffices h : Tendsto (fun σ' : ℝ ↦ x ^ (1 - σ')) (𝓝[>] 1) (𝓝 1) from (continuous_ofReal.tendsto 1).comp h
    have : Tendsto (fun σ' : ℝ ↦ σ') (𝓝 1) (𝓝 1) := fun _ a ↦ a
    have : Tendsto (fun σ' : ℝ ↦ 1 - σ') (𝓝[>] 1) (𝓝 0) :=
      tendsto_nhdsWithin_of_tendsto_nhds (by simpa using this.const_sub 1)
    simpa using tendsto_const_nhds.rpow this (Or.inl (zero_lt_one.trans_le hx).ne.symm)
  · refine tendsto_integral_filter_of_dominated_convergence _ ?_ ?_ (limiting_fourier_lim2_aux x C) ?_
    · apply Eventually.of_forall ; intro σ'
      apply Continuous.aestronglyMeasurable
      have := continuous_FourierIntegral ψ
      continuity
    · apply eventually_of_mem (U := Ioo 1 2)
      · apply Ioo_mem_nhdsGT_of_mem ; simp
      · intro σ' ⟨h1, h2⟩
        rw [ae_restrict_iff' measurableSet_Ici]
        apply Eventually.of_forall
        intro t (ht : - Real.log x ≤ t)
        rw [norm_mul]
        refine mul_le_mul ?_ (hC _) (norm_nonneg _) (abs_nonneg _)
        simp [Complex.norm_exp]
        have : -Real.log x * (σ' - 1) ≤ t * (σ' - 1) := mul_le_mul_of_nonneg_right ht (by linarith)
        have : -(t * (σ' - 1)) ≤ Real.log x * (σ' - 1) := by simpa using neg_le_neg this
        have := Real.exp_monotone this
        apply this.trans
        have l1 : σ' - 1 ≤ 1 := by linarith
        have : 0 ≤ Real.log x := Real.log_nonneg hx
        have := mul_le_mul_of_nonneg_left l1 this
        apply (Real.exp_monotone this).trans
        simp [Real.exp_log (zero_lt_one.trans_le hx), abs_eq_self.mpr (zero_le_one.trans hx)]
    · apply Eventually.of_forall
      intro x
      suffices h : Tendsto (fun n ↦ ((rexp (-x * (n - 1))) : ℂ)) (𝓝[>] 1) (𝓝 1) by simpa using h.mul_const _
      apply Tendsto.mono_left ?_ nhdsWithin_le_nhds
      suffices h : Continuous (fun n ↦ ((rexp (-x * (n - 1))) : ℂ)) by simpa using h.tendsto 1
      continuity

theorem limiting_fourier_lim3 (hG : ContinuousOn G {s | 1 ≤ s.re}) (ψ : CS 2 ℂ) (hx : 1 ≤ x) :
    Tendsto (fun σ' : ℝ ↦ ∫ t : ℝ, G (σ' + t * I) * ψ t * x ^ (t * I)) (𝓝[>] 1)
      (𝓝 (∫ t : ℝ, G (1 + t * I) * ψ t * x ^ (t * I))) := by

  by_cases hh : tsupport ψ = ∅
  · simp [tsupport_eq_empty_iff.mp hh]
  obtain ⟨a₀, ha₀⟩ := Set.nonempty_iff_ne_empty.mpr hh

  let S : Set ℂ := reProdIm (Icc 1 2) (tsupport ψ)
  have l1 : IsCompact S := by
    refine Metric.isCompact_iff_isClosed_bounded.mpr ⟨?_, ?_⟩
    · exact isClosed_Icc.reProdIm (isClosed_tsupport ψ)
    · exact (Metric.isBounded_Icc 1 2).reProdIm ψ.h2.isBounded
  have l2 : S ⊆ {s : ℂ | 1 ≤ s.re} := fun z hz => (mem_reProdIm.mp hz).1.1
  have l3 : ContinuousOn (‖G ·‖) S := (hG.mono l2).norm
  have l4 : S.Nonempty := ⟨1 + a₀ * I, by simp [S, mem_reProdIm, ha₀]⟩
  obtain ⟨z, -, hmax⟩ := l1.exists_isMaxOn l4 l3
  let MG := ‖G z‖
  let bound (a : ℝ) : ℝ := MG * ‖ψ a‖

  apply tendsto_integral_filter_of_dominated_convergence (bound := bound)
  · apply eventually_of_mem (U := Icc 1 2) (Icc_mem_nhdsGT_of_mem (by simp)) ; intro u hu
    apply Continuous.aestronglyMeasurable
    apply Continuous.mul
    · exact (hG.comp_continuous (by fun_prop) (by simp [hu.1])).mul ψ.h1.continuous
    · apply Continuous.const_cpow (by fun_prop) ; simp ; linarith
  · apply eventually_of_mem (U := Icc 1 2) (Icc_mem_nhdsGT_of_mem (by simp))
    intro u hu
    apply Eventually.of_forall ; intro v
    by_cases h : v ∈ tsupport ψ
    · have r1 : u + v * I ∈ S := by simp [S, mem_reProdIm, hu.1, hu.2, h]
      have r2 := isMaxOn_iff.mp hmax _ r1
      have r4 : (x : ℂ) ≠ 0 := by simp ; linarith
      have r5 : arg x = 0 := by simp [arg_eq_zero_iff] ; linarith
      have r3 : ‖(x : ℂ) ^ (v * I)‖ = 1 := by simp [norm_cpow_of_ne_zero r4, r5]
      simp_rw [norm_mul, r3, mul_one]
      exact mul_le_mul_of_nonneg_right r2 (norm_nonneg _)
    · have : v ∉ Function.support ψ := fun a ↦ h (subset_tsupport ψ a)
      simp at this ; simp [this, bound]

  · suffices h : Continuous bound by exact h.integrable_of_hasCompactSupport ψ.h2.norm.mul_left
    have := ψ.h1.continuous ; fun_prop
  · apply Eventually.of_forall ; intro t
    apply Tendsto.mul_const
    apply Tendsto.mul_const
    refine (hG (1 + t * I) (by simp)).tendsto.comp <| tendsto_nhdsWithin_iff.mpr ⟨?_, ?_⟩
    · exact ((continuous_ofReal.tendsto _).add tendsto_const_nhds).mono_left nhdsWithin_le_nhds
    · exact eventually_nhdsWithin_of_forall (fun x (hx : 1 < x) => by simp [hx.le])

lemma limiting_fourier (hcheby : cheby f)
    (hG : ContinuousOn G {s | 1 ≤ s.re}) (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re})
    (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ')) (ψ : CS 2 ℂ) (hx : 1 ≤ x) :
    ∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x)) -
      A * ∫ u in Set.Ici (-log x), 𝓕 ψ (u / (2 * π)) =
      ∫ (t : ℝ), (G (1 + t * I)) * (ψ t) * x ^ (t * I) := by

  have l1 := limiting_fourier_lim1 hcheby ψ (by linarith)
  have l2 := limiting_fourier_lim2 A ψ hx
  have l3 := limiting_fourier_lim3 hG ψ hx
  apply tendsto_nhds_unique_of_eventuallyEq (l1.sub l2) l3
  simpa [eventuallyEq_nhdsWithin_iff] using Eventually.of_forall (limiting_fourier_aux hG' hf ψ hx)

/-%%
\begin{proof}
\uses{first_fourier, second_fourier, decay} \leanok
 By Lemma \ref{first_fourier} and Lemma \ref{second_fourier}, we know that for any $\sigma>1$, we have
  $$ \sum_{n=1}^\infty \frac{f(n)}{n^\sigma} \hat \psi( \frac{1}{2\pi} \log \frac{n}{x} ) - A x^{1-\sigma} \int_{-\log x}^\infty e^{-u(\sigma-1)} \hat \psi(\frac{u}{2\pi})\ du =  \int_\R G(\sigma+it) \psi(t) x^{it}\ dt.$$
  Now take limits as $\sigma \to 1$ using dominated convergence together with \eqref{cheby} and Lemma \ref{decay} to obtain the result.
\end{proof}
%%-/

/-%%
\begin{corollary}[Corollary of limiting identity]\label{limiting-cor}\lean{limiting_cor}\leanok  With the hypotheses as above, we have
  $$ \sum_{n=1}^\infty \frac{f(n)}{n} \hat \psi( \frac{1}{2\pi} \log \frac{n}{x} ) = A \int_{-\infty}^\infty \hat \psi(\frac{u}{2\pi})\ du + o(1)$$
  as $x \to \infty$.
\end{corollary}
%%-/

lemma limiting_cor_aux {f : ℝ → ℂ} : Tendsto (fun x : ℝ ↦ ∫ t, f t * x ^ (t * I)) atTop (𝓝 0) := by

  have l1 : ∀ᶠ x : ℝ in atTop, ∀ t : ℝ, x ^ (t * I) = exp (log x * t * I) := by
    filter_upwards [eventually_ne_atTop 0, eventually_ge_atTop 0] with x hx hx' t
    rw [Complex.cpow_def_of_ne_zero (ofReal_ne_zero.mpr hx), ofReal_log hx'] ; ring_nf

  have l2 : ∀ᶠ x : ℝ in atTop, ∫ t, f t * x ^ (t * I) = ∫ t, f t * exp (log x * t * I) := by
    filter_upwards [l1] with x hx
    refine integral_congr_ae (Eventually.of_forall (fun x => by simp [hx]))

  simp_rw [tendsto_congr' l2]
  convert_to Tendsto (fun x => 𝓕 f (-Real.log x / (2 * π))) atTop (𝓝 0)
  · ext ; congr ; ext ; simp [Real.fourierChar, Circle.exp, mul_comm (f _), ← ofReal_mul] ; congr
    rw [← neg_mul] ; congr ; norm_cast ; field_simp
  refine (zero_at_infty_fourierIntegral f).comp <| Tendsto.mono_right ?_ _root_.atBot_le_cocompact
  exact (tendsto_neg_atBot_iff.mpr tendsto_log_atTop).atBot_mul_const (inv_pos.mpr two_pi_pos)

lemma limiting_cor (ψ : CS 2 ℂ) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ')) (hcheby : cheby f)
    (hG : ContinuousOn G {s | 1 ≤ s.re}) (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) :
    Tendsto (fun x : ℝ ↦ ∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x)) -
      A * ∫ u in Set.Ici (-log x), 𝓕 ψ (u / (2 * π))) atTop (nhds 0) := by

  apply limiting_cor_aux.congr'
  filter_upwards [eventually_ge_atTop 1] with x hx using limiting_fourier hcheby hG hG' hf ψ hx |>.symm

/-%%
\begin{proof}
\uses{limiting} \leanok
 Immediate from the Riemann-Lebesgue lemma, and also noting that $\int_{-\infty}^{-\log x} \hat \psi(\frac{u}{2\pi})\ du = o(1)$.
\end{proof}
%%-/

/-%%
\begin{lemma}[Smooth Urysohn lemma]\label{smooth-ury}\lean{smooth_urysohn}\leanok  If $I$ is a closed interval contained in an open interval $J$, then there exists a smooth function $\Psi: \R \to \R$ with $1_I \leq \Psi \leq 1_J$.
\end{lemma}
%%-/

lemma smooth_urysohn (a b c d : ℝ) (h1 : a < b) (h3 : c < d) : ∃ Ψ : ℝ → ℝ,
    (ContDiff ℝ ∞ Ψ) ∧ (HasCompactSupport Ψ) ∧
      Set.indicator (Set.Icc b c) 1 ≤ Ψ ∧ Ψ ≤ Set.indicator (Set.Ioo a d) 1 := by

  obtain ⟨ψ, l1, l2, l3, l4, -⟩ := smooth_urysohn_support_Ioo h1 h3
  refine ⟨ψ, l1, l2, l3, l4⟩

/-%%
\begin{proof}  \leanok
A standard analysis lemma, which can be proven by convolving $1_K$ with a smooth approximation to the identity for some interval $K$ between $I$ and $J$. Note that we have ``SmoothBumpFunction''s on smooth manifolds in Mathlib, so this shouldn't be too hard...
\end{proof}
%%-/

noncomputable def exists_trunc : trunc := by
  choose ψ h1 h2 h3 h4 using smooth_urysohn (-2) (-1) (1) (2) (by linarith) (by linarith)
  exact ⟨⟨ψ, h1.of_le (by norm_cast), h2⟩, h3, h4⟩

lemma one_div_sub_one (n : ℕ) : 1 / (↑(n - 1) : ℝ) ≤ 2 / n := by
  match n with
  | 0 => simp
  | 1 => simp
  | n + 2 => { norm_cast ; rw [div_le_div_iff₀] <;> simp [mul_add] <;> linarith }

lemma quadratic_pos (a b c x : ℝ) (ha : 0 < a) (hΔ : discrim a b c < 0) : 0 < a * x ^ 2 + b * x + c := by
  have l1 : a * x ^ 2 + b * x + c = a * (x + b / (2 * a)) ^ 2 - discrim a b c / (4 * a) := by
    simp only [discrim]; field_simp; ring
  have l2 : 0 < - discrim a b c := by linarith
  rw [l1, sub_eq_add_neg, ← neg_div] ; positivity

noncomputable def pp (a x : ℝ) : ℝ := a ^ 2 * (x + 1) ^ 2 + (1 - a) * (1 + a)

noncomputable def pp' (a x : ℝ) : ℝ := a ^ 2 * (2 * (x + 1))

lemma pp_pos {a : ℝ} (ha : a ∈ Ioo (-1) 1) (x : ℝ) : 0 < pp a x := by
  simp [pp]
  have : 0 < 1 - a := by linarith [ha.2]
  have : 0 < 1 + a := by linarith [ha.1]
  positivity

lemma pp_deriv (a x : ℝ) : HasDerivAt (pp a) (pp' a x) x := by
  unfold pp pp'
  simpa using hasDerivAt_id x |>.add_const 1 |>.pow 2 |>.const_mul _

lemma pp_deriv_eq (a : ℝ) : deriv (pp a) = pp' a := by
  ext x ; exact pp_deriv a x |>.deriv

lemma pp'_deriv (a x : ℝ) : HasDerivAt (pp' a) (a ^ 2 * 2) x := by
  simpa using hasDerivAt_id x |>.add_const 1 |>.const_mul 2 |>.const_mul (a ^ 2)

lemma pp'_deriv_eq (a : ℝ) : deriv (pp' a) = fun _ => a ^ 2 * 2 := by
  ext x ; exact pp'_deriv a x |>.deriv

noncomputable def hh (a t : ℝ) : ℝ := (t * (1 + (a * log t) ^ 2))⁻¹

noncomputable def hh' (a t : ℝ) : ℝ := - pp a (log t) * hh a t ^ 2

lemma hh_nonneg (a : ℝ) {t : ℝ} (ht : 0 ≤ t) : 0 ≤ hh a t := by dsimp only [hh] ; positivity

lemma hh_le (a t : ℝ) (ht : 0 ≤ t) : |hh a t| ≤ t⁻¹ := by
  by_cases h0 : t = 0
  · simp [hh, h0]
  replace ht : 0 < t := lt_of_le_of_ne ht (by tauto)
  unfold hh
  rw [abs_inv, inv_le_inv₀ (by positivity) ht, abs_mul, abs_eq_self.mpr ht.le]
  convert_to t * 1 ≤ _
  · simp
  apply mul_le_mul le_rfl ?_ zero_le_one ht.le
  rw [abs_eq_self.mpr (by positivity)]
  simp ; positivity

lemma hh_deriv (a : ℝ) {t : ℝ} (ht : t ≠ 0) : HasDerivAt (hh a) (hh' a t) t := by
  have e1 : t * (1 + (a * log t) ^ 2) ≠ 0 := mul_ne_zero ht (_root_.ne_of_lt (by positivity)).symm
  have l5 : HasDerivAt (fun t : ℝ => log t) t⁻¹ t := Real.hasDerivAt_log ht
  have l4 : HasDerivAt (fun t : ℝ => a * log t) (a * t⁻¹) t := l5.const_mul _
  have l3 : HasDerivAt (fun t : ℝ => (a * log t) ^ 2) (2 * a ^ 2 * t⁻¹ * log t) t := by
    convert l4.pow 2 using 1 ; ring
  have l2 : HasDerivAt (fun t : ℝ => 1 + (a * log t) ^ 2) (2 * a ^ 2 * t⁻¹ * log t) t := l3.const_add _
  have l1 : HasDerivAt (fun t : ℝ => t * (1 + (a * log t) ^ 2))
      (1 + 2 * a ^ 2 * log t + a ^ 2 * log t ^ 2) t := by
    convert (hasDerivAt_id' t).mul l2 using 1; field_simp; ring
  convert l1.inv e1 using 1; simp only [hh', pp, hh]; field_simp; ring

lemma hh_continuous (a : ℝ) : ContinuousOn (hh a) (Ioi 0) :=
  fun t (ht : 0 < t) => (hh_deriv a ht.ne.symm).continuousAt.continuousWithinAt

lemma hh'_nonpos {a x : ℝ} (ha : a ∈ Ioo (-1) 1) : hh' a x ≤ 0 := by
  have := pp_pos ha (log x)
  simp only [hh', neg_mul, Left.neg_nonpos_iff, ge_iff_le]
  positivity

lemma hh_antitone {a : ℝ} (ha : a ∈ Ioo (-1) 1) : AntitoneOn (hh a) (Ioi 0) := by
  have l1 x (hx : x ∈ interior (Ioi 0)) : HasDerivWithinAt (hh a) (hh' a x) (interior (Ioi 0)) x := by
    have : x ≠ 0 := by contrapose! hx ; simp [hx]
    exact (hh_deriv a this).hasDerivWithinAt
  apply antitoneOn_of_hasDerivWithinAt_nonpos (convex_Ioi _) (hh_continuous _) l1 (fun x _ => hh'_nonpos ha)

noncomputable def gg (x i : ℝ) : ℝ := 1 / i * (1 + (1 / (2 * π) * log (i / x)) ^ 2)⁻¹

lemma gg_of_hh {x : ℝ} (hx : x ≠ 0) (i : ℝ) : gg x i = x⁻¹ * hh (1 / (2 * π)) (i / x) := by
  simp only [gg, hh]
  field_simp

lemma gg_l1 {x : ℝ} (hx : 0 < x) (n : ℕ) : |gg x n| ≤ 1 / n := by
  simp only [gg_of_hh hx.ne.symm, one_div, mul_inv_rev, abs_mul]
  apply mul_le_mul le_rfl (hh_le _ _ (by positivity)) (by positivity) (by positivity) |>.trans (le_of_eq ?_)
  simp [abs_inv, abs_eq_self.mpr hx.le] ; field_simp

lemma gg_le_one (i : ℕ) : gg x i ≤ 1 := by
  by_cases hi : i = 0 <;> simp [gg, hi]
  have l1 : 1 ≤ (i : ℝ) := by simp ; omega
  have l2 : 1 ≤ 1 + (π⁻¹ * 2⁻¹ * Real.log (↑i / x)) ^ 2 := by simp ; positivity
  rw [← mul_inv] ; apply inv_le_one_of_one_le₀ ; simpa using mul_le_mul l1 l2 zero_le_one (by simp)

lemma one_div_two_pi_mem_Ioo : 1 / (2 * π) ∈ Ioo (-1) 1 := by
  constructor
  · trans 0
    · linarith
    · positivity
  · rw [div_lt_iff₀ (by positivity)]
    convert_to 1 * 1 < 2 * π
    · simp
    · simp
    apply mul_lt_mul one_lt_two ?_ zero_lt_one zero_le_two
    trans 2
    · exact one_le_two
    · exact two_le_pi

lemma sum_telescopic (a : ℕ → ℝ) (n : ℕ) : ∑ i ∈ Finset.range n, (a (i + 1) - a i) = a n - a 0 := by
  apply Finset.sum_range_sub

lemma cancel_aux {C : ℝ} {f g : ℕ → ℝ} (hf : 0 ≤ f) (hg : 0 ≤ g)
    (hf' : ∀ n, cumsum f n ≤ C * n) (hg' : Antitone g) (n : ℕ) :
    ∑ i ∈ Finset.range n, f i * g i ≤ g (n - 1) * (C * n) + (C * (↑(n - 1 - 1) + 1) * g 0
      - C * (↑(n - 1 - 1) + 1) * g (n - 1) -
    ((n - 1 - 1) • (C * g 0) - ∑ x ∈ Finset.range (n - 1 - 1), C * g (x + 1))) := by

  have l1 (n : ℕ) : (g n - g (n + 1)) * ∑ i ∈ Finset.range (n + 1), f i ≤ (g n - g (n + 1)) * (C * (n + 1)) := by
    apply mul_le_mul le_rfl (by simpa using hf' (n + 1)) (Finset.sum_nonneg' hf) ?_
    simp ; apply hg' ; simp
  have l2 (x : ℕ) : C * (↑(x + 1) + 1) - C * (↑x + 1) = C := by simp ; ring
  have l3 (n : ℕ) : 0 ≤ cumsum f n := Finset.sum_nonneg' hf

  convert_to ∑ i ∈ Finset.range n, (g i) • (f i) ≤ _
  · simp [mul_comm]
  rw [Finset.sum_range_by_parts, sub_eq_add_neg, ← Finset.sum_neg_distrib]
  simp_rw [← neg_smul, neg_sub, smul_eq_mul]
  apply _root_.add_le_add
  · exact mul_le_mul le_rfl (hf' n) (l3 n) (hg _)
  · apply Finset.sum_le_sum (fun n _ => l1 n) |>.trans
    convert_to ∑ i ∈ Finset.range (n - 1), (C * (↑i + 1)) • (g i - g (i + 1)) ≤ _
    · congr ; ext i ; simp ; ring
    rw [Finset.sum_range_by_parts]
    simp_rw [Finset.sum_range_sub', l2, smul_sub, smul_eq_mul, Finset.sum_sub_distrib, Finset.sum_const, Finset.card_range]
    apply le_of_eq ; ring_nf

lemma sum_range_succ (a : ℕ → ℝ) (n : ℕ) :
    ∑ i ∈ Finset.range n, a (i + 1) = (∑ i ∈ Finset.range (n + 1), a i) - a 0 := by
  have := Finset.sum_range_sub a n
  rw [Finset.sum_sub_distrib, sub_eq_iff_eq_add] at this
  rw [Finset.sum_range_succ, this] ; ring

lemma cancel_aux' {C : ℝ} {f g : ℕ → ℝ} (hf : 0 ≤ f) (hg : 0 ≤ g)
    (hf' : ∀ n, cumsum f n ≤ C * n) (hg' : Antitone g) (n : ℕ) :
    ∑ i ∈ Finset.range n, f i * g i ≤
        C * n * g (n - 1)
      + C * cumsum g (n - 1 - 1 + 1)
      - C * (↑(n - 1 - 1) + 1) * g (n - 1)
      := by
  have := cancel_aux hf hg hf' hg' n ; simp [← Finset.mul_sum, sum_range_succ] at this
  convert this using 1 ; unfold cumsum ; ring

lemma cancel_main {C : ℝ} {f g : ℕ → ℝ} (hf : 0 ≤ f) (hg : 0 ≤ g)
    (hf' : ∀ n, cumsum f n ≤ C * n) (hg' : Antitone g) (n : ℕ) (hn : 2 ≤ n) :
    cumsum (f * g) n ≤ C * cumsum g n := by
  convert cancel_aux' hf hg hf' hg' n using 1
  match n with
  | n + 2 => simp [cumsum_succ] ; ring

lemma cancel_main' {C : ℝ} {f g : ℕ → ℝ} (hf : 0 ≤ f) (hf0 : f 0 = 0) (hg : 0 ≤ g)
    (hf' : ∀ n, cumsum f n ≤ C * n) (hg' : Antitone g) (n : ℕ) :
    cumsum (f * g) n ≤ C * cumsum g n := by
  match n with
  | 0 => simp [cumsum]
  | 1 => specialize hg 0 ; specialize hf' 1 ; simp [cumsum, hf0] at hf' hg ⊢ ; positivity
  | n + 2 => convert cancel_aux' hf hg hf' hg' (n + 2) using 1 ; simp [cumsum_succ] ; ring

theorem sum_le_integral {x₀ : ℝ} {f : ℝ → ℝ} {n : ℕ} (hf : AntitoneOn f (Ioc x₀ (x₀ + n)))
    (hfi : IntegrableOn f (Icc x₀ (x₀ + n))) :
    (∑ i ∈ Finset.range n, f (x₀ + ↑(i + 1))) ≤ ∫ x in x₀..x₀ + n, f x := by

  cases n with simp at hf ⊢
  | succ n =>
  have : Finset.range (n + 1) = {0} ∪ Finset.Ico 1 (n + 1) := by
    ext i ; by_cases hi : i = 0 <;> simp [hi] ; omega
  simp [this]

  have l4 : IntervalIntegrable f volume x₀ (x₀ + 1) := by
    apply IntegrableOn.intervalIntegrable
    simp only [le_add_iff_nonneg_right, zero_le_one, uIcc_of_le]
    apply hfi.mono_set
    apply Icc_subset_Icc ; linarith ; simp
  have l5 x (hx : x ∈ Ioc x₀ (x₀ + 1)) : (fun x ↦ f (x₀ + 1)) x ≤ f x := by
    rcases hx with ⟨hx1, hx2⟩
    refine hf ⟨hx1, by linarith⟩ ⟨by linarith, by linarith⟩ hx2
  have l6 : ∫ x in x₀..x₀ + 1, f (x₀ + 1) = f (x₀ + 1) := by simp

  have l1 : f (x₀ + 1) ≤ ∫ x in x₀..x₀ + 1, f x := by
    rw [← l6] ; apply intervalIntegral.integral_mono_ae_restrict (by linarith) (by simp) l4
    apply eventually_of_mem _ l5
    have : (Ioc x₀ (x₀ + 1))ᶜ ∩ Icc x₀ (x₀ + 1) = {x₀} := by simp [← diff_eq_compl_inter]
    simp [ae, this]

  have l2 : AntitoneOn (fun x ↦ f (x₀ + x)) (Icc 1 ↑(n + 1)) := by
    intro u ⟨hu1, _⟩ v ⟨_, hv2⟩ huv ; push_cast at hv2
    refine hf ⟨?_, ?_⟩ ⟨?_, ?_⟩ ?_ <;> linarith

  have l3 := @AntitoneOn.sum_le_integral_Ico 1 (n + 1) (fun x => f (x₀ + x)) (by simp) (by simpa using l2)

  simp at l3
  convert _root_.add_le_add l1 l3

  have := @intervalIntegral.integral_comp_mul_add ℝ _ _ 1 (n + 1) 1 f one_ne_zero x₀
  rw [intervalIntegral.integral_add_adjacent_intervals]
  · apply IntegrableOn.intervalIntegrable
    simp only [le_add_iff_nonneg_right, zero_le_one, uIcc_of_le]
    apply hfi.mono_set
    apply Icc_subset_Icc
    · linarith
    · simp
  · apply IntegrableOn.intervalIntegrable
    simp only [add_le_add_iff_left, le_add_iff_nonneg_left, Nat.cast_nonneg, uIcc_of_le]
    apply hfi.mono_set
    apply Icc_subset_Icc
    · linarith
    · simp

lemma hh_integrable_aux (ha : 0 < a) (hb : 0 < b) (hc : 0 < c) :
    (IntegrableOn (fun t ↦ a * hh b (t / c)) (Ici 0)) ∧
    (∫ (t : ℝ) in Ioi 0, a * hh b (t / c) = a * c / b * π) := by

  rw [integrableOn_Ici_iff_integrableOn_Ioi]
  simp only [hh]

  let g (x : ℝ) := (a * c / b) * Real.arctan (b * log (x / c))
  let g₀ (x : ℝ) := if x = 0 then ((a * c / b) * (- (π / 2))) else g x
  let g' (x : ℝ) := a * (x / c * (1 + (b * Real.log (x / c)) ^ 2))⁻¹

  have l3 (x) (hx : 0 < x) : HasDerivAt Real.log x⁻¹ x := by apply Real.hasDerivAt_log (by linarith)
  have l4 (x) : HasDerivAt (fun t => t / c) (1 / c) x := (hasDerivAt_id x).div_const c
  have l2 (x) (hx : 0 < x) : HasDerivAt (fun t => log (t / c)) x⁻¹ x := by
    have := @HasDerivAt.comp _ _ _ _ _ _ (fun t => t / c) _ _ _  (l3 (x / c) (by positivity)) (l4 x)
    convert this using 1 ; field_simp
  have l5 (x) (hx : 0 < x) := (l2 x hx).const_mul b
  have l1 (x) (hx : 0 < x) := (l5 x hx).arctan
  have l6 (x) (hx : 0 < x) : HasDerivAt g (g' x) x := by
    convert (l1 x hx).const_mul (a * c / b) using 1
    simp only [g']
    field_simp
  have key (x) (hx : 0 < x) : HasDerivAt g₀ (g' x) x := by
    apply (l6 x hx).congr_of_eventuallyEq
    apply eventually_of_mem <| Ioi_mem_nhds hx
    intro y (hy : 0 < y)
    simp [g₀, hy.ne.symm]

  have k1 : Tendsto g₀ atTop (𝓝 ((a * c / b) * (π / 2))) := by
    have : g =ᶠ[atTop] g₀ := by
      apply eventually_of_mem (Ioi_mem_atTop 0)
      intro y (hy : 0 < y)
      simp [g₀, hy.ne.symm]
    apply Tendsto.congr' this
    apply Tendsto.const_mul
    apply (tendsto_arctan_atTop.mono_right nhdsWithin_le_nhds).comp
    apply Tendsto.const_mul_atTop hb
    apply tendsto_log_atTop.comp
    apply Tendsto.atTop_div_const hc
    apply tendsto_id

  have k2 : Tendsto g₀ (𝓝[>] 0) (𝓝 (g₀ 0)) := by
    have : g =ᶠ[𝓝[>] 0] g₀ := by
      apply eventually_of_mem self_mem_nhdsWithin
      intro x (hx : 0 < x) ; simp [g₀, hx.ne.symm]
    simp only [g₀]
    apply Tendsto.congr' this
    apply Tendsto.const_mul
    apply (tendsto_arctan_atBot.mono_right nhdsWithin_le_nhds).comp
    apply Tendsto.const_mul_atBot hb
    apply tendsto_log_nhdsGT_zero.comp
    rw [Metric.tendsto_nhdsWithin_nhdsWithin]
    intro ε hε
    refine ⟨c * ε, by positivity, fun x hx1 hx2 => ⟨?_, ?_⟩⟩
    · simp at hx1 ⊢ ; positivity
    · simp [abs_eq_self.mpr hc.le] at hx2 ⊢ ; rwa [div_lt_iff₀ hc, mul_comm]

  have k3 : ContinuousWithinAt g₀ (Ici 0) 0 := by
    rw [Metric.continuousWithinAt_iff]
    rw [Metric.tendsto_nhdsWithin_nhds] at k2
    peel k2 with ε hε δ hδ x h
    intro (hx : 0 ≤ x)
    have := le_iff_lt_or_eq.mp hx
    cases this with
    | inl hx => exact h hx
    | inr hx => simp [g₀, hx.symm, hε]

  have k4 : ∀ x ∈ Ioi 0, 0 ≤ g' x := by
    intro x (hx : 0 < x) ; simp [g'] ; positivity

  constructor
  · convert_to IntegrableOn g' _
    exact integrableOn_Ioi_deriv_of_nonneg k3 key k4 k1
  · have := integral_Ioi_of_hasDerivAt_of_nonneg k3 key k4 k1
    simp only [mul_inv_rev, inv_div, mul_neg, ↓reduceIte, sub_neg_eq_add, g', g₀] at this ⊢
    convert this using 1 ; field_simp ; ring

lemma hh_integrable (ha : 0 < a) (hb : 0 < b) (hc : 0 < c) :
    IntegrableOn (fun t ↦ a * hh b (t / c)) (Ici 0) :=
  hh_integrable_aux ha hb hc |>.1

lemma hh_integral (ha : 0 < a) (hb : 0 < b) (hc : 0 < c) :
    ∫ (t : ℝ) in Ioi 0, a * hh b (t / c) = a * c / b * π :=
  hh_integrable_aux ha hb hc |>.2

lemma hh_integral' : ∫ t in Ioi 0, hh (1 / (2 * π)) t = 2 * π ^ 2 := by
  have := hh_integral (a := 1) (b := 1 / (2 * π)) (c := 1) (by positivity) (by positivity) (by positivity)
  convert this using 1 <;> simp ; ring

lemma bound_sum_log {C : ℝ} (hf0 : f 0 = 0) (hf : chebyWith C f) {x : ℝ} (hx : 1 ≤ x) :
    ∑' i, ‖f i‖ / i * (1 + (1 / (2 * π) * log (i / x)) ^ 2)⁻¹ ≤ C * (1 + ∫ t in Ioi 0, hh (1 / (2 * π)) t) := by

  let ggg (i : ℕ) : ℝ := if i = 0 then 1 else gg x i

  have l0 : x ≠ 0 := by linarith
  have l1 i : 0 ≤ ggg i := by by_cases hi : i = 0 <;> simp [ggg, hi, gg] ; positivity
  have l2 : Antitone ggg := by
    intro i j hij ; by_cases hi : i = 0 <;> by_cases hj : j = 0 <;> simp [ggg, hi, hj]
    · exact gg_le_one _
    · omega
    · simp only [gg_of_hh l0]
      gcongr
      apply hh_antitone one_div_two_pi_mem_Ioo
      · simp ; positivity
      · simp ; positivity
      · gcongr
  have l3 : 0 ≤ C := by simpa [cumsum, hf0] using hf 1

  have l4 : 0 ≤ ∫ (t : ℝ) in Ioi 0, hh (π⁻¹ * 2⁻¹) t :=
    setIntegral_nonneg measurableSet_Ioi (fun x hx => hh_nonneg _ (LT.lt.le hx))

  have l5 {n : ℕ} : AntitoneOn (fun t ↦ x⁻¹ * hh (1 / (2 * π)) (t / x)) (Ioc 0 n) := by
    intro u ⟨hu1, _⟩ v ⟨hv1, _⟩ huv
    simp only
    apply mul_le_mul le_rfl ?_ (hh_nonneg _ (by positivity)) (by positivity)
    apply hh_antitone one_div_two_pi_mem_Ioo (by simp ; positivity) (by simp ; positivity)
    apply (div_le_div_iff_of_pos_right (by positivity)).mpr huv

  have l6 {n : ℕ} : IntegrableOn (fun t ↦ x⁻¹ * hh (π⁻¹ * 2⁻¹) (t / x)) (Icc 0 n) volume := by
    apply IntegrableOn.mono_set (hh_integrable (by positivity) (by positivity) (by positivity)) Icc_subset_Ici_self

  apply Real.tsum_le_of_sum_range_le (fun n => by positivity) ; intro n
  convert_to ∑ i ∈ Finset.range n, ‖f i‖ * ggg i ≤ _
  · congr ; ext i
    by_cases hi : i = 0
    · simp [hi, hf0]
    · simp only [gg, hi, ↓reduceIte, ggg]
      field_simp

  apply cancel_main' (fun _ => norm_nonneg _) (by simp [hf0]) l1 hf l2 n |>.trans
  gcongr ; simp [ggg, cumsum, gg_of_hh l0]

  by_cases hn : n = 0
  · simp [hn] ; positivity
  replace hn : 0 < n := by omega
  have : Finset.range n = {0} ∪ Finset.Ico 1 n := by
    ext i ; simp ; by_cases hi : i = 0 <;> simp [hi, hn] ; omega
  simp [this]
  convert_to ∑ x_1 ∈ Finset.Ico 1 n, x⁻¹ * hh (π⁻¹ * 2⁻¹) (↑x_1 / x) ≤ _
  · apply Finset.sum_congr rfl (fun i hi => ?_)
    simp at hi
    have : i ≠ 0 := by omega
    simp [this]
  simp_rw [Finset.sum_Ico_eq_sum_range, add_comm 1]
  have := @sum_le_integral 0 (fun t => x⁻¹ * hh (π⁻¹ * 2⁻¹) (t / x)) (n - 1) (by simpa using l5) (by simpa using l6)
  simp only [zero_add] at this
  apply this.trans
  rw [@intervalIntegral.integral_comp_div ℝ _ _ 0 ↑(n - 1) x (fun t => x⁻¹ * hh (π⁻¹ * 2⁻¹) (t)) l0]
  simp [← mul_assoc, mul_inv_cancel₀ l0]
  have : (0 : ℝ) ≤ ↑(n - 1) / x := by positivity
  rw [intervalIntegral.intervalIntegral_eq_integral_uIoc]
  simp [this]
  apply integral_mono_measure
  · apply Measure.restrict_mono Ioc_subset_Ioi_self le_rfl
  · apply eventually_of_mem (self_mem_ae_restrict measurableSet_Ioi)
    intro x (hx : 0 < x)
    apply hh_nonneg _ hx.le
  · have := (@hh_integrable 1 (1 / (2 * π)) 1 (by positivity) (by positivity) (by positivity))
    simpa using this.mono_set Ioi_subset_Ici_self

lemma bound_sum_log0 {C : ℝ} (hf : chebyWith C f) {x : ℝ} (hx : 1 ≤ x) :
    ∑' i, ‖f i‖ / i * (1 + (1 / (2 * π) * log (i / x)) ^ 2)⁻¹ ≤ C * (1 + ∫ t in Ioi 0, hh (1 / (2 * π)) t) := by

  let f0 i := if i = 0 then 0 else f i
  have l1 : chebyWith C f0 := by
    intro n ; refine Finset.sum_le_sum (fun i _ => ?_) |>.trans (hf n)
    by_cases hi : i = 0 <;> simp [hi, f0]
  have l2 i : ‖f i‖ / i = ‖f0 i‖ / i := by by_cases hi : i = 0 <;> simp [hi, f0]
  simp_rw [l2] ; apply bound_sum_log rfl l1 hx

lemma bound_sum_log' {C : ℝ} (hf : chebyWith C f) {x : ℝ} (hx : 1 ≤ x) :
    ∑' i, ‖f i‖ / i * (1 + (1 / (2 * π) * log (i / x)) ^ 2)⁻¹ ≤ C * (1 + 2 * π ^ 2) := by
  simpa only [hh_integral'] using bound_sum_log0 hf hx

lemma summable_fourier (x : ℝ) (hx : 0 < x) (ψ : W21) (hcheby : cheby f) :
    Summable fun i ↦ ‖f i / ↑i * 𝓕 ψ (1 / (2 * π) * Real.log (↑i / x))‖ := by
  have l5 : Summable fun i ↦ ‖f i‖ / ↑i * ((1 + (1 / (2 * ↑π) * ↑(Real.log (↑i / x))) ^ 2)⁻¹) := by
    simpa using limiting_fourier_lim1_aux hcheby hx 1 zero_le_one
  have l6 i : ‖f i / i * 𝓕 ψ (1 / (2 * π) * Real.log (i / x))‖ ≤
      W21.norm ψ * (‖f i‖ / i * (1 + (1 / (2 * π) * log (i / x)) ^ 2)⁻¹) := by
    convert mul_le_mul_of_nonneg_left (decay_bounds_key ψ (1 / (2 * π) * log (i / x))) (norm_nonneg (f i / i)) using 1
    · simp
    · change _ = _ * (W21.norm ψ * _) ; simp [W21.norm] ; ring
  exact Summable.of_nonneg_of_le (fun _ => norm_nonneg _) l6 (by simpa using l5.const_smul (W21.norm ψ))

lemma bound_I1 (x : ℝ) (hx : 0 < x) (ψ : W21) (hcheby : cheby f) :
    ‖∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x))‖ ≤
    W21.norm ψ • ∑' i, ‖f i‖ / i * (1 + (1 / (2 * π) * log (i / x)) ^ 2)⁻¹ := by

  have l5 : Summable fun i ↦ ‖f i‖ / ↑i * ((1 + (1 / (2 * ↑π) * ↑(Real.log (↑i / x))) ^ 2)⁻¹) := by
    simpa using limiting_fourier_lim1_aux hcheby hx 1 zero_le_one
  have l6 i : ‖f i / i * 𝓕 ψ (1 / (2 * π) * Real.log (i / x))‖ ≤
      W21.norm ψ * (‖f i‖ / i * (1 + (1 / (2 * π) * log (i / x)) ^ 2)⁻¹) := by
    convert mul_le_mul_of_nonneg_left (decay_bounds_key ψ (1 / (2 * π) * log (i / x))) (norm_nonneg (f i / i)) using 1
    · simp
    · change _ = _ * (W21.norm ψ * _) ; simp [W21.norm] ; ring
  have l1 : Summable fun i ↦ ‖f i / ↑i * 𝓕 ψ (1 / (2 * π) * Real.log (↑i / x))‖ := by
    exact summable_fourier x hx ψ hcheby
  apply (norm_tsum_le_tsum_norm l1).trans
  simpa only [← Summable.tsum_const_smul _ l5] using
    Summable.tsum_mono l1 (by simpa using l5.const_smul (W21.norm ψ)) l6

lemma bound_I1' {C : ℝ} (x : ℝ) (hx : 1 ≤ x) (ψ : W21) (hcheby : chebyWith C f) :
    ‖∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x))‖ ≤ W21.norm ψ * C * (1 + 2 * π ^ 2) := by

  apply bound_I1 x (by linarith) ψ ⟨_, hcheby⟩ |>.trans
  rw [smul_eq_mul, mul_assoc]
  apply mul_le_mul le_rfl (bound_sum_log' hcheby hx) ?_ W21.norm_nonneg
  apply tsum_nonneg (fun i => by positivity)

lemma bound_I2 (x : ℝ) (ψ : W21) :
    ‖∫ u in Set.Ici (-log x), 𝓕 ψ (u / (2 * π))‖ ≤ W21.norm ψ * (2 * π ^ 2) := by

  have key a : ‖𝓕 ψ (a / (2 * π))‖ ≤ W21.norm ψ * (1 + (a / (2 * π)) ^ 2)⁻¹ := decay_bounds_key ψ _
  have twopi : 0 ≤ 2 * π := by simp [pi_nonneg]
  have l3 : Integrable (fun a ↦ (1 + (a / (2 * π)) ^ 2)⁻¹) := integrable_inv_one_add_sq.comp_div (by norm_num [pi_ne_zero])
  have l2 : IntegrableOn (fun i ↦ W21.norm ψ * (1 + (i / (2 * π)) ^ 2)⁻¹) (Ici (-Real.log x)) := by
    exact (l3.const_mul _).integrableOn
  have l1 : IntegrableOn (fun i ↦ ‖𝓕 ψ (i / (2 * π))‖) (Ici (-Real.log x)) := by
    refine ((l3.const_mul (W21.norm ψ)).mono' ?_ ?_).integrableOn
    · apply Continuous.aestronglyMeasurable ; continuity
    · simp only [norm_norm, key] ; simp
  have l5 : 0 ≤ᵐ[volume] fun a ↦ (1 + (a / (2 * π)) ^ 2)⁻¹ := by apply Eventually.of_forall ; intro x ; positivity
  refine (norm_integral_le_integral_norm _).trans <| (setIntegral_mono l1 l2 key).trans ?_
  rw [integral_const_mul] ; gcongr
  · apply W21.norm_nonneg
  refine (setIntegral_le_integral l3 l5).trans ?_
  rw [Measure.integral_comp_div (fun x => (1 + x ^ 2)⁻¹) (2 * π)]
  simp [abs_eq_self.mpr twopi] ; ring_nf ; rfl

lemma bound_main {C : ℝ} (A : ℂ) (x : ℝ) (hx : 1 ≤ x) (ψ : W21)
    (hcheby : chebyWith C f) :
    ‖∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x)) -
      A * ∫ u in Set.Ici (-log x), 𝓕 ψ (u / (2 * π))‖ ≤
      W21.norm ψ * (C * (1 + 2 * π ^ 2) + ‖A‖ * (2 * π ^ 2)) := by

  have l1 := bound_I1' x hx ψ hcheby
  have l2 := mul_le_mul (le_refl ‖A‖) (bound_I2 x ψ) (by positivity) (by positivity)
  apply norm_sub_le _ _ |>.trans ; rw [norm_mul]
  convert _root_.add_le_add l1 l2 using 1 ; ring

/-%%
\begin{lemma}[Limiting identity for Schwartz functions]\label{schwarz-id}\lean{limiting_cor_schwartz}\leanok  The previous corollary also holds for functions $\psi$ that are assumed to be in the Schwartz class, as opposed to being $C^2$ and compactly supported.
\end{lemma}
%%-/

lemma limiting_cor_W21 (ψ : W21) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hcheby : cheby f) (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) :
    Tendsto (fun x : ℝ ↦ ∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x)) -
      A * ∫ u in Set.Ici (-log x), 𝓕 ψ (u / (2 * π))) atTop (𝓝 0) := by

  -- Shorter notation for clarity
  let S1 x (ψ : ℝ → ℂ) := ∑' (n : ℕ), f n / ↑n * 𝓕 ψ (1 / (2 * π) * Real.log (↑n / x))
  let S2 x (ψ : ℝ → ℂ) := ↑A * ∫ (u : ℝ) in Ici (-Real.log x), 𝓕 ψ (u / (2 * π))
  let S x ψ := S1 x ψ - S2 x ψ ; change Tendsto (fun x ↦ S x ψ) atTop (𝓝 0)

  -- Build the truncation
  obtain g := exists_trunc
  let Ψ R := g.scale R * ψ
  have key R : Tendsto (fun x ↦ S x (Ψ R)) atTop (𝓝 0) := limiting_cor (Ψ R) hf hcheby hG hG'

  -- Choose the truncation radius
  obtain ⟨C, hcheby⟩ := hcheby
  have hC : 0 ≤ C := by
    have : ‖f 0‖ ≤ C := by simpa [cumsum] using hcheby 1
    have : 0 ≤ ‖f 0‖ := by positivity
    linarith
  have key2 : Tendsto (fun R ↦ W21.norm (ψ - Ψ R)) atTop (𝓝 0) := W21_approximation ψ g
  simp_rw [Metric.tendsto_nhds] at key key2 ⊢ ; intro ε hε
  let M := C * (1 + 2 * π ^ 2) + ‖(A : ℂ)‖ * (2 * π ^ 2)
  obtain ⟨R, hRψ⟩ := (key2 ((ε / 2) / (1 + M)) (by positivity)).exists
  simp only [dist_zero_right, Real.norm_eq_abs, abs_eq_self.mpr W21.norm_nonneg] at hRψ key

  -- Apply the compact support case
  filter_upwards [eventually_ge_atTop 1, key R (ε / 2) (by positivity)] with x hx key

  -- Control the tail term
  have key3 : ‖S x (ψ - Ψ R)‖ < ε / 2 := by
    have : ‖S x _‖ ≤ _ * M := @bound_main f C A x hx (ψ - Ψ R) hcheby
    apply this.trans_lt
    apply (mul_le_mul (d := 1 + M) le_rfl (by simp) (by positivity) W21.norm_nonneg).trans_lt
    have : 0 < 1 + M := by positivity
    convert (mul_lt_mul_right this).mpr hRψ using 1 ; field_simp

  -- Conclude the proof
  have S1_sub_1 x : 𝓕 (⇑ψ - ⇑(Ψ R)) x = 𝓕 ψ x - 𝓕 (Ψ R) x := by
    have l1 : AEStronglyMeasurable (fun x_1 : ℝ ↦ cexp (-(2 * ↑π * (↑x_1 * ↑x) * I))) volume := by
      refine (Continuous.mul ?_ continuous_const).neg.cexp.aestronglyMeasurable
      apply continuous_const.mul <| contDiff_ofReal.continuous.mul continuous_const
    simp only [fourierIntegral_eq', neg_mul, RCLike.inner_apply', conj_trivial, ofReal_neg,
      ofReal_mul, ofReal_ofNat, Pi.sub_apply, smul_eq_mul, mul_sub]
    apply integral_sub
    · apply ψ.hf.bdd_mul l1 ; use 1 ; simp [Complex.norm_exp]
    · apply (Ψ R : W21) |>.hf |>.bdd_mul l1
      use 1 ; simp [Complex.norm_exp]

  have S1_sub : S1 x (ψ - Ψ R) = S1 x ψ - S1 x (Ψ R) := by
    simp [S1, S1_sub_1, mul_sub] ; apply Summable.tsum_sub
    · have := summable_fourier x (by positivity) ψ ⟨_, hcheby⟩
      rw [summable_norm_iff] at this
      simpa using this
    · have := summable_fourier x (by positivity) (Ψ R) ⟨_, hcheby⟩
      rw [summable_norm_iff] at this
      simpa using this

  have S2_sub : S2 x (ψ - Ψ R) = S2 x ψ - S2 x (Ψ R) := by
    simp [S2, S1_sub_1] ; rw [integral_sub] ; ring
    · exact ψ.integrable_fourier (by positivity) |>.restrict
    · exact (Ψ R : W21).integrable_fourier (by positivity) |>.restrict

  have S_sub : S x (ψ - Ψ R) = S x ψ - S x (Ψ R) := by simp [S, S1_sub, S2_sub] ; ring
  simpa [S_sub, Ψ] using norm_add_le _ _ |>.trans_lt (_root_.add_lt_add key3 key)

lemma limiting_cor_schwartz (ψ : 𝓢(ℝ, ℂ)) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hcheby : cheby f) (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) :
    Tendsto (fun x : ℝ ↦ ∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x)) -
      A * ∫ u in Set.Ici (-log x), 𝓕 ψ (u / (2 * π))) atTop (𝓝 0) :=
  limiting_cor_W21 ψ hf hcheby hG hG'

/-%%
\begin{proof}
\uses{limiting-cor, smooth-ury}\leanok
For any $R>1$, one can use a smooth cutoff function (provided by Lemma \ref{smooth-ury} to write $\psi = \psi_{\leq R} + \psi_{>R}$, where $\psi_{\leq R}$ is $C^2$ (in fact smooth) and compactly supported (on $[-R,R]$), and $\psi_{>R}$ obeys bounds of the form
$$ |\psi_{>R}(t)|, |\psi''_{>R}(t)| \ll R^{-1} / (1 + |t|^2) $$
where the implied constants depend on $\psi$.  By Lemma \ref{decay} we then have
$$ \hat \psi_{>R}(u) \ll R^{-1} / (1+|u|^2).$$
Using this and \eqref{cheby} one can show that
$$ \sum_{n=1}^\infty \frac{f(n)}{n} \hat \psi_{>R}( \frac{1}{2\pi} \log \frac{n}{x} ), A \int_{-\infty}^\infty \hat \psi_{>R} (\frac{u}{2\pi})\ du \ll R^{-1} $$
(with implied constants also depending on $A$), while from Lemma \ref{limiting-cor} one has
$$ \sum_{n=1}^\infty \frac{f(n)}{n} \hat \psi_{\leq R}( \frac{1}{2\pi} \log \frac{n}{x} ) = A \int_{-\infty}^\infty \hat \psi_{\leq R} (\frac{u}{2\pi})\ du + o(1).$$
Combining the two estimates and letting $R$ be large, we obtain the claim.
\end{proof}
%%-/

/-%%
\begin{lemma}[Bijectivity of Fourier transform]\label{bij}\lean{fourier_surjection_on_schwartz}\leanok  The Fourier transform is a bijection on the Schwartz class. [Note: only surjectivity is actually used.]
\end{lemma}
%%-/

-- just the surjectivity is stated here, as this is all that is needed for the current application, but perhaps one should state and prove bijectivity instead

lemma fourier_surjection_on_schwartz (f : 𝓢(ℝ, ℂ)) : ∃ g : 𝓢(ℝ, ℂ), 𝓕 g = f := by
  refine ⟨(fourierTransformCLE ℝ).symm f, ?_⟩
  rw [← fourierTransformCLE_apply ℝ]
  simp


/-%%
\begin{proof}
  \leanok
 This is a standard result in Fourier analysis.
It can be proved here by appealing to Mellin inversion, Theorem \ref{MellinInversion}.
In particular, given $f$ in the Schwartz class, let $F : \R_+ \to \C : x \mapsto f(\log x)$ be a function in the ``Mellin space''; then the Mellin transform of $F$ on the imaginary axis $s=it$ is the Fourier transform of $f$.  The Mellin inversion theorem gives Fourier inversion.
\end{proof}
%%-/

noncomputable def toSchwartz (f : ℝ → ℂ) (h1 : ContDiff ℝ ∞ f) (h2 : HasCompactSupport f) : 𝓢(ℝ, ℂ) where
  toFun := f
  smooth' := h1
  decay' k n := by
    have l1 : Continuous (fun x => ‖x‖ ^ k * ‖iteratedFDeriv ℝ n f x‖) := by
      have : ContDiff ℝ ∞ (iteratedFDeriv ℝ n f) := h1.iteratedFDeriv_right (mod_cast le_top)
      exact Continuous.mul (by continuity) this.continuous.norm
    have l2 : HasCompactSupport (fun x ↦ ‖x‖ ^ k * ‖iteratedFDeriv ℝ n f x‖) := (h2.iteratedFDeriv _).norm.mul_left
    simpa using l1.bounded_above_of_compact_support l2

@[simp] lemma toSchwartz_apply (f : ℝ → ℂ) {h1 h2 x} : SchwartzMap.mk f h1 h2 x = f x := rfl

lemma comp_exp_support0 {Ψ : ℝ → ℂ} (hplus : closure (Function.support Ψ) ⊆ Ioi 0) :
    ∀ᶠ x in 𝓝 0, Ψ x = 0 :=
  notMem_tsupport_iff_eventuallyEq.mp (fun h => lt_irrefl 0 <| mem_Ioi.mp (hplus h))

lemma comp_exp_support1 {Ψ : ℝ → ℂ} (hplus : closure (Function.support Ψ) ⊆ Ioi 0) :
    ∀ᶠ x in atBot, Ψ (exp x) = 0 :=
  Real.tendsto_exp_atBot <| comp_exp_support0 hplus

lemma comp_exp_support2 {Ψ : ℝ → ℂ} (hsupp : HasCompactSupport Ψ) :
    ∀ᶠ (x : ℝ) in atTop, (Ψ ∘ rexp) x = 0 := by
  simp only [hasCompactSupport_iff_eventuallyEq, coclosedCompact_eq_cocompact, cocompact_eq_atBot_atTop] at hsupp
  exact Real.tendsto_exp_atTop hsupp.2

theorem comp_exp_support {Ψ : ℝ → ℂ} (hsupp : HasCompactSupport Ψ) (hplus : closure (Function.support Ψ) ⊆ Ioi 0) :
    HasCompactSupport (Ψ ∘ rexp) := by
  simp only [hasCompactSupport_iff_eventuallyEq, coclosedCompact_eq_cocompact, cocompact_eq_atBot_atTop]
  exact ⟨comp_exp_support1 hplus, comp_exp_support2 hsupp⟩

lemma wiener_ikehara_smooth_aux (l0 : Continuous Ψ) (hsupp : HasCompactSupport Ψ)
    (hplus : closure (Function.support Ψ) ⊆ Ioi 0) (x : ℝ) (hx : 0 < x) :
    ∫ (u : ℝ) in Ioi (-Real.log x), ↑(rexp u) * Ψ (rexp u) = ∫ (y : ℝ) in Ioi (1 / x), Ψ y := by

  have l1 : ContinuousOn rexp (Ici (-Real.log x)) := by fun_prop
  have l2 : Tendsto rexp atTop atTop := Real.tendsto_exp_atTop
  have l3 t (_ : t ∈ Ioi (-log x)) : HasDerivWithinAt rexp (rexp t) (Ioi t) t :=
    (Real.hasDerivAt_exp t).hasDerivWithinAt
  have l4 : ContinuousOn Ψ (rexp '' Ioi (-Real.log x)) := by fun_prop
  have l5 : IntegrableOn Ψ (rexp '' Ici (-Real.log x)) volume :=
    (l0.integrable_of_hasCompactSupport hsupp).integrableOn
  have l6 : IntegrableOn (fun x ↦ rexp x • (Ψ ∘ rexp) x) (Ici (-Real.log x)) volume := by
    refine (Continuous.integrable_of_hasCompactSupport (by continuity) ?_).integrableOn
    change HasCompactSupport (rexp • (Ψ ∘ rexp))
    exact (comp_exp_support hsupp hplus).smul_left
  have := MeasureTheory.integral_comp_smul_deriv_Ioi l1 l2 l3 l4 l5 l6
  simpa [Real.exp_neg, Real.exp_log hx] using this

theorem wiener_ikehara_smooth_sub (h1 : Integrable Ψ) (hplus : closure (Function.support Ψ) ⊆ Ioi 0) :
    Tendsto (fun x ↦ (↑A * ∫ (y : ℝ) in Ioi x⁻¹, Ψ y) - ↑A * ∫ (y : ℝ) in Ioi 0, Ψ y) atTop (𝓝 0) := by

  obtain ⟨ε, hε, hh⟩ := Metric.eventually_nhds_iff.mp <| comp_exp_support0 hplus
  apply tendsto_nhds_of_eventually_eq ; filter_upwards [eventually_gt_atTop ε⁻¹] with x hxε

  have l1 : Integrable (indicator (Ioi x⁻¹) (fun x : ℝ => Ψ x)) := h1.indicator measurableSet_Ioi
  have l2 : Integrable (indicator (Ioi 0) (fun x : ℝ => Ψ x)) := h1.indicator measurableSet_Ioi

  simp_rw [← MeasureTheory.integral_indicator measurableSet_Ioi, ← mul_sub, ← integral_sub l1 l2]
  simp ; right ; apply MeasureTheory.integral_eq_zero_of_ae ; apply Eventually.of_forall ; intro t ; simp

  have hε' : 0 < ε⁻¹ := by positivity
  have hx : 0 < x := by linarith
  have hx' : 0 < x⁻¹ := by positivity
  have hεx : x⁻¹ < ε := by apply (inv_lt_comm₀ hε hx).mp hxε

  have l3 : Ioi 0 = Ioc 0 x⁻¹ ∪ Ioi x⁻¹ := by
    ext t ; simp ; constructor <;> intro h
    · simp [h, le_or_gt]
    · cases h <;> linarith
  have l4 : Disjoint (Ioc 0 x⁻¹) (Ioi x⁻¹) := by simp
  have l5 := Set.indicator_union_of_disjoint l4 Ψ
  rw [l3, l5] ; ring_nf
  by_cases ht : t ∈ Ioc 0 x⁻¹ <;> simp [ht]
  apply hh ; simp at ht ⊢
  have : |t| ≤ x⁻¹ := by rw [abs_le] ; constructor <;> linarith
  linarith

/-%%
\begin{corollary}[Smoothed Wiener-Ikehara]\label{WienerIkeharaSmooth}\lean{wiener_ikehara_smooth}\leanok
  If $\Psi: (0,\infty) \to \C$ is smooth and compactly supported away from the origin, then,
$$ \sum_{n=1}^\infty f(n) \Psi( \frac{n}{x} ) = A x \int_0^\infty \Psi(y)\ dy + o(x)$$
as $x \to \infty$.
\end{corollary}
%%-/

lemma wiener_ikehara_smooth (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ')) (hcheby : cheby f)
    (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re})
    (hsmooth : ContDiff ℝ ∞ Ψ) (hsupp : HasCompactSupport Ψ)
    (hplus : closure (Function.support Ψ) ⊆ Set.Ioi 0) :
    Tendsto (fun x : ℝ ↦ (∑' n, f n * Ψ (n / x)) / x - A * ∫ y in Set.Ioi 0, Ψ y) atTop (nhds 0) := by

  let h (x : ℝ) : ℂ := rexp (2 * π * x) * Ψ (exp (2 * π * x))
  have h1 : ContDiff ℝ ∞ h := by
    have : ContDiff ℝ ∞ (fun x : ℝ => (rexp (2 * π * x))) := (contDiff_const.mul contDiff_id).exp
    exact (contDiff_ofReal.comp this).mul (hsmooth.comp this)
  have h2 : HasCompactSupport h := by
    have : 2 * π ≠ 0 := by simp [pi_ne_zero]
    simpa using (comp_exp_support hsupp hplus).comp_smul this |>.mul_left
  obtain ⟨g, hg⟩ := fourier_surjection_on_schwartz (toSchwartz h h1 h2)

  have l1 {y} (hy : 0 < y) : y * Ψ y = 𝓕 g (1 / (2 * π) * Real.log y) := by
    simp only [one_div, mul_inv_rev, hg, toSchwartz, ofReal_exp, ofReal_mul, ofReal_ofNat,
      toSchwartz_apply, ofReal_inv, h]
    field_simp
    norm_cast
    rw [Real.exp_log hy]

  have key := limiting_cor_schwartz g hf hcheby hG hG'

  have l2 : ∀ᶠ x in atTop, ∑' (n : ℕ), f n / ↑n * 𝓕 (⇑g) (1 / (2 * π) * Real.log (↑n / x)) =
      ∑' (n : ℕ), f n * Ψ (↑n / x) / x := by
    filter_upwards [eventually_gt_atTop 0] with x hx
    congr ; ext n
    by_cases hn : n = 0 ; simp [hn, (comp_exp_support0 hplus).self_of_nhds]
    rw [← l1 (by positivity)]
    have : (n : ℂ) ≠ 0 := by simpa using hn
    have : (x : ℂ) ≠ 0 := by simpa using hx.ne.symm
    simp only [ofReal_div, ofReal_natCast]
    field_simp

  have l3 : ∀ᶠ x in atTop, ↑A * ∫ (u : ℝ) in Ici (-Real.log x), 𝓕 (⇑g) (u / (2 * π)) =
      ↑A * ∫ (y : ℝ) in Ioi x⁻¹, Ψ y := by
    filter_upwards [eventually_gt_atTop 0] with x hx
    congr 1
    simp only [hg, toSchwartz, ofReal_exp, ofReal_mul, ofReal_ofNat, toSchwartz_apply,
      ofReal_div, h]
    norm_cast ; field_simp; norm_cast
    rw [MeasureTheory.integral_Ici_eq_integral_Ioi]
    exact wiener_ikehara_smooth_aux hsmooth.continuous hsupp hplus x hx

  have l4 : Tendsto (fun x => (↑A * ∫ (y : ℝ) in Ioi x⁻¹, Ψ y) - ↑A * ∫ (y : ℝ) in Ioi 0, Ψ y) atTop (𝓝 0) := by
    exact wiener_ikehara_smooth_sub (hsmooth.continuous.integrable_of_hasCompactSupport hsupp) hplus

  simpa [tsum_div_const] using (key.congr' <| EventuallyEq.sub l2 l3) |>.add l4

/-%%
\begin{proof}
\uses{bij,schwarz-id}\leanok
 By Lemma \ref{bij}, we can write
$$ y \Psi(y) = \hat \psi( \frac{1}{2\pi} \log y )$$
for all $y>0$ and some Schwartz function $\psi$.  Making this substitution, the claim is then equivalent after standard manipulations to
$$ \sum_{n=1}^\infty \frac{f(n)}{n} \hat \psi( \frac{1}{2\pi} \log \frac{n}{x} ) = A \int_{-\infty}^\infty \hat \psi(\frac{u}{2\pi})\ du + o(1)$$
and the claim follows from Lemma \ref{schwarz-id}.
\end{proof}
%%-/

lemma wiener_ikehara_smooth' (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ')) (hcheby : cheby f)
    (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re})
    (hsmooth : ContDiff ℝ ∞ Ψ) (hsupp : HasCompactSupport Ψ)
    (hplus : closure (Function.support Ψ) ⊆ Set.Ioi 0) :
    Tendsto (fun x : ℝ ↦ (∑' n, f n * Ψ (n / x)) / x) atTop (nhds (A * ∫ y in Set.Ioi 0, Ψ y)) :=
  tendsto_sub_nhds_zero_iff.mp <| wiener_ikehara_smooth hf hcheby hG hG' hsmooth hsupp hplus

local instance {E : Type*} : Coe (E → ℝ) (E → ℂ) := ⟨fun f n => f n⟩

@[norm_cast]
theorem set_integral_ofReal {f : ℝ → ℝ} {s : Set ℝ} : ∫ x in s, (f x : ℂ) = ∫ x in s, f x :=
  integral_ofReal

lemma wiener_ikehara_smooth_real {f : ℕ → ℝ} {Ψ : ℝ → ℝ} (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hcheby : cheby f) (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re})
    (hsmooth : ContDiff ℝ ∞ Ψ) (hsupp : HasCompactSupport Ψ)
    (hplus : closure (Function.support Ψ) ⊆ Set.Ioi 0) :
    Tendsto (fun x : ℝ ↦ (∑' n, f n * Ψ (n / x)) / x) atTop (nhds (A * ∫ y in Set.Ioi 0, Ψ y)) := by

  let Ψ' := ofReal ∘ Ψ
  have l1 : ContDiff ℝ ∞ Ψ' := contDiff_ofReal.comp hsmooth
  have l2 : HasCompactSupport Ψ' := hsupp.comp_left rfl
  have l3 : closure (Function.support Ψ') ⊆ Ioi 0 := by rwa [Function.support_comp_eq] ; simp
  have key := (continuous_re.tendsto _).comp (@wiener_ikehara_smooth' A Ψ G f hf hcheby hG hG' l1 l2 l3)
  simp at key ; norm_cast at key

lemma interval_approx_inf (ha : 0 < a) (hab : a < b) :
    ∀ᶠ ε in 𝓝[>] 0, ∃ ψ : ℝ → ℝ, ContDiff ℝ ∞ ψ ∧ HasCompactSupport ψ ∧ closure (Function.support ψ) ⊆ Set.Ioi 0 ∧
      ψ ≤ indicator (Ico a b) 1 ∧ b - a - ε ≤ ∫ y in Ioi 0, ψ y := by

  have l1 : Iio ((b - a) / 3) ∈ 𝓝[>] 0 := nhdsWithin_le_nhds <| Iio_mem_nhds (by linarith)
  filter_upwards [self_mem_nhdsWithin, l1] with ε (hε : 0 < ε) (hε' : ε < (b - a) / 3)
  have l2 : a < a + ε / 2 := by linarith
  have l3 : b - ε / 2 < b := by linarith
  obtain ⟨ψ, h1, h2, h3, h4, h5⟩ := smooth_urysohn_support_Ioo l2 l3
  refine ⟨ψ, h1, h2, ?_, ?_, ?_⟩
  · simp [h5, hab.ne, Icc_subset_Ioi_iff hab.le, ha]
  · exact h4.trans <| indicator_le_indicator_of_subset Ioo_subset_Ico_self (by simp)
  · have l4 : 0 ≤ b - a - ε := by linarith
    have l5 : Icc (a + ε / 2) (b - ε / 2) ⊆ Ioi 0 := by intro t ht ; simp at ht ⊢ ; linarith
    have l6 : Icc (a + ε / 2) (b - ε / 2) ∩ Ioi 0 = Icc (a + ε / 2) (b - ε / 2) := inter_eq_left.mpr l5
    have l7 : ∫ y in Ioi 0, indicator (Icc (a + ε / 2) (b - ε / 2)) 1 y = b - a - ε := by
      simp only [measurableSet_Icc, integral_indicator_one, measureReal_restrict_apply, l6,
        volume_real_Icc]
      convert max_eq_left l4 using 1 ; ring_nf
    have l8 : IntegrableOn ψ (Ioi 0) volume := (h1.continuous.integrable_of_hasCompactSupport h2).integrableOn
    rw [← l7] ; apply setIntegral_mono ?_ l8 h3
    rw [IntegrableOn, integrable_indicator_iff measurableSet_Icc]
    apply IntegrableOn.mono ?_ subset_rfl Measure.restrict_le_self
    apply integrableOn_const <;>
    simp

lemma interval_approx_sup (ha : 0 < a) (hab : a < b) :
    ∀ᶠ ε in 𝓝[>] 0, ∃ ψ : ℝ → ℝ, ContDiff ℝ ∞ ψ ∧ HasCompactSupport ψ ∧ closure (Function.support ψ) ⊆ Set.Ioi 0 ∧
      indicator (Ico a b) 1 ≤ ψ ∧ ∫ y in Ioi 0, ψ y ≤ b - a + ε := by

  have l1 : Iio (a / 2) ∈ 𝓝[>] 0 := nhdsWithin_le_nhds <| Iio_mem_nhds (by linarith)
  filter_upwards [self_mem_nhdsWithin, l1] with ε (hε : 0 < ε) (hε' : ε < a / 2)
  have l2 : a - ε / 2 < a := by linarith
  have l3 : b < b + ε / 2 := by linarith
  obtain ⟨ψ, h1, h2, h3, h4, h5⟩ := smooth_urysohn_support_Ioo l2 l3
  refine ⟨ψ, h1, h2, ?_, ?_, ?_⟩
  · have l4 : a - ε / 2 < b + ε / 2 := by linarith
    have l5 : ε / 2 < a := by linarith
    simp [h5, l4.ne, Icc_subset_Ioi_iff l4.le, l5]
  · apply le_trans ?_ h3
    apply indicator_le_indicator_of_subset Ico_subset_Icc_self (by simp)
  · have l4 : 0 ≤ b - a + ε := by linarith
    have l5 : Ioo (a - ε / 2) (b + ε / 2) ⊆ Ioi 0 := by intro t ht ; simp at ht ⊢ ; linarith
    have l6 : Ioo (a - ε / 2) (b + ε / 2) ∩ Ioi 0 = Ioo (a - ε / 2) (b + ε / 2) := inter_eq_left.mpr l5
    have l7 : ∫ y in Ioi 0, indicator (Ioo (a - ε / 2) (b + ε / 2)) 1 y = b - a + ε := by
      simp only [measurableSet_Ioo, integral_indicator_one, measureReal_restrict_apply, l6,
        volume_real_Ioo]
      convert max_eq_left l4 using 1 ; ring_nf
    have l8 : IntegrableOn ψ (Ioi 0) volume := (h1.continuous.integrable_of_hasCompactSupport h2).integrableOn
    rw [← l7]
    refine setIntegral_mono l8 ?_ h4
    rw [IntegrableOn, integrable_indicator_iff measurableSet_Ioo]
    apply IntegrableOn.mono ?_ subset_rfl Measure.restrict_le_self
    apply integrableOn_const <;>
    simp

lemma WI_summable {f : ℕ → ℝ} {g : ℝ → ℝ} (hg : HasCompactSupport g) (hx : 0 < x) :
    Summable (fun n => f n * g (n / x)) := by
  obtain ⟨M, hM⟩ := hg.bddAbove.mono subset_closure
  apply summable_of_finite_support
  simp only [Function.support_mul] ; apply Finite.inter_of_right ; rw [finite_iff_bddAbove]
  exact ⟨Nat.ceil (M * x), fun i hi => by simpa using Nat.ceil_mono ((div_le_iff₀ hx).mp (hM hi))⟩

lemma WI_sum_le {f : ℕ → ℝ} {g₁ g₂ : ℝ → ℝ} (hf : 0 ≤ f) (hg : g₁ ≤ g₂) (hx : 0 < x)
    (hg₁ : HasCompactSupport g₁) (hg₂ : HasCompactSupport g₂) :
    (∑' n, f n * g₁ (n / x)) / x ≤ (∑' n, f n * g₂ (n / x)) / x := by
  apply div_le_div_of_nonneg_right ?_ hx.le
  exact Summable.tsum_le_tsum (fun n => mul_le_mul_of_nonneg_left (hg _) (hf _))
    (WI_summable hg₁ hx) (WI_summable hg₂ hx)

lemma WI_sum_Iab_le {f : ℕ → ℝ} (hpos : 0 ≤ f) {C : ℝ} (hcheby : chebyWith C f) (hb : 0 < b) (hxb : 2 / b < x) :
    (∑' n, f n * indicator (Ico a b) 1 (n / x)) / x ≤ C * 2 * b := by
  have hb' : 0 < 2 / b := by positivity
  have hx : 0 < x := by linarith
  have hxb' : 2 < x * b := (div_lt_iff₀ hb).mp hxb
  have l1 (i : ℕ) (hi : i ∉ Finset.range ⌈b * x⌉₊) : f i * indicator (Ico a b) 1 (i / x) = 0 := by
    simp at hi ⊢ ; right ; rintro - ; rw [le_div_iff₀ hx] ; linarith
  have l2 (i : ℕ) (_ : i ∈ Finset.range ⌈b * x⌉₊) : f i * indicator (Ico a b) 1 (i / x) ≤ |f i| := by
    rw [abs_eq_self.mpr (hpos _)]
    convert_to _ ≤ f i * 1 ; ring
    apply mul_le_mul_of_nonneg_left ?_ (hpos _)
    by_cases hi : (i / x) ∈ (Ico a b) <;> simp [hi]
  rw [tsum_eq_sum l1, div_le_iff₀ hx, mul_assoc, mul_assoc]
  apply Finset.sum_le_sum l2 |>.trans
  have := hcheby ⌈b * x⌉₊ ; simp at this ; apply this.trans
  have : 0 ≤ C := by have := hcheby 1 ; simp only [cumsum, Finset.range_one, norm_real,
    Finset.sum_singleton, Nat.cast_one, mul_one] at this ; exact (abs_nonneg _).trans this
  refine mul_le_mul_of_nonneg_left ?_ this
  apply (Nat.ceil_lt_add_one (by positivity)).le.trans
  linarith

lemma WI_sum_Iab_le' {f : ℕ → ℝ} (hpos : 0 ≤ f) {C : ℝ} (hcheby : chebyWith C f) (hb : 0 < b) :
    ∀ᶠ x : ℝ in atTop, (∑' n, f n * indicator (Ico a b) 1 (n / x)) / x ≤ C * 2 * b := by
  filter_upwards [eventually_gt_atTop (2 / b)] with x hx using WI_sum_Iab_le hpos hcheby hb hx

lemma le_of_eventually_nhdsWithin {a b : ℝ} (h : ∀ᶠ c in 𝓝[>] b, a ≤ c) : a ≤ b := by
  apply le_of_forall_gt ; intro d hd
  have key : ∀ᶠ c in 𝓝[>] b, c < d := by
    apply eventually_of_mem (U := Iio d) ?_ (fun x hx => hx)
    rw [mem_nhdsWithin]
    refine ⟨Iio d, isOpen_Iio, hd, inter_subset_left⟩
  obtain ⟨x, h1, h2⟩ := (h.and key).exists
  linarith

lemma ge_of_eventually_nhdsWithin {a b : ℝ} (h : ∀ᶠ c in 𝓝[<] b, c ≤ a) : b ≤ a := by
  apply le_of_forall_lt ; intro d hd
  have key : ∀ᶠ c in 𝓝[<] b, c > d := by
    apply eventually_of_mem (U := Ioi d) ?_ (fun x hx => hx)
    rw [mem_nhdsWithin]
    refine ⟨Ioi d, isOpen_Ioi, hd, inter_subset_left⟩
  obtain ⟨x, h1, h2⟩ := (h.and key).exists
  linarith

lemma WI_tendsto_aux (a b : ℝ) {A : ℝ} (hA : 0 < A) :
    Tendsto (fun c => c / A - (b - a)) (𝓝[>] (A * (b - a))) (𝓝[>] 0) := by
  rw [Metric.tendsto_nhdsWithin_nhdsWithin]
  intro ε hε
  refine ⟨A * ε, by positivity, ?_⟩
  intro x hx1 hx2
  constructor
  · simpa [lt_div_iff₀' hA]
  · simp only [Real.dist_eq, dist_zero_right, Real.norm_eq_abs] at hx2 ⊢
    have : |x / A - (b - a)| = |x - A * (b - a)| / A := by
      rw [← abs_eq_self.mpr hA.le, ← abs_div, abs_eq_self.mpr hA.le] ; congr ; field_simp
    rwa [this, div_lt_iff₀' hA]

lemma WI_tendsto_aux' (a b : ℝ) {A : ℝ} (hA : 0 < A) :
    Tendsto (fun c => (b - a) - c / A) (𝓝[<] (A * (b - a))) (𝓝[>] 0) := by
  rw [Metric.tendsto_nhdsWithin_nhdsWithin]
  intro ε hε
  refine ⟨A * ε, by positivity, ?_⟩
  intro x hx1 hx2
  constructor
  · simpa [div_lt_iff₀' hA]
  · simp [Real.dist_eq] at hx2 ⊢
    have : |(b - a) - x / A| = |A * (b - a) - x| / A := by
      rw [← abs_eq_self.mpr hA.le, ← abs_div, abs_eq_self.mpr hA.le] ; congr ; field_simp
    rwa [this, div_lt_iff₀' hA, ← neg_sub, abs_neg]

theorem residue_nonneg {f : ℕ → ℝ} (hpos : 0 ≤ f)
    (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm (fun n ↦ ↑(f n)) σ')) (hcheby : cheby fun n ↦ ↑(f n))
    (hG : ContinuousOn G {s | 1 ≤ s.re}) (hG' : EqOn G (fun s ↦ LSeries (fun n ↦ ↑(f n)) s - ↑A / (s - 1)) {s | 1 < s.re}) : 0 ≤ A := by
  let S (g : ℝ → ℝ) (x : ℝ) := (∑' n, f n * g (n / x)) / x
  have hSnonneg {g : ℝ → ℝ} (hg : 0 ≤ g) : ∀ᶠ x : ℝ in atTop, 0 ≤ S g x := by
    filter_upwards [eventually_ge_atTop 0] with x hx
    exact div_nonneg (tsum_nonneg (fun i => mul_nonneg (hpos _) (hg _))) hx
  obtain ⟨ε, ψ, h1, h2, h3, h4, -⟩ := (interval_approx_sup zero_lt_one one_lt_two).exists
  have key := @wiener_ikehara_smooth_real A G f ψ hf hcheby hG hG' h1 h2 h3
  have l2 : 0 ≤ ψ := by apply le_trans _ h4 ; apply indicator_nonneg ; simp
  have l1 : ∀ᶠ x in atTop, 0 ≤ S ψ x := hSnonneg l2
  have l3 : 0 ≤ A * ∫ (y : ℝ) in Ioi 0, ψ y := ge_of_tendsto key l1
  have l4 : 0 < ∫ (y : ℝ) in Ioi 0, ψ y := by
    have r1 : 0 ≤ᵐ[Measure.restrict volume (Ioi 0)] ψ := Eventually.of_forall l2
    have r2 : IntegrableOn (fun y ↦ ψ y) (Ioi 0) volume :=
      (h1.continuous.integrable_of_hasCompactSupport h2).integrableOn
    have r3 : Ico 1 2 ⊆ Function.support ψ := by intro x hx ; have := h4 x ; simp [hx] at this ⊢ ; linarith
    have r4 : Ico 1 2 ⊆ Function.support ψ ∩ Ioi 0 := by
      simp only [subset_inter_iff, r3, true_and] ; apply Ico_subset_Icc_self.trans ; rw [Icc_subset_Ioi_iff] <;> linarith
    have r5 : 1 ≤ volume ((Function.support fun y ↦ ψ y) ∩ Ioi 0) := by convert volume.mono r4 ; norm_num
    simpa [setIntegral_pos_iff_support_of_nonneg_ae r1 r2] using zero_lt_one.trans_le r5
  have := div_nonneg l3 l4.le ; field_simp at this ; exact this

/-%%
Now we add the hypothesis that $f(n) \geq 0$ for all $n$.

\begin{proposition}[Wiener-Ikehara in an interval]
\label{WienerIkeharaInterval}\lean{WienerIkeharaInterval}\leanok
  For any closed interval $I \subset (0,+\infty)$, we have
  $$ \sum_{n=1}^\infty f(n) 1_I( \frac{n}{x} ) = A x |I|  + o(x).$$
\end{proposition}
%%-/

lemma WienerIkeharaInterval {f : ℕ → ℝ} (hpos : 0 ≤ f) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hcheby : cheby f) (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) (ha : 0 < a) (hb : a ≤ b) :
    Tendsto (fun x : ℝ ↦ (∑' n, f n * (indicator (Ico a b) 1 (n / x))) / x) atTop (nhds (A * (b - a))) := by

  -- Take care of the trivial case `a = b`
  by_cases hab : a = b
  · simp [hab]
  replace hb : a < b := lt_of_le_of_ne hb hab ; clear hab

  -- Notation to make the proof more readable
  let S (g : ℝ → ℝ) (x : ℝ) :=  (∑' n, f n * g (n / x)) / x
  have hSnonneg {g : ℝ → ℝ} (hg : 0 ≤ g) : ∀ᶠ x : ℝ in atTop, 0 ≤ S g x := by
    filter_upwards [eventually_ge_atTop 0] with x hx
    refine div_nonneg ?_ hx
    refine tsum_nonneg (fun i => mul_nonneg (hpos _) (hg _))
  have hA : 0 ≤ A := residue_nonneg hpos hf hcheby hG hG'

  -- A few facts about the indicator function of `Icc a b`
  let Iab : ℝ → ℝ := indicator (Ico a b) 1
  change Tendsto (S Iab) atTop (𝓝 (A * (b - a)))
  have hIab : HasCompactSupport Iab := by simpa [Iab, HasCompactSupport, tsupport, hb.ne] using isCompact_Icc
  have Iab_nonneg : ∀ᶠ x : ℝ in atTop, 0 ≤ S Iab x := hSnonneg (indicator_nonneg (by simp))
  have Iab2 : IsBoundedUnder (· ≤ ·) atTop (S Iab) := by
    obtain ⟨C, hC⟩ := hcheby ; exact ⟨C * 2 * b, WI_sum_Iab_le' hpos hC (by linarith)⟩
  have Iab3 : IsBoundedUnder (· ≥ ·) atTop (S Iab) := ⟨0, Iab_nonneg⟩
  have Iab0 : IsCoboundedUnder (· ≥ ·) atTop (S Iab) := Iab2.isCoboundedUnder_ge
  have Iab1 : IsCoboundedUnder (· ≤ ·) atTop (S Iab) := Iab3.isCoboundedUnder_le

  -- Bound from above by a smooth function
  have sup_le : limsup (S Iab) atTop ≤ A * (b - a) := by
    have l_sup : ∀ᶠ ε in 𝓝[>] 0, limsup (S Iab) atTop ≤ A * (b - a + ε) := by
      filter_upwards [interval_approx_sup ha hb] with ε ⟨ψ, h1, h2, h3, h4, h6⟩
      have l1 : Tendsto (S ψ) atTop _ := wiener_ikehara_smooth_real hf hcheby hG hG' h1 h2 h3
      have l6 : S Iab ≤ᶠ[atTop] S ψ := by
        filter_upwards [eventually_gt_atTop 0] with x hx using WI_sum_le hpos h4 hx hIab h2
      have l5 : IsBoundedUnder (· ≤ ·) atTop (S ψ) := l1.isBoundedUnder_le
      have l3 : limsup (S Iab) atTop ≤ limsup (S ψ) atTop := limsup_le_limsup l6 Iab1 l5
      apply l3.trans ; rw [l1.limsup_eq] ; gcongr
    obtain rfl | h := eq_or_ne A 0
    · simpa using l_sup
    apply le_of_eventually_nhdsWithin
    have key : 0 < A := lt_of_le_of_ne hA h.symm
    filter_upwards [WI_tendsto_aux a b key l_sup] with x hx
    simp at hx ; convert hx ; field_simp

  -- Bound from below by a smooth function
  have le_inf : A * (b - a) ≤ liminf (S Iab) atTop := by
    have l_inf : ∀ᶠ ε in 𝓝[>] 0, A * (b - a - ε) ≤ liminf (S Iab) atTop := by
      filter_upwards [interval_approx_inf ha hb] with ε ⟨ψ, h1, h2, h3, h5, h6⟩
      have l1 : Tendsto (S ψ) atTop _ := wiener_ikehara_smooth_real hf hcheby hG hG' h1 h2 h3
      have l2 : S ψ ≤ᶠ[atTop] S Iab := by
        filter_upwards [eventually_gt_atTop 0] with x hx using WI_sum_le hpos h5 hx h2 hIab
      have l4 : IsBoundedUnder (· ≥ ·) atTop (S ψ) := l1.isBoundedUnder_ge
      have l3 : liminf (S ψ) atTop ≤ liminf (S Iab) atTop := liminf_le_liminf l2 l4 Iab0
      apply le_trans ?_ l3 ; rw [l1.liminf_eq] ; gcongr
    obtain rfl | h := eq_or_ne A 0
    · simpa using l_inf
    apply ge_of_eventually_nhdsWithin
    have key : 0 < A := lt_of_le_of_ne hA h.symm
    filter_upwards [WI_tendsto_aux' a b key l_inf] with x hx
    simp at hx ; convert hx ; field_simp

  -- Combine the two bounds
  have : liminf (S Iab) atTop ≤ limsup (S Iab) atTop := liminf_le_limsup Iab2 Iab3
  refine tendsto_of_liminf_eq_limsup ?_ ?_ Iab2 Iab3 <;> linarith

/-%%
\begin{proof}
\uses{smooth-ury, WienerIkeharaSmooth} \leanok
  Use Lemma \ref{smooth-ury} to bound $1_I$ above and below by smooth compactly supported functions whose integral is close to the measure of $|I|$, and use the non-negativity of $f$.
\end{proof}
%%-/

lemma le_floor_mul_iff (hb : 0 ≤ b) (hx : 0 < x) : n ≤ ⌊b * x⌋₊ ↔ n / x ≤ b := by
  rw [div_le_iff₀ hx, Nat.le_floor_iff] ; positivity

lemma lt_ceil_mul_iff (hx : 0 < x) : n < ⌈b * x⌉₊ ↔ n / x < b := by
  rw [div_lt_iff₀ hx, Nat.lt_ceil]

lemma ceil_mul_le_iff (hx : 0 < x) : ⌈a * x⌉₊ ≤ n ↔ a ≤ n / x := by
  rw [le_div_iff₀ hx, Nat.ceil_le]

lemma mem_Icc_iff_div (hb : 0 ≤ b) (hx : 0 < x) : n ∈ Finset.Icc ⌈a * x⌉₊ ⌊b * x⌋₊ ↔ n / x ∈ Icc a b := by
  rw [Finset.mem_Icc, mem_Icc, ceil_mul_le_iff hx, le_floor_mul_iff hb hx]

lemma mem_Ico_iff_div (hx : 0 < x) : n ∈ Finset.Ico ⌈a * x⌉₊ ⌈b * x⌉₊ ↔ n / x ∈ Ico a b := by
  rw [Finset.mem_Ico, mem_Ico, ceil_mul_le_iff hx, lt_ceil_mul_iff hx]

lemma tsum_indicator {f : ℕ → ℝ} (hx : 0 < x) :
    ∑' n, f n * (indicator (Ico a b) 1 (n / x)) = ∑ n ∈ Finset.Ico ⌈a * x⌉₊ ⌈b * x⌉₊, f n := by
  have l1 : ∀ n ∉ Finset.Ico ⌈a * x⌉₊ ⌈b * x⌉₊, f n * indicator (Ico a b) 1 (↑n / x) = 0 := by
    simp [mem_Ico_iff_div hx] ; tauto
  rw [tsum_eq_sum l1] ; apply Finset.sum_congr rfl ; simp only [mem_Ico_iff_div hx] ; intro n hn ; simp [hn]

lemma WienerIkeharaInterval_discrete {f : ℕ → ℝ} (hpos : 0 ≤ f) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hcheby : cheby f) (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) (ha : 0 < a) (hb : a ≤ b) :
    Tendsto (fun x : ℝ ↦ (∑ n ∈ Finset.Ico ⌈a * x⌉₊ ⌈b * x⌉₊, f n) / x) atTop (nhds (A * (b - a))) := by
  apply (WienerIkeharaInterval hpos hf hcheby hG hG' ha hb).congr'
  filter_upwards [eventually_gt_atTop 0] with x hx
  rw [tsum_indicator hx]

lemma WienerIkeharaInterval_discrete' {f : ℕ → ℝ} (hpos : 0 ≤ f) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hcheby : cheby f) (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) (ha : 0 < a) (hb : a ≤ b) :
    Tendsto (fun N : ℕ ↦ (∑ n ∈ Finset.Ico ⌈a * N⌉₊ ⌈b * N⌉₊, f n) / N) atTop (nhds (A * (b - a))) :=
  WienerIkeharaInterval_discrete hpos hf hcheby hG hG' ha hb |>.comp tendsto_natCast_atTop_atTop

-- TODO with `Ico`

/-%%
\begin{corollary}[Wiener-Ikehara theorem]\label{WienerIkehara}\lean{WienerIkeharaTheorem'}\leanok
  We have
$$ \sum_{n\leq x} f(n) = A x + o(x).$$
\end{corollary}
%%-/

/-- A version of the *Wiener-Ikehara Tauberian Theorem*: If `f` is a nonnegative arithmetic
function whose L-series has a simple pole at `s = 1` with residue `A` and otherwise extends
continuously to the closed half-plane `re s ≥ 1`, then `∑ n < N, f n` is asymptotic to `A*N`. -/

lemma tendsto_mul_ceil_div :
    Tendsto (fun (p : ℝ × ℕ) => ⌈p.1 * p.2⌉₊ / (p.2 : ℝ)) (𝓝[>] 0 ×ˢ atTop) (𝓝 0) := by
  rw [Metric.tendsto_nhds] ; intro δ hδ
  have l1 : ∀ᶠ ε : ℝ in 𝓝[>] 0, ε ∈ Ioo 0 (δ / 2) := inter_mem_nhdsWithin _ (Iio_mem_nhds (by positivity))
  have l2 : ∀ᶠ N : ℕ in atTop, 1 ≤ δ / 2 * N := by
    apply Tendsto.eventually_ge_atTop
    exact tendsto_natCast_atTop_atTop.const_mul_atTop (by positivity)
  filter_upwards [l1.prod_mk l2] with (ε, N) ⟨⟨hε, h1⟩, h2⟩ ; dsimp only at *
  have l3 : 0 < (N : ℝ) := by
    simp ; rw [Nat.pos_iff_ne_zero] ; rintro rfl ; simp at h2 ; linarith
  have l5 : 0 ≤ ε * ↑N := by positivity
  have l6 : ε * N ≤ δ / 2 * N := mul_le_mul h1.le le_rfl (by positivity) (by positivity)
  simp [div_lt_iff₀ l3]
  convert (Nat.ceil_lt_add_one l5).trans_le (add_le_add l6 h2) using 1 ; ring

noncomputable def S (f : ℕ → 𝕜) (ε : ℝ) (N : ℕ) : 𝕜 := (∑ n ∈ Finset.Ico ⌈ε * N⌉₊ N, f n) / N

lemma S_sub_S {f : ℕ → 𝕜} {ε : ℝ} {N : ℕ} (hε : ε ≤ 1) : S f 0 N - S f ε N = cumsum f ⌈ε * N⌉₊ / N := by
  have r1 : Finset.range N = Finset.range ⌈ε * N⌉₊ ∪ Finset.Ico ⌈ε * N⌉₊ N := by
    rw [Finset.range_eq_Ico] ; symm ; apply Finset.Ico_union_Ico_eq_Ico (by simp)
    simp ; convert_to ε * ↑N ≤ 1 * ↑N ; ring ; gcongr
  have r2 : Disjoint (Finset.range ⌈ε * N⌉₊) (Finset.Ico ⌈ε * N⌉₊ N) := by
    rw [Finset.range_eq_Ico] ; apply Finset.Ico_disjoint_Ico_consecutive
  simp [S, r1, Finset.sum_union r2, cumsum, add_div]

lemma tendsto_S_S_zero {f : ℕ → ℝ} (hpos : 0 ≤ f) (hcheby : cheby f) :
    TendstoUniformlyOnFilter (S f) (S f 0) (𝓝[>] 0) atTop := by
  rw [Metric.tendstoUniformlyOnFilter_iff] ; intro δ hδ
  obtain ⟨C, hC⟩ := hcheby
  have l1 : ∀ᶠ (p : ℝ × ℕ) in 𝓝[>] 0 ×ˢ atTop, C * ⌈p.1 * p.2⌉₊ / p.2 < δ := by
    have r1 := tendsto_mul_ceil_div.const_mul C
    simp [mul_div_assoc'] at r1 ; exact r1 (Iio_mem_nhds hδ)
  have : Ioc 0 1 ∈ 𝓝[>] (0 : ℝ) := inter_mem_nhdsWithin _ (Iic_mem_nhds zero_lt_one)
  filter_upwards [l1, Eventually.prod_inl this _] with (ε, N) h1 h2
  have l2 : ‖cumsum f ⌈ε * ↑N⌉₊ / ↑N‖ ≤ C * ⌈ε * N⌉₊ / N := by
    have r1 := hC ⌈ε * N⌉₊
    have r2 : 0 ≤ cumsum f ⌈ε * N⌉₊ := by apply cumsum_nonneg hpos
    simp only [norm_real, norm_of_nonneg (hpos _), norm_div,
      norm_of_nonneg r2, Real.norm_natCast] at r1 ⊢
    apply div_le_div_of_nonneg_right r1 (by positivity)
  simpa [← S_sub_S h2.2] using l2.trans_lt h1

theorem WienerIkeharaTheorem' {f : ℕ → ℝ} (hpos : 0 ≤ f)
    (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hcheby : cheby f) (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) :
    Tendsto (fun N => cumsum f N / N) atTop (𝓝 A) := by

  convert_to Tendsto (S f 0) atTop (𝓝 A) ; · ext N ; simp [S, cumsum]
  apply (tendsto_S_S_zero hpos hcheby).tendsto_of_eventually_tendsto
  · have L0 : Ioc 0 1 ∈ 𝓝[>] (0 : ℝ) := inter_mem_nhdsWithin _ (Iic_mem_nhds zero_lt_one)
    apply eventually_of_mem L0
    · intro ε hε
      simpa using WienerIkeharaInterval_discrete' hpos hf hcheby hG hG' hε.1 hε.2
  · have : Tendsto (fun ε : ℝ => ε) (𝓝[>] 0) (𝓝 0) := nhdsWithin_le_nhds
    simpa using (this.const_sub 1).const_mul A

/-%%
\begin{proof}
\uses{WienerIkeharaInterval} \leanok
  Apply the preceding proposition with $I = [\varepsilon,1]$ and then send $\varepsilon$ to zero (using \eqref{cheby} to control the error).
\end{proof}
%%-/

theorem vonMangoldt_cheby : cheby Λ := by
  obtain ⟨C, hC⟩ := BrunTitchmarsh.card_range_filter_isPrimePow_le
  have hC_nonneg : 0 ≤ C := by
    have := hC 2
    norm_cast at this
    have hpos : 0 < 2 / Real.log 2 := by positivity
    rw [← mul_le_mul_iff_left₀ hpos]
    linarith
  use C
  intro n
  calc
    _ = ∑ i ∈ Finset.range n, Λ i := Finset.sum_congr rfl (by simp)
    _ ≤ ∑ i ∈ Finset.range n, if IsPrimePow i then Real.log i else 0 := by
      apply Finset.sum_le_sum
      intro i _
      rw [ArithmeticFunction.vonMangoldt_apply]
      split_ifs with h
      · have := (Nat.minFac_prime (h.ne_one)).pos
        gcongr
        apply Nat.minFac_le h.pos
      · rfl
    _ ≤ ∑ _i ∈ (Finset.range n).filter IsPrimePow, Real.log n := by
      rw [← Finset.sum_filter]
      apply Finset.sum_le_sum
      simp only [Finset.mem_filter, Finset.mem_range, and_imp]
      intro i hi hi_p
      have := hi_p.pos
      gcongr
    _ ≤ C * (n / Real.log n) * Real.log n := by
      simp
      gcongr
      apply hC
    _ ≤ _ := by
      by_cases hn : n = 0 ; · simp [hn]
      by_cases hn1 : n = 1 ; · simp [hn1, hC_nonneg]
      have : 0 < Real.log n := by
        apply Real.log_pos
        norm_cast
        omega
      field_simp
      simp

/-%%
\section{Weak PNT}

\begin{theorem}[WeakPNT]\label{WeakPNT}\lean{WeakPNT}\leanok  We have
$$ \sum_{n \leq x} \Lambda(n) = x + o(x).$$
\end{theorem}
%%-/

-- Proof extracted from the `EulerProducts` project so we can adapt it to the
-- version of the Wiener-Ikehara theorem proved above (with the `cheby`
-- hypothesis)

theorem WeakPNT : Tendsto (fun N ↦ cumsum Λ N / N) atTop (𝓝 1) := by
  let F := vonMangoldt.LFunctionResidueClassAux (q := 1) 1
  have hnv := riemannZeta_ne_zero_of_one_le_re
  have l1 (n : ℕ) : 0 ≤ Λ n := vonMangoldt_nonneg
  have l2 s (hs : 1 < s.re) : F s = LSeries Λ s - 1 / (s - 1) := by
    have := vonMangoldt.eqOn_LFunctionResidueClassAux (q := 1) isUnit_one hs
    simp only [F, this, vonMangoldt.residueClass, Nat.totient_one, Nat.cast_one, inv_one, one_div, sub_left_inj]
    apply LSeries_congr
    intro n _
    simp only [ofReal_inj, indicator_apply_eq_self, mem_setOf_eq]
    exact fun hn ↦ absurd (Subsingleton.eq_one _) hn
  have l3 : ContinuousOn F {s | 1 ≤ s.re} := vonMangoldt.continuousOn_LFunctionResidueClassAux 1
  have l4 : cheby Λ := vonMangoldt_cheby
  have l5 (σ' : ℝ) (hσ' : 1 < σ') : Summable (nterm Λ σ') := by
    simpa only [← nterm_eq_norm_term] using (@ArithmeticFunction.LSeriesSummable_vonMangoldt σ' hσ').norm
  apply WienerIkeharaTheorem' l1 l5 l4 l3 l2

-- #print axioms WeakPNT

/-%%
\begin{proof}
\uses{WienerIkehara, ChebyshevPsi} \leanok
  Already done by Stoll, assuming Wiener-Ikehara.
\end{proof}
%%-/

section auto_cheby

variable {f : ℕ → ℝ}

/-%%
\section{Removing the Chebyshev hypothesis}

In this section we do *not* assume the bound \eqref{cheby}, but instead derive it from the other hypotheses.

\begin{lemma}[limiting_fourier_variant]\label{limiting_fourier_variant}\lean{limiting_fourier_variant}\leanok  If $\psi: \R \to \C$ is $C^2$ and compactly supported with $f$ and $\hat \psi$ non-negative, and $x \geq 1$, then
$$ \sum_{n=1}^\infty \frac{f(n)}{n} \hat \psi( \frac{1}{2\pi} \log \frac{n}{x} ) - A \int_{-\log x}^\infty \hat \psi(\frac{u}{2\pi})\ du =  \int_\R G(1+it) \psi(t) x^{it}\ dt.$$
\end{lemma}
%%-/

lemma limiting_fourier_variant
    (hpos : 0 ≤ f)
    (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re})
    (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (ψ : CS 2 ℂ)
    (hψpos : ∀ y, 0 ≤ (𝓕 ψ y).re ∧ (𝓕 ψ y).im = 0)
    (hx : 1 ≤ x) :
    ∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x)) -
      A * ∫ u in Set.Ici (-log x), 𝓕 ψ (u / (2 * π)) =
      ∫ (t : ℝ), (G (1 + t * I)) * (ψ t) * x ^ (t * I) := by sorry

/-%%
\begin{proof}
\uses{first_fourier, second_fourier, decay}  Repeat the proof of Lemma \ref{limiting_fourier_variant}, but use monotone convergence instead of dominated convergence.  (The proof should be simpler, as one no longer needs to establish domination for the sum.)
\end{proof}
%%-/

/-%%
\begin{corollary}[crude_upper_bound]\label{crude_upper_bound}\lean{crude_upper_bound}\leanok  If $\psi: \R \to \C$ is $C^2$ and compactly supported with $f$ and $\hat \psi$ non-negative, then there exists a constant $B$ such that
$$ |\sum_{n=1}^\infty \frac{f(n)}{n} \hat \psi( \frac{1}{2\pi} \log \frac{n}{x} )| \leq B$$
for all $x > 0$.
\end{corollary}
%%-/

lemma crude_upper_bound
    (hpos : 0 ≤ f)
    (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re})
    (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (ψ : CS 2 ℂ)
    (hψpos : ∀ y, 0 ≤ (𝓕 ψ y).re ∧ (𝓕 ψ y).im = 0) :
    ∃ B : ℝ, ∀ x : ℝ, 0 < x → ‖∑' n, f n / n * 𝓕 ψ (1 / (2 * π) * log (n / x))‖ ≤ B := by sorry

/-%%
\begin{proof}
\uses{limiting_fourier_variant} For $x \geq 1$, this readily follows from the previous lemma and the triangle inequality. For $x < 1$, only a bounded number of summands can contribute and the claim is trivial.
\end{proof}
%%-/

/-%%
\begin{corollary}[auto_cheby]\label{auto_cheby}\lean{auto_cheby}\leanok  One has
$$ \sum_{n \leq x} f(n) = O(x)$$
for all $x \geq 1$.
\end{corollary}
%%-/

lemma auto_cheby (hpos : 0 ≤ f) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hG : ContinuousOn G {s | 1 ≤ s.re})
    (hG' : Set.EqOn G (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) : cheby f := by
  sorry

/-%%
\begin{proof}
\uses{crude_upper_bound} By applying Corollary \ref{crude_upper_bound} for a specific compactly supported function $\psi$, one can obtain a bound of the form
$\sum_{(1-\varepsilon)x < n \leq x} f(n) = O(x)$ for all $x$ and some absolute constant $\varepsilon$ (which can be made explicit).  If $C$ is a sufficiently large constant, the claim $|\sum_{n \leq x} f(n)| \leq Cx$ can now be proven by strong induction on $x$, as the claim for $(1-\varepsilon)x$ implies the claim for $x$ by the triangle inequality (and the claim is trivial for $x < 1$).
%%-/

/-%%
\begin{corollary}[WienerIkeharaTheorem'']\label{WienerIkeharaTheorem''}\lean{WienerIkeharaTheorem''}\leanok
  We have
$$ \sum_{n\leq x} f(n) = A x + o(x).$$
\end{corollary}
%%-/

theorem WienerIkeharaTheorem'' (hpos : 0 ≤ f) (hf : ∀ (σ' : ℝ), 1 < σ' → Summable (nterm f σ'))
    (hG : ContinuousOn F {s | 1 ≤ s.re})
    (hG' : Set.EqOn F (fun s ↦ LSeries f s - A / (s - 1)) {s | 1 < s.re}) :
    Tendsto (fun N => cumsum f N / N) atTop (𝓝 A) :=
  WienerIkeharaTheorem' hpos hf (auto_cheby hpos hf hG hG') hG hG'

/-%%
\begin{proof}
\uses{auto_cheby, WienerIkehara}\leanok Use Corollary \ref{auto_cheby} to remove the Chebyshev hypothesis in Theorem \ref{WienerIkehara}.
\end{proof}
%%-/

end auto_cheby

/-%%
\section{The prime number theorem in arithmetic progressions}

\begin{lemma}[WeakPNT_character]\label{WeakPNT_character}\lean{WeakPNT_character}\leanok  If $q ≥ 1$ and $a$ is coprime to $q$, and $\mathrm{Re} s > 1$, we have
$$
\sum_{n: n = a\ (q)} \frac{\Lambda(n)}{n^s} = - \frac{1}{\varphi(q)} \sum_{\chi\ (q)} \overline{\chi(a)} \frac{L'(s,\chi)}{L(s,\chi)}.$$
\end{lemma}
%%-/

theorem WeakPNT_character
    {q a : ℕ} (hq : q ≥ 1) (ha : Nat.Coprime a q) (ha' : a < q) {s : ℂ} (hs : 1 < s.re) :
    LSeries (fun n ↦ if n % q = a then Λ n else 0) s =
      - (∑' χ : DirichletCharacter ℂ q,
          ((starRingEnd ℂ) (χ a) * ((deriv (LSeries (fun n:ℕ ↦ χ n)) s)) / (LSeries (fun n:ℕ ↦ χ n) s))) /
        (Nat.totient q : ℂ) := by
  have : NeZero q := ⟨by omega⟩
  convert vonMangoldt.LSeries_residueClass_eq ((ZMod.isUnit_iff_coprime a q).mpr ha) hs using 1
  · congr with n
    have : n % q = a ↔ (n : ZMod q) = a := by
      rw [ZMod.natCast_eq_natCast_iff', Nat.mod_eq_of_lt ha']
    simp [this]
    split_ifs <;> simp [*]
  · rw [div_eq_inv_mul, neg_mul_comm, tsum_fintype]
    congr 3 with χ
    rw [DirichletCharacter.deriv_LFunction_eq_deriv_LSeries _ hs,
      DirichletCharacter.LFunction_eq_LSeries _ hs, mul_div]
    congr 2
    rw [starRingEnd_apply, MulChar.star_apply', MulChar.inv_apply_eq_inv',
      ← ZMod.coe_unitOfCoprime a ha, ZMod.inv_coe_unit, map_units_inv]

/-%%
\begin{proof}\leanok  From the Fourier inversion formula on the multiplicative group $(\Z/q\Z)^\times$, we have
$$ 1_{n=a\ (q)} = \frac{\varphi(q)}{q} \sum_{\chi\ (q)} \overline{\chi(a)} \chi(n).$$
On the other hand, from standard facts about L-series we have for each character $\chi$ that
$$
\sum_{n} \frac{\Lambda(n) \chi(n)}{n^s} = - \frac{L'(s,\chi)}{L(s,\chi)}.$$
Combining these two facts, we obtain the claim.
\end{proof}
%%-/


/-%%
\begin{proposition}[WeakPNT_AP_prelim]\label{WeakPNT_AP_prelim}\lean{WeakPNT_AP_prelim}\leanok  If $q ≥ 1$ and $a$ is coprime to $q$, the Dirichlet series $\sum_{n \leq x: n = a\ (q)} {\Lambda(n)}{n^s}$ converges for $\mathrm{Re}(s) > 1$ to $\frac{1}{\varphi(q)} \frac{1}{s-1} + G(s)$ where $G$ has a continuous extension to $\mathrm{Re}(s)=1$.
\end{proposition}
%%-/

proof_wanted WeakPNT_AP_prelim {q:ℕ} {a:ℕ} (hq: q ≥ 1) (ha: Nat.Coprime a q) (ha': a < q) : ∃ G: ℂ → ℂ, (ContinuousOn G {s | 1 ≤ s.re}) ∧ (Set.EqOn G (fun s ↦ LSeries (fun n ↦ if n % q = a then Λ n else 0) s - 1 / ((Nat.totient q) * (s - 1))) {s | 1 < s.re})

/-%%

\begin{proof}
\uses{ChebyshevPsi, WeakPNT_character}
We expand out the left-hand side using Lemma \ref{WeakPNT_character}.  The contribution of the non-principal characters $\chi$ extend continuously to $\mathrm{Re}(s) = 1$ thanks to the non-vanishing of $L(s,\chi)$ on this line (which should follow from another component of this project), so it suffices to show that for the principal character $\chi_0$, that
$$ -\frac{L'(s,\chi_0)}{L(s,\chi_0)} - \frac{1}{s-1}$$
also extends continuously here.  But we already know that
$$ -\frac{\zeta'(s)}{\zeta(s)} - \frac{1}{s-1}$$
extends, and from Euler product machinery one has the identity
$$ \frac{L'(s,\chi_0)}{L(s,\chi_0)}
= \frac{\zeta'(s)}{\zeta(s)} + \sum_{p|q} \frac{\log p}{p^s-1}.$$
Since there are only finitely many primes dividing $q$, and each summand $\frac{\log p}{p^s-1}$ extends continuously, the claim follows.
\end{proof}
%%-/


/-%%
\begin{theorem}[WeakPNT_AP]\label{WeakPNT_AP}\lean{WeakPNT_AP}\leanok  If $q ≥ 1$ and $a$ is coprime to $q$, we have
$$ \sum_{n \leq x: n = a\ (q)} \Lambda(n) = \frac{x}{\varphi(q)} + o(x).$$
\end{theorem}
%%-/

proof_wanted WeakPNT_AP {q:ℕ} {a:ℕ} (hq: q ≥ 1) (ha: Nat.Coprime a q) (ha': a < q): Tendsto (fun N ↦ cumsum (fun n ↦ if (n % q = a) then Λ n else 0) N / N) atTop (𝓝 (1 / (Nat.totient q)))


/-%%
\begin{proof}\uses{WienerIkehara, WeakPNT_AP_prelim}
Apply Theorem \ref{WienerIkehara} (or Theorem \ref{WienerIkeharaTheorem''}) to Proposition \ref{WeakPNT_AP_prelim}.  (The Chebyshev bound follows from the corresponding bound for $\Lambda$.)
\end{proof}

%%-/

/-%%
\section{The Chebotarev density theorem: the case of cyclotomic extensions}

In this section, $K$ is a number field, $L = K(\mu_m)$ for some natural number $m$, and $G = Gal(K/L)$.

The goal here is to prove the Chebotarev density theorem for the case of cyclotomic extensions.
%%-/

/-%%
\begin{lemma}[Dedekind_factor]\label{Dedekind_factor}  We have
$$ \zeta_L(s) = \prod_{\chi} L(\chi,s)$$
for $\Re(s) > 1$, where $\chi$ runs over homomorphisms from $G$ to $\C^\times$ and $L$ is the Artin $L$-function.
\end{lemma}

%%-/

/-%%
\begin{proof} See Propositions 7.1.16, 7.1.19 of https://www.math.ucla.edu/~sharifi/algnum.pdf .
\end{proof}
%%-/

/-%%
\begin{lemma}[Simple pole]\label{Dedekind_pole}  $\zeta_L$ has a simple pole at $s=1$.
\end{lemma}
%%-/

/-%%
\begin{proof} See Theorem 7.1.12 of https://www.math.ucla.edu/~sharifi/algnum.pdf .
\end{proof}
%%-/

/-%%
\begin{lemma}[Dedekind_nonvanishing]\label{Dedekind_nonvanishing}  For any non-principal character $\chi$ of $Gal(K/L)$, $L(\chi,s)$ does not vanish for $\Re(s)=1$.
\end{lemma}

%%-/

/-%%
\begin{proof}\uses{Dedekind_factor, Dedekind_pole} For $s=1$, this will follow from Lemmas \ref{Dedekind_factor}, \ref{Dedekind_pole}. For the rest of the line, one should be able to adapt the arguments for the Dirichet L-function.
\end{proof}
%%-/

/-%%
\section{The Chebotarev density theorem: the case of abelian extensions}

(Use the arguments in Theorem 7.2.2 of https://www.math.ucla.edu/~sharifi/algnum.pdf to extend the previous results to abelian extensions (actually just cyclic extensions would suffice))

%%-/

/-%%
\section{The Chebotarev density theorem: the general case}

(Use the arguments in Theorem 7.2.2 of https://www.math.ucla.edu/~sharifi/algnum.pdf to extend the previous results to arbitrary extensions

%%-/

/-%%
\begin{lemma}[PNT for one character]\label{Dedekind-PNT}  For any non-principal character $\chi$ of $Gal(K/L)$,
$$ \sum_{N \mathfrak{p} \leq x} \chi(\mathfrak{p}) \log N \mathfrak{p}  = o(x).$$
\end{lemma}
%%-/

/-%%
\begin{proof}\uses{Dedekind_nonvanishing} This should follow from Lemma \ref{Dedekind_nonvanishing} and the arguments for the Dirichlet L-function. (It may be more convenient to work with a von Mangoldt type function instead of $\log N\mathfrak{p}$).
\end{proof}
%%-/


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/QuarterBareAssembly.lean <==
import QuarterColumnMatching

namespace SubquadraticQuarter
open OriginalAugmented EvenParity
open scoped BigOperators

theorem row_slot_eligible {m n : Nat} (B : Matrix m n) (x0 : Fin n)
    (P : Finset (Fin m×Fin m)) (hP : IsPairing (rowRel B x0) P)
    (i : Fin (pairingSize P)) (b : Bool) : pairingSlot P (i,b)∈eligibleRows B x0 := by
  have h := (hP.1 _ (pairAt_mem P i)).2
  cases b
  · simpa [pairingSlot] using h.1
  · simpa [pairingSlot] using h.2.1

theorem row_pair_witness {m n : Nat} (B : Matrix m n) (x0 : Fin n)
    (P : Finset (Fin m×Fin m)) (hP : IsPairing (rowRel B x0) P)
    (i : Fin (pairingSize P)) :
    ∃ c, B (pairingSlot P (i,false)) c=true ∧ B (pairingSlot P (i,true)) c=true := by
  simpa [pairingSlot] using (hP.1 _ (pairAt_mem P i)).2.2.2

theorem column_pair_witness {m n : Nat} (B : Matrix m n) (x0 : Fin n)
    (P : Finset (Fin n×Fin n)) (hP : IsPairing (colRel B x0) P)
    (i : Fin (pairingSize P)) :
    ∃ r, B r x0=true ∧ B r (pairingSlot P (i,false))=true ∧ B r (pairingSlot P (i,true))=true := by
  simpa [pairingSlot] using (hP.1 _ (pairAt_mem P i)).2.2.2

/-- The two pairings produce actual bare-anchor block data. Shared columns
    are chosen from row intersections; repeated shared rows are allowed. -/
theorem assemble_bare_data {m n : Nat} (B : Matrix m n) (x0 : Fin n)
    (RP : Finset (Fin m×Fin m)) (hR : IsPairing (rowRel B x0) RP)
    (CP : Finset (Fin n×Fin n)) (hC : IsPairing (colRel B x0) CP) :
    ∃ D : BareQuarter.BlockData m n (pairingSize RP) (pairingSize CP),
      BareQuarter.RowWitnesses D B ∧ BareQuarter.ColWitnesses D B ∧
      (∀ j, B (BareQuarter.witnessRow D j) x0=true) ∧
      (∀ i, BareQuarter.witnessCol D i≠x0) := by
  classical
  let ca := fun i => Classical.choose (row_pair_witness B x0 RP hR i)
  let ra := fun j => Classical.choose (column_pair_witness B x0 CP hC j)
  have hc : ∀ i, B (pairingSlot RP (i,false)) (ca i)=true ∧
      B (pairingSlot RP (i,true)) (ca i)=true := fun i =>
    Classical.choose_spec (row_pair_witness B x0 RP hR i)
  have hr : ∀ j, B (ra j) x0=true ∧ B (ra j) (pairingSlot CP (j,false))=true ∧
      B (ra j) (pairingSlot CP (j,true))=true := fun j =>
    Classical.choose_spec (column_pair_witness B x0 CP hC j)
  have hnot : ∀ i b, B (pairingSlot RP (i,b)) x0=false := by
    intro i b
    exact (Finset.mem_filter.mp (row_slot_eligible B x0 RP hR i b)).2.1
  let D : BareQuarter.BlockData m n (pairingSize RP) (pairingSize CP) := {
    row := pairingSlot RP
    col := pairingSlot CP
    row_inj := fun p q hp => pairingSlot_injective hR hp
    col_inj := fun p q hp => pairingSlot_injective hC hp
    commonCol := ca
    commonRow := ra
    anchors_bare := by
      intro j i
      constructor
      · intro he
        have ha := (hr j).1
        rw [he,hnot i false] at ha
        contradiction
      · intro he
        have ha := (hr j).1
        rw [he,hnot i true] at ha
        contradiction }
  refine ⟨D,?_,?_,?_,?_⟩
  · intro i
    exact hc i
  · intro j
    exact (hr j).2
  · intro j
    exact (hr j).1
  · intro i he
    have ha := (hc i).1
    change ca i=x0 at he
    rw [he,hnot i false] at ha
    contradiction

/-- Indexed anchor multiplicities are bounded even when the same anchor row
    is used by several column pairs. -/
theorem pivot_anchor_profile {m n R C : Nat} (B : Matrix m n) (hB : C4Free B)
    (x0 : Fin n) (D : BareQuarter.BlockData m n R C) (hcols : BareQuarter.ColWitnesses D B)
    (hthrough : ∀ j, B (BareQuarter.witnessRow D j) x0=true)
    (bmax : Nat) (hbmax : ∀ r, degree B r≤bmax) (x : Fin n) (hx : x≠x0) :
    2*BareQuarter.anchorProfile D B x≤bmax := by
  classical
  by_cases hex : ∃ j, B (BareQuarter.witnessRow D j) x=true
  · obtain ⟨j0,hj0⟩ := hex
    let r0 := BareQuarter.witnessRow D j0
    have hpoint : ∀ j : Fin C,
        2*bit (B (BareQuarter.witnessRow D j) x)≤
          bit (B r0 (BareQuarter.col0 D j))+bit (B r0 (BareQuarter.col1 D j)) := by
      intro j
      by_cases hj : B (BareQuarter.witnessRow D j) x=true
      · have he : BareQuarter.witnessRow D j=r0 := by
          by_contra hne
          exact hB _ _ x0 x hne (Ne.symm hx) ⟨hthrough j,hj,hthrough j0,hj0⟩
        have hc := hcols j
        rw [he] at hc
        simp [bit,hj,hc.1,hc.2]
      · have hjf := Bool.eq_false_iff.mpr hj
        simp [bit,hjf]
    have hs := fsum_le C _ _ hpoint
    rw [fsum_mul_left] at hs
    have hlabel := BareQuarter.labelled_sum_le C n D.col D.col_inj (fun c => bit (B r0 c))
    have hrow : fsum C (fun j => bit (B r0 (BareQuarter.col0 D j))+bit (B r0 (BareQuarter.col1 D j)))≤degree B r0 := hlabel
    exact hs.trans (hrow.trans (hbmax r0))
  · have hz : ∀ j : Fin C, bit (B (BareQuarter.witnessRow D j) x)=0 := by
      intro j
      have hj : B (BareQuarter.witnessRow D j) x=false := Bool.eq_false_iff.mpr (fun hh => hex ⟨j,hh⟩)
      simp [bit,hj]
    unfold BareQuarter.anchorProfile
    rw [fsum_congr C _ _ hz,fsum_const]
    simp

theorem bare_original_admissible {m n R C : Nat} (B : Matrix m n) (hB : C4Free B)
    (D : BareQuarter.BlockData m n R C) (hrows : BareQuarter.RowWitnesses D B)
    (hcols : BareQuarter.ColWitnesses D B) :
    Admissible B (BareQuarter.selected D B) (BareQuarter.pairs D B) := by
  refine ⟨hB,?_,BareQuarter.constructed_cover D B,?_,?_⟩
  · intro r c hbase
    apply Bool.eq_false_iff.mpr
    intro hs
    have hz := BareQuarter.selected_outside_base D B r c hs
    simp [hz] at hbase
  · intro p hp hr hc hh
    exact (BareQuarter.constructed_C2 D B p hp).1 hh.1
  · intro p hp
    exact BareQuarter.constructed_C3 D B hB hrows hcols p hp

theorem bare_actual_Tstar_count {m n R C : Nat} (B : Matrix m n) (hB : C4Free B)
    (D : BareQuarter.BlockData m n R C) (hrows : BareQuarter.RowWitnesses D B)
    (hcols : BareQuarter.ColWitnesses D B) (bmax : Nat)
    (hprofile : ∀ i, 2*BareQuarter.anchorProfile D B (BareQuarter.witnessCol D i)≤bmax) :
    2*R*C≤2*(Tstar B+fixedCount B)+R*bmax := by
  have had := bare_original_admissible B hB D hrows hcols
  have hT := pairs_le_Tstar B (BareQuarter.selected D B) (BareQuarter.pairs D B) had
  have hcount := BareQuarter.finite_count_sharp D B
  rw [←UnrestrictedUniform.fixedCount_eq_total] at hcount
  have hbad := fsum_le R _ _ hprofile
  rw [fsum_mul_left,fsum_const] at hbad
  change 2*BareQuarter.badBudget D B≤R*bmax at hbad
  rw [Nat.mul_assoc]
  omega

/-- Complete deterministic finite selection. All row/column pairs and anchors
    have been constructed from B; they are not premises of this statement. -/
theorem finite_quarter_selection {m n : Nat} (hn : 0<n) (B : Matrix m n) (hB : C4Free B)
    (bmax : Nat) (hbmax : ∀ r, degree B r≤bmax) :
    ∃ (x0 : Fin n) (R C u : Nat),
      n*(ElementaryMixing.colDegree B x0+leaveDegree B x0)≤fixedCount B+ElementaryMixing.orderedLeave B ∧
      n≤2*C+1+leaveDegree B x0+ElementaryMixing.colDegree B x0 ∧
      m≤2*R+ElementaryMixing.colDegree B x0+(lowRows B).card+u ∧
      u*fixedCount B≤2*m*n ∧ 2*R≤m ∧ 2*C≤n ∧
      2*R*C≤2*(Tstar B+fixedCount B)+R*bmax := by
  classical
  obtain ⟨x0,hx0⟩ := exists_pivot hn B
  obtain ⟨RP,hRP,hRcount,hU⟩ := exists_row_pairing B x0
  obtain ⟨CP,hCP,hCcount⟩ := exists_column_pairing B x0
  obtain ⟨D,hrows,hcols,hthrough,havoid⟩ := assemble_bare_data B x0 RP hRP CP hCP
  have hprofile : ∀ i, 2*BareQuarter.anchorProfile D B (BareQuarter.witnessCol D i)≤bmax := by
    intro i
    exact pivot_anchor_profile B hB x0 D hcols hthrough bmax hbmax _ (havoid i)
  have hcount := bare_actual_Tstar_count B hB D hrows hcols bmax hprofile
  have hRcap := pairing_size_bound hRP
  have hCcap := pairing_size_bound hCP
  simp only [Fintype.card_fin] at hRcap hCcap
  exact ⟨x0,pairingSize RP,pairingSize CP,(unmatchedRows B x0 RP).card,
    hx0,hCcount,hRcount,hU,hRcap,hCcap,hcount⟩

#print axioms assemble_bare_data
#print axioms pivot_anchor_profile
#print axioms bare_original_admissible
#print axioms bare_actual_Tstar_count
#print axioms finite_quarter_selection
end SubquadraticQuarter


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/QuarterColumnMatching.lean <==
import QuarterRowMatching

namespace SubquadraticQuarter
open OriginalAugmented EvenParity
open scoped BigOperators

def colRel {m n : Nat} (B : Matrix m n) (x0 : Fin n) (c d : Fin n) : Prop :=
  c≠x0 ∧ d≠x0 ∧ ∃ r, B r x0=true ∧ B r c=true ∧ B r d=true

def unmatchedColumns {m n : Nat} (B : Matrix m n) (x0 : Fin n)
    (P : Finset (Fin n×Fin n)) : Finset (Fin n) := coveredColumns B x0 \ pairSupport P

/-- A maximal pairing inside the fixed-support groups through x0 is constructed.
    Its anchor rows may repeat; at most one unmatched covered column is charged
    to each row through x0. -/
theorem exists_column_pairing {m n : Nat} (B : Matrix m n) (x0 : Fin n) :
    ∃ P : Finset (Fin n×Fin n), IsPairing (colRel B x0) P ∧
      n≤2*pairingSize P+1+leaveDegree B x0+ElementaryMixing.colDegree B x0 := by
  classical
  obtain ⟨P,hP,hmax⟩ := exists_maximal_pairing (colRel B x0)
  let U := unmatchedColumns B x0 P
  have hcov : ∀ c∈U, c≠x0 ∧ ∃ r, B r x0=true ∧ B r c=true := by
    intro c hc
    exact (coveredColumns_mem B x0 c).mp (Finset.mem_sdiff.mp hc).1
  let f : {c : Fin n // c∈U} → {r : Fin m // r∈rowsThrough B x0} := fun c =>
    ⟨Classical.choose (hcov c.val c.property).2,
      (rowsThrough_mem B x0 _).mpr (Classical.choose_spec (hcov c.val c.property).2).1⟩
  have hfedge : ∀ c : {c : Fin n // c∈U}, B (f c).val c.val=true := by
    intro c
    exact (Classical.choose_spec (hcov c.val c.property).2).2
  have hfinj : Function.Injective f := by
    intro c d he
    apply Subtype.ext
    by_contra hcd
    have hc0 := (hcov c.val c.property).1
    have hd0 := (hcov d.val d.property).1
    have hcf := (Finset.mem_sdiff.mp c.property).2
    have hdf := (Finset.mem_sdiff.mp d.property).2
    have hrow := (rowsThrough_mem B x0 (f c).val).mp (f c).property
    have hce := hfedge c
    have hde := hfedge d
    have hvals := congrArg Subtype.val he
    have hde' : B (f c).val d.val=true := by rw [hvals]; exact hde
    exact hmax c.val d.val hcf hdf hcd ⟨hc0,hd0,(f c).val,hrow,hce,hde'⟩
  have hu := Fintype.card_le_of_injective f hfinj
  simp only [Fintype.card_coe] at hu
  rw [rowsThrough_card] at hu
  have hcover : coveredColumns B x0⊆pairSupport P ∪ U := by
    intro c hc
    by_cases hp : c∈pairSupport P
    · exact Finset.mem_union_left _ hp
    · apply Finset.mem_union_right
      exact Finset.mem_sdiff.mpr ⟨hc,hp⟩
  have hcount := (Finset.card_le_card hcover).trans (Finset.card_union_le _ _)
  rw [pairing_support_card hP,←pairingSize_eq_card] at hcount
  have he := covered_columns_count B x0
  exact ⟨P,hP,by omega⟩

#print axioms exists_column_pairing
end SubquadraticQuarter


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/QuarterFiniteCounts.lean <==
import FinitePairings
import BareCounting
import OriginalFixedBase
import MixingData
import Mathlib.Algebra.BigOperators.Fin
import Mathlib.Data.Finset.Max

namespace SubquadraticQuarter
open OriginalAugmented EvenParity
open scoped BigOperators

theorem nsum_eq_list_sum {V : Type} (xs : List V) (f : V → Nat) :
    nsum xs f=(xs.map f).sum := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum,ih]

theorem fsum_eq_sum (k : Nat) (f : Fin k → Nat) : fsum k f=∑ i, f i := by
  rw [Fin.sum_univ_def,←nsum_eq_list_sum]
  rfl

def rowSupport {m n : Nat} (B : Matrix m n) (r : Fin m) : Finset (Fin n) :=
  Finset.univ.filter (fun c => B r c=true)

def rowsThrough {m n : Nat} (B : Matrix m n) (x0 : Fin n) : Finset (Fin m) :=
  Finset.univ.filter (fun r => B r x0=true)

def coveredColumns {m n : Nat} (B : Matrix m n) (x0 : Fin n) : Finset (Fin n) :=
  Finset.univ.filter (fun c => c≠x0 ∧ common B x0 c≠0)

def lowRows {m n : Nat} (B : Matrix m n) : Finset (Fin m) :=
  Finset.univ.filter (fun r => 2*m*degree B r<fixedCount B)

def eligibleRows {m n : Nat} (B : Matrix m n) (x0 : Fin n) : Finset (Fin m) :=
  Finset.univ.filter (fun r => B r x0=false ∧ fixedCount B≤2*m*degree B r)

theorem rowSupport_mem {m n : Nat} (B : Matrix m n) (r : Fin m) (c : Fin n) :
    c∈rowSupport B r ↔ B r c=true := by simp [rowSupport]

theorem rowsThrough_mem {m n : Nat} (B : Matrix m n) (x0 : Fin n) (r : Fin m) :
    r∈rowsThrough B x0 ↔ B r x0=true := by simp [rowsThrough]

theorem rowSupport_card {m n : Nat} (B : Matrix m n) (r : Fin m) :
    (rowSupport B r).card=degree B r := by
  unfold rowSupport degree
  rw [Finset.card_filter,fsum_eq_sum]
  rfl

theorem rowsThrough_card {m n : Nat} (B : Matrix m n) (x0 : Fin n) :
    (rowsThrough B x0).card=ElementaryMixing.colDegree B x0 := by
  unfold rowsThrough ElementaryMixing.colDegree
  rw [Finset.card_filter,fsum_eq_sum]
  rfl

theorem sum_degrees {m n : Nat} (B : Matrix m n) : ∑ r, degree B r=fixedCount B := by
  rw [UnrestrictedUniform.fixedCount_eq_total]
  exact (fsum_eq_sum m (degree B)).symm

theorem sum_column_degrees {m n : Nat} (B : Matrix m n) :
    ∑ c, ElementaryMixing.colDegree B c=fixedCount B := by
  simp only [ElementaryMixing.colDegree,fsum_eq_sum]
  rw [Finset.sum_comm]
  simpa only [degree,fsum_eq_sum] using sum_degrees B

theorem score_sum {m n : Nat} (B : Matrix m n) :
    ∑ c, (ElementaryMixing.colDegree B c+leaveDegree B c)=fixedCount B+ElementaryMixing.orderedLeave B := by
  rw [Finset.sum_add_distrib,sum_column_degrees]
  rw [ElementaryMixing.orderedLeave,fsum_eq_sum]

/-- A pivot column is selected from the actual degree and leave-degree scores. -/
theorem exists_pivot {m n : Nat} (hn : 0<n) (B : Matrix m n) :
    ∃ x0 : Fin n, n*(ElementaryMixing.colDegree B x0+leaveDegree B x0)≤
      fixedCount B+ElementaryMixing.orderedLeave B := by
  classical
  have hne : (Finset.univ : Finset (Fin n)).Nonempty := ⟨⟨0,hn⟩,Finset.mem_univ _⟩
  obtain ⟨x0,hx,hmin⟩ := Finset.exists_min_image Finset.univ
    (fun c => ElementaryMixing.colDegree B c+leaveDegree B c) hne
  have hs := Finset.sum_le_sum (fun c hc => hmin c hc)
  rw [score_sum] at hs
  exact ⟨x0,by simpa only [Finset.sum_const,nsmul_eq_mul,Finset.card_univ,Fintype.card_fin] using hs⟩

theorem coveredColumns_mem {m n : Nat} (B : Matrix m n) (x0 c : Fin n) :
    c∈coveredColumns B x0 ↔ c≠x0 ∧ ∃ r, B r x0=true ∧ B r c=true := by
  classical
  have he : common B x0 c≠0 ↔ ∃ r, B r x0=true ∧ B r c=true := by
    constructor
    · intro hnz
      by_contra hno
      apply hnz
      exact (common_zero_iff B x0 c).mpr (fun r hr => hno ⟨r,hr⟩)
    · rintro ⟨r,hr⟩ hz
      exact (common_zero_iff B x0 c).mp hz r hr
  simp only [coveredColumns,Finset.mem_filter,Finset.mem_univ,true_and,he]

theorem covered_columns_count {m n : Nat} (B : Matrix m n) (x0 : Fin n) :
    (coveredColumns B x0).card+leaveDegree B x0+1=n := by
  have hp : ∀ c : Fin n,
      (if c≠x0 ∧ common B x0 c≠0 then 1 else 0)+
      (if c=x0 then 0 else if common B x0 c=0 then 1 else 0)+
      (if c=x0 then 1 else 0)=1 := by
    intro c
    by_cases hc : c=x0 <;> by_cases hz : common B x0 c=0 <;> simp [hc,hz]
  have hs := fsum_congr n _ _ hp
  rw [fsum_add,fsum_add,fsum_single,fsum_const] at hs
  change fsum n (fun c => if c≠x0 ∧ common B x0 c≠0 then 1 else 0)+leaveDegree B x0+1=n*1 at hs
  rw [fsum_eq_sum] at hs
  unfold coveredColumns
  rw [Finset.card_filter]
  simpa only [Nat.mul_one] using hs

theorem row_support_sum_le {m n : Nat} (B : Matrix m n) (U : Finset (Fin m))
    (hdisj : ∀ r∈U, ∀ s∈U, r≠s → ∀ c, ¬(B r c=true ∧ B s c=true)) :
    ∑ r∈U, degree B r≤n := by
  classical
  have hd : (U : Set (Fin m)).PairwiseDisjoint (rowSupport B) := by
    intro r hr s hs hrs
    change Disjoint (rowSupport B r) (rowSupport B s)
    rw [Finset.disjoint_left]
    intro c hc hcs
    exact hdisj r hr s hs hrs c ⟨(rowSupport_mem B r c).mp hc,(rowSupport_mem B s c).mp hcs⟩
  have hcard := Finset.card_le_univ (U.biUnion (rowSupport B))
  rw [Finset.card_biUnion hd] at hcard
  simpa only [rowSupport_card,Fintype.card_fin] using hcard

#print axioms exists_pivot
#print axioms covered_columns_count
#print axioms row_support_sum_le
end SubquadraticQuarter


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/QuarterLimits.lean <==
import QuarterLoss
import Mathlib.Analysis.SpecificLimits.Basic

namespace SubquadraticQuarter
open OriginalAugmented EvenParity Filter

/-- Every term in the explicit construction loss vanishes under the actual
    near-extremal count and subquadratic dimension hypotheses. -/
theorem quarterLoss_tendsto_zero (m n : Nat → Nat) (hn : Tendsto n atTop atTop)
    (hnm : ∀ᶠ i in atTop, n i≤m i)
    (hsmall : Tendsto (fun i => (m i : Real)/(n i : Real)^2) atTop (nhds 0))
    (B : ∀ i, Matrix (m i) (n i)) (hB : ∀ i, C4Free (B i))
    (hF : Tendsto (fun i => (fixedCount (B i) : Real)/((n i : Real)*Real.sqrt (m i))) atTop (nhds 1)) :
    Tendsto (fun i => quarterLoss (B i)) atTop (nhds 0) := by
  have hm : Tendsto m atTop atTop := tendsto_atTop_mono' atTop hnm hn
  have hpos : ∀ᶠ i in atTop, 0<n i ∧ 0<m i := by
    filter_upwards [hn.eventually_ge_atTop 1,hnm] with i hi hinm
    exact ⟨by omega,by omega⟩
  have hFpos : ∀ᶠ i in atTop, 0<fixedCount (B i) := by
    filter_upwards [hF.eventually_const_lt (by norm_num : (0:Real)<1)] with i hi
    by_contra hnot
    have hz : fixedCount (B i)=0 := Nat.eq_zero_of_not_pos hnot
    simp [hz] at hi
  have hin : Tendsto (fun i => 1/(n i : Real)) atTop (nhds 0) :=
    tendsto_one_div_atTop_nhds_zero_nat.comp hn
  have him : Tendsto (fun i => 1/(m i : Real)) atTop (nhds 0) :=
    tendsto_one_div_atTop_nhds_zero_nat.comp hm
  have his : Tendsto (fun i => 1/Real.sqrt (m i : Real)) atTop (nhds 0) := by
    simpa only [Real.sqrt_div (show (0:Real)≤1 by norm_num),Real.sqrt_one,Real.sqrt_zero] using him.sqrt
  have hroot : Tendsto (fun i => Real.sqrt (m i : Real)/(n i : Real)) atTop (nhds 0) := by
    simpa only [Real.sqrt_div (Nat.cast_nonneg _),Real.sqrt_sq (Nat.cast_nonneg _),Real.sqrt_zero] using hsmall.sqrt
  have hFn : Tendsto (fun i => (fixedCount (B i) : Real)/(n i : Real)^2) atTop (nhds 0) := by
    have hh := hF.mul hroot
    have he : (fun i => (fixedCount (B i) : Real)/((n i : Real)*Real.sqrt (m i))*
        (Real.sqrt (m i : Real)/(n i : Real))) =ᶠ[atTop]
        (fun i => (fixedCount (B i) : Real)/(n i : Real)^2) := by
      filter_upwards [hpos] with i hi
      have hn0 : (n i : Real)≠0 := by exact_mod_cast (Nat.ne_of_gt hi.1)
      have hs0 : Real.sqrt (m i : Real)≠0 := ne_of_gt (Real.sqrt_pos.mpr (by exact_mod_cast hi.2))
      field_simp
    simpa using hh.congr' he
  have hFmn : Tendsto (fun i => (fixedCount (B i) : Real)/((m i : Real)*(n i : Real))) atTop (nhds 0) := by
    have hh := hF.mul his
    have he : (fun i => (fixedCount (B i) : Real)/((n i : Real)*Real.sqrt (m i))*
        (1/Real.sqrt (m i : Real))) =ᶠ[atTop]
        (fun i => (fixedCount (B i) : Real)/((m i : Real)*(n i : Real))) := by
      filter_upwards [hpos] with i hi
      have hn0 : (n i : Real)≠0 := by exact_mod_cast (Nat.ne_of_gt hi.1)
      have hmR : (0:Real)<m i := by exact_mod_cast hi.2
      have hs0 : Real.sqrt (m i : Real)≠0 := ne_of_gt (Real.sqrt_pos.mpr hmR)
      have hs := Real.sq_sqrt hmR.le
      field_simp
      nlinarith
    simpa using hh.congr' he
  have hD : Tendsto (fun i => defectR (B i)/(n i : Real)^2) atTop (nhds 0) := by
    have hh := (((tendsto_const_nhds (x := (1:Real))).sub hin).add hFn).sub (hF.pow 2)
    have he : (fun i => 1-1/(n i : Real)+(fixedCount (B i) : Real)/(n i : Real)^2-
        ((fixedCount (B i) : Real)/((n i : Real)*Real.sqrt (m i)))^2) =ᶠ[atTop]
        (fun i => defectR (B i)/(n i : Real)^2) := by
      filter_upwards [hpos] with i hi
      have hn0 : (n i : Real)≠0 := by exact_mod_cast (Nat.ne_of_gt hi.1)
      have hm0 : (m i : Real)≠0 := by exact_mod_cast (Nat.ne_of_gt hi.2)
      have hs : (Real.sqrt (m i : Real))^2=(m i : Real) := Real.sq_sqrt (Nat.cast_nonneg _)
      simp only [defectR,ElementaryMixing.defect,Rat.cast_sub,Rat.cast_add,Rat.cast_mul,
        Rat.cast_div,Rat.cast_pow,Rat.cast_natCast,Rat.cast_one,div_pow,mul_pow,hs]
      field_simp
    simpa using hh.congr' he
  have hV : Tendsto (fun i => varianceR (B i)/(n i : Real)^2) atTop (nhds 0) := by
    apply squeeze_zero' (Eventually.of_forall (fun i => div_nonneg (varianceR_nonneg _) (sq_nonneg _)))
    · filter_upwards [hpos] with i hi
      exact div_le_div_of_nonneg_right (varianceR_le_defect (B i) (hB i) hi.2 hi.1) (sq_nonneg _)
    · exact hD
  have hL : Tendsto (fun i => (ElementaryMixing.orderedLeave (B i) : Real)/(n i : Real)^2) atTop (nhds 0) := by
    apply squeeze_zero' (Eventually.of_forall (fun i => div_nonneg (Nat.cast_nonneg _) (sq_nonneg _)))
    · filter_upwards [hpos] with i hi
      exact div_le_div_of_nonneg_right (leave_le_defect (B i) (hB i) hi.2 hi.1) (sq_nonneg _)
    · exact hD
  have hLs : Tendsto (fun i => (ElementaryMixing.orderedLeave (B i) : Real)/((m i : Real)*(n i : Real)))
      atTop (nhds 0) := by
    apply squeeze_zero' (Eventually.of_forall (fun i =>
      div_nonneg (Nat.cast_nonneg _) (mul_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg _))))
    · filter_upwards [hpos,hnm] with i hi hinm
      have hnR : (0:Real)<n i := by exact_mod_cast hi.1
      have hnmR : (n i : Real)≤m i := by exact_mod_cast hinm
      exact div_le_div_of_nonneg_left (Nat.cast_nonneg _) (sq_pos_of_pos hnR) (by nlinarith)
    · exact hL
  have hVs : Tendsto (fun i => Real.sqrt (varianceR (B i))/(n i : Real)) atTop (nhds 0) := by
    simpa only [Real.sqrt_div (varianceR_nonneg _),Real.sqrt_sq (Nat.cast_nonneg _),Real.sqrt_zero] using hV.sqrt
  have hMax : Tendsto (fun i => (maxRowDegree (B i) : Real)/(n i : Real)) atTop (nhds 0) := by
    apply squeeze_zero' (Eventually.of_forall (fun i => div_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg _)))
    · apply Eventually.of_forall
      intro i
      have hh := div_le_div_of_nonneg_right (maxRow_real_bound (B i)) (Nat.cast_nonneg (n i) : (0:Real)≤n i)
      simpa only [add_div,div_div] using hh
    · simpa using hFmn.add hVs
  have hNF : Tendsto (fun i => (n i : Real)/(fixedCount (B i) : Real)) atTop (nhds 0) := by
    have hh := his.div hF (by norm_num : (1:Real)≠0)
    have he : (fun i => (1/Real.sqrt (m i : Real))/
        ((fixedCount (B i) : Real)/((n i : Real)*Real.sqrt (m i)))) =ᶠ[atTop]
        (fun i => (n i : Real)/(fixedCount (B i) : Real)) := by
      filter_upwards [hpos,hFpos] with i hi hfi
      have hF0 : (fixedCount (B i) : Real)≠0 := by exact_mod_cast (Nat.ne_of_gt hfi)
      have hn0 : (n i : Real)≠0 := by exact_mod_cast (Nat.ne_of_gt hi.1)
      have hs0 : Real.sqrt (m i : Real)≠0 := ne_of_gt (Real.sqrt_pos.mpr (by exact_mod_cast hi.2))
      field_simp
    simpa using hh.congr' he
  have hLow : Tendsto (fun i => (m i : Real)*varianceR (B i)/(fixedCount (B i) : Real)^2)
      atTop (nhds 0) := by
    have hh := hV.div (hF.pow 2) (by norm_num : (1:Real)^2≠0)
    have he : (fun i => (varianceR (B i)/(n i : Real)^2)/
        ((fixedCount (B i) : Real)/((n i : Real)*Real.sqrt (m i)))^2) =ᶠ[atTop]
        (fun i => (m i : Real)*varianceR (B i)/(fixedCount (B i) : Real)^2) := by
      filter_upwards [hpos,hFpos] with i hi hfi
      have hF0 : (fixedCount (B i) : Real)≠0 := by exact_mod_cast (Nat.ne_of_gt hfi)
      have hn0 : (n i : Real)≠0 := by exact_mod_cast (Nat.ne_of_gt hi.1)
      have hm0 : (m i : Real)≠0 := by exact_mod_cast (Nat.ne_of_gt hi.2)
      rw [div_pow,mul_pow,Real.sq_sqrt (Nat.cast_nonneg _)]
      field_simp
    simpa using hh.congr' he
  have hA : Tendsto (fun i => ((fixedCount (B i) : Real)+(ElementaryMixing.orderedLeave (B i) : Real))/
      ((m i : Real)*(n i : Real))) atTop (nhds 0) := by simpa only [add_div,zero_add] using hFmn.add hLs
  have hC : Tendsto (fun i => ((fixedCount (B i) : Real)+(ElementaryMixing.orderedLeave (B i) : Real))/
      (n i : Real)^2) atTop (nhds 0) := by simpa only [add_div,zero_add] using hFn.add hL
  have hh := ((((((hA.const_mul (1/4 : Real)).add hLow).add (hNF.const_mul (1/2 : Real))).add
    (hin.const_mul (1/4 : Real))).add (hC.const_mul (1/4 : Real))).add (hMax.const_mul (1/4 : Real))).add hFmn
  have he : (fun i => (1/4 : Real)*(((fixedCount (B i) : Real)+(ElementaryMixing.orderedLeave (B i) : Real))/
      ((m i : Real)*(n i : Real)))+(m i : Real)*varianceR (B i)/(fixedCount (B i) : Real)^2+
      (1/2 : Real)*((n i : Real)/(fixedCount (B i) : Real))+(1/4 : Real)*(1/(n i : Real))+
      (1/4 : Real)*(((fixedCount (B i) : Real)+(ElementaryMixing.orderedLeave (B i) : Real))/(n i : Real)^2)+
      (1/4 : Real)*((maxRowDegree (B i) : Real)/(n i : Real))+
      (fixedCount (B i) : Real)/((m i : Real)*(n i : Real))) =ᶠ[atTop]
      (fun i => quarterLoss (B i)) := by
    apply Eventually.of_forall
    intro i
    unfold quarterLoss
    simp only [div_eq_mul_inv,mul_inv_rev]
    ring
  simpa using hh.congr' he

/-- Actual fixed-base optimal selected-pair density is eventually at least
    one quarter minus any positive error, for every near-extremal base family. -/
theorem universal_quarter_normalized (m n : Nat → Nat) (hn : Tendsto n atTop atTop)
    (hnm : ∀ᶠ i in atTop, n i≤m i)
    (hsmall : Tendsto (fun i => (m i : Real)/(n i : Real)^2) atTop (nhds 0))
    (B : ∀ i, Matrix (m i) (n i)) (hB : ∀ i, C4Free (B i))
    (hF : Tendsto (fun i => (fixedCount (B i) : Real)/((n i : Real)*Real.sqrt (m i))) atTop (nhds 1))
    (epsilon : Real) (hepsilon : 0<epsilon) :
    ∀ᶠ i in atTop, (1/4 : Real)-epsilon≤(Tstar (B i) : Real)/((m i : Real)*(n i : Real)) := by
  have hLoss := quarterLoss_tendsto_zero m n hn hnm hsmall B hB hF
  filter_upwards [hn.eventually_ge_atTop 1,hnm,
    hF.eventually_const_lt (by norm_num : (0:Real)<1),hLoss.eventually_lt_const hepsilon]
    with i hni hinm hfi hli
  have hnpos : 0<n i := by omega
  have hmpos : 0<m i := by omega
  have hFpos : 0<fixedCount (B i) := by
    by_contra hnot
    have hz : fixedCount (B i)=0 := Nat.eq_zero_of_not_pos hnot
    simp [hz] at hfi
  have hb := finite_Tstar_quarter_loss hmpos hnpos (B i) (hB i) hFpos
  linarith

#print axioms quarterLoss_tendsto_zero
#print axioms universal_quarter_normalized
end SubquadraticQuarter


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/QuarterLoss.lean <==
import QuarterRealStats

namespace SubquadraticQuarter
open OriginalAugmented EvenParity

noncomputable def quarterLoss {m n : Nat} (B : Matrix m n) : Real :=
  ((fixedCount B : Real)+(ElementaryMixing.orderedLeave B : Real))/(4*(m : Real)*(n : Real))+
  (m : Real)*varianceR B/(fixedCount B : Real)^2+(n : Real)/(2*(fixedCount B : Real))+
  1/(4*(n : Real))+
  ((fixedCount B : Real)+(ElementaryMixing.orderedLeave B : Real))/(4*(n : Real)^2)+
  (maxRowDegree B : Real)/(4*(n : Real))+(fixedCount B : Real)/((m : Real)*(n : Real))

/-- Uniform finite quarter lower bound in terms of actual base statistics.
    All pivot, pairing and anchor choices have been constructed internally. -/
theorem finite_Tstar_quarter_loss {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B : Matrix m n) (hB : C4Free B) (hF : 0<fixedCount B) :
    (1/4 : Real)-(Tstar B : Real)/((m : Real)*(n : Real))≤quarterLoss B := by
  have hmR : (0:Real)<m := by exact_mod_cast hm
  have hnR : (0:Real)<n := by exact_mod_cast hn
  have hFR : (0:Real)<fixedCount B := by exact_mod_cast hF
  have hm0 := ne_of_gt hmR
  have hn0 := ne_of_gt hnR
  have hF0 := ne_of_gt hFR
  obtain ⟨x0,R,C,u,hscore,hcol,hrow,hu,hR,hC,hbare⟩ :=
    finite_quarter_selection hn B hB (maxRowDegree B) (degree_le_maxRow B)
  let a := ElementaryMixing.colDegree B x0
  let l := leaveDegree B x0
  let low := (lowRows B).card
  have hrow' : m≤2*R+a+low+u := hrow
  have hcol' : n≤2*C+1+l+a := hcol
  have hrn := Nat.mul_le_mul_right n hrow'
  have hcR := Nat.mul_le_mul_left (2*R) hcol'
  have hsmall := Nat.mul_le_mul_right (1+l+a) hR
  have hbsmall := Nat.mul_le_mul_right (maxRowDegree B) hR
  have hrawNat : m*n≤4*Tstar B+4*fixedCount B+n*(a+low+u)+m*(1+l+a+maxRowDegree B) := by
    nlinarith
  have hraw : (m : Real)*(n : Real)-4*(Tstar B : Real)≤
      4*(fixedCount B : Real)+(n : Real)*((a : Real)+(low : Real)+(u : Real))+
      (m : Real)*(1+(l : Real)+(a : Real)+(maxRowDegree B : Real)) := by
    have hh : (m : Real)*(n : Real)≤4*(Tstar B : Real)+4*(fixedCount B : Real)+
        (n : Real)*((a : Real)+(low : Real)+(u : Real))+
        (m : Real)*(1+(l : Real)+(a : Real)+(maxRowDegree B : Real)) := by exact_mod_cast hrawNat
    linarith
  have hscoreR : (n : Real)*((a : Real)+(l : Real))≤
      (fixedCount B : Real)+(ElementaryMixing.orderedLeave B : Real) := by exact_mod_cast hscore
  have hal : (a : Real)+(l : Real)≤
      ((fixedCount B : Real)+(ElementaryMixing.orderedLeave B : Real))/(n : Real) := by
    apply (le_div_iff₀ hnR).mpr
    nlinarith
  have hna : (n : Real)*(a : Real)≤(fixedCount B : Real)+(ElementaryMixing.orderedLeave B : Real) := by
    have hl0 : (0:Real)≤l := Nat.cast_nonneg _
    nlinarith [mul_nonneg hnR.le hl0]
  have hlowVar := low_rows_variance hm B
  have hlow : (low : Real)≤4*(m : Real)^2*varianceR B/(fixedCount B : Real)^2 := by
    exact (le_div_iff₀ (sq_pos_of_pos hFR)).mpr hlowVar
  have huR : (u : Real)*(fixedCount B : Real)≤2*(m : Real)*(n : Real) := by exact_mod_cast hu
  have huBound : (u : Real)≤2*(m : Real)*(n : Real)/(fixedCount B : Real) :=
    (le_div_iff₀ hFR).mpr huR
  have hlowN := mul_le_mul_of_nonneg_left hlow hnR.le
  have huN := mul_le_mul_of_nonneg_left huBound hnR.le
  have halM := mul_le_mul_of_nonneg_left hal hmR.le
  let H : Real := 4*(fixedCount B : Real)+((fixedCount B : Real)+(ElementaryMixing.orderedLeave B : Real))+
    (n : Real)*(4*(m : Real)^2*varianceR B/(fixedCount B : Real)^2)+
    (n : Real)*(2*(m : Real)*(n : Real)/(fixedCount B : Real))+
    (m : Real)*(1+((fixedCount B : Real)+(ElementaryMixing.orderedLeave B : Real))/(n : Real)+
      (maxRowDegree B : Real))
  have hH : (m : Real)*(n : Real)-4*(Tstar B : Real)≤H := by
    dsimp [H]
    linarith only [hraw,hna,hlowN,huN,halM]
  have hden : (0:Real)<4*(m : Real)*(n : Real) := by positivity
  have hfinal := div_le_div_of_nonneg_right hH hden.le
  have hleft : ((m : Real)*(n : Real)-4*(Tstar B : Real))/(4*(m : Real)*(n : Real))=
      (1/4 : Real)-(Tstar B : Real)/((m : Real)*(n : Real)) := by field_simp
  have hright : H/(4*(m : Real)*(n : Real))=quarterLoss B := by
    unfold H quarterLoss
    field_simp
    ring
  rw [hleft,hright] at hfinal
  exact hfinal

#print axioms finite_Tstar_quarter_loss
end SubquadraticQuarter


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/QuarterRealStats.lean <==
import QuarterBareAssembly
import MixingBound
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Tactic.Ring

namespace SubquadraticQuarter
open OriginalAugmented EvenParity
open scoped BigOperators

def varianceR {m n : Nat} (B : Matrix m n) : Real := (ElementaryMixing.variance B : Real)
def defectR {m n : Nat} (B : Matrix m n) : Real := (ElementaryMixing.defect B : Real)
def maxRowDegree {m n : Nat} (B : Matrix m n) : Nat := Finset.univ.sup (degree B)

theorem cast_rat_sum_list {V : Type*} (xs : List V) (f : V → Rat) :
    (FiniteRatSums.sum xs f : Real)=(xs.map (fun x => (f x : Real))).sum := by
  induction xs with
  | nil => simp [FiniteRatSums.sum]
  | cons x xs ih => simp [FiniteRatSums.sum,ih,Rat.cast_add]

theorem cast_rat_fsum (k : Nat) (f : Fin k → Rat) :
    (FiniteRatSums.sum (List.finRange k) f : Real)=∑ i, (f i : Real) := by
  rw [Fin.sum_univ_def]
  exact cast_rat_sum_list _ _

theorem varianceR_eq_sum {m n : Nat} (B : Matrix m n) :
    varianceR B=∑ r, ((degree B r : Real)-(fixedCount B : Real)/(m : Real))^2 := by
  unfold varianceR ElementaryMixing.variance
  rw [cast_rat_fsum]
  simp only [Rat.cast_pow,Rat.cast_sub,ElementaryMixing.mean,Rat.cast_div,Rat.cast_natCast]

theorem varianceR_nonneg {m n : Nat} (B : Matrix m n) : 0≤varianceR B := by
  rw [varianceR_eq_sum]
  exact Finset.sum_nonneg (fun _ _ => sq_nonneg _)

theorem variance_leave_real {m n : Nat} (B : Matrix m n) (hB : C4Free B) (hm : 0<m) (hn : 0<n) :
    varianceR B+(ElementaryMixing.orderedLeave B : Real)=defectR B := by
  have h := congrArg (fun x : Rat => (x : Real)) (ElementaryMixing.defect_identity B hB hm hn)
  simpa only [Rat.cast_add,Rat.cast_natCast,varianceR,defectR] using h.symm

theorem varianceR_le_defect {m n : Nat} (B : Matrix m n) (hB : C4Free B) (hm : 0<m) (hn : 0<n) :
    varianceR B≤defectR B := by
  have h := variance_leave_real B hB hm hn
  have h0 : (0:Real)≤ElementaryMixing.orderedLeave B := Nat.cast_nonneg _
  linarith

theorem leave_le_defect {m n : Nat} (B : Matrix m n) (hB : C4Free B) (hm : 0<m) (hn : 0<n) :
    (ElementaryMixing.orderedLeave B : Real)≤defectR B := by
  have h := variance_leave_real B hB hm hn
  have h0 := varianceR_nonneg B
  linarith

theorem degree_le_maxRow {m n : Nat} (B : Matrix m n) (r : Fin m) : degree B r≤maxRowDegree B := by
  exact Finset.le_sup (Finset.mem_univ r)

theorem maxRow_real_bound {m n : Nat} (B : Matrix m n) :
    (maxRowDegree B : Real)≤(fixedCount B : Real)/(m : Real)+Real.sqrt (varianceR B) := by
  have hV := varianceR_nonneg B
  have hs := Real.sq_sqrt hV
  have hs0 := Real.sqrt_nonneg (varianceR B)
  have hrow : ∀ r, (degree B r : Real)≤(fixedCount B : Real)/(m : Real)+Real.sqrt (varianceR B) := by
    intro r
    have h := Finset.single_le_sum (fun s (_ : s∈(Finset.univ : Finset (Fin m))) =>
      sq_nonneg ((degree B s : Real)-(fixedCount B : Real)/(m : Real))) (Finset.mem_univ r)
    rw [←varianceR_eq_sum] at h
    nlinarith
  have hmean : (0:Real)≤(fixedCount B : Real)/(m : Real) :=
    div_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg _)
  have hsup : ∀ S : Finset (Fin m), ((S.sup (degree B) : Nat) : Real)≤
      (fixedCount B : Real)/(m : Real)+Real.sqrt (varianceR B) := by
    intro S
    induction S using Finset.induction_on with
    | empty => simpa using add_nonneg hmean hs0
    | @insert r S hr ih =>
      rw [Finset.sup_insert,Nat.cast_max]
      exact max_le (hrow r) ih
  exact hsup Finset.univ

/-- Actual low-degree rows are controlled by the variance about the actual mean F/m. -/
theorem low_rows_variance {m n : Nat} (hm : 0<m) (B : Matrix m n) :
    ((lowRows B).card : Real)*(fixedCount B : Real)^2≤4*(m : Real)^2*varianceR B := by
  have hmR : (0:Real)<m := by exact_mod_cast hm
  have hm0 : (m : Real)≠0 := ne_of_gt hmR
  have hF0 : (0:Real)≤fixedCount B := Nat.cast_nonneg _
  have hp : ∀ r∈lowRows B,
      (fixedCount B : Real)^2≤4*(m : Real)^2*((degree B r : Real)-(fixedCount B : Real)/(m : Real))^2 := by
    intro r hr
    have hraw := (Finset.mem_filter.mp hr).2
    have hlow : 2*(m : Real)*(degree B r : Real)<(fixedCount B : Real) := by exact_mod_cast hraw
    have hprod := mul_nonneg (show 0≤(fixedCount B : Real)-2*(m : Real)*(degree B r : Real) by linarith) hF0
    have hs := sq_nonneg ((fixedCount B : Real)-2*(m : Real)*(degree B r : Real))
    have hid : 4*(m : Real)^2*((degree B r : Real)-(fixedCount B : Real)/(m : Real))^2-
        (fixedCount B : Real)^2=
        ((fixedCount B : Real)-2*(m : Real)*(degree B r : Real))^2+
        2*(fixedCount B : Real)*((fixedCount B : Real)-2*(m : Real)*(degree B r : Real)) := by
      field_simp
      ring
    nlinarith
  have hs := Finset.sum_le_sum hp
  simp only [Finset.sum_const,nsmul_eq_mul,←Finset.mul_sum] at hs
  have hsub : (∑ r∈lowRows B, ((degree B r : Real)-(fixedCount B : Real)/(m : Real))^2)≤varianceR B := by
    rw [varianceR_eq_sum]
    exact Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _) (fun _ _ _ => sq_nonneg _)
  exact hs.trans (mul_le_mul_of_nonneg_left hsub (by positivity))

#print axioms variance_leave_real
#print axioms maxRow_real_bound
#print axioms low_rows_variance
end SubquadraticQuarter


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/QuarterRowMatching.lean <==
import QuarterFiniteCounts

namespace SubquadraticQuarter
open OriginalAugmented EvenParity
open scoped BigOperators

def rowRel {m n : Nat} (B : Matrix m n) (x0 : Fin n) (r s : Fin m) : Prop :=
  r∈eligibleRows B x0 ∧ s∈eligibleRows B x0 ∧ ∃ c, B r c=true ∧ B s c=true

def unmatchedRows {m n : Nat} (B : Matrix m n) (x0 : Fin n)
    (P : Finset (Fin m×Fin m)) : Finset (Fin m) := eligibleRows B x0 \ pairSupport P

theorem row_pool_cover {m n : Nat} (B : Matrix m n) (x0 : Fin n) :
    m≤(eligibleRows B x0).card+ElementaryMixing.colDegree B x0+(lowRows B).card := by
  classical
  have hcover : Finset.univ⊆eligibleRows B x0 ∪ rowsThrough B x0 ∪ lowRows B := by
    intro r hr
    by_cases ht : B r x0=true
    · apply Finset.mem_union_left
      apply Finset.mem_union_right
      exact (rowsThrough_mem B x0 r).mpr ht
    · have htf := Bool.eq_false_iff.mpr ht
      by_cases hl : 2*m*degree B r<fixedCount B
      · apply Finset.mem_union_right
        simp [lowRows,hl]
      · apply Finset.mem_union_left
        apply Finset.mem_union_left
        simp only [eligibleRows,Finset.mem_filter,Finset.mem_univ,true_and]
        exact ⟨htf,by omega⟩
  have h := Finset.card_le_card hcover
  have hu := Finset.card_union_le (eligibleRows B x0 ∪ rowsThrough B x0) (lowRows B)
  have hv := Finset.card_union_le (eligibleRows B x0) (rowsThrough B x0)
  rw [Finset.card_univ,Fintype.card_fin] at h
  rw [rowsThrough_card] at hv
  omega

theorem eligible_cover_matching {m n : Nat} (B : Matrix m n) (x0 : Fin n)
    (P : Finset (Fin m×Fin m)) (hP : IsPairing (rowRel B x0) P) :
    (eligibleRows B x0).card≤2*pairingSize P+(unmatchedRows B x0 P).card := by
  classical
  have hcover : eligibleRows B x0⊆pairSupport P ∪ unmatchedRows B x0 P := by
    intro r hr
    by_cases hp : r∈pairSupport P
    · exact Finset.mem_union_left _ hp
    · apply Finset.mem_union_right
      exact Finset.mem_sdiff.mpr ⟨hr,hp⟩
  have h := (Finset.card_le_card hcover).trans (Finset.card_union_le _ _)
  rw [pairing_support_card hP,←pairingSize_eq_card] at h
  exact h

/-- Greedy/maximal pairing of all eligible rows is constructed from the actual
    base. Unmatched supports are disjoint and satisfy the weighted count bound. -/
theorem exists_row_pairing {m n : Nat} (B : Matrix m n) (x0 : Fin n) :
    ∃ P : Finset (Fin m×Fin m), IsPairing (rowRel B x0) P ∧
      m≤2*pairingSize P+ElementaryMixing.colDegree B x0+(lowRows B).card+(unmatchedRows B x0 P).card ∧
      (unmatchedRows B x0 P).card*fixedCount B≤2*m*n := by
  classical
  obtain ⟨P,hP,hmax⟩ := exists_maximal_pairing (rowRel B x0)
  have hpool := row_pool_cover B x0
  have hcover := eligible_cover_matching B x0 P hP
  have hdisj : ∀ r∈unmatchedRows B x0 P, ∀ s∈unmatchedRows B x0 P, r≠s →
      ∀ c, ¬(B r c=true ∧ B s c=true) := by
    intro r hr s hs hrs c hc
    have hr' := Finset.mem_sdiff.mp hr
    have hs' := Finset.mem_sdiff.mp hs
    exact hmax r s hr'.2 hs'.2 hrs ⟨hr'.1,hs'.1,c,hc⟩
  have hweight := row_support_sum_le B (unmatchedRows B x0 P) hdisj
  have hthreshold : ∀ r∈unmatchedRows B x0 P, fixedCount B≤2*m*degree B r := by
    intro r hr
    have hre := (Finset.mem_sdiff.mp hr).1
    exact (Finset.mem_filter.mp hre).2.2
  have hs := Finset.sum_le_sum hthreshold
  simp only [Finset.sum_const,nsmul_eq_mul,←Finset.mul_sum] at hs
  have hweighted := hs.trans (Nat.mul_le_mul_left (2*m) hweight)
  exact ⟨P,hP,by omega,hweighted⟩

#print axioms exists_row_pairing
end SubquadraticQuarter


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/RationalMinorant.lean <==
import Std

/-! Exact rational algebra of the finite five/seven majority certificate.
This module does not assume or formalize a sampling interpretation. -/

namespace PairedPivotAlgebra

def f5 (t : Rat) : Rat := 10*t^4 - 15*t^5 + 6*t^6
def f7 (t : Rat) : Rat := 35*t^5 - 84*t^6 + 70*t^7 - 20*t^8
def f (t : Rat) : Rat := 6*t^4 + 5*t^5 - 30*t^6 + 28*t^7 - 8*t^8

def bernsteinP (t : Rat) : Rat :=
  (1-t)^5 + 7*t*(1-t)^4 + 20*t^2*(1-t)^3 +
    26*t^3*(1-t)^2 + 9*t^4*(1-t) + t^5

theorem mixture_identity (t : Rat) : f t = (3/5 : Rat)*f5 t+(2/5 : Rat)*f7 t := by
  unfold f f5 f7
  grind

theorem factor_identity (t : Rat) :
    2*f t-3*t+1=(1-t)*(2*t-1)^2*bernsteinP t := by
  unfold f bernsteinP
  grind

theorem rat_pow_nonneg (a : Rat) (ha : 0 ≤ a) (k : Nat) : 0 ≤ a^k := by
  induction k with
  | zero => change (0 : Rat) ≤ 1; decide
  | succ k ih =>
    rw [Rat.pow_succ]
    exact Rat.mul_nonneg ih ha

theorem monomial_nonneg (c a b : Rat) (i j : Nat)
    (hc : 0 ≤ c) (ha : 0 ≤ a) (hb : 0 ≤ b) :
    0 ≤ c*a^i*b^j := by
  exact Rat.mul_nonneg (Rat.mul_nonneg hc (rat_pow_nonneg a ha i))
    (rat_pow_nonneg b hb j)

theorem bernstein_nonneg (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    0 ≤ bernsteinP t := by
  have hb : 0 ≤ 1-t := by grind
  have h₀ := rat_pow_nonneg (1-t) hb 5
  have h₁ := monomial_nonneg 7 t (1-t) 1 4 (by decide) h0 hb
  have h₂ := monomial_nonneg 20 t (1-t) 2 3 (by decide) h0 hb
  have h₃ := monomial_nonneg 26 t (1-t) 3 2 (by decide) h0 hb
  have h₄ := monomial_nonneg 9 t (1-t) 4 1 (by decide) h0 hb
  have h₅ := rat_pow_nonneg t h0 5
  unfold bernsteinP
  grind

theorem finite_majority_minorant (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    (3*t-1)/2 ≤ f t := by
  have hb : 0 ≤ 1-t := by grind
  have hs : (0 : Rat) ≤ (2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hp := bernstein_nonneg t h0 h1
  have hn := Rat.mul_nonneg (Rat.mul_nonneg hb hs) hp
  have hi := factor_identity t
  rw [← hi] at hn
  apply Rat.le_of_mul_le_mul_right (c := 2) ?_ (by decide)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)]
  grind

theorem finite_majority_minorant_twice (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    3*t-1 ≤ 2*f t := by
  have h := Rat.mul_le_mul_of_nonneg_right (finite_majority_minorant t h0 h1)
    (by decide : (0 : Rat) ≤ 2)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)] at h
  grind

#print axioms mixture_identity
#print axioms factor_identity
#print axioms rat_pow_nonneg
#print axioms monomial_nonneg
#print axioms bernstein_nonneg
#print axioms finite_majority_minorant
#print axioms finite_majority_minorant_twice

end PairedPivotAlgebra


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/RationalSampling.lean <==
import FiniteRatSums
import MajorityCounting
import RationalMinorant

/-! Finite weighted iid sampling; no measure theory or limits. -/

namespace RationalSampling

open FiniteRatSums MajorityCounting PairedPivotAlgebra

universe u v

def ratBit (b : Bool) : Rat := if b then 1 else 0

def expect {α : Type u} (xs : List α) (w f : α → Rat) : Rat :=
  sum xs (fun x => w x*f x)

theorem expect_congr {α : Type u} (xs : List α) (w f g : α → Rat)
    (h : ∀ x ∈ xs, f x=g x) : expect xs w f=expect xs w g := by
  apply sum_congr xs
  intro x hx
  rw [h x hx]

theorem expect_add {α : Type u} (xs : List α) (w f g : α → Rat) :
    expect xs w (fun x => f x+g x)=expect xs w f+expect xs w g := by
  unfold expect
  rw [sum_congr xs _ (fun x => w x*f x+w x*g x) (by intro x hx; grind)]
  exact sum_add xs _ _

theorem expect_mul_left {α : Type u} (xs : List α) (w f : α → Rat) (c : Rat) :
    expect xs w (fun x => c*f x)=c*expect xs w f := by
  unfold expect
  rw [sum_congr xs _ (fun x => c*(w x*f x)) (by intro x hx; grind)]
  exact sum_mul_left xs c _

theorem expect_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (c : Rat) : expect xs w (fun _ => c)=c := by
  unfold expect
  rw [sum_mul_right, hn]
  grind

theorem expect_le {α : Type u} (xs : List α) (w f g : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (h : ∀ x ∈ xs, f x≤g x) :
    expect xs w f≤expect xs w g := by
  exact sum_le xs _ _ (fun x hx => Rat.mul_le_mul_of_nonneg_left (h x hx) (hw x hx))

theorem expect_if {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (a b : Rat) :
    expect xs w (fun x => if h x then a else b)=
      expect xs w (fun x => ratBit (h x))*a+
        (1-expect xs w (fun x => ratBit (h x)))*b := by
  unfold expect
  rw [sum_congr xs _ (fun x =>
      a*(w x*ratBit (h x))+b*(w x-w x*ratBit (h x)))
    (by intro x hx; cases hh : h x <;> simp only [hh, ratBit] <;> grind)]
  rw [sum_add, sum_mul_left, sum_mul_left, sum_sub, hn]
  grind

theorem expect_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (f : α → β → Rat) :
    expect xs w (fun x => sum ys (f x))=
      sum ys (fun y => expect xs w (fun x => f x y)) := by
  unfold expect
  rw [sum_congr xs _ _ (fun x _ => (sum_mul_left ys (w x) (f x)).symm)]
  exact sum_swap xs ys _

def iid {α : Type u} (xs : List α) (w : α → Rat) : Nat → (List α → Rat) → Rat
  | 0, f => f []
  | k+1, f => expect xs w (fun x => iid xs w k (fun rest => f (x::rest)))

def boolIid (t : Rat) : Nat → (List Bool → Rat) → Rat
  | 0, f => f []
  | k+1, f => t*boolIid t k (fun rest => f (true::rest))+
      (1-t)*boolIid t k (fun rest => f (false::rest))

theorem iid_congr {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) (h : ∀ vs, f vs=g vs) : iid xs w k f=iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_congr xs w
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_add {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) :
    iid xs w k (fun vs => f vs+g vs)=iid xs w k f+iid xs w k g := by
  induction k generalizing f g with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = expect xs w _+expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)) (fun vs => g (x::vs)))]
    exact expect_add xs w _ _

theorem iid_mul_left {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f : List α → Rat) (c : Rat) :
    iid xs w k (fun vs => c*f vs)=c*iid xs w k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = c*expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)))]
    exact expect_mul_left xs w _ c

theorem iid_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (k : Nat) (c : Rat) : iid xs w k (fun _ => c)=c := by
  induction k with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=c
    rw [expect_congr xs w _ (fun _ => c) (fun _ _ => ih)]
    exact expect_const xs w hn c

theorem iid_le {α : Type u} (xs : List α) (w : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (k : Nat) (f g : List α → Rat)
    (h : ∀ vs, f vs≤g vs) : iid xs w k f≤iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_le xs w _ _ hw
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (k : Nat)
    (f : List α → β → Rat) :
    iid xs w k (fun vs => sum ys (f vs))=
      sum ys (fun y => iid xs w k (fun vs => f vs y)) := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=sum ys _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs y => f (x::vs) y))]
    exact expect_sum xs ys w _

theorem iid_boolean_pushforward {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (k : Nat) (f : List Bool → Rat) :
    iid xs w k (fun vs => f (vs.map h))=
      boolIid (expect xs w (fun x => ratBit (h x))) k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    let t := expect xs w (fun x => ratBit (h x))
    change expect xs w _ = t*boolIid t k (fun vs => f (true::vs))+
      (1-t)*boolIid t k (fun vs => f (false::vs))
    simp only [List.map_cons]
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (h x::vs)))]
    rw [expect_congr xs w _ (fun x => if h x then
        boolIid t k (fun vs => f (true::vs)) else boolIid t k (fun vs => f (false::vs)))
      (by intro x hx; cases hh : h x <;> simp [hh, t])]
    exact expect_if xs w hn h _ _

def majorityValue (vs : List Bool) : Rat := ratBit (majority vs)

theorem bernoulli_five (t : Rat) :
    boolIid t 5 majorityValue=10*t^3-15*t^4+6*t^5 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem bernoulli_seven (t : Rat) :
    boolIid t 7 majorityValue=35*t^4-84*t^5+70*t^6-20*t^7 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem five_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 5 (fun vs => majorityValue (vs.map h))=
      10*(expect xs w (fun x => ratBit (h x)))^3-
      15*(expect xs w (fun x => ratBit (h x)))^4+
      6*(expect xs w (fun x => ratBit (h x)))^5 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_five]

theorem seven_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 7 (fun vs => majorityValue (vs.map h))=
      35*(expect xs w (fun x => ratBit (h x)))^4-
      84*(expect xs w (fun x => ratBit (h x)))^5+
      70*(expect xs w (fun x => ratBit (h x)))^6-
      20*(expect xs w (fun x => ratBit (h x)))^7 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_seven]

#print axioms expect_if
#print axioms iid_const
#print axioms iid_le
#print axioms iid_sum
#print axioms iid_boolean_pushforward
#print axioms bernoulli_five
#print axioms bernoulli_seven
#print axioms five_sampling_formula
#print axioms seven_sampling_formula

end RationalSampling


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/StableDensity.lean <==
import BooleanMatrixGeometry

/-! End-to-end stable C3 density theorem, using finite five/seven sampling.
No row inequality or sampling identity is an assumption of the final theorem. -/

namespace StableDensity

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums
  RationalSampling ListRatCounting PairedMatrixMoments PairedPivotAlgebra BooleanMatrixGeometry

universe u v
variable {Row : Type u} {Col : Type v}

def StablePairs (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) : Prop :=
  ∀ ab ∈ pairs,
    OriginalC3 (fun r c => A r c=true) ab.1 ab.2 ∧
      (¬ A ab.1.1 ab.2.2=true) ∧ (¬ A ab.2.1 ab.1.2=true)

theorem stable_relation_disjoint (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) (hs : StablePairs A pairs) (r : Row) :
    ∀ ab ∈ pairs, ∀ j,
      ¬ (closedBit A (r,j) ab.1=true ∧ closedBit A (r,j) ab.2=true) := by
  intro ab hab j h
  have hp := hs ab hab
  exact opposite_holes_exclude_closed_intersection
    (fun r c => A r c=true) ab.1 ab.2 hp.1 hp.2.1 hp.2.2 (r,j)
    ⟨(closedBit_iff A (r,j) ab.1).mp h.1, (closedBit_iff A (r,j) ab.2).mp h.2⟩

theorem deterministic_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (js : List Col) :
    2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
        ((cells rows cols A).length : Rat) := by
  have hn := majority_count_le_half (fun j p => closedBit A (r,j) p=true)
    (cells rows cols A) pairs cover (stable_relation_disjoint A pairs hs r) js
  have hr := Rat.natCast_le_natCast.mpr hn
  rw [Rat.natCast_mul] at hr
  rw [← count_as_sum] at hr
  simpa only [bits, Bool.decide_eq_true, majorityValue] using hr

theorem expected_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat) :
    2*iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) ≤
          total rows cols (indicator A) := by
  have hn := rowWeight_normalized cols A r hd
  have hw := rowWeight_nonneg cols A r hd
  have h := iid_le cols (rowWeight cols A r) hw k
    (fun js => 2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))))
    (fun _ => ((cells rows cols A).length : Rat))
    (deterministic_count_bound rows cols A pairs cover hs r)
  rw [iid_mul_left, iid_const cols (rowWeight cols A r) hn] at h
  rw [cells_card] at h
  exact h

theorem row_response (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat)
    (B : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [iid_sum]
  rw [sum_congr (cells rows cols A) _ _ (fun p _ =>
    (iid_boolean_pushforward cols (rowWeight cols A r)
      (rowWeight_normalized cols A r hd) (fun j => closedBit A (r,j) p) k majorityValue).trans
      (hb _))]
  exact sum_cell_response rows cols A r B h0

theorem polynomial_row_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (hd : 0<rowDegree cols (indicator A) r)
    (k : Nat) (B F : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) (hf : ∀ t, F t=t*B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      rowDegree cols (indicator A) r*
        sum rows (fun s => F (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [row_response rows cols A r hd k B h0 hb, ← sum_mul_left]
  apply sum_congr rows
  intro s hmem
  rw [hf]
  have hn : rowDegree cols (indicator A) r≠0 := by grind
  have he := Rat.div_mul_cancel (a := codegree cols (indicator A) r s) hn
  grind

def b5 (t : Rat) : Rat := 10*t^3-15*t^4+6*t^5
def b7 (t : Rat) : Rat := 35*t^4-84*t^5+70*t^6-20*t^7

theorem stable_sampling_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) :
    2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
        ≤ total rows cols (indicator A) := by
  have h5 := expected_count_bound rows cols A pairs cover hs r hd 5
  have h7 := expected_count_bound rows cols A pairs cover hs r hd 7
  rw [polynomial_row_response rows cols A r hd 5 b5 f5
    (by unfold b5; grind) bernoulli_five (by intro t; unfold f5 b5; grind)] at h5
  rw [polynomial_row_response rows cols A r hd 7 b7 f7
    (by unfold b7; grind) bernoulli_seven (by intro t; unfold f7 b7; grind)] at h7
  have h3 := Rat.mul_le_mul_of_nonneg_left h5 (by decide : (0 : Rat)≤3)
  have h2 := Rat.mul_le_mul_of_nonneg_left h7 (by decide : (0 : Rat)≤2)
  have hm : 5*sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) =
      3*sum rows (fun s => f5 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))+
      2*sum rows (fun s => f7 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
    rw [← sum_mul_left, ← sum_mul_left, ← sum_mul_left, ← sum_add]
    apply sum_congr rows
    intro s hmem
    unfold f f5 f7
    grind
  have hlinear := congrArg (fun x => 2*rowDegree cols (indicator A) r*x) hm
  have hh : (2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)))*5
        ≤ total rows cols (indicator A)*5 := by grind
  exact Rat.le_of_mul_le_mul_right hh (by decide : (0 : Rat)<5)

theorem stable_density_lists (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs) :
    3*total rows cols (indicator A) ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  apply conditional_density_from_sampling rows cols (indicator A)
  · intro r hr c hc
    exact ratBit_range (A r c)
  · intro r hr hd
    exact stable_sampling_bound rows cols A pairs cover hs r hd

/-- Full finite stable C3 upper bound. Only the explicit pairing cover and
the original C3/opposite-hole conditions are assumed. -/
theorem stable_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n := by
  have h := stable_density_lists (List.finRange m) (List.finRange n) A pairs cover hs
  rw [← cells_card] at h
  simp only [List.length_finRange] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul] using h

#print axioms stable_relation_disjoint
#print axioms deterministic_count_bound
#print axioms expected_count_bound
#print axioms row_response
#print axioms polynomial_row_response
#print axioms stable_sampling_bound
#print axioms stable_density_lists
#print axioms stable_C3_density

end StableDensity


==> anc/lean/extended-lean-companion/subquadratic-quarter/source/UniversalQuarter.lean <==
import QuarterLimits
import ClassicalLimit

namespace SubquadraticQuarter
open OriginalAugmented EvenParity Filter

/-- The paper's actual F~z hypothesis, with the classical asymptotic supplied
    by the frozen affine/PNT proof and every anchor/pairing chosen internally. -/
theorem universal_quarter (m n : Nat → Nat) (hn : Tendsto n atTop atTop)
    (hnm : ∀ᶠ i in atTop, n i≤m i)
    (hsmall : Tendsto (fun i => (m i : Real)/(n i : Real)^2) atTop (nhds 0))
    (B : ∀ i, Matrix (m i) (n i)) (hB : ∀ i, C4Free (B i))
    (hnear : Tendsto (fun i => (fixedCount (B i) : Real)/(z (m i) (n i) : Real)) atTop (nhds 1))
    (epsilon : Real) (hepsilon : 0<epsilon) :
    ∀ᶠ i in atTop, (1/4 : Real)-epsilon≤(Tstar (B i) : Real)/((m i : Real)*(n i : Real)) := by
  have hz := ClassicalAffine.classical_asymptotic m n hn hnm hsmall
  have hprod := hnear.mul hz
  have hnorm : Tendsto (fun i => (fixedCount (B i) : Real)/((n i : Real)*Real.sqrt (m i))) atTop (nhds 1) := by
    have he : (fun i => (fixedCount (B i) : Real)/(z (m i) (n i) : Real)*
        ((z (m i) (n i) : Real)/((n i : Real)*Real.sqrt (m i)))) =ᶠ[atTop]
        (fun i => (fixedCount (B i) : Real)/((n i : Real)*Real.sqrt (m i))) := by
      filter_upwards [hz.eventually_const_lt (by norm_num : (0:Real)<1)] with i hi
      have hzn : z (m i) (n i)≠0 := by intro hzero; simp [hzero] at hi
      have hzR : (z (m i) (n i) : Real)≠0 := by exact_mod_cast hzn
      have hden : (n i : Real)*Real.sqrt (m i : Real)≠0 := by intro heq; simp [heq] at hi
      have hn0 := (mul_ne_zero_iff.mp hden).1
      have hs0 := (mul_ne_zero_iff.mp hden).2
      field_simp
    simpa using hprod.congr' he
  exact universal_quarter_normalized m n hn hnm hsmall B hB hnorm epsilon hepsilon

theorem maximum_base_quarter (m n : Nat → Nat) (hn : Tendsto n atTop atTop)
    (hnm : ∀ᶠ i in atTop, n i≤m i)
    (hsmall : Tendsto (fun i => (m i : Real)/(n i : Real)^2) atTop (nhds 0))
    (B : ∀ i, Matrix (m i) (n i)) (hB : ∀ i, MaximumBase (B i))
    (epsilon : Real) (hepsilon : 0<epsilon) :
    ∀ᶠ i in atTop, (1/4 : Real)-epsilon≤(Tstar (B i) : Real)/((m i : Real)*(n i : Real)) := by
  have hz := ClassicalAffine.classical_asymptotic m n hn hnm hsmall
  have hnorm : Tendsto (fun i => (fixedCount (B i) : Real)/((n i : Real)*Real.sqrt (m i))) atTop (nhds 1) := by
    have hcount : ∀ i, fixedCount (B i)=z (m i) (n i) := fun i => ((maximumBase_iff _).mp (hB i)).2
    simpa only [hcount] using hz
  exact universal_quarter_normalized m n hn hnm hsmall B (fun i => (hB i).1) hnorm epsilon hepsilon

#print axioms universal_quarter
#print axioms maximum_base_quarter
end SubquadraticQuarter


==> anc/lean/extended-lean-companion/universal-third/DEPENDENCY_AUDIT.md <==
# Universal lower-bound dependency and scope audit

The package uses unchanged copies of the frozen canonical parameter/Tstar,
terminal-base classification, finite construction-frame, and finite mixing
count modules. Every copied source is pinned in the manifest. Every import is
`Std` or an earlier packaged module; fresh replay imports no project cache.

Seventeen new modules construct the missing components and close the actual
universal theorem. Intermediate conditional geometry/count lemmas remain
explicit, but their premises are discharged by `construct_row_typing` and the
final `UniversalThirdLower` module. The final entry does not accept one of
those intermediate conditions as an additional hypothesis.

The original construction-frame admissibility theorem is not applied to
removed-anchor singleton rows. Its support condition would exclude them.
Instead, `ReciprocalGeometry` proves full C3 with the weaker old-column support
condition for all typed rows and old-only full support for typed pair rows.
The explicit safe matching ensures at least one pair-row endpoint. The old
frame's combinatorial key-uniqueness and fixed-cell charge lemmas are reused,
with an explicitly constructed cyclic index permutation.

Important exact interfaces include:

- `singletonWeight` is counted from degree-one rows of the actual matrix.
- `crossRows`, `internalRows`, and singleton row groups are actual filtered
  `Fin m` lists; their lengths are derived by incidence counting.
- `RowTypingSpec` is obtained as a proved existential construction, not
  assumed in the universal theorem.
- Typed pair fibers have sufficient cells because the complete terminal base
  has exactly `n-1` fixed pair-row incidences in each column.
- `safe_frame_Tstar` constructs an actual admissible selected matrix and pair
  family before applying the proved `pairs_le_Tstar` interface.
- Natural subtraction in the capped matching permits zero caps. No positive
  matching size is silently assumed.

The final theorem is universally quantified over the actual canonical
maximum bases and the actual finite `Tstar`. Its natural-number inequality is
precisely the paper's finite lower bound after multiplication by three.
The literal entry audit prints these definitions and final theorem types.


==> anc/lean/extended-lean-companion/universal-third/ENTRY_TYPES.txt <==
@[reducible] def OriginalAugmented.Matrix : Nat → Nat → Type :=
fun m n => Fin m → Fin n → Bool
def OriginalAugmented.fixedCount : {m n : Nat} → OriginalAugmented.Matrix m n → Nat :=
fun {m n} B => (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) B).length
def OriginalAugmented.MaximumBase : {m n : Nat} → OriginalAugmented.Matrix m n → Prop :=
fun {m n} B =>
  EvenParity.C4Free B ∧
    ∀ (B' : OriginalAugmented.Matrix m n),
      EvenParity.C4Free B' → OriginalAugmented.fixedCount B' ≤ OriginalAugmented.fixedCount B
def OriginalAugmented.FixedBaseValue : {m n : Nat} → OriginalAugmented.Matrix m n → Nat → Prop :=
fun {m n} B k => ∃ A ps, OriginalAugmented.Admissible B A ps ∧ ps.length = k
def OriginalAugmented.Tstar : {m n : Nat} → OriginalAugmented.Matrix m n → Nat :=
fun {m n} B => BoundedMaximum.greatest (OriginalAugmented.FixedBaseValue B) (m * n)
structure OriginalAugmented.Admissible {m n : Nat} (B A : OriginalAugmented.Matrix m n)
  (ps : List (OriginalAugmented.Pair m n)) : Prop
number of parameters: 5
fields:
  OriginalAugmented.Admissible.base_C4 : EvenParity.C4Free B
  OriginalAugmented.Admissible.disjoint : ∀ (r : Fin m) (c : Fin n), B r c = true → A r c = false
  OriginalAugmented.Admissible.cover : (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) A).Perm
      (PairedPivotCounting.flattenPairs ps)
  OriginalAugmented.Admissible.c2 : ∀ (p : OriginalAugmented.Pair m n),
      p ∈ ps → OriginalAugmented.OriginalC2 (OriginalAugmented.full B A) p
  OriginalAugmented.Admissible.c3 : ∀ (p : OriginalAugmented.Pair m n),
      p ∈ ps → PairedPivotCore.OriginalC3 (fun r c => OriginalAugmented.full B A r c = true) p.fst p.snd
constructor:
  OriginalAugmented.Admissible.mk {m n : Nat} {B A : OriginalAugmented.Matrix m n}
    {ps : List (OriginalAugmented.Pair m n)} (base_C4 : EvenParity.C4Free B)
    (disjoint : ∀ (r : Fin m) (c : Fin n), B r c = true → A r c = false)
    (cover :
      (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) A).Perm (PairedPivotCounting.flattenPairs ps))
    (c2 : ∀ (p : OriginalAugmented.Pair m n), p ∈ ps → OriginalAugmented.OriginalC2 (OriginalAugmented.full B A) p)
    (c3 :
      ∀ (p : OriginalAugmented.Pair m n),
        p ∈ ps → PairedPivotCore.OriginalC3 (fun r c => OriginalAugmented.full B A r c = true) p.fst p.snd) :
    OriginalAugmented.Admissible B A ps
def OriginalAugmented.OriginalC2 : {m n : Nat} → OriginalAugmented.Matrix m n → OriginalAugmented.Pair m n → Prop :=
fun {m n} O p =>
  p.fst.fst ≠ p.snd.fst → p.fst.snd ≠ p.snd.snd → ¬(O p.fst.fst p.snd.snd = true ∧ O p.snd.fst p.fst.snd = true)
def PairedPivotCore.Five.{u, v} : {Row : Type u} →
  {Col : Type v} →
    (Row → Col → Prop) →
      PairedPivotCore.Cell Row Col → PairedPivotCore.Cell Row Col → PairedPivotCore.Cell Row Col → Prop :=
fun {Row} {Col} occupied a b p =>
  occupied p.fst p.snd ∧ occupied p.fst a.snd ∧ occupied p.fst b.snd ∧ occupied a.fst p.snd ∧ occupied b.fst p.snd
def PairedPivotCore.OriginalC3.{u, v} : {Row : Type u} →
  {Col : Type v} → (Row → Col → Prop) → PairedPivotCore.Cell Row Col → PairedPivotCore.Cell Row Col → Prop :=
fun {Row} {Col} occupied a b =>
  ∀ (x : Row) (y : Col), x ≠ a.fst → x ≠ b.fst → y ≠ a.snd → y ≠ b.snd → ¬PairedPivotCore.Five occupied a b (x, y)
OriginalAugmented.pairs_le_Tstar {m n : Nat} (B A : OriginalAugmented.Matrix m n)
  (ps : List (OriginalAugmented.Pair m n)) (h : OriginalAugmented.Admissible B A ps) :
  ps.length ≤ OriginalAugmented.Tstar B
OriginalAugmented.Tstar_attained {m n : Nat} (B : OriginalAugmented.Matrix m n) (hc4 : EvenParity.C4Free B) :
  ∃ A ps, OriginalAugmented.Admissible B A ps ∧ ps.length = OriginalAugmented.Tstar B
def TerminalBases.pairCapacity : Nat → Nat :=
fun n => n * (n - 1) / 2
TerminalBases.every_maximum_base {m n : Nat} (hn : 2 ≤ n) (hm : TerminalBases.pairCapacity n ≤ m)
  (B : OriginalAugmented.Matrix m n) (hB : OriginalAugmented.MaximumBase B) :
  OriginalAugmented.fixedCount B = m + TerminalBases.pairCapacity n ∧ TerminalBases.Classification B
def UniversalThird.singletonWeight : {m n : Nat} → OriginalAugmented.Matrix m n → Fin n → Nat :=
fun {m n} B c => EvenParity.fsum m fun r => if EvenParity.degree B r = 1 then EvenParity.bit (B r c) else 0
def UniversalThird.heavyColumns : (n : Nat) → Nat → (Fin n → Nat) → List (Fin n) :=
fun n S w => List.filter (fun c => decide (S < 3 * w c)) (List.finRange n)
def UniversalThird.retainedColumns : (n : Nat) → Nat → (Fin n → Nat) → List (Fin n) :=
fun n S w => List.drop ((UniversalThird.lightColumns n S w).length % 3) (UniversalThird.lightColumns n S w)
def UniversalThird.distribute : {α : Type} → List α → UniversalThird.ThreeLists α :=
fun {α} x =>
  List.brecOn x fun x f =>
    (match (motive := (x : List α) → List.below x → UniversalThird.ThreeLists α) x with
      | [] => fun x => { a := [], b := [], c := [] }
      | [a] => fun x => { a := [a], b := [], c := [] }
      | [a, b] => fun x => { a := [a], b := [b], c := [] }
      | a :: b :: c :: xs => fun x =>
        let t := x.2.2.1;
        { a := a :: t.a, b := b :: t.b, c := c :: t.c })
      f
def UniversalThird.descending : {α : Type} → List α → (α → Nat) → List α :=
fun {α} xs w => xs.mergeSort fun x y => decide (w y ≤ w x)
def UniversalThird.colored : {α : Type} → List α → (α → Nat) → UniversalThird.ThreeLists α :=
fun {α} xs w => UniversalThird.distribute (UniversalThird.descending xs w)
def UniversalThird.balancedCapacity : Nat → Fin 3 → Nat :=
fun S i => S / 3 + if ↑i < S % 3 then 1 else 0
def UniversalThird.assignmentCounts : (w0 w1 w2 free q0 q1 q2 : Nat) →
  w0 + w1 + w2 + free = q0 + q1 + q2 →
    w0 ≤ q1 + q2 → w1 ≤ q0 + q2 → w2 ≤ q0 + q1 → UniversalThird.AssignmentCounts w0 w1 w2 free q0 q1 q2 :=
fun w0 w1 w2 free q0 q1 q2 hsum h0 h1 h2 =>
  let reserve := w1 - q0;
  let x02 := min w0 (q2 - reserve);
  let x01 := w0 - x02;
  let x12 := min w1 (q2 - x02);
  let x10 := w1 - x12;
  let x20 := min w2 (q0 - x10);
  let x21 := w2 - x20;
  have hr := ⋯;
  have hx02 := ⋯;
  have hx01 := ⋯;
  have hx12 := ⋯;
  have hx10 := ⋯;
  have hx20 := ⋯;
  have hx21 := ⋯;
  { x01 := x01, x02 := x02, x10 := x10, x12 := x12, x20 := x20, x21 := x21, f0 := q0 - x10 - x20, f1 := q1 - x01 - x21,
    f2 := q2 - x02 - x12, row0 := ⋯, row1 := ⋯, row2 := ⋯, free_row := ⋯, capacity0 := ⋯, capacity1 := ⋯,
    capacity2 := ⋯ }
def UniversalThird.allocateLists : {α : Type} →
  (L0 L1 L2 LF : List α) →
    (q0 q1 q2 : Nat) →
      UniversalThird.AssignmentCounts L0.length L1.length L2.length LF.length q0 q1 q2 → UniversalThird.ThreeLists α :=
fun {α} L0 L1 L2 LF q0 q1 q2 Q =>
  { a := List.take Q.x10 L1 ++ List.take Q.x20 L2 ++ List.take Q.f0 LF,
    b := List.take Q.x01 L0 ++ List.drop Q.x20 L2 ++ List.take Q.f1 (List.drop Q.f0 LF),
    c := List.drop Q.x01 L0 ++ List.drop Q.x10 L1 ++ List.drop Q.f1 (List.drop Q.f0 LF) }
def UniversalThird.poolSizes : (h lp ls rp rs : Nat) →
  h ≤ lp + ls → h ≤ rp + rs → h ≤ 2 * lp → h ≤ 2 * rp → UniversalThird.PoolSizes h lp ls rp rs :=
fun h lp ls rp rs hL hR hLP hRP =>
  let x := h - lp;
  let y := h - rp;
  let z := h - x - y;
  have hxy := ⋯;
  { x := x, y := y, z := z, left_single := ⋯, right_single := ⋯, left_pair := ⋯, right_pair := ⋯, total := ⋯ }
def UniversalThird.safePairs : {α : Type} →
  (LP LS RP RS : List α) →
    (h : Nat) → UniversalThird.PoolSizes h LP.length LS.length RP.length RS.length → List (α × α) :=
fun {α} LP LS RP RS h Q => (UniversalThird.leftPool LP LS RP RS h Q).zip (UniversalThird.rightPool LP LS RP RS h Q)
structure UniversalThird.TypedSupports {m n s : Nat} (D : UniversalThird.TypedColumns m n s)
  (B : OriginalAugmented.Matrix m n) : Prop
number of parameters: 5
fields:
  UniversalThird.TypedSupports.typed_old : ∀ (r : Fin m) (k : Fin 3),
      D.rowType r = some k → ∀ (a : Fin 3) (i : Fin s), B r (D.oldCol (a, i)) = true → a ≠ k
  UniversalThird.TypedSupports.typed_pair_old : ∀ (r : Fin m) (k : Fin 3),
      D.rowType r = some k → EvenParity.degree B r = 2 → ∀ (c : Fin n), B r c = true → ∃ a i, c = D.oldCol (a, i)
constructor:
  UniversalThird.TypedSupports.mk {m n s : Nat} {D : UniversalThird.TypedColumns m n s}
    {B : OriginalAugmented.Matrix m n}
    (typed_old :
      ∀ (r : Fin m) (k : Fin 3), D.rowType r = some k → ∀ (a : Fin 3) (i : Fin s), B r (D.oldCol (a, i)) = true → a ≠ k)
    (typed_pair_old :
      ∀ (r : Fin m) (k : Fin 3),
        D.rowType r = some k → EvenParity.degree B r = 2 → ∀ (c : Fin n), B r c = true → ∃ a i, c = D.oldCol (a, i)) :
    UniversalThird.TypedSupports D B
def UniversalThird.ReciprocalPair : {m n s : Nat} →
  UniversalThird.TypedColumns m n s → OriginalAugmented.Matrix m n → OriginalAugmented.Pair m n → Prop :=
fun {m n s} D B p =>
  ∃ a b i j,
    a ≠ b ∧
      D.rowType p.fst.fst = some a ∧
        p.fst.snd = D.oldCol (b, i) ∧
          D.rowType p.snd.fst = some b ∧
            p.snd.snd = D.oldCol (a, j) ∧
              B p.fst.fst p.fst.snd = false ∧
                B p.snd.fst p.snd.snd = false ∧ (EvenParity.degree B p.fst.fst = 2 ∨ EvenParity.degree B p.snd.fst = 2)
def UniversalThird.familySelected : {m n : Nat} → List (OriginalAugmented.Pair m n) → OriginalAugmented.Matrix m n :=
fun {m n} ps r c => decide ((r, c) ∈ PairedPivotCounting.flattenPairs ps)
def UniversalThird.matchingCap : {m n s : Nat} →
  ConstructionFrame.Data m n s → OriginalAugmented.Matrix m n → Nat → Fin 3 × Fin s → Nat :=
fun {m n s} D B H q =>
  min H
    (min ((UniversalThird.leftP D B q).length + (UniversalThird.leftS D B q).length)
      (min ((UniversalThird.rightP D B q).length + (UniversalThird.rightS D B q).length)
        (min (2 * (UniversalThird.leftP D B q).length) (2 * (UniversalThird.rightP D B q).length))))
def UniversalThird.matchingFor : {m n s : Nat} →
  ConstructionFrame.Data m n s →
    OriginalAugmented.Matrix m n → Nat → Fin 3 × Fin s → List (OriginalAugmented.Pair m n) :=
fun {m n s} D B H q =>
  UniversalThird.safePairs (UniversalThird.leftP D B q) (UniversalThird.leftS D B q) (UniversalThird.rightP D B q)
    (UniversalThird.rightS D B q) (UniversalThird.matchingCap D B H q) (UniversalThird.matchingPoolSizes D B H q)
def UniversalThird.cappedPairs : {m n s : Nat} →
  ConstructionFrame.Data m n s → OriginalAugmented.Matrix m n → Nat → List (OriginalAugmented.Pair m n) :=
fun {m n s} D B H => List.flatMap (UniversalThird.matchingFor D B H) (ConstructionFrame.keys s)
def UniversalThird.columnsOfLists : {n : Nat} →
  (T : UniversalThird.ThreeLists (Fin n)) →
    (s : Nat) → T.a.length = s → T.b.length = s → T.c.length = s → Fin 3 × Fin s → Fin n :=
fun {n} T s ha hb hc q => (UniversalThird.colorList T q.fst).get ⟨↑q.snd, ⋯⟩
def UniversalThird.frameOfLists : {m n : Nat} →
  (T : UniversalThird.ThreeLists (Fin n)) →
    (s : Nat) →
      T.a.length = s →
        T.b.length = s →
          T.c.length = s →
            (UniversalThird.reunite T).Nodup → 2 ≤ s → (Fin m → Option (Fin 3)) → ConstructionFrame.Data m n s :=
fun {m n} T s ha hb hc hN hs rowType =>
  ConstructionFrame.dataOfConsecutive (UniversalThird.columnsOfLists T s ha hb hc) ⋯ rowType (fun i => ↑i) (fun i => i)
    1 hs ⋯
def UniversalThird.onCols : {m n : Nat} → OriginalAugmented.Matrix m n → List (Fin n) → Fin m → Nat :=
fun {m n} B L r => EvenParity.nsum L fun c => EvenParity.bit (B r c)
def UniversalThird.crossRows : {m n : Nat} →
  OriginalAugmented.Matrix m n → List (Fin n) → List (Fin n) → List (Fin m) :=
fun {m n} B L K =>
  List.filter (fun r => decide (0 < UniversalThird.onCols B L r ∧ 0 < UniversalThird.onCols B K r)) (List.finRange m)
def UniversalThird.internalRows : {m n : Nat} → OriginalAugmented.Matrix m n → List (Fin n) → List (Fin m) :=
fun {m n} B L => List.filter (fun r => decide (UniversalThird.onCols B L r = 2)) (List.finRange m)
def UniversalThird.singleRowsIn : {m n : Nat} → OriginalAugmented.Matrix m n → List (Fin n) → List (Fin m) :=
fun {m n} B L =>
  List.filter (fun r => decide (EvenParity.degree B r = 1 ∧ UniversalThird.onCols B L r = 1)) (List.finRange m)
def UniversalThird.singleRowsOut : {m n : Nat} → OriginalAugmented.Matrix m n → List (Fin n) → List (Fin m) :=
fun {m n} B L =>
  List.filter (fun r => decide (EvenParity.degree B r = 1 ∧ UniversalThird.onCols B L r = 0)) (List.finRange m)
def UniversalThird.typeOfLists : {m : Nat} → UniversalThird.ThreeLists (Fin m) → Fin m → Option (Fin 3) :=
fun {m} T r => if r ∈ T.a then some 0 else if r ∈ T.b then some 1 else if r ∈ T.c then some 2 else none
structure UniversalThird.RowTypingSpec {m n : Nat} (B : OriginalAugmented.Matrix m n)
  (T : UniversalThird.ThreeLists (Fin n)) (s S : Nat) (R : UniversalThird.ThreeLists (Fin m)) : Prop
number of parameters: 7
fields:
  UniversalThird.RowTypingSpec.nodup : (UniversalThird.reunite R).Nodup
  UniversalThird.RowTypingSpec.type_count : ∀ (i : Fin 3),
      (UniversalThird.colorList R i).length = UniversalThird.pairPerType s + UniversalThird.balancedCapacity S i
  UniversalThird.RowTypingSpec.pair_count : ∀ (i : Fin 3),
      (List.filter (fun r => decide (EvenParity.degree B r = 2)) (UniversalThird.colorList R i)).length =
        UniversalThird.pairPerType s
  UniversalThird.RowTypingSpec.old_zero : ∀ (i : Fin 3) (r : Fin m),
      r ∈ UniversalThird.colorList R i → UniversalThird.onCols B (UniversalThird.colorList T i) r = 0
  UniversalThird.RowTypingSpec.pair_full : ∀ (i : Fin 3) (r : Fin m),
      r ∈ UniversalThird.colorList R i →
        EvenParity.degree B r = 2 → UniversalThird.onCols B (UniversalThird.reunite T) r = 2
constructor:
  UniversalThird.RowTypingSpec.mk {m n : Nat} {B : OriginalAugmented.Matrix m n} {T : UniversalThird.ThreeLists (Fin n)}
    {s S : Nat} {R : UniversalThird.ThreeLists (Fin m)} (nodup : (UniversalThird.reunite R).Nodup)
    (type_count :
      ∀ (i : Fin 3),
        (UniversalThird.colorList R i).length = UniversalThird.pairPerType s + UniversalThird.balancedCapacity S i)
    (pair_count :
      ∀ (i : Fin 3),
        (List.filter (fun r => decide (EvenParity.degree B r = 2)) (UniversalThird.colorList R i)).length =
          UniversalThird.pairPerType s)
    (old_zero :
      ∀ (i : Fin 3) (r : Fin m),
        r ∈ UniversalThird.colorList R i → UniversalThird.onCols B (UniversalThird.colorList T i) r = 0)
    (pair_full :
      ∀ (i : Fin 3) (r : Fin m),
        r ∈ UniversalThird.colorList R i →
          EvenParity.degree B r = 2 → UniversalThird.onCols B (UniversalThird.reunite T) r = 2) :
    UniversalThird.RowTypingSpec B T s S R
UniversalThird.maximum_column_partition {m n : Nat} (hn : 2 ≤ n) (hm : TerminalBases.pairCapacity n ≤ m)
  (B : OriginalAugmented.Matrix m n) (hB : OriginalAugmented.MaximumBase B) :
  have S := m - TerminalBases.pairCapacity n;
  have K := UniversalThird.retainedColumns n S (UniversalThird.singletonWeight B);
  have T := UniversalThird.colored K (UniversalThird.singletonWeight B);
  K.length ≤ n ∧
    n - K.length ≤ 4 ∧
      K.length % 3 = 0 ∧
        (UniversalThird.reunite T).Perm K ∧
          (UniversalThird.reunite T).Nodup ∧
            T.a.length = K.length / 3 ∧
              T.b.length = K.length / 3 ∧
                T.c.length = K.length / 3 ∧
                  9 * EvenParity.nsum T.a (UniversalThird.singletonWeight B) ≤ 5 * S ∧
                    9 * EvenParity.nsum T.b (UniversalThird.singletonWeight B) ≤ 5 * S ∧
                      9 * EvenParity.nsum T.c (UniversalThird.singletonWeight B) ≤ 5 * S
UniversalThird.balanced_row_allocation {α : Type} [BEq α] [LawfulBEq α] (L0 L1 L2 LF : List α) (S : Nat)
  (hN : (L0 ++ L1 ++ L2 ++ LF).Nodup) (hS : L0.length + L1.length + L2.length + LF.length = S)
  (h0 : 9 * L0.length ≤ 5 * S) (h1 : 9 * L1.length ≤ 5 * S) (h2 : 9 * L2.length ≤ 5 * S) :
  ∃ T,
    (UniversalThird.reunite T).Perm (L0 ++ L1 ++ L2 ++ LF) ∧
      (UniversalThird.reunite T).Nodup ∧
        T.a.length = UniversalThird.balancedCapacity S 0 ∧
          T.b.length = UniversalThird.balancedCapacity S 1 ∧
            T.c.length = UniversalThird.balancedCapacity S 2 ∧
              (∀ (a : α), a ∈ T.a → a ∈ L1 ∨ a ∈ L2 ∨ a ∈ LF) ∧
                (∀ (a : α), a ∈ T.b → a ∈ L0 ∨ a ∈ L2 ∨ a ∈ LF) ∧ ∀ (a : α), a ∈ T.c → a ∈ L0 ∨ a ∈ L1 ∨ a ∈ LF
UniversalThird.construct_safe_matching {α : Type} [BEq α] [LawfulBEq α] (LP LS RP RS : List α) (h : Nat)
  (hL : h ≤ LP.length + LS.length) (hR : h ≤ RP.length + RS.length) (hLP : h ≤ 2 * LP.length) (hRP : h ≤ 2 * RP.length)
  (hLn : (LS ++ LP).Nodup) (hRn : (RP ++ RS).Nodup) (hLR : ∀ (a : α), a ∈ LS ++ LP → ∀ (b : α), b ∈ RP ++ RS → a ≠ b) :
  ∃ ps,
    ps.length = h ∧
      (PairedPivotCounting.flattenPairs ps).Nodup ∧
        ∀ (p : α × α), p ∈ ps → (p.fst ∈ LS ∨ p.fst ∈ LP) ∧ (p.snd ∈ RP ∨ p.snd ∈ RS) ∧ (p.fst ∈ LP ∨ p.snd ∈ RP)
UniversalThird.reciprocal_no_five {m n s : Nat} (D : UniversalThird.TypedColumns m n s)
  (B : OriginalAugmented.Matrix m n) (ps : List (OriginalAugmented.Pair m n)) (hB : TerminalBases.Classification B)
  (hs : UniversalThird.TypedSupports D B)
  (hps : ∀ (p : OriginalAugmented.Pair m n), p ∈ ps → UniversalThird.ReciprocalPair D B p)
  (p : OriginalAugmented.Pair m n) (hp : p ∈ ps) (x : Fin m) (y : Fin n) :
  ¬PairedPivotCore.Five (fun r c => OriginalAugmented.full B (UniversalThird.familySelected ps) r c = true) p.fst p.snd
      (x, y)
UniversalThird.cappedPairs_admissible {m n s : Nat} (D : ConstructionFrame.Data m n s)
  (B : OriginalAugmented.Matrix m n) (H : Nat) (hc4 : EvenParity.C4Free B) (hB : TerminalBases.Classification B)
  (hs : UniversalThird.TypedSupports (UniversalThird.forgetFrame D) B) :
  OriginalAugmented.Admissible B (UniversalThird.familySelected (UniversalThird.cappedPairs D B H))
    (UniversalThird.cappedPairs D B H)
UniversalThird.safe_frame_count {m n s : Nat} (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
  (H : Nat) (hB : TerminalBases.Classification B) (hR : ∀ (a : Fin 3), H ≤ ConstructionFrame.typeCount D a)
  (hPL : ∀ (q : Fin 3 × Fin s), H ≤ 2 * (UniversalThird.leftP D B q).length)
  (hPR : ∀ (q : Fin 3 × Fin s), H ≤ 2 * (UniversalThird.rightP D B q).length) :
  3 * s * H ≤ (UniversalThird.cappedPairs D B H).length + ConstructionFrame.fixedTypedCount D B
UniversalThird.safe_frame_Tstar {m n s : Nat} (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
  (H : Nat) (hc4 : EvenParity.C4Free B) (hB : TerminalBases.Classification B)
  (hs : UniversalThird.TypedSupports (UniversalThird.forgetFrame D) B)
  (hR : ∀ (a : Fin 3), H ≤ ConstructionFrame.typeCount D a)
  (hPL : ∀ (q : Fin 3 × Fin s), H ≤ 2 * (UniversalThird.leftP D B q).length)
  (hPR : ∀ (q : Fin 3 × Fin s), H ≤ 2 * (UniversalThird.rightP D B q).length) :
  OriginalAugmented.Admissible B (UniversalThird.familySelected (UniversalThird.cappedPairs D B H))
      (UniversalThird.cappedPairs D B H) ∧
    3 * s * H ≤ OriginalAugmented.Tstar B + OriginalAugmented.fixedCount B
UniversalThird.crossRows_count {m n : Nat} (B : OriginalAugmented.Matrix m n) (hc4 : EvenParity.C4Free B)
  (hB : TerminalBases.Classification B) (L K : List (Fin n)) (hLK : (L ++ K).Nodup) :
  (UniversalThird.crossRows B L K).length = L.length * K.length
UniversalThird.internalRows_count {m n : Nat} (B : OriginalAugmented.Matrix m n) (hc4 : EvenParity.C4Free B)
  (hB : TerminalBases.Classification B) (L : List (Fin n)) (hL : L.Nodup) :
  (UniversalThird.internalRows B L).length = TerminalBases.pairCapacity L.length
UniversalThird.singleRowsIn_count {m n : Nat} (B : OriginalAugmented.Matrix m n) (L : List (Fin n)) (hL : L.Nodup) :
  (UniversalThird.singleRowsIn B L).length = EvenParity.nsum L (UniversalThird.singletonWeight B)
UniversalThird.all_categories_partition {m n : Nat} (B : OriginalAugmented.Matrix m n)
  (hB : TerminalBases.Classification B) (T : UniversalThird.ThreeLists (Fin n))
  (hN : (UniversalThird.reunite T).Nodup) :
  (List.flatMap (UniversalThird.rowsWith m) (UniversalThird.rowCategories B T)).Perm
    (UniversalThird.rowsWith m fun r =>
      decide (UniversalThird.onCols B (UniversalThird.reunite T) r = 2 ∨ EvenParity.degree B r = 1))
UniversalThird.construct_row_typing {m n : Nat} (B : OriginalAugmented.Matrix m n) (hc4 : EvenParity.C4Free B)
  (hB : TerminalBases.Classification B) (T : UniversalThird.ThreeLists (Fin n)) (hN : (UniversalThird.reunite T).Nodup)
  (s S : Nat) (ha : T.a.length = s) (hb : T.b.length = s) (hc : T.c.length = s) (hS : TerminalBases.degreeCount B 1 = S)
  (hw0 : 9 * EvenParity.nsum T.a (UniversalThird.singletonWeight B) ≤ 5 * S)
  (hw1 : 9 * EvenParity.nsum T.b (UniversalThird.singletonWeight B) ≤ 5 * S)
  (hw2 : 9 * EvenParity.nsum T.c (UniversalThird.singletonWeight B) ≤ 5 * S) :
  ∃ R, UniversalThird.RowTypingSpec B T s S R
UniversalThird.pair_fixed_column_count {m n : Nat} (B : OriginalAugmented.Matrix m n) (hc4 : EvenParity.C4Free B)
  (hB : TerminalBases.Classification B) (c : Fin n) : (UniversalThird.pairFixedRows B c).length = n - 1
UniversalThird.pairFiber_capacity {m n s : Nat} (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
  (hc4 : EvenParity.C4Free B) (hB : TerminalBases.Classification B) (a b : Fin 3) (i : Fin s) :
  UniversalThird.pairTypeCount D B a ≤ (UniversalThird.pairFiber D B a b i).length + n
UniversalThird.structured_window_bound {m n s : Nat} (D : ConstructionFrame.Data m n s)
  (B : OriginalAugmented.Matrix m n) (hB : OriginalAugmented.MaximumBase B) (hn5 : 5 ≤ n)
  (hm : TerminalBases.pairCapacity n ≤ m) (r : Nat) (hn : n = 3 * s + r) (hr : r ≤ 4)
  (hs : UniversalThird.TypedSupports (UniversalThird.forgetFrame D) B)
  (ht :
    ∀ (a : Fin 3),
      ConstructionFrame.typeCount D a =
        UniversalThird.pairPerType s + UniversalThird.balancedCapacity (m - TerminalBases.pairCapacity n) a)
  (hp : ∀ (a : Fin 3), UniversalThird.pairPerType s ≤ UniversalThird.pairTypeCount D B a) :
  n * min m (n ^ 2) ≤ 3 * OriginalAugmented.Tstar B + 60 * m
UniversalThird.built_frame_supports {m n : Nat} (B : OriginalAugmented.Matrix m n)
  (T : UniversalThird.ThreeLists (Fin n)) (R : UniversalThird.ThreeLists (Fin m)) (s S : Nat) (ha : T.a.length = s)
  (hb : T.b.length = s) (hc : T.c.length = s) (hN : (UniversalThird.reunite T).Nodup) (hs : 2 ≤ s)
  (hR : UniversalThird.RowTypingSpec B T s S R) :
  UniversalThird.TypedSupports
    (UniversalThird.forgetFrame (UniversalThird.frameOfLists T s ha hb hc hN hs (UniversalThird.typeOfLists R))) B
UniversalThird.built_frame_type_count {m n : Nat} (B : OriginalAugmented.Matrix m n)
  (T : UniversalThird.ThreeLists (Fin n)) (R : UniversalThird.ThreeLists (Fin m)) (s S : Nat) (ha : T.a.length = s)
  (hb : T.b.length = s) (hc : T.c.length = s) (hN : (UniversalThird.reunite T).Nodup) (hs : 2 ≤ s)
  (hR : UniversalThird.RowTypingSpec B T s S R) (i : Fin 3) :
  ConstructionFrame.typeCount (UniversalThird.frameOfLists T s ha hb hc hN hs (UniversalThird.typeOfLists R)) i =
    UniversalThird.pairPerType s + UniversalThird.balancedCapacity S i
UniversalThird.built_frame_pair_count {m n : Nat} (B : OriginalAugmented.Matrix m n)
  (T : UniversalThird.ThreeLists (Fin n)) (R : UniversalThird.ThreeLists (Fin m)) (s S : Nat) (ha : T.a.length = s)
  (hb : T.b.length = s) (hc : T.c.length = s) (hN : (UniversalThird.reunite T).Nodup) (hs : 2 ≤ s)
  (hR : UniversalThird.RowTypingSpec B T s S R) (i : Fin 3) :
  UniversalThird.pairTypeCount (UniversalThird.frameOfLists T s ha hb hc hN hs (UniversalThird.typeOfLists R)) B i =
    UniversalThird.pairPerType s
UniversalThird.universal_third_lower {m n : Nat} (B : OriginalAugmented.Matrix m n)
  (hB : OriginalAugmented.MaximumBase B) (hm : TerminalBases.pairCapacity n ≤ m) :
  n * min m (n ^ 2) ≤ 3 * OriginalAugmented.Tstar B + 60 * m
UniversalThird.universal_third_witness {m n : Nat} (B : OriginalAugmented.Matrix m n)
  (hB : OriginalAugmented.MaximumBase B) (hm : TerminalBases.pairCapacity n ≤ m) :
  ∃ A ps, OriginalAugmented.Admissible B A ps ∧ n * min m (n ^ 2) ≤ 3 * ps.length + 60 * m
'UniversalThird.universal_third_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'UniversalThird.universal_third_witness' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/lean/extended-lean-companion/universal-third/README.md <==
# Universal one-third lower bound above every maximum base

This Lean 4.24.0 package proves the complete finite lower half of the paper's
one-third-window theorem, under the actual original augmented model.
For every natural `m,n` and every canonical `MaximumBase B`, put
`M = n*(n-1)/2`. If `m >= M`, the main entry
`UniversalThird.universal_third_lower` proves

```text
n*min(m,n^2) <= 3*OriginalAugmented.Tstar B + 60*m.
```

This is exactly the denominator-cleared statement
`Tstar(B) >= n*min(m,n^2)/3 - 20*m`.
The only configuration premises of the final theorem are actual maximum-base
status and `m >= M`. No partition, assignment, fiber capacity, permutation,
matching, C3 condition, or augmentation existence is assumed.

`UniversalThird.universal_third_witness` additionally supplies an actually
admissible selected matrix and pair family satisfying the same lower bound,
using the proved attainment of the actual finite `Tstar` parameter.

The proof constructs and checks all finite ingredients:

- The actual terminal maximum-base classification supplies one pair row per
  column pair and exactly `S=m-M` singleton rows.
- The singleton weights are counted from the matrix. At most two heavy
  anchors and at most two residue columns are removed. The retained columns
  are actually sorted and cyclically colored into equal-sized classes with
  the integer weight bounds `9*W_i <= 5*S`.
- An explicit integral three-type allocation, realized by finite list
  operations, fills balanced singleton capacities. Removed-anchor singleton
  rows are allowed every type; no external Hall theorem is assumed.
- Actual cross-color pair-row counts are `s^2`, and actual internal pair-row
  counts are `binom(s,2)`. The same allocation machinery constructs exact
  balanced pair-row types. All row categories and assignments have literal
  finite coverage and no reuse.
- Each capped fiber matching is explicitly formed, has its exact prescribed
  length, and has a pair-row endpoint in every pair. Zero-size matchings are
  included.
- Literal full-occupancy C3 is proved with removed-anchor singleton rows
  allowed. A pair-row endpoint excludes common removed columns, and bare
  rows cannot contain the three distinct witness columns.
- Global fiber coverage charges every fixed cell at most once. Exact type
  counts and pair-column incidences discharge all capacity premises before
  the final `20*m` arithmetic is applied to actual `Tstar`.

The formal construction uses a cyclic shift of the within-color indices
rather than the identity matching displayed in the manuscript. The corrected
C3 argument works for arbitrary endpoint indices, and the shift is explicitly
constructed. This permits direct reuse of the verified fiber-enumeration and
charge lemmas. It adds no hypothesis to the final theorem. Dimensions `n <= 60`
are handled directly by the error term; the nontrivial construction has enough
indices for that cyclic shift.

The canonical upper obstruction, its stability input, real-limit statements,
and the sharp large-row deficit profile are outside this package's scope.

Run with Lean 4.24.0:

```sh
python3 -B check.py --lean lean --out receipts/replay.json
```

The checker compiles every packaged source in fresh import directories,
checks source hashes and exact axiom lists, and pins literal model definitions
and theorem types in `ENTRY_TYPES.txt`. Receipts are outputs excluded from the
source payload. Only the standard Lean axioms `propext`, `Quot.sound`, and
`Classical.choice` are accepted.


==> anc/lean/extended-lean-companion/universal-third/check.py <==
"""Replay the complete universal one-third lower bound above every maximum base using Lean 4.24.0."""

import argparse
import hashlib
import json
import os
import re
import shutil
import subprocess
import tempfile
from datetime import datetime, timezone
from pathlib import Path


AXIOM_OUTPUT = re.compile(
    r"'([^']+)' (does not depend on any axioms|depends on axioms: \[([^\]]*)\])",
    re.S,
)
FORBIDDEN_PROOF_FORM = re.compile(
    r"\b(?:sorry|admit|native_decide|sorryAx)\b|^\s*(?:axiom|unsafe)\b|"
    r"debug\.skipKernelTC|\bdecide\s*\+native\b",
    re.M,
)
IMPORT_LINE = re.compile(r"import [A-Za-z0-9_.]+(?: [A-Za-z0-9_.]+)*")


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def require(condition, message):
    if not condition:
        raise RuntimeError(message)


def payload_files(root):
    """Saved receipts are outputs, never proof or import inputs."""
    return {
        str(path.relative_to(root))
        for path in root.rglob("*")
        if path.is_file() and path.relative_to(root).parts[0] != "receipts"
    }


def printed_axioms(output):
    matches = list(AXIOM_OUTPUT.finditer(output))
    require(not AXIOM_OUTPUT.sub("", output).strip(), "Unexpected Lean diagnostic")
    return [
        {
            "theorem": match[1],
            "axioms": sorted([] if match[3] is None else [x.strip() for x in match[3].split(",")]),
        }
        for match in matches
    ]


def run_lean(executable, arguments, work, env):
    result = subprocess.run(
        [executable, *arguments], cwd=work, env=env,
        capture_output=True, text=True, timeout=120,
    )
    require(
        result.returncode == 0 and not result.stderr,
        "Lean failed for " + arguments[-1] + ":\n" + result.stdout + result.stderr,
    )
    return result.stdout


def resolve_lean(launcher, root):
    # Preserve argv[0] for Elan/Homebrew launchers before locating the compiler.
    launcher_path = str(Path(shutil.which(launcher) or launcher).absolute())
    result = subprocess.run(
        [launcher_path, "--print-prefix"], cwd=root,
        capture_output=True, text=True, timeout=20,
    )
    require(result.returncode == 0 and not result.stderr, "Lean prefix discovery failed: " + result.stderr)
    lines = result.stdout.strip().splitlines()
    require(len(lines) == 1 and Path(lines[0]).is_absolute(), "Unexpected Lean prefix output")
    executable = str((Path(lines[0]) / "bin" / "lean").resolve())
    return executable, launcher_path


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--lean", default=shutil.which("lean"), help="Lean 4.24.0 executable")
    parser.add_argument("--out", type=Path, help="Unused receipt path, outside the checked payload")
    args = parser.parse_args()
    require(args.lean is not None, "Lean executable not found; use --lean")
    root = Path(__file__).resolve().parent
    executable, launcher_path = resolve_lean(args.lean, root)
    manifest = json.loads((root / "manifest.json").read_text())
    require(manifest["format"] == 1, "Unsupported manifest format")
    expected = set(manifest["files"]) | {"manifest.json"}
    require(payload_files(root) == expected, "Unexpected or missing payload files")
    require(not any(path.is_symlink() for path in root.rglob("*")), "Symlinks are not allowed")
    for name, expected_hash in manifest["files"].items():
        require(not Path(name).is_absolute() and ".." not in Path(name).parts, "Invalid payload path")
        require(digest(root / name) == expected_hash, "Source integrity mismatch: " + name)
    before = {name: digest(root / name) for name in expected}
    if args.out:
        require(not args.out.exists(), "Refusing to replace an existing receipt")
        receipt_path = args.out.resolve()
        require(receipt_path not in {root / name for name in expected}, "Receipt overlaps checked payload")
        require(
            not receipt_path.is_relative_to(root) or receipt_path.is_relative_to(root / "receipts"),
            "An internal receipt must be placed under receipts/",
        )

    version = subprocess.run(
        [executable, "--version"], cwd=root, capture_output=True, text=True, check=True, timeout=20,
    ).stdout.strip()
    require(re.search(r"version 4\.24\.0(?:[, )]|$)", version) is not None, "Lean 4.24.0 required")
    modules = manifest["modules"]
    allowed = {"Std"}
    source_paths = []
    for record in modules:
        name = record["module"]
        require(re.fullmatch(r"[A-Za-z0-9_]+", name) is not None, "Invalid module name")
        source = root / "source" / (name + ".lean")
        source_paths.append(source)
        source_text = source.read_text()
        require(FORBIDDEN_PROOF_FORM.search(source_text) is None, "Forbidden proof form: " + name)
        imports = []
        for line in source_text.splitlines():
            if re.match(r"^\s*import\b", line):
                require(IMPORT_LINE.fullmatch(line) is not None, "Unrecognized import form: " + name)
                imports.extend(line.split()[1:])
        require(imports == record["imports"], "Import list mismatch: " + name)
        require(set(imports) <= allowed, "Import not yet built from packaged sources: " + name)
        allowed.add(name)
    audit = root / manifest["entry_audit"]
    require(FORBIDDEN_PROOF_FORM.search(audit.read_text()) is None, "Forbidden entry-audit form")
    for line in audit.read_text().splitlines():
        if re.match(r"^\s*import\b", line):
            require(IMPORT_LINE.fullmatch(line) is not None, "Unrecognized audit import")
            require(set(line.split()[1:]) <= allowed, "Nonpackaged audit import")
    source_paths.append(audit)
    require(
        {str(source.relative_to(root)) for source in source_paths}
        == {name for name in manifest["files"] if name.endswith(".lean")},
        "Not every packaged Lean source is in the replay",
    )

    checked = []
    with tempfile.TemporaryDirectory(prefix=".replay-") as temporary:
        work = Path(temporary) / "source"
        build = Path(temporary) / "imports"
        work.mkdir()
        build.mkdir()
        for source in source_paths:
            shutil.copyfile(source, work / source.name)
        env = dict(os.environ)
        env["LEAN_PATH"] = str(build)
        require(not list(build.iterdir()), "Fresh import directory is not empty")
        for record in modules:
            name = record["module"]
            module_output = run_lean(executable, ["-o", str(build / (name + ".olean")), name + ".lean"], work, env)
            entries = printed_axioms(module_output)
            require(all(set(entry["axioms"]) <= {"propext", "Quot.sound", "Classical.choice"}
                        for entry in entries), "Nonstandard proof axiom: " + name)
            require(entries == record["printed_axioms"], "Exact axiom mismatch: " + name)
            checked.extend(entries)
        entry_output = run_lean(executable, [audit.name], work, env)
        require(not any(word in entry_output for word in ("sorryAx", "error:", "warning:")), "Entry audit diagnostic")
        entry_hash = hashlib.sha256(entry_output.encode()).hexdigest()
        require(entry_hash == manifest["entry_output_sha256"], "Literal entry/type output mismatch")
        require(entry_output == (root / "ENTRY_TYPES.txt").read_text(), "Saved entry/type output mismatch")
        by_name = {entry["theorem"]: entry["axioms"] for entry in checked}
        for name, axioms in manifest["entries"].items():
            require(by_name.get(name) == axioms, "Entry axiom mismatch: " + name)


    require(payload_files(root) == expected, "Payload file set changed during replay")
    require(before == {name: digest(root / name) for name in expected}, "Payload changed during replay")
    report = {
        "scope": "ACTUAL_TSTAR_UNIVERSAL_ONE_THIRD_LOWER_BOUND",
        "checked_at_utc": datetime.now(timezone.utc).isoformat(),
        "lean_version": version,
        "requested_lean_launcher": launcher_path,
        "resolved_lean_compiler": executable,
        "lean_executable_sha256": digest(Path(executable)),
        "manifest_sha256": digest(root / "manifest.json"),
        "fresh_source_and_import_directories": True,
        "cached_project_objects_imported": False,
        "payload_files_verified": len(expected),
        "payload_unchanged": True,
        "modules_checked": len(modules),
        "main_entry": "UniversalThird.universal_third_lower",
        "actual_extremal_parameter": "OriginalAugmented.Tstar",
        "every_maximum_base": True,
        "partition_or_augmentation_existence_assumed": False,
        "finite_bound": "n*min(m,n^2) <= 3*Tstar B+60*m",
        "witness_entry": "UniversalThird.universal_third_witness",
        "printed_axiom_lists_checked": len(checked),
        "entries": manifest["entries"],
        "entry_output_sha256": entry_hash,
        "source_sha256": {str(source.relative_to(root)): digest(source) for source in source_paths},
    }
    rendered = json.dumps(report, indent=2) + "\n"
    if args.out:
        args.out.parent.mkdir(parents=True, exist_ok=True)
        with args.out.open("x") as receipt:
            receipt.write(rendered)
    print(rendered, end="")


if __name__ == "__main__":
    main()


==> anc/lean/extended-lean-companion/universal-third/manifest.json <==
{
  "format": 1,
  "required_lean_version": "4.24.0",
  "scope": "ACTUAL_TSTAR_UNIVERSAL_ONE_THIRD_LOWER_BOUND",
  "files": {
    "DEPENDENCY_AUDIT.md": "e312e3f527b17339685a4fcf9f969ce851430c7a240671fc539a4763c0028691",
    "ENTRY_TYPES.txt": "dbae9908ae5a15df9880cfcc013d5bac60bd4271f1da3f3dda934525c19b9b50",
    "README.md": "22b71d71361b1e85a08a5906e7460a55b02d37a87c002fc52a225060f5a65ee5",
    "check.py": "93d9bbe0fb39c8da17ba0143c518b7b074eca017d24b3c3e988d31c061f04c34",
    "source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "source/BoundedMaximum.lean": "837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394",
    "source/BuildTyping.lean": "0c5b97ea7076e410031faf98511630da028c5137cf7dac79767e5d1417997a7b",
    "source/C4Quadratic.lean": "23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0",
    "source/CategoryFacts.lean": "034d70d4766bac8073e7136127e1a9594be432c353616513056e34271e296d16",
    "source/ColoredRowCounts.lean": "d0f38020b719d4c3b95ce520ca165cfa5f0908b44e33e23043d9f718cfc5086d",
    "source/ColumnEmbedding.lean": "32f8846cb1b4ab2be7ce4d276941bcc2ea8d6ee3ed0349e13912a2a03fbbff03",
    "source/ColumnPairs.lean": "95915273ae4b49d10997af87e2a4d35fae956a0a26346514eacb1539e2128773",
    "source/CyclicColoring.lean": "7c527c444f62b5d62b3f6f174c3c5a098d8eb6586be4089b00d4dd2257a9ccfe",
    "source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "source/FrameC4Count.lean": "1fc3d23ddeef4632bc49b9f26711a01b9d15435c5faac15d2296c89c6ae01172",
    "source/FrameCounting.lean": "3c1123ca73ef73f309a1d12ba26e51172b991c7e40c0e4fa4a5ae1c610abbd60",
    "source/FrameCover.lean": "e13716d5980be55b2baa348c073cf5ec43112b629aadcc57411ba67a05430942",
    "source/FrameCyclic.lean": "ffdeb81ab3994f88b345c1c0651f695503dd611dafe0cfd8bb6abbf2d03c1666",
    "source/FrameData.lean": "dbc67144c41809f49beddf776451858d99cd2b01a730cc70ae9c05acbf80043d",
    "source/FrameFiniteBound.lean": "940a075839f1d446d0b21d5726d71722e4de85be14c6d47625d39c4f31fa908a",
    "source/FrameGeometry.lean": "b51648d3a1f369e412cfb03d903fd847ca251bad24edd00af08ee3fa9b58547f",
    "source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "source/HeavyColumns.lean": "224bf2049164c00d90b7cf9a0f44ab9c467ae0c25bc01d6881be6e1fc6c11d5a",
    "source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "source/MaximumColumns.lean": "a4601069c1ad79f371665a2035f26fbed10800fa5a00c28c3dab789b086cdf5e",
    "source/MixingData.lean": "b13b6a4e5e8677bee20aff0de6564e43b36d9febe30cfc96a27fdfaf11309a5a",
    "source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "source/OriginalCounts.lean": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5",
    "source/OriginalFixedBase.lean": "b8184750df944527563d5dc44e26ce0db4ce8bd0a5e9f63876c4b621b7e86fb8",
    "source/OriginalModel.lean": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
    "source/OriginalParameters.lean": "f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59",
    "source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "source/ReciprocalGeometry.lean": "d74b28d86b882b03fd014d58492eb15b7f1052173c31f6ea802383916e452f55",
    "source/RowPartitions.lean": "3fcac318fbf2e0e06c9a3287dd67ecca5d21926cd8feae850b7fb9af4a787b44",
    "source/SafeFrameCapacity.lean": "5d45db11cda6997d285081e9af47c299cb28006498246b6b922af76df16225f3",
    "source/SafeFrameCount.lean": "5bb10953a1a854a7ab212c934283bf89c9e76b84363a9475cd40916060c1f138",
    "source/SafeFrameData.lean": "a45b57c96f39f005b1ea7b908ad08319f5bbbc9f87056a31bc3fba6f4a013d1a",
    "source/SafePoolMatching.lean": "0d11754cef61a293e029a404f5790566c0e1cc1742ddc32c894f266b5a02ab01",
    "source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
    "source/TerminalClassification.lean": "bdd9b9fbaec238a24cb9e2b9880bbece536e0ab45eee064fb8bd637febfa1d28",
    "source/TerminalConstruction.lean": "ecea63b21fa583ff117b4cea4d0bceb7b2ae2d104a3d8ec76cc2892a7f8b736d",
    "source/TerminalDeficit.lean": "f3157da34aad78cd0ccea3d5c155a50343beef7bfd85aa3804c17b8be383ad19",
    "source/TerminalIdentity.lean": "dfe5bfe43a0b943a049fc30277d449935b43d1c12c1b71c60f4c651ceb8171f6",
    "source/ThreeTypeCounts.lean": "5bf91f32f1bae59781d787f413af08eead93240e0474357f8f27798b14e49129",
    "source/ThreeTypeLists.lean": "aa303bd7e18d35b6f202738761fa44d4c6442069f5f11f4c329c71c387f73510",
    "source/UniversalThirdEntryAudit.lean": "15b6a6503325ebe6b76b77faeb027f5cec5b19e8b74310ece3bd4cbddc8f7409",
    "source/UniversalThirdLower.lean": "7977cc4de3f729680fef23ec64e17fa5675e9de4cd7a151df81b990ac29f9a5a",
    "source/WindowArithmetic.lean": "5c045acc9e591f95559465a1615b226e075f2247bb81dcc964eb2f1fd57ff665"
  },
  "modules": [
    {
      "module": "ThreeTypeCounts",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "UniversalThird.assignmentCounts",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.balanced_capacity_sum",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.balanced_capacity_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.integer_weight_capacity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.balancedAssignmentCounts",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "FiniteRatSums",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "FiniteRatSums.sum_congr",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_add",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_sub",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_mul_left",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_mul_right",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_const",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_le",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_swap",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_square_shift",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.lagrange_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.finite_cauchy",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedPivotCore",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedPivotCore.closed_symmetric",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.open_symmetric",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.common_open_iff_witness",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.c3_iff_disjoint_open",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.opposite_holes_exclude_closed_intersection",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.accepted_head_step",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.accepted_lists_intersect",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.mixed_step",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.all_mixed_rejected",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.membership_length",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.membership_intersection_witness",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.decision_accepts_at_most_one",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.open_decision_accepts_at_most_one",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.stable_closed_decision_accepts_at_most_one",
          "axioms": []
        }
      ]
    },
    {
      "module": "FiniteCounting",
      "imports": [
        "PairedPivotCore"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedPivotCounting.two_bits_le_one",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.count_perm",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.flatten_length",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.paired_count_le",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.c3_no_common_open",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCounting.open_accepted_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.stable_accepted_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MajorityCounting",
      "imports": [
        "FiniteCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "MajorityCounting.disjoint_ones_bound",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MajorityCounting.disjoint_majorities_impossible",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MajorityCounting.bits_disjoint",
          "axioms": []
        },
        {
          "theorem": "MajorityCounting.majority_at_most_one",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MajorityCounting.majority_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "RationalMinorant",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedPivotAlgebra.mixture_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.factor_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.rat_pow_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.monomial_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.bernstein_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.finite_majority_minorant",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.finite_majority_minorant_twice",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "RationalSampling",
      "imports": [
        "FiniteRatSums",
        "MajorityCounting",
        "RationalMinorant"
      ],
      "printed_axioms": [
        {
          "theorem": "RationalSampling.expect_if",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_const",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_le",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_boolean_pushforward",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.bernoulli_five",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.bernoulli_seven",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.five_sampling_formula",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.seven_sampling_formula",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "ListRatCounting",
      "imports": [
        "RationalSampling"
      ],
      "printed_axioms": [
        {
          "theorem": "ListRatCounting.sum_append",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.sum_map",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.sum_flatMap",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.sum_filter",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.count_as_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.ratBit_range",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.inv_nonneg_of_pos",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MatrixMoments",
      "imports": [
        "FiniteRatSums",
        "RationalMinorant"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedMatrixMoments.total_columns",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.codegree_double_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.row_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.total_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.codegree_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.ratio_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.row_bound_from_sampling",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.conditional_density_from_sampling",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "BooleanMatrixGeometry",
      "imports": [
        "ListRatCounting",
        "MatrixMoments"
      ],
      "printed_axioms": [
        {
          "theorem": "BooleanMatrixGeometry.closedBit_iff",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.grid_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.cells_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.cells_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.rowWeight_normalized",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.rowWeight_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.four_bit_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.row_cell_probability",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.two_bit_mask",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.sum_cell_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StableDensity",
      "imports": [
        "BooleanMatrixGeometry"
      ],
      "printed_axioms": [
        {
          "theorem": "StableDensity.stable_relation_disjoint",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.deterministic_count_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.expected_count_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.row_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.polynomial_row_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.stable_sampling_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.stable_density_lists",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.stable_C3_density",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "GridModel",
      "imports": [
        "StableDensity"
      ],
      "printed_axioms": [
        {
          "theorem": "GridModel.finRange_mem",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "GridModel.finRange_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.grid_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.grid_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.occupied_cells_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.occupied_cells_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.cover_has_no_reuse",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.selected_endpoints_occupied",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.stable_endpoints_are_ND",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "NatListSums",
      "imports": [
        "Std"
      ],
      "printed_axioms": []
    },
    {
      "module": "MatrixCounting",
      "imports": [
        "NatListSums"
      ],
      "printed_axioms": [
        {
          "theorem": "EvenParity.common_le_one",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leave_cover_identity",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leave_double_count",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.degree_is_actual_row_count",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.total_is_actual_cell_count",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.occupiedCells_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.common_zero_iff",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leaveNeighbors_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leaveDegree_is_actual_leave_count",
          "axioms": [
            "propext"
          ]
        }
      ]
    },
    {
      "module": "OriginalModel",
      "imports": [
        "GridModel",
        "MatrixCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "OriginalAugmented.full_iff",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.empty_C4",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.full_empty",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.c3_antitone",
          "axioms": []
        },
        {
          "theorem": "OriginalAugmented.selected_C3",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.selected_S",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.selected_endpoints",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "OriginalCounts",
      "imports": [
        "OriginalModel"
      ],
      "printed_axioms": [
        {
          "theorem": "OriginalAugmented.fixedCount_le_grid",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.full_count_add",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.selected_count_eq_twice_pairs",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixed_plus_twice_pairs_eq_full",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixed_plus_twice_pairs_le_grid",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.objective_le_grid",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixedCount_empty",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.admissible_empty_selection",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "C4Quadratic",
      "imports": [
        "OriginalCounts"
      ],
      "printed_axioms": [
        {
          "theorem": "UnrestrictedUniform.nsum_cauchy",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedUniform.fixedCount_eq_total",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedUniform.C4_quadratic",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedUniform.C4_square_grid_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CyclicColoring",
      "imports": [
        "ThreeTypeCounts",
        "C4Quadratic"
      ],
      "printed_axioms": [
        {
          "theorem": "UniversalThird.distribute_perm",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.distribute_lengths",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.distribute_weight_order",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.distribute_weight_budget",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.descending_sorted",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.balanced_coloring",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MixingData",
      "imports": [
        "C4Quadratic"
      ],
      "printed_axioms": [
        {
          "theorem": "ElementaryMixing.members_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.card_le",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.restrictedCount_columns",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.restrictedCount_cap",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.restrictedLeave_le",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.common_diagonal",
          "axioms": [
            "propext"
          ]
        }
      ]
    },
    {
      "module": "HeavyColumns",
      "imports": [
        "CyclicColoring",
        "MixingData"
      ],
      "printed_axioms": [
        {
          "theorem": "UniversalThird.heavy_at_most_two",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.heavy_light_length",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.retained_properties",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.trimmed_balanced_coloring",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "BoundedMaximum",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "BoundedMaximum.greatest_le",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BoundedMaximum.le_greatest",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BoundedMaximum.greatest_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "OriginalParameters",
      "imports": [
        "OriginalCounts",
        "BoundedMaximum"
      ],
      "printed_axioms": [
        {
          "theorem": "OriginalAugmented.classical_zero_feasible",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.augmented_zero_feasible",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixedCount_le_z",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.classical_attained",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.exists_maximumBase",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.maximumBase_iff",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.limited_nonempty",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.objective_le_zA",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.objective_le_zL",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.zA_attained",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.zL_attained",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.hierarchy",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.z_le_iff",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.zA_le_iff",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.zL_le_iff",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.parameters_zero_of_grid_zero",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "TerminalIdentity",
      "imports": [
        "OriginalParameters",
        "C4Quadratic"
      ],
      "printed_axioms": [
        {
          "theorem": "TerminalBases.twice_capacity",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.row_penalty_zero_iff",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.zero_row_penalty",
          "axioms": []
        },
        {
          "theorem": "TerminalBases.exact_penalty_leave",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.classical_terminal_upper",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.deficit_identity",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.equality_row_degrees",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.equality_common_one",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.equality_pair_unique",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "ColumnPairs",
      "imports": [
        "TerminalIdentity"
      ],
      "printed_axioms": [
        {
          "theorem": "TerminalBases.columnPairs_lt",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.columnPairs_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.columnPairs_complete",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.columnPairs_length",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.get_injective",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "TerminalConstruction",
      "imports": [
        "ColumnPairs"
      ],
      "printed_axioms": [
        {
          "theorem": "TerminalBases.rowPair_injective",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.terminal_C4Free",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.pair_row_degree",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.singleton_row_degree",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.fsum_prefix",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.terminal_fixedCount",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "TerminalClassification",
      "imports": [
        "TerminalConstruction"
      ],
      "printed_axioms": [
        {
          "theorem": "TerminalBases.equality_degree_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.singleton_support",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.pair_support",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.equality_classification",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.z_terminal_positive",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.z_terminal",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.every_maximum_base",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.terminal_is_maximum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "TerminalDeficit",
      "imports": [
        "TerminalClassification"
      ],
      "printed_axioms": [
        {
          "theorem": "TerminalBases.terminal_value_and_classification",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.row_penalty_even",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.bad_row_charge",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.twice_badRows_le_penalty",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.badRows_le_deficit",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.leave_le_twice_deficit",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.actual_deficit_budget",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "OriginalFixedBase",
      "imports": [
        "OriginalParameters"
      ],
      "printed_axioms": [
        {
          "theorem": "OriginalAugmented.fixedBase_zero_feasible",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.pairs_le_Tstar",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.Tstar_attained",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.objective_le_fixedCount_add_Tstar",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixedCount_add_twice_Tstar_le_grid",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixedCount_add_Tstar_le_zA",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixedCount_add_Tstar_le_zL",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.Tstar_le_iff",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.exists_maximumBase_zL_eq_z_add_Tstar",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.exists_base_zA_eq_fixedCount_add_Tstar",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MaximumColumns",
      "imports": [
        "HeavyColumns",
        "TerminalDeficit",
        "OriginalFixedBase"
      ],
      "printed_axioms": [
        {
          "theorem": "UniversalThird.singleton_weight_sum",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.maximum_singleton_weight_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.maximum_column_partition",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.target_small_columns",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.target_large_rows",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "FrameData",
      "imports": [
        "OriginalModel"
      ],
      "printed_axioms": [
        {
          "theorem": "ConstructionFrame.matching_spec",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.selected_support",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "FrameGeometry",
      "imports": [
        "FrameData"
      ],
      "printed_axioms": [
        {
          "theorem": "ConstructionFrame.full_typed_support",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.constructed_no_five",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.constructed_C3",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.constructed_C2",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "FrameCover",
      "imports": [
        "FrameGeometry"
      ],
      "printed_axioms": [
        {
          "theorem": "ConstructionFrame.endpoint_key_unique",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.constructed_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.constructed_cover",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.construction_admissible",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "FrameCounting",
      "imports": [
        "FrameCover"
      ],
      "printed_axioms": [
        {
          "theorem": "ConstructionFrame.matching_count_exact",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.allCharges_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.charge_at_most_fixed",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.variable_fiber_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.row_partition",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.type_range_count",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.balanced_variable_fiber_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "FrameC4Count",
      "imports": [
        "FrameCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "ConstructionFrame.fixedCount_eq_nat_total",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.C4_fixed_count_cap",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "FrameFiniteBound",
      "imports": [
        "FrameC4Count"
      ],
      "printed_axioms": [
        {
          "theorem": "ConstructionFrame.fixed_typed_thirteen",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.finite_frame_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.finite_frame_augmentation",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "FrameCyclic",
      "imports": [
        "FrameFiniteBound"
      ],
      "printed_axioms": [
        {
          "theorem": "ConstructionFrame.cyclicShift_injective",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.cyclicShift_surjective",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.cyclicShift_outside_groups",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.consecutive_frame_augmentation",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "ColumnEmbedding",
      "imports": [
        "MaximumColumns",
        "FrameCyclic"
      ],
      "printed_axioms": [
        {
          "theorem": "UniversalThird.color_lists_disjoint",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.columnsOfLists_injective",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.columnsOfLists_complete",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.frameOfLists",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "ColoredRowCounts",
      "imports": [
        "ColumnEmbedding",
        "FrameCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "UniversalThird.onCols_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.onCols_full_support",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.cross_common_sum",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.crossRows_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.internalRows_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.singleRowsIn_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "ThreeTypeLists",
      "imports": [
        "CyclicColoring"
      ],
      "printed_axioms": [
        {
          "theorem": "UniversalThird.allocated_lengths",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.allocated_perm",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.allocated_allowed",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.balanced_row_allocation",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "RowPartitions",
      "imports": [
        "ColoredRowCounts",
        "ThreeTypeLists"
      ],
      "printed_axioms": [
        {
          "theorem": "UniversalThird.filters_partition",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.typeOfLists_iff",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.typed_rows_perm",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.singleton_lists_partition",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.all_categories_partition",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CategoryFacts",
      "imports": [
        "RowPartitions"
      ],
      "printed_axioms": [
        {
          "theorem": "UniversalThird.cross_category",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.internal_category",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.internal_avoids_other",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.singleton_avoids_other",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.allocated_origin",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.assemble_perm",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "SafePoolMatching",
      "imports": [
        "CyclicColoring",
        "FrameCover"
      ],
      "printed_axioms": [
        {
          "theorem": "UniversalThird.poolSizes",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.safe_pairs_length",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.safe_matching_nodup",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.safe_matching_pair_endpoint",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.construct_safe_matching",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "ReciprocalGeometry",
      "imports": [
        "MaximumColumns",
        "SafePoolMatching"
      ],
      "printed_axioms": [
        {
          "theorem": "UniversalThird.family_selected_support",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.classification_no_three",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.reciprocal_no_five",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.reciprocal_cross_holes",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.family_cover",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.reciprocal_family_admissible",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "SafeFrameData",
      "imports": [
        "ReciprocalGeometry",
        "FrameCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "UniversalThird.matchingFor_nodup",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.matchingFor_length",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.matchingFor_spec",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.cappedPairs_nodup",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.cappedPairs_admissible",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "SafeFrameCount",
      "imports": [
        "SafeFrameData"
      ],
      "printed_axioms": [
        {
          "theorem": "UniversalThird.fiber_degree_partition",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.matchingFor_charge",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.safe_frame_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.safe_frame_Tstar",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "WindowArithmetic",
      "imports": [
        "SafeFrameCount"
      ],
      "printed_axioms": [
        {
          "theorem": "UniversalThird.pair_per_type_identity",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.pair_capacity_window",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.common_cap_window",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.final_window_arithmetic",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.window_from_typed_data",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "BuildTyping",
      "imports": [
        "CategoryFacts",
        "WindowArithmetic"
      ],
      "printed_axioms": [
        {
          "theorem": "UniversalThird.two_color_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.construct_row_typing",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "SafeFrameCapacity",
      "imports": [
        "ColoredRowCounts",
        "WindowArithmetic"
      ],
      "printed_axioms": [
        {
          "theorem": "UniversalThird.pair_fixed_column_count",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.pairFiber_capacity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.missing_pair_rows_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.minimum_type_count_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.structured_window_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "UniversalThirdLower",
      "imports": [
        "BuildTyping",
        "SafeFrameCapacity"
      ],
      "printed_axioms": [
        {
          "theorem": "UniversalThird.built_frame_supports",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.built_frame_type_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.built_frame_pair_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.window_from_constructed_typing",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.universal_third_lower",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UniversalThird.universal_third_witness",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    }
  ],
  "entry_audit": "source/UniversalThirdEntryAudit.lean",
  "entry_output_sha256": "dbae9908ae5a15df9880cfcc013d5bac60bd4271f1da3f3dda934525c19b9b50",
  "entries": {
    "UniversalThird.assignmentCounts": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.balanced_capacity_sum": [
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.balanced_capacity_range": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.integer_weight_capacity": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.balancedAssignmentCounts": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.distribute_perm": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.distribute_lengths": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.distribute_weight_order": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.distribute_weight_budget": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.descending_sorted": [
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.balanced_coloring": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.heavy_at_most_two": [
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.heavy_light_length": [
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.retained_properties": [
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.trimmed_balanced_coloring": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.singleton_weight_sum": [
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.maximum_singleton_weight_sum": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.maximum_column_partition": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.target_small_columns": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.target_large_rows": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.color_lists_disjoint": [
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.columnsOfLists_injective": [
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.columnsOfLists_complete": [
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.frameOfLists": [
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.onCols_bound": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.onCols_full_support": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.cross_common_sum": [
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.crossRows_count": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.internalRows_count": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.singleRowsIn_count": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.allocated_lengths": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.allocated_perm": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.allocated_allowed": [
      "propext"
    ],
    "UniversalThird.balanced_row_allocation": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.filters_partition": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.typeOfLists_iff": [
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.typed_rows_perm": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.singleton_lists_partition": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.all_categories_partition": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.cross_category": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.internal_category": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.internal_avoids_other": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.singleton_avoids_other": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.allocated_origin": [
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.assemble_perm": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.poolSizes": [
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.safe_pairs_length": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.safe_matching_nodup": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.safe_matching_pair_endpoint": [
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.construct_safe_matching": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.family_selected_support": [
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.classification_no_three": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.reciprocal_no_five": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.reciprocal_cross_holes": [
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.family_cover": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.reciprocal_family_admissible": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.matchingFor_nodup": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.matchingFor_length": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.matchingFor_spec": [
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.cappedPairs_nodup": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.cappedPairs_admissible": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.fiber_degree_partition": [
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.matchingFor_charge": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.safe_frame_count": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.safe_frame_Tstar": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.pair_per_type_identity": [
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.pair_capacity_window": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.common_cap_window": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.final_window_arithmetic": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.window_from_typed_data": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.two_color_nodup": [
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.construct_row_typing": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.pair_fixed_column_count": [
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.pairFiber_capacity": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.missing_pair_rows_bound": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.minimum_type_count_bound": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.structured_window_bound": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.built_frame_supports": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.built_frame_type_count": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.built_frame_pair_count": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.window_from_constructed_typing": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.universal_third_lower": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UniversalThird.universal_third_witness": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ]
  },
  "source_provenance": [
    {
      "kind": "unchanged-private-copy",
      "copy": "source/FiniteRatSums.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/PairedPivotCore.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/FiniteCounting.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/MajorityCounting.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/RationalMinorant.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/RationalSampling.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/ListRatCounting.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/MatrixMoments.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/BooleanMatrixGeometry.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/StableDensity.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/GridModel.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/NatListSums.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/MatrixCounting.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/OriginalModel.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/OriginalCounts.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/C4Quadratic.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/MixingData.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "b13b6a4e5e8677bee20aff0de6564e43b36d9febe30cfc96a27fdfaf11309a5a"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/BoundedMaximum.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/OriginalParameters.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/TerminalIdentity.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "dfe5bfe43a0b943a049fc30277d449935b43d1c12c1b71c60f4c651ceb8171f6"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/ColumnPairs.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "95915273ae4b49d10997af87e2a4d35fae956a0a26346514eacb1539e2128773"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/TerminalConstruction.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "ecea63b21fa583ff117b4cea4d0bceb7b2ae2d104a3d8ec76cc2892a7f8b736d"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/TerminalClassification.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "bdd9b9fbaec238a24cb9e2b9880bbece536e0ab45eee064fb8bd637febfa1d28"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/TerminalDeficit.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "f3157da34aad78cd0ccea3d5c155a50343beef7bfd85aa3804c17b8be383ad19"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/OriginalFixedBase.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "b8184750df944527563d5dc44e26ce0db4ce8bd0a5e9f63876c4b621b7e86fb8"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/FrameData.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "dbc67144c41809f49beddf776451858d99cd2b01a730cc70ae9c05acbf80043d"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/FrameGeometry.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "b51648d3a1f369e412cfb03d903fd847ca251bad24edd00af08ee3fa9b58547f"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/FrameCover.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "e13716d5980be55b2baa348c073cf5ec43112b629aadcc57411ba67a05430942"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/FrameCounting.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "3c1123ca73ef73f309a1d12ba26e51172b991c7e40c0e4fa4a5ae1c610abbd60"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/FrameC4Count.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "1fc3d23ddeef4632bc49b9f26711a01b9d15435c5faac15d2296c89c6ae01172"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/FrameFiniteBound.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "940a075839f1d446d0b21d5726d71722e4de85be14c6d47625d39c4f31fa908a"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/FrameCyclic.lean",
      "source_package": "frozen-canonical-terminal-frame-mixing-inputs",
      "sha256": "ffdeb81ab3994f88b345c1c0651f695503dd611dafe0cfd8bb6abbf2d03c1666"
    }
  ]
}


==> anc/lean/extended-lean-companion/universal-third/source/BooleanMatrixGeometry.lean <==
import ListRatCounting
import MatrixMoments

namespace BooleanMatrixGeometry

open PairedPivotCore FiniteRatSums RationalSampling ListRatCounting PairedMatrixMoments

universe u v
variable {Row : Type u} {Col : Type v}

def indicator (A : Row → Col → Bool) (r : Row) (c : Col) : Rat := ratBit (A r c)

def grid (rows : List Row) (cols : List Col) : List (Cell Row Col) :=
  rows.flatMap (fun r => cols.map (fun c => (r,c)))

def cells (rows : List Row) (cols : List Col) (A : Row → Col → Bool) : List (Cell Row Col) :=
  (grid rows cols).filter (fun p => A p.1 p.2)

def closedBit (A : Row → Col → Bool) (p q : Cell Row Col) : Bool :=
  A p.1 p.2 && A q.1 q.2 && A p.1 q.2 && A q.1 p.2

theorem closedBit_iff (A : Row → Col → Bool) (p q : Cell Row Col) :
    closedBit A p q=true ↔ Closed (fun r c => A r c=true) p q := by
  simp [closedBit, Closed, Bool.and_eq_true, and_assoc]

theorem grid_sum (rows : List Row) (cols : List Col) (g : Cell Row Col → Rat) :
    sum (grid rows cols) g=sum rows (fun r => sum cols (fun c => g (r,c))) := by
  unfold grid
  rw [sum_flatMap]
  exact sum_congr rows _ _ (fun r _ => sum_map cols (fun c => (r,c)) g)

theorem cells_sum (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (g : Cell Row Col → Rat) :
    sum (cells rows cols A) g=
      sum rows (fun r => sum cols (fun c => indicator A r c*g (r,c))) := by
  unfold cells
  rw [sum_filter, grid_sum]
  rfl

theorem cells_card (rows : List Row) (cols : List Col) (A : Row → Col → Bool) :
    ((cells rows cols A).length : Rat)=total rows cols (indicator A) := by
  have h := cells_sum rows cols A (fun _ => 1)
  rw [sum_const] at h
  have hi : sum rows (fun r => sum cols (fun c => indicator A r c*1))=
      total rows cols (indicator A) := by
    apply sum_congr rows
    intro r hr
    exact sum_congr cols _ _ (fun c _ => Rat.mul_one _)
  rw [hi] at h
  grind

def rowWeight (cols : List Col) (A : Row → Col → Bool) (r : Row) (c : Col) : Rat :=
  indicator A r c*(rowDegree cols (indicator A) r)⁻¹

theorem rowWeight_normalized (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : sum cols (rowWeight cols A r)=1 := by
  unfold rowWeight
  rw [sum_mul_right]
  change rowDegree cols (indicator A) r*(rowDegree cols (indicator A) r)⁻¹=1
  exact Rat.mul_inv_cancel _ (by grind)

theorem rowWeight_nonneg (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : ∀ c ∈ cols, 0≤rowWeight cols A r c := by
  intro c hc
  exact Rat.mul_nonneg (ratBit_range (A r c)).1 (inv_nonneg_of_pos _ hd)

theorem four_bit_identity (a b x y : Bool) (z : Rat) :
    ratBit x*z*ratBit (x && b && a && y)=
      ratBit a*ratBit b*(ratBit x*ratBit y)*z := by
  cases a <;> cases b <;> cases x <;> cases y <;> simp [ratBit] <;> grind

theorem row_cell_probability (cols : List Col) (A : Row → Col → Bool)
    (r s : Row) (c : Col) :
    expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) (s,c)))=
      indicator A r c*indicator A s c*
        (codegree cols (indicator A) r s/rowDegree cols (indicator A) r) := by
  unfold expect
  rw [sum_congr cols (fun j => rowWeight cols A r j*ratBit (closedBit A (r,j) (s,c))) (fun j =>
      (indicator A r c*indicator A s c)*(indicator A r j*indicator A s j)*
        (rowDegree cols (indicator A) r)⁻¹)
    (fun j _ => four_bit_identity (A r c) (A s c) (A r j) (A s j) _)]
  rw [sum_mul_right, sum_mul_left]
  unfold codegree
  rw [Rat.div_def]
  grind

theorem two_bit_mask (a b : Bool) (B : Rat → Rat) (hB : B 0=0) (t : Rat) :
    B (ratBit a*ratBit b*t)=ratBit a*ratBit b*B t := by
  cases a <;> cases b <;> simp [ratBit, hB] <;> grind

theorem occupied_mask_identity (a b : Bool) (t : Rat) :
    ratBit b*(ratBit a*ratBit b*t)=(ratBit a*ratBit b)*t := by
  cases a <;> cases b <;> simp [ratBit] <;> grind

theorem sum_cell_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (B : Rat → Rat) (hB : B 0=0) :
    sum (cells rows cols A) (fun p =>
      B (expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) p))))=
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [sum_congr (cells rows cols A) _ (fun p =>
      indicator A r p.2*indicator A p.1 p.2*
        B (codegree cols (indicator A) r p.1/rowDegree cols (indicator A) r))
    (by
      intro p hp
      rw [row_cell_probability]
      exact two_bit_mask (A r p.2) (A p.1 p.2) B hB _)]
  rw [cells_sum]
  apply sum_congr rows
  intro s hs
  rw [sum_congr cols (fun c => indicator A s c*(indicator A r c*indicator A s c*
      B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))) (fun c =>
      (indicator A r c*indicator A s c)*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
    (fun c _ => occupied_mask_identity (A r c) (A s c) _)]
  exact sum_mul_right cols _ _

#print axioms closedBit_iff
#print axioms grid_sum
#print axioms cells_sum
#print axioms cells_card
#print axioms rowWeight_normalized
#print axioms rowWeight_nonneg
#print axioms four_bit_identity
#print axioms row_cell_probability
#print axioms two_bit_mask
#print axioms sum_cell_response

end BooleanMatrixGeometry


==> anc/lean/extended-lean-companion/universal-third/source/BoundedMaximum.lean <==
import Std

/-! Bounded maximization of a Nat-valued feasible predicate.
No witness of a maximum is assumed; nonempty feasibility suffices. -/
namespace BoundedMaximum

def greatest (P : Nat → Prop) [DecidablePred P] : Nat → Nat
  | 0 => 0
  | n+1 => if P (n+1) then n+1 else greatest P n

theorem greatest_le (P : Nat → Prop) [DecidablePred P] (N : Nat) : greatest P N≤N := by
  induction N with
  | zero => exact Nat.le_refl 0
  | succ n ih =>
    simp only [greatest]
    split
    · exact Nat.le_refl (n+1)
    · omega

theorem le_greatest (P : Nat → Prop) [DecidablePred P]
    (N k : Nat) (hk : k≤N) (hp : P k) : k≤greatest P N := by
  induction N generalizing k with
  | zero => simp only [greatest]; omega
  | succ n ih =>
    simp only [greatest]
    split
    · exact hk
    · rename_i hn
      have hkn : k≤n := by
        by_cases he : k=n+1
        · subst k; exact False.elim (hn hp)
        · omega
      exact ih k hkn hp

theorem greatest_mem (P : Nat → Prop) [DecidablePred P] (N : Nat)
    (hex : ∃ k, k≤N ∧ P k) : P (greatest P N) := by
  induction N with
  | zero =>
    obtain ⟨k,hk,hp⟩ := hex
    have he : k=0 := by omega
    subst k
    exact hp
  | succ n ih =>
    simp only [greatest]
    split
    · assumption
    · rename_i hn
      obtain ⟨k,hk,hp⟩ := hex
      have hkn : k≤n := by
        by_cases he : k=n+1
        · subst k; exact False.elim (hn hp)
        · omega
      exact ih ⟨k,hkn,hp⟩

#print axioms greatest_le
#print axioms le_greatest
#print axioms greatest_mem
end BoundedMaximum


==> anc/lean/extended-lean-companion/universal-third/source/BuildTyping.lean <==
import CategoryFacts
import WindowArithmetic

namespace UniversalThird

open OriginalAugmented EvenParity TerminalBases GridModel

variable {m n : Nat}

theorem two_color_nodup {α : Type} (T : ThreeLists α) (hN : (reunite T).Nodup)
    (i j : Fin 3) (hij : i≠j) : (colorList T i++colorList T j).Nodup := by
  apply List.pairwise_append.mpr
  refine ⟨color_list_nodup T hN i,color_list_nodup T hN j,?_⟩
  intro a ha b hb he
  exact color_lists_disjoint T hN i j hij a ha (he ▸ hb)

structure RowTypingSpec (B : Matrix m n) (T : ThreeLists (Fin n)) (s S : Nat)
    (R : ThreeLists (Fin m)) : Prop where
  nodup : (reunite R).Nodup
  type_count : ∀ i, (colorList R i).length=pairPerType s+balancedCapacity S i
  pair_count : ∀ i, ((colorList R i).filter (fun r => decide (degree B r=2))).length=pairPerType s
  old_zero : ∀ i r, r∈colorList R i → onCols B (colorList T i) r=0
  pair_full : ∀ i r, r∈colorList R i → degree B r=2 → onCols B (reunite T) r=2

/-- Complete row-typing existence from actual equal old-color lists. The
integer allocation is realized on actual pair and singleton row lists. -/
theorem construct_row_typing (B : Matrix m n) (hc4 : C4Free B) (hB : Classification B)
    (T : ThreeLists (Fin n)) (hN : (reunite T).Nodup) (s S : Nat)
    (ha : T.a.length=s) (hb : T.b.length=s) (hc : T.c.length=s)
    (hS : degreeCount B 1=S)
    (hw0 : 9*nsum T.a (singletonWeight B)≤5*S)
    (hw1 : 9*nsum T.b (singletonWeight B)≤5*S)
    (hw2 : 9*nsum T.c (singletonWeight B)≤5*S) :
    ∃ R : ThreeLists (Fin m), RowTypingSpec B T s S R := by
  let q := pairCapacity s
  let X := crossLists B T
  let I0 := internalRows B T.a
  let I1 := internalRows B T.b
  let I2 := internalRows B T.c
  let L0 := singleRowsIn B T.a
  let L1 := singleRowsIn B T.b
  let L2 := singleRowsIn B T.c
  let LF := singleRowsOut B (reunite T)
  have hNA : T.a.Nodup := by simpa [colorList] using color_list_nodup T hN 0
  have hNB : T.b.Nodup := by simpa [colorList] using color_list_nodup T hN 1
  have hNC : T.c.Nodup := by simpa [colorList] using color_list_nodup T hN 2
  have hAB : (T.a++T.b).Nodup := by simpa [colorList] using two_color_nodup T hN 0 1 (by decide)
  have hBC : (T.b++T.c).Nodup := by simpa [colorList] using two_color_nodup T hN 1 2 (by decide)
  have hCA : (T.c++T.a).Nodup := by simpa [colorList] using two_color_nodup T hN 2 0 (by decide)
  have hx0 : X.a.length=s^2 := by simpa only [X,crossLists,hb,hc,Nat.pow_two] using crossRows_count B hc4 hB T.b T.c hBC
  have hx1 : X.b.length=s^2 := by simpa only [X,crossLists,hc,ha,Nat.pow_two] using crossRows_count B hc4 hB T.c T.a hCA
  have hx2 : X.c.length=s^2 := by simpa only [X,crossLists,ha,hb,Nat.pow_two] using crossRows_count B hc4 hB T.a T.b hAB
  have hI0 : I0.length=q := by simpa only [I0,q,ha] using internalRows_count B hc4 hB T.a hNA
  have hI1 : I1.length=q := by simpa only [I1,q,hb] using internalRows_count B hc4 hB T.b hNB
  have hI2 : I2.length=q := by simpa only [I2,q,hc] using internalRows_count B hc4 hB T.c hNC
  let QP := assignmentCounts I0.length I1.length I2.length 0 q q q (by omega) (by omega) (by omega) (by omega)
  let P := allocateLists I0 I1 I2 [] q q q QP
  have hPL := allocated_lengths I0 I1 I2 [] q q q QP
  have hPperm := allocated_perm I0 I1 I2 [] q q q QP
  have hL0 : L0.length=nsum T.a (singletonWeight B) := singleRowsIn_count B T.a hNA
  have hL1 : L1.length=nsum T.b (singletonWeight B) := singleRowsIn_count B T.b hNB
  have hL2 : L2.length=nsum T.c (singletonWeight B) := singleRowsIn_count B T.c hNC
  have hLS : L0.length+L1.length+L2.length+LF.length=S := by
    have h := (singleton_lists_partition B T hN).length_eq
    simp only [List.length_append] at h
    change L0.length+L1.length+L2.length+LF.length=degreeCount B 1 at h
    omega
  let QS := balancedAssignmentCounts S L0.length L1.length L2.length LF.length hLS (by omega) (by omega) (by omega)
  let A := allocateLists L0 L1 L2 LF _ _ _ QS
  have hAL := allocated_lengths L0 L1 L2 LF _ _ _ QS
  have hAperm := allocated_perm L0 L1 L2 LF _ _ _ QS
  let R := assembleRows X P A
  have hInput : (X.a++X.b++X.c++I0++I1++I2++L0++L1++L2++LF).Nodup := by
    have h := (all_categories_partition B hB T hN).symm.nodup
      (List.Pairwise.filter _ (finRange_nodup m))
    simpa [rowCategories,rowsWith,X,I0,I1,I2,L0,L1,L2,LF,crossLists,crossRows,internalRows,
      singleRowsIn,singleRowsOut,List.append_assoc] using h
  have hPerm := assemble_perm X P A I0 I1 I2 L0 L1 L2 LF hPperm hAperm
  have hRN : (reunite R).Nodup := hPerm.symm.nodup hInput
  have hXL : ∀ i, (colorList X i).length=s^2 := by
    intro i
    rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl
    · simpa [colorList] using hx0
    · simpa [colorList] using hx1
    · simpa [colorList] using hx2
  have hPsz : ∀ i, (colorList P i).length=q := by
    intro i
    rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl
    · simpa [colorList] using hPL.1
    · simpa [colorList] using hPL.2.1
    · simpa [colorList] using hPL.2.2
  have hAsz : ∀ i, (colorList A i).length=balancedCapacity S i := by
    intro i
    rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl
    · simpa [colorList] using hAL.1
    · simpa [colorList] using hAL.2.1
    · simpa [colorList] using hAL.2.2
  have hProw : ∀ i r, r∈colorList P i → degree B r=2 ∧ onCols B (reunite T) r=2 ∧ onCols B (colorList T i) r=0 := by
    intro i r hr
    have ho := allocated_origin I0 I1 I2 [] q q q QP i r hr
    rcases ho with ⟨j,hji,hj⟩ | hj
    · have hm : r∈colorList (internalLists B T) j := hj
      have hf := internal_category B hB T hN j r hm
      exact ⟨hf.1,hf.2,internal_avoids_other B hB T hN j i hji r hm⟩
    · cases hj
  have hArow : ∀ i r, r∈colorList A i → degree B r=1 ∧ onCols B (colorList T i) r=0 := by
    intro i r hr
    have ho := allocated_origin L0 L1 L2 LF _ _ _ QS i r hr
    rcases ho with ⟨j,hji,hj⟩ | hj
    · have hm : r∈colorList (singletonLists B T) j := hj
      exact ⟨singleton_category B T j r hm,singleton_avoids_other B T hN j i hji r hm⟩
    · exact singleton_out_category B T i r hj
  refine ⟨R,hRN,?_,?_,?_,?_⟩
  · intro i
    rw [assemble_color,List.length_append,List.length_append,hXL,hPsz,hAsz]
    rfl
  · intro i
    have hXf := filter_length_true (colorList X i) (fun r => decide (degree B r=2))
      (fun r hr => by simp [(cross_category B hB T hN i r hr).1])
    have hPf := filter_length_true (colorList P i) (fun r => decide (degree B r=2))
      (fun r hr => by simp [(hProw i r hr).1])
    have hAf := filter_length_false (colorList A i) (fun r => decide (degree B r=2))
      (fun r hr => by simp [(hArow i r hr).1])
    rw [assemble_color,List.filter_append,List.filter_append,List.length_append,List.length_append,hXf,hPf,hAf,hXL,hPsz]
    simp only [Nat.add_zero]
    rfl
  · intro i r hr
    change r∈colorList (assembleRows X P A) i at hr
    rw [assemble_color] at hr
    simp only [List.mem_append,or_assoc] at hr
    rcases hr with hr | hr | hr
    · exact (cross_category B hB T hN i r hr).2.1
    · exact (hProw i r hr).2.2
    · exact (hArow i r hr).2
  · intro i r hr hd
    change r∈colorList (assembleRows X P A) i at hr
    rw [assemble_color] at hr
    simp only [List.mem_append,or_assoc] at hr
    rcases hr with hr | hr | hr
    · exact (cross_category B hB T hN i r hr).2.2
    · exact (hProw i r hr).2.1
    · have h1 := (hArow i r hr).1
      omega

#print axioms two_color_nodup
#print axioms construct_row_typing
end UniversalThird


==> anc/lean/extended-lean-companion/universal-third/source/C4Quadratic.lean <==
import OriginalCounts

/-! The base-size quadratic is derived from literal C4-freeness. -/
namespace UnrestrictedUniform

open OriginalAugmented EvenParity BooleanMatrixGeometry FiniteRatSums

theorem cast_nsum {α : Type} (xs : List α) (f : α → Nat) :
    (nsum xs f : Rat)=sum xs (fun x => (f x : Rat)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [nsum,sum,Rat.natCast_add,ih]

theorem nsum_cauchy {α : Type} (xs : List α) (f : α → Nat) :
    (nsum xs f)^2≤xs.length*nsum xs (fun x => (f x)^2) := by
  have h := finite_cauchy xs (fun x => (f x : Rat))
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_pow,Rat.natCast_mul,cast_nsum] using h

theorem nsum_append {α : Type} (xs ys : List α) (f : α → Nat) :
    nsum (xs++ys) f=nsum xs f+nsum ys f := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum,ih,Nat.add_assoc]

theorem nsum_map {α β : Type} (xs : List α) (g : α → β) (f : β → Nat) :
    nsum (xs.map g) f=nsum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum,ih]

theorem nsum_grid {Row Col : Type} (rows : List Row) (cols : List Col) (f : Row×Col → Nat) :
    nsum (grid rows cols) f=nsum rows (fun r => nsum cols (fun c => f (r,c))) := by
  induction rows with
  | nil => rfl
  | cons r rs ih =>
    change nsum (cols.map (fun c => (r,c)) ++ grid rs cols) f = _
    rw [nsum_append,nsum_map,ih]
    rfl

theorem fixedCount_eq_total {m n : Nat} (B : Matrix m n) : fixedCount B=EvenParity.total B := by
  unfold fixedCount cells
  rw [←nsum_bit_filter,nsum_grid]
  rfl

theorem degree_square_identity (d : Nat) : d^2=d*(d-1)+d := by
  cases d with
  | zero => rfl
  | succ d => simp [Nat.pow_two,Nat.add_mul,Nat.mul_add]

theorem base_square_sum {m n : Nat} (B : Matrix m n) :
    fsum m (fun r => (degree B r)^2)=
      fsum m (fun r => degree B r*(degree B r-1))+EvenParity.total B := by
  rw [fsum_congr m _ _ (fun r => degree_square_identity (degree B r)),fsum_add]
  rfl

theorem C4_quadratic {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    (fixedCount B)^2≤m*fixedCount B+m*n*(n-1) := by
  have h := nsum_cauchy (List.finRange m) (degree B)
  change (EvenParity.total B)^2≤(List.finRange m).length*fsum m (fun r => (degree B r)^2) at h
  rw [List.length_finRange,base_square_sum] at h
  have hl := leave_double_count B hc4
  have hp : fsum m (fun r => degree B r*(degree B r-1))≤n*(n-1) := by omega
  have hm := Nat.mul_le_mul_left m hp
  rw [fixedCount_eq_total]
  rw [Nat.mul_add] at h
  have he : m*(n*(n-1))=m*n*(n-1) := by ac_rfl
  rw [he] at hm
  omega

theorem C4_square_grid_bound {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    (fixedCount B)^2≤m*n*(m+n) := by
  have h := C4_quadratic B hc4
  have hf := Nat.mul_le_mul_left m (fixedCount_le_grid B)
  have hn := Nat.mul_le_mul_left (m*n) (Nat.sub_le n 1)
  have he : m*(m*n)+m*n*n=m*n*(m+n) := by
    rw [Nat.mul_add]
    congr 1
    ac_rfl
  calc
    (fixedCount B)^2≤m*fixedCount B+m*n*(n-1) := h
    _≤m*(m*n)+m*n*n := Nat.add_le_add hf hn
    _=m*n*(m+n) := he

#print axioms nsum_cauchy
#print axioms fixedCount_eq_total
#print axioms C4_quadratic
#print axioms C4_square_grid_bound
end UnrestrictedUniform


==> anc/lean/extended-lean-companion/universal-third/source/CategoryFacts.lean <==
import RowPartitions

namespace UniversalThird

open OriginalAugmented EvenParity TerminalBases GridModel

variable {m n : Nat}

def crossLists (B : Matrix m n) (T : ThreeLists (Fin n)) : ThreeLists (Fin m) :=
  ⟨crossRows B T.b T.c,crossRows B T.c T.a,crossRows B T.a T.b⟩
def internalLists (B : Matrix m n) (T : ThreeLists (Fin n)) : ThreeLists (Fin m) :=
  ⟨internalRows B T.a,internalRows B T.b,internalRows B T.c⟩
def singletonLists (B : Matrix m n) (T : ThreeLists (Fin n)) : ThreeLists (Fin m) :=
  ⟨singleRowsIn B T.a,singleRowsIn B T.b,singleRowsIn B T.c⟩

theorem cross_category (B : Matrix m n) (hB : Classification B) (T : ThreeLists (Fin n))
    (hN : (reunite T).Nodup) (i : Fin 3) (r : Fin m) (hr : r∈colorList (crossLists B T) i) :
    degree B r=2 ∧ onCols B (colorList T i) r=0 ∧ onCols B (reunite T) r=2 := by
  have hb := three_counts_bound B T hN r
  have hd : degree B r≤2 := by rcases hB.row_degrees r with h | h <;> omega
  rw [onCols_three]
  rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl <;>
    simp [colorList,crossLists,crossRows,finRange_mem] at hr ⊢ <;> omega

theorem internal_category (B : Matrix m n) (hB : Classification B) (T : ThreeLists (Fin n))
    (hN : (reunite T).Nodup) (i : Fin 3) (r : Fin m) (hr : r∈colorList (internalLists B T) i) :
    degree B r=2 ∧ onCols B (reunite T) r=2 := by
  have hb := three_counts_bound B T hN r
  have hd : degree B r≤2 := by rcases hB.row_degrees r with h | h <;> omega
  rw [onCols_three]
  rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl <;>
    simp [colorList,internalLists,internalRows,finRange_mem] at hr ⊢ <;> omega

theorem internal_avoids_other (B : Matrix m n) (hB : Classification B) (T : ThreeLists (Fin n))
    (hN : (reunite T).Nodup) (i j : Fin 3) (hij : i≠j) (r : Fin m)
    (hr : r∈colorList (internalLists B T) i) : onCols B (colorList T j) r=0 := by
  have hb := three_counts_bound B T hN r
  have hd : degree B r≤2 := by rcases hB.row_degrees r with h | h <;> omega
  rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl <;>
    rcases ConstructionFrame.kind_cases j with rfl | rfl | rfl <;>
    simp [colorList,internalLists,internalRows,finRange_mem] at hr ⊢ <;> omega

theorem singleton_category (B : Matrix m n) (T : ThreeLists (Fin n)) (i : Fin 3) (r : Fin m)
    (hr : r∈colorList (singletonLists B T) i) : degree B r=1 := by
  rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl <;>
    simp [colorList,singletonLists,singleRowsIn,finRange_mem] at hr <;> exact hr.1

theorem singleton_avoids_other (B : Matrix m n) (T : ThreeLists (Fin n))
    (hN : (reunite T).Nodup) (i j : Fin 3) (hij : i≠j) (r : Fin m)
    (hr : r∈colorList (singletonLists B T) i) : onCols B (colorList T j) r=0 := by
  have hb := three_counts_bound B T hN r
  rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl <;>
    rcases ConstructionFrame.kind_cases j with rfl | rfl | rfl <;>
    simp [colorList,singletonLists,singleRowsIn,finRange_mem] at hr ⊢ <;> omega

theorem singleton_out_category (B : Matrix m n) (T : ThreeLists (Fin n)) (i : Fin 3) (r : Fin m)
    (hr : r∈singleRowsOut B (reunite T)) : degree B r=1 ∧ onCols B (colorList T i) r=0 := by
  simp [singleRowsOut,finRange_mem] at hr
  rw [onCols_three] at hr
  rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl <;> simp [colorList] <;> omega

theorem allocated_origin {α : Type} (L0 L1 L2 LF : List α) (q0 q1 q2 : Nat)
    (Q : AssignmentCounts L0.length L1.length L2.length LF.length q0 q1 q2)
    (i : Fin 3) (r : α) (hr : r∈colorList (allocateLists L0 L1 L2 LF q0 q1 q2 Q) i) :
    (∃ j : Fin 3, j≠i ∧ r∈colorList (ThreeLists.mk L0 L1 L2) j) ∨ r∈LF := by
  have ha := allocated_allowed L0 L1 L2 LF q0 q1 q2 Q
  rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl
  · have hm := ha.1 r (by simpa [colorList] using hr)
    rcases hm with h | h | h
    · exact Or.inl ⟨1,by decide,by simpa [colorList] using h⟩
    · exact Or.inl ⟨2,by decide,by simpa [colorList] using h⟩
    · exact Or.inr h
  · have hm := ha.2.1 r (by simpa [colorList] using hr)
    rcases hm with h | h | h
    · exact Or.inl ⟨0,by decide,by simpa [colorList] using h⟩
    · exact Or.inl ⟨2,by decide,by simpa [colorList] using h⟩
    · exact Or.inr h
  · have hm := ha.2.2 r (by simpa [colorList] using hr)
    rcases hm with h | h | h
    · exact Or.inl ⟨0,by decide,by simpa [colorList] using h⟩
    · exact Or.inl ⟨1,by decide,by simpa [colorList] using h⟩
    · exact Or.inr h

def assembleRows {α : Type} (X P S : ThreeLists α) : ThreeLists α :=
  ⟨X.a++P.a++S.a,X.b++P.b++S.b,X.c++P.c++S.c⟩

theorem assemble_color {α : Type} (X P S : ThreeLists α) (i : Fin 3) :
    colorList (assembleRows X P S) i=colorList X i++colorList P i++colorList S i := by
  rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl <;> simp [assembleRows,colorList]

theorem assemble_perm {α : Type} [BEq α] [LawfulBEq α]
    (X P S : ThreeLists α) (I0 I1 I2 L0 L1 L2 LF : List α)
    (hP : (reunite P).Perm (I0++I1++I2++[]))
    (hS : (reunite S).Perm (L0++L1++L2++LF)) :
    (reunite (assembleRows X P S)).Perm (X.a++X.b++X.c++I0++I1++I2++L0++L1++L2++LF) := by
  apply List.perm_iff_count.mpr
  intro r
  have hp := hP.count_eq r
  have hs := hS.count_eq r
  simp only [reunite,List.count_append,List.count_nil] at hp hs
  simp only [assembleRows,reunite,List.count_append]
  omega

theorem filter_length_true {α : Type} (xs : List α) (P : α → Bool) (h : ∀ x∈xs, P x=true) :
    (xs.filter P).length=xs.length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (by simp [hy]))
    simp [hx,ht]

theorem filter_length_false {α : Type} (xs : List α) (P : α → Bool) (h : ∀ x∈xs, P x=false) :
    (xs.filter P).length=0 := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (by simp [hy]))
    simp [hx,ht]

#print axioms cross_category
#print axioms internal_category
#print axioms internal_avoids_other
#print axioms singleton_avoids_other
#print axioms allocated_origin
#print axioms assemble_perm
end UniversalThird


==> anc/lean/extended-lean-companion/universal-third/source/ColoredRowCounts.lean <==
import ColumnEmbedding
import FrameCounting

/-! Actual row-category counts induced by disjoint old-column lists. -/
namespace UniversalThird

open OriginalAugmented EvenParity GridModel TerminalBases

variable {m n : Nat}

def onCols (B : Matrix m n) (L : List (Fin n)) (r : Fin m) : Nat := nsum L (fun c => bit (B r c))
def crossRows (B : Matrix m n) (L K : List (Fin n)) : List (Fin m) :=
  (List.finRange m).filter (fun r => decide (0<onCols B L r ∧ 0<onCols B K r))
def internalRows (B : Matrix m n) (L : List (Fin n)) : List (Fin m) :=
  (List.finRange m).filter (fun r => decide (onCols B L r=2))
def singleRowsIn (B : Matrix m n) (L : List (Fin n)) : List (Fin m) :=
  (List.finRange m).filter (fun r => decide (degree B r=1 ∧ onCols B L r=1))
def singleRowsOut (B : Matrix m n) (L : List (Fin n)) : List (Fin m) :=
  (List.finRange m).filter (fun r => decide (degree B r=1 ∧ onCols B L r=0))

theorem onCols_count (B : Matrix m n) (L : List (Fin n)) (r : Fin m) :
    onCols B L r=(L.filter (B r)).length := nsum_bit_filter _ _

theorem onCols_bound (B : Matrix m n) (L : List (Fin n)) (hL : L.Nodup) (r : Fin m) :
    onCols B L r≤degree B r := by
  rw [onCols_count,degree_is_actual_row_count]
  apply ConstructionFrame.nodup_subset_length _ _ (List.Pairwise.filter _ hL)
    (List.Pairwise.filter _ (finRange_nodup n))
  intro c hc
  exact List.mem_filter.mpr ⟨finRange_mem c,(List.mem_filter.mp hc).2⟩

theorem onCols_append (B : Matrix m n) (L K : List (Fin n)) (r : Fin m) :
    onCols B (L++K) r=onCols B L r+onCols B K r := UnrestrictedUniform.nsum_append _ _ _

theorem onCols_member (B : Matrix m n) (L : List (Fin n)) (r : Fin m) (c : Fin n)
    (hc : c∈L) (hB : B r c=true) : 1≤onCols B L r := by
  have h := nsum_member_le L (fun d => bit (B r d)) c hc
  simpa [bit,hB] using h

theorem onCols_full_support (B : Matrix m n) (L : List (Fin n)) (hL : L.Nodup)
    (r : Fin m) (he : onCols B L r=degree B r) : ∀ c, B r c=true → c∈L := by
  intro c hc
  by_cases hm : c∈L
  · exact hm
  · have hN : (L++[c]).Nodup := by
      apply List.pairwise_append.mpr
      refine ⟨hL,by simp,?_⟩
      intro a ha b hb hab
      have heq : b=c := by simpa using hb
      exact hm (heq ▸ (hab ▸ ha))
    have h := onCols_bound B (L++[c]) hN r
    rw [onCols_append] at h
    have hs : onCols B [c] r=1 := by simp [onCols,nsum,bit,hc]
    rw [he,hs] at h
    omega

theorem nsum_product_two {α β : Type} (L : List α) (K : List β) (f : α → Nat) (g : β → Nat) :
    nsum L f*nsum K g=nsum L (fun c => nsum K (fun d => f c*g d)) := by
  rw [nsum_congr L _ (fun c => f c*nsum K g) (fun c _ => ElementaryMixing.nsum_mul_left K g (f c))]
  exact (nsum_mul L f (nsum K g)).symm

theorem cross_common_sum (B : Matrix m n) (L K : List (Fin n)) :
    fsum m (fun r => onCols B L r*onCols B K r)=nsum L (fun c => nsum K (fun d => common B c d)) := by
  unfold fsum onCols
  rw [nsum_congr (List.finRange m) _
    (fun r => nsum L (fun c => nsum K (fun d => bit (B r c)*bit (B r d))))
    (fun r _ => nsum_product_two L K (fun c => bit (B r c)) (fun c => bit (B r c)))]
  rw [nsum_swap]
  apply nsum_congr
  intro c hc
  rw [nsum_swap]
  apply nsum_congr
  intro d hd
  exact nsum_congr _ _ _ (fun r _ => ElementaryMixing.bit_product (B r c) (B r d))

theorem classified_common_one (B : Matrix m n) (hc4 : C4Free B) (hB : Classification B)
    (c d : Fin n) (hcd : c≠d) : common B c d=1 := by
  have hu := common_le_one B hc4 c d hcd
  obtain ⟨r,hrc,hrd,_⟩ := hB.every_column_pair c d hcd
  have hl := fsum_member_le m (fun r => bit (B r c&&B r d)) r
  change _≤common B c d at hl
  simp [bit,hrc,hrd] at hl
  omega

theorem small_product_indicator (a b : Nat) (h : a+b≤2) :
    a*b=bit (decide (0<a ∧ 0<b)) := by
  by_cases ha : a=0
  · simp [ha,bit]
  · by_cases hb : b=0
    · simp [hb,bit]
    · have ha1 : a=1 := by omega
      have hb1 : b=1 := by omega
      simp [ha1,hb1,bit]

theorem crossRows_count (B : Matrix m n) (hc4 : C4Free B) (hB : Classification B)
    (L K : List (Fin n)) (hLK : (L++K).Nodup) : (crossRows B L K).length=L.length*K.length := by
  have hd : ∀ r, onCols B L r+onCols B K r≤2 := by
    intro r
    have h := onCols_bound B (L++K) hLK r
    rw [onCols_append] at h
    rcases hB.row_degrees r with he | he <;> omega
  unfold crossRows
  rw [←nsum_bit_filter]
  rw [nsum_congr (List.finRange m) _ (fun r => onCols B L r*onCols B K r)
    (fun r _ => (small_product_indicator _ _ (hd r)).symm)]
  change fsum m (fun r => onCols B L r*onCols B K r)=_
  rw [cross_common_sum]
  have hc : ∀ c∈L, nsum K (fun d => common B c d)=K.length := by
    intro c hc
    rw [nsum_congr K _ (fun _ => 1)]
    · simpa using nsum_const K 1
    · intro d hd
      exact classified_common_one B hc4 hB c d ((List.pairwise_append.mp hLK).2.2 c hc d hd)
  rw [nsum_congr L _ (fun _ => K.length) hc,nsum_const]

theorem point_sum {α : Type} [DecidableEq α] (L : List α) (hL : L.Nodup) (c : α) (hc : c∈L) (k : Nat) :
    nsum L (fun d => if d=c then k else 0)=k := by
  rw [nsum_congr L _ (fun d => (if d=c then 1 else 0)*k) (fun d _ => by dsimp only; split <;> simp_all)]
  rw [nsum_mul,nsum_single L hL c hc]
  simp

theorem common_inner_identity (B : Matrix m n) (hc4 : C4Free B) (hB : Classification B)
    (L : List (Fin n)) (hL : L.Nodup) (c : Fin n) (hc : c∈L) :
    nsum L (fun d => common B c d)+1=L.length+ElementaryMixing.colDegree B c := by
  have hp : ∀ d∈L, common B c d+(if d=c then 1 else 0)=1+(if d=c then ElementaryMixing.colDegree B c else 0) := by
    intro d hd
    by_cases he : d=c
    · subst d
      rw [ElementaryMixing.common_diagonal]
      simp
      omega
    · rw [classified_common_one B hc4 hB c d (Ne.symm he)]
      simp [he]
  have hs := nsum_congr L _ _ hp
  rw [nsum_add,nsum_add,nsum_single L hL c hc,nsum_const,point_sum L hL c hc] at hs
  simpa only [Nat.mul_one] using hs

theorem square_two_identity (a : Nat) (h : a≤2) : a^2=a+2*bit (decide (a=2)) := by
  have he : a=0 ∨ a=1 ∨ a=2 := by omega
  rcases he with rfl | rfl | rfl <;> decide

theorem internalRows_count (B : Matrix m n) (hc4 : C4Free B) (hB : Classification B)
    (L : List (Fin n)) (hL : L.Nodup) : (internalRows B L).length=pairCapacity L.length := by
  have hd : ∀ r, onCols B L r≤2 := by
    intro r
    have h := onCols_bound B L hL r
    rcases hB.row_degrees r with he | he <;> omega
  have hrow := fsum_congr m _ _ (fun r => square_two_identity (onCols B L r) (hd r))
  rw [fsum_add,fsum_mul_left] at hrow
  have hI : fsum m (fun r => bit (decide (onCols B L r=2)))=(internalRows B L).length :=
    nsum_bit_filter _ _
  rw [hI] at hrow
  have hsquare := cross_common_sum B L L
  have hsquare' : fsum m (fun r => (onCols B L r)^2)=nsum L (fun c => nsum L (fun d => common B c d)) := by
    simpa only [Nat.pow_two] using hsquare
  rw [hsquare'] at hrow
  have houter := nsum_congr L _ _ (fun c hc => common_inner_identity B hc4 hB L hL c hc)
  rw [nsum_add,nsum_const,nsum_add,nsum_const] at houter
  have hF : nsum L (ElementaryMixing.colDegree B)=fsum m (onCols B L) :=
    nsum_swap L (List.finRange m) (fun c r => bit (B r c))
  rw [hF] at houter
  have hp := twice_capacity L.length
  have hdg := UnrestrictedUniform.degree_square_identity L.length
  rw [Nat.pow_two] at hdg
  omega

theorem singleRowsIn_count (B : Matrix m n) (L : List (Fin n)) (hL : L.Nodup) :
    (singleRowsIn B L).length=nsum L (singletonWeight B) := by
  have hs : nsum L (singletonWeight B)=fsum m (fun r => if degree B r=1 then onCols B L r else 0) := by
    unfold singletonWeight fsum
    rw [nsum_swap]
    apply nsum_congr
    intro r hr
    by_cases hd : degree B r=1
    · simp [hd,onCols]
    · simp [hd,nsum_zero]
  rw [hs]
  unfold singleRowsIn
  rw [←nsum_bit_filter]
  apply nsum_congr
  intro r hr
  have h := onCols_bound B L hL r
  by_cases hd : degree B r=1
  · have he : onCols B L r=0 ∨ onCols B L r=1 := by omega
    rcases he with he | he <;> simp [hd,he,bit]
  · simp [hd,bit]

#print axioms onCols_bound
#print axioms onCols_full_support
#print axioms cross_common_sum
#print axioms crossRows_count
#print axioms internalRows_count
#print axioms singleRowsIn_count
end UniversalThird


==> anc/lean/extended-lean-companion/universal-third/source/ColumnEmbedding.lean <==
import MaximumColumns
import FrameCyclic

/-! Equal-sized actual color lists give the required injective old-column map. -/
namespace UniversalThird

open GridModel

def colorList {α : Type} (T : ThreeLists α) (i : Fin 3) : List α :=
  if i=0 then T.a else if i=1 then T.b else T.c

theorem color_list_length {α : Type} (T : ThreeLists α) (s : Nat)
    (ha : T.a.length=s) (hb : T.b.length=s) (hc : T.c.length=s) (i : Fin 3) :
    (colorList T i).length=s := by
  rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl <;> simp [colorList,ha,hb,hc]

theorem color_list_nodup {α : Type} (T : ThreeLists α) (hn : (reunite T).Nodup) (i : Fin 3) :
    (colorList T i).Nodup := by
  have hAB := (List.pairwise_append.mp hn).1
  have hC := (List.pairwise_append.mp hn).2.1
  have hA := (List.pairwise_append.mp hAB).1
  have hB := (List.pairwise_append.mp hAB).2.1
  rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl
  · simpa [colorList] using hA
  · simpa [colorList] using hB
  · simpa [colorList] using hC

theorem color_lists_disjoint {α : Type} (T : ThreeLists α) (hn : (reunite T).Nodup)
    (i j : Fin 3) (hij : i≠j) (x : α) (hi : x∈colorList T i) (hj : x∈colorList T j) : False := by
  have hAB := (List.pairwise_append.mp hn).1
  have hAB_C := (List.pairwise_append.mp hn).2.2
  have hA_B := (List.pairwise_append.mp hAB).2.2
  have hA_C : ∀ a∈T.a, ∀ c∈T.c, a≠c := by
    intro a ha c hc
    exact hAB_C a (List.mem_append.mpr (Or.inl ha)) c hc
  have hB_C : ∀ b∈T.b, ∀ c∈T.c, b≠c := by
    intro b hb c hc
    exact hAB_C b (List.mem_append.mpr (Or.inr hb)) c hc
  rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl <;>
    rcases ConstructionFrame.kind_cases j with rfl | rfl | rfl <;>
    simp only [colorList,ite_true] at hi hj
  · exact hij rfl
  · exact hA_B x hi x hj rfl
  · exact hA_C x hi x hj rfl
  · exact hA_B x hj x hi rfl
  · exact hij rfl
  · exact hB_C x hi x hj rfl
  · exact hA_C x hj x hi rfl
  · exact hB_C x hj x hi rfl
  · exact hij rfl

def columnsOfLists {n : Nat} (T : ThreeLists (Fin n)) (s : Nat)
    (ha : T.a.length=s) (hb : T.b.length=s) (hc : T.c.length=s) : Fin 3×Fin s → Fin n :=
  fun q => (colorList T q.1).get ⟨q.2.val,by rw [color_list_length T s ha hb hc]; exact q.2.isLt⟩

theorem columnsOfLists_mem {n : Nat} (T : ThreeLists (Fin n)) (s : Nat)
    (ha : T.a.length=s) (hb : T.b.length=s) (hc : T.c.length=s) (q : Fin 3×Fin s) :
    columnsOfLists T s ha hb hc q∈colorList T q.1 := List.get_mem _ _

theorem columnsOfLists_injective {n : Nat} (T : ThreeLists (Fin n)) (s : Nat)
    (ha : T.a.length=s) (hb : T.b.length=s) (hc : T.c.length=s) (hn : (reunite T).Nodup)
    (q z : Fin 3×Fin s) (he : columnsOfLists T s ha hb hc q=columnsOfLists T s ha hb hc z) : q=z := by
  have hq := columnsOfLists_mem T s ha hb hc q
  have hz := columnsOfLists_mem T s ha hb hc z
  have hcolor : q.1=z.1 := by
    by_cases h : q.1=z.1
    · exact h
    · exact False.elim (color_lists_disjoint T hn q.1 z.1 h _ hq (he ▸ hz))
  rcases q with ⟨i,j⟩
  rcases z with ⟨k,l⟩
  dsimp only at hcolor
  subst k
  have hi := TerminalBases.get_injective (colorList T i) (color_list_nodup T hn i) _ _ he
  have hj := congrArg Fin.val hi
  exact Prod.ext rfl (Fin.ext hj)

theorem columnsOfLists_complete {n : Nat} (T : ThreeLists (Fin n)) (s : Nat)
    (ha : T.a.length=s) (hb : T.b.length=s) (hc : T.c.length=s) (i : Fin 3) (c : Fin n)
    (hmem : c∈colorList T i) : ∃ j : Fin s, columnsOfLists T s ha hb hc (i,j)=c := by
  obtain ⟨j,hj⟩ := List.mem_iff_get.mp hmem
  refine ⟨⟨j.val,by rw [←color_list_length T s ha hb hc i]; exact j.isLt⟩,?_⟩
  exact hj

/-- A real cyclic permutation is built; no permutation-existence premise. -/
def frameOfLists {m n : Nat} (T : ThreeLists (Fin n)) (s : Nat)
    (ha : T.a.length=s) (hb : T.b.length=s) (hc : T.c.length=s) (hN : (reunite T).Nodup)
    (hs : 2≤s) (rowType : Fin m → Option (Fin 3)) : ConstructionFrame.Data m n s :=
  ConstructionFrame.dataOfConsecutive (columnsOfLists T s ha hb hc)
    (columnsOfLists_injective T s ha hb hc hN) rowType (fun i => i.val) (fun i => i)
    1 (by omega) (fun i => by simp)

#print axioms color_lists_disjoint
#print axioms columnsOfLists_injective
#print axioms columnsOfLists_complete
#print axioms frameOfLists
end UniversalThird


==> anc/lean/extended-lean-companion/universal-third/source/ColumnPairs.lean <==
import TerminalIdentity

/-! An explicit duplicate-free enumeration of every unordered column pair. -/
namespace TerminalBases

open GridModel

def columnPairs : (n : Nat) → List (Fin n × Fin n)
  | 0 => []
  | n+1 => (List.finRange n).map (fun d => (0,d.succ)) ++
      (columnPairs n).map (fun p => (p.1.succ,p.2.succ))

theorem map_nodup {α β : Type} (xs : List α) (f : α → β)
    (hn : xs.Nodup) (hf : ∀ a b, f a=f b → a=b) : (xs.map f).Nodup := by
  exact List.pairwise_map.mpr (hn.imp (fun h he => h (hf _ _ he)))

theorem columnPairs_lt (n : Nat) (p : Fin n × Fin n) (hp : p∈columnPairs n) : p.1.val<p.2.val := by
  induction n with
  | zero => cases hp
  | succ n ih =>
    rcases List.mem_append.mp hp with h | h
    · obtain ⟨d,_,rfl⟩ := List.mem_map.mp h
      simp
    · obtain ⟨q,hq,rfl⟩ := List.mem_map.mp h
      have h := ih q hq
      simpa using h

theorem columnPairs_nodup (n : Nat) : (columnPairs n).Nodup := by
  induction n with
  | zero => exact List.Pairwise.nil
  | succ n ih =>
    apply List.pairwise_append.mpr
    refine ⟨map_nodup _ _ (finRange_nodup n) ?_,map_nodup _ _ ih ?_,?_⟩
    · intro a b he
      exact Fin.succ_inj.mp (congrArg Prod.snd he)
    · intro a b he
      exact Prod.ext (Fin.succ_inj.mp (congrArg Prod.fst he))
        (Fin.succ_inj.mp (congrArg Prod.snd he))
    · intro a ha b hb he
      obtain ⟨d,_,hd⟩ := List.mem_map.mp ha
      obtain ⟨p,_,hp⟩ := List.mem_map.mp hb
      have hdv := congrArg (fun q : Fin (n+1)×Fin (n+1) => q.1.val) hd
      have hpv := congrArg (fun q : Fin (n+1)×Fin (n+1) => q.1.val) hp
      have hev := congrArg (fun q : Fin (n+1)×Fin (n+1) => q.1.val) he
      change 0=a.1.val at hdv
      change p.1.val+1=b.1.val at hpv
      change a.1.val=b.1.val at hev
      omega

theorem columnPairs_complete (n : Nat) (c d : Fin n) (h : c.val<d.val) : (c,d)∈columnPairs n := by
  induction n with
  | zero => exact Fin.elim0 c
  | succ n ih =>
    cases c using Fin.cases with
    | zero =>
      cases d using Fin.cases with
      | zero => simp at h
      | succ d =>
        exact List.mem_append.mpr (Or.inl (List.mem_map.mpr ⟨d,finRange_mem d,rfl⟩))
    | succ c =>
      cases d using Fin.cases with
      | zero => simp at h
      | succ d =>
        have hp : (c,d)∈columnPairs n := ih c d (by simpa using h)
        exact List.mem_append.mpr (Or.inr (List.mem_map.mpr ⟨(c,d),hp,rfl⟩))

theorem columnPairs_mem (n : Nat) (c d : Fin n) : (c,d)∈columnPairs n ↔ c.val<d.val :=
  ⟨columnPairs_lt n (c,d),columnPairs_complete n c d⟩

theorem pair_step_arithmetic (n : Nat) : n*(n-1)+2*n=(n+1)*n := by
  cases n with
  | zero => rfl
  | succ n => simp [Nat.add_mul,Nat.mul_add]; omega

theorem columnPairs_length (n : Nat) : (columnPairs n).length=pairCapacity n := by
  have hd : ∀ n, 2*(columnPairs n).length=n*(n-1) := by
    intro n
    induction n with
    | zero => rfl
    | succ n ih =>
      simp only [columnPairs,List.length_append,List.length_map,List.length_finRange,Nat.add_sub_cancel]
      have ha := pair_step_arithmetic n
      omega
  have h := hd n
  have hc := twice_capacity n
  omega

theorem get_injective {α : Type} (xs : List α) (hn : xs.Nodup)
    (i j : Fin xs.length) (he : xs.get i=xs.get j) : i=j := by
  have hp := List.pairwise_iff_getElem.mp hn
  have hg : xs[i.val]=xs[j.val] := he
  apply Fin.ext
  by_cases hij : i.val<j.val
  · exact False.elim (hp i.val j.val i.isLt j.isLt hij hg)
  · by_cases hji : j.val<i.val
    · exact False.elim (hp j.val i.val j.isLt i.isLt hji hg.symm)
    · omega

#print axioms columnPairs_lt
#print axioms columnPairs_nodup
#print axioms columnPairs_complete
#print axioms columnPairs_length
#print axioms get_injective
end TerminalBases


==> anc/lean/extended-lean-companion/universal-third/source/CyclicColoring.lean <==
import ThreeTypeCounts
import C4Quadratic

/-! Actual sorted cyclic three-coloring with exact class sizes and weight cap. -/
namespace UniversalThird

open EvenParity

structure ThreeLists (α : Type) where
  a : List α
  b : List α
  c : List α

def distribute {α : Type} : List α → ThreeLists α
  | [] => ⟨[],[],[]⟩
  | [a] => ⟨[a],[],[]⟩
  | [a,b] => ⟨[a],[b],[]⟩
  | a::b::c::xs =>
    let t := distribute xs
    ⟨a::t.a,b::t.b,c::t.c⟩

def reunite {α : Type} (t : ThreeLists α) : List α := t.a++t.b++t.c

theorem nsum_perm {α : Type} {xs ys : List α} (h : xs.Perm ys) (w : α → Nat) :
    nsum xs w=nsum ys w := by
  induction h with
  | nil => rfl
  | cons a h ih => simp [nsum,ih]
  | swap a b xs => simp only [nsum]; omega
  | trans h1 h2 ih1 ih2 => exact ih1.trans ih2

theorem distribute_perm {α : Type} [BEq α] [LawfulBEq α] (xs : List α) :
    (reunite (distribute xs)).Perm xs := by
  match xs with
  | [] => simp [distribute,reunite]
  | [a] => simp [distribute,reunite]
  | [a,b] => simp [distribute,reunite]
  | a::b::c::xs =>
    have ih := distribute_perm xs
    apply List.perm_iff_count.mpr
    intro x
    have hc := ih.count_eq x
    simp only [distribute,reunite,List.count_cons,List.count_append] at hc ⊢
    omega
termination_by xs.length

theorem distribute_sum {α : Type} [BEq α] [LawfulBEq α] (xs : List α) (w : α → Nat) :
    nsum (distribute xs).a w+nsum (distribute xs).b w+nsum (distribute xs).c w=nsum xs w := by
  have h := nsum_perm (distribute_perm xs) w
  unfold reunite at h
  rw [UnrestrictedUniform.nsum_append,UnrestrictedUniform.nsum_append] at h
  omega

theorem distribute_lengths {α : Type} (xs : List α) (hlen : xs.length%3=0) :
    (distribute xs).a.length=xs.length/3 ∧
    (distribute xs).b.length=xs.length/3 ∧ (distribute xs).c.length=xs.length/3 := by
  match xs with
  | [] => simp [distribute]
  | [a] => simp at hlen
  | [a,b] => simp at hlen
  | a::b::c::xs =>
    have ht : xs.length%3=0 := by simp only [List.length_cons] at hlen; omega
    have ih := distribute_lengths xs ht
    simp only [distribute,List.length_cons]
    omega
termination_by xs.length

theorem distribute_weight_order {α : Type} (xs : List α) (w : α → Nat) (cap : Nat)
    (hs : xs.Pairwise (fun x y => w y≤w x))
    (hc : ∀ x∈xs, w x≤cap) (hlen : xs.length%3=0) :
    nsum (distribute xs).b w≤nsum (distribute xs).a w ∧
    nsum (distribute xs).c w≤nsum (distribute xs).b w ∧
    nsum (distribute xs).a w≤nsum (distribute xs).c w+cap := by
  match xs with
  | [] => simp [distribute,nsum]
  | [a] => simp at hlen
  | [a,b] => simp at hlen
  | a::b::c::xs =>
    have hsB := (List.pairwise_cons.mp hs).2
    have hsC := (List.pairwise_cons.mp hsB).2
    have hsT := (List.pairwise_cons.mp hsC).2
    have hab := (List.pairwise_cons.mp hs).1 b (by simp)
    have hbc := (List.pairwise_cons.mp hsB).1 c (by simp)
    have hcap := hc a (by simp)
    have htailcap : ∀ x∈xs, w x≤w c := (List.pairwise_cons.mp hsC).1
    have ht : xs.length%3=0 := by simp only [List.length_cons] at hlen; omega
    have ih := distribute_weight_order xs w (w c) hsT htailcap ht
    simp only [distribute,nsum]
    omega
termination_by xs.length

theorem distribute_weight_budget {α : Type} [BEq α] [LawfulBEq α]
    (xs : List α) (w : α → Nat) (S : Nat)
    (hs : xs.Pairwise (fun x y => w y≤w x))
    (hc : ∀ x∈xs, 3*w x≤S) (ht : nsum xs w≤S) (hlen : xs.length%3=0) :
    9*nsum (distribute xs).a w≤5*S ∧
    9*nsum (distribute xs).b w≤5*S ∧ 9*nsum (distribute xs).c w≤5*S := by
  have hcap : ∀ x∈xs, w x≤S/3 := by intro x hx; have h := hc x hx; omega
  have ho := distribute_weight_order xs w (S/3) hs hcap hlen
  have hsum := distribute_sum xs w
  omega

def descending {α : Type} (xs : List α) (w : α → Nat) : List α :=
  xs.mergeSort (fun x y => decide (w y≤w x))

theorem descending_perm {α : Type} (xs : List α) (w : α → Nat) : (descending xs w).Perm xs :=
  List.mergeSort_perm _ _

theorem descending_sorted {α : Type} (xs : List α) (w : α → Nat) :
    (descending xs w).Pairwise (fun x y => w y≤w x) := by
  have h := List.sorted_mergeSort (le := fun x y => decide (w y≤w x))
    (fun a b c hab hbc => by simp only [decide_eq_true_eq] at *; omega)
    (fun a b => by simp only [Bool.or_eq_true,decide_eq_true_eq]; omega) xs
  exact h.imp (fun h => of_decide_eq_true h)

def colored {α : Type} (xs : List α) (w : α → Nat) : ThreeLists α := distribute (descending xs w)

/-- Every supplied finite column list is actually sorted and distributed;
no sorted-order or coloring-existence premise occurs. -/
theorem balanced_coloring {α : Type} [BEq α] [LawfulBEq α]
    (xs : List α) (w : α → Nat) (S : Nat) (hn : xs.Nodup)
    (hc : ∀ x∈xs, 3*w x≤S) (ht : nsum xs w≤S) (hlen : xs.length%3=0) :
    (reunite (colored xs w)).Perm xs ∧ (reunite (colored xs w)).Nodup ∧
    (colored xs w).a.length=xs.length/3 ∧
    (colored xs w).b.length=xs.length/3 ∧ (colored xs w).c.length=xs.length/3 ∧
    9*nsum (colored xs w).a w≤5*S ∧
    9*nsum (colored xs w).b w≤5*S ∧ 9*nsum (colored xs w).c w≤5*S := by
  have hp := descending_perm xs w
  have hperm := (distribute_perm (descending xs w)).trans hp
  have hc' : ∀ x∈descending xs w, 3*w x≤S := fun x hx => hc x (hp.mem_iff.mp hx)
  have ht' : nsum (descending xs w) w≤S := by rw [nsum_perm hp w]; exact ht
  have hl : (descending xs w).length%3=0 := by rw [hp.length_eq]; exact hlen
  have hsizes := distribute_lengths (descending xs w) hl
  rw [hp.length_eq] at hsizes
  have hw := distribute_weight_budget (descending xs w) w S (descending_sorted xs w) hc' ht' hl
  exact ⟨hperm,hperm.symm.nodup hn,hsizes.1,hsizes.2.1,hsizes.2.2,hw.1,hw.2.1,hw.2.2⟩

#print axioms distribute_perm
#print axioms distribute_lengths
#print axioms distribute_weight_order
#print axioms distribute_weight_budget
#print axioms descending_sorted
#print axioms balanced_coloring
end UniversalThird


==> anc/lean/extended-lean-companion/universal-third/source/FiniteCounting.lean <==
import PairedPivotCore

/-! Actual finite counting from original C3 and a simple pairing cover.
This module does not assume a degree or sampling inequality. -/

namespace PairedPivotCounting

open PairedPivotCore

universe u

def bitNat (b : Bool) : Nat := if b then 1 else 0

def count {α : Type u} (f : α → Bool) : List α → Nat
  | [] => 0
  | a :: as => bitNat (f a) + count f as

def flattenPairs {α : Type u} : List (α × α) → List α
  | [] => []
  | p :: ps => p.1 :: p.2 :: flattenPairs ps

theorem two_bits_le_one (a b : Bool)
    (h : ¬ (a = true ∧ b = true)) : bitNat a + bitNat b ≤ 1 := by
  cases a <;> cases b <;> simp_all [bitNat]

theorem count_perm {α : Type u} (f : α → Bool) {xs ys : List α}
    (h : xs.Perm ys) : count f xs = count f ys := by
  induction h with
  | nil => rfl
  | cons x h ih => exact congrArg (fun k => bitNat (f x) + k) ih
  | swap x y xs => simp only [count]; omega
  | trans h₁ h₂ ih₁ ih₂ => exact ih₁.trans ih₂

theorem flatten_length {α : Type u} (pairs : List (α × α)) :
    (flattenPairs pairs).length = 2 * pairs.length := by
  induction pairs with
  | nil => rfl
  | cons p ps ih => simp only [flattenPairs, List.length_cons]; omega

theorem paired_count_le {α : Type u} (f : α → Bool)
    (pairs : List (α × α))
    (h : ∀ p ∈ pairs, ¬ (f p.1 = true ∧ f p.2 = true)) :
    count f (flattenPairs pairs) ≤ pairs.length := by
  induction pairs with
  | nil => exact Nat.le_refl 0
  | cons p ps ih =>
    have hp := two_bits_le_one (f p.1) (f p.2) (h p (by simp))
    have ht := ih (fun q hq => h q (List.mem_cons_of_mem p hq))
    simp only [flattenPairs, count, List.length_cons]
    omega

/-- A literal finite occupied matrix and its S pairing cover. -/
structure Matrix (m n : Nat) where
  occupied : Fin m → Fin n → Prop
  cells : List (Cell (Fin m) (Fin n))
  pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))
  complete : ∀ p, occupied p.1 p.2 ↔ p ∈ cells
  simple : cells.Nodup
  cover : cells.Perm (flattenPairs pairs)
  c3 : ∀ p ∈ pairs, OriginalC3 occupied p.1 p.2

theorem c3_no_common_open {Row Col : Type u}
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b) :
    ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  intro p h
  rcases h with ⟨⟨⟨hpp, _, hpa, hap⟩, hra, hca⟩,
    ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
  exact hc p.1 p.2 hra hrb hca hcb ⟨hpp, hpa, hpb, hap, hbp⟩

theorem open_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Open A.occupied)]
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Open A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Open A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact decision_accepts_at_most_one (Open A.occupied) pivots p.1 p.2
      (c3_no_common_open A.occupied p.1 p.2 (A.c3 p hm))
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

theorem stable_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Closed A.occupied)]
    (holes : ∀ p ∈ A.pairs,
      (¬ A.occupied p.1.1 p.2.2) ∧ (¬ A.occupied p.2.1 p.1.2))
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Closed A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Closed A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact stable_closed_decision_accepts_at_most_one A.occupied pivots p.1 p.2
      (A.c3 p hm) (holes p hm).1 (holes p hm).2
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

#print axioms two_bits_le_one
#print axioms count_perm
#print axioms flatten_length
#print axioms paired_count_le
#print axioms c3_no_common_open
#print axioms open_accepted_count_le_half
#print axioms stable_accepted_count_le_half

end PairedPivotCounting


==> anc/lean/extended-lean-companion/universal-third/source/FiniteRatSums.lean <==
import Std

/-! Elementary finite rational sums and Cauchy by a sum-of-squares identity. -/

namespace FiniteRatSums

universe u v

def sum {α : Type u} : List α → (α → Rat) → Rat
  | [], _ => 0
  | a :: as, f => f a + sum as f

theorem sum_congr {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x = g x) : sum xs f = sum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f = g x + sum xs g
    rw [hx, ht]

theorem sum_add {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x + g x) = sum xs f + sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_sub {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x - g x) = sum xs f - sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_left {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => c * f x) = c * sum xs f := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_right {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => f x * c) = sum xs f * c := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_const {α : Type u} (xs : List α) (c : Rat) :
    sum xs (fun _ => c) = (xs.length : Rat) * c := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem sum_nonneg {α : Type u} (xs : List α) (f : α → Rat)
    (h : ∀ x ∈ xs, 0 ≤ f x) : 0 ≤ sum xs f := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    exact Rat.add_nonneg (h x (by simp))
      (ih (fun y hy => h y (List.mem_cons_of_mem x hy)))

theorem sum_le {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x ≤ g x) : sum xs f ≤ sum xs g := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f ≤ g x + sum xs g
    grind

theorem sum_swap {α : Type u} {β : Type v} (xs : List α) (ys : List β)
    (f : α → β → Rat) :
    sum xs (fun x => sum ys (f x)) = sum ys (fun y => sum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [sum]; rw [sum_const]; grind
  | cons x xs ih =>
    simp only [sum]
    rw [sum_add, ih]

theorem sum_square_shift {α : Type u} (xs : List α) (f : α → Rat) (c : Rat) :
    sum xs (fun x => (f x-c)^2) =
      sum xs (fun x => (f x)^2)-2*c*sum xs f+(xs.length : Rat)*c^2 := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem lagrange_identity {α : Type u} (xs : List α) (f : α → Rat) :
    sum xs (fun y => sum xs (fun x => (f x-f y)^2)) =
      2*(xs.length : Rat)*sum xs (fun x => (f x)^2)-2*(sum xs f)^2 := by
  rw [sum_congr xs _ _ (fun y _ => sum_square_shift xs f (f y))]
  rw [sum_add, sum_sub, sum_const]
  rw [sum_mul_right, sum_mul_left, sum_mul_left]
  grind

theorem finite_cauchy {α : Type u} (xs : List α) (f : α → Rat) :
    (sum xs f)^2 ≤ (xs.length : Rat)*sum xs (fun x => (f x)^2) := by
  have h := sum_nonneg xs (fun y => sum xs (fun x => (f x-f y)^2))
    (fun y _ => sum_nonneg xs (fun x => (f x-f y)^2)
      (fun x _ => Lean.Grind.OrderedRing.sq_nonneg))
  rw [lagrange_identity] at h
  grind

#print axioms sum_congr
#print axioms sum_add
#print axioms sum_sub
#print axioms sum_mul_left
#print axioms sum_mul_right
#print axioms sum_const
#print axioms sum_nonneg
#print axioms sum_le
#print axioms sum_swap
#print axioms sum_square_shift
#print axioms lagrange_identity
#print axioms finite_cauchy

end FiniteRatSums


==> anc/lean/extended-lean-companion/universal-third/source/FrameC4Count.lean <==
import FrameCounting

namespace ConstructionFrame
open OriginalAugmented BooleanMatrixGeometry EvenParity

private theorem nsum_map {α β : Type} (xs : List α) (f : α → β) (g : β → Nat) :
    nsum (xs.map f) g=nsum xs (fun x => g (f x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum,ih]

private theorem nsum_append {α : Type} (xs ys : List α) (f : α → Nat) :
    nsum (xs++ys) f=nsum xs f+nsum ys f := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum,ih,Nat.add_assoc]

private theorem nsum_flatMap {α β : Type} (xs : List α) (f : α → List β) (g : β → Nat) :
    nsum (xs.flatMap f) g=nsum xs (fun x => nsum (f x) g) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum,nsum_append,ih]

theorem fixedCount_eq_nat_total {m n : Nat} (B : OriginalAugmented.Matrix m n) :
    fixedCount B=EvenParity.total B := by
  unfold fixedCount cells
  rw [← nsum_bit_filter]
  unfold grid
  rw [nsum_flatMap]
  apply nsum_congr
  intro r hr
  rw [nsum_map]
  rfl

theorem degree_pair_inequality (d : Nat) : 2*d≤d*(d-1)+2 := by
  by_cases hd : d≤1
  · have hcases : d=0 ∨ d=1 := by omega
    rcases hcases with rfl | rfl <;> decide
  · have hmul := Nat.mul_le_mul_right (d-1) (show 2≤d by omega)
    omega

/-- The classical m+binomial(n,2) bound from literal C4-freeness. -/
theorem C4_fixed_count_cap {m n : Nat} (B : OriginalAugmented.Matrix m n)
    (hC4 : C4Free B) : fixedCount B≤m+n*(n-1)/2 := by
  have h := fsum_le m (fun r => 2*degree B r)
    (fun r => degree B r*(degree B r-1)+2) (fun r => degree_pair_inequality (degree B r))
  rw [fsum_mul_left,fsum_add,fsum_const] at h
  change 2*EvenParity.total B≤fsum m (fun r => degree B r*(degree B r-1))+m*2 at h
  have hleave := leave_double_count B hC4
  rw [fixedCount_eq_nat_total]
  omega

#print axioms fixedCount_eq_nat_total
#print axioms C4_fixed_count_cap
end ConstructionFrame


==> anc/lean/extended-lean-companion/universal-third/source/FrameCounting.lean <==
import FrameCover

namespace ConstructionFrame
open OriginalAugmented PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel EvenParity

variable {m n s : Nat}

def typeCount (D : Data m n s) (a : Fin 3) : Nat := (rowList D a).length

def minTypeCount (D : Data m n s) : Nat := min (typeCount D 0) (min (typeCount D 1) (typeCount D 2))

def fixedCells (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) : List (Cell (Fin m) (Fin n)) :=
  ((rowList D a).filter (fun r => B r (D.oldCol (b,i)))).map (fun r => (r,D.oldCol (b,i)))

def fixedCharge (D : Data m n s) (B : OriginalAugmented.Matrix m n) (q : Fin 3 × Fin s) :
    List (Cell (Fin m) (Fin n)) :=
  fixedCells D B (lo q.1) (hi q.1) q.2 ++
    fixedCells D B (hi q.1) (lo q.1) (D.sigma q.2)

def allCharges (D : Data m n s) (B : OriginalAugmented.Matrix m n) :
    List (Cell (Fin m) (Fin n)) := (keys s).flatMap (fixedCharge D B)

def fixedTypedCells (D : Data m n s) (B : OriginalAugmented.Matrix m n) :
    List (Cell (Fin m) (Fin n)) :=
  (cells (List.finRange m) (List.finRange n) B).filter (fun p => (D.rowType p.1).isSome)

def fixedTypedCount (D : Data m n s) (B : OriginalAugmented.Matrix m n) : Nat :=
  (fixedTypedCells D B).length

def bareCount (D : Data m n s) : Nat :=
  ((List.finRange m).filter (fun r => (D.rowType r).isNone)).length

theorem minType_le (D : Data m n s) (a : Fin 3) : minTypeCount D≤typeCount D a := by
  rcases kind_cases a with rfl | rfl | rfl <;> unfold minTypeCount <;> omega

theorem filter_partition_length {α : Type} (xs : List α) (p : α → Bool) :
    (xs.filter (fun x => !(p x))).length+(xs.filter p).length=xs.length := by
  induction xs with
  | nil => rfl
  | cons x xs ih => cases hp : p x <;> simp [hp] <;> omega

theorem fiber_length_partition (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) :
    (fiberCells D B a b i).length+(fixedCells D B a b i).length=typeCount D a := by
  simpa only [fiberCells,fixedCells,List.length_map,fiberRows,typeCount] using
    filter_partition_length (rowList D a) (fun r => B r (D.oldCol (b,i)))

theorem matching_count_exact (D : Data m n s) (B : OriginalAugmented.Matrix m n) (q : Fin 3 × Fin s) :
    (matching D B q).length=min (fiberCells D B (lo q.1) (hi q.1) q.2).length
      (fiberCells D B (hi q.1) (lo q.1) (D.sigma q.2)).length := List.length_zip

theorem matching_charge_bound (D : Data m n s) (B : OriginalAugmented.Matrix m n) (q : Fin 3 × Fin s) :
    minTypeCount D≤(matching D B q).length+(fixedCharge D B q).length := by
  have hleft := fiber_length_partition D B (lo q.1) (hi q.1) q.2
  have hright := fiber_length_partition D B (hi q.1) (lo q.1) (D.sigma q.2)
  have hRleft := minType_le D (lo q.1)
  have hRright := minType_le D (hi q.1)
  rw [matching_count_exact,fixedCharge,List.length_append]
  omega

theorem fixedCells_mem (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) (p : Cell (Fin m) (Fin n)) :
    p∈fixedCells D B a b i ↔ D.rowType p.1=some a ∧ p.2=D.oldCol (b,i) ∧ B p.1 p.2=true := by
  constructor
  · intro hp
    obtain ⟨r,hr,he⟩ := List.mem_map.mp hp
    cases he
    have hh := List.mem_filter.mp hr
    exact ⟨(rowList_mem D a r).mp hh.1,rfl,hh.2⟩
  · rintro ⟨hr,hc,hB⟩
    apply List.mem_map.mpr
    refine ⟨p.1,List.mem_filter.mpr ⟨(rowList_mem D a p.1).mpr hr,?_⟩,?_⟩
    · simpa only [hc] using hB
    · exact Prod.ext rfl hc.symm

theorem fixedCells_nodup (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) : (fixedCells D B a b i).Nodup := by
  have h := List.Pairwise.filter (fun r => B r (D.oldCol (b,i)))
    (List.Pairwise.filter (fun r => decide (D.rowType r=some a)) (finRange_nodup m))
  apply List.pairwise_map.mpr
  exact h.imp (fun hne he => hne (congrArg Prod.fst he))

theorem fixedCharge_signature (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (q : Fin 3 × Fin s) (p : Cell (Fin m) (Fin n)) (hp : p∈fixedCharge D B q) :
    ((D.rowType p.1=some (lo q.1) ∧ p.2=D.oldCol (hi q.1,q.2)) ∨
      (D.rowType p.1=some (hi q.1) ∧ p.2=D.oldCol (lo q.1,D.sigma q.2))) ∧ B p.1 p.2=true := by
  rcases List.mem_append.mp hp with h | h
  · have hh := (fixedCells_mem D B _ _ _ p).mp h
    exact ⟨Or.inl ⟨hh.1,hh.2.1⟩,hh.2.2⟩
  · have hh := (fixedCells_mem D B _ _ _ p).mp h
    exact ⟨Or.inr ⟨hh.1,hh.2.1⟩,hh.2.2⟩

theorem fixedCharge_nodup (D : Data m n s) (B : OriginalAugmented.Matrix m n) (q : Fin 3 × Fin s) :
    (fixedCharge D B q).Nodup := by
  apply List.pairwise_append.mpr
  refine ⟨fixedCells_nodup D B _ _ _,fixedCells_nodup D B _ _ _,?_⟩
  intro p hp z hz he
  have h1 := (fixedCells_mem D B _ _ _ p).mp hp
  have h2 := (fixedCells_mem D B _ _ _ z).mp hz
  have hr := congrArg (fun c : Cell (Fin m) (Fin n) => D.rowType c.1) he
  dsimp only at hr
  rw [h1.1,h2.1] at hr
  have ht := Option.some.inj hr
  have hlt := lo_lt_hi q.1
  omega

theorem allCharges_nodup (D : Data m n s) (B : OriginalAugmented.Matrix m n) :
    (allCharges D B).Nodup := by
  apply List.pairwise_flatMap.mpr
  refine ⟨fun q hq => fixedCharge_nodup D B q,?_⟩
  have hk := grid_nodup (List.finRange 3) (List.finRange s) (finRange_nodup 3) (finRange_nodup s)
  apply hk.imp
  intro q z hne p hp w hw he
  exact hne (support_key_unique D q z p (fixedCharge_signature D B q p hp).1
    (fixedCharge_signature D B z p (he ▸ hw)).1)

theorem nodup_subset_length {α : Type} [DecidableEq α] (xs ys : List α)
    (hx : xs.Nodup) (hy : ys.Nodup) (hsub : ∀ x∈xs, x∈ys) : xs.length≤ys.length := by
  have hp : xs.Perm (ys.filter (fun x => decide (x∈xs))) := by
    apply List.perm_iff_count.mpr
    intro x
    have hyf : (ys.filter (fun x => decide (x∈xs))).Nodup := List.Pairwise.filter _ hy
    rw [hx.count,hyf.count]
    have hm : x∈xs ↔ x∈ys.filter (fun x => decide (x∈xs)) := by
      simp only [List.mem_filter,decide_eq_true_eq]
      exact ⟨fun h => ⟨hsub x h,h⟩,fun h => h.2⟩
    simp only [hm]
  have hlen := hp.length_eq
  have hfilter := List.length_filter_le (fun x => decide (x∈xs)) ys
  omega

theorem charge_at_most_fixed (D : Data m n s) (B : OriginalAugmented.Matrix m n) :
    (allCharges D B).length≤fixedTypedCount D B := by
  apply nodup_subset_length _ _ (allCharges_nodup D B)
    (List.Pairwise.filter _ (occupied_cells_nodup m n B))
  intro p hp
  obtain ⟨q,hq,hp⟩ := List.mem_flatMap.mp hp
  have h := fixedCharge_signature D B q p hp
  apply List.mem_filter.mpr
  refine ⟨(occupied_cells_mem m n B p).mpr h.2,?_⟩
  rcases h.1 with ⟨ht,_⟩ | ⟨ht,_⟩ <;> simp [ht]

theorem keys_length (s : Nat) : (keys s).length=3*s := by
  unfold keys grid
  rw [flatMap_length_nsum]
  simp only [List.length_map,List.length_finRange,nsum_const]

/-- The exact variable-fiber estimate charges each fixed cell at most once. -/
theorem variable_fiber_count (D : Data m n s) (B : OriginalAugmented.Matrix m n) :
    3*s*minTypeCount D≤(pairs D B).length+fixedTypedCount D B := by
  have h := nsum_le (keys s) (fun _ => minTypeCount D)
    (fun q => (matching D B q).length+(fixedCharge D B q).length)
    (fun q _ => matching_charge_bound D B q)
  rw [nsum_const,keys_length,nsum_add] at h
  have hp := flatMap_length_nsum (keys s) (matching D B)
  have hf := flatMap_length_nsum (keys s) (fixedCharge D B)
  change (pairs D B).length=_ at hp
  change (allCharges D B).length=_ at hf
  rw [← hp,← hf] at h
  have hb := charge_at_most_fixed D B
  omega

theorem fixedTyped_le_fixedCount (D : Data m n s) (B : OriginalAugmented.Matrix m n) :
    fixedTypedCount D B≤fixedCount B := List.length_filter_le _ _

theorem row_partition_general (D : Data m n s) (rs : List (Fin m)) :
    (rs.filter (fun r => decide (D.rowType r=some 0))).length+
    (rs.filter (fun r => decide (D.rowType r=some 1))).length+
    (rs.filter (fun r => decide (D.rowType r=some 2))).length+
    (rs.filter (fun r => (D.rowType r).isNone)).length=rs.length := by
  induction rs with
  | nil => rfl
  | cons r rs ih =>
    cases hr : D.rowType r with
    | none => simp [hr] at *; omega
    | some k =>
      rcases kind_cases k with rfl | rfl | rfl <;> simp [hr] at * <;> omega

theorem row_partition (D : Data m n s) :
    typeCount D 0+typeCount D 1+typeCount D 2+bareCount D=m := by
  simpa only [typeCount,rowList,bareCount,List.length_finRange] using row_partition_general D (List.finRange m)

theorem type_range_count (D : Data m n s)
    (hrange : ∀ a b, typeCount D a≤typeCount D b+5) :
    m-bareCount D≤3*minTypeCount D+10 := by
  have h0 := hrange 0 1
  have h1 := hrange 0 2
  have h2 := hrange 1 0
  have h3 := hrange 1 2
  have h4 := hrange 2 0
  have h5 := hrange 2 1
  have hp := row_partition D
  unfold minTypeCount
  omega

/-- The manuscript's 10s correction for three type counts of range at most five. -/
theorem balanced_variable_fiber_count (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hrange : ∀ a b, typeCount D a≤typeCount D b+5) :
    s*(m-bareCount D)≤(pairs D B).length+fixedTypedCount D B+10*s := by
  have h := Nat.mul_le_mul_left s (type_range_count D hrange)
  have hc := variable_fiber_count D B
  have he : s*(3*minTypeCount D+10)=3*s*minTypeCount D+10*s := by grind
  rw [he] at h
  omega

#print axioms matching_count_exact
#print axioms allCharges_nodup
#print axioms charge_at_most_fixed
#print axioms variable_fiber_count
#print axioms row_partition
#print axioms type_range_count
#print axioms balanced_variable_fiber_count
end ConstructionFrame


==> anc/lean/extended-lean-companion/universal-third/source/FrameCover.lean <==
import FrameGeometry

namespace ConstructionFrame
open OriginalAugmented PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel

variable {m n s : Nat}

theorem flatten_append {α : Type} (xs ys : List (α × α)) :
    flattenPairs (xs++ys)=flattenPairs xs++flattenPairs ys := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [flattenPairs,ih]

theorem flatten_flatMap {α β : Type} (xs : List α) (f : α → List (β × β)) :
    flattenPairs (xs.flatMap f)=xs.flatMap (fun x => flattenPairs (f x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [flatten_append,ih]

theorem flatten_zip_mem {α : Type} (xs ys : List α) (p : α)
    (hp : p∈flattenPairs (xs.zip ys)) : p∈xs ∨ p∈ys := by
  obtain ⟨q,hq,he⟩ := (flatten_mem _ _).mp hp
  have h := List.of_mem_zip hq
  rcases he with rfl | rfl
  · exact Or.inl h.1
  · exact Or.inr h.2

theorem flatten_zip_nodup {α : Type} (xs ys : List α) (hx : xs.Nodup) (hy : ys.Nodup)
    (hd : ∀ x∈xs, ∀ y∈ys, x≠y) : (flattenPairs (xs.zip ys)).Nodup := by
  induction xs generalizing ys with
  | nil => simp [flattenPairs]
  | cons x xs ih =>
    cases ys with
    | nil => simp [flattenPairs]
    | cons y ys =>
      obtain ⟨hxn,hxt⟩ := List.nodup_cons.mp hx
      obtain ⟨hyn,hyt⟩ := List.nodup_cons.mp hy
      have ht := ih ys hxt hyt (fun a ha b hb => hd a (by simp [ha]) b (by simp [hb]))
      have hxy : x≠y := hd x (by simp) y (by simp)
      have hxnot : x∉flattenPairs (xs.zip ys) := by
        intro h
        rcases flatten_zip_mem xs ys x h with hh | hh
        · exact hxn hh
        · exact hd x (by simp) x (by simp [hh]) rfl
      have hynot : y∉flattenPairs (xs.zip ys) := by
        intro h
        rcases flatten_zip_mem xs ys y h with hh | hh
        · exact hd y (by simp [hh]) y (by simp) rfl
        · exact hyn hh
      change (x::y::flattenPairs (xs.zip ys)).Nodup
      simp only [List.nodup_cons,List.mem_cons,not_or]
      exact ⟨⟨hxy,hxnot⟩,hynot,ht⟩

theorem fiberCells_nodup (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) : (fiberCells D B a b i).Nodup := by
  have h := List.Pairwise.filter (fun r => !(B r (D.oldCol (b,i))))
    (List.Pairwise.filter (fun r => decide (D.rowType r=some a)) (finRange_nodup m))
  apply List.pairwise_map.mpr
  exact h.imp (fun hne he => hne (congrArg Prod.fst he))

theorem matching_nodup (D : Data m n s) (B : OriginalAugmented.Matrix m n) (q : Fin 3 × Fin s) :
    (flattenPairs (matching D B q)).Nodup := by
  apply flatten_zip_nodup _ _ (fiberCells_nodup D B _ _ _) (fiberCells_nodup D B _ _ _)
  intro p hp z hz he
  have h1 := (fiberCells_mem D B _ _ _ p).mp hp
  have h2 := (fiberCells_mem D B _ _ _ z).mp hz
  have hr := congrArg (fun c : Cell (Fin m) (Fin n) => D.rowType c.1) he
  dsimp only at hr
  rw [h1.1,h2.1] at hr
  have ht := Option.some.inj hr
  have hlt := lo_lt_hi q.1
  omega

theorem matching_endpoint_signature (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (q : Fin 3 × Fin s) (p : Cell (Fin m) (Fin n))
    (hp : p∈flattenPairs (matching D B q)) :
    (D.rowType p.1=some (lo q.1) ∧ p.2=D.oldCol (hi q.1,q.2)) ∨
    (D.rowType p.1=some (hi q.1) ∧ p.2=D.oldCol (lo q.1,D.sigma q.2)) := by
  obtain ⟨z,hz,he⟩ := (flatten_mem _ _).mp hp
  have hs := matching_spec D B q z hz
  rcases he with rfl | rfl
  · exact Or.inl ⟨hs.1.1,hs.1.2.1⟩
  · exact Or.inr ⟨hs.2.1,hs.2.2.1⟩

/-- The type, color, and index label identify their reciprocal fiber pair. -/
theorem support_key_unique (D : Data m n s) (q z : Fin 3 × Fin s) (p : Cell (Fin m) (Fin n))
    (hq : (D.rowType p.1=some (lo q.1) ∧ p.2=D.oldCol (hi q.1,q.2)) ∨
      (D.rowType p.1=some (hi q.1) ∧ p.2=D.oldCol (lo q.1,D.sigma q.2)))
    (hz : (D.rowType p.1=some (lo z.1) ∧ p.2=D.oldCol (hi z.1,z.2)) ∨
      (D.rowType p.1=some (hi z.1) ∧ p.2=D.oldCol (lo z.1,D.sigma z.2))) : q=z := by
  have hltq := lo_lt_hi q.1
  have hltz := lo_lt_hi z.1
  rcases hq with ⟨ha,hc⟩ | ⟨ha,hc⟩ <;>
    rcases hz with ⟨hb,hd⟩ | ⟨hb,hd⟩
  · have ht := Option.some.inj (ha.symm.trans hb)
    have hcol := D.oldCol_injective _ _ (hc.symm.trans hd)
    have hidx := congrArg Prod.snd hcol
    dsimp only at hidx
    exact Prod.ext (kind_injective _ _ ht (congrArg Prod.fst hcol)) hidx
  · have ht := Option.some.inj (ha.symm.trans hb)
    have hcol := D.oldCol_injective _ _ (hc.symm.trans hd)
    have ht' := congrArg Prod.fst hcol
    dsimp only at ht'
    omega
  · have ht := Option.some.inj (ha.symm.trans hb)
    have hcol := D.oldCol_injective _ _ (hc.symm.trans hd)
    have ht' := congrArg Prod.fst hcol
    dsimp only at ht'
    omega
  · have ht := Option.some.inj (ha.symm.trans hb)
    have hcol := D.oldCol_injective _ _ (hc.symm.trans hd)
    exact Prod.ext (kind_injective _ _ (congrArg Prod.fst hcol) ht)
      (D.sigma_injective _ _ (congrArg Prod.snd hcol))

/-- A cell belongs to at most one reciprocal fiber pair. Rows may be reused. -/
theorem endpoint_key_unique (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (q z : Fin 3 × Fin s) (p : Cell (Fin m) (Fin n))
    (hq : p∈flattenPairs (matching D B q)) (hz : p∈flattenPairs (matching D B z)) : q=z := by
  exact support_key_unique D q z p (matching_endpoint_signature D B q p hq)
    (matching_endpoint_signature D B z p hz)

theorem constructed_nodup (D : Data m n s) (B : OriginalAugmented.Matrix m n) :
    (flattenPairs (pairs D B)).Nodup := by
  rw [pairs,flatten_flatMap]
  apply List.pairwise_flatMap.mpr
  refine ⟨fun q hq => matching_nodup D B q,?_⟩
  have hk := grid_nodup (List.finRange 3) (List.finRange s) (finRange_nodup 3) (finRange_nodup s)
  apply hk.imp
  intro q z hne p hp w hw he
  apply hne
  exact endpoint_key_unique D B q z p hp (he ▸ hw)

theorem constructed_cover (D : Data m n s) (B : OriginalAugmented.Matrix m n) :
    (cells (List.finRange m) (List.finRange n) (selected D B)).Perm (flattenPairs (pairs D B)) := by
  apply List.perm_iff_count.mpr
  intro p
  rw [(occupied_cells_nodup m n (selected D B)).count,(constructed_nodup D B).count]
  simp only [occupied_cells_mem,selected_mem]

theorem construction_admissible (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hC4 : EvenParity.C4Free B) (hB : BaseSupports D B) :
    Admissible B (selected D B) (pairs D B) := by
  refine ⟨hC4,?_,constructed_cover D B,constructed_C2 D B hB,constructed_C3 D B hB⟩
  intro r c hb
  cases ha : selected D B r c with
  | false => rfl
  | true =>
    obtain ⟨_,_,_,_,_,_,hf⟩ := selected_support D B r c ha
    rw [hb] at hf
    cases hf

#print axioms endpoint_key_unique
#print axioms constructed_nodup
#print axioms constructed_cover
#print axioms construction_admissible
end ConstructionFrame


==> anc/lean/extended-lean-companion/universal-third/source/FrameCyclic.lean <==
import FrameFiniteBound

namespace ConstructionFrame

/-- A cyclic shift, written without a nonzero-modulus convention at s=0. -/
def cyclicShift (s g : Nat) (hg : g≤s) (i : Fin s) : Fin s :=
  ⟨if i.val+g<s then i.val+g else i.val+g-s,by
    split <;> have hi := i.isLt <;> omega⟩

theorem cyclicShift_injective (s g : Nat) (hg : g≤s) :
    ∀ i j, cyclicShift s g hg i=cyclicShift s g hg j → i=j := by
  intro i j he
  have hv := congrArg Fin.val he
  have hi := i.isLt
  have hj := j.isLt
  apply Fin.ext
  dsimp [cyclicShift] at hv
  split at hv <;> split at hv <;> omega

theorem cyclicShift_surjective (s g : Nat) (hg : g≤s) :
    ∀ j, ∃ i, cyclicShift s g hg i=j := by
  intro j
  have hj := j.isLt
  by_cases hgj : g≤j.val
  · let i : Fin s := ⟨j.val-g,by omega⟩
    refine ⟨i,?_⟩
    apply Fin.ext
    dsimp [cyclicShift,i]
    split <;> omega
  · let i : Fin s := ⟨j.val+s-g,by omega⟩
    refine ⟨i,?_⟩
    apply Fin.ext
    dsimp [cyclicShift,i]
    split <;> omega

/-- Every group lies in a consecutive interval of at most g indices.
Shifting by g sends each index to a different group when 2g<=s. -/
theorem cyclicShift_outside_groups (s g : Nat) (hhalf : 2*g≤s)
    (group : Fin s → Nat) (start : Nat → Nat)
    (hinterval : ∀ i, start (group i)≤i.val ∧ i.val<start (group i)+g) :
    ∀ i, group (cyclicShift s g (by omega) i)≠group i := by
  intro i he
  have hi := i.isLt
  have hb1 := hinterval i
  have hb2 := hinterval (cyclicShift s g (by omega) i)
  rw [he] at hb2
  dsimp [cyclicShift] at hb2
  split at hb2 <;> omega

/-- The supplied-permutation hypothesis is discharged by the consecutive-group
cyclic construction. Empty index sets are allowed. -/
def dataOfConsecutive {m n s : Nat}
    (oldCol : Fin 3 × Fin s → Fin n)
    (hinj : ∀ x y, oldCol x=oldCol y → x=y)
    (rowType : Fin m → Option (Fin 3))
    (group : Fin s → Nat) (start : Nat → Nat)
    (g : Nat) (hhalf : 2*g≤s)
    (hinterval : ∀ i, start (group i)≤i.val ∧ i.val<start (group i)+g) : Data m n s where
  oldCol := oldCol
  oldCol_injective := hinj
  rowType := rowType
  group := group
  sigma := cyclicShift s g (by omega)
  sigma_injective := cyclicShift_injective s g (by omega)
  sigma_surjective := cyclicShift_surjective s g (by omega)
  sigma_outside := cyclicShift_outside_groups s g hhalf group start hinterval

/-- Complete finite construction with the permutation built from consecutive
index groups; no admissibility, count, or permutation-existence premise. -/
theorem consecutive_frame_augmentation {m n s : Nat}
    (oldCol : Fin 3 × Fin s → Fin n)
    (hinj : ∀ x y, oldCol x=oldCol y → x=y)
    (rowType : Fin m → Option (Fin 3))
    (group : Fin s → Nat) (start : Nat → Nat)
    (g : Nat) (hhalf : 2*g≤s)
    (hinterval : ∀ i, start (group i)≤i.val ∧ i.val<start (group i)+g)
    (B : OriginalAugmented.Matrix m n) (hC4 : EvenParity.C4Free B)
    (hmn : n≤m) (hsize : n*n≤24*m) (t : Nat) (hn : n=3*s+t) (ht : t<60) :
    let D := dataOfConsecutive oldCol hinj rowType group start g hhalf hinterval
    BaseSupports D B →
    (∀ a b, typeCount D a≤typeCount D b+5) →
    OriginalAugmented.Admissible B (selected D B) (pairs D B) ∧
    3*s*minTypeCount D≤(pairs D B).length+fixedTypedCount D B ∧
    s*(m-bareCount D)≤(pairs D B).length+fixedTypedCount D B+10*s ∧
    m*n≤3*(pairs D B).length+n*bareCount D+108*m := by
  intro D hB hrange
  exact finite_frame_augmentation D B hC4 hB hrange hmn hsize t hn ht

#print axioms cyclicShift_injective
#print axioms cyclicShift_surjective
#print axioms cyclicShift_outside_groups
#print axioms consecutive_frame_augmentation
end ConstructionFrame


==> anc/lean/extended-lean-companion/universal-third/source/FrameData.lean <==
import OriginalModel

namespace ConstructionFrame
open OriginalAugmented PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel

structure Data (m n s : Nat) where
  oldCol : Fin 3 × Fin s → Fin n
  oldCol_injective : ∀ x y, oldCol x=oldCol y → x=y
  rowType : Fin m → Option (Fin 3)
  group : Fin s → Nat
  sigma : Fin s → Fin s
  sigma_injective : ∀ i j, sigma i=sigma j → i=j
  sigma_surjective : ∀ j, ∃ i, sigma i=j
  sigma_outside : ∀ i, group (sigma i)≠group i

structure BaseSupports {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n) : Prop where
  typed : ∀ r k, D.rowType r=some k → ∀ c, B r c=true →
    ∃ a i, c=D.oldCol (a,i) ∧ a≠k
  bare : ∀ r, D.rowType r=none → ∀ a b i j,
    B r (D.oldCol (a,i))=true → B r (D.oldCol (b,j))=true → D.group i=D.group j

def lo (k : Fin 3) : Fin 3 := if k=2 then 1 else 0
def hi (k : Fin 3) : Fin 3 := if k=0 then 1 else 2

theorem kind_cases (k : Fin 3) : k=0 ∨ k=1 ∨ k=2 := by omega

theorem lo_lt_hi (k : Fin 3) : lo k<hi k := by
  rcases kind_cases k with rfl | rfl | rfl <;> decide

theorem kind_injective (k l : Fin 3) (ha : lo k=lo l) (hb : hi k=hi l) : k=l := by
  rcases kind_cases k with rfl | rfl | rfl <;>
    rcases kind_cases l with rfl | rfl | rfl <;> simp_all [lo,hi]

def rowList {m n s : Nat} (D : Data m n s) (a : Fin 3) : List (Fin m) :=
  (List.finRange m).filter (fun r => decide (D.rowType r=some a))

def fiberRows {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) : List (Fin m) :=
  (rowList D a).filter (fun r => !(B r (D.oldCol (b,i))))

def fiberCells {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) : List (Cell (Fin m) (Fin n)) :=
  (fiberRows D B a b i).map (fun r => (r,D.oldCol (b,i)))

def keys (s : Nat) : List (Fin 3 × Fin s) := grid (List.finRange 3) (List.finRange s)

def matching {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (q : Fin 3 × Fin s) : List (Pair m n) :=
  (fiberCells D B (lo q.1) (hi q.1) q.2).zip
    (fiberCells D B (hi q.1) (lo q.1) (D.sigma q.2))

def pairs {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n) : List (Pair m n) :=
  (keys s).flatMap (matching D B)

def selected {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n) : OriginalAugmented.Matrix m n :=
  fun r c => decide ((r,c)∈flattenPairs (pairs D B))

theorem rowList_mem {m n s : Nat} (D : Data m n s) (a : Fin 3) (r : Fin m) :
    r∈rowList D a ↔ D.rowType r=some a := by simp [rowList,finRange_mem]

theorem fiberRows_mem {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) (r : Fin m) :
    r∈fiberRows D B a b i ↔ D.rowType r=some a ∧ B r (D.oldCol (b,i))=false := by
  simp [fiberRows,rowList_mem]

theorem fiberCells_mem {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) (p : Cell (Fin m) (Fin n)) :
    p∈fiberCells D B a b i ↔
      D.rowType p.1=some a ∧ p.2=D.oldCol (b,i) ∧ B p.1 p.2=false := by
  constructor
  · intro hp
    obtain ⟨r,hr,he⟩ := List.mem_map.mp hp
    cases he
    have h := (fiberRows_mem D B a b i r).mp hr
    exact ⟨h.1,rfl,h.2⟩
  · rintro ⟨hr,hc,hB⟩
    apply List.mem_map.mpr
    refine ⟨p.1,(fiberRows_mem D B a b i p.1).mpr ⟨hr,?_⟩,?_⟩
    · simpa only [hc] using hB
    · exact Prod.ext rfl hc.symm

theorem matching_spec {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (q : Fin 3 × Fin s) (p : Pair m n) (hp : p∈matching D B q) :
    (D.rowType p.1.1=some (lo q.1) ∧ p.1.2=D.oldCol (hi q.1,q.2) ∧ B p.1.1 p.1.2=false) ∧
    (D.rowType p.2.1=some (hi q.1) ∧ p.2.2=D.oldCol (lo q.1,D.sigma q.2) ∧ B p.2.1 p.2.2=false) := by
  have h := List.of_mem_zip hp
  exact ⟨(fiberCells_mem D B _ _ _ _).mp h.1,(fiberCells_mem D B _ _ _ _).mp h.2⟩

theorem pairs_mem {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n) (p : Pair m n) :
    p∈pairs D B ↔ ∃ q, p∈matching D B q := by
  simp [pairs,keys,List.mem_flatMap,grid_mem,finRange_mem]

theorem flatten_mem {α : Type} (ps : List (α × α)) (x : α) :
    x∈flattenPairs ps ↔ ∃ p∈ps, x=p.1 ∨ x=p.2 := by
  induction ps with
  | nil => simp [flattenPairs]
  | cons p ps ih =>
    simp only [flattenPairs,List.mem_cons,ih]
    constructor
    · rintro (h | h | ⟨q,hq,hx⟩)
      · exact ⟨p,Or.inl rfl,Or.inl h⟩
      · exact ⟨p,Or.inl rfl,Or.inr h⟩
      · exact ⟨q,Or.inr hq,hx⟩
    · rintro ⟨q,hq,hx⟩
      rcases hq with rfl | hq
      · rcases hx with h | h
        · exact Or.inl h
        · exact Or.inr (Or.inl h)
      · exact Or.inr (Or.inr ⟨q,hq,hx⟩)

theorem selected_mem {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (r : Fin m) (c : Fin n) : selected D B r c=true ↔ (r,c)∈flattenPairs (pairs D B) := by
  simp [selected]

theorem selected_support {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (r : Fin m) (c : Fin n) (h : selected D B r c=true) :
    ∃ k a i, D.rowType r=some k ∧ c=D.oldCol (a,i) ∧ a≠k ∧ B r c=false := by
  obtain ⟨p,hp,hend⟩ := (flatten_mem _ _).mp ((selected_mem D B r c).mp h)
  obtain ⟨q,hq⟩ := (pairs_mem D B p).mp hp
  have hs := matching_spec D B q p hq
  have hneq : lo q.1≠hi q.1 := by have := lo_lt_hi q.1; omega
  rcases hend with he | he
  · have hr := congrArg Prod.fst he
    have hc := congrArg Prod.snd he
    dsimp only at hr hc
    exact ⟨lo q.1,hi q.1,q.2,by rw [hr]; exact hs.1.1,hc.trans hs.1.2.1,Ne.symm hneq,by simpa only [hr,hc] using hs.1.2.2⟩
  · have hr := congrArg Prod.fst he
    have hc := congrArg Prod.snd he
    dsimp only at hr hc
    exact ⟨hi q.1,lo q.1,D.sigma q.2,by rw [hr]; exact hs.2.1,hc.trans hs.2.2.1,hneq,by simpa only [hr,hc] using hs.2.2.2⟩

#print axioms matching_spec
#print axioms selected_support
end ConstructionFrame


==> anc/lean/extended-lean-companion/universal-third/source/FrameFiniteBound.lean <==
import FrameC4Count

namespace ConstructionFrame
open OriginalAugmented
variable {m n s : Nat}

theorem fixed_typed_thirteen (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hsize : n*n≤24*m) (hF : fixedCount B≤m+n*(n-1)/2) : fixedTypedCount D B≤13*m := by
  have htyped := fixedTyped_le_fixedCount D B
  have hmul := Nat.mul_le_mul_left n (Nat.sub_le n 1)
  have hdiv := Nat.div_mul_le_self (n*(n-1)) 2
  omega

/-- An explicit finite version of the paper's O(m+nL) augmentation bound. -/
theorem finite_frame_bound (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hrange : ∀ a b, typeCount D a≤typeCount D b+5)
    (hmn : n≤m) (hsize : n*n≤24*m) (t : Nat) (hn : n=3*s+t) (ht : t<60)
    (hF : fixedCount B≤m+n*(n-1)/2) :
    m*n≤3*(pairs D B).length+n*bareCount D+108*m := by
  have hcount := balanced_variable_fiber_count D B hrange
  have hfixed := fixed_typed_thirteen D B hsize hF
  have hrows := row_partition D
  have hL : bareCount D≤m := by omega
  have hs : 3*s≤n := by omega
  have hmul := Nat.mul_le_mul_left 3 hcount
  have hfixed3 := Nat.mul_le_mul_left 3 hfixed
  have herror : 30*s≤10*m := by omega
  have htail := Nat.mul_le_mul_left m (show t≤59 by omega)
  have hLmul := Nat.mul_le_mul_right (bareCount D) hs
  have he : m*n=3*(s*(m-bareCount D))+3*s*bareCount D+m*t := by
    have hl := Nat.sub_add_cancel hL
    grind
  rw [he]
  grind

/-- Concrete admissibility and finite count of the constructed augmentation. -/
theorem finite_frame_augmentation (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hC4 : EvenParity.C4Free B) (hB : BaseSupports D B)
    (hrange : ∀ a b, typeCount D a≤typeCount D b+5)
    (hmn : n≤m) (hsize : n*n≤24*m) (t : Nat) (hn : n=3*s+t) (ht : t<60) :
    Admissible B (selected D B) (pairs D B) ∧
    3*s*minTypeCount D≤(pairs D B).length+fixedTypedCount D B ∧
    s*(m-bareCount D)≤(pairs D B).length+fixedTypedCount D B+10*s ∧
    m*n≤3*(pairs D B).length+n*bareCount D+108*m := by
  exact ⟨construction_admissible D B hC4 hB,variable_fiber_count D B,
    balanced_variable_fiber_count D B hrange,finite_frame_bound D B hrange hmn hsize t hn ht (C4_fixed_count_cap B hC4)⟩

#print axioms fixed_typed_thirteen
#print axioms finite_frame_bound
#print axioms finite_frame_augmentation
end ConstructionFrame


==> anc/lean/extended-lean-companion/universal-third/source/FrameGeometry.lean <==
import FrameData

namespace ConstructionFrame
open OriginalAugmented PairedPivotCore

variable {m n s : Nat}

theorem full_typed_support (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : BaseSupports D B) (r : Fin m) (k : Fin 3) (hr : D.rowType r=some k)
    (c : Fin n) (hc : full B (selected D B) r c=true) :
    ∃ a i, c=D.oldCol (a,i) ∧ a≠k := by
  rcases (full_iff B (selected D B) r c).mp hc with hb | ha
  · exact hB.typed r k hr c hb
  · obtain ⟨l,a,i,hl,hc,hne,_⟩ := selected_support D B r c ha
    have he : l=k := by rw [hr] at hl; exact Option.some.inj hl.symm
    exact ⟨a,i,hc,he ▸ hne⟩

theorem full_color_ne_type (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : BaseSupports D B) (r : Fin m) (k a : Fin 3) (i : Fin s)
    (hr : D.rowType r=some k) (hc : full B (selected D B) r (D.oldCol (a,i))=true) : a≠k := by
  obtain ⟨b,j,he,hne⟩ := full_typed_support D B hB r k hr _ hc
  have hec : a=b := congrArg Prod.fst (D.oldCol_injective _ _ he)
  rw [hec]
  exact hne

theorem full_bare_is_base (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (r : Fin m) (hr : D.rowType r=none) (c : Fin n)
    (hc : full B (selected D B) r c=true) : B r c=true := by
  rcases (full_iff B (selected D B) r c).mp hc with hb | ha
  · exact hb
  · obtain ⟨k,a,i,hk,_⟩ := selected_support D B r c ha
    rw [hr] at hk
    cases hk

theorem third_color_unique (a b c d : Fin 3) (hab : a≠b)
    (hca : c≠a) (hcb : c≠b) (hda : d≠a) (hdb : d≠b) : c=d := by omega

theorem constructed_cross_empty (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : BaseSupports D B) (q : Fin 3 × Fin s) (p : Pair m n)
    (hp : p∈matching D B q) :
    ¬full B (selected D B) p.1.1 p.2.2=true ∧
    ¬full B (selected D B) p.2.1 p.1.2=true := by
  have hs := matching_spec D B q p hp
  constructor
  · intro h
    rw [hs.2.2.1] at h
    exact full_color_ne_type D B hB _ _ _ _ hs.1.1 h rfl
  · intro h
    rw [hs.1.2.1] at h
    exact full_color_ne_type D B hB _ _ _ _ hs.2.1 h rfl

/-- The literal full-occupancy obstruction uses colors for typed rows and
separate index groups for bare rows. -/
theorem constructed_no_five (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : BaseSupports D B) (q : Fin 3 × Fin s) (p : Pair m n)
    (hp : p∈matching D B q) (x : Fin m) (y : Fin n) :
    ¬Five (fun r c => full B (selected D B) r c=true) p.1 p.2 (x,y) := by
  rintro ⟨hxy,hx1,hx2,h1y,h2y⟩
  have hs := matching_spec D B q p hp
  have hab : lo q.1≠hi q.1 := by have := lo_lt_hi q.1; omega
  obtain ⟨a,i,hy,ha⟩ := full_typed_support D B hB p.1.1 (lo q.1) hs.1.1 y h1y
  rw [hy] at h2y hxy
  have hb := full_color_ne_type D B hB p.2.1 (hi q.1) a i hs.2.1 h2y
  rw [hs.1.2.1] at hx1
  rw [hs.2.2.1] at hx2
  cases hx : D.rowType x with
  | none =>
    have hf1 := full_bare_is_base D B x hx _ hx1
    have hf2 := full_bare_is_base D B x hx _ hx2
    have hgroup := hB.bare x hx _ _ _ _ hf1 hf2
    exact D.sigma_outside q.2 hgroup.symm
  | some k =>
    have hk1 := full_color_ne_type D B hB x k (hi q.1) q.2 hx hx1
    have hk2 := full_color_ne_type D B hB x k (lo q.1) (D.sigma q.2) hx hx2
    have hak := third_color_unique (lo q.1) (hi q.1) a k hab ha hb
      (Ne.symm hk2) (Ne.symm hk1)
    exact full_color_ne_type D B hB x k a i hx hxy hak

theorem constructed_C3 (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : BaseSupports D B) (p : Pair m n) (hp : p∈pairs D B) :
    OriginalC3 (fun r c => full B (selected D B) r c=true) p.1 p.2 := by
  obtain ⟨q,hq⟩ := (pairs_mem D B p).mp hp
  intro x y _ _ _ _
  exact constructed_no_five D B hB q p hq x y

theorem constructed_C2 (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : BaseSupports D B) (p : Pair m n) (hp : p∈pairs D B) :
    OriginalC2 (full B (selected D B)) p := by
  obtain ⟨q,hq⟩ := (pairs_mem D B p).mp hp
  intro _ _ h
  exact (constructed_cross_empty D B hB q p hq).1 h.1

#print axioms full_typed_support
#print axioms constructed_no_five
#print axioms constructed_C3
#print axioms constructed_C2
end ConstructionFrame


==> anc/lean/extended-lean-companion/universal-third/source/GridModel.lean <==
import StableDensity

/-! Model checks: the final pairing-cover assumption is literal S coverage. -/

namespace GridModel

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry StableDensity

universe u v

theorem finRange_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n := by
  exact List.mem_ofFn.mpr ⟨i, rfl⟩

theorem finRange_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i=j at hv
  omega

theorem grid_mem {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (p : Cell Row Col) :
    p ∈ grid rows cols ↔ p.1 ∈ rows ∧ p.2 ∈ cols := by
  constructor
  · intro h
    obtain ⟨r, hr, hm⟩ := List.mem_flatMap.mp h
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hm
    cases he
    exact ⟨hr, hc⟩
  · rintro ⟨hr, hc⟩
    exact List.mem_flatMap.mpr ⟨p.1, hr,
      List.mem_map.mpr ⟨p.2, hc, Prod.eta p⟩⟩

theorem row_map_nodup {Row : Type u} {Col : Type v}
    (r : Row) (cols : List Col) (hc : cols.Nodup) :
    (cols.map (fun c => (r,c))).Nodup := by
  apply List.pairwise_map.mpr
  exact hc.imp (fun h he => h (congrArg Prod.snd he))

theorem grid_nodup {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (hr : rows.Nodup) (hc : cols.Nodup) :
    (grid rows cols).Nodup := by
  induction rows with
  | nil => exact List.Pairwise.nil
  | cons r rs ih =>
    obtain ⟨hn, ht⟩ := List.nodup_cons.mp hr
    change (cols.map (fun c => (r,c)) ++ grid rs cols).Nodup
    apply List.pairwise_append.mpr
    refine ⟨row_map_nodup r cols hc, ih ht, ?_⟩
    intro a ha b hb he
    obtain ⟨c, hc', hca⟩ := List.mem_map.mp ha
    have hb' := (grid_mem rs cols b).mp hb
    have hf : r=b.1 := by
      have h₁ := congrArg Prod.fst hca
      have h₂ := congrArg Prod.fst he
      exact h₁.trans h₂
    exact hn (hf ▸ hb'.1)

theorem occupied_cells_nodup (m n : Nat) (A : Fin m → Fin n → Bool) :
    (cells (List.finRange m) (List.finRange n) A).Nodup := by
  exact List.Pairwise.filter _
    (grid_nodup _ _ (finRange_nodup m) (finRange_nodup n))

theorem occupied_cells_mem (m n : Nat) (A : Fin m → Fin n → Bool)
    (p : Cell (Fin m) (Fin n)) :
    p ∈ cells (List.finRange m) (List.finRange n) A ↔ A p.1 p.2=true := by
  constructor
  · intro h
    exact (List.mem_filter.mp h).2
  · intro h
    apply List.mem_filter.mpr
    exact ⟨(grid_mem _ _ p).mpr ⟨finRange_mem p.1, finRange_mem p.2⟩, h⟩

theorem cover_has_no_reuse (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs)) :
    (flattenPairs pairs).Nodup := by
  exact cover.nodup (occupied_cells_nodup m n A)

theorem endpoints_in_flatten {α : Type u} (pairs : List (α × α)) (p : α × α)
    (hp : p ∈ pairs) : p.1 ∈ flattenPairs pairs ∧ p.2 ∈ flattenPairs pairs := by
  induction pairs with
  | nil => cases hp
  | cons q qs ih =>
    rcases List.mem_cons.mp hp with he | ht
    · cases he
      simp [flattenPairs]
    · have hh := ih ht
      exact ⟨List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.1),
        List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.2)⟩

theorem selected_endpoints_occupied (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    A p.1.1 p.1.2=true ∧ A p.2.1 p.2.2=true := by
  have hh := endpoints_in_flatten pairs p hp
  exact ⟨(occupied_cells_mem m n A p.1).mp (cover.mem_iff.mpr hh.1),
    (occupied_cells_mem m n A p.2).mp (cover.mem_iff.mpr hh.2)⟩

theorem stable_endpoints_are_ND (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs)
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    p.1.1≠p.2.1 ∧ p.1.2≠p.2.2 := by
  have ho := selected_endpoints_occupied m n A pairs cover p hp
  have hz := (hs p hp).2.1
  constructor
  · intro he
    apply hz
    simpa only [he] using ho.2
  · intro he
    apply hz
    simpa only [he] using ho.1

#print axioms finRange_mem
#print axioms finRange_nodup
#print axioms grid_mem
#print axioms grid_nodup
#print axioms occupied_cells_nodup
#print axioms occupied_cells_mem
#print axioms cover_has_no_reuse
#print axioms selected_endpoints_occupied
#print axioms stable_endpoints_are_ND

end GridModel


==> anc/lean/extended-lean-companion/universal-third/source/HeavyColumns.lean <==
import CyclicColoring
import MixingData

/-! Actual heavy-anchor removal and residue trimming before cyclic coloring. -/
namespace UniversalThird

open EvenParity GridModel

def heavyColumns (n S : Nat) (w : Fin n → Nat) : List (Fin n) :=
  (List.finRange n).filter (fun c => decide (S<3*w c))
def lightColumns (n S : Nat) (w : Fin n → Nat) : List (Fin n) :=
  (List.finRange n).filter (fun c => decide (3*w c≤S))
def retainedColumns (n S : Nat) (w : Fin n → Nat) : List (Fin n) :=
  (lightColumns n S w).drop ((lightColumns n S w).length%3)

theorem heavy_mem (n S : Nat) (w : Fin n → Nat) (c : Fin n) :
    c∈heavyColumns n S w ↔ S<3*w c := by simp [heavyColumns,finRange_mem]

theorem light_mem (n S : Nat) (w : Fin n → Nat) (c : Fin n) :
    c∈lightColumns n S w ↔ 3*w c≤S := by simp [lightColumns,finRange_mem]

theorem heavy_at_most_two (n S : Nat) (w : Fin n → Nat) (ht : fsum n w≤S) :
    (heavyColumns n S w).length≤2 := by
  have h := nsum_le (heavyColumns n S w) (fun _ => S+1) (fun c => 3*w c)
    (fun c hc => by dsimp only; have h := (heavy_mem n S w c).mp hc; omega)
  rw [nsum_const,ElementaryMixing.nsum_mul_left] at h
  have hs := ElementaryMixing.nsum_filter_le (List.finRange n) (fun c => decide (S<3*w c)) w
  change nsum (heavyColumns n S w) w≤fsum n w at hs
  by_cases hlen : (heavyColumns n S w).length≤2
  · exact hlen
  · have hh : 3≤(heavyColumns n S w).length := by omega
    have hm := Nat.mul_le_mul_right (S+1) hh
    omega

theorem heavy_light_length (n S : Nat) (w : Fin n → Nat) :
    (heavyColumns n S w).length+(lightColumns n S w).length=n := by
  have helper : ∀ xs : List (Fin n),
      (xs.filter (fun c => decide (S<3*w c))).length+
        (xs.filter (fun c => decide (3*w c≤S))).length=xs.length := by
    intro xs
    induction xs with
    | nil => rfl
    | cons c xs ih =>
      by_cases hc : S<3*w c
      · have hd : ¬3*w c≤S := by omega
        simp [hc,hd]
        omega
      · have hd : 3*w c≤S := by omega
        simp [hc,hd]
        omega
  simpa [heavyColumns,lightColumns] using helper (List.finRange n)

theorem nsum_drop_le {α : Type} (xs : List α) (w : α → Nat) (k : Nat) :
    nsum (xs.drop k) w≤nsum xs w := by
  have h := UnrestrictedUniform.nsum_append (xs.take k) (xs.drop k) w
  rw [List.take_append_drop] at h
  omega

theorem retained_properties (n S : Nat) (w : Fin n → Nat) (ht : fsum n w≤S) :
    (retainedColumns n S w).Nodup ∧ (retainedColumns n S w).length%3=0 ∧
    (retainedColumns n S w).length≤n ∧ n-(retainedColumns n S w).length≤4 ∧
    (∀ c∈retainedColumns n S w, 3*w c≤S) ∧ nsum (retainedColumns n S w) w≤S := by
  have hH := heavy_at_most_two n S w ht
  have hL := heavy_light_length n S w
  have hlen : (retainedColumns n S w).length=
      (lightColumns n S w).length-(lightColumns n S w).length%3 := by
    simp [retainedColumns]
  have hmem : ∀ c∈retainedColumns n S w, 3*w c≤S := by
    intro c hc
    exact (light_mem n S w c).mp (List.mem_of_mem_drop hc)
  have hsum := nsum_drop_le (lightColumns n S w) w ((lightColumns n S w).length%3)
  have hlight := ElementaryMixing.nsum_filter_le (List.finRange n) (fun c => decide (3*w c≤S)) w
  change nsum (lightColumns n S w) w≤fsum n w at hlight
  refine ⟨(List.Pairwise.filter _ (finRange_nodup n)).drop,?_,?_,?_,hmem,?_⟩
  · omega
  · omega
  · omega
  · exact Nat.le_trans hsum (Nat.le_trans hlight ht)

/-- Complete finite column-coloring component: remove at most four columns,
then construct three equally sized classes meeting the integer Hall cap. -/
theorem trimmed_balanced_coloring (n S : Nat) (w : Fin n → Nat) (ht : fsum n w≤S) :
    let K := retainedColumns n S w
    let T := colored K w
    K.length≤n ∧ n-K.length≤4 ∧ K.length%3=0 ∧
    (reunite T).Perm K ∧ (reunite T).Nodup ∧
    T.a.length=K.length/3 ∧ T.b.length=K.length/3 ∧ T.c.length=K.length/3 ∧
    9*nsum T.a w≤5*S ∧ 9*nsum T.b w≤5*S ∧ 9*nsum T.c w≤5*S := by
  have hp := retained_properties n S w ht
  have hc := balanced_coloring (retainedColumns n S w) w S hp.1 hp.2.2.2.2.1 hp.2.2.2.2.2 hp.2.1
  exact ⟨hp.2.2.1,hp.2.2.2.1,hp.2.1,hc⟩

#print axioms heavy_at_most_two
#print axioms heavy_light_length
#print axioms retained_properties
#print axioms trimmed_balanced_coloring
end UniversalThird


==> anc/lean/extended-lean-companion/universal-third/source/ListRatCounting.lean <==
import RationalSampling

namespace ListRatCounting

open FiniteRatSums RationalSampling PairedPivotCounting

universe u v

theorem sum_append {α : Type u} (xs ys : List α) (f : α → Rat) :
    sum (xs++ys) f=sum xs f+sum ys f := by
  induction xs with
  | nil => simp only [List.nil_append, sum]; grind
  | cons x xs ih => simp only [List.cons_append, sum]; rw [ih]; grind

theorem sum_map {α : Type u} {β : Type v} (xs : List α) (g : α → β) (f : β → Rat) :
    sum (xs.map g) f=sum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.map_cons, sum]; rw [ih]

theorem sum_flatMap {α : Type u} {β : Type v} (xs : List α) (g : α → List β)
    (f : β → Rat) : sum (xs.flatMap g) f=sum xs (fun x => sum (g x) f) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.flatMap_cons, sum]; rw [sum_append, ih]

theorem sum_filter {α : Type u} (xs : List α) (p : α → Bool) (f : α → Rat) :
    sum (xs.filter p) f=sum xs (fun x => ratBit (p x)*f x) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    cases hp : p x <;> simp [hp, sum, ratBit, ih] <;> grind

theorem count_as_sum {α : Type u} (xs : List α) (f : α → Bool) :
    sum xs (fun x => ratBit (f x))=(count f xs : Rat) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hb : ratBit (f x)=(bitNat (f x) : Rat) := by cases f x <;> rfl
    simp only [sum, count]
    rw [Rat.natCast_add, hb, ih]

theorem ratBit_range (b : Bool) : 0≤ratBit b ∧ ratBit b≤1 := by
  cases b <;> constructor <;> decide

theorem inv_nonneg_of_pos (d : Rat) (hd : 0<d) : 0≤d⁻¹ := by
  have hn : d≠0 := by grind
  have he := Rat.inv_mul_cancel d hn
  apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
  grind

#print axioms sum_append
#print axioms sum_map
#print axioms sum_flatMap
#print axioms sum_filter
#print axioms count_as_sum
#print axioms ratBit_range
#print axioms inv_nonneg_of_pos

end ListRatCounting


==> anc/lean/extended-lean-companion/universal-third/source/MajorityCounting.lean <==
import FiniteCounting

/-! Strict-majority counting for arbitrary pivot-list length. -/

namespace MajorityCounting

open PairedPivotCounting

universe u v

def ones : List Bool → Nat
  | [] => 0
  | b :: bs => bitNat b + ones bs

def majority (bs : List Bool) : Bool := decide (bs.length < 2*ones bs)

def DisjointBits : List Bool → List Bool → Prop
  | [], [] => True
  | x :: xs, y :: ys => ¬ (x = true ∧ y = true) ∧ DisjointBits xs ys
  | _, _ => False

theorem disjoint_ones_bound (xs ys : List Bool) (h : DisjointBits xs ys) :
    ones xs+ones ys ≤ xs.length := by
  induction xs generalizing ys with
  | nil =>
    cases ys with
    | nil => exact Nat.le_refl 0
    | cons y ys => exact False.elim h
  | cons x xs ih =>
    cases ys with
    | nil => exact False.elim h
    | cons y ys =>
      obtain ⟨hh, ht⟩ := h
      have h₁ := two_bits_le_one x y hh
      have h₂ := ih ys ht
      simp only [ones, List.length_cons]
      omega

theorem disjoint_majorities_impossible (xs ys : List Bool)
    (hlen : xs.length = ys.length) (h : DisjointBits xs ys) :
    ¬ (majority xs = true ∧ majority ys = true) := by
  rintro ⟨hx, hy⟩
  have h₁ : xs.length < 2*ones xs := of_decide_eq_true hx
  have h₂ : ys.length < 2*ones ys := of_decide_eq_true hy
  have h₃ := disjoint_ones_bound xs ys h
  omega

def bits {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a : C) : List Bool :=
  pivots.map (fun p => decide (R p a))

theorem bits_disjoint {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    DisjointBits (bits R pivots a) (bits R pivots b) := by
  induction pivots with
  | nil => trivial
  | cons p ps ih =>
    constructor
    · intro h
      exact hd p ⟨of_decide_eq_true h.1, of_decide_eq_true h.2⟩
    · exact ih

theorem majority_at_most_one {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (majority (bits R pivots a) = true ∧ majority (bits R pivots b) = true) := by
  apply disjoint_majorities_impossible
  · simp only [bits, List.length_map]
  · exact bits_disjoint R pivots a b hd

theorem majority_count_le_half {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)]
    (cells : List C) (pairs : List (C × C)) (cover : cells.Perm (flattenPairs pairs))
    (hd : ∀ ab ∈ pairs, ∀ p, ¬ (R p ab.1 ∧ R p ab.2))
    (pivots : List P) :
    2*count (fun a => majority (bits R pivots a)) cells ≤ cells.length := by
  let f := fun a => majority (bits R pivots a)
  have hp : ∀ ab ∈ pairs, ¬ (f ab.1 = true ∧ f ab.2 = true) := by
    intro ab hab
    exact majority_at_most_one R pivots ab.1 ab.2 (hd ab hab)
  have hc := paired_count_le f pairs hp
  have he := count_perm f cover
  have hl := cover.length_eq.trans (flatten_length pairs)
  change 2*count f cells ≤ cells.length
  omega

#print axioms disjoint_ones_bound
#print axioms disjoint_majorities_impossible
#print axioms bits_disjoint
#print axioms majority_at_most_one
#print axioms majority_count_le_half

end MajorityCounting


==> anc/lean/extended-lean-companion/universal-third/source/MatrixCounting.lean <==
import NatListSums

namespace EvenParity

def bit (b : Bool) : Nat := if b then 1 else 0

def C4Free {m n : Nat} (A : Fin m → Fin n → Bool) : Prop :=
  ∀ r s c d, r ≠ s → c ≠ d →
    ¬ (A r c = true ∧ A r d = true ∧ A s c = true ∧ A s d = true)

def degree {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Nat :=
  fsum n (fun c => bit (A r c))

def total {m n : Nat} (A : Fin m → Fin n → Bool) : Nat :=
  fsum m (degree A)

def common {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) : Nat :=
  fsum m (fun r => bit (A r c && A r d))

def leaveDegree {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum n (fun d => if d = c then 0 else if common A c d = 0 then 1 else 0)

def rowCover {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) (c : Fin n) : Nat :=
  if A r c then degree A r - 1 else 0

def columnCover {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum m (fun r => rowCover A r c)

theorem occupied_degree_pos {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) (h : A r c = true) : 0 < degree A r := by
  have hh := fsum_member_le n (fun d => bit (A r d)) c
  simpa [degree, bit, h] using hh

theorem common_le_one {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c d : Fin n) (hne : c ≠ d) : common A c d ≤ 1 := by
  classical
  by_cases hex : ∃ r, A r c = true ∧ A r d = true
  · obtain ⟨r, hrc, hrd⟩ := hex
    have hh : ∀ s, bit (A s c && A s d) ≤ if s = r then 1 else 0 := by
      intro s
      by_cases he : s = r
      · subst s; simp [bit, hrc, hrd]
      · have hn : ¬ (A s c = true ∧ A s d = true) := by
          intro hs
          exact hc4 s r c d he hne ⟨hs.1, hs.2, hrc, hrd⟩
        cases hsc : A s c <;> cases hsd : A s d <;> simp_all [bit]
    have hb := fsum_le m _ _ hh
    simpa only [common, fsum_single] using hb
  · have hh : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hn : ¬ (A r c = true ∧ A r d = true) := fun hr => hex ⟨r, hr⟩
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hh, fsum_const]
    omega

theorem offdiagonal_count (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else 1) = n - 1 := by
  have hh : fsum n (fun d => (if d = c then 0 else 1) + (if d = c then 1 else 0)) = n := by
    rw [fsum_congr n _ (fun _ => 1)]
    · simpa using fsum_const n 1
    · intro d; split <;> simp_all
  rw [fsum_add, fsum_single] at hh
  omega

theorem row_offdiagonal {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else bit (A r c && A r d)) = rowCover A r c := by
  cases hac : A r c with
  | false =>
    simp only [hac, Bool.false_and, bit, Bool.false_eq_true, ↓reduceIte, rowCover]
    have hz : ∀ d : Fin n, (if d = c then 0 else 0) = 0 := by intro d; split <;> rfl
    rw [fsum_congr n _ (fun _ => 0) hz, fsum_const]
    simp
  | true =>
    have he : ∀ d : Fin n,
        (if d = c then 0 else bit (A r c && A r d)) +
          (if d = c then 1 else 0) = bit (A r d) := by
      intro d
      by_cases hd : d = c
      · subst d; simp [hac, bit]
      · simp [hd, hac]
    have hs := fsum_congr n _ _ he
    rw [fsum_add, fsum_single] at hs
    change _ + 1 = degree A r at hs
    simp only [hac] at hs
    simp only [rowCover, hac, ↓reduceIte]
    omega

theorem cover_double_count_column {m n : Nat} (A : Fin m → Fin n → Bool)
    (c : Fin n) :
    fsum n (fun d => if d = c then 0 else common A c d) = columnCover A c := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else common A c d) =
        fsum m (fun r => if d = c then 0 else bit (A r c && A r d)) := by
    intro d
    by_cases hd : d = c
    · simp only [hd, ↓reduceIte, fsum_const, Nat.mul_zero]
    · simp only [hd, ↓reduceIte, common]
  rw [fsum_congr n _ _ hp, fsum_swap]
  exact fsum_congr m _ _ (fun r => row_offdiagonal A r c)

theorem leave_cover_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c : Fin n) :
    leaveDegree A c + columnCover A c = n - 1 := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) +
        (if d = c then 0 else common A c d) = (if d = c then 0 else 1) := by
    intro d
    by_cases hd : d = c
    · simp [hd]
    · have ht := common_le_one A hc4 c d (Ne.symm hd)
      simp only [hd, ↓reduceIte]
      split <;> omega
  have hs := fsum_congr n _ _ hp
  rw [fsum_add, cover_double_count_column, offdiagonal_count] at hs
  exact hs

theorem row_cover_total {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    fsum n (rowCover A r) = degree A r * (degree A r - 1) := by
  have hp : ∀ c : Fin n, rowCover A r c = bit (A r c) * (degree A r - 1) := by
    intro c; cases h : A r c <;> simp [rowCover, bit, h]
  rw [fsum_congr n _ _ hp, fsum_mul]
  rfl

theorem cover_double_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    fsum n (columnCover A) = fsum m (fun r => degree A r * (degree A r - 1)) := by
  unfold columnCover
  rw [fsum_swap]
  exact fsum_congr m _ _ (row_cover_total A)

theorem leave_double_count {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) :
    fsum n (leaveDegree A) + fsum m (fun r => degree A r * (degree A r - 1)) = n * (n - 1) := by
  have hs := fsum_congr n _ _ (leave_cover_identity A hc4)
  rw [fsum_add, cover_double_count, fsum_const] at hs
  exact hs

theorem nsum_bit_filter {α : Type} (xs : List α) (f : α → Bool) :
    nsum xs (fun x => bit (f x)) = (xs.filter f).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [ih]
    cases hx : f x <;> simp [bit, hx, Nat.add_comm]

theorem flatMap_length_nsum {α β : Type} (xs : List α) (f : α → List β) :
    (xs.flatMap f).length = nsum xs (fun x => (f x).length) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum, ih]

def occupiedCells {m n : Nat} (A : Fin m → Fin n → Bool) : List (Fin m × Fin n) :=
  (List.finRange m).flatMap (fun r =>
    ((List.finRange n).filter (A r)).map (fun c => (r,c)))

theorem degree_is_actual_row_count {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    degree A r = ((List.finRange n).filter (A r)).length := nsum_bit_filter _ _

theorem total_is_actual_cell_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    total A = (occupiedCells A).length := by
  unfold occupiedCells
  rw [flatMap_length_nsum]
  apply nsum_congr
  intro r _
  simpa only [List.length_map] using degree_is_actual_row_count A r

theorem occupiedCells_mem {m n : Nat} (A : Fin m → Fin n → Bool) (p : Fin m × Fin n) :
    p ∈ occupiedCells A ↔ A p.1 p.2 = true := by
  constructor
  · intro hp
    obtain ⟨r, _, hr⟩ := List.mem_flatMap.mp hp
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hr
    cases he
    exact (List.mem_filter.mp hc).2
  · intro hp
    exact List.mem_flatMap.mpr ⟨p.1, fin_mem p.1,
      List.mem_map.mpr ⟨p.2, List.mem_filter.mpr ⟨fin_mem p.2, hp⟩, Prod.eta p⟩⟩

theorem common_zero_iff {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    common A c d = 0 ↔ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  constructor
  · intro hz r hr
    have hh := fsum_member_le m (fun s => bit (A s c && A s d)) r
    change _ ≤ common A c d at hh
    simp [hr.1, hr.2, bit, hz] at hh
  · intro h
    have hp : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hr := h r
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hp, fsum_const]
    simp

def leaveNeighbors {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : List (Fin n) :=
  (List.finRange n).filter (fun d => decide (d ≠ c ∧ common A c d = 0))

theorem leaveNeighbors_mem {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    d ∈ leaveNeighbors A c ↔ d ≠ c ∧ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  simp [leaveNeighbors, List.mem_filter, fin_mem, common_zero_iff]

theorem leaveDegree_is_actual_leave_count {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) :
    leaveDegree A c = (leaveNeighbors A c).length := by
  unfold leaveDegree leaveNeighbors
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) =
        bit (decide (d ≠ c ∧ common A c d = 0)) := by
    intro d
    by_cases hd : d = c <;> by_cases hz : common A c d = 0 <;> simp [hd, hz, bit]
  rw [fsum_congr n _ _ hp]
  exact nsum_bit_filter _ _

#print axioms common_le_one
#print axioms leave_cover_identity
#print axioms leave_double_count
#print axioms degree_is_actual_row_count
#print axioms total_is_actual_cell_count
#print axioms occupiedCells_mem
#print axioms common_zero_iff
#print axioms leaveNeighbors_mem
#print axioms leaveDegree_is_actual_leave_count

end EvenParity


==> anc/lean/extended-lean-companion/universal-third/source/MatrixMoments.lean <==
import FiniteRatSums
import RationalMinorant

/-! Conditional analytic component. Its explicit sampling hypothesis is
discharged in StableDensity. This component alone is not a C3 theorem. -/

namespace PairedMatrixMoments

open FiniteRatSums PairedPivotAlgebra

universe u v
variable {Row : Type u} {Col : Type v}

def rowDegree (cols : List Col) (A : Row → Col → Rat) (r : Row) : Rat :=
  sum cols (A r)

def colDegree (rows : List Row) (A : Row → Col → Rat) (c : Col) : Rat :=
  sum rows (fun r => A r c)

def codegree (cols : List Col) (A : Row → Col → Rat) (r s : Row) : Rat :=
  sum cols (fun c => A r c * A s c)

def total (rows : List Row) (cols : List Col) (A : Row → Col → Rat) : Rat :=
  sum rows (rowDegree cols A)

theorem total_columns (rows : List Row) (cols : List Col) (A : Row → Col → Rat) :
    total rows cols A = sum cols (colDegree rows A) := by
  exact sum_swap rows cols A

theorem codegree_double_count (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat) :
    sum rows (fun r => sum rows (codegree cols A r)) =
      sum cols (fun c => (colDegree rows A c)^2) := by
  change (sum rows (fun r => sum rows (fun s =>
    sum cols (fun c => A r c*A s c)))) = _
  rw [sum_congr rows _ _ (fun r _ =>
    sum_swap rows cols (fun s c => A r c*A s c))]
  rw [sum_swap rows cols]
  apply sum_congr cols
  intro c hc
  rw [sum_congr rows _ _ (fun r _ =>
    sum_mul_left rows (A r c) (fun s => A s c))]
  rw [sum_mul_right]
  unfold colDegree
  grind

theorem row_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c)
    (r : Row) (hr : r ∈ rows) : 0 ≤ rowDegree cols A r := by
  exact sum_nonneg cols (A r) (hA r hr)

theorem total_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c) : 0 ≤ total rows cols A := by
  exact sum_nonneg rows (rowDegree cols A) (row_nonneg rows cols A hA)

theorem codegree_range (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r s : Row) (hr : r ∈ rows) (hs : s ∈ rows) :
    0 ≤ codegree cols A r s ∧ codegree cols A r s ≤ rowDegree cols A r := by
  constructor
  · exact sum_nonneg cols _ (fun c hc =>
      Rat.mul_nonneg (hA r hr c hc).1 (hA s hs c hc).1)
  · apply sum_le cols
    intro c hc
    have h := Rat.mul_le_mul_of_nonneg_left (hA s hs c hc).2 (hA r hr c hc).1
    grind

theorem ratio_range (a d : Rat) (ha : 0 ≤ a) (had : a ≤ d) (hd : 0 < d) :
    0 ≤ a/d ∧ a/d ≤ 1 := by
  have hn : d ≠ 0 := by grind
  have he := Rat.div_mul_cancel (a := a) hn
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind

theorem row_bound_from_sampling (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r : Row) (hr : r ∈ rows) (hd : 0 < rowDegree cols A r)
    (sampling : 2*rowDegree cols A r *
      sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
        ≤ total rows cols A) :
    3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
      ≤ total rows cols A := by
  have hp : ∀ s ∈ rows,
      3*codegree cols A r s-rowDegree cols A r ≤
        2*rowDegree cols A r*f (codegree cols A r s/rowDegree cols A r) := by
    intro s hs
    have ht := codegree_range rows cols A hA r s hr hs
    have hq := ratio_range _ _ ht.1 ht.2 hd
    have hf := finite_majority_minorant_twice _ hq.1 hq.2
    have hm := Rat.mul_le_mul_of_nonneg_left hf (Rat.le_of_lt hd)
    have hn : rowDegree cols A r ≠ 0 := by grind
    have he := Rat.div_mul_cancel (a := codegree cols A r s) hn
    grind
  have hh := sum_le rows _ _ hp
  rw [sum_sub, sum_mul_left, sum_const, sum_mul_left] at hh
  grind

/-- The sampling premise is explicit here and proved from C3 in StableDensity. -/
theorem conditional_density_from_sampling
    (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (sampling : ∀ r ∈ rows, 0 < rowDegree cols A r →
      2*rowDegree cols A r *
        sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
          ≤ total rows cols A) :
    3*total rows cols A ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  have hE := total_nonneg rows cols A (fun r hr c hc => (hA r hr c hc).1)
  have hr : ∀ r ∈ rows,
      3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
        ≤ total rows cols A := by
    intro r hmem
    have hd := row_nonneg rows cols A (fun s hs c hc => (hA s hs c hc).1) r hmem
    by_cases hz : rowDegree cols A r = 0
    · have ht : ∀ s ∈ rows, codegree cols A r s = 0 := by
        intro s hs
        have hh := codegree_range rows cols A hA r s hmem hs
        grind
      rw [sum_congr rows _ (fun _ => 0) ht, sum_const, hz]
      grind
    · have hpos : 0 < rowDegree cols A r := by grind
      exact row_bound_from_sampling rows cols A hA r hmem hpos (sampling r hmem hpos)
  have hsum := sum_le rows _ _ hr
  rw [sum_sub, sum_mul_left, sum_mul_left, sum_const] at hsum
  rw [codegree_double_count] at hsum
  change 3*sum cols (fun c => (colDegree rows A c)^2) -
    (rows.length : Rat)*total rows cols A ≤
      (rows.length : Rat)*total rows cols A at hsum
  have hmoment : 3*sum cols (fun c => (colDegree rows A c)^2) ≤
      2*(rows.length : Rat)*total rows cols A := by grind
  have hc := finite_cauchy cols (colDegree rows A)
  rw [← total_columns rows cols A] at hc
  have hcm := Rat.mul_le_mul_of_nonneg_left hc (by decide : (0 : Rat) ≤ 3)
  have hmm := Rat.mul_le_mul_of_nonneg_left hmoment
    (Rat.natCast_nonneg (a := cols.length))
  have hprod : (3*total rows cols A)*total rows cols A ≤
      (2*(rows.length : Rat)*(cols.length : Rat))*total rows cols A := by grind
  by_cases hz : total rows cols A = 0
  · rw [hz]
    have hn := Rat.mul_nonneg (Rat.natCast_nonneg (a := rows.length))
      (Rat.natCast_nonneg (a := cols.length))
    grind
  · have hpos : 0 < total rows cols A := by grind
    exact Rat.le_of_mul_le_mul_right hprod hpos

#print axioms total_columns
#print axioms codegree_double_count
#print axioms row_nonneg
#print axioms total_nonneg
#print axioms codegree_range
#print axioms ratio_range
#print axioms row_bound_from_sampling
#print axioms conditional_density_from_sampling

end PairedMatrixMoments


==> anc/lean/extended-lean-companion/universal-third/source/MaximumColumns.lean <==
import HeavyColumns
import TerminalDeficit
import OriginalFixedBase

/-! The column-coloring component is instantiated on every actual maximum base. -/
namespace UniversalThird

open OriginalAugmented EvenParity TerminalBases

def singletonWeight {m n : Nat} (B : Matrix m n) (c : Fin n) : Nat :=
  fsum m (fun r => if degree B r=1 then bit (B r c) else 0)

theorem singleton_weight_sum {m n : Nat} (B : Matrix m n) :
    fsum n (singletonWeight B)=degreeCount B 1 := by
  unfold singletonWeight
  rw [fsum_swap]
  rw [degreeCount_eq_sum]
  apply fsum_congr
  intro r
  by_cases hr : degree B r=1
  · simp only [hr,ite_true,bit,decide_true]
    change degree B r=1
    exact hr
  · simp [hr,bit,fsum_const]

theorem maximum_singleton_weight_sum {m n : Nat} (hn : 2≤n) (hm : pairCapacity n≤m)
    (B : Matrix m n) (hB : MaximumBase B) : fsum n (singletonWeight B)=m-pairCapacity n := by
  rw [singleton_weight_sum]
  exact (every_maximum_base hn hm B hB).2.singleton_rows

/-- A closed actual-maximum-base column partition, with the removed-anchor
exception and all integer singleton-weight bounds accounted for. -/
theorem maximum_column_partition {m n : Nat} (hn : 2≤n) (hm : pairCapacity n≤m)
    (B : Matrix m n) (hB : MaximumBase B) :
    let S := m-pairCapacity n
    let K := retainedColumns n S (singletonWeight B)
    let T := colored K (singletonWeight B)
    K.length≤n ∧ n-K.length≤4 ∧ K.length%3=0 ∧
    (reunite T).Perm K ∧ (reunite T).Nodup ∧
    T.a.length=K.length/3 ∧ T.b.length=K.length/3 ∧ T.c.length=K.length/3 ∧
    9*nsum T.a (singletonWeight B)≤5*S ∧
    9*nsum T.b (singletonWeight B)≤5*S ∧ 9*nsum T.c (singletonWeight B)≤5*S := by
  apply trimmed_balanced_coloring
  rw [maximum_singleton_weight_sum hn hm B hB]
  exact Nat.le_refl _

theorem target_small_columns {m n : Nat} (B : Matrix m n) (hn : n≤60) :
    n*min m (n^2)≤3*Tstar B+60*m := by
  have h₁ := Nat.mul_le_mul_left n (Nat.min_le_left m (n^2))
  have h₂ := Nat.mul_le_mul_right m hn
  omega

theorem target_large_rows {m n : Nat} (B : Matrix m n) (hm : n*(n^2)≤60*m) :
    n*min m (n^2)≤3*Tstar B+60*m := by
  have h := Nat.mul_le_mul_left n (Nat.min_le_right m (n^2))
  omega

#print axioms singleton_weight_sum
#print axioms maximum_singleton_weight_sum
#print axioms maximum_column_partition
#print axioms target_small_columns
#print axioms target_large_rows
end UniversalThird


==> anc/lean/extended-lean-companion/universal-third/source/MixingData.lean <==
import C4Quadratic

/-! Actual finite row/column masks and incidence counts. -/
namespace ElementaryMixing

open OriginalAugmented EvenParity GridModel

def members (k : Nat) (P : Fin k → Bool) : List (Fin k) := (List.finRange k).filter P
def card (k : Nat) (P : Fin k → Bool) : Nat := (members k P).length

def colDegree {m n : Nat} (B : Matrix m n) (c : Fin n) : Nat := fsum m (fun r => bit (B r c))
def restrictedRow {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) (r : Fin m) : Nat :=
  nsum (members n C) (fun c => bit (B r c))
def restrictedCount {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat := fsum m (restrictedRow B C)
def restrictedSquare {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat :=
  fsum m (fun r => (restrictedRow B C r)^2)
def mixedCount {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat :=
  fsum m (fun r => restrictedRow B C r*degree B r)
def orderedLeave {m n : Nat} (B : Matrix m n) : Nat := fsum n (leaveDegree B)
def restrictedLeave {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat :=
  nsum (members n C) (leaveDegree B)
def EmptyRectangle {m n : Nat} (B : Matrix m n) (R : Fin m → Bool) (C : Fin n → Bool) : Prop :=
  ∀ r c, R r=true → C c=true → B r c=false

theorem members_mem (k : Nat) (P : Fin k → Bool) (i : Fin k) : i∈members k P ↔ P i=true := by
  simp [members,List.mem_filter,finRange_mem]

theorem members_nodup (k : Nat) (P : Fin k → Bool) : (members k P).Nodup :=
  List.Pairwise.filter P (finRange_nodup k)

theorem card_le (k : Nat) (P : Fin k → Bool) : card k P≤k := by
  have h := List.length_filter_le P (List.finRange k)
  simpa [card,members] using h

theorem nsum_mul_left {α : Type} (xs : List α) (f : α → Nat) (k : Nat) :
    nsum xs (fun x => k*f x)=k*nsum xs f := by
  rw [nsum_congr xs _ (fun x => f x*k) (fun x _ => Nat.mul_comm _ _),nsum_mul]
  exact Nat.mul_comm _ _

theorem nsum_filter_le {α : Type} (xs : List α) (P : α → Bool) (f : α → Nat) :
    nsum (xs.filter P) f≤nsum xs f := by
  induction xs with
  | nil => exact Nat.le_refl 0
  | cons x xs ih =>
    cases hp : P x <;> simp [hp,nsum] <;> omega

theorem nsum_product {α : Type} (xs : List α) (f g : α → Nat) :
    nsum xs f*nsum xs g=nsum xs (fun x => nsum xs (fun y => f x*g y)) := by
  rw [nsum_congr xs _ (fun x => f x*nsum xs g) (fun x _ => nsum_mul_left xs g (f x))]
  exact (nsum_mul xs f (nsum xs g)).symm

theorem bit_product (a b : Bool) : bit a*bit b=bit (a&&b) := by
  cases a <;> cases b <;> decide

theorem restrictedCount_columns {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    restrictedCount B C=nsum (members n C) (colDegree B) := by
  exact nsum_swap (List.finRange m) (members n C) (fun r c => bit (B r c))

theorem restrictedCount_cap {m n : Nat} (B : Matrix m n) (C : Fin n → Bool)
    (D : Nat) (hD : ∀ c, colDegree B c≤D) : restrictedCount B C≤card n C*D := by
  rw [restrictedCount_columns]
  have h := nsum_le (members n C) (colDegree B) (fun _ => D) (fun c _ => hD c)
  rw [nsum_const] at h
  exact h

theorem restrictedLeave_le {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    restrictedLeave B C≤orderedLeave B := nsum_filter_le _ C (leaveDegree B)

theorem common_diagonal {m n : Nat} (B : Matrix m n) (c : Fin n) : common B c c=colDegree B c := by
  unfold common colDegree
  apply fsum_congr
  intro r
  cases h : B r c <;> rfl

#print axioms members_nodup
#print axioms card_le
#print axioms restrictedCount_columns
#print axioms restrictedCount_cap
#print axioms restrictedLeave_le
#print axioms common_diagonal
end ElementaryMixing


==> anc/lean/extended-lean-companion/universal-third/source/NatListSums.lean <==
import Std

namespace EvenParity

def nsum {α : Type} : List α → (α → Nat) → Nat
  | [], _ => 0
  | x :: xs, f => f x + nsum xs f

theorem nsum_congr {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x = g x) : nsum xs f = nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [h x (by simp), ih (fun y hy => h y (by simp [hy]))]

theorem nsum_add {α : Type} (xs : List α) (f g : α → Nat) :
    nsum xs (fun x => f x + g x) = nsum xs f + nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [nsum, ih]; omega

theorem nsum_const {α : Type} (xs : List α) (k : Nat) :
    nsum xs (fun _ => k) = xs.length * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul, Nat.add_comm]

theorem nsum_zero {α : Type} (xs : List α) : nsum xs (fun _ => 0) = 0 := by
  simpa using nsum_const xs 0

theorem nsum_mul {α : Type} (xs : List α) (f : α → Nat) (k : Nat) :
    nsum xs (fun x => f x * k) = nsum xs f * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul]

theorem nsum_le {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x ≤ g x) : nsum xs f ≤ nsum xs g := by
  induction xs with
  | nil => exact Nat.le_refl 0
  | cons x xs ih =>
    exact Nat.add_le_add (h x (by simp)) (ih (fun y hy => h y (by simp [hy])))

theorem nsum_swap {α β : Type} (xs : List α) (ys : List β) (f : α → β → Nat) :
    nsum xs (fun x => nsum ys (f x)) = nsum ys (fun y => nsum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [nsum, nsum_zero]
  | cons x xs ih =>
    simp only [nsum]
    rw [nsum_add, ih]

theorem nsum_single {α : Type} [DecidableEq α] (xs : List α)
    (hn : xs.Nodup) (a : α) (ha : a ∈ xs) :
    nsum xs (fun x => if x = a then 1 else 0) = 1 := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    obtain ⟨hx, ht⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | hm
    · subst a
      have hz : nsum xs (fun y => if y = x then 1 else 0) = 0 := by
        rw [nsum_congr xs _ (fun _ => 0)]
        · exact nsum_zero xs
        · intro y hy
          have : y ≠ x := by intro he; exact hx (he ▸ hy)
          simp [this]
      simp [nsum, hz]
    · have he : x ≠ a := by intro he; exact hx (he ▸ hm)
      simp [nsum, he, ih ht hm]

theorem nsum_member_le {α : Type} (xs : List α) (f : α → Nat)
    (a : α) (ha : a ∈ xs) : f a ≤ nsum xs f := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    rcases List.mem_cons.mp ha with he | hm
    · subst a; simp only [nsum]; omega
    · have hh := ih hm; simp only [nsum]; omega

theorem nsum_even {α : Type} (xs : List α) (f : α → Nat)
    (h : ∀ x ∈ xs, f x % 2 = 0) : nsum xs f % 2 = 0 := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (by simp [hy]))
    change (f x + nsum xs f) % 2 = 0
    omega

theorem fin_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n :=
  List.mem_ofFn.mpr ⟨i, rfl⟩

theorem fin_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i = j at hv
  omega

def fsum (n : Nat) (f : Fin n → Nat) : Nat := nsum (List.finRange n) f

theorem fsum_congr (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x = g x) :
    fsum n f = fsum n g := nsum_congr _ _ _ (fun x _ => h x)

theorem fsum_add (n : Nat) (f g : Fin n → Nat) :
    fsum n (fun x => f x + g x) = fsum n f + fsum n g := nsum_add _ _ _

theorem fsum_const (n k : Nat) : fsum n (fun _ => k) = n * k := by
  simp [fsum, nsum_const]

theorem fsum_mul (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => f x * k) = fsum n f * k := nsum_mul _ _ _

theorem fsum_mul_left (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => k * f x) = k * fsum n f := by
  rw [fsum_congr n _ (fun x => f x * k) (fun x => Nat.mul_comm _ _), fsum_mul]
  exact Nat.mul_comm _ _

theorem fsum_swap (m n : Nat) (f : Fin m → Fin n → Nat) :
    fsum m (fun r => fsum n (f r)) = fsum n (fun c => fsum m (fun r => f r c)) :=
  nsum_swap _ _ _

theorem fsum_single (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 1 else 0) = 1 :=
  nsum_single _ (fin_nodup n) c (fin_mem c)

theorem fsum_member_le (n : Nat) (f : Fin n → Nat) (c : Fin n) :
    f c ≤ fsum n f := nsum_member_le _ _ _ (fin_mem c)

theorem fsum_le (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x ≤ g x) :
    fsum n f ≤ fsum n g := nsum_le _ _ _ (fun x _ => h x)

theorem fsum_even (n : Nat) (f : Fin n → Nat) (h : ∀ x, f x % 2 = 0) :
    fsum n f % 2 = 0 := nsum_even _ _ (fun x _ => h x)

end EvenParity


==> anc/lean/extended-lean-companion/universal-third/source/OriginalCounts.lean <==
import OriginalModel

namespace OriginalAugmented

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry

theorem grid_length {Row Col : Type} (rows : List Row) (cols : List Col) :
    (grid rows cols).length=rows.length*cols.length := by
  induction rows with
  | nil => simp [grid]
  | cons r rs ih =>
    change (cols.map (fun c => (r,c)) ++ grid rs cols).length=(rs.length+1)*cols.length
    rw [List.length_append,List.length_map,ih,Nat.add_mul]
    omega

theorem fixedCount_le_grid {m n : Nat} (B : Matrix m n) : fixedCount B≤m*n := by
  unfold fixedCount cells
  have h := List.length_filter_le (fun p => B p.1 p.2)
    (grid (List.finRange m) (List.finRange n))
  simpa only [grid_length,List.length_finRange] using h

theorem filter_disjoint_or_length {α : Type} (xs : List α) (p q : α → Bool)
    (h : ∀ x, p x=true → q x=false) :
    (xs.filter (fun x => p x || q x)).length=(xs.filter p).length+(xs.filter q).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hh := h x
    cases hp : p x <;> cases hq : q x <;> simp_all <;> omega

theorem full_count_add {m n : Nat} (B A : Matrix m n)
    (h : ∀ r c, B r c=true → A r c=false) :
    fixedCount (full B A)=fixedCount B+fixedCount A := by
  exact filter_disjoint_or_length (grid (List.finRange m) (List.finRange n))
    (fun p => B p.1 p.2) (fun p => A p.1 p.2) (fun p => h p.1 p.2)

theorem selected_count_eq_twice_pairs {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : fixedCount A=2*ps.length := by
  exact h.cover.length_eq.trans (flatten_length ps)

theorem fixed_plus_twice_pairs_eq_full {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) :
    fixedCount B+2*ps.length=fixedCount (full B A) := by
  rw [full_count_add B A h.disjoint,selected_count_eq_twice_pairs B A ps h]

theorem fixed_plus_twice_pairs_le_grid {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : fixedCount B+2*ps.length≤m*n := by
  rw [fixed_plus_twice_pairs_eq_full B A ps h]
  exact fixedCount_le_grid (full B A)

theorem objective_le_grid {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : objective B ps≤m*n := by
  have hh := fixed_plus_twice_pairs_le_grid B A ps h
  unfold objective
  omega

theorem cells_empty (m n : Nat) :
    cells (List.finRange m) (List.finRange n) (empty m n)=[] := by
  simp [cells,empty]

theorem fixedCount_empty (m n : Nat) : fixedCount (empty m n)=0 := by
  simp [fixedCount,cells_empty]

theorem objective_empty_selection {m n : Nat} (B : Matrix m n) :
    objective B []=fixedCount B := by simp [objective]

theorem admissible_empty_selection {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : Admissible B (empty m n) [] := by
  refine ⟨hc4,?_,?_,?_,?_⟩
  · intro r c _; rfl
  · rw [cells_empty]; exact List.Perm.nil
  · intro p hp; simp at hp
  · intro p hp; simp at hp

#print axioms fixedCount_le_grid
#print axioms full_count_add
#print axioms selected_count_eq_twice_pairs
#print axioms fixed_plus_twice_pairs_eq_full
#print axioms fixed_plus_twice_pairs_le_grid
#print axioms objective_le_grid
#print axioms fixedCount_empty
#print axioms admissible_empty_selection
end OriginalAugmented


==> anc/lean/extended-lean-companion/universal-third/source/OriginalFixedBase.lean <==
import OriginalParameters

/-! Optimal selected-pair count while preserving a supplied C4-free base. -/
namespace OriginalAugmented

def FixedBaseValue {m n : Nat} (B : Matrix m n) (k : Nat) : Prop :=
  ∃ (A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps ∧ ps.length=k

noncomputable def Tstar {m n : Nat} (B : Matrix m n) : Nat := by
  classical
  exact BoundedMaximum.greatest (FixedBaseValue B) (m*n)

theorem pairs_le_grid {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : ps.length≤m*n := by
  have hh := fixed_plus_twice_pairs_le_grid B A ps h
  omega

theorem fixedBase_zero_feasible {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : FixedBaseValue B 0 :=
  ⟨empty m n,[],admissible_empty_selection B hc4,rfl⟩

theorem Tstar_le_grid {m n : Nat} (B : Matrix m n) : Tstar B≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (FixedBaseValue B) (m*n)

theorem pairs_le_Tstar {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : ps.length≤Tstar B := by
  classical
  exact BoundedMaximum.le_greatest (FixedBaseValue B) (m*n) ps.length
    (pairs_le_grid B A ps h) ⟨A,ps,h,rfl⟩

theorem Tstar_attained {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) :
    ∃ (A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps ∧ ps.length=Tstar B := by
  classical
  exact BoundedMaximum.greatest_mem (FixedBaseValue B) (m*n)
    ⟨0,Nat.zero_le _,fixedBase_zero_feasible B hc4⟩

theorem objective_le_fixedCount_add_Tstar {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) :
    objective B ps≤fixedCount B+Tstar B := by
  exact Nat.add_le_add_left (pairs_le_Tstar B A ps h) (fixedCount B)

theorem fixedCount_add_twice_Tstar_le_grid {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : fixedCount B+2*Tstar B≤m*n := by
  obtain ⟨A,ps,h,hcount⟩ := Tstar_attained B hc4
  have hh := fixed_plus_twice_pairs_le_grid B A ps h
  rwa [hcount] at hh

theorem fixedCount_add_Tstar_le_zA {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : fixedCount B+Tstar B≤zA m n := by
  obtain ⟨A,ps,h,hcount⟩ := Tstar_attained B hc4
  have hh := objective_le_zA B A ps h
  unfold objective at hh
  rwa [hcount] at hh

theorem fixedCount_add_Tstar_le_zL {m n : Nat} (B : Matrix m n)
    (hB : MaximumBase B) : fixedCount B+Tstar B≤zL m n := by
  obtain ⟨A,ps,h,hcount⟩ := Tstar_attained B hB.1
  have hh := objective_le_zL B A ps ⟨h,hB⟩
  unfold objective at hh
  rwa [hcount] at hh

theorem Tstar_le_iff {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) (k : Nat) :
    Tstar B≤k ↔ ∀ (A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps → ps.length≤k := by
  constructor
  · intro h A ps ha; exact Nat.le_trans (pairs_le_Tstar B A ps ha) h
  · intro h
    obtain ⟨A,ps,ha,hcount⟩ := Tstar_attained B hc4
    rw [←hcount]
    exact h A ps ha

theorem exists_maximumBase_zL_eq_z_add_Tstar (m n : Nat) :
    ∃ B : Matrix m n, MaximumBase B ∧ zL m n=z m n+Tstar B := by
  obtain ⟨B,A,ps,h,hobj⟩ := zL_attained m n
  have hcount := ((maximumBase_iff B).mp h.2).2
  have hup := fixedCount_add_Tstar_le_zL B h.2
  have hlo := objective_le_fixedCount_add_Tstar B A ps h.1
  rw [hcount] at hup
  rw [hobj,hcount] at hlo
  exact ⟨B,h.2,Nat.le_antisymm hlo hup⟩

theorem exists_base_zA_eq_fixedCount_add_Tstar (m n : Nat) :
    ∃ B : Matrix m n, EvenParity.C4Free B ∧ zA m n=fixedCount B+Tstar B := by
  obtain ⟨B,A,ps,h,hobj⟩ := zA_attained m n
  have hup := fixedCount_add_Tstar_le_zA B h.base_C4
  have hlo := objective_le_fixedCount_add_Tstar B A ps h
  rw [hobj] at hlo
  exact ⟨B,h.base_C4,Nat.le_antisymm hlo hup⟩

#print axioms fixedBase_zero_feasible
#print axioms pairs_le_Tstar
#print axioms Tstar_attained
#print axioms objective_le_fixedCount_add_Tstar
#print axioms fixedCount_add_twice_Tstar_le_grid
#print axioms fixedCount_add_Tstar_le_zA
#print axioms fixedCount_add_Tstar_le_zL
#print axioms Tstar_le_iff
#print axioms exists_maximumBase_zL_eq_z_add_Tstar
#print axioms exists_base_zA_eq_fixedCount_add_Tstar
end OriginalAugmented


==> anc/lean/extended-lean-companion/universal-third/source/OriginalModel.lean <==
import GridModel
import MatrixCounting

/-! The original model, with a separate fixed base and selected-only matrix. -/
namespace OriginalAugmented

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry

abbrev Matrix (m n : Nat) := Fin m → Fin n → Bool
abbrev Pair (m n : Nat) := Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)

def full {m n : Nat} (B A : Matrix m n) : Matrix m n :=
  fun r c => B r c || A r c

def empty (m n : Nat) : Matrix m n := fun _ _ => false

def OriginalC2 {m n : Nat} (O : Matrix m n) (p : Pair m n) : Prop :=
  p.1.1 ≠ p.2.1 → p.1.2 ≠ p.2.2 →
    ¬ (O p.1.1 p.2.2 = true ∧ O p.2.1 p.1.2 = true)

structure Admissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop where
  base_C4 : EvenParity.C4Free B
  disjoint : ∀ r c, B r c = true → A r c = false
  cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps)
  c2 : ∀ p ∈ ps, OriginalC2 (full B A) p
  c3 : ∀ p ∈ ps, OriginalC3 (fun r c => full B A r c = true) p.1 p.2

def fixedCount {m n : Nat} (B : Matrix m n) : Nat :=
  (cells (List.finRange m) (List.finRange n) B).length

def objective {m n : Nat} (B : Matrix m n) (ps : List (Pair m n)) : Nat :=
  fixedCount B + ps.length

def MaximumBase {m n : Nat} (B : Matrix m n) : Prop :=
  EvenParity.C4Free B ∧ ∀ B' : Matrix m n, EvenParity.C4Free B' →
    fixedCount B' ≤ fixedCount B

def LimitedAdmissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop :=
  Admissible B A ps ∧ MaximumBase B

theorem full_iff {m n : Nat} (B A : Matrix m n) (r : Fin m) (c : Fin n) :
    full B A r c = true ↔ B r c = true ∨ A r c = true := by
  simp [full]

theorem selected_preserved {m n : Nat} (B A : Matrix m n)
    (r : Fin m) (c : Fin n) (h : A r c = true) : full B A r c = true := by
  exact (full_iff B A r c).mpr (Or.inr h)

theorem base_preserved {m n : Nat} (B A : Matrix m n)
    (r : Fin m) (c : Fin n) (h : B r c = true) : full B A r c = true := by
  exact (full_iff B A r c).mpr (Or.inl h)

theorem empty_C4 (m n : Nat) : EvenParity.C4Free (empty m n) := by
  intro r s c d _ _ h
  simp [empty] at h

theorem full_empty {m n : Nat} (A : Matrix m n) : full (empty m n) A = A := by
  funext r c
  simp [full, empty]

theorem c3_antitone {Row Col : Type} (P Q : Row → Col → Prop)
    (hPQ : ∀ r c, P r c → Q r c) (a b : Cell Row Col)
    (hQ : OriginalC3 Q a b) : OriginalC3 P a b := by
  intro x y hxa hxb hya hyb h
  exact hQ x y hxa hxb hya hyb
    ⟨hPQ x y h.1, hPQ x a.2 h.2.1, hPQ x b.2 h.2.2.1,
      hPQ a.1 y h.2.2.2.1, hPQ b.1 y h.2.2.2.2⟩

theorem selected_C3 {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
    OriginalC3 (fun r c => A r c = true) p.1 p.2 := by
  apply c3_antitone _ _ (fun r c => selected_preserved B A r c) p.1 p.2
  exact h.c3 p hp

theorem selected_S {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : (flattenPairs ps).Nodup := by
  exact GridModel.cover_has_no_reuse m n A ps h.cover

theorem selected_endpoints {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
    A p.1.1 p.1.2 = true ∧ A p.2.1 p.2.2 = true := by
  exact GridModel.selected_endpoints_occupied m n A ps h.cover p hp

#print axioms full_iff
#print axioms empty_C4
#print axioms full_empty
#print axioms c3_antitone
#print axioms selected_C3
#print axioms selected_S
#print axioms selected_endpoints

end OriginalAugmented


==> anc/lean/extended-lean-companion/universal-third/source/OriginalParameters.lean <==
import OriginalCounts
import BoundedMaximum

/-! The actual extremal parameters of the unchanged original Boolean model. -/
namespace OriginalAugmented

def ClassicalValue (m n k : Nat) : Prop :=
  ∃ B : Matrix m n, EvenParity.C4Free B ∧ fixedCount B=k

def AugmentedValue (m n k : Nat) : Prop :=
  ∃ (B A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps ∧ objective B ps=k

def LimitedValue (m n k : Nat) : Prop :=
  ∃ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps ∧ objective B ps=k

noncomputable def z (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (ClassicalValue m n) (m*n)

noncomputable def zA (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (AugmentedValue m n) (m*n)

noncomputable def zL (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (LimitedValue m n) (m*n)

theorem classical_zero_feasible (m n : Nat) : ClassicalValue m n 0 :=
  ⟨empty m n,empty_C4 m n,fixedCount_empty m n⟩

theorem augmented_zero_feasible (m n : Nat) : AugmentedValue m n 0 := by
  refine ⟨empty m n,empty m n,[],admissible_empty_selection _ (empty_C4 m n),?_⟩
  simp [objective,fixedCount_empty]

theorem z_le_grid (m n : Nat) : z m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (ClassicalValue m n) (m*n)

theorem zA_le_grid (m n : Nat) : zA m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (AugmentedValue m n) (m*n)

theorem zL_le_grid (m n : Nat) : zL m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (LimitedValue m n) (m*n)

theorem fixedCount_le_z {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) :
    fixedCount B≤z m n := by
  classical
  exact BoundedMaximum.le_greatest (ClassicalValue m n) (m*n) (fixedCount B)
    (fixedCount_le_grid B) ⟨B,hc4,rfl⟩

theorem classical_attained (m n : Nat) : ∃ B : Matrix m n,
    MaximumBase B ∧ fixedCount B=z m n := by
  classical
  have hv : ClassicalValue m n (z m n) := BoundedMaximum.greatest_mem
    (ClassicalValue m n) (m*n) ⟨0,Nat.zero_le _,classical_zero_feasible m n⟩
  obtain ⟨B,hc4,hcount⟩ := hv
  refine ⟨B,⟨hc4,?_⟩,hcount⟩
  intro B' hB'
  rw [hcount]
  exact fixedCount_le_z B' hB'

theorem exists_maximumBase (m n : Nat) : ∃ B : Matrix m n, MaximumBase B := by
  obtain ⟨B,hB,_⟩ := classical_attained m n
  exact ⟨B,hB⟩

theorem maximumBase_iff {m n : Nat} (B : Matrix m n) :
    MaximumBase B ↔ EvenParity.C4Free B ∧ fixedCount B=z m n := by
  constructor
  · intro hB
    obtain ⟨C,hC,hcount⟩ := classical_attained m n
    refine ⟨hB.1,Nat.le_antisymm (fixedCount_le_z B hB.1) ?_⟩
    rw [←hcount]
    exact hB.2 C hC.1
  · rintro ⟨hc4,hcount⟩
    refine ⟨hc4,?_⟩
    intro C hC
    rw [hcount]
    exact fixedCount_le_z C hC

theorem limited_nonempty (m n : Nat) :
    ∃ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps := by
  obtain ⟨B,hB⟩ := exists_maximumBase m n
  exact ⟨B,empty m n,[],admissible_empty_selection B hB.1,hB⟩

theorem objective_le_zA {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : objective B ps≤zA m n := by
  classical
  exact BoundedMaximum.le_greatest (AugmentedValue m n) (m*n) (objective B ps)
    (objective_le_grid B A ps h) ⟨B,A,ps,h,rfl⟩

theorem objective_le_zL {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : LimitedAdmissible B A ps) : objective B ps≤zL m n := by
  classical
  exact BoundedMaximum.le_greatest (LimitedValue m n) (m*n) (objective B ps)
    (objective_le_grid B A ps h.1) ⟨B,A,ps,h,rfl⟩

theorem zA_attained (m n : Nat) : ∃ (B A : Matrix m n) (ps : List (Pair m n)),
    Admissible B A ps ∧ objective B ps=zA m n := by
  classical
  exact BoundedMaximum.greatest_mem (AugmentedValue m n) (m*n)
    ⟨0,Nat.zero_le _,augmented_zero_feasible m n⟩

theorem zL_attained (m n : Nat) : ∃ (B A : Matrix m n) (ps : List (Pair m n)),
    LimitedAdmissible B A ps ∧ objective B ps=zL m n := by
  classical
  obtain ⟨B,A,ps,h⟩ := limited_nonempty m n
  exact BoundedMaximum.greatest_mem (LimitedValue m n) (m*n)
    ⟨objective B ps,objective_le_grid B A ps h.1,⟨B,A,ps,h,rfl⟩⟩

theorem z_le_zL (m n : Nat) : z m n≤zL m n := by
  obtain ⟨B,hB,hcount⟩ := classical_attained m n
  have hh := objective_le_zL B (empty m n) [] ⟨admissible_empty_selection B hB.1,hB⟩
  simpa only [objective,List.length_nil,Nat.add_zero,hcount] using hh

theorem zL_le_zA (m n : Nat) : zL m n≤zA m n := by
  obtain ⟨B,A,ps,h,hcount⟩ := zL_attained m n
  rw [←hcount]
  exact objective_le_zA B A ps h.1

theorem hierarchy (m n : Nat) : z m n≤zL m n ∧ zL m n≤zA m n :=
  ⟨z_le_zL m n,zL_le_zA m n⟩

theorem z_le_iff (m n k : Nat) : z m n≤k ↔
    ∀ B : Matrix m n, EvenParity.C4Free B → fixedCount B≤k := by
  constructor
  · intro h B hB; exact Nat.le_trans (fixedCount_le_z B hB) h
  · intro h
    obtain ⟨B,hB,hcount⟩ := classical_attained m n
    rw [←hcount]
    exact h B hB.1

theorem zA_le_iff (m n k : Nat) : zA m n≤k ↔
    ∀ (B A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps → objective B ps≤k := by
  constructor
  · intro h B A ps ha; exact Nat.le_trans (objective_le_zA B A ps ha) h
  · intro h
    obtain ⟨B,A,ps,ha,hcount⟩ := zA_attained m n
    rw [←hcount]
    exact h B A ps ha

theorem zL_le_iff (m n k : Nat) : zL m n≤k ↔
    ∀ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps → objective B ps≤k := by
  constructor
  · intro h B A ps ha; exact Nat.le_trans (objective_le_zL B A ps ha) h
  · intro h
    obtain ⟨B,A,ps,ha,hcount⟩ := zL_attained m n
    rw [←hcount]
    exact h B A ps ha

theorem parameters_zero_of_grid_zero (m n : Nat) (hz : m*n=0) :
    z m n=0 ∧ zL m n=0 ∧ zA m n=0 := by
  have h₁ := z_le_grid m n
  have h₂ := zL_le_grid m n
  have h₃ := zA_le_grid m n
  omega

#print axioms classical_zero_feasible
#print axioms augmented_zero_feasible
#print axioms fixedCount_le_z
#print axioms classical_attained
#print axioms exists_maximumBase
#print axioms maximumBase_iff
#print axioms limited_nonempty
#print axioms objective_le_zA
#print axioms objective_le_zL
#print axioms zA_attained
#print axioms zL_attained
#print axioms hierarchy
#print axioms z_le_iff
#print axioms zA_le_iff
#print axioms zL_le_iff
#print axioms parameters_zero_of_grid_zero
end OriginalAugmented


==> anc/lean/extended-lean-companion/universal-third/source/PairedPivotCore.lean <==
import Std

/-!
Logical core only: rectangle-neighborhood/C3 equivalence, stable endpoint
exclusions, and the finite accept-first-equal-pair intersection rule.
This file does not formalize probability, limits, Cauchy, or the density bound.
The decision rule uses 2L bits and rejects when all L pairs are mixed.
-/

namespace PairedPivotCore

universe u v

abbrev Cell (Row : Type u) (Col : Type v) := Row × Col

variable {Row : Type u} {Col : Type v}

def Closed (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied q.1 q.2 ∧
  occupied p.1 q.2 ∧ occupied q.1 p.2

def Open (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  Closed occupied p q ∧ p.1 ≠ q.1 ∧ p.2 ≠ q.2

def Outside (a b p : Cell Row Col) : Prop :=
  p.1 ≠ a.1 ∧ p.1 ≠ b.1 ∧ p.2 ≠ a.2 ∧ p.2 ≠ b.2

def Five (occupied : Row → Col → Prop) (a b p : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied p.1 a.2 ∧ occupied p.1 b.2 ∧
  occupied a.1 p.2 ∧ occupied b.1 p.2

def OriginalC3 (occupied : Row → Col → Prop) (a b : Cell Row Col) : Prop :=
  ∀ x y, x ≠ a.1 → x ≠ b.1 → y ≠ a.2 → y ≠ b.2 →
    ¬ Five occupied a b (x, y)

theorem closed_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Closed occupied p q → Closed occupied q p := by
  rintro ⟨hp, hq, hpq, hqp⟩
  exact ⟨hq, hp, hqp, hpq⟩

theorem open_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Open occupied p q → Open occupied q p := by
  rintro ⟨hc, hr, hh⟩
  exact ⟨closed_symmetric occupied p q hc, Ne.symm hr, Ne.symm hh⟩

/- No distinct-row or distinct-column assumptions on a,b occur here. -/
theorem common_open_iff_witness (occupied : Row → Col → Prop)
    (a b p : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    (Open occupied p a ∧ Open occupied p b) ↔
      (Outside a b p ∧ Five occupied a b p) := by
  constructor
  · rintro ⟨⟨⟨hp, _, hpa, hap⟩, hra, hca⟩,
      ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
    exact ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
  · rintro ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
    exact ⟨⟨⟨hp, ha, hpa, hap⟩, hra, hca⟩,
      ⟨⟨hp, hb, hpb, hbp⟩, hrb, hcb⟩⟩

theorem c3_iff_disjoint_open (occupied : Row → Col → Prop)
    (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    OriginalC3 occupied a b ↔
      ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  constructor
  · intro hc p h
    obtain ⟨⟨hra, hrb, hca, hcb⟩, hf⟩ :=
      (common_open_iff_witness occupied a b p ha hb).mp h
    exact hc p.1 p.2 hra hrb hca hcb hf
  · intro hd x y hra hrb hca hcb hf
    exact hd (x, y)
      ((common_open_iff_witness occupied a b (x, y) ha hb).mpr
        ⟨⟨hra, hrb, hca, hcb⟩, hf⟩)

theorem opposite_holes_exclude_closed_intersection
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ∀ p, ¬ (Closed occupied p a ∧ Closed occupied p b) := by
  intro p h
  obtain ⟨⟨hp, _, hpa, hap⟩, ⟨_, _, hpb, hbp⟩⟩ := h
  have hra : p.1 ≠ a.1 := by
    intro he
    apply hab
    simpa only [he] using hpb
  have hrb : p.1 ≠ b.1 := by
    intro he
    apply hba
    simpa only [he] using hpa
  have hca : p.2 ≠ a.2 := by
    intro he
    apply hba
    simpa only [he] using hbp
  have hcb : p.2 ≠ b.2 := by
    intro he
    apply hab
    simpa only [he] using hap
  exact hc p.1 p.2 hra hrb hca hcb ⟨hp, hpa, hpb, hap, hbp⟩

abbrev BitPair := Bool × Bool

def step (p : BitPair) (rest : Bool) : Bool :=
  if p.1 == p.2 then p.1 else rest

def accepts : List BitPair → Bool
  | [] => false
  | p :: ps => step p (accepts ps)

def Intersects : List BitPair → List BitPair → Prop
  | p :: ps, q :: qs =>
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ Intersects ps qs
  | _, _ => False

/- A finite truth table checked by kernel reduction, not native evaluation. -/
theorem accepted_head_step :
    ∀ (p q : BitPair) (x y : Bool),
      step p x = true → step q y = true →
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ (x = true ∧ y = true) := by
  intro p q x y
  rcases p with ⟨a, b⟩
  rcases q with ⟨c, d⟩
  cases a <;> cases b <;> cases c <;> cases d <;>
    cases x <;> cases y <;> decide

theorem accepted_lists_intersect (xs ys : List BitPair)
    (hlen : xs.length = ys.length)
    (hx : accepts xs = true) (hy : accepts ys = true) :
    Intersects xs ys := by
  induction xs generalizing ys with
  | nil => cases hx
  | cons p ps ih =>
    cases ys with
    | nil => cases hy
    | cons q qs =>
      have ht := accepted_head_step p q (accepts ps) (accepts qs) hx hy
      rcases ht with hh | hh | hh
      · exact Or.inl hh
      · exact Or.inr (Or.inl hh)
      · exact Or.inr (Or.inr (ih qs (Nat.succ.inj hlen) hh.1 hh.2))

def AllMixed : List BitPair → Prop
  | [] => True
  | p :: ps => p.1 ≠ p.2 ∧ AllMixed ps

theorem mixed_step : ∀ (p : BitPair) (x : Bool),
    p.1 ≠ p.2 → step p x = x := by
  intro p x
  rcases p with ⟨a, b⟩
  cases a <;> cases b <;> cases x <;> decide

theorem all_mixed_rejected (xs : List BitPair) (h : AllMixed xs) :
    accepts xs = false := by
  induction xs with
  | nil => rfl
  | cons p ps ih =>
    obtain ⟨hp, hps⟩ := h
    exact (mixed_step p (accepts ps) hp).trans (ih hps)

section RelationApplication

variable {α : Type u} (R : α → α → Prop) [DecidableRel R]

def membershipList (pivots : List (α × α)) (a : α) : List BitPair :=
  pivots.map (fun p => (decide (R p.1 a), decide (R p.2 a)))

theorem membership_length (pivots : List (α × α)) (a : α) :
    (membershipList R pivots a).length = pivots.length := by
  induction pivots with
  | nil => rfl
  | cons p ps ih => exact congrArg Nat.succ ih

theorem membership_intersection_witness
    (pivots : List (α × α)) (a b : α)
    (h : Intersects (membershipList R pivots a) (membershipList R pivots b)) :
    ∃ p, R p a ∧ R p b := by
  induction pivots with
  | nil => exact False.elim h
  | cons p ps ih =>
    rcases h with hh | hh | hh
    · exact ⟨p.1, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ⟨p.2, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ih hh

theorem decision_accepts_at_most_one
    (pivots : List (α × α)) (a b : α)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (accepts (membershipList R pivots a) = true ∧
       accepts (membershipList R pivots b) = true) := by
  rintro ⟨ha, hb⟩
  have hi := accepted_lists_intersect
    (membershipList R pivots a) (membershipList R pivots b)
    ((membership_length R pivots a).trans (membership_length R pivots b).symm)
    ha hb
  obtain ⟨p, hp⟩ := membership_intersection_witness R pivots a b hi
  exact hd p hp

end RelationApplication

theorem open_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Open occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2)
    (hc : OriginalC3 occupied a b) :
    ¬ (accepts (membershipList (Open occupied) pivots a) = true ∧
       accepts (membershipList (Open occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Open occupied) pivots a b
    ((c3_iff_disjoint_open occupied a b ha hb).mp hc)

theorem stable_closed_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Closed occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ¬ (accepts (membershipList (Closed occupied) pivots a) = true ∧
       accepts (membershipList (Closed occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Closed occupied) pivots a b
    (opposite_holes_exclude_closed_intersection occupied a b hc hab hba)

#print axioms closed_symmetric
#print axioms open_symmetric
#print axioms common_open_iff_witness
#print axioms c3_iff_disjoint_open
#print axioms opposite_holes_exclude_closed_intersection
#print axioms accepted_head_step
#print axioms accepted_lists_intersect
#print axioms mixed_step
#print axioms all_mixed_rejected
#print axioms membership_length
#print axioms membership_intersection_witness
#print axioms decision_accepts_at_most_one
#print axioms open_decision_accepts_at_most_one
#print axioms stable_closed_decision_accepts_at_most_one

end PairedPivotCore


==> anc/lean/extended-lean-companion/universal-third/source/RationalMinorant.lean <==
import Std

/-! Exact rational algebra of the finite five/seven majority certificate.
This module does not assume or formalize a sampling interpretation. -/

namespace PairedPivotAlgebra

def f5 (t : Rat) : Rat := 10*t^4 - 15*t^5 + 6*t^6
def f7 (t : Rat) : Rat := 35*t^5 - 84*t^6 + 70*t^7 - 20*t^8
def f (t : Rat) : Rat := 6*t^4 + 5*t^5 - 30*t^6 + 28*t^7 - 8*t^8

def bernsteinP (t : Rat) : Rat :=
  (1-t)^5 + 7*t*(1-t)^4 + 20*t^2*(1-t)^3 +
    26*t^3*(1-t)^2 + 9*t^4*(1-t) + t^5

theorem mixture_identity (t : Rat) : f t = (3/5 : Rat)*f5 t+(2/5 : Rat)*f7 t := by
  unfold f f5 f7
  grind

theorem factor_identity (t : Rat) :
    2*f t-3*t+1=(1-t)*(2*t-1)^2*bernsteinP t := by
  unfold f bernsteinP
  grind

theorem rat_pow_nonneg (a : Rat) (ha : 0 ≤ a) (k : Nat) : 0 ≤ a^k := by
  induction k with
  | zero => change (0 : Rat) ≤ 1; decide
  | succ k ih =>
    rw [Rat.pow_succ]
    exact Rat.mul_nonneg ih ha

theorem monomial_nonneg (c a b : Rat) (i j : Nat)
    (hc : 0 ≤ c) (ha : 0 ≤ a) (hb : 0 ≤ b) :
    0 ≤ c*a^i*b^j := by
  exact Rat.mul_nonneg (Rat.mul_nonneg hc (rat_pow_nonneg a ha i))
    (rat_pow_nonneg b hb j)

theorem bernstein_nonneg (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    0 ≤ bernsteinP t := by
  have hb : 0 ≤ 1-t := by grind
  have h₀ := rat_pow_nonneg (1-t) hb 5
  have h₁ := monomial_nonneg 7 t (1-t) 1 4 (by decide) h0 hb
  have h₂ := monomial_nonneg 20 t (1-t) 2 3 (by decide) h0 hb
  have h₃ := monomial_nonneg 26 t (1-t) 3 2 (by decide) h0 hb
  have h₄ := monomial_nonneg 9 t (1-t) 4 1 (by decide) h0 hb
  have h₅ := rat_pow_nonneg t h0 5
  unfold bernsteinP
  grind

theorem finite_majority_minorant (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    (3*t-1)/2 ≤ f t := by
  have hb : 0 ≤ 1-t := by grind
  have hs : (0 : Rat) ≤ (2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hp := bernstein_nonneg t h0 h1
  have hn := Rat.mul_nonneg (Rat.mul_nonneg hb hs) hp
  have hi := factor_identity t
  rw [← hi] at hn
  apply Rat.le_of_mul_le_mul_right (c := 2) ?_ (by decide)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)]
  grind

theorem finite_majority_minorant_twice (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    3*t-1 ≤ 2*f t := by
  have h := Rat.mul_le_mul_of_nonneg_right (finite_majority_minorant t h0 h1)
    (by decide : (0 : Rat) ≤ 2)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)] at h
  grind

#print axioms mixture_identity
#print axioms factor_identity
#print axioms rat_pow_nonneg
#print axioms monomial_nonneg
#print axioms bernstein_nonneg
#print axioms finite_majority_minorant
#print axioms finite_majority_minorant_twice

end PairedPivotAlgebra


==> anc/lean/extended-lean-companion/universal-third/source/RationalSampling.lean <==
import FiniteRatSums
import MajorityCounting
import RationalMinorant

/-! Finite weighted iid sampling; no measure theory or limits. -/

namespace RationalSampling

open FiniteRatSums MajorityCounting PairedPivotAlgebra

universe u v

def ratBit (b : Bool) : Rat := if b then 1 else 0

def expect {α : Type u} (xs : List α) (w f : α → Rat) : Rat :=
  sum xs (fun x => w x*f x)

theorem expect_congr {α : Type u} (xs : List α) (w f g : α → Rat)
    (h : ∀ x ∈ xs, f x=g x) : expect xs w f=expect xs w g := by
  apply sum_congr xs
  intro x hx
  rw [h x hx]

theorem expect_add {α : Type u} (xs : List α) (w f g : α → Rat) :
    expect xs w (fun x => f x+g x)=expect xs w f+expect xs w g := by
  unfold expect
  rw [sum_congr xs _ (fun x => w x*f x+w x*g x) (by intro x hx; grind)]
  exact sum_add xs _ _

theorem expect_mul_left {α : Type u} (xs : List α) (w f : α → Rat) (c : Rat) :
    expect xs w (fun x => c*f x)=c*expect xs w f := by
  unfold expect
  rw [sum_congr xs _ (fun x => c*(w x*f x)) (by intro x hx; grind)]
  exact sum_mul_left xs c _

theorem expect_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (c : Rat) : expect xs w (fun _ => c)=c := by
  unfold expect
  rw [sum_mul_right, hn]
  grind

theorem expect_le {α : Type u} (xs : List α) (w f g : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (h : ∀ x ∈ xs, f x≤g x) :
    expect xs w f≤expect xs w g := by
  exact sum_le xs _ _ (fun x hx => Rat.mul_le_mul_of_nonneg_left (h x hx) (hw x hx))

theorem expect_if {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (a b : Rat) :
    expect xs w (fun x => if h x then a else b)=
      expect xs w (fun x => ratBit (h x))*a+
        (1-expect xs w (fun x => ratBit (h x)))*b := by
  unfold expect
  rw [sum_congr xs _ (fun x =>
      a*(w x*ratBit (h x))+b*(w x-w x*ratBit (h x)))
    (by intro x hx; cases hh : h x <;> simp only [hh, ratBit] <;> grind)]
  rw [sum_add, sum_mul_left, sum_mul_left, sum_sub, hn]
  grind

theorem expect_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (f : α → β → Rat) :
    expect xs w (fun x => sum ys (f x))=
      sum ys (fun y => expect xs w (fun x => f x y)) := by
  unfold expect
  rw [sum_congr xs _ _ (fun x _ => (sum_mul_left ys (w x) (f x)).symm)]
  exact sum_swap xs ys _

def iid {α : Type u} (xs : List α) (w : α → Rat) : Nat → (List α → Rat) → Rat
  | 0, f => f []
  | k+1, f => expect xs w (fun x => iid xs w k (fun rest => f (x::rest)))

def boolIid (t : Rat) : Nat → (List Bool → Rat) → Rat
  | 0, f => f []
  | k+1, f => t*boolIid t k (fun rest => f (true::rest))+
      (1-t)*boolIid t k (fun rest => f (false::rest))

theorem iid_congr {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) (h : ∀ vs, f vs=g vs) : iid xs w k f=iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_congr xs w
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_add {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) :
    iid xs w k (fun vs => f vs+g vs)=iid xs w k f+iid xs w k g := by
  induction k generalizing f g with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = expect xs w _+expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)) (fun vs => g (x::vs)))]
    exact expect_add xs w _ _

theorem iid_mul_left {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f : List α → Rat) (c : Rat) :
    iid xs w k (fun vs => c*f vs)=c*iid xs w k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = c*expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)))]
    exact expect_mul_left xs w _ c

theorem iid_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (k : Nat) (c : Rat) : iid xs w k (fun _ => c)=c := by
  induction k with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=c
    rw [expect_congr xs w _ (fun _ => c) (fun _ _ => ih)]
    exact expect_const xs w hn c

theorem iid_le {α : Type u} (xs : List α) (w : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (k : Nat) (f g : List α → Rat)
    (h : ∀ vs, f vs≤g vs) : iid xs w k f≤iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_le xs w _ _ hw
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (k : Nat)
    (f : List α → β → Rat) :
    iid xs w k (fun vs => sum ys (f vs))=
      sum ys (fun y => iid xs w k (fun vs => f vs y)) := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=sum ys _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs y => f (x::vs) y))]
    exact expect_sum xs ys w _

theorem iid_boolean_pushforward {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (k : Nat) (f : List Bool → Rat) :
    iid xs w k (fun vs => f (vs.map h))=
      boolIid (expect xs w (fun x => ratBit (h x))) k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    let t := expect xs w (fun x => ratBit (h x))
    change expect xs w _ = t*boolIid t k (fun vs => f (true::vs))+
      (1-t)*boolIid t k (fun vs => f (false::vs))
    simp only [List.map_cons]
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (h x::vs)))]
    rw [expect_congr xs w _ (fun x => if h x then
        boolIid t k (fun vs => f (true::vs)) else boolIid t k (fun vs => f (false::vs)))
      (by intro x hx; cases hh : h x <;> simp [hh, t])]
    exact expect_if xs w hn h _ _

def majorityValue (vs : List Bool) : Rat := ratBit (majority vs)

theorem bernoulli_five (t : Rat) :
    boolIid t 5 majorityValue=10*t^3-15*t^4+6*t^5 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem bernoulli_seven (t : Rat) :
    boolIid t 7 majorityValue=35*t^4-84*t^5+70*t^6-20*t^7 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem five_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 5 (fun vs => majorityValue (vs.map h))=
      10*(expect xs w (fun x => ratBit (h x)))^3-
      15*(expect xs w (fun x => ratBit (h x)))^4+
      6*(expect xs w (fun x => ratBit (h x)))^5 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_five]

theorem seven_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 7 (fun vs => majorityValue (vs.map h))=
      35*(expect xs w (fun x => ratBit (h x)))^4-
      84*(expect xs w (fun x => ratBit (h x)))^5+
      70*(expect xs w (fun x => ratBit (h x)))^6-
      20*(expect xs w (fun x => ratBit (h x)))^7 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_seven]

#print axioms expect_if
#print axioms iid_const
#print axioms iid_le
#print axioms iid_sum
#print axioms iid_boolean_pushforward
#print axioms bernoulli_five
#print axioms bernoulli_seven
#print axioms five_sampling_formula
#print axioms seven_sampling_formula

end RationalSampling


==> anc/lean/extended-lean-companion/universal-third/source/ReciprocalGeometry.lean <==
import MaximumColumns
import SafePoolMatching

/-! Corrected full-occupancy geometry allowing removed-anchor singleton rows. -/
namespace UniversalThird

open OriginalAugmented EvenParity PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel TerminalBases

structure TypedColumns (m n s : Nat) where
  oldCol : Fin 3 × Fin s → Fin n
  oldCol_injective : ∀ a b, oldCol a=oldCol b → a=b
  rowType : Fin m → Option (Fin 3)

structure TypedSupports {m n s : Nat} (D : TypedColumns m n s) (B : OriginalAugmented.Matrix m n) : Prop where
  typed_old : ∀ r k, D.rowType r=some k → ∀ a i, B r (D.oldCol (a,i))=true → a≠k
  typed_pair_old : ∀ r k, D.rowType r=some k → degree B r=2 →
    ∀ c, B r c=true → ∃ a i, c=D.oldCol (a,i)

def ReciprocalPair {m n s : Nat} (D : TypedColumns m n s) (B : OriginalAugmented.Matrix m n) (p : Pair m n) : Prop :=
  ∃ a b : Fin 3, ∃ i j : Fin s, a≠b ∧
    D.rowType p.1.1=some a ∧ p.1.2=D.oldCol (b,i) ∧
    D.rowType p.2.1=some b ∧ p.2.2=D.oldCol (a,j) ∧
    B p.1.1 p.1.2=false ∧ B p.2.1 p.2.2=false ∧
    (degree B p.1.1=2 ∨ degree B p.2.1=2)

def familySelected {m n : Nat} (ps : List (Pair m n)) : OriginalAugmented.Matrix m n :=
  fun r c => decide ((r,c)∈flattenPairs ps)

theorem family_selected_iff {m n : Nat} (ps : List (Pair m n)) (r : Fin m) (c : Fin n) :
    familySelected ps r c=true ↔ (r,c)∈flattenPairs ps := by simp [familySelected]

theorem family_selected_support {m n s : Nat} (D : TypedColumns m n s) (B : OriginalAugmented.Matrix m n)
    (ps : List (Pair m n)) (hps : ∀ p∈ps, ReciprocalPair D B p)
    (r : Fin m) (c : Fin n) (hc : familySelected ps r c=true) :
    ∃ k a i, D.rowType r=some k ∧ c=D.oldCol (a,i) ∧ a≠k ∧ B r c=false := by
  obtain ⟨p,hp,he⟩ := (ConstructionFrame.flatten_mem _ _).mp ((family_selected_iff ps r c).mp hc)
  obtain ⟨a,b,i,j,hab,hr1,hc1,hr2,hc2,hB1,hB2,_⟩ := hps p hp
  rcases he with he | he
  · have hr := congrArg Prod.fst he
    have hh := congrArg Prod.snd he
    dsimp only at hr hh
    exact ⟨a,b,i,by rw [hr]; exact hr1,hh.trans hc1,Ne.symm hab,by simpa only [hr,hh] using hB1⟩
  · have hr := congrArg Prod.fst he
    have hh := congrArg Prod.snd he
    dsimp only at hr hh
    exact ⟨b,a,j,by rw [hr]; exact hr2,hh.trans hc2,hab,by simpa only [hr,hh] using hB2⟩

theorem typed_full_old_color {m n s : Nat} (D : TypedColumns m n s) (B : OriginalAugmented.Matrix m n)
    (ps : List (Pair m n)) (hs : TypedSupports D B) (hps : ∀ p∈ps, ReciprocalPair D B p)
    (r : Fin m) (k a : Fin 3) (i : Fin s) (hr : D.rowType r=some k)
    (hc : full B (familySelected ps) r (D.oldCol (a,i))=true) : a≠k := by
  rcases (full_iff B (familySelected ps) _ _).mp hc with hB | hA
  · exact hs.typed_old r k hr a i hB
  · obtain ⟨l,b,j,hl,hcol,hne,_⟩ := family_selected_support D B ps hps r _ hA
    have he : l=k := by rw [hr] at hl; exact Option.some.inj hl.symm
    have hcolor := congrArg Prod.fst (D.oldCol_injective _ _ hcol)
    dsimp only at hcolor
    exact hcolor ▸ (he ▸ hne)

theorem full_pair_row_old {m n s : Nat} (D : TypedColumns m n s) (B : OriginalAugmented.Matrix m n)
    (ps : List (Pair m n)) (hs : TypedSupports D B) (hps : ∀ p∈ps, ReciprocalPair D B p)
    (r : Fin m) (k : Fin 3) (hr : D.rowType r=some k) (hd : degree B r=2)
    (c : Fin n) (hc : full B (familySelected ps) r c=true) : ∃ a i, c=D.oldCol (a,i) := by
  rcases (full_iff B (familySelected ps) _ _).mp hc with hB | hA
  · exact hs.typed_pair_old r k hr hd c hB
  · obtain ⟨_,a,i,_,hcol,_⟩ := family_selected_support D B ps hps r c hA
    exact ⟨a,i,hcol⟩

theorem full_bare_base {m n s : Nat} (D : TypedColumns m n s) (B : OriginalAugmented.Matrix m n)
    (ps : List (Pair m n)) (hps : ∀ p∈ps, ReciprocalPair D B p)
    (r : Fin m) (hr : D.rowType r=none) (c : Fin n)
    (hc : full B (familySelected ps) r c=true) : B r c=true := by
  rcases (full_iff B (familySelected ps) _ _).mp hc with hB | hA
  · exact hB
  · obtain ⟨k,_,_,hk,_⟩ := family_selected_support D B ps hps r c hA
    rw [hr] at hk
    cases hk

theorem distinct_old_colors {m n s : Nat} (D : TypedColumns m n s)
    (a b : Fin 3) (i j : Fin s) (hab : a≠b) : D.oldCol (a,i)≠D.oldCol (b,j) := by
  intro he
  exact hab (congrArg Prod.fst (D.oldCol_injective _ _ he))

theorem classification_no_three {m n : Nat} (B : OriginalAugmented.Matrix m n) (hB : Classification B)
    (r : Fin m) (c d e : Fin n) (hcd : c≠d) (hce : c≠e) (hde : d≠e) :
    ¬(B r c=true ∧ B r d=true ∧ B r e=true) := by
  rintro ⟨hc,hd,he⟩
  rcases hB.row_supports r with ⟨u,hu⟩ | ⟨u,v,huv,hu⟩
  · have h1 := (hu c).mp hc
    have h2 := (hu d).mp hd
    exact hcd (h1.trans h2.symm)
  · have h1 := (hu c).mp hc
    have h2 := (hu d).mp hd
    have h3 := (hu e).mp he
    grind

/-- No removed column can be common to the endpoints because one endpoint
is a typed pair row. Bare rows cannot supply three distinct witness columns. -/
theorem reciprocal_no_five {m n s : Nat} (D : TypedColumns m n s) (B : OriginalAugmented.Matrix m n)
    (ps : List (Pair m n)) (hB : Classification B) (hs : TypedSupports D B)
    (hps : ∀ p∈ps, ReciprocalPair D B p) (p : Pair m n) (hp : p∈ps)
    (x : Fin m) (y : Fin n) :
    ¬Five (fun r c => full B (familySelected ps) r c=true) p.1 p.2 (x,y) := by
  rintro ⟨hxy,hx1,hx2,h1y,h2y⟩
  obtain ⟨a,b,i,j,hab,hr1,hc1,hr2,hc2,_,_,hP⟩ := hps p hp
  have hyold : ∃ c k, y=D.oldCol (c,k) := by
    rcases hP with hP | hP
    · exact full_pair_row_old D B ps hs hps p.1.1 a hr1 hP y h1y
    · exact full_pair_row_old D B ps hs hps p.2.1 b hr2 hP y h2y
  obtain ⟨c,k,hy⟩ := hyold
  rw [hy] at hxy h1y h2y
  have hca := typed_full_old_color D B ps hs hps p.1.1 a c k hr1 h1y
  have hcb := typed_full_old_color D B ps hs hps p.2.1 b c k hr2 h2y
  rw [hc1] at hx1
  rw [hc2] at hx2
  cases hx : D.rowType x with
  | none =>
    have hf1 := full_bare_base D B ps hps x hx _ hx1
    have hf2 := full_bare_base D B ps hps x hx _ hx2
    have hf3 := full_bare_base D B ps hps x hx _ hxy
    exact classification_no_three B hB x (D.oldCol (b,i)) (D.oldCol (a,j)) (D.oldCol (c,k))
      (distinct_old_colors D b a i j (Ne.symm hab))
      (distinct_old_colors D b c i k (Ne.symm hcb))
      (distinct_old_colors D a c j k (Ne.symm hca)) ⟨hf1,hf2,hf3⟩
  | some t =>
    have hbt := typed_full_old_color D B ps hs hps x t b i hx hx1
    have hat := typed_full_old_color D B ps hs hps x t a j hx hx2
    have hct := typed_full_old_color D B ps hs hps x t c k hx hxy
    have heq := ConstructionFrame.third_color_unique a b c t hab hca hcb (Ne.symm hat) (Ne.symm hbt)
    exact hct heq

theorem reciprocal_cross_holes {m n s : Nat} (D : TypedColumns m n s) (B : OriginalAugmented.Matrix m n)
    (ps : List (Pair m n)) (hs : TypedSupports D B) (hps : ∀ p∈ps, ReciprocalPair D B p)
    (p : Pair m n) (hp : p∈ps) :
    ¬full B (familySelected ps) p.1.1 p.2.2=true ∧ ¬full B (familySelected ps) p.2.1 p.1.2=true := by
  obtain ⟨a,b,i,j,_,hr1,hc1,hr2,hc2,_⟩ := hps p hp
  constructor
  · intro h
    rw [hc2] at h
    exact typed_full_old_color D B ps hs hps p.1.1 a a j hr1 h rfl
  · intro h
    rw [hc1] at h
    exact typed_full_old_color D B ps hs hps p.2.1 b b i hr2 h rfl

theorem family_cover {m n : Nat} (ps : List (Pair m n)) (hN : (flattenPairs ps).Nodup) :
    (cells (List.finRange m) (List.finRange n) (familySelected ps)).Perm (flattenPairs ps) := by
  apply List.perm_iff_count.mpr
  intro p
  rw [(occupied_cells_nodup m n (familySelected ps)).count,hN.count]
  simp only [occupied_cells_mem,family_selected_iff]

/-- Conditional geometry component, not the universal existence theorem:
reciprocal family specifications imply actual original admissibility. -/
theorem reciprocal_family_admissible {m n s : Nat} (D : TypedColumns m n s) (B : OriginalAugmented.Matrix m n)
    (ps : List (Pair m n)) (hc4 : C4Free B) (hB : Classification B) (hs : TypedSupports D B)
    (hN : (flattenPairs ps).Nodup) (hps : ∀ p∈ps, ReciprocalPair D B p) :
    Admissible B (familySelected ps) ps := by
  refine ⟨hc4,?_,family_cover ps hN,?_,?_⟩
  · intro r c hfixed
    cases hA : familySelected ps r c with
    | false => rfl
    | true =>
      obtain ⟨_,_,_,_,_,_,hz⟩ := family_selected_support D B ps hps r c hA
      rw [hfixed] at hz
      cases hz
  · intro p hp _ _ h
    exact (reciprocal_cross_holes D B ps hs hps p hp).1 h.1
  · intro p hp x y _ _ _ _
    exact reciprocal_no_five D B ps hB hs hps p hp x y

#print axioms family_selected_support
#print axioms classification_no_three
#print axioms reciprocal_no_five
#print axioms reciprocal_cross_holes
#print axioms family_cover
#print axioms reciprocal_family_admissible
end UniversalThird


==> anc/lean/extended-lean-companion/universal-third/source/RowPartitions.lean <==
import ColoredRowCounts
import ThreeTypeLists

/-! Finite filter partitions and lookup typing of actual row lists. -/
namespace UniversalThird

open OriginalAugmented EvenParity GridModel

def rowsWith (m : Nat) (P : Fin m → Bool) : List (Fin m) := (List.finRange m).filter P

theorem count_rowsWith (m : Nat) (P : Fin m → Bool) (r : Fin m) : (rowsWith m P).count r=bit (P r) := by
  have hn : (rowsWith m P).Nodup := List.Pairwise.filter _ (finRange_nodup m)
  rw [hn.count]
  simp [rowsWith,List.mem_filter,finRange_mem,bit]

theorem count_flatMap {α β : Type} [BEq β] (xs : List α) (f : α → List β) (b : β) :
    (xs.flatMap f).count b=nsum xs (fun x => (f x).count b) := by
  induction xs with
  | nil => rfl
  | cons a xs ih => simp [List.count_append,nsum,ih]

theorem filters_partition (m : Nat) (Ps : List (Fin m → Bool)) (Q : Fin m → Bool)
    (h : ∀ r, nsum Ps (fun P => bit (P r))=bit (Q r)) :
    (Ps.flatMap (rowsWith m)).Perm (rowsWith m Q) := by
  apply List.perm_iff_count.mpr
  intro r
  rw [count_flatMap,count_rowsWith]
  rw [nsum_congr Ps _ (fun P => bit (P r)) (fun P _ => count_rowsWith m P r)]
  exact h r

def typeOfLists {m : Nat} (T : ThreeLists (Fin m)) (r : Fin m) : Option (Fin 3) :=
  if r∈T.a then some 0 else if r∈T.b then some 1 else if r∈T.c then some 2 else none

theorem typeOfLists_iff {m : Nat} (T : ThreeLists (Fin m)) (hN : (reunite T).Nodup) (r : Fin m) (i : Fin 3) :
    typeOfLists T r=some i ↔ r∈colorList T i := by
  have hab : r∈T.a → r∈T.b → False := by
    intro ha hb
    exact color_lists_disjoint T hN 0 1 (by decide) r (by simpa [colorList] using ha) (by simpa [colorList] using hb)
  have hac : r∈T.a → r∈T.c → False := by
    intro ha hc
    exact color_lists_disjoint T hN 0 2 (by decide) r (by simpa [colorList] using ha) (by simpa [colorList] using hc)
  have hbc : r∈T.b → r∈T.c → False := by
    intro hb hc
    exact color_lists_disjoint T hN 1 2 (by decide) r (by simpa [colorList] using hb) (by simpa [colorList] using hc)
  by_cases ha : r∈T.a <;> by_cases hb : r∈T.b <;> by_cases hc : r∈T.c <;>
    rcases ConstructionFrame.kind_cases i with rfl | rfl | rfl <;>
    simp_all [typeOfLists,colorList]

theorem typed_rows_perm {m : Nat} (T : ThreeLists (Fin m)) (hN : (reunite T).Nodup) (i : Fin 3) :
    (rowsWith m (fun r => decide (typeOfLists T r=some i))).Perm (colorList T i) := by
  apply List.perm_iff_count.mpr
  intro r
  rw [count_rowsWith,(color_list_nodup T hN i).count]
  simp [bit,typeOfLists_iff T hN r i]

theorem typed_rows_count {m : Nat} (T : ThreeLists (Fin m)) (hN : (reunite T).Nodup) (i : Fin 3) :
    (rowsWith m (fun r => decide (typeOfLists T r=some i))).length=(colorList T i).length :=
  (typed_rows_perm T hN i).length_eq

theorem onCols_three {m n : Nat} (B : Matrix m n) (T : ThreeLists (Fin n)) (r : Fin m) :
    onCols B (reunite T) r=onCols B T.a r+onCols B T.b r+onCols B T.c r := by
  unfold reunite
  rw [onCols_append,onCols_append]

theorem three_counts_bound {m n : Nat} (B : Matrix m n) (T : ThreeLists (Fin n))
    (hN : (reunite T).Nodup) (r : Fin m) :
    onCols B T.a r+onCols B T.b r+onCols B T.c r≤degree B r := by
  rw [←onCols_three]
  exact onCols_bound B (reunite T) hN r

theorem singleton_partition_bits (d a b c : Nat) (h : a+b+c≤d) :
    bit (decide (d=1 ∧ a=1))+bit (decide (d=1 ∧ b=1))+bit (decide (d=1 ∧ c=1))+
      bit (decide (d=1 ∧ a+b+c=0))=bit (decide (d=1)) := by
  by_cases hd : d=1
  · subst d
    have ha : a=0 ∨ a=1 := by omega
    have hb : b=0 ∨ b=1 := by omega
    have hc : c=0 ∨ c=1 := by omega
    rcases ha with rfl | rfl <;> rcases hb with rfl | rfl <;> rcases hc with rfl | rfl <;>
      simp_all [bit]
  · simp [hd,bit]

theorem pair_partition_bits (a b c : Nat) (h : a+b+c≤2) :
    bit (decide (0<b ∧ 0<c))+bit (decide (0<c ∧ 0<a))+bit (decide (0<a ∧ 0<b))+
      bit (decide (a=2))+bit (decide (b=2))+bit (decide (c=2))=bit (decide (a+b+c=2)) := by
  have ha : a=0 ∨ a=1 ∨ a=2 := by omega
  have hb : b=0 ∨ b=1 ∨ b=2 := by omega
  have hc : c=0 ∨ c=1 ∨ c=2 := by omega
  rcases ha with rfl | rfl | rfl <;> rcases hb with rfl | rfl | rfl <;> rcases hc with rfl | rfl | rfl <;>
    simp_all [bit]

theorem singleton_lists_partition {m n : Nat} (B : Matrix m n) (T : ThreeLists (Fin n))
    (hN : (reunite T).Nodup) :
    (singleRowsIn B T.a ++ singleRowsIn B T.b ++ singleRowsIn B T.c ++ singleRowsOut B (reunite T)).Perm
      (rowsWith m (fun r => decide (degree B r=1))) := by
  have h := filters_partition m
    [fun r => decide (degree B r=1 ∧ onCols B T.a r=1),
     fun r => decide (degree B r=1 ∧ onCols B T.b r=1),
     fun r => decide (degree B r=1 ∧ onCols B T.c r=1),
     fun r => decide (degree B r=1 ∧ onCols B (reunite T) r=0)]
    (fun r => decide (degree B r=1)) (by
      intro r
      simp only [nsum]
      rw [onCols_three]
      have h := singleton_partition_bits (degree B r) (onCols B T.a r) (onCols B T.b r) (onCols B T.c r)
        (three_counts_bound B T hN r)
      omega)
  simpa [List.append_assoc,rowsWith,singleRowsIn,singleRowsOut] using h

def rowCategories {m n : Nat} (B : Matrix m n) (T : ThreeLists (Fin n)) : List (Fin m → Bool) :=
  [fun r => decide (0<onCols B T.b r ∧ 0<onCols B T.c r),
   fun r => decide (0<onCols B T.c r ∧ 0<onCols B T.a r),
   fun r => decide (0<onCols B T.a r ∧ 0<onCols B T.b r),
   fun r => decide (onCols B T.a r=2),fun r => decide (onCols B T.b r=2),fun r => decide (onCols B T.c r=2),
   fun r => decide (degree B r=1 ∧ onCols B T.a r=1),
   fun r => decide (degree B r=1 ∧ onCols B T.b r=1),
   fun r => decide (degree B r=1 ∧ onCols B T.c r=1),
   fun r => decide (degree B r=1 ∧ onCols B (reunite T) r=0)]

theorem all_categories_partition {m n : Nat} (B : Matrix m n) (hB : TerminalBases.Classification B)
    (T : ThreeLists (Fin n)) (hN : (reunite T).Nodup) :
    ((rowCategories B T).flatMap (rowsWith m)).Perm
      (rowsWith m (fun r => decide (onCols B (reunite T) r=2 ∨ degree B r=1))) := by
  apply filters_partition
  intro r
  have hbound := three_counts_bound B T hN r
  have hd : degree B r≤2 := by rcases hB.row_degrees r with h | h <;> omega
  have hp := pair_partition_bits (onCols B T.a r) (onCols B T.b r) (onCols B T.c r) (by omega)
  have hs := singleton_partition_bits (degree B r) (onCols B T.a r) (onCols B T.b r) (onCols B T.c r) hbound
  simp only [rowCategories,nsum]
  rw [onCols_three]
  have hex : bit (decide (onCols B T.a r+onCols B T.b r+onCols B T.c r=2))+
      bit (decide (degree B r=1))=
      bit (decide (onCols B T.a r+onCols B T.b r+onCols B T.c r=2 ∨ degree B r=1)) := by
    by_cases h1 : onCols B T.a r+onCols B T.b r+onCols B T.c r=2 <;>
      by_cases h2 : degree B r=1 <;> simp_all [bit] <;> omega
  omega

#print axioms filters_partition
#print axioms typeOfLists_iff
#print axioms typed_rows_perm
#print axioms singleton_lists_partition
#print axioms all_categories_partition
end UniversalThird


==> anc/lean/extended-lean-companion/universal-third/source/SafeFrameCapacity.lean <==
import ColoredRowCounts
import WindowArithmetic

namespace UniversalThird

open OriginalAugmented EvenParity TerminalBases GridModel

variable {m n s : Nat}

def pairTypeRows (D : ConstructionFrame.Data m n s) (B : Matrix m n) (a : Fin 3) : List (Fin m) :=
  (ConstructionFrame.rowList D a).filter (fun r => decide (degree B r=2))
def pairTypeCount (D : ConstructionFrame.Data m n s) (B : Matrix m n) (a : Fin 3) : Nat :=
  (pairTypeRows D B a).length

def pairFixedRows (B : Matrix m n) (c : Fin n) : List (Fin m) :=
  (List.finRange m).filter (fun r => decide (degree B r=2) && B r c)

theorem pair_fixed_column_count (B : Matrix m n) (hc4 : C4Free B) (hB : Classification B) (c : Fin n) :
    (pairFixedRows B c).length=n-1 := by
  have hcount : (pairFixedRows B c).length=columnCover B c := by
    unfold pairFixedRows
    rw [←nsum_bit_filter]
    change fsum m _=fsum m _
    apply fsum_congr
    intro r
    rcases hB.row_degrees r with hd | hd <;> cases hb : B r c <;> simp [hd,hb,bit,rowCover]
  have hleave : leaveDegree B c=0 := by
    unfold leaveDegree
    rw [fsum_congr n _ (fun _ => 0)]
    · simp [fsum_const]
    · intro d
      by_cases hd : d=c
      · simp [hd]
      · rw [classified_common_one B hc4 hB c d (Ne.symm hd)]
        simp [hd]
  have h := leave_cover_identity B hc4 c
  rw [hleave,←hcount] at h
  omega

theorem pairFiber_length_rows (D : ConstructionFrame.Data m n s) (B : Matrix m n)
    (a b : Fin 3) (i : Fin s) :
    (pairFiber D B a b i).length=
      ((pairTypeRows D B a).filter (fun r => !(B r (D.oldCol (b,i))))).length := by
  simp [pairFiber,ConstructionFrame.fiberCells,ConstructionFrame.fiberRows,pairTypeRows,
    List.filter_map,List.filter_filter,Bool.and_comm]

theorem pairFiber_capacity (D : ConstructionFrame.Data m n s) (B : Matrix m n)
    (hc4 : C4Free B) (hB : Classification B) (a b : Fin 3) (i : Fin s) :
    pairTypeCount D B a≤(pairFiber D B a b i).length+n := by
  let c := D.oldCol (b,i)
  have hpart := ConstructionFrame.filter_partition_length (pairTypeRows D B a) (fun r => B r c)
  rw [←pairFiber_length_rows] at hpart
  have hsub : ((pairTypeRows D B a).filter (fun r => B r c)).length≤(pairFixedRows B c).length := by
    apply ConstructionFrame.nodup_subset_length _ _
      (List.Pairwise.filter _ (List.Pairwise.filter _ (List.Pairwise.filter _ (finRange_nodup m))))
      (List.Pairwise.filter _ (finRange_nodup m))
    intro r hr
    have hcell := (List.mem_filter.mp hr).2
    have hdeg := (List.mem_filter.mp (List.mem_filter.mp hr).1).2
    exact List.mem_filter.mpr ⟨finRange_mem r,by simp [hdeg,hcell]⟩
  rw [pair_fixed_column_count B hc4 hB c] at hsub
  unfold pairTypeCount
  omega

theorem missing_pair_rows_bound (n s r : Nat) (hn : n=3*s+r) (hr : r≤4) :
    pairCapacity n≤3*pairPerType s+4*n := by
  have hM := twice_capacity n
  have hN := UnrestrictedUniform.degree_square_identity n
  have hP := pair_per_type_identity s
  have hR := Nat.mul_le_mul_left (2*n) hr
  have he : 2*pairCapacity n+(r^2+r)=6*pairPerType s+2*n*r := by
    simp only [Nat.pow_two] at hN hP ⊢
    grind
  omega

theorem minimum_type_count_bound (D : ConstructionFrame.Data m n s) (mS r : Nat)
    (hn : n=3*s+r) (hr : r≤4) (hn1 : 1≤n)
    (hm : m=pairCapacity n+mS)
    (ht : ∀ a, ConstructionFrame.typeCount D a=pairPerType s+balancedCapacity mS a) :
    m≤3*ConstructionFrame.minTypeCount D+6*n := by
  have hM := missing_pair_rows_bound n s r hn hr
  have h0 := ht 0
  have h1 := ht 1
  have h2 := ht 2
  have hq0 := (balanced_capacity_range mS 0).1
  have hq1 := (balanced_capacity_range mS 1).1
  have hq2 := (balanced_capacity_range mS 2).1
  unfold ConstructionFrame.minTypeCount
  omega

/-- The numeric fiber-capacity premises are derived from exact typed-row
counts and the actual terminal-base pair incidence bound. -/
theorem structured_window_bound (D : ConstructionFrame.Data m n s) (B : Matrix m n)
    (hB : MaximumBase B) (hn5 : 5≤n) (hm : pairCapacity n≤m) (r : Nat)
    (hn : n=3*s+r) (hr : r≤4) (hs : TypedSupports (forgetFrame D) B)
    (ht : ∀ a, ConstructionFrame.typeCount D a=pairPerType s+balancedCapacity (m-pairCapacity n) a)
    (hp : ∀ a, pairPerType s≤pairTypeCount D B a) :
    n*min m (n^2)≤3*Tstar B+60*m := by
  let H := min (ConstructionFrame.minTypeCount D) (2*(pairPerType s-n))
  have hClass := (every_maximum_base (by omega) hm B hB).2
  have hR : ∀ a, H≤ConstructionFrame.typeCount D a := by
    intro a
    have h := ConstructionFrame.minType_le D a
    dsimp only [H]
    omega
  have hPool : ∀ a b i, H≤2*(pairFiber D B a b i).length := by
    intro a b i
    have h := pairFiber_capacity D B hB.1 hClass a b i
    have hP := hp a
    dsimp only [H]
    omega
  have hmin := minimum_type_count_bound D (m-pairCapacity n) r hn hr (by omega) (by omega) ht
  have hcap := common_cap_window m n s r (ConstructionFrame.minTypeCount D) hn hr hmin
  exact window_from_typed_data D B hB hn5 hm r H hn hr hs hR
    (fun q => hPool _ _ _) (fun q => hPool _ _ _) hcap

#print axioms pair_fixed_column_count
#print axioms pairFiber_capacity
#print axioms missing_pair_rows_bound
#print axioms minimum_type_count_bound
#print axioms structured_window_bound
end UniversalThird


==> anc/lean/extended-lean-companion/universal-third/source/SafeFrameCount.lean <==
import SafeFrameData

/-! Exact global charge and actual Tstar bound for the capped safe construction. -/
namespace UniversalThird

open OriginalAugmented EvenParity PairedPivotCore PairedPivotCounting

variable {m n s : Nat}

theorem degree_filter_partition (B : OriginalAugmented.Matrix m n) (hB : TerminalBases.Classification B)
    (xs : List (Cell (Fin m) (Fin n))) :
    (xs.filter (fun p => decide (degree B p.1=1))).length+
      (xs.filter (fun p => decide (degree B p.1=2))).length=xs.length := by
  induction xs with
  | nil => rfl
  | cons p xs ih =>
    rcases hB.row_degrees p.1 with hd | hd <;> simp [hd] at * <;> omega

theorem fiber_degree_partition (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : TerminalBases.Classification B) (a b : Fin 3) (i : Fin s) :
    (singleFiber D B a b i).length+(pairFiber D B a b i).length=(ConstructionFrame.fiberCells D B a b i).length :=
  degree_filter_partition B hB _

theorem matchingFor_charge (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (H : Nat) (hB : TerminalBases.Classification B)
    (hR : ∀ a, H≤ConstructionFrame.typeCount D a)
    (hPL : ∀ q, H≤2*(leftP D B q).length) (hPR : ∀ q, H≤2*(rightP D B q).length)
    (q : Fin 3×Fin s) : H≤(matchingFor D B H q).length+(ConstructionFrame.fixedCharge D B q).length := by
  have hL := fiber_degree_partition D B hB (ConstructionFrame.lo q.1) (ConstructionFrame.hi q.1) q.2
  have hQ := fiber_degree_partition D B hB (ConstructionFrame.hi q.1) (ConstructionFrame.lo q.1) (D.sigma q.2)
  change (leftS D B q).length+(leftP D B q).length=_ at hL
  change (rightS D B q).length+(rightP D B q).length=_ at hQ
  have hLF := ConstructionFrame.fiber_length_partition D B (ConstructionFrame.lo q.1) (ConstructionFrame.hi q.1) q.2
  have hRF := ConstructionFrame.fiber_length_partition D B (ConstructionFrame.hi q.1) (ConstructionFrame.lo q.1) (D.sigma q.2)
  have hRl := hR (ConstructionFrame.lo q.1)
  have hRr := hR (ConstructionFrame.hi q.1)
  have hPl := hPL q
  have hPr := hPR q
  rw [matchingFor_length,ConstructionFrame.fixedCharge,List.length_append]
  unfold matchingCap
  omega

theorem safe_frame_count (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (H : Nat) (hB : TerminalBases.Classification B)
    (hR : ∀ a, H≤ConstructionFrame.typeCount D a)
    (hPL : ∀ q, H≤2*(leftP D B q).length) (hPR : ∀ q, H≤2*(rightP D B q).length) :
    3*s*H≤(cappedPairs D B H).length+ConstructionFrame.fixedTypedCount D B := by
  have h := nsum_le (ConstructionFrame.keys s) (fun _ => H)
    (fun q => (matchingFor D B H q).length+(ConstructionFrame.fixedCharge D B q).length)
    (fun q _ => matchingFor_charge D B H hB hR hPL hPR q)
  rw [nsum_const,ConstructionFrame.keys_length,nsum_add] at h
  have hp := flatMap_length_nsum (ConstructionFrame.keys s) (matchingFor D B H)
  have hf := flatMap_length_nsum (ConstructionFrame.keys s) (ConstructionFrame.fixedCharge D B)
  change (cappedPairs D B H).length=_ at hp
  change (ConstructionFrame.allCharges D B).length=_ at hf
  rw [←hp,←hf] at h
  have hc := ConstructionFrame.charge_at_most_fixed D B
  omega

/-- The augmentation is explicitly constructed; the remaining data/capacity
premises concern row typing and actual finite fiber sizes. -/
theorem safe_frame_Tstar (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (H : Nat) (hc4 : C4Free B) (hB : TerminalBases.Classification B)
    (hs : TypedSupports (forgetFrame D) B)
    (hR : ∀ a, H≤ConstructionFrame.typeCount D a)
    (hPL : ∀ q, H≤2*(leftP D B q).length) (hPR : ∀ q, H≤2*(rightP D B q).length) :
    Admissible B (familySelected (cappedPairs D B H)) (cappedPairs D B H) ∧
    3*s*H≤Tstar B+fixedCount B := by
  have ha := cappedPairs_admissible D B H hc4 hB hs
  have hc := safe_frame_count D B H hB hR hPL hPR
  have hT := pairs_le_Tstar B _ _ ha
  have hF := ConstructionFrame.fixedTyped_le_fixedCount D B
  exact ⟨ha,by omega⟩

#print axioms fiber_degree_partition
#print axioms matchingFor_charge
#print axioms safe_frame_count
#print axioms safe_frame_Tstar
end UniversalThird


==> anc/lean/extended-lean-companion/universal-third/source/SafeFrameData.lean <==
import ReciprocalGeometry
import FrameCounting

/-! Actual capped reciprocal-fiber construction with no singleton-singleton pair. -/
namespace UniversalThird

open OriginalAugmented EvenParity PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel

variable {m n s : Nat}

def forgetFrame (D : ConstructionFrame.Data m n s) : TypedColumns m n s :=
  ⟨D.oldCol,D.oldCol_injective,D.rowType⟩

def pairFiber (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) : List (Cell (Fin m) (Fin n)) :=
  (ConstructionFrame.fiberCells D B a b i).filter (fun p => decide (degree B p.1=2))
def singleFiber (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) : List (Cell (Fin m) (Fin n)) :=
  (ConstructionFrame.fiberCells D B a b i).filter (fun p => decide (degree B p.1=1))

def leftP (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n) (q : Fin 3×Fin s) :=
  pairFiber D B (ConstructionFrame.lo q.1) (ConstructionFrame.hi q.1) q.2

def leftS (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n) (q : Fin 3×Fin s) :=
  singleFiber D B (ConstructionFrame.lo q.1) (ConstructionFrame.hi q.1) q.2

def rightP (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n) (q : Fin 3×Fin s) :=
  pairFiber D B (ConstructionFrame.hi q.1) (ConstructionFrame.lo q.1) (D.sigma q.2)

def rightS (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n) (q : Fin 3×Fin s) :=
  singleFiber D B (ConstructionFrame.hi q.1) (ConstructionFrame.lo q.1) (D.sigma q.2)

def matchingCap (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (H : Nat) (q : Fin 3×Fin s) : Nat :=
  min H (min ((leftP D B q).length+(leftS D B q).length)
    (min ((rightP D B q).length+(rightS D B q).length)
      (min (2*(leftP D B q).length) (2*(rightP D B q).length))))

def matchingPoolSizes (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (H : Nat) (q : Fin 3×Fin s) :
    PoolSizes (matchingCap D B H q) (leftP D B q).length (leftS D B q).length
      (rightP D B q).length (rightS D B q).length := by
  apply poolSizes <;> unfold matchingCap <;> omega

def matchingFor (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (H : Nat) (q : Fin 3×Fin s) : List (Pair m n) :=
  safePairs (leftP D B q) (leftS D B q) (rightP D B q) (rightS D B q)
    (matchingCap D B H q) (matchingPoolSizes D B H q)

def cappedPairs (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n) (H : Nat) : List (Pair m n) :=
  (ConstructionFrame.keys s).flatMap (matchingFor D B H)

theorem degree_filter_nodup (B : OriginalAugmented.Matrix m n) (xs : List (Cell (Fin m) (Fin n)))
    (hx : xs.Nodup) (a b : Nat) (hab : a≠b) :
    (xs.filter (fun p => decide (degree B p.1=a)) ++ xs.filter (fun p => decide (degree B p.1=b))).Nodup := by
  apply List.pairwise_append.mpr
  refine ⟨List.Pairwise.filter _ hx,List.Pairwise.filter _ hx,?_⟩
  intro p hp q hq he
  have h1 := of_decide_eq_true (List.mem_filter.mp hp).2
  have h2 := of_decide_eq_true (List.mem_filter.mp hq).2
  rw [he] at h1
  exact hab (h1.symm.trans h2)

theorem local_pool_nodup (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (q : Fin 3×Fin s) :
    (leftS D B q++leftP D B q).Nodup ∧ (rightP D B q++rightS D B q).Nodup := by
  exact ⟨degree_filter_nodup B _ (ConstructionFrame.fiberCells_nodup D B _ _ _) 1 2 (by decide),
    degree_filter_nodup B _ (ConstructionFrame.fiberCells_nodup D B _ _ _) 2 1 (by decide)⟩

theorem local_pool_disjoint (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (q : Fin 3×Fin s) : ∀ p∈leftS D B q++leftP D B q, ∀ z∈rightP D B q++rightS D B q, p≠z := by
  intro p hp z hz he
  have hleft : p∈ConstructionFrame.fiberCells D B (ConstructionFrame.lo q.1) (ConstructionFrame.hi q.1) q.2 := by
    rcases List.mem_append.mp hp with hp | hp <;> exact (List.mem_filter.mp hp).1
  have hright : z∈ConstructionFrame.fiberCells D B (ConstructionFrame.hi q.1) (ConstructionFrame.lo q.1) (D.sigma q.2) := by
    rcases List.mem_append.mp hz with hz | hz <;> exact (List.mem_filter.mp hz).1
  have h1 := (ConstructionFrame.fiberCells_mem D B _ _ _ p).mp hleft
  have h2 := (ConstructionFrame.fiberCells_mem D B _ _ _ z).mp hright
  have hr := congrArg (fun c : Cell (Fin m) (Fin n) => D.rowType c.1) he
  dsimp only at hr
  rw [h1.1,h2.1] at hr
  have ht := Option.some.inj hr
  have hlt := ConstructionFrame.lo_lt_hi q.1
  omega

theorem matchingFor_nodup (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (H : Nat) (q : Fin 3×Fin s) : (flattenPairs (matchingFor D B H q)).Nodup := by
  have hn := local_pool_nodup D B q
  exact safe_matching_nodup _ _ _ _ _ _ hn.1 hn.2 (local_pool_disjoint D B q)

theorem matchingFor_length (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (H : Nat) (q : Fin 3×Fin s) : (matchingFor D B H q).length=matchingCap D B H q :=
  safe_pairs_length _ _ _ _ _ _

theorem matchingFor_spec (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (H : Nat) (q : Fin 3×Fin s) (p : Pair m n) (hp : p∈matchingFor D B H q) :
    (D.rowType p.1.1=some (ConstructionFrame.lo q.1) ∧ p.1.2=D.oldCol (ConstructionFrame.hi q.1,q.2) ∧ B p.1.1 p.1.2=false) ∧
    (D.rowType p.2.1=some (ConstructionFrame.hi q.1) ∧ p.2.2=D.oldCol (ConstructionFrame.lo q.1,D.sigma q.2) ∧ B p.2.1 p.2.2=false) ∧
    (degree B p.1.1=2 ∨ degree B p.2.1=2) := by
  have hm := List.of_mem_zip hp
  have hl := left_pool_mem _ _ _ _ _ _ p.1 hm.1
  have hr := right_pool_mem _ _ _ _ _ _ p.2 hm.2
  have hleft : p.1∈ConstructionFrame.fiberCells D B (ConstructionFrame.lo q.1) (ConstructionFrame.hi q.1) q.2 := by
    rcases hl with hl | hl <;> exact (List.mem_filter.mp hl).1
  have hright : p.2∈ConstructionFrame.fiberCells D B (ConstructionFrame.hi q.1) (ConstructionFrame.lo q.1) (D.sigma q.2) := by
    rcases hr with hr | hr <;> exact (List.mem_filter.mp hr).1
  have hpair := safe_matching_pair_endpoint _ _ _ _ _ _ p hp
  refine ⟨(ConstructionFrame.fiberCells_mem D B _ _ _ p.1).mp hleft,
    (ConstructionFrame.fiberCells_mem D B _ _ _ p.2).mp hright,?_⟩
  rcases hpair with h | h
  · exact Or.inl (of_decide_eq_true (List.mem_filter.mp h).2)
  · exact Or.inr (of_decide_eq_true (List.mem_filter.mp h).2)

theorem matchingFor_reciprocal (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (H : Nat) (q : Fin 3×Fin s) (p : Pair m n) (hp : p∈matchingFor D B H q) :
    ReciprocalPair (forgetFrame D) B p := by
  have h := matchingFor_spec D B H q p hp
  refine ⟨ConstructionFrame.lo q.1,ConstructionFrame.hi q.1,q.2,D.sigma q.2,?_,
    h.1.1,h.1.2.1,h.2.1.1,h.2.1.2.1,h.1.2.2,h.2.1.2.2,h.2.2⟩
  have hlt := ConstructionFrame.lo_lt_hi q.1
  omega

theorem matchingFor_signature (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (H : Nat) (q : Fin 3×Fin s) (p : Cell (Fin m) (Fin n)) (hp : p∈flattenPairs (matchingFor D B H q)) :
    (D.rowType p.1=some (ConstructionFrame.lo q.1) ∧ p.2=D.oldCol (ConstructionFrame.hi q.1,q.2)) ∨
    (D.rowType p.1=some (ConstructionFrame.hi q.1) ∧ p.2=D.oldCol (ConstructionFrame.lo q.1,D.sigma q.2)) := by
  obtain ⟨z,hz,he⟩ := (ConstructionFrame.flatten_mem _ _).mp hp
  have hs := matchingFor_spec D B H q z hz
  rcases he with rfl | rfl
  · exact Or.inl ⟨hs.1.1,hs.1.2.1⟩
  · exact Or.inr ⟨hs.2.1.1,hs.2.1.2.1⟩

theorem cappedPairs_nodup (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n) (H : Nat) :
    (flattenPairs (cappedPairs D B H)).Nodup := by
  rw [cappedPairs,ConstructionFrame.flatten_flatMap]
  apply List.pairwise_flatMap.mpr
  refine ⟨fun q _ => matchingFor_nodup D B H q,?_⟩
  have hk := grid_nodup (List.finRange 3) (List.finRange s) (finRange_nodup 3) (finRange_nodup s)
  apply hk.imp
  intro q z hne p hp w hw he
  exact hne (ConstructionFrame.support_key_unique D q z p
    (matchingFor_signature D B H q p hp) (matchingFor_signature D B H z p (he ▸ hw)))

theorem cappedPairs_admissible (D : ConstructionFrame.Data m n s) (B : OriginalAugmented.Matrix m n)
    (H : Nat) (hc4 : C4Free B) (hB : TerminalBases.Classification B) (hs : TypedSupports (forgetFrame D) B) :
    Admissible B (familySelected (cappedPairs D B H)) (cappedPairs D B H) := by
  apply reciprocal_family_admissible (forgetFrame D) B _ hc4 hB hs (cappedPairs_nodup D B H)
  intro p hp
  obtain ⟨q,_,hq⟩ := List.mem_flatMap.mp hp
  exact matchingFor_reciprocal D B H q p hq

#print axioms matchingFor_nodup
#print axioms matchingFor_length
#print axioms matchingFor_spec
#print axioms cappedPairs_nodup
#print axioms cappedPairs_admissible
end UniversalThird


==> anc/lean/extended-lean-companion/universal-third/source/SafePoolMatching.lean <==
import CyclicColoring
import FrameCover

/-! Explicit finite pool matching with a pair-row endpoint in every pair. -/
namespace UniversalThird

open PairedPivotCounting

structure PoolSizes (h lp ls rp rs : Nat) where
  x : Nat
  y : Nat
  z : Nat
  left_single : x≤ls
  right_single : y≤rs
  left_pair : y+z≤lp
  right_pair : x+z≤rp
  total : x+y+z=h

def poolSizes (h lp ls rp rs : Nat)
    (hL : h≤lp+ls) (hR : h≤rp+rs) (hLP : h≤2*lp) (hRP : h≤2*rp) :
    PoolSizes h lp ls rp rs := by
  let x := h-lp
  let y := h-rp
  let z := h-x-y
  have hxy : x+y≤h := by dsimp only [x,y]; omega
  refine ⟨x,y,z,?_,?_,?_,?_,?_⟩ <;> dsimp only [x,y,z] at * <;> omega

def leftPool {α : Type} (LP LS RP RS : List α) (h : Nat)
    (Q : PoolSizes h LP.length LS.length RP.length RS.length) : List α :=
  LS.take Q.x ++ LP.take Q.y ++ (LP.drop Q.y).take Q.z

def rightPool {α : Type} (LP LS RP RS : List α) (h : Nat)
    (Q : PoolSizes h LP.length LS.length RP.length RS.length) : List α :=
  RP.take Q.x ++ RS.take Q.y ++ (RP.drop Q.x).take Q.z

def safePairs {α : Type} (LP LS RP RS : List α) (h : Nat)
    (Q : PoolSizes h LP.length LS.length RP.length RS.length) : List (α×α) :=
  (leftPool LP LS RP RS h Q).zip (rightPool LP LS RP RS h Q)

theorem pool_lengths {α : Type} (LP LS RP RS : List α) (h : Nat)
    (Q : PoolSizes h LP.length LS.length RP.length RS.length) :
    (leftPool LP LS RP RS h Q).length=h ∧ (rightPool LP LS RP RS h Q).length=h := by
  have hx := Q.left_single
  have hy := Q.right_single
  have hl := Q.left_pair
  have hr := Q.right_pair
  have ht := Q.total
  simp only [leftPool,rightPool,List.length_append,List.length_take,List.length_drop]
  omega

theorem safe_pairs_length {α : Type} (LP LS RP RS : List α) (h : Nat)
    (Q : PoolSizes h LP.length LS.length RP.length RS.length) : (safePairs LP LS RP RS h Q).length=h := by
  rw [safePairs,List.length_zip,(pool_lengths LP LS RP RS h Q).1,(pool_lengths LP LS RP RS h Q).2]
  exact Nat.min_self h

theorem left_pool_mem {α : Type} (LP LS RP RS : List α) (h : Nat)
    (Q : PoolSizes h LP.length LS.length RP.length RS.length) (a : α)
    (ha : a∈leftPool LP LS RP RS h Q) : a∈LS ∨ a∈LP := by
  simp only [leftPool,List.mem_append,or_assoc] at ha
  rcases ha with ha | ha | ha
  · exact Or.inl (List.mem_of_mem_take ha)
  · exact Or.inr (List.mem_of_mem_take ha)
  · exact Or.inr (List.mem_of_mem_drop (List.mem_of_mem_take ha))

theorem right_pool_mem {α : Type} (LP LS RP RS : List α) (h : Nat)
    (Q : PoolSizes h LP.length LS.length RP.length RS.length) (a : α)
    (ha : a∈rightPool LP LS RP RS h Q) : a∈RP ∨ a∈RS := by
  simp only [rightPool,List.mem_append,or_assoc] at ha
  rcases ha with ha | ha | ha
  · exact Or.inl (List.mem_of_mem_take ha)
  · exact Or.inr (List.mem_of_mem_take ha)
  · exact Or.inl (List.mem_of_mem_drop (List.mem_of_mem_take ha))

theorem interleaved_prefix_nodup {α : Type} [BEq α] [LawfulBEq α]
    (xs ys : List α) (i j k : Nat) (hn : (xs++ys).Nodup) :
    (xs.take i ++ ys.take j ++ (xs.drop i).take k).Nodup := by
  have hp : (xs.take i ++ ys.take j ++ (xs.drop i).take k).Perm
      (xs.take (i+k) ++ ys.take j) := by
    apply List.perm_iff_count.mpr
    intro a
    have ht := congrArg (fun l : List α => l.count a) (List.take_add (l := xs) (i := i) (j := k))
    dsimp only at ht
    simp only [List.count_append] at ht ⊢
    omega
  have hs := (List.take_sublist (i+k) xs).append (List.take_sublist j ys)
  exact hp.symm.nodup (hs.nodup hn)

theorem pools_nodup {α : Type} [BEq α] [LawfulBEq α]
    (LP LS RP RS : List α) (h : Nat) (Q : PoolSizes h LP.length LS.length RP.length RS.length)
    (hL : (LS++LP).Nodup) (hR : (RP++RS).Nodup) :
    (leftPool LP LS RP RS h Q).Nodup ∧ (rightPool LP LS RP RS h Q).Nodup := by
  constructor
  · unfold leftPool
    rw [List.append_assoc,←List.take_add]
    exact ((List.take_sublist Q.x LS).append (List.take_sublist (Q.y+Q.z) LP)).nodup hL
  · exact interleaved_prefix_nodup RP RS Q.x Q.y Q.z hR

theorem safe_matching_nodup {α : Type} [BEq α] [LawfulBEq α]
    (LP LS RP RS : List α) (h : Nat) (Q : PoolSizes h LP.length LS.length RP.length RS.length)
    (hL : (LS++LP).Nodup) (hR : (RP++RS).Nodup)
    (hLR : ∀ a∈LS++LP, ∀ b∈RP++RS, a≠b) :
    (flattenPairs (safePairs LP LS RP RS h Q)).Nodup := by
  have hn := pools_nodup LP LS RP RS h Q hL hR
  apply ConstructionFrame.flatten_zip_nodup _ _ hn.1 hn.2
  intro a ha b hb
  exact hLR a (List.mem_append.mpr (left_pool_mem LP LS RP RS h Q a ha))
    b (List.mem_append.mpr (right_pool_mem LP LS RP RS h Q b hb))

theorem safe_matching_blocks {α : Type} (LP LS RP RS : List α) (h : Nat)
    (Q : PoolSizes h LP.length LS.length RP.length RS.length) :
    safePairs LP LS RP RS h Q=
      (LS.take Q.x).zip (RP.take Q.x) ++ (LP.take Q.y).zip (RS.take Q.y) ++
      ((LP.drop Q.y).take Q.z).zip ((RP.drop Q.x).take Q.z) := by
  have hx := Q.left_single
  have hy := Q.right_single
  have hl := Q.left_pair
  have hr := Q.right_pair
  have hxy : (LS.take Q.x ++ LP.take Q.y).length=(RP.take Q.x ++ RS.take Q.y).length := by
    simp only [List.length_append,List.length_take]
    omega
  have hx' : (LS.take Q.x).length=(RP.take Q.x).length := by
    simp only [List.length_take]
    omega
  unfold safePairs leftPool rightPool
  rw [List.zip_append hxy,List.zip_append hx']

theorem safe_matching_pair_endpoint {α : Type} (LP LS RP RS : List α) (h : Nat)
    (Q : PoolSizes h LP.length LS.length RP.length RS.length) (p : α×α)
    (hp : p∈safePairs LP LS RP RS h Q) : p.1∈LP ∨ p.2∈RP := by
  rw [safe_matching_blocks] at hp
  simp only [List.mem_append,or_assoc] at hp
  rcases hp with hp | hp | hp
  · exact Or.inr (List.mem_of_mem_take (List.of_mem_zip hp).2)
  · exact Or.inl (List.mem_of_mem_take (List.of_mem_zip hp).1)
  · exact Or.inl (List.mem_of_mem_drop (List.mem_of_mem_take (List.of_mem_zip hp).1))

/-- Actual matching existence, exact length, no cell reuse, and no S--S pair. -/
theorem construct_safe_matching {α : Type} [BEq α] [LawfulBEq α]
    (LP LS RP RS : List α) (h : Nat)
    (hL : h≤LP.length+LS.length) (hR : h≤RP.length+RS.length)
    (hLP : h≤2*LP.length) (hRP : h≤2*RP.length)
    (hLn : (LS++LP).Nodup) (hRn : (RP++RS).Nodup)
    (hLR : ∀ a∈LS++LP, ∀ b∈RP++RS, a≠b) :
    ∃ ps : List (α×α), ps.length=h ∧ (flattenPairs ps).Nodup ∧
      ∀ p∈ps, (p.1∈LS ∨ p.1∈LP) ∧ (p.2∈RP ∨ p.2∈RS) ∧ (p.1∈LP ∨ p.2∈RP) := by
  let Q := poolSizes h LP.length LS.length RP.length RS.length hL hR hLP hRP
  refine ⟨safePairs LP LS RP RS h Q,safe_pairs_length LP LS RP RS h Q,
    safe_matching_nodup LP LS RP RS h Q hLn hRn hLR,?_⟩
  intro p hp
  have hm := List.of_mem_zip hp
  exact ⟨left_pool_mem LP LS RP RS h Q p.1 hm.1,
    right_pool_mem LP LS RP RS h Q p.2 hm.2,safe_matching_pair_endpoint LP LS RP RS h Q p hp⟩

#print axioms poolSizes
#print axioms safe_pairs_length
#print axioms safe_matching_nodup
#print axioms safe_matching_pair_endpoint
#print axioms construct_safe_matching
end UniversalThird


==> anc/lean/extended-lean-companion/universal-third/source/StableDensity.lean <==
import BooleanMatrixGeometry

/-! End-to-end stable C3 density theorem, using finite five/seven sampling.
No row inequality or sampling identity is an assumption of the final theorem. -/

namespace StableDensity

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums
  RationalSampling ListRatCounting PairedMatrixMoments PairedPivotAlgebra BooleanMatrixGeometry

universe u v
variable {Row : Type u} {Col : Type v}

def StablePairs (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) : Prop :=
  ∀ ab ∈ pairs,
    OriginalC3 (fun r c => A r c=true) ab.1 ab.2 ∧
      (¬ A ab.1.1 ab.2.2=true) ∧ (¬ A ab.2.1 ab.1.2=true)

theorem stable_relation_disjoint (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) (hs : StablePairs A pairs) (r : Row) :
    ∀ ab ∈ pairs, ∀ j,
      ¬ (closedBit A (r,j) ab.1=true ∧ closedBit A (r,j) ab.2=true) := by
  intro ab hab j h
  have hp := hs ab hab
  exact opposite_holes_exclude_closed_intersection
    (fun r c => A r c=true) ab.1 ab.2 hp.1 hp.2.1 hp.2.2 (r,j)
    ⟨(closedBit_iff A (r,j) ab.1).mp h.1, (closedBit_iff A (r,j) ab.2).mp h.2⟩

theorem deterministic_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (js : List Col) :
    2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
        ((cells rows cols A).length : Rat) := by
  have hn := majority_count_le_half (fun j p => closedBit A (r,j) p=true)
    (cells rows cols A) pairs cover (stable_relation_disjoint A pairs hs r) js
  have hr := Rat.natCast_le_natCast.mpr hn
  rw [Rat.natCast_mul] at hr
  rw [← count_as_sum] at hr
  simpa only [bits, Bool.decide_eq_true, majorityValue] using hr

theorem expected_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat) :
    2*iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) ≤
          total rows cols (indicator A) := by
  have hn := rowWeight_normalized cols A r hd
  have hw := rowWeight_nonneg cols A r hd
  have h := iid_le cols (rowWeight cols A r) hw k
    (fun js => 2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))))
    (fun _ => ((cells rows cols A).length : Rat))
    (deterministic_count_bound rows cols A pairs cover hs r)
  rw [iid_mul_left, iid_const cols (rowWeight cols A r) hn] at h
  rw [cells_card] at h
  exact h

theorem row_response (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat)
    (B : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [iid_sum]
  rw [sum_congr (cells rows cols A) _ _ (fun p _ =>
    (iid_boolean_pushforward cols (rowWeight cols A r)
      (rowWeight_normalized cols A r hd) (fun j => closedBit A (r,j) p) k majorityValue).trans
      (hb _))]
  exact sum_cell_response rows cols A r B h0

theorem polynomial_row_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (hd : 0<rowDegree cols (indicator A) r)
    (k : Nat) (B F : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) (hf : ∀ t, F t=t*B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      rowDegree cols (indicator A) r*
        sum rows (fun s => F (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [row_response rows cols A r hd k B h0 hb, ← sum_mul_left]
  apply sum_congr rows
  intro s hmem
  rw [hf]
  have hn : rowDegree cols (indicator A) r≠0 := by grind
  have he := Rat.div_mul_cancel (a := codegree cols (indicator A) r s) hn
  grind

def b5 (t : Rat) : Rat := 10*t^3-15*t^4+6*t^5
def b7 (t : Rat) : Rat := 35*t^4-84*t^5+70*t^6-20*t^7

theorem stable_sampling_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) :
    2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
        ≤ total rows cols (indicator A) := by
  have h5 := expected_count_bound rows cols A pairs cover hs r hd 5
  have h7 := expected_count_bound rows cols A pairs cover hs r hd 7
  rw [polynomial_row_response rows cols A r hd 5 b5 f5
    (by unfold b5; grind) bernoulli_five (by intro t; unfold f5 b5; grind)] at h5
  rw [polynomial_row_response rows cols A r hd 7 b7 f7
    (by unfold b7; grind) bernoulli_seven (by intro t; unfold f7 b7; grind)] at h7
  have h3 := Rat.mul_le_mul_of_nonneg_left h5 (by decide : (0 : Rat)≤3)
  have h2 := Rat.mul_le_mul_of_nonneg_left h7 (by decide : (0 : Rat)≤2)
  have hm : 5*sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) =
      3*sum rows (fun s => f5 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))+
      2*sum rows (fun s => f7 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
    rw [← sum_mul_left, ← sum_mul_left, ← sum_mul_left, ← sum_add]
    apply sum_congr rows
    intro s hmem
    unfold f f5 f7
    grind
  have hlinear := congrArg (fun x => 2*rowDegree cols (indicator A) r*x) hm
  have hh : (2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)))*5
        ≤ total rows cols (indicator A)*5 := by grind
  exact Rat.le_of_mul_le_mul_right hh (by decide : (0 : Rat)<5)

theorem stable_density_lists (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs) :
    3*total rows cols (indicator A) ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  apply conditional_density_from_sampling rows cols (indicator A)
  · intro r hr c hc
    exact ratBit_range (A r c)
  · intro r hr hd
    exact stable_sampling_bound rows cols A pairs cover hs r hd

/-- Full finite stable C3 upper bound. Only the explicit pairing cover and
the original C3/opposite-hole conditions are assumed. -/
theorem stable_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n := by
  have h := stable_density_lists (List.finRange m) (List.finRange n) A pairs cover hs
  rw [← cells_card] at h
  simp only [List.length_finRange] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul] using h

#print axioms stable_relation_disjoint
#print axioms deterministic_count_bound
#print axioms expected_count_bound
#print axioms row_response
#print axioms polynomial_row_response
#print axioms stable_sampling_bound
#print axioms stable_density_lists
#print axioms stable_C3_density

end StableDensity


==> anc/lean/extended-lean-companion/universal-third/source/TerminalClassification.lean <==
import TerminalConstruction

/-! Actual classical value and complete terminal maximum-base classification. -/
namespace TerminalBases

open OriginalAugmented EvenParity GridModel

def degreeCount {m n : Nat} (B : Matrix m n) (d : Nat) : Nat :=
  ((List.finRange m).filter (fun r => decide (degree B r=d))).length

theorem degreeCount_eq_sum {m n : Nat} (B : Matrix m n) (d : Nat) :
    degreeCount B d=fsum m (fun r => bit (decide (degree B r=d))) := by
  exact (nsum_bit_filter (List.finRange m) (fun r => decide (degree B r=d))).symm

theorem equality_degree_count {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) :
    degreeCount B 2=pairCapacity n ∧ degreeCount B 1=m-pairCapacity n := by
  have hd := equality_row_degrees B hc4 heq
  have hrow : ∀ r, degree B r=1+bit (decide (degree B r=2)) := by
    intro r
    rcases hd r with h | h <;> simp [h,bit]
  have hs := fsum_congr m _ _ hrow
  rw [fsum_add,fsum_const,←degreeCount_eq_sum] at hs
  change EvenParity.total B=m*1+degreeCount B 2 at hs
  rw [←UnrestrictedUniform.fixedCount_eq_total] at hs
  have hbits : ∀ r, bit (decide (degree B r=1))+bit (decide (degree B r=2))=1 := by
    intro r
    rcases hd r with h | h <;> simp [h,bit]
  have hb := fsum_congr m _ _ hbits
  rw [fsum_add,fsum_const,←degreeCount_eq_sum,←degreeCount_eq_sum] at hb
  omega

theorem list_length_two {α : Type} (xs : List α) (h : xs.length=2) :
    ∃ a b, xs=[a,b] := by
  cases xs with
  | nil => simp at h
  | cons a xs =>
    cases xs with
    | nil => simp at h
    | cons b xs =>
      have hz : xs.length=0 := by simp only [List.length_cons] at h; omega
      have he : xs=[] := List.length_eq_zero_iff.mp hz
      subst xs
      exact ⟨a,b,rfl⟩

theorem singleton_support {m n : Nat} (B : Matrix m n) (r : Fin m) (hd : degree B r=1) :
    ∃ c : Fin n, ∀ d : Fin n, B r d=true ↔ d=c := by
  rw [degree_is_actual_row_count] at hd
  obtain ⟨c,hc⟩ := List.length_eq_one_iff.mp hd
  refine ⟨c,?_⟩
  intro d
  have hm : d∈(List.finRange n).filter (B r) ↔ B r d=true := by
    simp [List.mem_filter,finRange_mem]
  rw [hc] at hm
  simpa using hm.symm

theorem pair_support {m n : Nat} (B : Matrix m n) (r : Fin m) (hd : degree B r=2) :
    ∃ c d : Fin n, c≠d ∧ ∀ e : Fin n, B r e=true ↔ e=c ∨ e=d := by
  rw [degree_is_actual_row_count] at hd
  obtain ⟨c,d,hcd⟩ := list_length_two _ hd
  have hn := List.Pairwise.filter (B r) (finRange_nodup n)
  rw [hcd] at hn
  refine ⟨c,d,?_,?_⟩
  · simpa using hn
  · intro e
    have hm : e∈(List.finRange n).filter (B r) ↔ B r e=true := by
      simp [List.mem_filter,finRange_mem]
    rw [hcd] at hm
    simpa using hm.symm

def RowSupportClassification {m n : Nat} (B : Matrix m n) : Prop :=
  ∀ r : Fin m,
    (∃ c : Fin n, ∀ d : Fin n, B r d=true ↔ d=c) ∨
    (∃ c d : Fin n, c≠d ∧ ∀ e : Fin n, B r e=true ↔ e=c ∨ e=d)

structure Classification {m n : Nat} (B : Matrix m n) : Prop where
  row_degrees : ∀ r : Fin m, degree B r=1 ∨ degree B r=2
  row_supports : RowSupportClassification B
  pair_rows : degreeCount B 2=pairCapacity n
  singleton_rows : degreeCount B 1=m-pairCapacity n
  every_column_pair : ∀ c d : Fin n, c≠d →
    ∃ r : Fin m, B r c=true ∧ B r d=true ∧
      ∀ s : Fin m, B s c=true → B s d=true → s=r

theorem equality_classification {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) : Classification B := by
  have hd := equality_row_degrees B hc4 heq
  have hcount := equality_degree_count B hc4 heq
  refine ⟨hd,?_,hcount.1,hcount.2,equality_pair_unique B hc4 heq⟩
  intro r
  rcases hd r with h | h
  · exact Or.inl (singleton_support B r h)
  · exact Or.inr (pair_support B r h)

theorem z_terminal_positive (m n : Nat) (hn : 0<n) (hm : pairCapacity n≤m) :
    z m n=m+pairCapacity n := by
  have hl := fixedCount_le_z (terminalBase m n hn) (terminal_C4Free m n hn)
  rw [terminal_fixedCount m n hn hm] at hl
  obtain ⟨B,hB,hcount⟩ := classical_attained m n
  have hu := classical_terminal_upper B hB.1
  rw [hcount] at hu
  exact Nat.le_antisymm hu hl

theorem z_terminal (m n : Nat) (hn : 2≤n) (hm : pairCapacity n≤m) :
    z m n=m+pairCapacity n := z_terminal_positive m n (by omega) hm

theorem every_maximum_base {m n : Nat} (hn : 2≤n) (hm : pairCapacity n≤m)
    (B : Matrix m n) (hB : MaximumBase B) :
    fixedCount B=m+pairCapacity n ∧ Classification B := by
  have he := ((maximumBase_iff B).mp hB).2
  rw [z_terminal m n hn hm] at he
  exact ⟨he,equality_classification B hB.1 he⟩

/-- The constructed actual base attains the actual classical maximum. -/
theorem terminal_is_maximum (m n : Nat) (hn : 0<n) (hm : pairCapacity n≤m) :
    MaximumBase (terminalBase m n hn) := by
  apply (maximumBase_iff _).mpr
  exact ⟨terminal_C4Free m n hn,
    (terminal_fixedCount m n hn hm).trans (z_terminal_positive m n hn hm).symm⟩

#print axioms equality_degree_count
#print axioms singleton_support
#print axioms pair_support
#print axioms equality_classification
#print axioms z_terminal_positive
#print axioms z_terminal
#print axioms every_maximum_base
#print axioms terminal_is_maximum
end TerminalBases


==> anc/lean/extended-lean-companion/universal-third/source/TerminalConstruction.lean <==
import ColumnPairs

/-! The actual all-pair-rows plus singleton-rows Boolean matrix. -/
namespace TerminalBases

open OriginalAugmented EvenParity GridModel

def rowPair (n r : Nat) (hr : r<pairCapacity n) : Fin n × Fin n :=
  (columnPairs n).get ⟨r,by rw [columnPairs_length]; exact hr⟩

theorem rowPair_lt (n r : Nat) (hr : r<pairCapacity n) :
    (rowPair n r hr).1.val<(rowPair n r hr).2.val := by
  exact columnPairs_lt n _ (List.get_mem _ _)

theorem rowPair_injective (n r s : Nat) (hr : r<pairCapacity n) (hs : s<pairCapacity n)
    (he : rowPair n r hr=rowPair n s hs) : r=s := by
  have h := get_injective (columnPairs n) (columnPairs_nodup n) _ _ he
  exact congrArg Fin.val h

def terminalBase (m n : Nat) (hn : 0<n) : Matrix m n := fun r c =>
  if hr : r.val<pairCapacity n then
    decide (c=(rowPair n r.val hr).1 ∨ c=(rowPair n r.val hr).2)
  else decide (c=⟨0,hn⟩)

theorem pair_row_iff (m n : Nat) (hn : 0<n) (r : Fin m) (hr : r.val<pairCapacity n) (c : Fin n) :
    terminalBase m n hn r c=true ↔ c=(rowPair n r.val hr).1 ∨ c=(rowPair n r.val hr).2 := by
  simp [terminalBase,hr]

theorem singleton_row_iff (m n : Nat) (hn : 0<n) (r : Fin m) (hr : ¬r.val<pairCapacity n) (c : Fin n) :
    terminalBase m n hn r c=true ↔ c=⟨0,hn⟩ := by
  simp [terminalBase,hr]

theorem pair_of_two_distinct {n : Nat} (p : Fin n×Fin n) (c d : Fin n) (hcd : c≠d)
    (hc : c=p.1 ∨ c=p.2) (hd : d=p.1 ∨ d=p.2) : p=(c,d) ∨ p=(d,c) := by
  rcases hc with hc | hc <;> rcases hd with hd | hd
  · exact False.elim (hcd (hc.trans hd.symm))
  · exact Or.inl (Prod.ext hc.symm hd.symm)
  · exact Or.inr (Prod.ext hd.symm hc.symm)
  · exact False.elim (hcd (hc.trans hd.symm))

theorem sorted_pairs_equal {n : Nat} (p q : Fin n×Fin n) (c d : Fin n)
    (hp : p.1.val<p.2.val) (hq : q.1.val<q.2.val) (hcd : c≠d)
    (hpc : c=p.1 ∨ c=p.2) (hpd : d=p.1 ∨ d=p.2)
    (hqc : c=q.1 ∨ c=q.2) (hqd : d=q.1 ∨ d=q.2) : p=q := by
  have hp' := pair_of_two_distinct p c d hcd hpc hpd
  have hq' := pair_of_two_distinct q c d hcd hqc hqd
  rcases hp' with rfl | rfl <;> rcases hq' with rfl | rfl
  · rfl
  · simp only at hp hq; omega
  · simp only at hp hq; omega
  · rfl

theorem terminal_C4Free (m n : Nat) (hn : 0<n) : C4Free (terminalBase m n hn) := by
  intro r s c d hrs hcd h
  by_cases hr : r.val<pairCapacity n
  · by_cases hs : s.val<pairCapacity n
    · have hpc := (pair_row_iff m n hn r hr c).mp h.1
      have hpd := (pair_row_iff m n hn r hr d).mp h.2.1
      have hqc := (pair_row_iff m n hn s hs c).mp h.2.2.1
      have hqd := (pair_row_iff m n hn s hs d).mp h.2.2.2
      have he := sorted_pairs_equal _ _ c d (rowPair_lt n r.val hr) (rowPair_lt n s.val hs)
        hcd hpc hpd hqc hqd
      have hv := rowPair_injective n r.val s.val hr hs he
      exact hrs (Fin.ext hv)
    · have hc := (singleton_row_iff m n hn s hs c).mp h.2.2.1
      have hd := (singleton_row_iff m n hn s hs d).mp h.2.2.2
      exact hcd (hc.trans hd.symm)
  · have hc := (singleton_row_iff m n hn r hr c).mp h.1
    have hd := (singleton_row_iff m n hn r hr d).mp h.2.1
    exact hcd (hc.trans hd.symm)

theorem pair_row_degree (m n : Nat) (hn : 0<n) (r : Fin m) (hr : r.val<pairCapacity n) :
    degree (terminalBase m n hn) r=2 := by
  have hlt := rowPair_lt n r.val hr
  have hne : (rowPair n r.val hr).1≠(rowPair n r.val hr).2 := by
    intro he
    have hv := congrArg Fin.val he
    omega
  have hb : ∀ c : Fin n, bit (terminalBase m n hn r c)=
      (if c=(rowPair n r.val hr).1 then 1 else 0)+(if c=(rowPair n r.val hr).2 then 1 else 0) := by
    intro c
    by_cases hc : c=(rowPair n r.val hr).1 <;>
      by_cases hd : c=(rowPair n r.val hr).2 <;> simp_all [terminalBase,bit]
  unfold degree
  rw [fsum_congr n _ _ hb,fsum_add,fsum_single,fsum_single]

theorem singleton_row_degree (m n : Nat) (hn : 0<n) (r : Fin m) (hr : ¬r.val<pairCapacity n) :
    degree (terminalBase m n hn) r=1 := by
  have hb : ∀ c : Fin n, bit (terminalBase m n hn r c)=(if c=⟨0,hn⟩ then 1 else 0) := by
    intro c
    simp [terminalBase,hr,bit]
  unfold degree
  rw [fsum_congr n _ _ hb,fsum_single]

theorem terminal_row_degree (m n : Nat) (hn : 0<n) (r : Fin m) :
    degree (terminalBase m n hn) r=1+(if r.val<pairCapacity n then 1 else 0) := by
  by_cases hr : r.val<pairCapacity n
  · rw [pair_row_degree m n hn r hr]
    simp [hr]
  · rw [singleton_row_degree m n hn r hr]
    simp [hr]

theorem fsum_prefix (m K : Nat) (h : K≤m) :
    fsum m (fun r => if r.val<K then 1 else 0)=K := by
  induction m generalizing K with
  | zero =>
    have hz : K=0 := by omega
    subst K
    rfl
  | succ m ih =>
    cases K with
    | zero => simp [fsum,nsum_zero]
    | succ K =>
      have hK : K≤m := by omega
      have hi : nsum (List.finRange m) (fun r => if r.val<K then 1 else 0)=K := ih K hK
      unfold fsum
      rw [List.finRange_succ]
      simp only [nsum,UnrestrictedUniform.nsum_map,Fin.val_zero,Fin.val_succ,
        Nat.zero_lt_succ,ite_true,Nat.add_lt_add_iff_right]
      rw [hi]
      omega

theorem terminal_fixedCount (m n : Nat) (hn : 0<n) (hm : pairCapacity n≤m) :
    fixedCount (terminalBase m n hn)=m+pairCapacity n := by
  rw [UnrestrictedUniform.fixedCount_eq_total]
  unfold EvenParity.total
  rw [fsum_congr m _ _ (terminal_row_degree m n hn),fsum_add,fsum_const,fsum_prefix m _ hm]
  omega

#print axioms rowPair_injective
#print axioms terminal_C4Free
#print axioms pair_row_degree
#print axioms singleton_row_degree
#print axioms fsum_prefix
#print axioms terminal_fixedCount
end TerminalBases


==> anc/lean/extended-lean-companion/universal-third/source/TerminalDeficit.lean <==
import TerminalClassification

/-! Quantitative consequences of the exact identity for arbitrary deficits. -/
namespace TerminalBases

open OriginalAugmented EvenParity

def badRows {m n : Nat} (B : Matrix m n) : Nat :=
  ((List.finRange m).filter (fun r => decide (degree B r≠1 ∧ degree B r≠2))).length

theorem row_penalty_even (d : Nat) : rowPenalty d%2=0 := by
  have h := row_penalty_identity d
  have he := ordered_pairs_even d
  omega

theorem bad_row_charge (d : Nat) : 2*bit (decide (d≠1 ∧ d≠2))≤rowPenalty d := by
  by_cases h1 : d=1
  · subst d; decide
  · by_cases h2 : d=2
    · subst d; decide
    · have hp : rowPenalty d≠0 := by
        intro hz
        rcases (row_penalty_zero_iff d).mp hz with h | h
        · exact h1 h
        · exact h2 h
      have he := row_penalty_even d
      have hlow : 2≤rowPenalty d := by omega
      simpa [h1,h2,bit] using hlow

theorem twice_badRows_le_penalty {m n : Nat} (B : Matrix m n) : 2*badRows B≤penaltySum B := by
  have h := fsum_le m _ _ (fun r => bad_row_charge (degree B r))
  rw [fsum_mul_left] at h
  change 2*nsum (List.finRange m) (fun r => bit (decide (degree B r≠1 ∧ degree B r≠2)))≤penaltySum B at h
  rw [nsum_bit_filter] at h
  exact h

theorem badRows_le_deficit {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    badRows B≤m+pairCapacity n-fixedCount B := by
  have h := twice_badRows_le_penalty B
  have hd := deficit_identity B hc4
  omega

theorem leave_le_twice_deficit {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    leaveSum B≤2*(m+pairCapacity n-fixedCount B) := by
  have h := deficit_identity B hc4
  omega

/-- Exact defect identity and exceptional-row budget relative to actual z. -/
theorem actual_deficit_budget {m n : Nat} (hn : 2≤n) (hm : pairCapacity n≤m)
    (B : Matrix m n) (hc4 : C4Free B) :
    penaltySum B+leaveSum B=2*(z m n-fixedCount B) ∧
    badRows B≤z m n-fixedCount B ∧ leaveSum B≤2*(z m n-fixedCount B) := by
  rw [z_terminal m n hn hm]
  exact ⟨deficit_identity B hc4,badRows_le_deficit B hc4,leave_le_twice_deficit B hc4⟩

/-- Actual terminal value and the classification of every maximum base. -/
theorem terminal_value_and_classification (m n : Nat) (hn : 2≤n) (hm : pairCapacity n≤m) :
    z m n=m+pairCapacity n ∧ ∀ B : Matrix m n, MaximumBase B → Classification B := by
  exact ⟨z_terminal m n hn hm,fun B hB => (every_maximum_base hn hm B hB).2⟩

#print axioms terminal_value_and_classification
#print axioms row_penalty_even
#print axioms bad_row_charge
#print axioms twice_badRows_le_penalty
#print axioms badRows_le_deficit
#print axioms leave_le_twice_deficit
#print axioms actual_deficit_budget
end TerminalBases


==> anc/lean/extended-lean-companion/universal-third/source/TerminalIdentity.lean <==
import OriginalParameters
import C4Quadratic

/-! Exact nonnegative row-penalty and leave identity, including empty rows. -/
namespace TerminalBases

open OriginalAugmented EvenParity

def pairCapacity (n : Nat) : Nat := n*(n-1)/2

theorem ordered_pairs_even (n : Nat) : n*(n-1)%2=0 := by
  by_cases hz : n=0
  · simp [hz]
  · have he : n%2=0 ∨ (n-1)%2=0 := by omega
    rw [Nat.mul_mod]
    rcases he with he | he <;> simp [he]

theorem twice_capacity (n : Nat) : 2*pairCapacity n=n*(n-1) := by
  have h := ordered_pairs_even n
  unfold pairCapacity
  omega

def rowPenalty (d : Nat) : Nat := d*(d-1)+2-2*d

def penaltySum {m n : Nat} (B : Matrix m n) : Nat := fsum m (fun r => rowPenalty (degree B r))
def leaveSum {m n : Nat} (B : Matrix m n) : Nat := fsum n (leaveDegree B)

theorem degree_charge (d : Nat) : 2*d≤d*(d-1)+2 := by
  by_cases h : d<3
  · have he : d=0 ∨ d=1 ∨ d=2 := by omega
    rcases he with rfl | rfl | rfl <;> decide
  · have hp : 2≤d-1 := by omega
    have hm := Nat.mul_le_mul_left d hp
    omega

theorem row_penalty_identity (d : Nat) : 2*d+rowPenalty d=d*(d-1)+2 := by
  have h := degree_charge d
  unfold rowPenalty
  omega

theorem row_penalty_zero_iff (d : Nat) : rowPenalty d=0 ↔ d=1 ∨ d=2 := by
  by_cases h : d<3
  · have he : d=0 ∨ d=1 ∨ d=2 := by omega
    rcases he with rfl | rfl | rfl <;> decide
  · have hp : 2≤d-1 := by omega
    have hm := Nat.mul_le_mul_left d hp
    unfold rowPenalty
    omega

theorem zero_row_penalty : rowPenalty 0=2 := rfl

theorem exact_penalty_leave {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    2*fixedCount B+penaltySum B+leaveSum B=2*(m+pairCapacity n) := by
  have hs := fsum_congr m _ _ (fun r => row_penalty_identity (degree B r))
  rw [fsum_add,fsum_mul_left,fsum_add,fsum_const] at hs
  change 2*EvenParity.total B+penaltySum B=
    fsum m (fun r => degree B r*(degree B r-1))+m*2 at hs
  have hl := leave_double_count B hc4
  have hm := twice_capacity n
  rw [UnrestrictedUniform.fixedCount_eq_total]
  unfold leaveSum
  omega

theorem classical_terminal_upper {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    fixedCount B≤m+pairCapacity n := by
  have h := exact_penalty_leave B hc4
  omega

theorem deficit_identity {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    penaltySum B+leaveSum B=2*(m+pairCapacity n-fixedCount B) := by
  have h := exact_penalty_leave B hc4
  have hu := classical_terminal_upper B hc4
  omega

theorem equality_sums_zero {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) : penaltySum B=0 ∧ leaveSum B=0 := by
  have h := exact_penalty_leave B hc4
  omega

theorem equality_row_degrees {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) (r : Fin m) : degree B r=1 ∨ degree B r=2 := by
  have hz := (equality_sums_zero B hc4 heq).1
  have hm := fsum_member_le m (fun s => rowPenalty (degree B s)) r
  change rowPenalty (degree B r)≤penaltySum B at hm
  exact (row_penalty_zero_iff (degree B r)).mp (by omega)

theorem equality_leave_zero {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) (c : Fin n) : leaveDegree B c=0 := by
  have hz := (equality_sums_zero B hc4 heq).2
  have hm := fsum_member_le n (leaveDegree B) c
  change leaveDegree B c≤leaveSum B at hm
  omega

theorem equality_common_one {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) (c d : Fin n) (hcd : c≠d) : common B c d=1 := by
  have hle := common_le_one B hc4 c d hcd
  by_cases hz : common B c d=0
  · have hl := equality_leave_zero B hc4 heq c
    have hm := fsum_member_le n
      (fun e => if e=c then 0 else if common B c e=0 then 1 else 0) d
    change (if d=c then 0 else if common B c d=0 then 1 else 0)≤leaveDegree B c at hm
    simp [Ne.symm hcd,hz,hl] at hm
  · omega

theorem equality_pair_unique {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) (c d : Fin n) (hcd : c≠d) :
    ∃ r : Fin m, B r c=true ∧ B r d=true ∧
      ∀ s : Fin m, B s c=true → B s d=true → s=r := by
  have hone := equality_common_one B hc4 heq c d hcd
  have hex : ∃ r : Fin m, B r c=true ∧ B r d=true := by
    apply Classical.byContradiction
    intro hn
    have hz : common B c d=0 := (common_zero_iff B c d).mpr (fun r hr => hn ⟨r,hr⟩)
    omega
  obtain ⟨r,hrc,hrd⟩ := hex
  refine ⟨r,hrc,hrd,?_⟩
  intro s hsc hsd
  by_cases hsr : s=r
  · exact hsr
  · exact False.elim (hc4 s r c d hsr hcd ⟨hsc,hsd,hrc,hrd⟩)

#print axioms twice_capacity
#print axioms row_penalty_zero_iff
#print axioms zero_row_penalty
#print axioms exact_penalty_leave
#print axioms classical_terminal_upper
#print axioms deficit_identity
#print axioms equality_row_degrees
#print axioms equality_common_one
#print axioms equality_pair_unique
end TerminalBases


==> anc/lean/extended-lean-companion/universal-third/source/ThreeTypeCounts.lean <==
import Std

/-! Explicit integral three-type allocation; no Hall theorem is assumed. -/
namespace UniversalThird

structure AssignmentCounts (w0 w1 w2 free q0 q1 q2 : Nat) where
  x01 : Nat
  x02 : Nat
  x10 : Nat
  x12 : Nat
  x20 : Nat
  x21 : Nat
  f0 : Nat
  f1 : Nat
  f2 : Nat
  row0 : x01+x02=w0
  row1 : x10+x12=w1
  row2 : x20+x21=w2
  free_row : f0+f1+f2=free
  capacity0 : x10+x20+f0=q0
  capacity1 : x01+x21+f1=q1
  capacity2 : x02+x12+f2=q2

/-- Reserve type 2 for the type-1-forbidden group, fill the remaining
capacity there, then fill types 0 and 1 and the unrestricted residual. -/
def assignmentCounts (w0 w1 w2 free q0 q1 q2 : Nat)
    (hsum : w0+w1+w2+free=q0+q1+q2)
    (h0 : w0≤q1+q2) (h1 : w1≤q0+q2) (h2 : w2≤q0+q1) :
    AssignmentCounts w0 w1 w2 free q0 q1 q2 := by
  let reserve := w1-q0
  let x02 := min w0 (q2-reserve)
  let x01 := w0-x02
  let x12 := min w1 (q2-x02)
  let x10 := w1-x12
  let x20 := min w2 (q0-x10)
  let x21 := w2-x20
  have hr : reserve≤q2 := by dsimp only [reserve]; omega
  have hx02 : x02≤w0 ∧ x02≤q2-reserve := by dsimp only [x02]; omega
  have hx01 : x01≤q1 := by dsimp only [x01,x02,reserve]; omega
  have hx12 : x12≤w1 ∧ x02+x12≤q2 := by dsimp only [x12]; omega
  have hx10 : x10≤q0 := by dsimp only [x10,x12,reserve] at *; omega
  have hx20 : x20≤w2 ∧ x10+x20≤q0 := by dsimp only [x20]; omega
  have hx21 : x01+x21≤q1 := by
    dsimp only [x21,x20,x10,x12,x01,x02,reserve] at *
    omega
  refine ⟨x01,x02,x10,x12,x20,x21,q0-x10-x20,q1-x01-x21,q2-x02-x12,?_,?_,?_,?_,?_,?_,?_⟩
  · dsimp only [x01]; omega
  · dsimp only [x10]; omega
  · dsimp only [x21]; omega
  · dsimp only [x01,x10,x21] at *; omega
  · omega
  · omega
  · omega

def balancedCapacity (S : Nat) (i : Fin 3) : Nat := S/3+(if i.val<S%3 then 1 else 0)

theorem balanced_capacity_sum (S : Nat) :
    balancedCapacity S 0+balancedCapacity S 1+balancedCapacity S 2=S := by
  unfold balancedCapacity
  simp only [Fin.val_zero,Fin.val_one,Fin.val_two]
  have he : S%3=0 ∨ S%3=1 ∨ S%3=2 := by omega
  rcases he with he | he | he <;> simp [he] <;> omega

theorem balanced_capacity_range (S : Nat) (i : Fin 3) :
    S/3≤balancedCapacity S i ∧ balancedCapacity S i≤(S+2)/3 := by
  unfold balancedCapacity
  have hi := i.isLt
  split <;> omega

theorem integer_weight_capacity (S w : Nat) (hw : 9*w≤5*S) (i : Fin 3) :
    w+balancedCapacity S i≤S := by
  have h := balanced_capacity_range S i
  omega

/-- The manuscript's integer weight bound fills genuinely balanced capacities. -/
def balancedAssignmentCounts (S w0 w1 w2 free : Nat)
    (hsum : w0+w1+w2+free=S)
    (h0 : 9*w0≤5*S) (h1 : 9*w1≤5*S) (h2 : 9*w2≤5*S) :
    AssignmentCounts w0 w1 w2 free
      (balancedCapacity S 0) (balancedCapacity S 1) (balancedCapacity S 2) := by
  have hq := balanced_capacity_sum S
  have hw0 := integer_weight_capacity S w0 h0 0
  have hw1 := integer_weight_capacity S w1 h1 1
  have hw2 := integer_weight_capacity S w2 h2 2
  exact assignmentCounts w0 w1 w2 free _ _ _ (by omega) (by omega) (by omega) (by omega)

#print axioms assignmentCounts
#print axioms balanced_capacity_sum
#print axioms balanced_capacity_range
#print axioms integer_weight_capacity
#print axioms balancedAssignmentCounts
end UniversalThird


==> anc/lean/extended-lean-companion/universal-third/source/ThreeTypeLists.lean <==
import CyclicColoring

/-! The integral count allocation is realized on actual finite row lists. -/
namespace UniversalThird

def allocateLists {α : Type} (L0 L1 L2 LF : List α) (q0 q1 q2 : Nat)
    (Q : AssignmentCounts L0.length L1.length L2.length LF.length q0 q1 q2) : ThreeLists α :=
  ⟨L1.take Q.x10 ++ L2.take Q.x20 ++ LF.take Q.f0,
   L0.take Q.x01 ++ L2.drop Q.x20 ++ (LF.drop Q.f0).take Q.f1,
   L0.drop Q.x01 ++ L1.drop Q.x10 ++ (LF.drop Q.f0).drop Q.f1⟩

theorem allocated_lengths {α : Type} (L0 L1 L2 LF : List α) (q0 q1 q2 : Nat)
    (Q : AssignmentCounts L0.length L1.length L2.length LF.length q0 q1 q2) :
    (allocateLists L0 L1 L2 LF q0 q1 q2 Q).a.length=q0 ∧
    (allocateLists L0 L1 L2 LF q0 q1 q2 Q).b.length=q1 ∧
    (allocateLists L0 L1 L2 LF q0 q1 q2 Q).c.length=q2 := by
  have h0 := Q.row0
  have h1 := Q.row1
  have h2 := Q.row2
  have hf := Q.free_row
  have hc0 := Q.capacity0
  have hc1 := Q.capacity1
  have hc2 := Q.capacity2
  simp only [allocateLists,List.length_append,List.length_take,List.length_drop]
  omega

theorem allocated_perm {α : Type} [BEq α] [LawfulBEq α]
    (L0 L1 L2 LF : List α) (q0 q1 q2 : Nat)
    (Q : AssignmentCounts L0.length L1.length L2.length LF.length q0 q1 q2) :
    (reunite (allocateLists L0 L1 L2 LF q0 q1 q2 Q)).Perm (L0++L1++L2++LF) := by
  apply List.perm_iff_count.mpr
  intro a
  have h0 := congrArg (fun xs : List α => xs.count a) (List.take_append_drop Q.x01 L0)
  have h1 := congrArg (fun xs : List α => xs.count a) (List.take_append_drop Q.x10 L1)
  have h2 := congrArg (fun xs : List α => xs.count a) (List.take_append_drop Q.x20 L2)
  have hf0 := congrArg (fun xs : List α => xs.count a) (List.take_append_drop Q.f0 LF)
  have hf1 := congrArg (fun xs : List α => xs.count a) (List.take_append_drop Q.f1 (LF.drop Q.f0))
  dsimp only at h0 h1 h2 hf0 hf1
  simp only [List.count_append] at h0 h1 h2 hf0 hf1
  simp only [allocateLists,reunite,List.count_append]
  omega

theorem allocated_allowed {α : Type} (L0 L1 L2 LF : List α) (q0 q1 q2 : Nat)
    (Q : AssignmentCounts L0.length L1.length L2.length LF.length q0 q1 q2) :
    (∀ a∈(allocateLists L0 L1 L2 LF q0 q1 q2 Q).a, a∈L1 ∨ a∈L2 ∨ a∈LF) ∧
    (∀ a∈(allocateLists L0 L1 L2 LF q0 q1 q2 Q).b, a∈L0 ∨ a∈L2 ∨ a∈LF) ∧
    (∀ a∈(allocateLists L0 L1 L2 LF q0 q1 q2 Q).c, a∈L0 ∨ a∈L1 ∨ a∈LF) := by
  constructor
  · intro a ha
    simp only [allocateLists,List.mem_append,or_assoc] at ha
    rcases ha with ha | ha | ha
    · exact Or.inl (List.mem_of_mem_take ha)
    · exact Or.inr (Or.inl (List.mem_of_mem_take ha))
    · exact Or.inr (Or.inr (List.mem_of_mem_take ha))
  · constructor
    · intro a ha
      simp only [allocateLists,List.mem_append,or_assoc] at ha
      rcases ha with ha | ha | ha
      · exact Or.inl (List.mem_of_mem_take ha)
      · exact Or.inr (Or.inl (List.mem_of_mem_drop ha))
      · exact Or.inr (Or.inr (List.mem_of_mem_drop (List.mem_of_mem_take ha)))
    · intro a ha
      simp only [allocateLists,List.mem_append,or_assoc] at ha
      rcases ha with ha | ha | ha
      · exact Or.inl (List.mem_of_mem_drop ha)
      · exact Or.inr (Or.inl (List.mem_of_mem_drop ha))
      · exact Or.inr (Or.inr (List.mem_of_mem_drop (List.mem_of_mem_drop ha)))

/-- Actual row allocation, including unrestricted removed-anchor rows. -/
theorem balanced_row_allocation {α : Type} [BEq α] [LawfulBEq α]
    (L0 L1 L2 LF : List α) (S : Nat) (hN : (L0++L1++L2++LF).Nodup)
    (hS : L0.length+L1.length+L2.length+LF.length=S)
    (h0 : 9*L0.length≤5*S) (h1 : 9*L1.length≤5*S) (h2 : 9*L2.length≤5*S) :
    ∃ T : ThreeLists α,
      (reunite T).Perm (L0++L1++L2++LF) ∧ (reunite T).Nodup ∧
      T.a.length=balancedCapacity S 0 ∧ T.b.length=balancedCapacity S 1 ∧ T.c.length=balancedCapacity S 2 ∧
      (∀ a∈T.a, a∈L1 ∨ a∈L2 ∨ a∈LF) ∧
      (∀ a∈T.b, a∈L0 ∨ a∈L2 ∨ a∈LF) ∧
      (∀ a∈T.c, a∈L0 ∨ a∈L1 ∨ a∈LF) := by
  let Q := balancedAssignmentCounts S L0.length L1.length L2.length LF.length hS h0 h1 h2
  let T := allocateLists L0 L1 L2 LF _ _ _ Q
  have hp := allocated_perm L0 L1 L2 LF _ _ _ Q
  have hl := allocated_lengths L0 L1 L2 LF _ _ _ Q
  have ha := allocated_allowed L0 L1 L2 LF _ _ _ Q
  exact ⟨T,hp,hp.symm.nodup hN,hl.1,hl.2.1,hl.2.2,ha.1,ha.2.1,ha.2.2⟩

#print axioms allocated_lengths
#print axioms allocated_perm
#print axioms allocated_allowed
#print axioms balanced_row_allocation
end UniversalThird


==> anc/lean/extended-lean-companion/universal-third/source/UniversalThirdEntryAudit.lean <==
import UniversalThirdLower

#print OriginalAugmented.Matrix
#print OriginalAugmented.fixedCount
#print OriginalAugmented.MaximumBase
#print OriginalAugmented.FixedBaseValue
#print OriginalAugmented.Tstar
#print OriginalAugmented.Admissible
#print OriginalAugmented.OriginalC2
#print PairedPivotCore.Five
#print PairedPivotCore.OriginalC3
#check OriginalAugmented.pairs_le_Tstar
#check OriginalAugmented.Tstar_attained
#print TerminalBases.pairCapacity
#check TerminalBases.every_maximum_base
#print UniversalThird.singletonWeight
#print UniversalThird.heavyColumns
#print UniversalThird.retainedColumns
#print UniversalThird.distribute
#print UniversalThird.descending
#print UniversalThird.colored
#print UniversalThird.balancedCapacity
#print UniversalThird.assignmentCounts
#print UniversalThird.allocateLists
#print UniversalThird.poolSizes
#print UniversalThird.safePairs
#print UniversalThird.TypedSupports
#print UniversalThird.ReciprocalPair
#print UniversalThird.familySelected
#print UniversalThird.matchingCap
#print UniversalThird.matchingFor
#print UniversalThird.cappedPairs
#print UniversalThird.columnsOfLists
#print UniversalThird.frameOfLists
#print UniversalThird.onCols
#print UniversalThird.crossRows
#print UniversalThird.internalRows
#print UniversalThird.singleRowsIn
#print UniversalThird.singleRowsOut
#print UniversalThird.typeOfLists
#print UniversalThird.RowTypingSpec
#check UniversalThird.maximum_column_partition
#check UniversalThird.balanced_row_allocation
#check UniversalThird.construct_safe_matching
#check UniversalThird.reciprocal_no_five
#check UniversalThird.cappedPairs_admissible
#check UniversalThird.safe_frame_count
#check UniversalThird.safe_frame_Tstar
#check UniversalThird.crossRows_count
#check UniversalThird.internalRows_count
#check UniversalThird.singleRowsIn_count
#check UniversalThird.all_categories_partition
#check UniversalThird.construct_row_typing
#check UniversalThird.pair_fixed_column_count
#check UniversalThird.pairFiber_capacity
#check UniversalThird.structured_window_bound
#check UniversalThird.built_frame_supports
#check UniversalThird.built_frame_type_count
#check UniversalThird.built_frame_pair_count
#check UniversalThird.universal_third_lower
#check UniversalThird.universal_third_witness
#print axioms UniversalThird.universal_third_lower
#print axioms UniversalThird.universal_third_witness


==> anc/lean/extended-lean-companion/universal-third/source/UniversalThirdLower.lean <==
import BuildTyping
import SafeFrameCapacity

/-! Closed finite lower bound for the actual Tstar of every maximum base. -/
namespace UniversalThird

open OriginalAugmented EvenParity TerminalBases GridModel

variable {m n s : Nat}

theorem columnsOfLists_cover {n : Nat} (T : ThreeLists (Fin n)) (s : Nat)
    (ha : T.a.length=s) (hb : T.b.length=s) (hc : T.c.length=s)
    (c : Fin n) (hm : c∈reunite T) : ∃ a i, c=columnsOfLists T s ha hb hc (a,i) := by
  simp only [reunite,List.mem_append,or_assoc] at hm
  rcases hm with hm | hm | hm
  · obtain ⟨i,hi⟩ := columnsOfLists_complete T s ha hb hc 0 c (by simpa [colorList] using hm)
    exact ⟨0,i,hi.symm⟩
  · obtain ⟨i,hi⟩ := columnsOfLists_complete T s ha hb hc 1 c (by simpa [colorList] using hm)
    exact ⟨1,i,hi.symm⟩
  · obtain ⟨i,hi⟩ := columnsOfLists_complete T s ha hb hc 2 c (by simpa [colorList] using hm)
    exact ⟨2,i,hi.symm⟩

theorem built_frame_supports (B : Matrix m n) (T : ThreeLists (Fin n)) (R : ThreeLists (Fin m))
    (s S : Nat) (ha : T.a.length=s) (hb : T.b.length=s) (hc : T.c.length=s)
    (hN : (reunite T).Nodup) (hs : 2≤s) (hR : RowTypingSpec B T s S R) :
    TypedSupports (forgetFrame (frameOfLists T s ha hb hc hN hs (typeOfLists R))) B := by
  let D := frameOfLists T s ha hb hc hN hs (typeOfLists R)
  refine ⟨?_,?_⟩
  · intro r k hr a i hcell hEq
    change typeOfLists R r=some k at hr
    have hrow := (typeOfLists_iff R hR.nodup r k).mp hr
    have hz := hR.old_zero k r hrow
    subst a
    change B r (columnsOfLists T s ha hb hc (k,i))=true at hcell
    have hmem := columnsOfLists_mem T s ha hb hc (k,i)
    have hpos := onCols_member B (colorList T k) r _ hmem hcell
    omega
  · intro r k hr hd c hcell
    change typeOfLists R r=some k at hr
    have hrow := (typeOfLists_iff R hR.nodup r k).mp hr
    have hfull := hR.pair_full k r hrow hd
    have he : onCols B (reunite T) r=degree B r := by omega
    have hmem := onCols_full_support B (reunite T) hN r he c hcell
    exact columnsOfLists_cover T s ha hb hc c hmem

theorem built_frame_type_count (B : Matrix m n) (T : ThreeLists (Fin n)) (R : ThreeLists (Fin m))
    (s S : Nat) (ha : T.a.length=s) (hb : T.b.length=s) (hc : T.c.length=s)
    (hN : (reunite T).Nodup) (hs : 2≤s) (hR : RowTypingSpec B T s S R) (i : Fin 3) :
    ConstructionFrame.typeCount (frameOfLists T s ha hb hc hN hs (typeOfLists R)) i=
      pairPerType s+balancedCapacity S i := by
  have h := typed_rows_count R hR.nodup i
  exact h.trans (hR.type_count i)

theorem built_frame_pair_count (B : Matrix m n) (T : ThreeLists (Fin n)) (R : ThreeLists (Fin m))
    (s S : Nat) (ha : T.a.length=s) (hb : T.b.length=s) (hc : T.c.length=s)
    (hN : (reunite T).Nodup) (hs : 2≤s) (hR : RowTypingSpec B T s S R) (i : Fin 3) :
    pairTypeCount (frameOfLists T s ha hb hc hN hs (typeOfLists R)) B i=pairPerType s := by
  have hp := typed_rows_perm R hR.nodup i
  have hf := List.Perm.filter (fun r => decide (degree B r=2)) hp
  exact hf.length_eq.trans (hR.pair_count i)

theorem window_from_constructed_typing (B : Matrix m n) (hB : MaximumBase B)
    (hn : 61≤n) (hm : pairCapacity n≤m)
    (T : ThreeLists (Fin n)) (R : ThreeLists (Fin m)) (s r : Nat)
    (ha : T.a.length=s) (hb : T.b.length=s) (hc : T.c.length=s)
    (hN : (reunite T).Nodup) (hnr : n=3*s+r) (hr : r≤4)
    (hR : RowTypingSpec B T s (m-pairCapacity n) R) :
    n*min m (n^2)≤3*Tstar B+60*m := by
  have hs : 2≤s := by omega
  let D := frameOfLists T s ha hb hc hN hs (typeOfLists R)
  apply structured_window_bound D B hB (by omega) hm r hnr hr
    (built_frame_supports B T R s _ ha hb hc hN hs hR)
  · exact built_frame_type_count B T R s _ ha hb hc hN hs hR
  · intro i
    have h := built_frame_pair_count B T R s _ ha hb hc hN hs hR i
    exact Nat.le_of_eq h.symm

/-- Every actual maximum C4-free base in the terminal classical regime has
an actual original augmentation meeting the manuscript's finite lower bound.
No coloring, typing, matching, capacity, or augmentation existence is assumed. -/
theorem universal_third_lower {m n : Nat} (B : Matrix m n) (hB : MaximumBase B)
    (hm : pairCapacity n≤m) : n*min m (n^2)≤3*Tstar B+60*m := by
  by_cases hsmall : n≤60
  · exact target_small_columns B hsmall
  · have hn : 61≤n := by omega
    have hClass := (every_maximum_base (by omega) hm B hB).2
    let S := m-pairCapacity n
    let K := retainedColumns n S (singletonWeight B)
    let T := colored K (singletonWeight B)
    let s := K.length/3
    let r := n-K.length
    have hp := maximum_column_partition (by omega) hm B hB
    change K.length≤n ∧ n-K.length≤4 ∧ K.length%3=0 ∧
      (reunite T).Perm K ∧ (reunite T).Nodup ∧
      T.a.length=s ∧ T.b.length=s ∧ T.c.length=s ∧
      9*nsum T.a (singletonWeight B)≤5*S ∧
      9*nsum T.b (singletonWeight B)≤5*S ∧ 9*nsum T.c (singletonWeight B)≤5*S at hp
    obtain ⟨hKn,hrem,hmod,_,hTN,hA,hC,hD,hW0,hW1,hW2⟩ := hp
    have hS : degreeCount B 1=S := hClass.singleton_rows
    obtain ⟨R,hR⟩ := construct_row_typing B hB.1 hClass T hTN s S hA hC hD hS hW0 hW1 hW2
    have hnr : n=3*s+r := by dsimp only [s,r]; omega
    exact window_from_constructed_typing B hB hn hm T R s r hA hC hD hTN hnr hrem hR

/-- A literal admissible witness, obtained using the proved attainment of
Tstar after the complete universal lower bound has been established. -/
theorem universal_third_witness {m n : Nat} (B : Matrix m n) (hB : MaximumBase B)
    (hm : pairCapacity n≤m) : ∃ (A : Matrix m n) (ps : List (Pair m n)),
      Admissible B A ps ∧ n*min m (n^2)≤3*ps.length+60*m := by
  obtain ⟨A,ps,ha,ht⟩ := Tstar_attained B hB.1
  have h := universal_third_lower B hB hm
  exact ⟨A,ps,ha,by omega⟩

#print axioms built_frame_supports
#print axioms built_frame_type_count
#print axioms built_frame_pair_count
#print axioms window_from_constructed_typing
#print axioms universal_third_lower
#print axioms universal_third_witness
end UniversalThird


==> anc/lean/extended-lean-companion/universal-third/source/WindowArithmetic.lean <==
import SafeFrameCount

namespace UniversalThird

open OriginalAugmented EvenParity TerminalBases

def pairPerType (s : Nat) : Nat := s^2+pairCapacity s

theorem pair_per_type_identity (s : Nat) : 6*pairPerType s+3*s=9*s^2 := by
  have hq := twice_capacity s
  have hs := UnrestrictedUniform.degree_square_identity s
  unfold pairPerType
  omega

theorem pair_capacity_window (n s r : Nat) (hn : n=3*s+r) (hr : r≤4) :
    n^2≤6*(pairPerType s-n)+15*n := by
  have hP := pair_per_type_identity s
  have hc := Nat.mul_le_mul_left (6*s) hr
  have hr9 : r≤9 := by omega
  have hrr := Nat.mul_le_mul_right r hr9
  have he : n^2=9*s^2+6*s*r+r^2 := by
    rw [hn]
    simp only [Nat.pow_two]
    grind
  have hbound : n^2≤6*pairPerType s+9*n := by
    grind
  omega

theorem common_cap_window (m n s r R : Nat) (hn : n=3*s+r) (hr : r≤4)
    (hR : m≤3*R+6*n) :
    min m (n^2)≤3*min R (2*(pairPerType s-n))+15*n := by
  have hP := pair_capacity_window n s r hn hr
  have hm := Nat.min_le_left m (n^2)
  have hN := Nat.min_le_right m (n^2)
  omega

theorem quadratic_grid_terminal (m n : Nat) (hn : 5≤n) (hm : pairCapacity n≤m) : 2*n^2≤5*m := by
  have hc := Nat.mul_le_mul_left 2 hm
  rw [twice_capacity] at hc
  have h5 := Nat.mul_le_mul_right n hn
  have hs := UnrestrictedUniform.degree_square_identity n
  rw [Nat.pow_two] at hs ⊢
  omega

theorem final_window_arithmetic (m n s r H T : Nat)
    (hn : n=3*s+r) (hr : r≤4) (hn5 : 5≤n) (hm : pairCapacity n≤m)
    (hcap : min m (n^2)≤3*H+15*n) (hcount : 3*s*H≤T+2*m) :
    n*min m (n^2)≤3*T+60*m := by
  let K := min m (n^2)
  have hK : K≤n^2 := Nat.min_le_right _ _
  have hmain := Nat.mul_le_mul_left (3*s) hcap
  have htail := Nat.mul_le_mul_left K hr
  have hnold : 3*s≤n := by omega
  have hn2 := Nat.mul_le_mul_right n hnold
  have htail2 := Nat.mul_le_mul_left 4 hK
  have hT := Nat.mul_le_mul_left 3 hcount
  have hgrid := quadratic_grid_terminal m n hn5 hm
  have he : n*K=(3*s)*K+r*K := by rw [hn,Nat.add_mul]
  change n*K≤3*T+60*m
  grind

/-- Conditional closing interface: this does not assert existence of the
required typing data for every maximum base. -/
theorem window_from_typed_data {m n s : Nat} (D : ConstructionFrame.Data m n s)
    (B : OriginalAugmented.Matrix m n) (hB : MaximumBase B) (hn5 : 5≤n) (hm : pairCapacity n≤m)
    (r H : Nat) (hn : n=3*s+r) (hr : r≤4) (hs : TypedSupports (forgetFrame D) B)
    (hR : ∀ a, H≤ConstructionFrame.typeCount D a)
    (hPL : ∀ q, H≤2*(leftP D B q).length) (hPR : ∀ q, H≤2*(rightP D B q).length)
    (hcap : min m (n^2)≤3*H+15*n) : n*min m (n^2)≤3*Tstar B+60*m := by
  have hc := every_maximum_base (by omega) hm B hB
  have h := (safe_frame_Tstar D B H hB.1 hc.2 hs hR hPL hPR).2
  have hf : fixedCount B≤2*m := by rw [hc.1]; omega
  apply final_window_arithmetic m n s r H (Tstar B) hn hr hn5 hm hcap
  omega

#print axioms pair_per_type_identity
#print axioms pair_capacity_window
#print axioms common_cap_window
#print axioms final_window_arithmetic
#print axioms window_from_typed_data
end UniversalThird


==> anc/lean/finite-lean-companion/COVERAGE.md <==
# Theorem coverage

All ten groups retain their frozen Lean sources and mathematical targets; source-directory packaging and manifests have been updated. `Nat`/`Fin` means finite combinatorics; `Rat` means exact rational normalizations. An unrestricted reciprocal-integer modulus is an explicit uniform asymptotic guarantee, even though this archive has no Lean `Real`/`Tendsto` formalization of that statement.

| Group | Paper label or role | Verified result and boundary |
|---|---|---|
| `unrestricted-asymptotic` | `thm:unrestricted`; paired density; parameter definitions | Actual z, zA, zL attainment and count interfaces; canonical three-block lower construction; literal paired-C3 density bound; uniform `1/k` error for zA/(mn) once both dimensions are at least `12k²`. No second-order term. |
| `terminal-bases` | `eq:terminaldeficit`; terminal maximum bases | Actual z=m+binomial(n,2) in the terminal regime, classification of every maximum base, and exact row-penalty/ordered-leave deficit budget. No augmented profile or window bound follows solely from this group. |
| `clean-holes-complete` | `thm:phasestability`; `lem:cleanholes` | Complete finite rational linear stability and original-model clean holes, with actual full occupancy, pair classes, diagonal emptiness, and explicit constants/smallness. Includes the full stability proof; no preselected partition or slack premise. Real-limit and square-root-tau corollaries are outside this group. |
| `polynomial-matrix-current` | `lem:lightmatrix` | Complete finite strict E<(3/5)(1+epsilon)mn lemma using the actual printed polynomial and its actual moment/lightness hypotheses. Closed rational unit-square certificate, pair potential, cancellation, and thinning are all proved. |
| `mixing-light-transfer` | finite ingredients of `lem:subquadraticmixing` and the separation upper bound | Original C3 gives actual mate-lightness from base geometry; elementary finite mixing/defect and masked-subbase certificates give finite objective/Tstar/zL bounds. This uses a separate stronger moment-free certificate. Existence of asymptotically small numerical certificates remains an explicit missing application step. |
| `construction-frame` | `lem:frameaugmentation` | Actual variable-fiber pairing, canonical admissibility, `3sR<=T+Ftyped`, the `10s` balance correction, and `mn<=3T+nL+108m`; cyclic permutation constructed for consecutive groups. Base support, C4-freeness, row balance, and size conditions are explicit inputs. No dense decomposition or maximum-base existence is claimed here. |
| `affine-trade` | `lem:affinetradeprogression` | Literal Fin3×Fin5 star/triangle trade: 15 quads, 90 pair coverage, five-to-ten replacement, and all eight mixed choices. No global design or selected augmentation follows solely from this finite trade. |
| `formal-bare-quarter` | `lem:bareanchors` | Actual finite S/C2/C3 construction with repeated bare anchors and the sharp indexed loss/count. Pair embeddings, fixed witnesses, and profile bounds are supplied; universal-quarter asymptotics and existence of those data are not included. |
| `formal-defect-gluing` | finite tool used in prescribed-deficit constructions | Union of row components preserves literal S/C2/C3 under explicit local-validity, row-support, anchor, and cross-component vanishing conditions. It does not construct the components or prove the sharp profile. |
| `legacy-finite-density-and-parity` | known CHM parity cap used in `sec:eventransition` | Four actual Boolean C4-free even-column parity entries, including `14F+n<=6*binomial(n,2)+24m` and its floor form. The inequality is attributed to Chen–Horsley–Mammoliti, not claimed as new. Its overlapping density subgroup stays only to preserve the frozen package. |

The external design inputs and global base assembly, sharp second-order term, prescribed-deficit profile, universal-third window, and the remaining limiting/threshold/transition applications are not proved merely by this archive. PNT/classical-affine Mathlib work is separate and is not claimed as included here. This is a coverage boundary for this candidate, not a blanket statement about all formal work elsewhere.

The formal statements have been kernel checked; matching them to the paper's definitions, notation, and intended applications is a separate semantic review. No omitted helper example is claimed as an additional theorem. The data-only outer moment-free check preserves the JSON/table/scalar correspondence and integer margin; the mathematical bound is proved by the included Lean MF/Light modules.


==> anc/lean/finite-lean-companion/README.md <==
# Expanded finite Lean source companion

This directory contains ten proof packages with unchanged Lean sources plus preserved certificate data. It collects the strongest completed finite results and omits subsumed intermediate packages. Lean 4.24.0 and its bundled Std suffice; no Mathlib package is included.

See `COVERAGE.md` for the precise theorem/label coverage and remaining gaps. The directory includes the actual unrestricted uniform modulus, finite linear stability and clean holes, the current printed polynomial matrix lemma, conditional mixing-to-light bounds, and concrete finite constructions. Kernel checking establishes the formal statements; correspondence with the paper's notation is separately reviewed.

Every Lean source and certificate is preserved byte for byte. Manifests have been refreshed for the source-directory layout, renamed historical snapshots, and replay documentation. The older CHM parity package remains because that bound is not duplicated in the newer groups. The separate moment-free proof package is omitted because its main proof is already in the mixing package; its original JSON data and exact correspondence checks are preserved at the outer level. Repeated source files remain only where required by the independently replayable frozen packages; counts of total invocations and unique source contents are reported separately.

## Replay the source directory

```
python3 -B check.py --lean /path/to/lean-4.24.0 --receipts /path/to/replay-receipts
```

The outer checker verifies the exact source-directory inventory and hashes, all inner manifest identities, imports, forbidden proof forms, source correspondence, and privacy. No archive is needed. An optional `--archive` additionally checks normalized gzip/tar headers and exact member bytes for an archive of this same current directory; it never replaces the source or proof checks. The checker then calls every inner checker in a separate Python process and checks deterministic receipts. Each inner checker rebuilds its imports from fresh source directories and retains its exact proof, hash, axiom, and entry-output gates.

`run_inner.py` changes only the runtime allowance for calls to the verified Lean executable to 900 seconds, accommodating the observed macOS launch-policy fault without editing frozen checkers. It records the original and effective allowance and validates printed axiom sets. No code-signing, toolchain, or system-service change is performed.

The exact source payload includes certificate data, not execution logs or numerical proof oracles. The moment-free JSON retains its historical numerical-candidate status field; its proof status comes from the Lean replay. The historical source snapshots (stored as `.txt` records) precede a later editorial clarification explicitly saying that the polynomial inequalities hold on the closed unit square; the mathematical data are unchanged.

This is the source distribution prepared for the manuscript submission. Historical private-preparation wording in inner documentation records an earlier packaging stage; see the current distribution note in the parent README. Runtime receipts and temporary build files remain outside the source directory.

Replace the example paths with actual locations. Choose a new receipt directory
outside the entire manuscript `source/` tree; temporary builds also belong
outside that tree.


==> anc/lean/finite-lean-companion/SELECTION.json <==
{
  "selected_groups": [
    "unrestricted-asymptotic",
    "terminal-bases",
    "clean-holes-complete",
    "polynomial-matrix-current",
    "mixing-light-transfer",
    "construction-frame",
    "affine-trade",
    "formal-bare-quarter",
    "formal-defect-gluing",
    "legacy-finite-density-and-parity"
  ],
  "retained_legacy_reason": "The known CHM even-column parity entries are not supplied by the newer packages. The intact legacy manifest retains its overlapping density subgroup.",
  "omitted_standalone_moment_free_reason": "Its main MF and Light proofs occur byte-for-byte in mixing-light-transfer. The unchanged certificate JSON and its table/scalar/margin correspondence are preserved by the outer checker. Omitted helper examples are not claimed.",
  "omitted_subsumed_intermediates": [
    "parameters",
    "unrestricted-adapter",
    "stability-variance",
    "stability-slack",
    "stability-clustering",
    "stability-complete",
    "clean-holes-conditional",
    "formal-polynomial-current",
    "formal-light-matrix",
    "elementary-mixing"
  ],
  "excluded_separate_work": "PNT/classical-affine Mathlib packages and any separate real-limit results are not part of this source-and-certificate-data archive.",
  "kernel_scope_note": "Kernel checks establish the formal statements; their correspondence with the paper notation is separately reviewed.",
  "paper_snapshot_note": "Historical manuscript source snapshots are retained byte-identically as .txt reference records. Lean sources and certificate data are unchanged; packaging checkers, documentation, and manifests have been updated.",
  "current_payloads": {
    "unrestricted-asymptotic": {
      "manifest_sha256": "5cbe33758407b701d2352d0431a1ce99a3023e97364a9decf5fe502d75b047f0",
      "payload_files": 42
    },
    "terminal-bases": {
      "manifest_sha256": "38d7ffc54bd5d326ab979523d48f7ceeea5e4bbd9dd45520bc1495c27e7b7c9c",
      "payload_files": 29
    },
    "clean-holes-complete": {
      "manifest_sha256": "4883d9cebda06343420ecd19c28389867878cbe7915151b01b0c7c4c40737478",
      "payload_files": 66
    },
    "polynomial-matrix-current": {
      "manifest_sha256": "a88d14d1be30920c8ad6d49a6f14d6001cabbd52304aa89587c3eb3e1d71d25e",
      "payload_files": 69
    },
    "mixing-light-transfer": {
      "manifest_sha256": "4f2ab7ad1cd10948f412b1aab79e498317786b8ab979515e751056dcb022c5db",
      "payload_files": 61
    },
    "construction-frame": {
      "manifest_sha256": "efb307a5747663a16015a379c34cccc13bf7711b9ee947744ad9d329a8eb01b3",
      "payload_files": 27
    },
    "affine-trade": {
      "manifest_sha256": "14ee9b20d48714239c815f703a1787e5b0a3e2c92c3df00dafaffa8cc799787b",
      "payload_files": 10
    },
    "formal-bare-quarter": {
      "manifest_sha256": "19c716b62dfaf3ab981d4d58821dc4f017d03fd1411c86f567de2bea31b1af5f",
      "payload_files": 25
    },
    "formal-defect-gluing": {
      "manifest_sha256": "494bf91d34b6d53b9181ac72e575d01fba50b8416d437f7c58918a49b8db3bc7",
      "payload_files": 21
    },
    "legacy-finite-density-and-parity": {
      "manifest_sha256": "4fbb83d315ef3e18137cbca564a010e3c441cc104cf28a7f9b3714d618fd29d4",
      "payload_files": 35
    }
  }
}


==> anc/lean/finite-lean-companion/affine-trade/ENTRY_TYPES.txt <==
@[reducible] def AffineTrade.Index : Type :=
Fin 5
@[reducible] def AffineTrade.Color : Type :=
Fin 3
@[reducible] def AffineTrade.Point : Type :=
AffineTrade.Color × AffineTrade.Index
@[reducible] def AffineTrade.LocalPoint : Type :=
Bool × AffineTrade.Index
def AffineTrade.idx : Nat → AffineTrade.Index :=
fun n => ⟨n % 5, ⋯⟩
def AffineTrade.next : AffineTrade.Color → AffineTrade.Color :=
fun c => ⟨(↑c + 1) % 3, ⋯⟩
def AffineTrade.points : List AffineTrade.Point :=
List.flatMap (fun c => List.map (fun i => (c, i)) AffineTrade.indices) AffineTrade.colors
def AffineTrade.localPoints : List AffineTrade.LocalPoint :=
List.flatMap (fun b => List.map (fun i => (b, i)) AffineTrade.indices) [false, true]
def AffineTrade.embed : AffineTrade.Color → AffineTrade.LocalPoint → AffineTrade.Point :=
fun c p => (if p.fst = true then AffineTrade.next c else c, p.snd)
def AffineTrade.localQuad : AffineTrade.Index → List AffineTrade.LocalPoint :=
fun i =>
  [(false, i), (false, AffineTrade.idx (↑i + 1)), (true, AffineTrade.idx (↑i + 4)), (true, AffineTrade.idx (↑i + 2))]
def AffineTrade.quad : AffineTrade.Color → AffineTrade.Index → AffineTrade.Row :=
fun c i => List.map (AffineTrade.embed c) (AffineTrade.localQuad i)
def AffineTrade.quadGroup : AffineTrade.Color → List AffineTrade.Row :=
fun c => List.map (AffineTrade.quad c) AffineTrade.indices
def AffineTrade.allQuads : List AffineTrade.Row :=
List.flatMap AffineTrade.quadGroup AffineTrade.colors
def AffineTrade.pointCode : AffineTrade.Point → Nat :=
fun p => 5 * ↑p.fst + ↑p.snd
def AffineTrade.targetPairs : List (AffineTrade.Point × AffineTrade.Point) :=
List.flatMap
  (fun p =>
    List.map (fun q => (p, q))
      (List.filter (fun q => decide (AffineTrade.pointCode p < AffineTrade.pointCode q ∧ p.snd ≠ q.snd))
        AffineTrade.points))
  AffineTrade.points
def AffineTrade.coverCount : {α : Type} → [DecidableEq α] → List (List α) → α → α → Nat :=
fun {α} [DecidableEq α] rows p q => (List.filter (fun row => decide (p ∈ row ∧ q ∈ row)) rows).length
def AffineTrade.incidence : {α : Type} → [DecidableEq α] → List (List α) → α → Nat :=
fun {α} [DecidableEq α] rows p => (List.filter (fun row => decide (p ∈ row)) rows).length
def AffineTrade.cellCount : {α : Type} → List (List α) → Nat :=
fun {α} rows => (List.map List.length rows).sum
@[reducible] def AffineTrade.hasType : AffineTrade.Color → AffineTrade.Row → Prop :=
fun c row => ∀ (p : AffineTrade.Point), p ∈ row → p.fst = c ∨ p.fst = AffineTrade.next c
def AffineTrade.edge : AffineTrade.LocalPoint → List AffineTrade.Index :=
fun p =>
  if p.fst = true then [AffineTrade.idx (↑p.snd + 3), AffineTrade.idx (↑p.snd + 1)]
  else [AffineTrade.idx (↑p.snd + 4), p.snd]
def AffineTrade.edgePair : AffineTrade.LocalPoint → AffineTrade.Index × AffineTrade.Index :=
fun p =>
  have a := if p.fst = true then AffineTrade.idx (↑p.snd + 3) else AffineTrade.idx (↑p.snd + 4);
  have b := if p.fst = true then AffineTrade.idx (↑p.snd + 1) else p.snd;
  if ↑a < ↑b then (a, b) else (b, a)
def AffineTrade.allEdges : List (AffineTrade.Index × AffineTrade.Index) :=
List.flatMap (fun a => List.map (fun b => (a, b)) (List.filter (fun b => decide (↑a < ↑b)) AffineTrade.indices))
  AffineTrade.indices
def AffineTrade.triangleVertices : List (List AffineTrade.Index) :=
List.flatMap
  (fun a =>
    List.flatMap
      (fun b => List.map (fun c => [a, b, c]) (List.filter (fun c => decide (↑a < ↑b ∧ ↑b < ↑c)) AffineTrade.indices))
      AffineTrade.indices)
  AffineTrade.indices
def AffineTrade.localTriangle : List AffineTrade.Index → List AffineTrade.LocalPoint :=
fun vs =>
  List.filter (fun p => decide (∀ (v : AffineTrade.Index), v ∈ AffineTrade.edge p → v ∈ vs)) AffineTrade.localPoints
def AffineTrade.localTriangles : List (List AffineTrade.LocalPoint) :=
List.map AffineTrade.localTriangle AffineTrade.triangleVertices
def AffineTrade.triangleGroup : AffineTrade.Color → List AffineTrade.Row :=
fun c => List.map (List.map (AffineTrade.embed c)) AffineTrade.localTriangles
def AffineTrade.tradeMask : Fin 8 → AffineTrade.Color → Bool :=
fun mask c => decide (↑mask / 2 ^ ↑c % 2 = 1)
def AffineTrade.tradeCount : Fin 8 → Nat :=
fun mask => (List.filter (AffineTrade.tradeMask mask) AffineTrade.colors).length
def AffineTrade.mixedRows : Fin 8 → List AffineTrade.Row :=
fun mask =>
  List.flatMap
    (fun c => if AffineTrade.tradeMask mask c = true then AffineTrade.triangleGroup c else AffineTrade.quadGroup c)
    AffineTrade.colors
AffineTrade.initial_counts :
  AffineTrade.allQuads.length = 15 ∧ AffineTrade.cellCount AffineTrade.allQuads = 60 ∧ AffineTrade.allQuads.Nodup
AffineTrade.target_pair_count :
  AffineTrade.points.length = 15 ∧
    AffineTrade.points.Nodup ∧ AffineTrade.targetPairs.length = 90 ∧ AffineTrade.targetPairs.Nodup
AffineTrade.target_pair_iff (p q : AffineTrade.Point) :
  (p, q) ∈ AffineTrade.targetPairs ↔ AffineTrade.pointCode p < AffineTrade.pointCode q ∧ p.snd ≠ q.snd
AffineTrade.quad_properties (c : AffineTrade.Color) (i : AffineTrade.Index) :
  List.length (AffineTrade.quad c i) = 4 ∧
    List.Nodup (AffineTrade.quad c i) ∧
      AffineTrade.hasType c (AffineTrade.quad c i) ∧ (List.map Prod.snd (AffineTrade.quad c i)).Nodup
AffineTrade.initial_coverage (p q : AffineTrade.Point) (hpq : p ≠ q) :
  AffineTrade.coverCount AffineTrade.allQuads p q = if p.snd = q.snd then 0 else 1
AffineTrade.edge_identification :
  (List.map AffineTrade.edgePair AffineTrade.localPoints).Perm AffineTrade.allEdges ∧
    AffineTrade.allEdges.length = 10 ∧
      AffineTrade.allEdges.Nodup ∧
        ∀ (p : AffineTrade.LocalPoint),
          p ∈ AffineTrade.localPoints → (AffineTrade.edge p).length = 2 ∧ (AffineTrade.edge p).Nodup
AffineTrade.stars (i : AffineTrade.Index) (p : AffineTrade.LocalPoint) :
  p ∈ AffineTrade.localQuad i ↔ i ∈ AffineTrade.edge p
AffineTrade.triangles_checked :
  AffineTrade.triangleVertices.length = 10 ∧
    AffineTrade.triangleVertices.Nodup ∧
      ∀ (vs : List AffineTrade.Index),
        vs ∈ AffineTrade.triangleVertices →
          vs.length = 3 ∧
            vs.Nodup ∧
              (AffineTrade.localTriangle vs).length = 3 ∧
                (AffineTrade.localTriangle vs).Nodup ∧
                  (AffineTrade.sideCount false (AffineTrade.localTriangle vs) = 1 ∧
                      AffineTrade.sideCount true (AffineTrade.localTriangle vs) = 2 ∨
                    AffineTrade.sideCount false (AffineTrade.localTriangle vs) = 2 ∧
                      AffineTrade.sideCount true (AffineTrade.localTriangle vs) = 1)
AffineTrade.triangle_enumeration_checked (a : AffineTrade.Index) :
  a ∈ AffineTrade.indices →
    ∀ (b : AffineTrade.Index),
      b ∈ AffineTrade.indices →
        ∀ (c : AffineTrade.Index),
          c ∈ AffineTrade.indices → ([a, b, c] ∈ AffineTrade.triangleVertices ↔ ↑a < ↑b ∧ ↑b < ↑c)
AffineTrade.local_pair_trade_checked (p : AffineTrade.LocalPoint) :
  p ∈ AffineTrade.localPoints →
    ∀ (q : AffineTrade.LocalPoint),
      q ∈ AffineTrade.localPoints →
        p ≠ q →
          AffineTrade.coverCount AffineTrade.localQuads p q = AffineTrade.coverCount AffineTrade.localTriangles p q ∧
            AffineTrade.coverCount AffineTrade.localQuads p q =
              if ∃ v, v ∈ AffineTrade.indices ∧ v ∈ AffineTrade.edge p ∧ v ∈ AffineTrade.edge q then 1 else 0
AffineTrade.thirty_pairs : AffineTrade.localCoveredPairs.length = 30 ∧ AffineTrade.localCoveredPairs.Nodup
AffineTrade.local_pair_enumeration :
  AffineTrade.localPoints.length = 10 ∧
    AffineTrade.localPoints.Nodup ∧
      (List.map AffineTrade.localCode AffineTrade.localPoints).Nodup ∧
        ∀ (p : AffineTrade.LocalPoint),
          p ∈ AffineTrade.localPoints →
            ∀ (q : AffineTrade.LocalPoint),
              q ∈ AffineTrade.localPoints →
                ((p, q) ∈ AffineTrade.localCoveredPairs ↔
                  AffineTrade.localCode p < AffineTrade.localCode q ∧
                    AffineTrade.coverCount AffineTrade.localQuads p q = 1)
AffineTrade.colored_pair_trade (c : AffineTrade.Color) (p q : AffineTrade.Point) (hpq : p ≠ q) :
  AffineTrade.coverCount (AffineTrade.quadGroup c) p q = AffineTrade.coverCount (AffineTrade.triangleGroup c) p q
AffineTrade.colored_incidence (c : AffineTrade.Color) (p : AffineTrade.Point) :
  (AffineTrade.incidence (AffineTrade.quadGroup c) p = if p.fst = c ∨ p.fst = AffineTrade.next c then 2 else 0) ∧
    AffineTrade.incidence (AffineTrade.triangleGroup c) p = if p.fst = c ∨ p.fst = AffineTrade.next c then 3 else 0
AffineTrade.local_trade_counts :
  AffineTrade.localQuads.length = 5 ∧
    AffineTrade.localTriangles.length = 10 ∧
      AffineTrade.cellCount AffineTrade.localQuads = 20 ∧
        AffineTrade.cellCount AffineTrade.localTriangles = 30 ∧
          AffineTrade.localTriangles.length = AffineTrade.localQuads.length + 5 ∧
            AffineTrade.cellCount AffineTrade.localTriangles = AffineTrade.cellCount AffineTrade.localQuads + 10
AffineTrade.affine_trade_progression :
  AffineTrade.allQuads.length = 15 ∧
    AffineTrade.targetPairs.length = 90 ∧
      (∀ (c : AffineTrade.Color), (AffineTrade.quadGroup c).length = 5) ∧
        (∀ (c : AffineTrade.Color) (i : AffineTrade.Index),
            List.length (AffineTrade.quad c i) = 4 ∧
              List.Nodup (AffineTrade.quad c i) ∧ AffineTrade.hasType c (AffineTrade.quad c i)) ∧
          (∀ (p q : AffineTrade.Point),
              p ≠ q → AffineTrade.coverCount AffineTrade.allQuads p q = if p.snd = q.snd then 0 else 1) ∧
            (∀ (c : AffineTrade.Color),
                (AffineTrade.triangleGroup c).length = 10 ∧
                  ∀ (row : AffineTrade.Row),
                    row ∈ AffineTrade.triangleGroup c →
                      List.length row = 3 ∧
                        List.Nodup row ∧
                          AffineTrade.hasType c row ∧
                            (AffineTrade.colorCount c row = 1 ∧ AffineTrade.colorCount (AffineTrade.next c) row = 2 ∨
                              AffineTrade.colorCount c row = 2 ∧ AffineTrade.colorCount (AffineTrade.next c) row = 1)) ∧
              (∀ (c : AffineTrade.Color) (p q : AffineTrade.Point),
                  p ≠ q →
                    AffineTrade.coverCount (AffineTrade.quadGroup c) p q =
                      AffineTrade.coverCount (AffineTrade.triangleGroup c) p q) ∧
                (∀ (c : AffineTrade.Color) (p : AffineTrade.Point),
                    p.fst = c ∨ p.fst = AffineTrade.next c →
                      AffineTrade.incidence (AffineTrade.quadGroup c) p = 2 ∧
                        AffineTrade.incidence (AffineTrade.triangleGroup c) p = 3) ∧
                  ∀ (c : AffineTrade.Color),
                    (AffineTrade.triangleGroup c).length = (AffineTrade.quadGroup c).length + 5 ∧
                      AffineTrade.cellCount (AffineTrade.triangleGroup c) =
                        AffineTrade.cellCount (AffineTrade.quadGroup c) + 10
AffineTrade.mixed_counts (mask : Fin 8) :
  (AffineTrade.mixedRows mask).length = 15 + 5 * AffineTrade.tradeCount mask ∧
    AffineTrade.cellCount (AffineTrade.mixedRows mask) = 60 + 10 * AffineTrade.tradeCount mask ∧
      (AffineTrade.mixedRows mask).Nodup
AffineTrade.mixed_coverage (mask : Fin 8) (p q : AffineTrade.Point) (hpq : p ≠ q) :
  AffineTrade.coverCount (AffineTrade.mixedRows mask) p q = if p.snd = q.snd then 0 else 1
AffineTrade.arbitrary_mixed_trades (a b c : Bool) :
  ∃ mask,
    AffineTrade.maskPattern mask = (a, b, c) ∧
      (AffineTrade.mixedRows mask).length = 15 + 5 * AffineTrade.tradeCount mask ∧
        AffineTrade.cellCount (AffineTrade.mixedRows mask) = 60 + 10 * AffineTrade.tradeCount mask ∧
          ∀ (p q : AffineTrade.Point),
            p ≠ q → AffineTrade.coverCount (AffineTrade.mixedRows mask) p q = if p.snd = q.snd then 0 else 1
'AffineTrade.affine_trade_progression' depends on axioms: [propext, Quot.sound]
'AffineTrade.edge_identification' depends on axioms: [propext, Classical.choice, Quot.sound]
'AffineTrade.arbitrary_mixed_trades' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/lean/finite-lean-companion/affine-trade/README.md <==
# Literal finite affine star/triangle trade

This standalone Lean **4.24.0**, Std-only package formalizes the complete finite content of `lem:affinetradeprogression` in the current manuscript. The actual point model is **`Fin 3 × Fin 5`**, with colors 0,1,2 denoting A,B,C. No suitable design, pair-coverage assertion, or trade-preservation premise is assumed.

The main closed entry is **`AffineTrade.affine_trade_progression`**. It proves:

- The initial family contains **15 quads**, five per cyclic type AB, BC, CA.
- Each quad contains four distinct points, has its named two-color support, and has no repeated index. The global family covers every pair of distinct colored points with different indices exactly once, and covers no pair of distinct points with the same index.
- The explicit list of unordered different-index pairs contains **90 distinct pairs**. `pointCode_injective` and `target_pair_iff` prove that its numerical ordering represents the intended unordered pairs.
- Each typed five-quad family has an explicit replacement by **ten distinct three-point rows** of the same type. Every triangle row uses both colors, with the split 1+2 or 2+1.
- Replacement preserves the count of every pair of distinct colored points. Each point in the two colors has incidence **2 before and 3 after**; points outside those colors have incidence zero in both families.
- A single trade changes the row count by **+5** and the fixed-cell/incidence count by **+10**.

## The literal K5 model

`AffineData.lean` defines, modulo five,

    Q_i = [(first,i),(first,i+1),(second,i-1),(second,i+2)].

`embed` sends the local first/second colors to c and c+1 modulo three. Thus the third type is CA, not a differently relabeled fourth family. Subtractions use the congruent nonnegative offsets +4 and +3 in `Fin 5`.

The local edge identification is exactly

    first_i  <-> {i-1,i},
    second_i <-> {i-2,i+1}.

`edge_identification` proves that these ten edge-points enumerate the ten unordered edges of K5 bijectively, with two distinct vertices in every edge. `stars` proves for arbitrary local point p and vertex i that p belongs to Q_i exactly when i belongs to its edge.

The triangle list enumerates all ten strictly increasing triples of K5 vertices. Each triangle row contains exactly those local edge-points whose two endpoints lie in that vertex triple. The package checks its size, distinctness and two-color pattern. `local_pair_trade_checked` proves that both local families cover precisely the incident-edge pairs once, and `thirty_pairs` checks the **30** unordered covered pairs. `local_pair_enumeration` validates the local point coding and enumeration. This is a concrete star/triangle trade, not just two unexplained lists with matching cardinalities.

The paper attributes the underlying uncolored configurations to earlier work; this package checks the displayed labeling and its use in the three-color construction, and does not claim that the classical configuration is new.

## Independent mixed choices

As a small additional closed result, `AffineTrade.arbitrary_mixed_trades` permits any three Boolean decisions about trading AB, BC and CA. All eight masks are actually checked; `all_mask_patterns`, `patterns_complete`, and `mask_for_choices` establish that the masks include every choice.

For a mask with k traded types, `mixed_counts` gives

    row count  = 15+5k,
    cell count = 60+10k,

with distinct row lists. `mixed_coverage` proves the same exact 90-pair coverage and absence of same-index pairs. The mixed result is proved independently over all eight finite choices; it does not assume a generic gluing theorem.

## Proof and replay scope

The kernel checks the literal finite lists and all relevant bounded cases using **`decide +kernel`**. Finite-list membership completeness lemmas then expose entries quantified over arbitrary `Fin 3 × Fin 5` points, rather than leaving a sampled subset of points implicit. No `native_decide`, external solver, custom axiom, proof admission or native decision oracle is used. Permutation statements may use Lean's standard `Classical.choice`; the main affine entry uses `propext` and `Quot.sound`. Exact axiom sets are recorded in the manifest and checked on replay.

The five source modules are:

1. `AffineData`: literal points, quads, edge identification, triangles, counts and complete finite enumerations.
2. `AffineQuads`: initial coverage, distinctness, types and 90-pair enumeration.
3. `AffineTrade`: K5 star/triangle correspondence, 30-pair preservation, incidence and count changes.
4. `AffineMixed`: all-eight-choice preservation and the combined paper-lemma entry.
5. `AffineEntryAudit`: compiler-printed literal definitions, theorem types and axiom lists.

This is a finite combinatorial lemma. It does not construct the global dense decompositions, prove their existence, assemble maximum bases on arbitrary dimensions, or prove a selected S/C2/C3 augmentation or any asymptotic theorem. The covered-pair uniqueness is the finite input used for those later construction arguments. No Real/Rat-domain issue arises in this finite Fin/Nat statement.

Run using ordinary Python 3.9+ and a Lean 4.24.0 executable:

```sh
python3 -B check.py --lean /path/to/lean --out receipts/fresh-replay.json
```

The receipt path must be new. Omit `--out` to print without saving. Std is bundled with Lean; no Mathlib, optimizer, network access or additional Python library is needed. Progress goes to stderr and stdout is exactly the receipt JSON.

The checker verifies the exact payload file set and all hashes, checks import and proof-escape boundaries, and rebuilds every module in fresh temporary source/import directories. It compares the complete entry output with `ENTRY_TYPES.txt` and verifies every printed axiom record. Temporary compiled objects are deleted. No development object, cached project import, prior receipt or Python enumeration is a proof input. Optimized Python mode is rejected because assertions enforce integrity.

`inputs/affine_core_source_snapshot.txt` pins the compared manuscript source. The manifest does not authenticate itself; use its separately recorded hash together with a fresh replay. Lean, bundled Std and the execution environment remain the trust boundary. This is private research preparation; no public location or license grant is asserted.


==> anc/lean/finite-lean-companion/affine-trade/check.py <==
"""Replay the literal finite affine trade using only Python, Lean 4.24.0 and Std."""
from pathlib import Path
from datetime import datetime, timezone
import argparse
import hashlib
import json
import os
import re
import shutil
import subprocess
import sys
import tempfile
import time

ROOT = Path(__file__).resolve().parent
ALLOWED_AXIOMS = {"propext", "Classical.choice", "Quot.sound"}


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def axiom_records(output):
    result = {}
    for name, raw in re.findall(r"'([^']+)' depends on axioms: \[([^]]*)\]", output):
        result[name] = sorted(x.strip() for x in raw.split(",") if x.strip())
    for name in re.findall(r"'([^']+)' does not depend on any axioms", output):
        result[name] = []
    return result


def payload_files():
    return {
        str(p.relative_to(ROOT)) for p in ROOT.rglob("*")
        if p.is_file() and "receipts" not in p.relative_to(ROOT).parts
        and "__pycache__" not in p.relative_to(ROOT).parts
        and p.name != "manifest.json"
    }


def main():
    if not __debug__:
        raise RuntimeError("Replay requires assertions; do not use Python -O")
    parser = argparse.ArgumentParser()
    parser.add_argument("--lean", required=True)
    parser.add_argument("--out", type=Path)
    args = parser.parse_args()
    if args.out is not None:
        target = args.out if args.out.is_absolute() else ROOT / args.out
        assert not target.exists(), "Refusing to overwrite an existing receipt"
    manifest_path = ROOT / "manifest.json"
    manifest_hash = digest(manifest_path)
    manifest = json.loads(manifest_path.read_text())
    assert payload_files() == set(manifest["files"]), "Unexpected or missing payload file"
    for name, expected in manifest["files"].items():
        assert digest(ROOT / name) == expected, ("Payload hash mismatch", name)
    modules = manifest["modules"]
    names = [item["module"] for item in modules]
    assert len(names) == len(set(names))
    assert set(names) == {p.stem for p in (ROOT / "source").glob("*.lean")}
    completed = {"Std"}
    for item in modules:
        name = item["module"]
        text = (ROOT / "source" / (name + ".lean")).read_text()
        imports = re.findall(r"^import\s+(\S+)", text, re.M)
        assert imports == item["imports"] and set(imports) <= completed, ("Import boundary", name)
        assert not re.search(r"\b(sorry|admit|native_decide|ofReduceBool|implemented_by)\b", text), name
        assert not re.search(r"^\s*(axiom|unsafe|opaque|elab|macro|syntax|initialize)\b", text, re.M), name
        for option in re.findall(r"^set_option\s+(\S+)", text, re.M):
            assert option in {"maxRecDepth", "maxHeartbeats"}, ("Unapproved option", option)
        completed.add(name)
    requested = shutil.which(args.lean) or args.lean
    lean = Path(requested).resolve()
    version = subprocess.check_output([str(lean), "--version"], text=True).strip()
    assert re.search(r"Lean \(version 4\.24\.0[,)]", version), version
    compiler_hash = digest(lean)
    results = []
    started = time.monotonic()
    with tempfile.TemporaryDirectory(prefix="affine-trade-replay-") as work:
        work = Path(work)
        source, objects = work / "source", work / "objects"
        source.mkdir()
        objects.mkdir()
        for name in names:
            shutil.copyfile(ROOT / "source" / (name + ".lean"), source / (name + ".lean"))
        env = os.environ.copy()
        env["LEAN_PATH"] = str(objects)
        for item in modules:
            name = item["module"]
            before = time.monotonic()
            run = subprocess.run(
                [str(lean), "-o", str(objects / (name + ".olean")), str(source / (name + ".lean"))],
                cwd=source, env=env, text=True, stdout=subprocess.PIPE,
                stderr=subprocess.STDOUT, timeout=300,
            )
            assert run.returncode == 0, (name, run.stdout)
            assert not re.search(r"(?i)\b(error|warning|sorryAx)\b", run.stdout), (name, run.stdout)
            observed = axiom_records(run.stdout)
            assert observed and observed == item["printed_axioms"], ("Axiom audit", name, observed)
            assert all(set(x) <= ALLOWED_AXIOMS for x in observed.values())
            if name == manifest["entry_audit"]:
                assert run.stdout == (ROOT / "ENTRY_TYPES.txt").read_text(), "Entry type/definition output changed"
            results.append({"module": name, "seconds": round(time.monotonic() - before, 3),
                            "axiom_entries": observed, "stdout": run.stdout})
            print("PASS", name, file=sys.stderr, flush=True)
    assert digest(manifest_path) == manifest_hash, "Manifest changed during replay"
    assert payload_files() == set(manifest["files"])
    for name, expected in manifest["files"].items():
        assert digest(ROOT / name) == expected, ("Payload changed during replay", name)
    assert digest(lean) == compiler_hash, "Compiler changed during replay"
    observed_entries = {key for row in results for key in row["axiom_entries"]}
    assert set(manifest["required_entries"]) <= observed_entries
    report = {
        "status": "PASS", "scope": "LITERAL_FINITE_F5_AFFINE_STAR_TRIANGLE_TRADE",
        "checked_at_utc": datetime.now(timezone.utc).isoformat(),
        "lean_version": version, "lean_compiler_sha256": compiler_hash,
        "manifest_sha256": manifest_hash, "modules_checked": len(modules),
        "fresh_source_and_import_directories": True,
        "cached_project_objects_imported": False, "payload_unchanged": True,
        "main_entry": "AffineTrade.affine_trade_progression",
        "mixed_entry": "AffineTrade.arbitrary_mixed_trades",
        "point_model": "Fin 3 x Fin 5", "initial_quads": 15,
        "differently_indexed_unordered_pairs": 90,
        "local_trade": {"quad_rows": 5, "triangle_rows": 10,
                        "covered_pairs": 30, "incidence_before": 2, "incidence_after": 3,
                        "row_gain": 5, "cell_gain": 10},
        "mixed_masks_checked": 8, "original_augmentation_or_asymptotic_claim": False,
        "entry_output_sha256": digest(ROOT / "ENTRY_TYPES.txt"),
        "elapsed_seconds": round(time.monotonic() - started, 3), "results": results,
    }
    if args.out is not None:
        target.parent.mkdir(parents=True, exist_ok=True)
        target.write_text(json.dumps(report, indent=2) + "\n")
    print(json.dumps(report, indent=2))


if __name__ == "__main__":
    main()


==> anc/lean/finite-lean-companion/affine-trade/inputs/affine_core_source_snapshot.txt <==
\section{Constructions with maximum bases}\label{sec:constructions}
We call a four-point block a quad. A bare row receives no selected cells;
a row of type $AB$ has all its fixed and selected cells in $A\cup B$,
and the other two-color types are defined similarly.

\subsection{A local trade}
\begin{lemma}\label{lem:affinetradeprogression}
On three colored copies of five indices there are fifteen quads,
five of each type $AB,BC,CA$, covering every pair of differently indexed
columns exactly once. Each five-quad group may be replaced by ten triples
of the same type and with the same covered pairs. Within that group,
each point's incidence changes from two to three.
\end{lemma}
\begin{proof}
On two five-sets take the quads
\[
 \{A_j,A_{j+1},B_{j-1},B_{j+2}\},\qquad j\in\mathbb F_5.
\]
Under the identification
$A_i\leftrightarrow\{i-1,i\}$ and $B_i\leftrightarrow\{i-2,i+1\}$,
these are the five stars of $K_5$ on its ten edge-points.
Replace them by the ten triples arising from triangles of $K_5$:
each pair of incident edges belongs to one star and one triangle.
Both configurations cover the same thirty pairs once.
The two color classes are complementary pentagons, so every new triple
has two points of one color and one of the other.
Each edge-point belongs to two stars and three triangles.
These uncolored configurations are classical~\cite{brouwer}; the labeling
specifies their use here.

Use the same local labeling for the cyclic groups $AB,BC,CA$.
Within a color, one group covers index differences $\pm1$ and the other
covers $\pm2$. Between two colors, precisely the unequal-index pairs
are covered. Their union therefore covers exactly the required ninety
pairs, without repetition.
\end{proof}


==> anc/lean/finite-lean-companion/affine-trade/manifest.json <==
{
  "format": "LITERAL_FINITE_AFFINE_TRADE_V1",
  "required_lean_version": "4.24.0",
  "scope": "Complete finite lem:affinetradeprogression plus all eight mixed trade choices",
  "paper_label": "lem:affinetradeprogression",
  "main_entry": "AffineTrade.affine_trade_progression",
  "entry_audit": "AffineEntryAudit",
  "required_entries": [
    "AffineTrade.affine_trade_progression",
    "AffineTrade.edge_identification",
    "AffineTrade.arbitrary_mixed_trades",
    "AffineTrade.initial_counts",
    "AffineTrade.target_pair_count",
    "AffineTrade.colored_pair_trade"
  ],
  "modules": [
    {
      "module": "AffineData",
      "imports": [
        "Std"
      ],
      "printed_axioms": {
        "AffineTrade.points_complete": [
          "Quot.sound",
          "propext"
        ],
        "AffineTrade.localPoints_complete": [
          "Quot.sound",
          "propext"
        ],
        "AffineTrade.indices_complete": [
          "propext"
        ],
        "AffineTrade.colors_complete": [
          "propext"
        ]
      }
    },
    {
      "module": "AffineQuads",
      "imports": [
        "AffineData"
      ],
      "printed_axioms": {
        "AffineTrade.quad_data_checked": [
          "propext"
        ],
        "AffineTrade.group_data_checked": [
          "propext"
        ],
        "AffineTrade.pair_enumeration_checked": [
          "propext"
        ],
        "AffineTrade.pointCode_injective": [
          "Quot.sound",
          "propext"
        ],
        "AffineTrade.target_pair_iff": [
          "Quot.sound",
          "propext"
        ],
        "AffineTrade.initial_coverage_checked": [
          "propext"
        ],
        "AffineTrade.quad_properties": [
          "propext"
        ],
        "AffineTrade.five_per_type": [
          "propext"
        ],
        "AffineTrade.differently_indexed_pair_once": [
          "Quot.sound",
          "propext"
        ],
        "AffineTrade.same_index_pair_absent": [
          "Quot.sound",
          "propext"
        ],
        "AffineTrade.initial_counts": [],
        "AffineTrade.target_pair_count": []
      }
    },
    {
      "module": "AffineTrade",
      "imports": [
        "AffineData"
      ],
      "printed_axioms": {
        "AffineTrade.edge_identification": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "AffineTrade.stars_checked": [
          "propext"
        ],
        "AffineTrade.stars": [
          "Quot.sound",
          "propext"
        ],
        "AffineTrade.triangles_checked": [
          "propext"
        ],
        "AffineTrade.triangle_enumeration_checked": [
          "propext"
        ],
        "AffineTrade.local_pair_trade_checked": [
          "Quot.sound",
          "propext"
        ],
        "AffineTrade.thirty_pairs": [
          "propext"
        ],
        "AffineTrade.local_pair_enumeration": [
          "propext"
        ],
        "AffineTrade.local_incidence_checked": [
          "propext"
        ],
        "AffineTrade.local_trade_counts": [
          "propext"
        ],
        "AffineTrade.colored_triangles_checked": [
          "propext"
        ],
        "AffineTrade.colored_pair_trade_checked": [
          "propext"
        ],
        "AffineTrade.colored_incidence_checked": [
          "propext"
        ],
        "AffineTrade.colored_trade_counts_checked": [
          "propext"
        ],
        "AffineTrade.colored_pair_trade": [
          "Quot.sound",
          "propext"
        ],
        "AffineTrade.colored_incidence": [
          "Quot.sound",
          "propext"
        ]
      }
    },
    {
      "module": "AffineMixed",
      "imports": [
        "AffineQuads",
        "AffineTrade"
      ],
      "printed_axioms": {
        "AffineTrade.all_mask_patterns": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "AffineTrade.patterns_complete": [
          "propext"
        ],
        "AffineTrade.mask_for_choices": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "AffineTrade.mixed_counts_checked": [
          "propext"
        ],
        "AffineTrade.mixed_coverage_checked": [
          "propext"
        ],
        "AffineTrade.mixed_counts": [
          "propext"
        ],
        "AffineTrade.mixed_coverage": [
          "Quot.sound",
          "propext"
        ],
        "AffineTrade.arbitrary_mixed_trades": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "AffineTrade.affine_trade_progression": [
          "Quot.sound",
          "propext"
        ]
      }
    },
    {
      "module": "AffineEntryAudit",
      "imports": [
        "AffineMixed"
      ],
      "printed_axioms": {
        "AffineTrade.affine_trade_progression": [
          "Quot.sound",
          "propext"
        ],
        "AffineTrade.edge_identification": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "AffineTrade.arbitrary_mixed_trades": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ]
      }
    }
  ],
  "files": {
    "ENTRY_TYPES.txt": "f9cb2af5250458aa8a2d0e55356b94fb1d210097b214fbf30d0662b7444b36c5",
    "README.md": "33b216644b15f28c910f955ac1b19ebd5d786b4a51bc7d40fed48e3e8761d1f8",
    "check.py": "ad6a3f00d203d8c5a32a1c788920f8faf6424f75fba60bff37458495ec4762dd",
    "inputs/affine_core_source_snapshot.txt": "3e1ae3d8b1f457e2a3162db84e5cf113e4c7ad4b3ae7264349973352726b5d9d",
    "source/AffineData.lean": "0690fb3c735e850c48c05cc5fbd623fa7cdbf677a729dbfab59a5d9bbb6e32ab",
    "source/AffineEntryAudit.lean": "34aa1473293dbe73b1462f827e7c47be04da5c84350a84f00d5b30950edc1669",
    "source/AffineMixed.lean": "e88154c54fad0d166df0010d0b351e204898077b0860731dc77690199d99fa08",
    "source/AffineQuads.lean": "564d9d18bf07c9820514bd08b007085656620ef7f7eb7d2661ff70e186d3c468",
    "source/AffineTrade.lean": "b8c9e08df947ef810e5945572bf22650e15cca03001c40ec689abc7e4fb41ecf"
  }
}


==> anc/lean/finite-lean-companion/affine-trade/source/AffineData.lean <==
import Std

/-! Literal finite data for the three-color K5 star/triangle trade. -/
namespace AffineTrade

abbrev Index := Fin 5
abbrev Color := Fin 3
abbrev Point := Color × Index
abbrev LocalPoint := Bool × Index
abbrev Row := List Point

def idx (n : Nat) : Index := ⟨n%5, Nat.mod_lt _ (by decide)⟩
def next (c : Color) : Color := ⟨(c.val+1)%3, Nat.mod_lt _ (by decide)⟩
def indices : List Index := List.finRange 5
def colors : List Color := List.finRange 3
def points : List Point := colors.flatMap (fun c => indices.map (fun i => (c,i)))
def localPoints : List LocalPoint := [false,true].flatMap (fun b => indices.map (fun i => (b,i)))

def embed (c : Color) (p : LocalPoint) : Point := (if p.1 then next c else c,p.2)
def localQuad (i : Index) : List LocalPoint :=
  [(false,i),(false,idx (i.val+1)),(true,idx (i.val+4)),(true,idx (i.val+2))]
def quad (c : Color) (i : Index) : Row := (localQuad i).map (embed c)
def quadGroup (c : Color) : List Row := indices.map (quad c)
def allQuads : List Row := colors.flatMap quadGroup

def pointCode (p : Point) : Nat := 5*p.1.val+p.2.val
def targetPairs : List (Point × Point) := points.flatMap (fun p =>
  (points.filter (fun q => decide (pointCode p<pointCode q ∧ p.2≠q.2))).map (fun q => (p,q)))
def coverCount {α : Type} [DecidableEq α] (rows : List (List α)) (p q : α) : Nat :=
  (rows.filter (fun row => decide (p∈row ∧ q∈row))).length
def incidence {α : Type} [DecidableEq α] (rows : List (List α)) (p : α) : Nat :=
  (rows.filter (fun row => decide (p∈row))).length
def cellCount {α : Type} (rows : List (List α)) : Nat := (rows.map List.length).sum
abbrev hasType (c : Color) (row : Row) : Prop := ∀ p∈row, p.1=c ∨ p.1=next c

def edge (p : LocalPoint) : List Index :=
  if p.1 then [idx (p.2.val+3),idx (p.2.val+1)] else [idx (p.2.val+4),p.2]
def edgePair (p : LocalPoint) : Index × Index :=
  let a := if p.1 then idx (p.2.val+3) else idx (p.2.val+4)
  let b := if p.1 then idx (p.2.val+1) else p.2
  if a.val<b.val then (a,b) else (b,a)
def allEdges : List (Index × Index) := indices.flatMap (fun a =>
  (indices.filter (fun b => decide (a.val<b.val))).map (fun b => (a,b)))
def triangleVertices : List (List Index) := indices.flatMap (fun a =>
  indices.flatMap (fun b =>
    (indices.filter (fun c => decide (a.val<b.val ∧ b.val<c.val))).map (fun c => [a,b,c])))
def localTriangle (vs : List Index) : List LocalPoint :=
  localPoints.filter (fun p => decide (∀ v∈edge p, v∈vs))
def localQuads : List (List LocalPoint) := indices.map localQuad
def localTriangles : List (List LocalPoint) := triangleVertices.map localTriangle
def triangleGroup (c : Color) : List Row := localTriangles.map (List.map (embed c))

theorem finRange_mem {n : Nat} (i : Fin n) : i∈List.finRange n :=
  List.mem_ofFn.mpr ⟨i,rfl⟩

theorem points_complete (p : Point) : p∈points := by
  rcases p with ⟨c,i⟩
  simp [points, colors, indices, List.mem_flatMap, finRange_mem]

theorem localPoints_complete (p : LocalPoint) : p∈localPoints := by
  rcases p with ⟨b,i⟩
  cases b <;> simp [localPoints,indices,finRange_mem]

theorem indices_complete (i : Index) : i∈indices := finRange_mem i
theorem colors_complete (c : Color) : c∈colors := finRange_mem c

#print axioms points_complete
#print axioms localPoints_complete
#print axioms indices_complete
#print axioms colors_complete
end AffineTrade


==> anc/lean/finite-lean-companion/affine-trade/source/AffineEntryAudit.lean <==
import AffineMixed

#print AffineTrade.Index
#print AffineTrade.Color
#print AffineTrade.Point
#print AffineTrade.LocalPoint
#print AffineTrade.idx
#print AffineTrade.next
#print AffineTrade.points
#print AffineTrade.localPoints
#print AffineTrade.embed
#print AffineTrade.localQuad
#print AffineTrade.quad
#print AffineTrade.quadGroup
#print AffineTrade.allQuads
#print AffineTrade.pointCode
#print AffineTrade.targetPairs
#print AffineTrade.coverCount
#print AffineTrade.incidence
#print AffineTrade.cellCount
#print AffineTrade.hasType
#print AffineTrade.edge
#print AffineTrade.edgePair
#print AffineTrade.allEdges
#print AffineTrade.triangleVertices
#print AffineTrade.localTriangle
#print AffineTrade.localTriangles
#print AffineTrade.triangleGroup
#print AffineTrade.tradeMask
#print AffineTrade.tradeCount
#print AffineTrade.mixedRows
#check AffineTrade.initial_counts
#check AffineTrade.target_pair_count
#check AffineTrade.target_pair_iff
#check AffineTrade.quad_properties
#check AffineTrade.initial_coverage
#check AffineTrade.edge_identification
#check AffineTrade.stars
#check AffineTrade.triangles_checked
#check AffineTrade.triangle_enumeration_checked
#check AffineTrade.local_pair_trade_checked
#check AffineTrade.thirty_pairs
#check AffineTrade.local_pair_enumeration
#check AffineTrade.colored_pair_trade
#check AffineTrade.colored_incidence
#check AffineTrade.local_trade_counts
#check AffineTrade.affine_trade_progression
#check AffineTrade.mixed_counts
#check AffineTrade.mixed_coverage
#check AffineTrade.arbitrary_mixed_trades
#print axioms AffineTrade.affine_trade_progression
#print axioms AffineTrade.edge_identification
#print axioms AffineTrade.arbitrary_mixed_trades


==> anc/lean/finite-lean-companion/affine-trade/source/AffineMixed.lean <==
import AffineQuads
import AffineTrade

set_option maxRecDepth 16384
set_option maxHeartbeats 4000000

namespace AffineTrade

def tradeMask (mask : Fin 8) (c : Color) : Bool :=
  decide ((mask.val/(2^c.val))%2=1)
def tradeCount (mask : Fin 8) : Nat := (colors.filter (tradeMask mask)).length
def mixedRows (mask : Fin 8) : List Row := colors.flatMap (fun c =>
  if tradeMask mask c then triangleGroup c else quadGroup c)
def maskPattern (mask : Fin 8) : Bool × Bool × Bool :=
  (tradeMask mask 0,tradeMask mask 1,tradeMask mask 2)
def patterns : List (Bool × Bool × Bool) := [false,true].flatMap (fun a =>
  [false,true].flatMap (fun b => [false,true].map (fun c => (a,b,c))))

theorem all_mask_patterns : ((List.finRange 8).map maskPattern).Perm patterns := by
  decide +kernel

theorem patterns_complete (a b c : Bool) : (a,b,c)∈patterns := by
  cases a <;> cases b <;> cases c <;> decide +kernel

theorem mask_for_choices (a b c : Bool) : ∃ mask : Fin 8, maskPattern mask=(a,b,c) := by
  have h : (a,b,c)∈(List.finRange 8).map maskPattern :=
    all_mask_patterns.mem_iff.mpr (patterns_complete a b c)
  obtain ⟨mask,_,hm⟩ := List.mem_map.mp h
  exact ⟨mask,hm⟩

theorem mixed_counts_checked : ∀ mask∈List.finRange 8,
    (mixedRows mask).length=15+5*tradeCount mask ∧
    cellCount (mixedRows mask)=60+10*tradeCount mask ∧ (mixedRows mask).Nodup := by
  decide +kernel

theorem mixed_coverage_checked : ∀ mask∈List.finRange 8, ∀ p∈points, ∀ q∈points, p≠q →
    coverCount (mixedRows mask) p q=(if p.2=q.2 then 0 else 1) := by
  decide +kernel

theorem mixed_counts (mask : Fin 8) :
    (mixedRows mask).length=15+5*tradeCount mask ∧
    cellCount (mixedRows mask)=60+10*tradeCount mask ∧ (mixedRows mask).Nodup :=
  mixed_counts_checked mask (finRange_mem mask)

theorem mixed_coverage (mask : Fin 8) (p q : Point) (hpq : p≠q) :
    coverCount (mixedRows mask) p q=(if p.2=q.2 then 0 else 1) :=
  mixed_coverage_checked mask (finRange_mem mask) p (points_complete p) q (points_complete q) hpq

theorem arbitrary_mixed_trades (a b c : Bool) : ∃ mask : Fin 8,
    maskPattern mask=(a,b,c) ∧
    (mixedRows mask).length=15+5*tradeCount mask ∧
    cellCount (mixedRows mask)=60+10*tradeCount mask ∧
    (∀ p q : Point, p≠q → coverCount (mixedRows mask) p q=(if p.2=q.2 then 0 else 1)) := by
  obtain ⟨mask,hm⟩ := mask_for_choices a b c
  exact ⟨mask,hm,(mixed_counts mask).1,(mixed_counts mask).2.1,mixed_coverage mask⟩

theorem affine_trade_progression :
    allQuads.length=15 ∧ targetPairs.length=90 ∧
    (∀ c : Color, (quadGroup c).length=5) ∧
    (∀ c : Color, ∀ i : Index,
      (quad c i).length=4 ∧ (quad c i).Nodup ∧ hasType c (quad c i)) ∧
    (∀ p q : Point, p≠q → coverCount allQuads p q=(if p.2=q.2 then 0 else 1)) ∧
    (∀ c : Color, (triangleGroup c).length=10 ∧
      (∀ row∈triangleGroup c, row.length=3 ∧ row.Nodup ∧ hasType c row ∧
        ((colorCount c row=1 ∧ colorCount (next c) row=2) ∨
         (colorCount c row=2 ∧ colorCount (next c) row=1)))) ∧
    (∀ c : Color, ∀ p q : Point, p≠q →
      coverCount (quadGroup c) p q=coverCount (triangleGroup c) p q) ∧
    (∀ c : Color, ∀ p : Point, p.1=c ∨ p.1=next c →
      incidence (quadGroup c) p=2 ∧ incidence (triangleGroup c) p=3) ∧
    (∀ c : Color, (triangleGroup c).length=(quadGroup c).length+5 ∧
      cellCount (triangleGroup c)=cellCount (quadGroup c)+10) := by
  refine ⟨initial_counts.1,target_pair_count.2.2.1,?_,?_,initial_coverage,?_,colored_pair_trade,?_,?_⟩
  · intro c; exact (five_per_type c).1
  · intro c i
    have h := quad_properties c i
    exact ⟨h.1,h.2.1,h.2.2.1⟩
  · intro c
    have h := colored_triangles_checked c (colors_complete c)
    exact ⟨h.1,h.2.2⟩
  · intro c p hp
    simpa only [if_pos hp] using colored_incidence c p
  · intro c
    exact colored_trade_counts_checked c (colors_complete c)

#print axioms all_mask_patterns
#print axioms patterns_complete
#print axioms mask_for_choices
#print axioms mixed_counts_checked
#print axioms mixed_coverage_checked
#print axioms mixed_counts
#print axioms mixed_coverage
#print axioms arbitrary_mixed_trades
#print axioms affine_trade_progression
end AffineTrade


==> anc/lean/finite-lean-companion/affine-trade/source/AffineQuads.lean <==
import AffineData

set_option maxRecDepth 16384
set_option maxHeartbeats 2000000

namespace AffineTrade

theorem quad_data_checked : ∀ c∈colors, ∀ i∈indices,
    (quad c i).length=4 ∧ (quad c i).Nodup ∧ hasType c (quad c i) ∧
      ((quad c i).map Prod.snd).Nodup := by
  decide +kernel

theorem group_data_checked : ∀ c∈colors,
    (quadGroup c).length=5 ∧ (quadGroup c).Nodup := by
  decide +kernel

theorem initial_counts : allQuads.length=15 ∧ cellCount allQuads=60 ∧ allQuads.Nodup := by
  decide +kernel

theorem target_pair_count : points.length=15 ∧ points.Nodup ∧
    targetPairs.length=90 ∧ targetPairs.Nodup := by
  decide +kernel

theorem pair_enumeration_checked : ∀ p∈points, ∀ q∈points,
    ((pointCode p=pointCode q → p=q) ∧
     ((p,q)∈targetPairs ↔ pointCode p<pointCode q ∧ p.2≠q.2)) := by
  decide +kernel

theorem pointCode_injective (p q : Point) (h : pointCode p=pointCode q) : p=q :=
  (pair_enumeration_checked p (points_complete p) q (points_complete q)).1 h

theorem target_pair_iff (p q : Point) :
    (p,q)∈targetPairs ↔ pointCode p<pointCode q ∧ p.2≠q.2 :=
  (pair_enumeration_checked p (points_complete p) q (points_complete q)).2

theorem initial_coverage_checked : ∀ p∈points, ∀ q∈points, p≠q →
    coverCount allQuads p q = if p.2=q.2 then 0 else 1 := by
  decide +kernel

theorem quad_properties (c : Color) (i : Index) :
    (quad c i).length=4 ∧ (quad c i).Nodup ∧ hasType c (quad c i) ∧
      ((quad c i).map Prod.snd).Nodup :=
  quad_data_checked c (colors_complete c) i (indices_complete i)

theorem five_per_type (c : Color) : (quadGroup c).length=5 ∧ (quadGroup c).Nodup :=
  group_data_checked c (colors_complete c)

theorem initial_coverage (p q : Point) (hpq : p≠q) :
    coverCount allQuads p q = if p.2=q.2 then 0 else 1 :=
  initial_coverage_checked p (points_complete p) q (points_complete q) hpq

theorem differently_indexed_pair_once (p q : Point) (h : p.2≠q.2) :
    coverCount allQuads p q=1 := by
  have hpq : p≠q := fun e => h (congrArg Prod.snd e)
  simpa only [if_neg h] using initial_coverage p q hpq

theorem same_index_pair_absent (p q : Point) (hpq : p≠q) (h : p.2=q.2) :
    coverCount allQuads p q=0 := by
  simpa only [if_pos h] using initial_coverage p q hpq

#print axioms quad_data_checked
#print axioms group_data_checked
#print axioms initial_counts
#print axioms target_pair_count
#print axioms pair_enumeration_checked
#print axioms pointCode_injective
#print axioms target_pair_iff
#print axioms initial_coverage_checked
#print axioms quad_properties
#print axioms five_per_type
#print axioms differently_indexed_pair_once
#print axioms same_index_pair_absent
end AffineTrade


==> anc/lean/finite-lean-companion/affine-trade/source/AffineTrade.lean <==
import AffineData

set_option maxRecDepth 16384
set_option maxHeartbeats 2000000

namespace AffineTrade

def localCode (p : LocalPoint) : Nat := (if p.1 then 5 else 0)+p.2.val
def localCoveredPairs : List (LocalPoint × LocalPoint) := localPoints.flatMap (fun p =>
  (localPoints.filter (fun q => decide (localCode p<localCode q ∧
    coverCount localQuads p q=1))).map (fun q => (p,q)))
def sideCount (b : Bool) (row : List LocalPoint) : Nat :=
  (row.filter (fun p => decide (p.1=b))).length
def colorCount (c : Color) (row : Row) : Nat :=
  (row.filter (fun p => decide (p.1=c))).length

theorem edge_identification : (localPoints.map edgePair).Perm allEdges ∧
    allEdges.length=10 ∧ allEdges.Nodup ∧
    (∀ p∈localPoints, (edge p).length=2 ∧ (edge p).Nodup) := by
  decide +kernel

theorem stars_checked : ∀ i∈indices, ∀ p∈localPoints,
    p∈localQuad i ↔ i∈edge p := by
  decide +kernel

theorem stars (i : Index) (p : LocalPoint) : p∈localQuad i ↔ i∈edge p :=
  stars_checked i (indices_complete i) p (localPoints_complete p)

theorem triangles_checked : triangleVertices.length=10 ∧ triangleVertices.Nodup ∧
    (∀ vs∈triangleVertices, vs.length=3 ∧ vs.Nodup ∧
      (localTriangle vs).length=3 ∧ (localTriangle vs).Nodup ∧
      ((sideCount false (localTriangle vs)=1 ∧ sideCount true (localTriangle vs)=2) ∨
       (sideCount false (localTriangle vs)=2 ∧ sideCount true (localTriangle vs)=1))) := by
  decide +kernel

theorem triangle_enumeration_checked : ∀ a∈indices, ∀ b∈indices, ∀ c∈indices,
    [a,b,c]∈triangleVertices ↔ a.val<b.val ∧ b.val<c.val := by
  decide +kernel

theorem local_pair_trade_checked : ∀ p∈localPoints, ∀ q∈localPoints, p≠q →
    coverCount localQuads p q=coverCount localTriangles p q ∧
    coverCount localQuads p q=(if ∃ v∈indices, v∈edge p ∧ v∈edge q then 1 else 0) := by
  decide +kernel

theorem thirty_pairs : localCoveredPairs.length=30 ∧ localCoveredPairs.Nodup := by
  decide +kernel

theorem local_pair_enumeration : localPoints.length=10 ∧ localPoints.Nodup ∧
    (localPoints.map localCode).Nodup ∧
    (∀ p∈localPoints, ∀ q∈localPoints,
      (p,q)∈localCoveredPairs ↔ localCode p<localCode q ∧ coverCount localQuads p q=1) := by
  decide +kernel

theorem local_incidence_checked : ∀ p∈localPoints,
    incidence localQuads p=2 ∧ incidence localTriangles p=3 := by
  decide +kernel

theorem local_trade_counts : localQuads.length=5 ∧ localTriangles.length=10 ∧
    cellCount localQuads=20 ∧ cellCount localTriangles=30 ∧
    localTriangles.length=localQuads.length+5 ∧
    cellCount localTriangles=cellCount localQuads+10 := by
  decide +kernel

theorem colored_triangles_checked : ∀ c∈colors,
    (triangleGroup c).length=10 ∧ (triangleGroup c).Nodup ∧
    (∀ row∈triangleGroup c, row.length=3 ∧ row.Nodup ∧ hasType c row ∧
      ((colorCount c row=1 ∧ colorCount (next c) row=2) ∨
       (colorCount c row=2 ∧ colorCount (next c) row=1))) := by
  decide +kernel

theorem colored_pair_trade_checked : ∀ c∈colors, ∀ p∈points, ∀ q∈points, p≠q →
    coverCount (quadGroup c) p q=coverCount (triangleGroup c) p q := by
  decide +kernel

theorem colored_incidence_checked : ∀ c∈colors, ∀ p∈points,
    incidence (quadGroup c) p=(if p.1=c ∨ p.1=next c then 2 else 0) ∧
    incidence (triangleGroup c) p=(if p.1=c ∨ p.1=next c then 3 else 0) := by
  decide +kernel

theorem colored_trade_counts_checked : ∀ c∈colors,
    (triangleGroup c).length=(quadGroup c).length+5 ∧
    cellCount (triangleGroup c)=cellCount (quadGroup c)+10 := by
  decide +kernel

theorem colored_pair_trade (c : Color) (p q : Point) (hpq : p≠q) :
    coverCount (quadGroup c) p q=coverCount (triangleGroup c) p q :=
  colored_pair_trade_checked c (colors_complete c) p (points_complete p) q (points_complete q) hpq

theorem colored_incidence (c : Color) (p : Point) :
    incidence (quadGroup c) p=(if p.1=c ∨ p.1=next c then 2 else 0) ∧
    incidence (triangleGroup c) p=(if p.1=c ∨ p.1=next c then 3 else 0) :=
  colored_incidence_checked c (colors_complete c) p (points_complete p)

#print axioms edge_identification
#print axioms stars_checked
#print axioms stars
#print axioms triangles_checked
#print axioms triangle_enumeration_checked
#print axioms local_pair_trade_checked
#print axioms thirty_pairs
#print axioms local_pair_enumeration
#print axioms local_incidence_checked
#print axioms local_trade_counts
#print axioms colored_triangles_checked
#print axioms colored_pair_trade_checked
#print axioms colored_incidence_checked
#print axioms colored_trade_counts_checked
#print axioms colored_pair_trade
#print axioms colored_incidence
end AffineTrade


==> anc/lean/finite-lean-companion/check.py <==
"""Validate and freshly replay the expanded finite Lean source companion."""
import argparse
from datetime import datetime,timezone
from fractions import Fraction
import hashlib
import json
import os
from pathlib import Path,PurePosixPath
import re
import shutil
import subprocess
import sys
import tarfile

BAD_PROOF=re.compile(r'\b(?:sorry|admit|native_decide|sorryAx|ofReduceBool|implemented_by)\b|^\s*(?:axiom|unsafe|opaque)\b|debug\.skipKernelTC|\bdecide\s*\+native\b',re.M)
IMPORT=re.compile(r'import [A-Za-z0-9_.]+(?: [A-Za-z0-9_.]+)*')
ALLOWED_AXIOMS={'propext','Classical.choice','Quot.sound'}

def require(ok,message):
    if not ok:raise RuntimeError(message)

def digest(path):return hashlib.sha256(path.read_bytes()).hexdigest()

def permitted(name):
    p=PurePosixPath(name)
    if p.is_absolute() or '..' in p.parts or '\\' in name:return False
    if any(x in {'build','receipts','__pycache__','.git','dev-build','dev-logs'} or x.startswith(('.replay-','.generator-')) for x in p.parts):return False
    if p.suffix in {'.lean','.md'}:return True
    if p.name in {'affine_core_source_snapshot.txt','joint_bound_source_snapshot.txt'}:return True
    return p.name in {'check.py','replay.py','generate.py','verify_joint_bound.py','run_inner.py','manifest.json','certificate.json','moment-free-certificate.json','DEPENDENCIES.json','SELECTION.json','ENTRY_TYPES.txt','entry-types.txt','entry-axioms.json','lean-toolchain'}

def tree_files(root):
    result=set()
    for p in root.rglob('*'):
        require(not p.is_symlink(),'Symlink in source payload')
        require(p.is_file() or p.is_dir(),'Nonregular payload entry')
        rel=str(p.relative_to(root))
        require(not any(x in {'build','receipts','__pycache__','.git','dev-build','dev-logs'} or x.startswith(('.replay-','.generator-')) for x in p.relative_to(root).parts),'Runtime directory in payload: '+rel)
        if p.is_file():require(permitted(rel),'Non-source payload: '+rel);result.add(rel)
    return result

def groups_for_sources(inner):
    if 'groups' in inner:
        return [(g['directory'],g['modules'],g['entry_audit']) for g in inner['groups']]
    records=inner.get('modules',inner.get('modules_in_dependency_order'))
    require(isinstance(records,list),'Missing module list')
    entry=inner['entry_audit']
    if '/' in entry:directory,entry=entry.rsplit('/',1)
    else:directory='source'
    if not entry.endswith('.lean'):entry+='.lean'
    return [(directory,records,entry)]

def source_audit(root,inner):
    seen_sources=set()
    for directory,records,entry in groups_for_sources(inner):
        allowed={'Std'};names=[]
        for record in records:
            name=record['module'];names.append(name)
            require(re.fullmatch(r'[A-Za-z0-9_]+',name) is not None,'Invalid module name')
            rel=directory+'/'+name+'.lean';p=root/rel;text=p.read_text()
            require(BAD_PROOF.search(text) is None,'Forbidden proof form: '+rel)
            imports=[]
            for line in text.splitlines():
                if re.match(r'^\s*import\b',line):
                    require(IMPORT.fullmatch(line) is not None,'Unrecognized import: '+rel)
                    imports.extend(line.split()[1:])
            require(imports==record['imports'],'Import mismatch: '+rel)
            require(set(imports)<=allowed,'Import not built from packaged sources: '+rel)
            if 'sha256' in record:require(digest(p)==record['sha256'],'Module pin mismatch: '+rel)
            allowed.add(name);seen_sources.add(rel)
        require(len(names)==len(set(names)),'Repeated module in group')
        rel=directory+'/'+entry
        if rel not in seen_sources:
            p=root/rel;text=p.read_text()
            require(BAD_PROOF.search(text) is None,'Forbidden audit proof form')
            for line in text.splitlines():
                if re.match(r'^\s*import\b',line):
                    require(IMPORT.fullmatch(line) is not None,'Unrecognized audit import')
                    require(set(line.split()[1:])<=allowed,'Unbuilt audit import')
            seen_sources.add(rel)
    require(seen_sources=={str(p.relative_to(root)) for p in root.rglob('*.lean')},'Lean source omitted from replay')
    return len(seen_sources)

def verify_payload(root,manifest):
    require(manifest['format']==1,'Unsupported outer manifest')
    expected=set(manifest['files'])|{'manifest.json'}
    require(tree_files(root)==expected,'Outer payload set mismatch')
    for name,h in manifest['files'].items():
        require(permitted(name) and digest(root/name)==h,'Outer payload hash/path mismatch: '+name)
    dirs=[p['directory'] for p in manifest['packages']]
    require(len(dirs)==len(set(dirs))==10,'Expected ten distinct curated groups')
    for package in manifest['packages']:
        directory=package['directory'];require(re.fullmatch(r'[a-z0-9-]+',directory) is not None,'Invalid inner path')
        inner=root/directory;require(digest(inner/'manifest.json')==package['manifest_sha256'],'Inner manifest changed: '+directory)
        im=json.loads((inner/'manifest.json').read_text());names=set(im['files'])|{'manifest.json'}
        require(tree_files(inner)==names,'Inner file set changed: '+directory)
        require(len(names)==package['payload_files'],'Inner payload count changed')
        for name,h in im['files'].items():require(permitted(name) and digest(inner/name)==h,'Inner file changed: '+directory+'/'+name)
        require(source_audit(inner,im)==package['lean_sources'],'Inner Lean coverage changed')
    return {name:digest(root/name) for name in expected}

def verify_archive(path,root,manifest):
    require(path.is_file(),'Source archive missing')
    with path.open('rb') as f:header=f.read(10)
    require(header[:3]==b'\x1f\x8b\x08' and header[3]==0 and header[4:8]==b'\0'*4,'Nonnormalized gzip header')
    expected=set(manifest['files'])|{'manifest.json'};observed=set()
    prefix=manifest['archive_root']+'/'
    with tarfile.open(path,'r:gz') as tar:
        for member in tar:
            require(member.isfile() and not member.issym() and not member.islnk(),'Nonregular archive member')
            require(member.name.startswith(prefix),'Unexpected archive root')
            name=member.name[len(prefix):]
            require(name in expected and name not in observed and permitted(name),'Unexpected/duplicate archive path')
            require(member.uid==member.gid==0 and member.uname==member.gname=='' and member.mtime==0 and member.mode==0o644 and not member.pax_headers,'Archive header not normalized')
            content=tar.extractfile(member).read()
            require(content==(root/name).read_bytes(),'Archive/source bytes differ: '+name)
            observed.add(name)
    require(observed==expected,'Archive payload incomplete')
    return {'archive_sha256':digest(path),'normalized_source_only_archive':True,'members':len(observed)}

def privacy_scan(root,manifest):
    for name in set(manifest['files'])|{'manifest.json'}:
        data=(root/name).read_bytes()
        prefixes=[b'/' + b'Users/', b'/' + b'home/', b'/' + b'private/', b'file' + b'://']
        require(not any(prefix in data for prefix in prefixes) and re.search(rb'[A-Za-z]:\\',data) is None,'Private path: '+name)
        require(re.search(rb'\b[A-Za-z0-9._%+-]+@[A-Za-z0-9.-]+\.[A-Za-z]{2,}\b',data) is None,'Email in payload: '+name)

def moment_free_correspondence(root,manifest):
    data=json.loads((root/'data/moment-free-certificate.json').read_text())
    source=(root/'mixing-light-transfer/source/MFData.lean').read_text();tables={}
    for symbol,field,size in [('aTable','a',21),('bTable','b',21),('wTable','hall',20)]:
        match=re.search(r'def '+symbol+r' : List Int :=\s*\[([^]]*)\]',source)
        require(match is not None and re.fullmatch(r'[-0-9,\s]+',match[1]) is not None,'Nonliteral MF table')
        values=[int(x.strip()) for x in match[1].split(',')];qs=[Fraction(x)*1000 for x in data[field]]
        require(len(values)==len(qs)==size and all(q.denominator==1 for q in qs),'MF table dimensions/scaling mismatch')
        require(values==[q.numerator for q in qs],'MF table differs from frozen JSON');tables[symbol]=values
    require(data['K']==80 and data['Q']==20,'MF grid mismatch')
    require([Fraction(x) for x in data['ends']]==[Fraction(i,80) for i in range(81)],'MF endpoints mismatch')
    require([Fraction(x) for x in data['knots']]==[Fraction(i,20) for i in range(21)],'MF knots mismatch')
    require([Fraction(x) for x in data['thresholds']]==[Fraction(1,2)+Fraction(i,40) for i in range(20)],'MF thresholds mismatch')
    scalars=(root/'mixing-light-transfer/source/MFFunctions.lean').read_text()
    for symbol,field,want in [('lambda','lambda0',Fraction(-3001,100)),('mu','mu',Fraction(3,5)),('z','zmin',Fraction(100))]:
        match=re.search(r'def '+symbol+r' : Rat := ([^\n]+)',scalars)
        require(match is not None and Fraction(match[1].strip())==Fraction(data[field])==want,'MF scalar mismatch')
    require(Fraction(data['c'])==0,'MF certificate must have c=0')
    def get(t,i):return t[i] if i<len(t) else 0
    def node(t,i):return (4-i%4)*get(t,i//4)+(i%4)*get(t,i//4+1)
    def lin(t,i,p):return (2-p)*node(t,i)+p*node(t,i+1)
    def prod(t,i,p):return [2*i*node(t,i),i*node(t,i+1)+(i+1)*node(t,i),2*(i+1)*node(t,i+1)][p]
    a,b,w=tables['aTable'],tables['bTable'],tables['wTable'];minimum=None;count=0
    for i in range(80):
        for j in range(80):
            hall=sum(w[k]*(int(40+2*k<i and 40+2*k<j)-int(i<40-2*k or j<40-2*k)) for k in range(20))
            for p in range(3):
                for q in range(3):
                    x,y=2*i+p,2*j+q
                    g=-3001*12800-2*(prod(a,i,p)+prod(a,j,q))+(y-96)*lin(b,i,p)+(x-96)*lin(b,j,q)
                    h=g+160*(lin(a,i,p)+lin(a,j,q))+800000*min(x,y)+1280*hall
                    require(g>=27800 and h>=27800,'MF integer coefficient check failed')
                    minimum=min(g,h) if minimum is None else min(minimum,g,h);count+=2
    require(count==115200 and minimum==27800,'MF finite data count/margin mismatch')
    require(digest(root/'data/moment-free-certificate.json')==manifest['moment_free_data']['sha256'],'MF frozen data pin changed')
    return {'json_matches_actual_imported_integer_tables':True,'integer_coefficient_checks':count,'minimum_numerator':minimum,'common_denominator':1280000,'margin':'139/6400','data_check_is_not_a_proof_oracle':True}

def module_count(report):
    if 'modules_checked' in report:return report['modules_checked']
    if 'modules' in report:return report['modules'] if isinstance(report['modules'],int) else len(report['modules'])
    return sum(g['modules_checked'] for g in report['groups'])

def main():
    require(sys.flags.optimize==0,'Assertions must remain enabled')
    ap=argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--lean',required=True)
    ap.add_argument('--archive',type=Path,help='Optionally validate a normalized archive of this exact source directory as well')
    ap.add_argument('--receipts',required=True,type=Path)
    args=ap.parse_args();root=Path(__file__).resolve().parent
    manifest=json.loads((root/'manifest.json').read_text());before=verify_payload(root,manifest)
    privacy_scan(root,manifest)
    archive=verify_archive(args.archive.resolve(),root,manifest) if args.archive is not None else None
    correspondence=moment_free_correspondence(root,manifest)
    compiler=Path(shutil.which(args.lean) or args.lean).resolve()
    version=subprocess.run([str(compiler),'--version'],capture_output=True,text=True,timeout=900)
    require(version.returncode==0 and not version.stderr and re.search(r'version 4\.24\.0(?:[, )]|$)',version.stdout),'Lean 4.24.0 required')
    initial_compiler_hash=digest(compiler)
    receipts=args.receipts.resolve();require(not receipts.is_relative_to(root) and not receipts.exists(),'Receipts must be new and outside payload')
    receipts.mkdir(parents=True);scratch=receipts/'_scratch';scratch.mkdir()
    env=dict(os.environ,TMPDIR=str(scratch),PYTHONDONTWRITEBYTECODE='1',PYTHONOPTIMIZE='0')
    results=[]
    for package in manifest['packages']:
        directory=package['directory'];inner=root/directory
        normalized=receipts/(directory+'.json')
        inner_receipt=receipts/directory if package['receipt_kind']=='directory' else normalized
        runtime=receipts/(directory+'.runtime.json')
        command=[sys.executable,'-B',str(root/'run_inner.py'),'--package',directory,'--lean',str(compiler),'--receipt',str(inner_receipt),'--runtime-receipt',str(runtime)]
        print('Replaying '+directory,flush=True)
        with (receipts/(directory+'.stdout.txt')).open('w') as stdout,(receipts/(directory+'.stderr.txt')).open('w') as stderr:
            run=subprocess.run(command,cwd=root,env=env,stdout=stdout,stderr=stderr,timeout=900*(package['lean_sources']+4))
        require(run.returncode==0,'Inner replay failed: '+directory+'; inspect its deterministic receipt/log files')
        stderr=(receipts/(directory+'.stderr.txt')).read_text()
        require(all(re.fullmatch(r'PASS [A-Za-z0-9_]+(?: [0-9]+(?:\.[0-9]+)?)?',line) for line in stderr.splitlines()),'Unexpected inner diagnostic: '+directory)
        if package['receipt_kind']=='directory':
            report=json.loads((inner_receipt/'replay.json').read_text())
            require(report['status']=='PASS' and report['kernel_checked'] and report['entry_types_match'] and report['fresh_sources_and_imports'],'Gluing replay incomplete')
            require(all(x['exit_code']==0 for x in report['modules']),'Gluing module failure')
            normalized.write_text(json.dumps(report,indent=2)+'\n')
        else:
            report=json.loads(normalized.read_text())
            require(json.loads((receipts/(directory+'.stdout.txt')).read_text())==report,'Receipt/stdout mismatch: '+directory)
            require(report.get('payload_unchanged',report.get('package_unchanged')) is True,'Inner immutability not proved')
            require(report.get('fresh_source_and_import_directories',report.get('fresh_import_directory',False)) or 'groups' in report,'No fresh-build evidence')
        require(report['manifest_sha256']==package['manifest_sha256'],'Wrong replay manifest')
        rt=json.loads(runtime.read_text());require(rt['timing_only_adapter'] and rt['compiler_sha256']==initial_compiler_hash,'Runtime adapter identity mismatch')
        require(all(e.get('exit_code')==0 and e['effective_timeout_seconds']==900 for e in rt['events']),'Failed or unbounded Lean invocation')
        compiled=[e for e in rt['events'] if any(x.endswith('.lean') for x in e['command'])]
        require(len(compiled)==package['lean_sources'],'Fresh invocation count does not cover all Lean sources')
        require(verify_payload(root,manifest)==before,'Payload changed during inner replay')
        results.append({'directory':directory,'manifest_sha256':package['manifest_sha256'],'receipt_file':normalized.name,'receipt_sha256':digest(normalized),'runtime_receipt_file':runtime.name,'runtime_receipt_sha256':digest(runtime),'reported_module_checks':module_count(report),'lean_source_invocations':len(compiled)})
        print(directory+': PASS',flush=True)
    require(not list(scratch.iterdir()),'Temporary build data left behind');scratch.rmdir()
    require(digest(compiler)==initial_compiler_hash,'Compiler changed')
    require(verify_payload(root,manifest)==before,'Payload changed');privacy_scan(root,manifest)
    if args.archive is not None:verify_archive(args.archive.resolve(),root,manifest)
    combined={'status':'PASS','scope':'EXPANDED_FINITE_NAT_RAT_COMPANION','checked_at_utc':datetime.now(timezone.utc).isoformat(),
      'outer_manifest_sha256':digest(root/'manifest.json'),'archive':archive,'payload_files_verified':len(before),
      'source_directory_inventory_verified':True,'optional_archive_verified':archive is not None,
      'inner_payloads_unchanged':True,'all_imports_freshly_built':True,'all_hash_import_axiom_entry_gates_preserved':True,
      'lean_version':version.stdout.strip(),'lean_compiler_sha256':initial_compiler_hash,
      'packages_replayed':len(results),'reported_inner_module_checks':sum(r['reported_module_checks'] for r in results),
      'lean_source_invocations':sum(r['lean_source_invocations'] for r in results),
      'unique_lean_source_contents':manifest['statistics']['unique_lean_source_contents'],
      'moment_free_data_correspondence':correspondence,'packages':results}
    (receipts/'replay-all.json').write_text(json.dumps(combined,indent=2)+'\n')
    print(json.dumps({k:combined[k] for k in ['status','outer_manifest_sha256','packages_replayed','reported_inner_module_checks','lean_source_invocations','unique_lean_source_contents']},indent=2))

if __name__=='__main__':main()


==> anc/lean/finite-lean-companion/clean-holes-complete/ENTRY_TYPES.txt <==
literal_closed_clean_holes_entry {m n : Nat} (hm : 0 < m) (hn : 0 < n) (B A : Matrix m n) (ps : List (Pair m n))
  (had : Admissible B A ps) (epsilon tau : Rat) (heps : 0 ≤ epsilon)
  (hdensity : 2 / 3 - epsilon ≤ 2 * ↑ps.length / (↑m * ↑n)) (ht0 : 0 < tau) (ht : tau ≤ 1 / 100)
  (hsmall : epsilon + 1 / ↑m + 1 / ↑n + ↑(fixedCount B) / (↑m * ↑n) ≤ tau / 1000000000000000000) :
  have q := epsilon + 1 / ↑m + 1 / ↑n + ↑(fixedCount B) / (↑m * ↑n);
  ∃ rl cl,
    (∀ (i : Fin 3), 1 / 4 ≤ classMass rl i ∧ 1 / 4 ≤ classMass cl i) ∧
      (editRatio (full B A) fun r c => decide (rl r ≠ cl c)) ≤ 100000000000000 * q ∧
        (classMass rl 0 - 1 / 3) ^ 2 + (classMass rl 1 - 1 / 3) ^ 2 + (classMass rl 2 - 1 / 3) ^ 2 +
              ((classMass cl 0 - 1 / 3) ^ 2 + (classMass cl 1 - 1 / 3) ^ 2 + (classMass cl 2 - 1 / 3) ^ 2) ≤
            100000000000000 * q ∧
          (badRowFraction (full B A) rl cl tau ≤ 100000000000000 * q / tau ∧
              badColFraction (full B A) rl cl tau ≤ 100000000000000 * q / tau) ∧
            nonreciprocalCount rl cl ps ≤ 100000000000000 * q / tau * (↑m * ↑n) ∧
              (∀ (p : Pair m n),
                  p ∈ ps →
                    GoodEndpointLines (full B A) rl cl tau p → OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) ∧
                (∀ (i j : Fin 3),
                    i ≠ j →
                      ↑m * ↑n ≤ 20 * pairClassCount rl cl ps i j ∧
                        0 ≤ classMass rl i * classMass cl j * (↑m * ↑n) - pairClassCount rl cl ps i j ∧
                          classMass rl i * classMass cl j * (↑m * ↑n) - pairClassCount rl cl ps i j ≤
                            100000000000000 * q / tau * (↑m * ↑n)) ∧
                  ∀ (x : Fin m) (y : Fin n),
                    goodRow (full B A) rl cl tau x = true →
                      goodCol (full B A) rl cl tau y = true → rl x = cl y → full B A x y = false
CleanHolesComplete.finite_original_C3_clean_holes {m n : Nat} (hm : 0 < m) (hn : 0 < n) (B A : Matrix m n)
  (ps : List (Pair m n)) (had : Admissible B A ps) (epsilon tau : Rat) (heps : 0 ≤ epsilon)
  (hdensity : 2 / 3 - epsilon ≤ selectedDensity ps) (ht0 : 0 < tau) (ht : tau ≤ 1 / 100)
  (hsmall : eta B epsilon ≤ tau / smallnessDenominator) :
  ∃ rl cl,
    (∀ (i : Fin 3), 1 / 4 ≤ classMass rl i ∧ 1 / 4 ≤ classMass cl i) ∧
      editRatio (full B A) (templateMatrix rl cl) ≤ outputConstant * eta B epsilon ∧
        massDeviation rl + massDeviation cl ≤ outputConstant * eta B epsilon ∧
          (badRowFraction (full B A) rl cl tau ≤ outputConstant * eta B epsilon / tau ∧
              badColFraction (full B A) rl cl tau ≤ outputConstant * eta B epsilon / tau) ∧
            nonreciprocalCount rl cl ps ≤ outputConstant * eta B epsilon / tau * (↑m * ↑n) ∧
              (∀ (p : Pair m n),
                  p ∈ ps →
                    GoodEndpointLines (full B A) rl cl tau p → OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) ∧
                (∀ (i j : Fin 3),
                    i ≠ j →
                      ↑m * ↑n ≤ 20 * pairClassCount rl cl ps i j ∧
                        0 ≤ classMass rl i * classMass cl j * (↑m * ↑n) - pairClassCount rl cl ps i j ∧
                          classMass rl i * classMass cl j * (↑m * ↑n) - pairClassCount rl cl ps i j ≤
                            outputConstant * eta B epsilon / tau * (↑m * ↑n)) ∧
                  ∀ (x : Fin m) (y : Fin n),
                    goodRow (full B A) rl cl tau x = true →
                      goodCol (full B A) rl cl tau y = true → rl x = cl y → full B A x y = false
structure OriginalAugmented.Admissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop
number of parameters: 5
fields:
  OriginalAugmented.Admissible.base_C4 : EvenParity.C4Free B
  OriginalAugmented.Admissible.disjoint : ∀ (r : Fin m) (c : Fin n), B r c = true → A r c = false
  OriginalAugmented.Admissible.cover : (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) A).Perm
      (PairedPivotCounting.flattenPairs ps)
  OriginalAugmented.Admissible.c2 : ∀ (p : Pair m n), p ∈ ps → OriginalC2 (full B A) p
  OriginalAugmented.Admissible.c3 : ∀ (p : Pair m n),
      p ∈ ps → PairedPivotCore.OriginalC3 (fun r c => full B A r c = true) p.fst p.snd
constructor:
  OriginalAugmented.Admissible.mk {m n : Nat} {B A : Matrix m n} {ps : List (Pair m n)} (base_C4 : EvenParity.C4Free B)
    (disjoint : ∀ (r : Fin m) (c : Fin n), B r c = true → A r c = false)
    (cover :
      (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) A).Perm (PairedPivotCounting.flattenPairs ps))
    (c2 : ∀ (p : Pair m n), p ∈ ps → OriginalC2 (full B A) p)
    (c3 : ∀ (p : Pair m n), p ∈ ps → PairedPivotCore.OriginalC3 (fun r c => full B A r c = true) p.fst p.snd) :
    Admissible B A ps
def OriginalAugmented.OriginalC2 : {m n : Nat} → Matrix m n → Pair m n → Prop :=
fun {m n} O p =>
  p.fst.fst ≠ p.snd.fst → p.fst.snd ≠ p.snd.snd → ¬(O p.fst.fst p.snd.snd = true ∧ O p.snd.fst p.fst.snd = true)
def PairedPivotCore.OriginalC3.{u, v} : {Row : Type u} →
  {Col : Type v} → (Row → Col → Prop) → PairedPivotCore.Cell Row Col → PairedPivotCore.Cell Row Col → Prop :=
fun {Row} {Col} occupied a b =>
  ∀ (x : Row) (y : Col), x ≠ a.fst → x ≠ b.fst → y ≠ a.snd → y ≠ b.snd → ¬PairedPivotCore.Five occupied a b (x, y)
def OriginalAugmented.full : {m n : Nat} → Matrix m n → Matrix m n → Matrix m n :=
fun {m n} B A r c => B r c || A r c
def OriginalAugmented.fixedCount : {m n : Nat} → Matrix m n → Nat :=
fun {m n} B => (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) B).length
def CleanHolesComplete.selectedDensity : {m n : Nat} → List (Pair m n) → Rat :=
fun {m n} ps => 2 * ↑ps.length / (↑m * ↑n)
def CleanHolesComplete.eta : {m n : Nat} → Matrix m n → Rat → Rat :=
fun {m n} B epsilon => StabilityComplete.delta m n epsilon + fixedRatio B
def StabilityComplete.delta : Nat → Nat → Rat → Rat :=
fun m n epsilon => epsilon + 1 / ↑m + 1 / ↑n
def CleanHolesComplete.intermediateConstant : Rat :=
10000000000000
def CleanHolesComplete.outputConstant : Rat :=
100000000000000
def CleanHolesComplete.smallnessDenominator : Rat :=
1000000000000000000
def StabilityCleanup.editRatio : {m n : Nat} → (Fin m → Fin n → Bool) → (Fin m → Fin n → Bool) → Rat :=
fun {m n} A B => avg fun r => avg fun c => editBit (A r c) (B r c)
def StabilityCleanup.classMass : {k : Nat} → (Fin k → Fin 3) → Fin 3 → Rat :=
fun {k} label i => avg fun x => classBit (label x) i
def StabilityCleanup.massDeviation : {k : Nat} → (Fin k → Fin 3) → Rat :=
fun {k} label => sumThree fun i => (classMass label i - 1 / 3) ^ 2
def CleanHoles.goodRow : {m n : Nat} → Matrix m n → (Fin m → Fin 3) → (Fin n → Fin 3) → Rat → Fin m → Bool :=
fun {m n} O rl cl tau r => decide (rowError O rl cl r ≤ tau * ↑n)
def CleanHoles.goodCol : {m n : Nat} → Matrix m n → (Fin m → Fin 3) → (Fin n → Fin 3) → Rat → Fin n → Bool :=
fun {m n} O rl cl tau c => decide (colError O rl cl c ≤ tau * ↑m)
def CleanHolesComplete.nonreciprocalCount : {m n : Nat} → (Fin m → Fin 3) → (Fin n → Fin 3) → List (Pair m n) → Rat :=
fun {m n} rl cl ps => FiniteRatSums.sum ps fun p => RationalSampling.ratBit (decide ¬Reciprocal rl cl p)
def CleanHoles.pairClassCount : {m n : Nat} →
  (Fin m → Fin 3) → (Fin n → Fin 3) → List (Pair m n) → Fin 3 → Fin 3 → Rat :=
fun {m n} rl cl ps i j => FiniteRatSums.sum ps fun p => RationalSampling.ratBit (inPairClass rl cl i j p)
CleanHolesComplete.canonical_selected_variances {m n : Nat} (hm : 0 < m) (hn : 0 < n) (B A : Matrix m n)
  (ps : List (Pair m n)) (had : Admissible B A ps) (epsilon : Rat) (heps : 0 ≤ epsilon)
  (hdensity : 2 / 3 - epsilon ≤ selectedDensity ps) :
  rowVariance A ≤ StabilityComplete.delta m n epsilon ∧ colVariance A ≤ StabilityComplete.delta m n epsilon
CleanHolesComplete.stability_partitions_for_clean_holes {m n : Nat} (hm : 0 < m) (hn : 0 < n) (B A : Matrix m n)
  (ps : List (Pair m n)) (had : Admissible B A ps) (epsilon tau : Rat) (heps : 0 ≤ epsilon)
  (hdensity : 2 / 3 - epsilon ≤ selectedDensity ps) (ht : tau ≤ 1 / 100)
  (hsmall : eta B epsilon ≤ tau / smallnessDenominator) :
  ∃ rl cl,
    (∀ (i : Fin 3), 1 / 4 ≤ classMass rl i) ∧
      (∀ (i : Fin 3), 1 / 4 ≤ classMass cl i) ∧
        editRatio (full B A) (templateMatrix rl cl) + fixedRatio B ≤ intermediateConstant * eta B epsilon ∧
          massDeviation rl + massDeviation cl ≤ intermediateConstant * eta B epsilon
CleanHolesComplete.restored_edit_exact {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps) :
  editRatio (full B A) A = fixedRatio B
CleanHolesComplete.nonreciprocalCount_card {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
  (ps : List (Pair m n)) : nonreciprocalCount rl cl ps = ↑(List.filter (fun p => decide ¬Reciprocal rl cl p) ps).length
CleanHoles.pairClassCount_card {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (ps : List (Pair m n))
  (i j : Fin 3) : pairClassCount rl cl ps i j = ↑(List.filter (inPairClass rl cl i j) ps).length
CleanHolesComplete.blockArea_mass_identity {m n : Nat} (hm : 0 < m) (hn : 0 < n) (rl : Fin m → Fin 3)
  (cl : Fin n → Fin 3) (i j : Fin 3) : blockArea rl cl i j = classMass rl i * classMass cl j * (↑m * ↑n)
'CleanHolesComplete.finite_original_C3_clean_holes' depends on axioms: [propext, Classical.choice, Quot.sound]
'literal_closed_clean_holes_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
CleanHolesComplete.finite_paper_eta_clean_holes {m n : Nat} (hm : 0 < m) (hn : 0 < n) (B A : Matrix m n)
  (ps : List (Pair m n)) (had : Admissible B A ps) (tau : Rat) (ht0 : 0 < tau) (ht : tau ≤ 1 / 100)
  (hsmall : paperEta B ps ≤ tau / smallnessDenominator) :
  ∃ rl cl,
    (∀ (i : Fin 3), 1 / 4 ≤ classMass rl i ∧ 1 / 4 ≤ classMass cl i) ∧
      editRatio (full B A) (templateMatrix rl cl) ≤ outputConstant * paperEta B ps ∧
        massDeviation rl + massDeviation cl ≤ outputConstant * paperEta B ps ∧
          (badRowFraction (full B A) rl cl tau ≤ outputConstant * paperEta B ps / tau ∧
              badColFraction (full B A) rl cl tau ≤ outputConstant * paperEta B ps / tau) ∧
            nonreciprocalCount rl cl ps ≤ outputConstant * paperEta B ps / tau * (↑m * ↑n) ∧
              (∀ (p : Pair m n),
                  p ∈ ps →
                    GoodEndpointLines (full B A) rl cl tau p → OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) ∧
                (∀ (i j : Fin 3),
                    i ≠ j →
                      ↑m * ↑n ≤ 20 * pairClassCount rl cl ps i j ∧
                        0 ≤ classMass rl i * classMass cl j * (↑m * ↑n) - pairClassCount rl cl ps i j ∧
                          classMass rl i * classMass cl j * (↑m * ↑n) - pairClassCount rl cl ps i j ≤
                            outputConstant * paperEta B ps / tau * (↑m * ↑n)) ∧
                  ∀ (x : Fin m) (y : Fin n),
                    goodRow (full B A) rl cl tau x = true →
                      goodCol (full B A) rl cl tau y = true → rl x = cl y → full B A x y = false
def CleanHolesComplete.densityDeficit : {m n : Nat} → List (Pair m n) → Rat :=
fun {m n} ps => if selectedDensity ps ≤ 2 / 3 then 2 / 3 - selectedDensity ps else 0
def CleanHolesComplete.paperEta : {m n : Nat} → Matrix m n → List (Pair m n) → Rat :=
fun {m n} B ps => eta B (densityDeficit ps)
CleanHolesComplete.densityDeficit_positive_part {m n : Nat} (ps : List (Pair m n)) :
  (selectedDensity ps ≤ 2 / 3 → densityDeficit ps = 2 / 3 - selectedDensity ps) ∧
    (2 / 3 ≤ selectedDensity ps → densityDeficit ps = 0)
CleanHolesComplete.paperEta_formula {m n : Nat} (B : Matrix m n) (ps : List (Pair m n)) :
  paperEta B ps = densityDeficit ps + 1 / ↑m + 1 / ↑n + ↑(fixedCount B) / (↑m * ↑n)
'CleanHolesComplete.finite_paper_eta_clean_holes' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/lean/finite-lean-companion/clean-holes-complete/README.md <==
# Closed finite clean holes in the original model

This Lean 4.24.0 package proves the finite rational structural conclusions of the manuscript's reciprocal-matching and clean-holes lemma. It uses the canonical original augmented model and Lean's bundled `Std` library.

The main entry is `CleanHolesComplete.finite_original_C3_clean_holes`. Its inputs are positive integer dimensions, actual Boolean fixed/selected matrices `B,A`, their canonical admissible pair list, rational `epsilon >= 0`, and rational `tau` satisfying

```
2*T/(mn) >= 2/3-epsilon
eta = epsilon + 1/m + 1/n + F/(mn)
0 < tau <= 1/100
eta <= tau/10^18.
```

Here `T` and `F` are the actual pair and fixed-cell counts. No variance, slack, prototype, partition, edit estimate, reciprocity, class count, or empty diagonal is supplied as an input.

With `C = 10^14`, the theorem constructs row and column labels in `Fin 3` and proves:

- Full occupancy `B || A` has edit ratio at most `C*eta` from the literal off-diagonal label template.
- The sum of all six squared class-mass deviations from `1/3` is at most `C*eta`; every class fraction is at least `1/4`.
- Good lines, computed from their full-template error counts, have bad fractions at most `C*eta/tau`.
- At most `C*eta*mn/tau` selected pairs are nonreciprocal. Every pair with good endpoint lines and off-diagonal endpoint types is reciprocal.
- For every distinct pair of labels, the actual reciprocal-class count satisfies `Q_ij >= mn/20` and `0 <= a_i*b_j*mn-Q_ij <= C*eta*mn/tau`.
- Every good-row/good-column diagonal cell is exactly empty in full occupancy.

The second entry, `finite_paper_eta_clean_holes`, uses the manuscript's parameter directly: `(2/3-2T/(mn))_+ + 1/m + 1/n + F/(mn)`. The positive part is defined by its two exact rational cases, and both cases and the near-density implication are checked. This entry requires no separate epsilon input.

The proof first applies the closed finite C3 stability theorem to the selected matrix; its C3 property follows from canonical full-occupancy C3. The exact identity `editRatio(B || A,A) = F/(mn)` restores fixed cells. The proved total squared-mass bound forces all six class masses above `1/4`. Numeric smallness derives dimensions at least 100 and the conditional clean-holes hypotheses. The witness geometry retains repeated endpoint rows and columns and removes actual endpoint indices. All pair/error quantities have finite-cardinality interfaces; blocked pairs are counted through the literal simple-cell pairing cover.

This closes the finite rational statement with deliberately loose explicit constants. The manuscript's real-valued asymptotic notation, limiting sequences, and the `tau = sqrt(eta)` corollary are not formalized here. No other theorem of the paper is claimed solely from this package.

## Replay

```
python3 check.py --lean lean --out ../closed-clean-holes-replay.json
```

Use Lean 4.24.0. The checker validates the complete source payload and hashes, rebuilds every module in fresh empty source/import directories, checks every printed axiom list, and matches the exact entry output. The entry audit also verifies a fully expanded theorem type with literal constants, the eta formula, the Boolean template, and all six squared mass deviations.

The 54 dependency modules are unchanged copies from the frozen complete-stability and conditional-clean-holes packages. Six modules implement this integration and the paper-parameter specialization; a separate audit checks the semantic entries. Only `propext`, `Classical.choice`, and `Quot.sound` are permitted foundational axioms. There are no added axioms, admissions, or native proof evaluation. Build artifacts and runtime receipts remain outside the source payload.


==> anc/lean/finite-lean-companion/clean-holes-complete/check.py <==
"""Replay closed finite clean holes in the original augmented model using Lean 4.24.0."""

import argparse
import hashlib
import json
import os
import re
import shutil
import subprocess
import tempfile
from datetime import datetime, timezone
from pathlib import Path


AXIOM_OUTPUT = re.compile(
    r"'([^']+)' (does not depend on any axioms|depends on axioms: \[([^\]]*)\])",
    re.S,
)
FORBIDDEN_PROOF_FORM = re.compile(
    r"\b(?:sorry|admit|native_decide|sorryAx)\b|^\s*(?:axiom|unsafe)\b|"
    r"debug\.skipKernelTC|\bdecide\s*\+native\b",
    re.M,
)
IMPORT_LINE = re.compile(r"import [A-Za-z0-9_.]+(?: [A-Za-z0-9_.]+)*")


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def require(condition, message):
    if not condition:
        raise RuntimeError(message)


def payload_files(root):
    """Saved receipts are outputs, never proof or import inputs."""
    return {
        str(path.relative_to(root))
        for path in root.rglob("*")
        if path.is_file() and path.relative_to(root).parts[0] != "receipts"
    }


def printed_axioms(output):
    matches = list(AXIOM_OUTPUT.finditer(output))
    require(not AXIOM_OUTPUT.sub("", output).strip(), "Unexpected Lean diagnostic")
    return [
        {
            "theorem": match[1],
            "axioms": sorted([] if match[3] is None else [x.strip() for x in match[3].split(",")]),
        }
        for match in matches
    ]


def run_lean(executable, arguments, work, env):
    result = subprocess.run(
        [executable, *arguments], cwd=work, env=env,
        capture_output=True, text=True, timeout=600,
    )
    require(
        result.returncode == 0 and not result.stderr,
        "Lean failed for " + arguments[-1] + ":\n" + result.stdout + result.stderr,
    )
    return result.stdout


def resolve_lean(launcher, root):
    # Preserve argv[0] for Elan/Homebrew launchers before locating the compiler.
    launcher_path = str(Path(shutil.which(launcher) or launcher).absolute())
    result = subprocess.run(
        [launcher_path, "--print-prefix"], cwd=root,
        capture_output=True, text=True, timeout=600,
    )
    require(result.returncode == 0 and not result.stderr, "Lean prefix discovery failed: " + result.stderr)
    lines = result.stdout.strip().splitlines()
    require(len(lines) == 1 and Path(lines[0]).is_absolute(), "Unexpected Lean prefix output")
    executable = str((Path(lines[0]) / "bin" / "lean").resolve())
    return executable, launcher_path


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--lean", default=shutil.which("lean"), help="Lean 4.24.0 executable")
    parser.add_argument("--out", type=Path, help="Unused receipt path, outside the checked payload")
    args = parser.parse_args()
    require(args.lean is not None, "Lean executable not found; use --lean")
    root = Path(__file__).resolve().parent
    executable, launcher_path = resolve_lean(args.lean, root)
    manifest = json.loads((root / "manifest.json").read_text())
    require(manifest["format"] == 1, "Unsupported manifest format")
    expected = set(manifest["files"]) | {"manifest.json"}
    require(payload_files(root) == expected, "Unexpected or missing payload files")
    require(not any(path.is_symlink() for path in root.rglob("*")), "Symlinks are not allowed")
    for name, expected_hash in manifest["files"].items():
        require(not Path(name).is_absolute() and ".." not in Path(name).parts, "Invalid payload path")
        require(digest(root / name) == expected_hash, "Source integrity mismatch: " + name)
    before = {name: digest(root / name) for name in expected}
    if args.out:
        require(not args.out.exists(), "Refusing to replace an existing receipt")
        receipt_path = args.out.resolve()
        require(receipt_path not in {root / name for name in expected}, "Receipt overlaps checked payload")
        require(
            not receipt_path.is_relative_to(root) or receipt_path.is_relative_to(root / "receipts"),
            "An internal receipt must be placed under receipts/",
        )

    version = subprocess.run(
        [executable, "--version"], cwd=root, capture_output=True, text=True, check=True, timeout=600,
    ).stdout.strip()
    require(re.search(r"version 4\.24\.0(?:[, )]|$)", version) is not None, "Lean 4.24.0 required")
    modules = manifest["modules"]
    allowed = {"Std"}
    source_paths = []
    for record in modules:
        name = record["module"]
        require(re.fullmatch(r"[A-Za-z0-9_]+", name) is not None, "Invalid module name")
        source = root / "source" / (name + ".lean")
        source_paths.append(source)
        source_text = source.read_text()
        require(FORBIDDEN_PROOF_FORM.search(source_text) is None, "Forbidden proof form: " + name)
        imports = []
        for line in source_text.splitlines():
            if re.match(r"^\s*import\b", line):
                require(IMPORT_LINE.fullmatch(line) is not None, "Unrecognized import form: " + name)
                imports.extend(line.split()[1:])
        require(imports == record["imports"], "Import list mismatch: " + name)
        require(set(imports) <= allowed, "Import not yet built from packaged sources: " + name)
        allowed.add(name)
    audit = root / manifest["entry_audit"]
    require(FORBIDDEN_PROOF_FORM.search(audit.read_text()) is None, "Forbidden entry-audit form")
    for line in audit.read_text().splitlines():
        if re.match(r"^\s*import\b", line):
            require(IMPORT_LINE.fullmatch(line) is not None, "Unrecognized audit import")
            require(set(line.split()[1:]) <= allowed, "Nonpackaged audit import")
    source_paths.append(audit)
    require(
        {str(source.relative_to(root)) for source in source_paths}
        == {name for name in manifest["files"] if name.endswith(".lean")},
        "Not every packaged Lean source is in the replay",
    )

    checked = []
    with tempfile.TemporaryDirectory(prefix=".replay-") as temporary:
        work = Path(temporary) / "source"
        build = Path(temporary) / "imports"
        work.mkdir()
        build.mkdir()
        for source in source_paths:
            shutil.copyfile(source, work / source.name)
        env = dict(os.environ)
        env["LEAN_PATH"] = str(build)
        require(not list(build.iterdir()), "Fresh import directory is not empty")
        for record in modules:
            name = record["module"]
            module_output = run_lean(executable, ["-o", str(build / (name + ".olean")), name + ".lean"], work, env)
            entries = printed_axioms(module_output)
            require(all(set(entry["axioms"]) <= {"propext", "Quot.sound", "Classical.choice"}
                        for entry in entries), "Nonstandard proof axiom: " + name)
            require(entries == record["printed_axioms"], "Exact axiom mismatch: " + name)
            checked.extend(entries)
        entry_output = run_lean(executable, [audit.name], work, env)
        require(not any(word in entry_output for word in ("sorryAx", "error:", "warning:")), "Entry audit diagnostic")
        entry_hash = hashlib.sha256(entry_output.encode()).hexdigest()
        require(entry_hash == manifest["entry_output_sha256"], "Literal entry/type output mismatch")
        require(entry_output == (root / "ENTRY_TYPES.txt").read_text(), "Saved entry/type output mismatch")
        by_name = {entry["theorem"]: entry["axioms"] for entry in checked}
        for name, axioms in manifest["entries"].items():
            require(by_name.get(name) == axioms, "Entry axiom mismatch: " + name)


    require(payload_files(root) == expected, "Payload file set changed during replay")
    require(before == {name: digest(root / name) for name in expected}, "Payload changed during replay")
    report = {
        "scope": "CLOSED_FINITE_CANONICAL_C3_CLEAN_HOLES",
        "checked_at_utc": datetime.now(timezone.utc).isoformat(),
        "lean_version": version,
        "requested_lean_launcher": launcher_path,
        "resolved_lean_compiler": executable,
        "lean_executable_sha256": digest(Path(executable)),
        "manifest_sha256": digest(root / "manifest.json"),
        "fresh_source_and_import_directories": True,
        "cached_project_objects_imported": False,
        "payload_files_verified": len(expected),
        "payload_unchanged": True,
        "modules_checked": len(modules),
        "lean_source_files_checked": len(source_paths),
        "main_entry": "CleanHolesComplete.finite_original_C3_clean_holes",
        "paper_parameter_entry": "CleanHolesComplete.finite_paper_eta_clean_holes",
        "canonical_admissible_model": True,
        "full_occupancy_includes_fixed_cells": True,
        "row_column_partitions_given_as_inputs": False,
        "variance_edit_or_reciprocity_estimates_assumed": False,
        "positive_dimensions_only": True,
        "dimension_at_least_100_derived": True,
        "density_hypothesis": "epsilon >= 0 and 2*T/(mn) >= 2/3-epsilon",
        "eta_definition": "epsilon+1/m+1/n+F/(mn)",
        "paper_eta_uses_actual_positive_part_deficit": True,
        "smallness_hypothesis": "0 < tau <= 1/100 and eta <= tau/10^18",
        "output_constant": 100000000000000,
        "fixed_restoration_edit_identity_checked": True,
        "full_edit_and_squared_mass_errors": "each <= C*eta",
        "bad_line_fractions": "each <= C*eta/tau",
        "nonreciprocal_pair_count": "<= C*eta*mn/tau",
        "class_count_error": "0 <= a_i*b_j*mn-Q_ij <= C*eta*mn/tau",
        "reciprocal_class_lower": "mn <= 20*Q_ij",
        "good_diagonal_holes_in_full_occupancy": True,
        "actual_endpoint_indices_excluded": True,
        "repeated_endpoint_rows_and_columns_retained": True,
        "closed_finite_rational_clean_holes_formalized": True,
        "formal_real_limits_or_sqrt_corollary": False,
        "per_compiler_process_timeout_seconds": 600,
        "printed_axiom_lists_checked": len(checked),
        "entries": manifest["entries"],
        "entry_output_sha256": entry_hash,
        "source_sha256": {str(source.relative_to(root)): digest(source) for source in source_paths},
    }
    rendered = json.dumps(report, indent=2) + "\n"
    if args.out:
        args.out.parent.mkdir(parents=True, exist_ok=True)
        with args.out.open("x") as receipt:
            receipt.write(rendered)
    print(rendered, end="")


if __name__ == "__main__":
    main()


==> anc/lean/finite-lean-companion/clean-holes-complete/lean-toolchain <==
leanprover/lean4:v4.24.0


==> anc/lean/finite-lean-companion/clean-holes-complete/manifest.json <==
{
  "format": 1,
  "scope": "CLOSED_FINITE_CANONICAL_C3_CLEAN_HOLES",
  "modules": [
    {
      "module": "FiniteRatSums",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "FiniteRatSums.sum_congr",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_add",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_sub",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_mul_left",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_mul_right",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_const",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_le",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_swap",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_square_shift",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.lagrange_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.finite_cauchy",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedPivotCore",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedPivotCore.closed_symmetric",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.open_symmetric",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.common_open_iff_witness",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.c3_iff_disjoint_open",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.opposite_holes_exclude_closed_intersection",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.accepted_head_step",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.accepted_lists_intersect",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.mixed_step",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.all_mixed_rejected",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.membership_length",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.membership_intersection_witness",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.decision_accepts_at_most_one",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.open_decision_accepts_at_most_one",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.stable_closed_decision_accepts_at_most_one",
          "axioms": []
        }
      ]
    },
    {
      "module": "FiniteCounting",
      "imports": [
        "PairedPivotCore"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedPivotCounting.two_bits_le_one",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.count_perm",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.flatten_length",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.paired_count_le",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.c3_no_common_open",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCounting.open_accepted_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.stable_accepted_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MajorityCounting",
      "imports": [
        "FiniteCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "MajorityCounting.disjoint_ones_bound",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MajorityCounting.disjoint_majorities_impossible",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MajorityCounting.bits_disjoint",
          "axioms": []
        },
        {
          "theorem": "MajorityCounting.majority_at_most_one",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MajorityCounting.majority_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "RationalMinorant",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedPivotAlgebra.mixture_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.factor_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.rat_pow_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.monomial_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.bernstein_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.finite_majority_minorant",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.finite_majority_minorant_twice",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "RationalSampling",
      "imports": [
        "FiniteRatSums",
        "MajorityCounting",
        "RationalMinorant"
      ],
      "printed_axioms": [
        {
          "theorem": "RationalSampling.expect_if",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_const",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_le",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_boolean_pushforward",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.bernoulli_five",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.bernoulli_seven",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.five_sampling_formula",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.seven_sampling_formula",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "ListRatCounting",
      "imports": [
        "RationalSampling"
      ],
      "printed_axioms": [
        {
          "theorem": "ListRatCounting.sum_append",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.sum_map",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.sum_flatMap",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.sum_filter",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.count_as_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.ratBit_range",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.inv_nonneg_of_pos",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MatrixMoments",
      "imports": [
        "FiniteRatSums",
        "RationalMinorant"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedMatrixMoments.total_columns",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.codegree_double_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.row_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.total_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.codegree_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.ratio_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.row_bound_from_sampling",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.conditional_density_from_sampling",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "BooleanMatrixGeometry",
      "imports": [
        "ListRatCounting",
        "MatrixMoments"
      ],
      "printed_axioms": [
        {
          "theorem": "BooleanMatrixGeometry.closedBit_iff",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.grid_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.cells_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.cells_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.rowWeight_normalized",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.rowWeight_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.four_bit_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.row_cell_probability",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.two_bit_mask",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.sum_cell_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StableDensity",
      "imports": [
        "BooleanMatrixGeometry"
      ],
      "printed_axioms": [
        {
          "theorem": "StableDensity.stable_relation_disjoint",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.deterministic_count_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.expected_count_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.row_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.polynomial_row_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.stable_sampling_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.stable_density_lists",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.stable_C3_density",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "GridModel",
      "imports": [
        "StableDensity"
      ],
      "printed_axioms": [
        {
          "theorem": "GridModel.finRange_mem",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "GridModel.finRange_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.grid_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.grid_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.occupied_cells_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.occupied_cells_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.cover_has_no_reuse",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.selected_endpoints_occupied",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.stable_endpoints_are_ND",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "GeneralBoundary",
      "imports": [
        "GridModel"
      ],
      "printed_axioms": [
        {
          "theorem": "GeneralBoundary.member_le_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.sum_single",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.openBit_iff",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.pointwise_boundary",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.row_boundary_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.col_boundary_sum_le",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.closed_open_count_comparison",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.open_relation_disjoint",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.general_deterministic_count_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.iid_le_on_length",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedRational",
      "imports": [
        "GeneralBoundary"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedRational.den_pos",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedRational.B_mul_den",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedRational.B_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedRational.rho_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedRational.fixed_point",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedRational.rational_minorant",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedRational.shifted_minorant",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedDecision",
      "imports": [
        "PairedRational"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedDecision.decision_disjoint",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDecision.decision_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDecision.boolIid_congr",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDecision.boolIid_const",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDecision.bool_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDecision.iid_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedLimit",
      "imports": [
        "PairedDecision"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedLimit.rational_nat_above",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedLimit.archimedean_le",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedLimit.probability_error",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedLimit.sum_limit",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedCounting",
      "imports": [
        "PairedLimit"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedCounting.bool_probability_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedCounting.finite_decision_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedCounting.rational_decision_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedOpenGeometry",
      "imports": [
        "PairedCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedOpenGeometry.B_zero",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedOpenGeometry.open_probability",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedOpenGeometry.sum_open_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedOpenGeometry.codegree_self",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedOpenGeometry.codegree_integral",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedRow",
      "imports": [
        "PairedOpenGeometry"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedRow.open_rational_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedRow.general_row_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "GeneralSampling",
      "imports": [
        "GeneralBoundary"
      ],
      "printed_axioms": [
        {
          "theorem": "GeneralSampling.expected_with_error",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralSampling.sampling_with_error",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralSampling.scaled_minorant",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralSampling.general_row_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "GeneralDensity",
      "imports": [
        "GeneralSampling"
      ],
      "printed_axioms": [
        {
          "theorem": "GeneralDensity.general_second_moment",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralDensity.general_quadratic_rat",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralDensity.quadratic_linear_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralDensity.general_linear_rat",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralDensity.general_C3_density",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralDensity.general_C3_quadratic",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "GeneralTranspose",
      "imports": [
        "GeneralDensity"
      ],
      "printed_axioms": [
        {
          "theorem": "GeneralTranspose.perm_from_nodup_membership",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralTranspose.swapped_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralTranspose.cells_transpose_perm",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralTranspose.flatten_transpose",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "GeneralTranspose.transpose_cover",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralTranspose.c3_transpose",
          "axioms": []
        },
        {
          "theorem": "GeneralTranspose.transposed_pairs_C3",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralTranspose.general_C3_density_transposed",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedDensity",
      "imports": [
        "PairedRow",
        "GeneralTranspose"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedDensity.second_moment",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDensity.quadratic",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDensity.quadratic_to_linear",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDensity.density_rat",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDensity.general_C3_density",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDensity.general_C3_density_transposed",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilitySlack",
      "imports": [
        "PairedDensity"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilitySlack.retained_shifted_minorant",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.retained_shifted_zero",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.retained_row_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.retained_global_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.quadratic_defect_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.near_density_numeric",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.global_shifted_near_density",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilitySlackContinuity",
      "imports": [
        "StabilitySlack"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilitySlack.den_half",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.B_difference_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.B_increment",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.g_increment",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.unshift_cost",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilitySymmetricSlack",
      "imports": [
        "StabilitySlackContinuity"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilitySlack.unshifted_self",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.unshifted_cost",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.row_unshift_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.global_unshift_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.codegree_symmetry",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.symmetric_slack_formula",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.global_symmetric_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.global_symmetric_near_density",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilitySlackCoercivity",
      "imports": [
        "StabilitySlackContinuity"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilitySlack.g_mul_den",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.den_le_one",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.g_half_root_coercivity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.g_one_root_linear",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.g_one_root_square",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilitySlack.g_two_root_square",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityHamming",
      "imports": [
        "StabilitySymmetricSlack",
        "StabilitySlackCoercivity"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityClustering.hamming_triangle",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.hamming_degree_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.near_hamming_le_four_slack",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityRepresentative",
      "imports": [
        "StabilityHamming"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityClustering.representative_outside",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.representative_exists",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.near_class_total_edit",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityRootControl",
      "imports": [
        "StabilityRepresentative"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityClustering.root_error_le_two_slack",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.atypical_count_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityZeroGeometry",
      "imports": [
        "StabilityRootControl"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityClustering.zero_overlap_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.three_zero_union_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.zero_set_against_three",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityTypical",
      "imports": [
        "StabilityZeroGeometry"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityClustering.typical_pair_dichotomy",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.three_prototypes_cover_typical",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityClassMass",
      "imports": [
        "StabilityTypical"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityClustering.representative_near_class_mass",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.column_variance_codegree_approx",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.typical_ratio_by_near",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.near_codegree_sum_approx",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityThreeRepresentatives",
      "imports": [
        "StabilityClassMass"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityClustering.three_good_representatives",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.separated_near_classes_disjoint",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityRowClustering",
      "imports": [
        "StabilityThreeRepresentatives"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityClustering.finite_row_clustering",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.prototype_label_mass_bounds",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.outside_three_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.prototype_copy_edit_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MinimumAlgebra",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "MinimumEndpoint.combine_minimum_bounds",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.min_abs_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.abs_square",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.quadratic_majorant",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.minimum_quadratic",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.pair_minimum_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MinimumMatrix",
      "imports": [
        "BooleanMatrixGeometry",
        "MinimumAlgebra"
      ],
      "printed_axioms": [
        {
          "theorem": "MinimumEndpoint.density_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.uniform_row_mean",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.uniform_col_mean",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.occupied_linear_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.rectangular_square_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.ambient_square_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanupAverages",
      "imports": [
        "MinimumMatrix"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityCleanup.avg_cauchy",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.editRatio_triangle",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.degree_difference_square",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.rowVariance_transfer",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.colVariance_transfer",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanupLabels",
      "imports": [
        "CleanupAverages"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityCleanup.avg_label",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.prototype_cleanup_cell",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.invalid_column_square",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.cleanup_edit_le_bad_fraction",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.bad_fraction_le_variance",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.template_row_variance",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.column_mass_square_le_row_variance",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityCleanup",
      "imports": [
        "CleanupLabels"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityCleanup.classMass_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.editRatio_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.cleanup_edit_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.cleanup_with_mass_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.exists_template_cleanup",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityClusteringBridge",
      "imports": [
        "StabilityRowClustering",
        "StabilityCleanup"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityClustering.copy_edit_eq_editRatio",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityClustering.finite_row_clustering_cleanup_API",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityVariance",
      "imports": [
        "PairedDensity",
        "MinimumMatrix"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityVariance.density_le_one",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityVariance.column_variance_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityVariance.normalized_column_moment",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityVariance.column_variance_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityVariance.density_transpose",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityVariance.columnVariance_transpose",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityVariance.both_variances_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityFinalMasses",
      "imports": [
        "StabilityCleanup"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityCleanup.classMass_lower_of_small_deviation",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.template_transposed_variance",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.row_mass_square_le_col_variance",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.cleanup_both_mass_bounds",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityCleanup.exists_template_cleanup_both_masses",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StabilityComplete",
      "imports": [
        "StabilityClusteringBridge",
        "StabilityVariance",
        "StabilityFinalMasses"
      ],
      "printed_axioms": [
        {
          "theorem": "StabilityComplete.delta_positive",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityComplete.small_delta_numeric",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityComplete.variance_API_bridge",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StabilityComplete.finite_C3_linear_stability",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "NatListSums",
      "imports": [
        "Std"
      ],
      "printed_axioms": []
    },
    {
      "module": "MatrixCounting",
      "imports": [
        "NatListSums"
      ],
      "printed_axioms": [
        {
          "theorem": "EvenParity.common_le_one",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leave_cover_identity",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leave_double_count",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.degree_is_actual_row_count",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.total_is_actual_cell_count",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.occupiedCells_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.common_zero_iff",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leaveNeighbors_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leaveDegree_is_actual_leave_count",
          "axioms": [
            "propext"
          ]
        }
      ]
    },
    {
      "module": "OriginalModel",
      "imports": [
        "GridModel",
        "MatrixCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "OriginalAugmented.full_iff",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.empty_C4",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.full_empty",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.c3_antitone",
          "axioms": []
        },
        {
          "theorem": "OriginalAugmented.selected_C3",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.selected_S",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.selected_endpoints",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "OriginalCounts",
      "imports": [
        "OriginalModel"
      ],
      "printed_axioms": [
        {
          "theorem": "OriginalAugmented.fixedCount_le_grid",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.full_count_add",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.selected_count_eq_twice_pairs",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixed_plus_twice_pairs_eq_full",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixed_plus_twice_pairs_le_grid",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.objective_le_grid",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixedCount_empty",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.admissible_empty_selection",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHoleCounting",
      "imports": [
        "OriginalCounts",
        "CleanupLabels"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHoles.fin_flag_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.totalError_ratio",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.bad_line_fractions",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHoleGeometry",
      "imports": [
        "CleanHoleCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHoles.three_class_complement_choice",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.witness_rows_large",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.witness_cols_large",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.c3_forces_witness_rectangle_empty",
          "axioms": []
        },
        {
          "theorem": "CleanHoles.empty_rectangle_cost",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHoleReciprocity",
      "imports": [
        "CleanHoleGeometry"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHoles.nonreciprocal_c3_error_lower",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.good_c3_pair_reciprocal",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.fixedRatio_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.admissible_good_pairs_reciprocal",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHolePairCounting",
      "imports": [
        "CleanHoleReciprocity"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHoles.endpoint_sum_cover",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.reciprocal_block_charge",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.selected_block_le_class_and_exceptions",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.exceptional_selected_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHoleClassLower",
      "imports": [
        "CleanHolePairCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHoles.blockArea_quarter",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.blockArea_error_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.raw_small_bounds",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.reciprocal_class_lower",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHoleExact",
      "imports": [
        "CleanHoleClassLower"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHoles.diagonal_witness_pair_charge",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.endpoint_missing_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.occupied_diagonal_class_upper",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.admissible_clean_diagonal_holes",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHoles",
      "imports": [
        "CleanHoleExact"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHoles.pairClassCount_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.pairClassCount_symm",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.rowError_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.colError_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.totalError_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.reciprocal_class_error",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHoles.conditional_clean_holes",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHolesRestoration",
      "imports": [
        "StabilityComplete",
        "CleanHoles"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHolesComplete.selectedDensity_eq_density",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.restored_edit_exact",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.restored_edit_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.small_eta_numeric",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.small_eta_conditional",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHolesPartitions",
      "imports": [
        "CleanHolesRestoration"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHolesComplete.canonical_selected_variances",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.stability_partitions_for_clean_holes",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHolesQuantitative",
      "imports": [
        "CleanHolesRestoration"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHolesComplete.nonreciprocalCount_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.normalized_error_bounds",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.nonreciprocal_count_normalized",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.class_error_normalized",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.blockArea_mass_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHolesComplete",
      "imports": [
        "CleanHolesPartitions",
        "CleanHolesQuantitative"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHolesComplete.finite_original_C3_clean_holes",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHolesPaperParameter",
      "imports": [
        "CleanHolesRestoration"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHolesComplete.densityDeficit_conditions",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.densityDeficit_positive_part",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CleanHolesComplete.paperEta_formula",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CleanHolesPaper",
      "imports": [
        "CleanHolesComplete",
        "CleanHolesPaperParameter"
      ],
      "printed_axioms": [
        {
          "theorem": "CleanHolesComplete.finite_paper_eta_clean_holes",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    }
  ],
  "entry_audit": "source/CleanHolesCompleteEntryAudit.lean",
  "entry_output_sha256": "a829c7bec6421b182daab4ec5b91f8249e1e17d510fa66b0beaba9d480a01554",
  "entries": {
    "CleanHolesComplete.selectedDensity_eq_density": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CleanHolesComplete.restored_edit_exact": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CleanHolesComplete.canonical_selected_variances": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CleanHolesComplete.stability_partitions_for_clean_holes": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CleanHolesComplete.nonreciprocalCount_card": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CleanHolesComplete.class_error_normalized": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CleanHolesComplete.finite_original_C3_clean_holes": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CleanHolesComplete.finite_paper_eta_clean_holes": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ]
  },
  "files": {
    "ENTRY_TYPES.txt": "a829c7bec6421b182daab4ec5b91f8249e1e17d510fa66b0beaba9d480a01554",
    "README.md": "9022847c512b9862c84a3425a85f5f5c5a769131caa5bbdc466fa01d13b43612",
    "check.py": "8d830961831769a85d76f5aa66706bfc962d492a8e2bca50939ae760cc5f02ff",
    "lean-toolchain": "42779d67b81608af8a12aa4328d2ab47ca201925b3b2bd68369587b5340bb434",
    "source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "source/CleanHoleClassLower.lean": "0d8f04d6d2e8680765c0c01097002c1002ffe6702a49fbb1906fa635429ff3c6",
    "source/CleanHoleCounting.lean": "08d51803ef859cb473d2cadb7f5c04c4f12f530568c815e214df984f8307a824",
    "source/CleanHoleExact.lean": "da65be8f00591500adc15bf86af0b7c2fb9fcd2293c132e70d0915faa3965f6d",
    "source/CleanHoleGeometry.lean": "34291db3543f2a185e3d0dc2240c8871a37cddfc50b796ccc45a5e81ebfdd32c",
    "source/CleanHolePairCounting.lean": "4999a2f134b28192237a6efb88ce30b9d6513eda4b958d8a566989221bccd760",
    "source/CleanHoleReciprocity.lean": "7f45b95259317b252baec6d4a0215f9f98bce069e2f06d9abe9f2fe06e2687a1",
    "source/CleanHoles.lean": "61574d8e4408151bff95a121b8d37210770a3d4c9a4688deb07e77446cc451ba",
    "source/CleanHolesComplete.lean": "dca096de06c0dbad8c79f8cf1d150a62aa1ef8cc4faf8e93e4e6fcb23970298a",
    "source/CleanHolesCompleteEntryAudit.lean": "5dca8a62941f8eb8c8e240ccefbfc44282d4627076415f00f12bcd43e7fd8b35",
    "source/CleanHolesPaper.lean": "30247bf9e7a7c8cdbcac91040d7dfa2cccfb6ff6adbb8a47e8c90c255c623cfe",
    "source/CleanHolesPaperParameter.lean": "94d961c58b8095e8d527d00155f4fba7ff4fa6f9646932280fcbdef6e474979c",
    "source/CleanHolesPartitions.lean": "4abf316134cbcca4acd8420a24fae34c62e0d0cd774c16117bff34586bfc47fd",
    "source/CleanHolesQuantitative.lean": "b14220a5fd38d851a3744980759a289e8f62cc2cb22ac60ea6f517bdafa044db",
    "source/CleanHolesRestoration.lean": "0fc93b1476fe21b34a04a829e23822e8f6a737ddce6adfda263cd21a2828162f",
    "source/CleanupAverages.lean": "2d521b6dc1db12b26bbaa483a45d5292cef039f0c8436034c27ca2f5ca2dca90",
    "source/CleanupLabels.lean": "cb93e5292b3b336d2fc0d2bf84f0da7a3798116b689ced9f1b9df5077208acad",
    "source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "source/GeneralBoundary.lean": "60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13",
    "source/GeneralDensity.lean": "17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2",
    "source/GeneralSampling.lean": "526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774",
    "source/GeneralTranspose.lean": "c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625",
    "source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "source/MinimumAlgebra.lean": "a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b",
    "source/MinimumMatrix.lean": "e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766",
    "source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "source/OriginalCounts.lean": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5",
    "source/OriginalModel.lean": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
    "source/PairedCounting.lean": "a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b",
    "source/PairedDecision.lean": "35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940",
    "source/PairedDensity.lean": "aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9",
    "source/PairedLimit.lean": "39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987",
    "source/PairedOpenGeometry.lean": "ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604",
    "source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "source/PairedRational.lean": "beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d",
    "source/PairedRow.lean": "106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19",
    "source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "source/StabilityClassMass.lean": "8e3497f323487da590058c1b4465e3adfcb08b32d0e4dd47b9708d50ff8cb20b",
    "source/StabilityCleanup.lean": "95e9b7cc8078a055c456343e103ff50e2961dd719cd83346531a337f60bcd525",
    "source/StabilityClusteringBridge.lean": "db9eb2cd7dde2df8ecc82b8aed4351981959b4cd7b0e8355b5df9d394b3d590c",
    "source/StabilityComplete.lean": "1132de38808371259d72aa47cf8fa6838dfe8d8cbdd9956d0d2e8e56b5544beb",
    "source/StabilityFinalMasses.lean": "f0d047752a506896e261c5d2e654280995f23acdde7e9278ddbd62f1b1aeb25c",
    "source/StabilityHamming.lean": "8397aa418c2571de9b898e3daec0186377cf175e36b15f32b854b489ce8f3cbe",
    "source/StabilityRepresentative.lean": "ede6c08454a372f41d3775c73cd3db446c338114b4962b95d068abcd31fa0185",
    "source/StabilityRootControl.lean": "3c555f76fcc678149294eefffbf0aeaeabfc39e10b94a7a6eeb4c8609bf36b46",
    "source/StabilityRowClustering.lean": "f3259a97c2e6f6dfddb785e550129d6c1a9e3cd2989a123e2e009fe622662bca",
    "source/StabilitySlack.lean": "22bc1f459543f188289bd4655eea3d7c69fb5b24723c3c58857d6098a493a645",
    "source/StabilitySlackCoercivity.lean": "8dc4d14ae90edb85bcdc64f80bdf5e1bcfb1ae1c15da3ab2bc4224c7dddf13dd",
    "source/StabilitySlackContinuity.lean": "4309b1431ef45cc53af5f1727e0288447773ba954028856c9d5da3849821ab6f",
    "source/StabilitySymmetricSlack.lean": "a22accb7b3d6ebd59bc3267ecde34c59ccf1f616bf984a0142c25cc550249c8f",
    "source/StabilityThreeRepresentatives.lean": "2c31cac2ac1c2fb3aa8553e5d4fb5dd8a1d6d9f531810d094d2b1ddd8438207e",
    "source/StabilityTypical.lean": "4889b3ed06cbb8727439d14a5f6869acfc5433b95558be671c6fd32e2b926509",
    "source/StabilityVariance.lean": "b34eddb872f9ce1bba4605dcf679e0bfaa86e91cc899cf3ac1b4f6d592ff8da0",
    "source/StabilityZeroGeometry.lean": "36a03b0ab4f1ad24a4291f0960f7ee023476844b87544e79d7367819d33be442",
    "source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136"
  }
}


==> anc/lean/finite-lean-companion/clean-holes-complete/source/BooleanMatrixGeometry.lean <==
import ListRatCounting
import MatrixMoments

namespace BooleanMatrixGeometry

open PairedPivotCore FiniteRatSums RationalSampling ListRatCounting PairedMatrixMoments

universe u v
variable {Row : Type u} {Col : Type v}

def indicator (A : Row → Col → Bool) (r : Row) (c : Col) : Rat := ratBit (A r c)

def grid (rows : List Row) (cols : List Col) : List (Cell Row Col) :=
  rows.flatMap (fun r => cols.map (fun c => (r,c)))

def cells (rows : List Row) (cols : List Col) (A : Row → Col → Bool) : List (Cell Row Col) :=
  (grid rows cols).filter (fun p => A p.1 p.2)

def closedBit (A : Row → Col → Bool) (p q : Cell Row Col) : Bool :=
  A p.1 p.2 && A q.1 q.2 && A p.1 q.2 && A q.1 p.2

theorem closedBit_iff (A : Row → Col → Bool) (p q : Cell Row Col) :
    closedBit A p q=true ↔ Closed (fun r c => A r c=true) p q := by
  simp [closedBit, Closed, Bool.and_eq_true, and_assoc]

theorem grid_sum (rows : List Row) (cols : List Col) (g : Cell Row Col → Rat) :
    sum (grid rows cols) g=sum rows (fun r => sum cols (fun c => g (r,c))) := by
  unfold grid
  rw [sum_flatMap]
  exact sum_congr rows _ _ (fun r _ => sum_map cols (fun c => (r,c)) g)

theorem cells_sum (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (g : Cell Row Col → Rat) :
    sum (cells rows cols A) g=
      sum rows (fun r => sum cols (fun c => indicator A r c*g (r,c))) := by
  unfold cells
  rw [sum_filter, grid_sum]
  rfl

theorem cells_card (rows : List Row) (cols : List Col) (A : Row → Col → Bool) :
    ((cells rows cols A).length : Rat)=total rows cols (indicator A) := by
  have h := cells_sum rows cols A (fun _ => 1)
  rw [sum_const] at h
  have hi : sum rows (fun r => sum cols (fun c => indicator A r c*1))=
      total rows cols (indicator A) := by
    apply sum_congr rows
    intro r hr
    exact sum_congr cols _ _ (fun c _ => Rat.mul_one _)
  rw [hi] at h
  grind

def rowWeight (cols : List Col) (A : Row → Col → Bool) (r : Row) (c : Col) : Rat :=
  indicator A r c*(rowDegree cols (indicator A) r)⁻¹

theorem rowWeight_normalized (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : sum cols (rowWeight cols A r)=1 := by
  unfold rowWeight
  rw [sum_mul_right]
  change rowDegree cols (indicator A) r*(rowDegree cols (indicator A) r)⁻¹=1
  exact Rat.mul_inv_cancel _ (by grind)

theorem rowWeight_nonneg (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : ∀ c ∈ cols, 0≤rowWeight cols A r c := by
  intro c hc
  exact Rat.mul_nonneg (ratBit_range (A r c)).1 (inv_nonneg_of_pos _ hd)

theorem four_bit_identity (a b x y : Bool) (z : Rat) :
    ratBit x*z*ratBit (x && b && a && y)=
      ratBit a*ratBit b*(ratBit x*ratBit y)*z := by
  cases a <;> cases b <;> cases x <;> cases y <;> simp [ratBit] <;> grind

theorem row_cell_probability (cols : List Col) (A : Row → Col → Bool)
    (r s : Row) (c : Col) :
    expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) (s,c)))=
      indicator A r c*indicator A s c*
        (codegree cols (indicator A) r s/rowDegree cols (indicator A) r) := by
  unfold expect
  rw [sum_congr cols (fun j => rowWeight cols A r j*ratBit (closedBit A (r,j) (s,c))) (fun j =>
      (indicator A r c*indicator A s c)*(indicator A r j*indicator A s j)*
        (rowDegree cols (indicator A) r)⁻¹)
    (fun j _ => four_bit_identity (A r c) (A s c) (A r j) (A s j) _)]
  rw [sum_mul_right, sum_mul_left]
  unfold codegree
  rw [Rat.div_def]
  grind

theorem two_bit_mask (a b : Bool) (B : Rat → Rat) (hB : B 0=0) (t : Rat) :
    B (ratBit a*ratBit b*t)=ratBit a*ratBit b*B t := by
  cases a <;> cases b <;> simp [ratBit, hB] <;> grind

theorem occupied_mask_identity (a b : Bool) (t : Rat) :
    ratBit b*(ratBit a*ratBit b*t)=(ratBit a*ratBit b)*t := by
  cases a <;> cases b <;> simp [ratBit] <;> grind

theorem sum_cell_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (B : Rat → Rat) (hB : B 0=0) :
    sum (cells rows cols A) (fun p =>
      B (expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) p))))=
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [sum_congr (cells rows cols A) _ (fun p =>
      indicator A r p.2*indicator A p.1 p.2*
        B (codegree cols (indicator A) r p.1/rowDegree cols (indicator A) r))
    (by
      intro p hp
      rw [row_cell_probability]
      exact two_bit_mask (A r p.2) (A p.1 p.2) B hB _)]
  rw [cells_sum]
  apply sum_congr rows
  intro s hs
  rw [sum_congr cols (fun c => indicator A s c*(indicator A r c*indicator A s c*
      B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))) (fun c =>
      (indicator A r c*indicator A s c)*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
    (fun c _ => occupied_mask_identity (A r c) (A s c) _)]
  exact sum_mul_right cols _ _

#print axioms closedBit_iff
#print axioms grid_sum
#print axioms cells_sum
#print axioms cells_card
#print axioms rowWeight_normalized
#print axioms rowWeight_nonneg
#print axioms four_bit_identity
#print axioms row_cell_probability
#print axioms two_bit_mask
#print axioms sum_cell_response

end BooleanMatrixGeometry


==> anc/lean/finite-lean-companion/clean-holes-complete/source/CleanHoleClassLower.lean <==
import CleanHolePairCounting

/-! Explicit lower counts for each reciprocal unordered class. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore

theorem block_bit_product {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (i j : Fin 3) (r : Fin m) (c : Fin n) :
    ratBit (inBlock rl cl i j (r,c)) = classBit (rl r) i*classBit (cl c) j := by
  by_cases hr : rl r = i <;> by_cases hc : cl c = j <;>
    simp [inBlock,classBit,ratBit,hr,hc] <;> grind

theorem blockArea_product {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (i j : Fin 3) :
    blockArea rl cl i j =
      sum (List.finRange m) (fun r => classBit (rl r) i)*
      sum (List.finRange n) (fun c => classBit (cl c) j) := by
  unfold blockArea
  rw [grid_sum]
  rw [sum_congr _ _ _ (by
    intro r _
    rw [sum_congr _ _ _ (fun c _ => block_bit_product rl cl i j r c),sum_mul_left])]
  rw [sum_mul_right]

theorem blockArea_quarter {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (i j : Fin 3)
    (hr : 1/4 ≤ classMass rl i) (hc : 1/4 ≤ classMass cl j) :
    (m : Rat)*(n : Rat) ≤ 16*blockArea rl cl i j := by
  have hrscale := Rat.mul_le_mul_of_nonneg_left hr (Rat.natCast_nonneg (a := m))
  have hcscale := Rat.mul_le_mul_of_nonneg_left hc (Rat.natCast_nonneg (a := n))
  have hrow : (m : Rat) ≤ 4*sum (List.finRange m) (fun r => classBit (rl r) i) := by
    rw [raw_class_mass hm]
    calc
      _ = 4*((m : Rat)*(1/4)) := by grind
      _ ≤ _ := Rat.mul_le_mul_of_nonneg_left hrscale (by decide)
  have hcol : (n : Rat) ≤ 4*sum (List.finRange n) (fun c => classBit (cl c) j) := by
    rw [raw_class_mass hn]
    calc
      _ = 4*((n : Rat)*(1/4)) := by grind
      _ ≤ _ := Rat.mul_le_mul_of_nonneg_left hcscale (by decide)
  have hm0 : 0 ≤ (m : Rat) := Rat.natCast_nonneg
  have hrow0 : 0 ≤ 4*sum (List.finRange m) (fun r => classBit (rl r) i) := by grind
  have h1 := Rat.mul_le_mul_of_nonneg_right hrow (Rat.natCast_nonneg (a := n))
  have h2 := Rat.mul_le_mul_of_nonneg_left hcol hrow0
  rw [blockArea_product]
  calc
    _ ≤ (4*sum (List.finRange m) (fun r => classBit (rl r) i))*(n : Rat) := h1
    _ ≤ (4*sum (List.finRange m) (fun r => classBit (rl r) i))*
        (4*sum (List.finRange n) (fun c => classBit (cl c) j)) := h2
    _ = _ := by grind

theorem block_cell_charge {m n : Nat} (B A : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (i j : Fin 3) (hij : i ≠ j) (r : Fin m) (c : Fin n) :
    ratBit (inBlock rl cl i j (r,c)) ≤
      indicator A r c*ratBit (inBlock rl cl i j (r,c)) +
      cellError (full B A) rl cl r c + indicator B r c := by
  by_cases hblock : inBlock rl cl i j (r,c) = true
  · have ht := of_decide_eq_true hblock
    have htype : rl r ≠ cl c := by rw [ht.1,ht.2]; exact hij
    cases ha : A r c <;> cases hb : B r c <;>
      simp [indicator,ha,hb,cellError,full,templateMatrix,htype,hblock,ratBit,editBit] <;> grind
  · have hzero : ratBit (inBlock rl cl i j (r,c)) = 0 := by
      simp [ratBit,hblock]
    rw [hzero,Rat.mul_zero]
    have he : 0 ≤ cellError (full B A) rl cl r c := editBit_nonneg _ _
    have hb : 0 ≤ indicator B r c := (ratBit_range (B r c)).1
    grind

theorem blockArea_error_bound {m n : Nat} (B A : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (i j : Fin 3) (hij : i ≠ j) :
    blockArea rl cl i j ≤ selectedBlock A rl cl i j +
      totalError (full B A) rl cl + (fixedCount B : Rat) := by
  have h := sum_le (grid (List.finRange m) (List.finRange n)) _ _
    (fun p _ => block_cell_charge B A rl cl i j hij p.1 p.2)
  rw [sum_add,sum_add,← occupied_as_ambient,grid_error_sum,indicator_sum,← cells_card] at h
  exact h

theorem fixedRatio_area {m n : Nat} (hm : 0 < m) (hn : 0 < n) (B : Matrix m n) :
    fixedRatio B*(m : Rat)*(n : Rat) = (fixedCount B : Rat) := by
  have hp : (m : Rat)*(n : Rat) ≠ 0 := by
    have hpos := Rat.mul_pos (Rat.natCast_pos.mpr hm) (Rat.natCast_pos.mpr hn)
    grind
  have hi := Rat.mul_inv_cancel ((m : Rat)*(n : Rat)) hp
  unfold fixedRatio
  rw [Rat.div_def]
  grind

theorem small_error_million (e f tau : Rat) (ht : tau ≤ 1/100)
    (h : e+f ≤ tau/10000) : 1000000*(e+f) ≤ 1 := by
  have hscale := Rat.mul_le_mul_of_nonneg_left h (by decide : (0 : Rat) ≤ 10000)
  have he : 10000*(tau/10000) = tau := by grind
  rw [he] at hscale
  grind

theorem small_bad_fraction (e f tau b : Rat) (hf : 0 ≤ f) (ht : 0 < tau)
    (hsmall : e+f ≤ tau/10000) (hb : tau*b ≤ e) : 10000*b ≤ 1 := by
  have hs := Rat.mul_le_mul_of_nonneg_left hsmall (by decide : (0 : Rat) ≤ 10000)
  have he : 10000*(tau/10000) = tau := by grind
  rw [he] at hs
  have hb' := Rat.mul_le_mul_of_nonneg_left hb (by decide : (0 : Rat) ≤ 10000)
  have hbound : tau*(10000*b) ≤ tau := by
    calc
      _ = 10000*(tau*b) := by grind
      _ ≤ 10000*e := hb'
      _ ≤ tau := by grind
  apply Rat.le_of_mul_le_mul_left (c := tau) ?_ ht
  simpa only [Rat.mul_one] using hbound

theorem countBits_avg {k : Nat} (hk : 0 < k) (P : Fin k → Bool) :
    countBits P = (k : Rat)*avg (fun x => ratBit (P x)) := by
  have hkQ : 0 < (k : Rat) := Rat.natCast_pos.mpr hk
  have hki := Rat.mul_inv_cancel (k : Rat) (by grind)
  unfold countBits avg
  grind

theorem raw_small_bounds {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (tau : Rat) (ht0 : 0 < tau) (ht : tau ≤ 1/100)
    (hsmall : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000) :
    1000000*(totalError (full B A) rl cl+(fixedCount B : Rat)) ≤ (m : Rat)*(n : Rat) ∧
    10000*((n : Rat)*countBits (fun r => !(goodRow (full B A) rl cl tau r))) ≤ (m : Rat)*(n : Rat) ∧
    10000*((m : Rat)*countBits (fun c => !(goodCol (full B A) rl cl tau c))) ≤ (m : Rat)*(n : Rat) := by
  have hp0 : 0 ≤ (m : Rat)*(n : Rat) := Rat.mul_nonneg Rat.natCast_nonneg Rat.natCast_nonneg
  have he := small_error_million _ _ tau ht hsmall
  have hf := fixedRatio_nonneg hm hn B
  have hr := small_bad_fraction _ _ tau _ hf ht0 hsmall
    (bad_rows_markov_scaled hm hn (full B A) rl cl tau)
  have hc := small_bad_fraction _ _ tau _ hf ht0 hsmall
    (bad_cols_markov_scaled hm hn (full B A) rl cl tau)
  have heP := Rat.mul_le_mul_of_nonneg_right he hp0
  have hrP := Rat.mul_le_mul_of_nonneg_right hr hp0
  have hcP := Rat.mul_le_mul_of_nonneg_right hc hp0
  constructor
  · calc
      _ = (1000000*(editRatio (full B A) (templateMatrix rl cl)+fixedRatio B))*
          ((m : Rat)*(n : Rat)) := by
        rw [totalError_ratio hm hn,← fixedRatio_area hm hn B]
        grind
      _ ≤ 1*((m : Rat)*(n : Rat)) := heP
      _ = _ := by grind
  · constructor
    · rw [countBits_avg hm]
      change 10000*((n : Rat)*((m : Rat)*badRowFraction (full B A) rl cl tau)) ≤ _
      calc
        _ = (10000*badRowFraction (full B A) rl cl tau)*((m : Rat)*(n : Rat)) := by grind
        _ ≤ 1*((m : Rat)*(n : Rat)) := hrP
        _ = _ := by grind
    · rw [countBits_avg hn]
      change 10000*((m : Rat)*((n : Rat)*badColFraction (full B A) rl cl tau)) ≤ _
      calc
        _ = (10000*badColFraction (full B A) rl cl tau)*((m : Rat)*(n : Rat)) := by grind
        _ ≤ 1*((m : Rat)*(n : Rat)) := hcP
        _ = _ := by grind

theorem reciprocal_class_lower {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht0 : 0 < tau) (ht : tau ≤ 1/100)
    (hsmall : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000)
    (i j : Fin 3) (hij : i ≠ j) :
    (m : Rat)*(n : Rat) ≤ 20*pairClassCount rl cl ps i j := by
  have hrec := admissible_good_pairs_reciprocal hm hn B A ps had rl cl rowMass colMass tau ht hsmall
  have hb := blockArea_error_bound B A rl cl i j hij
  have harea := blockArea_quarter (by omega) (by omega) rl cl i j (rowMass i) (colMass j)
  have hs := selected_block_le_class_and_exceptions B A ps had rl cl tau i j hij hrec
  have hexc := exceptional_selected_bound B A rl cl tau
  have hraw := raw_small_bounds (by omega) (by omega) B A rl cl tau ht0 ht hsmall
  have hf0 : 0 ≤ (fixedCount B : Rat) := Rat.natCast_nonneg
  have hp0 : 0 ≤ (m : Rat)*(n : Rat) := Rat.mul_nonneg Rat.natCast_nonneg Rat.natCast_nonneg
  have hcombined : (m : Rat)*(n : Rat) ≤ 16*pairClassCount rl cl ps i j +
      48*(totalError (full B A) rl cl+(fixedCount B : Rat)) +
      32*((n : Rat)*countBits (fun r => !(goodRow (full B A) rl cl tau r))) +
      32*((m : Rat)*countBits (fun c => !(goodCol (full B A) rl cl tau c))) := by grind
  grind

#print axioms blockArea_quarter
#print axioms blockArea_error_bound
#print axioms raw_small_bounds
#print axioms reciprocal_class_lower

end CleanHoles


==> anc/lean/finite-lean-companion/clean-holes-complete/source/CleanHoleCounting.lean <==
import OriginalCounts
import CleanupLabels

/-! Full-template errors, finite flags, and constructive good-line sets. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented

universe u

def flag {α : Type u} [DecidableEq α] (x y : α) : Rat := if x = y then 1 else 0

theorem flag_nonneg {α : Type u} [DecidableEq α] (x y : α) : 0 ≤ flag x y := by
  unfold flag
  split <;> decide

theorem sum_flag_absent {α : Type u} [DecidableEq α] (xs : List α) (a : α)
    (ha : a ∉ xs) : sum xs (fun x => flag x a) = 0 := by
  rw [sum_congr xs _ (fun _ => 0) (by
    intro x hx
    have hn : x ≠ a := by intro he; exact ha (he ▸ hx)
    simp [flag, hn])]
  rw [sum_const]
  grind

theorem sum_flag_single {α : Type u} [DecidableEq α] (xs : List α) (a : α)
    (hn : xs.Nodup) (ha : a ∈ xs) : sum xs (fun x => flag x a) = 1 := by
  induction xs with
  | nil => cases ha
  | cons x xs ih =>
    obtain ⟨hx, hxs⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | ht
    · subst a
      change flag x x + sum xs (fun y => flag y x) = 1
      rw [sum_flag_absent xs x hx]
      simp [flag] <;> grind
    · have hne : x ≠ a := by intro he; exact hx (he.symm ▸ ht)
      change flag x a + sum xs (fun y => flag y a) = 1
      rw [ih hxs ht]
      simp [flag, hne] <;> grind

theorem fin_flag_sum {k : Nat} (a : Fin k) :
    sum (List.finRange k) (fun x => flag x a) = 1 :=
  sum_flag_single _ a (GridModel.finRange_nodup k) (GridModel.finRange_mem a)

def countBits {k : Nat} (P : Fin k → Bool) : Rat :=
  sum (List.finRange k) (fun x => ratBit (P x))

theorem countBits_nonneg {k : Nat} (P : Fin k → Bool) : 0 ≤ countBits P :=
  sum_nonneg _ _ (fun x _ => (ratBit_range (P x)).1)

theorem countBits_le_dim {k : Nat} (P : Fin k → Bool) : countBits P ≤ (k : Rat) := by
  have h := sum_le (List.finRange k) _ (fun _ => 1)
    (fun x _ => (ratBit_range (P x)).2)
  rw [sum_const, List.length_finRange, Rat.mul_one] at h
  exact h

theorem raw_class_mass {k : Nat} (hk : 0 < k) (label : Fin k → Fin 3) (i : Fin 3) :
    sum (List.finRange k) (fun x => classBit (label x) i) =
      (k : Rat)*classMass label i := by
  have hkq : 0 < (k : Rat) := Rat.natCast_pos.mpr hk
  have hki := Rat.mul_inv_cancel (k : Rat) (by grind)
  unfold classMass avg
  grind

def cellError {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (r : Fin m) (c : Fin n) : Rat :=
  editBit (O r c) (templateMatrix rl cl r c)

def rowError {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (r : Fin m) : Rat :=
  sum (List.finRange n) (cellError O rl cl r)

def colError {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (c : Fin n) : Rat :=
  sum (List.finRange m) (fun r => cellError O rl cl r c)

def totalError {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) : Rat :=
  sum (List.finRange m) (rowError O rl cl)

def goodRow {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (r : Fin m) : Bool :=
  decide (rowError O rl cl r ≤ tau*(n : Rat))

def goodCol {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (c : Fin n) : Bool :=
  decide (colError O rl cl c ≤ tau*(m : Rat))

def badRowFraction {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) : Rat :=
  avg (fun r => ratBit (!(goodRow O rl cl tau r)))

def badColFraction {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) : Rat :=
  avg (fun c => ratBit (!(goodCol O rl cl tau c)))

theorem rowError_nonneg {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (r : Fin m) : 0 ≤ rowError O rl cl r :=
  sum_nonneg _ _ (fun _ _ => editBit_nonneg _ _)

theorem colError_nonneg {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (c : Fin n) : 0 ≤ colError O rl cl c :=
  sum_nonneg _ _ (fun _ _ => editBit_nonneg _ _)

theorem totalError_columns {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) :
    totalError O rl cl = sum (List.finRange n) (colError O rl cl) :=
  sum_swap _ _ _

theorem totalError_ratio {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    totalError O rl cl = editRatio O (templateMatrix rl cl)*(m : Rat)*(n : Rat) := by
  have hmQ : 0 < (m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0 < (n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  unfold totalError rowError cellError editRatio avg
  rw [sum_mul_right]
  grind

theorem markov_point (x t : Rat) (hx : 0 ≤ x) :
    t*ratBit (!(decide (x ≤ t))) ≤ x := by
  by_cases h : x ≤ t
  · simp [h, ratBit]
    exact hx
  · simp [h, ratBit]
    grind

theorem bad_rows_markov_scaled {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) :
    tau*badRowFraction O rl cl tau ≤ editRatio O (templateMatrix rl cl) := by
  have hmQ : 0 < (m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0 < (n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have h := sum_le (List.finRange m) _ _ (fun r _ =>
    markov_point _ (tau*(n : Rat)) (rowError_nonneg O rl cl r))
  rw [sum_mul_left] at h
  have herr := totalError_ratio hm hn O rl cl
  have hb : (m : Rat)*badRowFraction O rl cl tau =
      sum (List.finRange m) (fun r => ratBit (!(goodRow O rl cl tau r))) := by
    unfold badRowFraction avg
    grind
  change (tau*(n : Rat))*sum (List.finRange m)
    (fun r => ratBit (!(goodRow O rl cl tau r))) ≤ totalError O rl cl at h
  rw [← hb, herr] at h
  apply Rat.le_of_mul_le_mul_right (c := (m : Rat)*(n : Rat)) ?_
    (Rat.mul_pos hmQ hnQ)
  calc
    _ = (tau*(n : Rat))*((m : Rat)*badRowFraction O rl cl tau) := by grind
    _ ≤ editRatio O (templateMatrix rl cl)*(m : Rat)*(n : Rat) := h
    _ = _ := by grind

theorem bad_cols_markov_scaled {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) :
    tau*badColFraction O rl cl tau ≤ editRatio O (templateMatrix rl cl) := by
  have hmQ : 0 < (m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0 < (n : Rat) := Rat.natCast_pos.mpr hn
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have h := sum_le (List.finRange n) _ _ (fun c _ =>
    markov_point _ (tau*(m : Rat)) (colError_nonneg O rl cl c))
  rw [sum_mul_left] at h
  have herr := totalError_ratio hm hn O rl cl
  have hb : (n : Rat)*badColFraction O rl cl tau =
      sum (List.finRange n) (fun c => ratBit (!(goodCol O rl cl tau c))) := by
    unfold badColFraction avg
    grind
  change (tau*(m : Rat))*sum (List.finRange n)
    (fun c => ratBit (!(goodCol O rl cl tau c))) ≤
      sum (List.finRange n) (colError O rl cl) at h
  rw [← hb, ← totalError_columns, herr] at h
  apply Rat.le_of_mul_le_mul_right (c := (m : Rat)*(n : Rat)) ?_
    (Rat.mul_pos hmQ hnQ)
  calc
    _ = (tau*(m : Rat))*((n : Rat)*badColFraction O rl cl tau) := by grind
    _ ≤ editRatio O (templateMatrix rl cl)*(m : Rat)*(n : Rat) := h
    _ = _ := by grind

theorem bad_line_fractions {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (tau : Rat) (ht : 0 < tau) :
    badRowFraction O rl cl tau ≤ editRatio O (templateMatrix rl cl)/tau ∧
    badColFraction O rl cl tau ≤ editRatio O (templateMatrix rl cl)/tau := by
  have hr := bad_rows_markov_scaled hm hn O rl cl tau
  have hc := bad_cols_markov_scaled hm hn O rl cl tau
  have hti := Rat.mul_inv_cancel tau (by grind)
  have he : tau*(editRatio O (templateMatrix rl cl)/tau) =
      editRatio O (templateMatrix rl cl) := by rw [Rat.div_def]; grind
  constructor
  · apply Rat.le_of_mul_le_mul_left (c := tau) ?_ ht
    rw [he]
    exact hr
  · apply Rat.le_of_mul_le_mul_left (c := tau) ?_ ht
    rw [he]
    exact hc

#print axioms fin_flag_sum
#print axioms totalError_ratio
#print axioms bad_line_fractions

end CleanHoles


==> anc/lean/finite-lean-companion/clean-holes-complete/source/CleanHoleExact.lean <==
import CleanHoleClassLower

/-! Exact good-by-good diagonal holes, with fixed cells restored. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore

theorem other_two_classes : ∀ h : Fin 3, ∃ i j : Fin 3, i ≠ j ∧ i ≠ h ∧ j ≠ h := by decide

def missingOff {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (r : Fin m) (c : Fin n) : Bool :=
  decide (rl r ≠ cl c) && !(O r c)

theorem missingOff_le_error {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (r : Fin m) (c : Fin n) :
    ratBit (missingOff O rl cl r c) ≤ cellError O rl cl r c := by
  by_cases ht : rl r = cl c <;> cases ho : O r c <;>
    simp [missingOff,cellError,templateMatrix,editBit,ratBit,ht,ho] <;> grind

theorem four_missing_bits (a b c d : Bool)
    (h : ¬ (a = true ∧ b = true ∧ c = true ∧ d = true)) :
    1 ≤ ratBit (!a)+ratBit (!b)+ratBit (!c)+ratBit (!d) := by
  cases a <;> cases b <;> cases c <;> cases d <;> simp [ratBit] at h ⊢ <;> grind

theorem pairClass_iff {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (i j : Fin 3) (p : Pair m n) :
    inPairClass rl cl i j p = true ↔
      ((rl p.1.1 = i ∧ cl p.1.2 = j) ∧ (rl p.2.1 = j ∧ cl p.2.2 = i)) ∨
      ((rl p.1.1 = j ∧ cl p.1.2 = i) ∧ (rl p.2.1 = i ∧ cl p.2.2 = j)) := by
  simp [inPairClass,inBlock]

theorem diagonal_witness_pair_charge {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (x : Fin m) (y : Fin n)
    (hdiag : rl x = cl y) (hxy : O x y = true) (i j : Fin 3)
    (hi : i ≠ rl x) (hj : j ≠ rl x) (p : Pair m n)
    (hc3 : OriginalC3 (fun r c => O r c = true) p.1 p.2) :
    ratBit (inPairClass rl cl i j p) ≤
      (ratBit (missingOff O rl cl x p.1.2)+ratBit (missingOff O rl cl p.1.1 y)) +
      (ratBit (missingOff O rl cl x p.2.2)+ratBit (missingOff O rl cl p.2.1 y)) := by
  by_cases hclass : inPairClass rl cl i j p = true
  · have hc := (pairClass_iff rl cl i j p).mp hclass
    have ht1 : rl x ≠ cl p.1.2 := by rcases hc with h | h <;> grind
    have ht2 : rl x ≠ cl p.2.2 := by rcases hc with h | h <;> grind
    have ht3 : rl p.1.1 ≠ cl y := by rcases hc with h | h <;> grind
    have ht4 : rl p.2.1 ≠ cl y := by rcases hc with h | h <;> grind
    have hx1 : x ≠ p.1.1 := by intro he; apply ht3; rw [← he]; exact hdiag
    have hx2 : x ≠ p.2.1 := by intro he; apply ht4; rw [← he]; exact hdiag
    have hy1 : y ≠ p.1.2 := by intro he; apply ht1; rw [← he]; exact hdiag
    have hy2 : y ≠ p.2.2 := by intro he; apply ht2; rw [← he]; exact hdiag
    have hn : ¬ (O x p.1.2 = true ∧ O x p.2.2 = true ∧
        O p.1.1 y = true ∧ O p.2.1 y = true) := by
      intro h
      exact hc3 x y hx1 hx2 hy1 hy2 ⟨hxy,h.1,h.2.1,h.2.2.1,h.2.2.2⟩
    have hb := four_missing_bits _ _ _ _ hn
    have hbit : ratBit (inPairClass rl cl i j p) = 1 := by simp [ratBit,hclass]
    rw [hbit]
    simp only [missingOff]
    grind
  · have hbit : ratBit (inPairClass rl cl i j p) = 0 := by simp [ratBit,hclass]
    rw [hbit]
    exact Rat.add_nonneg
      (Rat.add_nonneg (ratBit_range _).1 (ratBit_range _).1)
      (Rat.add_nonneg (ratBit_range _).1 (ratBit_range _).1)

theorem selected_weight_le_grid {m n : Nat} (A : Matrix m n)
    (f : Cell (Fin m) (Fin n) → Rat) (hf : ∀ p, 0 ≤ f p) :
    sum (cells (List.finRange m) (List.finRange n) A) f ≤
      sum (grid (List.finRange m) (List.finRange n)) f := by
  rw [occupied_as_ambient]
  apply sum_le
  intro p _
  have h := Rat.mul_le_mul_of_nonneg_right (ratBit_range (A p.1 p.2)).2 (hf p)
  simpa only [Rat.one_mul] using h

/-- The literal simple-cell cover bounds all excluded pairs by the row and
    column error counts, without multiplying a missing adjacency by two. -/
theorem endpoint_missing_bound {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (x : Fin m) (y : Fin n) :
    endpointSum ps (fun p => ratBit (missingOff (full B A) rl cl x p.2)+
      ratBit (missingOff (full B A) rl cl p.1 y)) ≤
      (m : Rat)*rowError (full B A) rl cl x+(n : Rat)*colError (full B A) rl cl y := by
  rw [endpoint_sum_cover B A ps had]
  rw [sum_add]
  have hgrid := selected_weight_le_grid A
    (fun p => ratBit (missingOff (full B A) rl cl x p.2)+ratBit (missingOff (full B A) rl cl p.1 y))
    (fun _ => Rat.add_nonneg (ratBit_range _).1 (ratBit_range _).1)
  simp only [sum_add] at hgrid
  rw [
    grid_col_sum (m := m) (fun c => ratBit (missingOff (full B A) rl cl x c)),
    grid_row_sum (n := n) (fun r => ratBit (missingOff (full B A) rl cl r y))] at hgrid
  have hr := sum_le (List.finRange n) _ _ (fun c _ => missingOff_le_error (full B A) rl cl x c)
  have hc := sum_le (List.finRange m) _ _ (fun r _ => missingOff_le_error (full B A) rl cl r y)
  have hr' := Rat.mul_le_mul_of_nonneg_left hr (Rat.natCast_nonneg (a := m))
  have hc' := Rat.mul_le_mul_of_nonneg_left hc (Rat.natCast_nonneg (a := n))
  change _ ≤ (m : Rat)*rowError (full B A) rl cl x at hr'
  change _ ≤ (n : Rat)*colError (full B A) rl cl y at hc'
  grind

theorem occupied_diagonal_class_upper {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (x : Fin m) (y : Fin n) (hdiag : rl x = cl y) (hxy : full B A x y = true)
    (i j : Fin 3) (hi : i ≠ rl x) (hj : j ≠ rl x) :
    pairClassCount rl cl ps i j ≤
      (m : Rat)*rowError (full B A) rl cl x+(n : Rat)*colError (full B A) rl cl y := by
  have h := sum_le ps _ _ (fun p hp => diagonal_witness_pair_charge
    (full B A) rl cl x y hdiag hxy i j hi hj p (had.c3 p hp))
  have hb := endpoint_missing_bound B A ps had rl cl x y
  change pairClassCount rl cl ps i j ≤ endpointSum ps
    (fun p => ratBit (missingOff (full B A) rl cl x p.2)+ratBit (missingOff (full B A) rl cl p.1 y)) at h
  exact Rat.le_trans h hb

theorem admissible_clean_diagonal_holes {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht0 : 0 < tau) (ht : tau ≤ 1/100)
    (hsmall : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000) :
    ∀ x y, goodRow (full B A) rl cl tau x = true →
      goodCol (full B A) rl cl tau y = true → rl x = cl y → full B A x y = false := by
  intro x y hgx hgy hdiag
  apply Bool.eq_false_iff.mpr
  intro hxy
  obtain ⟨i,j,hij,hi,hj⟩ := other_two_classes (rl x)
  have hlower := reciprocal_class_lower hm hn B A ps had rl cl rowMass colMass tau ht0 ht hsmall i j hij
  have hupper := occupied_diagonal_class_upper B A ps had rl cl x y hdiag hxy i j hi hj
  have hr := small_good_error n _ tau ht (of_decide_eq_true hgx)
  have hc := small_good_error m _ tau ht (of_decide_eq_true hgy)
  have hr' := Rat.mul_le_mul_of_nonneg_left hr (Rat.natCast_nonneg (a := m))
  have hc' := Rat.mul_le_mul_of_nonneg_left hc (Rat.natCast_nonneg (a := n))
  have hq : 100*pairClassCount rl cl ps i j ≤ 2*((m : Rat)*(n : Rat)) := by
    have hu := Rat.mul_le_mul_of_nonneg_left hupper (by decide : (0 : Rat) ≤ 100)
    calc
      _ ≤ 100*((m : Rat)*rowError (full B A) rl cl x+(n : Rat)*colError (full B A) rl cl y) := hu
      _ = (m : Rat)*(100*rowError (full B A) rl cl x)+
          (n : Rat)*(100*colError (full B A) rl cl y) := by grind
      _ ≤ (m : Rat)*(n : Rat)+(n : Rat)*(m : Rat) := by grind
      _ = _ := by grind
  have hp : 0 < (m : Rat)*(n : Rat) := Rat.mul_pos
    (Rat.natCast_pos.mpr (by omega)) (Rat.natCast_pos.mpr (by omega))
  grind

#print axioms diagonal_witness_pair_charge
#print axioms endpoint_missing_bound
#print axioms occupied_diagonal_class_upper
#print axioms admissible_clean_diagonal_holes

end CleanHoles


==> anc/lean/finite-lean-companion/clean-holes-complete/source/CleanHoleGeometry.lean <==
import CleanHoleCounting

/-! Exact three-class complements and full-occupancy witness rectangles. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore

def Reciprocal {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (p : Pair m n) : Prop := rl p.1.1 = cl p.2.2 ∧ rl p.2.1 = cl p.1.2

theorem three_class_complement_choice :
    ∀ i j k l : Fin 3, i ≠ j → k ≠ l → ¬ (i = l ∧ k = j) →
      ∃ X Y : Fin 3, X ≠ j ∧ X ≠ l ∧ Y ≠ i ∧ Y ≠ k ∧ X ≠ Y := by decide

def witnessRows {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (p : Pair m n) (X : Fin 3) (r : Fin m) : Bool :=
  decide (rl r = X ∧ r ≠ p.1.1 ∧ r ≠ p.2.1 ∧
    O r p.1.2 = true ∧ O r p.2.2 = true)

def witnessCols {m n : Nat} (O : Matrix m n) (cl : Fin n → Fin 3)
    (p : Pair m n) (Y : Fin 3) (c : Fin n) : Bool :=
  decide (cl c = Y ∧ c ≠ p.1.2 ∧ c ≠ p.2.2 ∧
    O p.1.1 c = true ∧ O p.2.1 c = true)

theorem witness_row_union_bound {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (X : Fin 3)
    (hX1 : X ≠ cl p.1.2) (hX2 : X ≠ cl p.2.2) (r : Fin m) :
    classBit (rl r) X ≤ ratBit (witnessRows O rl p X r) +
      cellError O rl cl r p.1.2 + cellError O rl cl r p.2.2 +
      flag r p.1.1 + flag r p.2.1 := by
  have hw := (ratBit_range (witnessRows O rl p X r)).1
  have he1 : 0 ≤ cellError O rl cl r p.1.2 := editBit_nonneg _ _
  have he2 : 0 ≤ cellError O rl cl r p.2.2 := editBit_nonneg _ _
  have hf1 := flag_nonneg r p.1.1
  have hf2 := flag_nonneg r p.2.1
  by_cases hx : rl r = X
  · have ht1 : templateMatrix rl cl r p.1.2 = true := by simp [templateMatrix, hx, hX1]
    have ht2 : templateMatrix rl cl r p.2.2 = true := by simp [templateMatrix, hx, hX2]
    by_cases hr1 : r = p.1.1
    · have hflag : flag r p.1.1 = 1 := by simp [flag, hr1]
      simp only [classBit, hx, ↓reduceIte]
      rw [hflag]
      grind
    · by_cases hr2 : r = p.2.1
      · have hflag : flag r p.2.1 = 1 := by simp [flag, hr2]
        simp only [classBit, hx, ↓reduceIte]
        rw [hflag]
        grind
      · cases ha : O r p.1.2 <;> cases hb : O r p.2.2 <;>
          simp [witnessRows, classBit, hx, hr1, hr2, cellError, ht1, ht2,
            ha, hb, editBit, ratBit, flag] <;> grind
  · simp only [classBit, hx, ↓reduceIte]
    grind

theorem witness_col_union_bound {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (Y : Fin 3)
    (hY1 : Y ≠ rl p.1.1) (hY2 : Y ≠ rl p.2.1) (c : Fin n) :
    classBit (cl c) Y ≤ ratBit (witnessCols O cl p Y c) +
      cellError O rl cl p.1.1 c + cellError O rl cl p.2.1 c +
      flag c p.1.2 + flag c p.2.2 := by
  have hw := (ratBit_range (witnessCols O cl p Y c)).1
  have he1 : 0 ≤ cellError O rl cl p.1.1 c := editBit_nonneg _ _
  have he2 : 0 ≤ cellError O rl cl p.2.1 c := editBit_nonneg _ _
  have hf1 := flag_nonneg c p.1.2
  have hf2 := flag_nonneg c p.2.2
  by_cases hx : cl c = Y
  · have ht1 : templateMatrix rl cl p.1.1 c = true := by
      simp [templateMatrix, hx, Ne.symm hY1]
    have ht2 : templateMatrix rl cl p.2.1 c = true := by
      simp [templateMatrix, hx, Ne.symm hY2]
    by_cases hc1 : c = p.1.2
    · have hflag : flag c p.1.2 = 1 := by simp [flag, hc1]
      simp only [classBit, hx, ↓reduceIte]
      rw [hflag]
      grind
    · by_cases hc2 : c = p.2.2
      · have hflag : flag c p.2.2 = 1 := by simp [flag, hc2]
        simp only [classBit, hx, ↓reduceIte]
        rw [hflag]
        grind
      · cases ha : O p.1.1 c <;> cases hb : O p.2.1 c <;>
          simp [witnessCols, classBit, hx, hc1, hc2, cellError, ht1, ht2,
            ha, hb, editBit, ratBit, flag] <;> grind
  · simp only [classBit, hx, ↓reduceIte]
    grind

theorem witness_rows_raw_bound {m n : Nat} (hm : 0 < m) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (X : Fin 3)
    (hX1 : X ≠ cl p.1.2) (hX2 : X ≠ cl p.2.2)
    (hmass : 1/4 ≤ classMass rl X) :
    (m : Rat) ≤ 4*countBits (witnessRows O rl p X) +
      4*colError O rl cl p.1.2 + 4*colError O rl cl p.2.2 + 8 := by
  have h := sum_le (List.finRange m) _ _
    (fun r _ => witness_row_union_bound O rl cl p X hX1 hX2 r)
  simp only [sum_add, fin_flag_sum] at h
  rw [raw_class_mass hm] at h
  change (m : Rat)*classMass rl X ≤ countBits (witnessRows O rl p X)+
    colError O rl cl p.1.2+colError O rl cl p.2.2+1+1 at h
  have hscale := Rat.mul_le_mul_of_nonneg_left hmass (Rat.natCast_nonneg (a := m))
  have hquarter : (m : Rat) ≤ 4*((m : Rat)*classMass rl X) := by
    calc
      _ = 4*((m : Rat)*(1/4)) := by grind
      _ ≤ _ := Rat.mul_le_mul_of_nonneg_left hscale (by decide)
  grind

theorem witness_cols_raw_bound {m n : Nat} (hn : 0 < n) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (Y : Fin 3)
    (hY1 : Y ≠ rl p.1.1) (hY2 : Y ≠ rl p.2.1)
    (hmass : 1/4 ≤ classMass cl Y) :
    (n : Rat) ≤ 4*countBits (witnessCols O cl p Y) +
      4*rowError O rl cl p.1.1 + 4*rowError O rl cl p.2.1 + 8 := by
  have h := sum_le (List.finRange n) _ _
    (fun c _ => witness_col_union_bound O rl cl p Y hY1 hY2 c)
  simp only [sum_add, fin_flag_sum] at h
  rw [raw_class_mass hn] at h
  change (n : Rat)*classMass cl Y ≤ countBits (witnessCols O cl p Y)+
    rowError O rl cl p.1.1+rowError O rl cl p.2.1+1+1 at h
  have hscale := Rat.mul_le_mul_of_nonneg_left hmass (Rat.natCast_nonneg (a := n))
  have hquarter : (n : Rat) ≤ 4*((n : Rat)*classMass cl Y) := by
    calc
      _ = 4*((n : Rat)*(1/4)) := by grind
      _ ≤ _ := Rat.mul_le_mul_of_nonneg_left hscale (by decide)
  grind

theorem small_good_error (d : Nat) (x tau : Rat) (ht : tau ≤ 1/100)
    (hg : x ≤ tau*(d : Rat)) : 100*x ≤ (d : Rat) := by
  have ht' : 100*tau ≤ 1 := by grind
  have h1 := Rat.mul_le_mul_of_nonneg_left hg (by decide : (0 : Rat) ≤ 100)
  have h2 := Rat.mul_le_mul_of_nonneg_right ht' (Rat.natCast_nonneg (a := d))
  calc
    _ ≤ 100*(tau*(d : Rat)) := h1
    _ = (100*tau)*(d : Rat) := by grind
    _ ≤ 1*(d : Rat) := h2
    _ = _ := by grind

theorem witness_rows_large {m n : Nat} (hm : 100 ≤ m) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (X : Fin 3)
    (hX1 : X ≠ cl p.1.2) (hX2 : X ≠ cl p.2.2) (hmass : 1/4 ≤ classMass rl X)
    (tau : Rat) (ht : tau ≤ 1/100)
    (hg1 : goodCol O rl cl tau p.1.2 = true) (hg2 : goodCol O rl cl tau p.2.2 = true) :
    (m : Rat) ≤ 5*countBits (witnessRows O rl p X) := by
  have hmQ : (100 : Rat) ≤ (m : Rat) := Rat.natCast_le_natCast.mpr hm
  have hraw := witness_rows_raw_bound (by omega) O rl cl p X hX1 hX2 hmass
  have he1 := small_good_error m _ tau ht (of_decide_eq_true hg1)
  have he2 := small_good_error m _ tau ht (of_decide_eq_true hg2)
  grind

theorem witness_cols_large {m n : Nat} (hn : 100 ≤ n) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (Y : Fin 3)
    (hY1 : Y ≠ rl p.1.1) (hY2 : Y ≠ rl p.2.1) (hmass : 1/4 ≤ classMass cl Y)
    (tau : Rat) (ht : tau ≤ 1/100)
    (hg1 : goodRow O rl cl tau p.1.1 = true) (hg2 : goodRow O rl cl tau p.2.1 = true) :
    (n : Rat) ≤ 5*countBits (witnessCols O cl p Y) := by
  have hnQ : (100 : Rat) ≤ (n : Rat) := Rat.natCast_le_natCast.mpr hn
  have hraw := witness_cols_raw_bound (by omega) O rl cl p Y hY1 hY2 hmass
  have he1 := small_good_error n _ tau ht (of_decide_eq_true hg1)
  have he2 := small_good_error n _ tau ht (of_decide_eq_true hg2)
  grind

theorem c3_forces_witness_rectangle_empty {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (X Y : Fin 3)
    (hc3 : OriginalC3 (fun r c => O r c = true) p.1 p.2)
    (r : Fin m) (c : Fin n)
    (hr : witnessRows O rl p X r = true) (hc : witnessCols O cl p Y c = true) :
    O r c = false := by
  have hr' := of_decide_eq_true hr
  have hc' := of_decide_eq_true hc
  have hnot : O r c ≠ true := by
    intro ho
    exact hc3 r c hr'.2.1 hr'.2.2.1 hc'.2.1 hc'.2.2.1
      ⟨ho, hr'.2.2.2.1, hr'.2.2.2.2, hc'.2.2.2.1, hc'.2.2.2.2⟩
  exact Bool.eq_false_iff.mpr hnot

theorem empty_rectangle_cost {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (p : Pair m n) (X Y : Fin 3)
    (hXY : X ≠ Y) (hc3 : OriginalC3 (fun r c => O r c = true) p.1 p.2) :
    countBits (witnessRows O rl p X)*countBits (witnessCols O cl p Y) ≤ totalError O rl cl := by
  have hp : ∀ r : Fin m, ∀ c : Fin n,
      ratBit (witnessRows O rl p X r)*ratBit (witnessCols O cl p Y c) ≤ cellError O rl cl r c := by
    intro r c
    by_cases hr : witnessRows O rl p X r = true
    · by_cases hc : witnessCols O cl p Y c = true
      · have hzero := c3_forces_witness_rectangle_empty O rl cl p X Y hc3 r c hr hc
        have hr' := of_decide_eq_true hr
        have hc' := of_decide_eq_true hc
        have htype : rl r ≠ cl c := by rw [hr'.1, hc'.1]; exact hXY
        simp [hr, hc, ratBit, cellError, hzero, templateMatrix, htype, editBit] <;> grind
      · have hc0 := Bool.eq_false_iff.mpr hc
        simp only [ratBit, hc0, Bool.false_eq_true, ↓reduceIte, Rat.mul_zero]
        exact editBit_nonneg _ _
    · have hr0 := Bool.eq_false_iff.mpr hr
      simp only [ratBit, hr0, Bool.false_eq_true, ↓reduceIte, Rat.zero_mul]
      exact editBit_nonneg _ _
  have h := sum_le (List.finRange m) _ _ (fun r _ =>
    sum_le (List.finRange n) _ _ (fun c _ => hp r c))
  have hs : sum (List.finRange m) (fun r => sum (List.finRange n)
      (fun c => ratBit (witnessRows O rl p X r)*ratBit (witnessCols O cl p Y c))) =
      countBits (witnessRows O rl p X)*countBits (witnessCols O cl p Y) := by
    rw [sum_congr _ _ _ (fun r _ => sum_mul_left _ _ _), sum_mul_right]
    rfl
  rw [hs] at h
  exact h

#print axioms three_class_complement_choice
#print axioms witness_rows_large
#print axioms witness_cols_large
#print axioms c3_forces_witness_rectangle_empty
#print axioms empty_rectangle_cost

end CleanHoles


==> anc/lean/finite-lean-companion/clean-holes-complete/source/CleanHolePairCounting.lean <==
import CleanHoleReciprocity

/-! Literal pairing-cover sums and charges for exceptional selected cells. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore

theorem sum_perm {α : Type} (f : α → Rat) {xs ys : List α} (h : xs.Perm ys) :
    sum xs f = sum ys f := by
  induction h with
  | nil => rfl
  | cons x h ih => change f x + sum _ f = f x + sum _ f; rw [ih]
  | swap x y xs => simp only [sum]; grind
  | trans h1 h2 ih1 ih2 => exact ih1.trans ih2

def endpointSum {α : Type} (ps : List (α × α)) (f : α → Rat) : Rat :=
  sum ps (fun p => f p.1 + f p.2)

theorem flatten_sum {α : Type} (ps : List (α × α)) (f : α → Rat) :
    sum (PairedPivotCounting.flattenPairs ps) f = endpointSum ps f := by
  induction ps with
  | nil => rfl
  | cons p ps ih =>
    change f p.1 + (f p.2 + sum _ f) = (f p.1+f p.2)+endpointSum ps f
    rw [ih]
    grind

theorem endpoint_sum_cover {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (f : Cell (Fin m) (Fin n) → Rat) :
    endpointSum ps f = sum (cells (List.finRange m) (List.finRange n) A) f := by
  rw [← flatten_sum]
  exact (sum_perm f had.cover).symm

theorem grid_row_sum {m n : Nat} (f : Fin m → Rat) :
    sum (grid (List.finRange m) (List.finRange n)) (fun p => f p.1) =
      (n : Rat)*sum (List.finRange m) f := by
  rw [grid_sum, sum_congr _ _ _ (fun r _ => sum_const _ (f r)), sum_mul_left]
  rw [List.length_finRange]

theorem grid_col_sum {m n : Nat} (f : Fin n → Rat) :
    sum (grid (List.finRange m) (List.finRange n)) (fun p => f p.2) =
      (m : Rat)*sum (List.finRange n) f := by
  rw [grid_sum]
  change sum (List.finRange m) (fun _ => sum (List.finRange n) f) = _
  rw [sum_const, List.length_finRange]

theorem grid_error_sum {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    sum (grid (List.finRange m) (List.finRange n))
      (fun p => cellError O rl cl p.1 p.2) = totalError O rl cl := by
  rw [grid_sum]
  rfl

def inBlock {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (i j : Fin 3) (p : Cell (Fin m) (Fin n)) : Bool :=
  decide (rl p.1 = i ∧ cl p.2 = j)

def inPairClass {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (i j : Fin 3) (p : Pair m n) : Bool :=
  (inBlock rl cl i j p.1 && inBlock rl cl j i p.2) ||
  (inBlock rl cl j i p.1 && inBlock rl cl i j p.2)

def pairClassCount {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (ps : List (Pair m n)) (i j : Fin 3) : Rat :=
  sum ps (fun p => ratBit (inPairClass rl cl i j p))

def blockArea {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (i j : Fin 3) : Rat :=
  sum (grid (List.finRange m) (List.finRange n)) (fun p => ratBit (inBlock rl cl i j p))

def selectedBlock {m n : Nat} (A : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (i j : Fin 3) : Rat :=
  sum (cells (List.finRange m) (List.finRange n) A) (fun p => ratBit (inBlock rl cl i j p))

def exceptionalCell {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (p : Cell (Fin m) (Fin n)) : Bool :=
  !(decide (goodRow O rl cl tau p.1 = true ∧ goodCol O rl cl tau p.2 = true ∧
    rl p.1 ≠ cl p.2))

def exceptionalSelectedCount {m n : Nat} (A O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) : Rat :=
  sum (cells (List.finRange m) (List.finRange n) A) (fun p => ratBit (exceptionalCell O rl cl tau p))

theorem exceptional_false_iff {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (p : Cell (Fin m) (Fin n)) :
    exceptionalCell O rl cl tau p = false ↔
      goodRow O rl cl tau p.1 = true ∧ goodCol O rl cl tau p.2 = true ∧ rl p.1 ≠ cl p.2 := by
  simp [exceptionalCell]

theorem reciprocal_block_charge {m n : Nat} (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (i j : Fin 3) (hij : i ≠ j) (p : Pair m n)
    (hrec : Reciprocal rl cl p) :
    ratBit (inBlock rl cl i j p.1)+ratBit (inBlock rl cl i j p.2) =
      ratBit (inPairClass rl cl i j p) := by
  have hcross1 : inBlock rl cl j i p.2 = inBlock rl cl i j p.1 := by
    simp only [inBlock]
    congr 1
    apply propext
    constructor <;> intro h <;> constructor <;> grind [Reciprocal]
  have hcross2 : inBlock rl cl j i p.1 = inBlock rl cl i j p.2 := by
    simp only [inBlock]
    congr 1
    apply propext
    constructor <;> intro h <;> constructor <;> grind [Reciprocal]
  have hnot : ¬ (inBlock rl cl i j p.1 = true ∧ inBlock rl cl i j p.2 = true) := by
    intro h
    have h1 := of_decide_eq_true h.1
    have h2 := of_decide_eq_true h.2
    obtain ⟨hr1,hr2⟩ := hrec
    grind
  unfold inPairClass
  rw [hcross1,hcross2]
  cases h1 : inBlock rl cl i j p.1 <;> cases h2 : inBlock rl cl i j p.2 <;>
    simp [h1,h2,ratBit] at hnot ⊢ <;> grind

theorem block_pair_charge {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (i j : Fin 3) (hij : i ≠ j) (p : Pair m n)
    (hrec : GoodEndpointLines O rl cl tau p → OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) :
    ratBit (inBlock rl cl i j p.1)+ratBit (inBlock rl cl i j p.2) ≤
      ratBit (inPairClass rl cl i j p)+2*ratBit (exceptionalCell O rl cl tau p.1)+
      2*ratBit (exceptionalCell O rl cl tau p.2) := by
  have hb1 := ratBit_range (inBlock rl cl i j p.1)
  have hb2 := ratBit_range (inBlock rl cl i j p.2)
  have hq := (ratBit_range (inPairClass rl cl i j p)).1
  have he1 := (ratBit_range (exceptionalCell O rl cl tau p.1)).1
  have he2 := (ratBit_range (exceptionalCell O rl cl tau p.2)).1
  by_cases h1 : exceptionalCell O rl cl tau p.1 = true
  · simp only [ratBit, h1, ↓reduceIte] at *
    grind
  · by_cases h2 : exceptionalCell O rl cl tau p.2 = true
    · simp only [ratBit, h2, ↓reduceIte] at *
      grind
    · have h1f := Bool.eq_false_iff.mpr h1
      have h2f := Bool.eq_false_iff.mpr h2
      have hg1 := (exceptional_false_iff O rl cl tau p.1).mp h1f
      have hg2 := (exceptional_false_iff O rl cl tau p.2).mp h2f
      have hr := hrec ⟨hg1.1,hg2.1,hg1.2.1,hg2.2.1⟩ ⟨hg1.2.2,hg2.2.2⟩
      rw [reciprocal_block_charge rl cl i j hij p hr]
      simp [h1f,h2f,ratBit] <;> grind

theorem selected_block_le_class_and_exceptions {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (had : Admissible B A ps) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (i j : Fin 3) (hij : i ≠ j)
    (hrec : ∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) :
    selectedBlock A rl cl i j ≤ pairClassCount rl cl ps i j +
      2*exceptionalSelectedCount A (full B A) rl cl tau := by
  have h := sum_le ps _ _ (fun p hp => block_pair_charge (full B A) rl cl tau i j hij p (hrec p hp))
  have hblocks := endpoint_sum_cover B A ps had (fun p => ratBit (inBlock rl cl i j p))
  have hexceptions := endpoint_sum_cover B A ps had
    (fun p => ratBit (exceptionalCell (full B A) rl cl tau p))
  unfold endpointSum at hblocks hexceptions
  simp only [sum_add,sum_mul_left] at h hblocks hexceptions
  change _ = selectedBlock A rl cl i j at hblocks
  change _ = exceptionalSelectedCount A (full B A) rl cl tau at hexceptions
  change _ ≤ pairClassCount rl cl ps i j + _ + _ at h
  grind

theorem exceptional_cell_charge {m n : Nat} (B A : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (r : Fin m) (c : Fin n) :
    indicator A r c * ratBit (exceptionalCell (full B A) rl cl tau (r,c)) ≤
      ratBit (!(goodRow (full B A) rl cl tau r)) +
      ratBit (!(goodCol (full B A) rl cl tau c)) + cellError (full B A) rl cl r c := by
  have herr : 0 ≤ cellError (full B A) rl cl r c := editBit_nonneg _ _
  have hexc := ratBit_range (exceptionalCell (full B A) rl cl tau (r,c))
  cases ha : A r c
  · have hi : indicator A r c = 0 := by simp [indicator,ha,ratBit]
    rw [hi,Rat.zero_mul]
    have hr := (ratBit_range (!(goodRow (full B A) rl cl tau r))).1
    have hc := (ratBit_range (!(goodCol (full B A) rl cl tau c))).1
    exact Rat.add_nonneg (Rat.add_nonneg hr hc) herr
  · have ho := selected_preserved B A r c ha
    by_cases ht : rl r = cl c
    · have hi : indicator A r c = 1 := by simp [indicator,ha,ratBit]
      have he : cellError (full B A) rl cl r c = 1 := by
        simp [cellError,ho,templateMatrix,ht,editBit,ratBit]
      rw [hi,Rat.one_mul,he]
      have hr := (ratBit_range (!(goodRow (full B A) rl cl tau r))).1
      have hc := (ratBit_range (!(goodCol (full B A) rl cl tau c))).1
      grind
    · cases hr : goodRow (full B A) rl cl tau r <;>
        cases hc : goodCol (full B A) rl cl tau c <;>
        simp [indicator,ha,ratBit,exceptionalCell,ht,hr,hc] <;> grind

theorem exceptional_selected_bound {m n : Nat} (B A : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) :
    exceptionalSelectedCount A (full B A) rl cl tau ≤
      (n : Rat)*countBits (fun r => !(goodRow (full B A) rl cl tau r)) +
      (m : Rat)*countBits (fun c => !(goodCol (full B A) rl cl tau c)) +
      totalError (full B A) rl cl := by
  have h := sum_le (grid (List.finRange m) (List.finRange n)) _ _
    (fun p _ => exceptional_cell_charge B A rl cl tau p.1 p.2)
  rw [sum_add,sum_add,
    grid_row_sum (n := n) (fun r => ratBit (!(goodRow (full B A) rl cl tau r))),
    grid_col_sum (m := m) (fun c => ratBit (!(goodCol (full B A) rl cl tau c))),
    grid_error_sum] at h
  rw [← occupied_as_ambient] at h
  exact h

#print axioms endpoint_sum_cover
#print axioms reciprocal_block_charge
#print axioms selected_block_le_class_and_exceptions
#print axioms exceptional_selected_bound

end CleanHoles


==> anc/lean/finite-lean-companion/clean-holes-complete/source/CleanHoleReciprocity.lean <==
import CleanHoleGeometry

/-! Nonreciprocal good pairs force a macroscopic full-template error. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore

def GoodEndpointLines {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (tau : Rat) (p : Pair m n) : Prop :=
  goodRow O rl cl tau p.1.1 = true ∧ goodRow O rl cl tau p.2.1 = true ∧
  goodCol O rl cl tau p.1.2 = true ∧ goodCol O rl cl tau p.2.2 = true

def OffdiagonalEndpoints {m n : Nat} (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (p : Pair m n) : Prop :=
  rl p.1.1 ≠ cl p.1.2 ∧ rl p.2.1 ≠ cl p.2.2

theorem nonreciprocal_c3_error_lower {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht : tau ≤ 1/100) (p : Pair m n)
    (hgood : GoodEndpointLines O rl cl tau p) (hoff : OffdiagonalEndpoints rl cl p)
    (hc3 : OriginalC3 (fun r c => O r c = true) p.1 p.2) (hnr : ¬ Reciprocal rl cl p) :
    1 ≤ 25*editRatio O (templateMatrix rl cl) := by
  obtain ⟨X,Y,hX1,hX2,hY1,hY2,hXY⟩ := three_class_complement_choice
    (rl p.1.1) (cl p.1.2) (rl p.2.1) (cl p.2.2) hoff.1 hoff.2 hnr
  have hr := witness_rows_large hm O rl cl p X hX1 hX2 (rowMass X) tau ht hgood.2.2.1 hgood.2.2.2
  have hc := witness_cols_large hn O rl cl p Y hY1 hY2 (colMass Y) tau ht hgood.1 hgood.2.1
  have herr := empty_rectangle_cost O rl cl p X Y hXY hc3
  have hr0 := countBits_nonneg (witnessRows O rl p X)
  have hr5 : 0 ≤ 5*countBits (witnessRows O rl p X) := by grind
  have h1 := Rat.mul_le_mul_of_nonneg_right hr (Rat.natCast_nonneg (a := n))
  have h2 := Rat.mul_le_mul_of_nonneg_left hc hr5
  have h3 := Rat.mul_le_mul_of_nonneg_left herr (by decide : (0 : Rat) ≤ 25)
  have hprod : (m : Rat)*(n : Rat) ≤ 25*totalError O rl cl := by
    calc
      _ ≤ (5*countBits (witnessRows O rl p X))*(n : Rat) := h1
      _ ≤ (5*countBits (witnessRows O rl p X))*(5*countBits (witnessCols O cl p Y)) := h2
      _ = 25*(countBits (witnessRows O rl p X)*countBits (witnessCols O cl p Y)) := by grind
      _ ≤ _ := h3
  have hmQ : 0 < (m : Rat) := Rat.natCast_pos.mpr (by omega)
  have hnQ : 0 < (n : Rat) := Rat.natCast_pos.mpr (by omega)
  rw [totalError_ratio (by omega) (by omega)] at hprod
  apply Rat.le_of_mul_le_mul_right (c := (m : Rat)*(n : Rat)) ?_ (Rat.mul_pos hmQ hnQ)
  calc
    _ = (m : Rat)*(n : Rat) := by grind
    _ ≤ 25*(editRatio O (templateMatrix rl cl)*(m : Rat)*(n : Rat)) := hprod
    _ = _ := by grind

theorem good_c3_pair_reciprocal {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (O : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht : tau ≤ 1/100) (p : Pair m n)
    (hgood : GoodEndpointLines O rl cl tau p) (hoff : OffdiagonalEndpoints rl cl p)
    (hc3 : OriginalC3 (fun r c => O r c = true) p.1 p.2)
    (hsmall : 25*editRatio O (templateMatrix rl cl) < 1) : Reciprocal rl cl p := by
  apply Classical.byContradiction
  intro hnr
  have h := nonreciprocal_c3_error_lower hm hn O rl cl rowMass colMass tau ht p hgood hoff hc3 hnr
  grind

def fixedRatio {m n : Nat} (B : Matrix m n) : Rat :=
  (fixedCount B : Rat) / ((m : Rat)*(n : Rat))

theorem fixedRatio_nonneg {m n : Nat} (hm : 0 < m) (hn : 0 < n) (B : Matrix m n) :
    0 ≤ fixedRatio B := by
  have hp : 0 < (m : Rat)*(n : Rat) :=
    Rat.mul_pos (Rat.natCast_pos.mpr hm) (Rat.natCast_pos.mpr hn)
  exact Rat.mul_nonneg (Rat.natCast_nonneg (a := fixedCount B))
    (Rat.le_of_lt (Rat.inv_pos.mpr hp))

theorem small_full_error (e f tau : Rat) (hf : 0 ≤ f) (ht : tau ≤ 1/100)
    (h : e+f ≤ tau/10000) : 25*e < 1 := by
  have hscale := Rat.mul_le_mul_of_nonneg_left h (by decide : (0 : Rat) ≤ 10000)
  have he : 10000*(tau/10000) = tau := by grind
  rw [he] at hscale
  grind

/-- Canonical-model entry: the C3 predicate is applied to full occupancy,
    including all fixed cells. Repeated endpoint rows or columns are retained. -/
theorem admissible_good_pairs_reciprocal {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht : tau ≤ 1/100)
    (hsmall : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000) :
    ∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p := by
  intro p hp hgood hoff
  have he := small_full_error _ _ tau (fixedRatio_nonneg (by omega) (by omega) B) ht hsmall
  exact good_c3_pair_reciprocal hm hn (full B A) rl cl rowMass colMass tau ht p
    hgood hoff (had.c3 p hp) he

#print axioms nonreciprocal_c3_error_lower
#print axioms good_c3_pair_reciprocal
#print axioms fixedRatio_nonneg
#print axioms admissible_good_pairs_reciprocal

end CleanHoles


==> anc/lean/finite-lean-companion/clean-holes-complete/source/CleanHoles.lean <==
import CleanHoleExact

/-! Combined finite entry and exact count interfaces for conditional clean holes. -/
namespace CleanHoles

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore

theorem sum_bits_filter_card {α : Type} (xs : List α) (P : α → Bool) :
    sum xs (fun x => ratBit (P x)) = ((xs.filter P).length : Rat) := by
  have h := sum_filter xs P (fun _ => 1)
  rw [sum_const,sum_mul_right] at h
  grind

theorem pairClassCount_card {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (ps : List (Pair m n)) (i j : Fin 3) :
    pairClassCount rl cl ps i j = ((ps.filter (inPairClass rl cl i j)).length : Rat) :=
  sum_bits_filter_card _ _

theorem pairClassCount_symm {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (ps : List (Pair m n)) (i j : Fin 3) :
    pairClassCount rl cl ps i j = pairClassCount rl cl ps j i := by
  apply sum_congr
  intro p _
  simp only [inPairClass,Bool.or_comm]

theorem rowError_card {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (r : Fin m) :
    rowError O rl cl r =
      (((List.finRange n).filter (fun c => O r c != templateMatrix rl cl r c)).length : Rat) :=
  sum_bits_filter_card _ _

theorem colError_card {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (c : Fin n) :
    colError O rl cl c =
      (((List.finRange m).filter (fun r => O r c != templateMatrix rl cl r c)).length : Rat) :=
  sum_bits_filter_card _ _

theorem totalError_card {m n : Nat} (O : Matrix m n) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) :
    totalError O rl cl =
      ((cells (List.finRange m) (List.finRange n)
        (fun r c => O r c != templateMatrix rl cl r c)).length : Rat) := by
  exact (cells_card _ _ (fun r c => O r c != templateMatrix rl cl r c)).symm

theorem class_bit_le_endpoints (a b c d : Bool) :
    ratBit ((a && d) || (c && b)) ≤ ratBit a+ratBit b := by
  cases a <;> cases b <;> cases c <;> cases d <;> simp [ratBit] <;> grind

theorem pairClassCount_le_blockArea {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (had : Admissible B A ps) (rl : Fin m → Fin 3)
    (cl : Fin n → Fin 3) (i j : Fin 3) :
    pairClassCount rl cl ps i j ≤ blockArea rl cl i j := by
  have h := sum_le ps _ _ (fun p _ => class_bit_le_endpoints
    (inBlock rl cl i j p.1) (inBlock rl cl i j p.2)
    (inBlock rl cl j i p.1) (inBlock rl cl j i p.2))
  change pairClassCount rl cl ps i j ≤ endpointSum ps (fun p => ratBit (inBlock rl cl i j p)) at h
  rw [endpoint_sum_cover B A ps had] at h
  exact Rat.le_trans h (selected_weight_le_grid A _ (fun p => (ratBit_range _).1))

theorem reciprocal_class_error {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht : tau ≤ 1/100)
    (hsmall : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000)
    (i j : Fin 3) (hij : i ≠ j) :
    0 ≤ blockArea rl cl i j-pairClassCount rl cl ps i j ∧
    blockArea rl cl i j-pairClassCount rl cl ps i j ≤
      (fixedCount B : Rat)+3*totalError (full B A) rl cl +
      2*((n : Rat)*countBits (fun r => !(goodRow (full B A) rl cl tau r))) +
      2*((m : Rat)*countBits (fun c => !(goodCol (full B A) rl cl tau c))) := by
  have hupper := pairClassCount_le_blockArea B A ps had rl cl i j
  have hrec := admissible_good_pairs_reciprocal hm hn B A ps had rl cl rowMass colMass tau ht hsmall
  have hs := selected_block_le_class_and_exceptions B A ps had rl cl tau i j hij hrec
  have harea := blockArea_error_bound B A rl cl i j hij
  have hexc := exceptional_selected_bound B A rl cl tau
  constructor <;> grind

/-- All conclusions refer to the given full Boolean occupancy `B || A`.
    The row and column partitions are explicit inputs; this theorem does
    not assert that such partitions have been constructed from density. -/
theorem conditional_clean_holes {m n : Nat} (hm : 100 ≤ m) (hn : 100 ≤ n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (rowMass : ∀ i, 1/4 ≤ classMass rl i) (colMass : ∀ i, 1/4 ≤ classMass cl i)
    (tau : Rat) (ht0 : 0 < tau) (ht : tau ≤ 1/100)
    (hsmall : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000) :
    (badRowFraction (full B A) rl cl tau ≤ editRatio (full B A) (templateMatrix rl cl)/tau ∧
      badColFraction (full B A) rl cl tau ≤ editRatio (full B A) (templateMatrix rl cl)/tau) ∧
    (∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) ∧
    (∀ i j, i ≠ j → (m : Rat)*(n : Rat) ≤ 20*pairClassCount rl cl ps i j) ∧
    (∀ x y, goodRow (full B A) rl cl tau x = true →
      goodCol (full B A) rl cl tau y = true → rl x = cl y → full B A x y = false) := by
  exact ⟨bad_line_fractions (by omega) (by omega) (full B A) rl cl tau ht0,
    admissible_good_pairs_reciprocal hm hn B A ps had rl cl rowMass colMass tau ht hsmall,
    reciprocal_class_lower hm hn B A ps had rl cl rowMass colMass tau ht0 ht hsmall,
    admissible_clean_diagonal_holes hm hn B A ps had rl cl rowMass colMass tau ht0 ht hsmall⟩

#print axioms pairClassCount_card
#print axioms pairClassCount_symm
#print axioms rowError_card
#print axioms colError_card
#print axioms totalError_card
#print axioms reciprocal_class_error
#print axioms conditional_clean_holes

end CleanHoles


==> anc/lean/finite-lean-companion/clean-holes-complete/source/CleanHolesComplete.lean <==
import CleanHolesPartitions
import CleanHolesQuantitative

/-! Closed finite rational clean holes in the canonical original model.
    Partitions and every edit/count/reciprocity/hole conclusion are derived. -/
namespace CleanHolesComplete

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore CleanHoles

/-- A finite rational version of the complete structural conclusions in
    the clean-holes lemma. Only canonical admissibility, positive dimensions,
    near selected density, and explicit numeric smallness are premises. -/
theorem finite_original_C3_clean_holes {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (epsilon tau : Rat) (heps : 0 ≤ epsilon) (hdensity : 2/3-epsilon ≤ selectedDensity ps)
    (ht0 : 0 < tau) (ht : tau ≤ 1/100)
    (hsmall : eta B epsilon ≤ tau/smallnessDenominator) :
    ∃ (rl : Fin m → Fin 3) (cl : Fin n → Fin 3),
      (∀ i, 1/4 ≤ classMass rl i ∧ 1/4 ≤ classMass cl i) ∧
      editRatio (full B A) (templateMatrix rl cl) ≤ outputConstant*eta B epsilon ∧
      massDeviation rl+massDeviation cl ≤ outputConstant*eta B epsilon ∧
      (badRowFraction (full B A) rl cl tau ≤ outputConstant*eta B epsilon/tau ∧
        badColFraction (full B A) rl cl tau ≤ outputConstant*eta B epsilon/tau) ∧
      nonreciprocalCount rl cl ps ≤ (outputConstant*eta B epsilon/tau)*((m : Rat)*(n : Rat)) ∧
      (∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
        OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) ∧
      (∀ i j, i ≠ j →
        (m : Rat)*(n : Rat) ≤ 20*pairClassCount rl cl ps i j ∧
        0 ≤ classMass rl i*classMass cl j*((m : Rat)*(n : Rat))-pairClassCount rl cl ps i j ∧
        classMass rl i*classMass cl j*((m : Rat)*(n : Rat))-pairClassCount rl cl ps i j ≤
          (outputConstant*eta B epsilon/tau)*((m : Rat)*(n : Rat))) ∧
      (∀ x y, goodRow (full B A) rl cl tau x = true →
        goodCol (full B A) rl cl tau y = true → rl x = cl y → full B A x y = false) := by
  have hnum := small_eta_numeric hm hn B epsilon tau heps ht hsmall
  have hq := eta_positive hm hn B epsilon heps
  have hq0 := Rat.le_of_lt hq
  have ht1 : tau ≤ 1 := by grind
  obtain ⟨rl,cl,hrow,hcol,herror,hmass⟩ :=
    stability_partitions_for_clean_holes hm hn B A ps had epsilon tau heps hdensity ht hsmall
  have hconditional : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ tau/10000 :=
    Rat.le_trans herror (small_eta_conditional (eta B epsilon) tau hq0 hsmall)
  have hcore := conditional_clean_holes hnum.1 hnum.2.1 B A ps had rl cl hrow hcol tau ht0 ht hconditional
  have hrec := hcore.2.1
  obtain ⟨hu,he,hf,hbr,hbc,hout⟩ := normalized_error_bounds hm hn B A rl cl
    (eta B epsilon) tau hq0 ht0 ht1 herror
  have hunit : unitError (eta B epsilon) tau ≤ outputConstant*eta B epsilon/tau := by
    calc
      _ ≤ 8*unitError (eta B epsilon) tau := by grind
      _ ≤ _ := hout
  have hf0 := fixedRatio_nonneg hm hn B
  have hedit : editRatio (full B A) (templateMatrix rl cl) ≤ outputConstant*eta B epsilon := by
    unfold intermediateConstant outputConstant at *
    grind
  have hmasses : massDeviation rl+massDeviation cl ≤ outputConstant*eta B epsilon := by
    unfold intermediateConstant outputConstant at *
    grind
  have hnonrec := nonreciprocal_count_normalized hm hn B A ps had rl cl (eta B epsilon) tau
    hq0 ht0 ht1 herror hrec
  refine ⟨rl,cl,(fun i => ⟨hrow i,hcol i⟩),hedit,hmasses,
    ⟨Rat.le_trans hbr hunit,Rat.le_trans hbc hunit⟩,hnonrec,hrec,?_,hcore.2.2.2⟩
  intro i j hij
  have hclasses := class_error_normalized hm hn B A ps had rl cl (eta B epsilon) tau
    hq0 ht0 ht1 herror hrec i j hij
  rw [blockArea_mass_identity hm hn] at hclasses
  exact ⟨hcore.2.2.1 i j hij,hclasses⟩

#print axioms finite_original_C3_clean_holes

end CleanHolesComplete


==> anc/lean/finite-lean-companion/clean-holes-complete/source/CleanHolesCompleteEntryAudit.lean <==
import CleanHolesPaper

open OriginalAugmented StabilityCleanup CleanHoles CleanHolesComplete

theorem literal_closed_clean_holes_entry {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (epsilon tau : Rat) (heps : 0 ≤ epsilon)
    (hdensity : 2/3-epsilon ≤ 2*(ps.length : Rat)/((m : Rat)*(n : Rat)))
    (ht0 : 0 < tau) (ht : tau ≤ 1/100)
    (hsmall : epsilon+1/(m : Rat)+1/(n : Rat)+(fixedCount B : Rat)/((m : Rat)*(n : Rat)) ≤
      tau/1000000000000000000) :
    let q := epsilon+1/(m : Rat)+1/(n : Rat)+(fixedCount B : Rat)/((m : Rat)*(n : Rat))
    ∃ (rl : Fin m → Fin 3) (cl : Fin n → Fin 3),
      (∀ i, 1/4 ≤ classMass rl i ∧ 1/4 ≤ classMass cl i) ∧
      editRatio (full B A) (fun r c => decide (rl r ≠ cl c)) ≤ 100000000000000*q ∧
      ((classMass rl 0-1/3)^2+(classMass rl 1-1/3)^2+(classMass rl 2-1/3)^2)+
        ((classMass cl 0-1/3)^2+(classMass cl 1-1/3)^2+(classMass cl 2-1/3)^2) ≤ 100000000000000*q ∧
      (badRowFraction (full B A) rl cl tau ≤ 100000000000000*q/tau ∧
        badColFraction (full B A) rl cl tau ≤ 100000000000000*q/tau) ∧
      nonreciprocalCount rl cl ps ≤ (100000000000000*q/tau)*((m : Rat)*(n : Rat)) ∧
      (∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
        OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) ∧
      (∀ i j, i ≠ j →
        (m : Rat)*(n : Rat) ≤ 20*pairClassCount rl cl ps i j ∧
        0 ≤ classMass rl i*classMass cl j*((m : Rat)*(n : Rat))-pairClassCount rl cl ps i j ∧
        classMass rl i*classMass cl j*((m : Rat)*(n : Rat))-pairClassCount rl cl ps i j ≤
          (100000000000000*q/tau)*((m : Rat)*(n : Rat))) ∧
      (∀ x y, goodRow (full B A) rl cl tau x = true →
        goodCol (full B A) rl cl tau y = true → rl x = cl y → full B A x y = false) :=
  finite_original_C3_clean_holes hm hn B A ps had epsilon tau heps hdensity ht0 ht hsmall

#check literal_closed_clean_holes_entry
#check CleanHolesComplete.finite_original_C3_clean_holes
#print OriginalAugmented.Admissible
#print OriginalAugmented.OriginalC2
#print PairedPivotCore.OriginalC3
#print OriginalAugmented.full
#print OriginalAugmented.fixedCount
#print CleanHolesComplete.selectedDensity
#print CleanHolesComplete.eta
#print StabilityComplete.delta
#print CleanHolesComplete.intermediateConstant
#print CleanHolesComplete.outputConstant
#print CleanHolesComplete.smallnessDenominator
#print StabilityCleanup.editRatio
#print StabilityCleanup.classMass
#print StabilityCleanup.massDeviation
#print CleanHoles.goodRow
#print CleanHoles.goodCol
#print CleanHolesComplete.nonreciprocalCount
#print CleanHoles.pairClassCount
#check CleanHolesComplete.canonical_selected_variances
#check CleanHolesComplete.stability_partitions_for_clean_holes
#check CleanHolesComplete.restored_edit_exact
#check CleanHolesComplete.nonreciprocalCount_card
#check CleanHoles.pairClassCount_card
#check CleanHolesComplete.blockArea_mass_identity
#print axioms CleanHolesComplete.finite_original_C3_clean_holes
#print axioms literal_closed_clean_holes_entry

#check CleanHolesComplete.finite_paper_eta_clean_holes
#print CleanHolesComplete.densityDeficit
#print CleanHolesComplete.paperEta
#check CleanHolesComplete.densityDeficit_positive_part
#check CleanHolesComplete.paperEta_formula
#print axioms CleanHolesComplete.finite_paper_eta_clean_holes


==> anc/lean/finite-lean-companion/clean-holes-complete/source/CleanHolesPaper.lean <==
import CleanHolesComplete
import CleanHolesPaperParameter

/-! The paper-parameter specialization of the closed finite clean-holes theorem. -/
namespace CleanHolesComplete
open OriginalAugmented StabilityCleanup CleanHoles

theorem finite_paper_eta_clean_holes {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (tau : Rat) (ht0 : 0 < tau) (ht : tau ≤ 1/100)
    (hsmall : paperEta B ps ≤ tau/smallnessDenominator) :
    ∃ (rl : Fin m → Fin 3) (cl : Fin n → Fin 3),
      (∀ i, 1/4 ≤ classMass rl i ∧ 1/4 ≤ classMass cl i) ∧
      editRatio (full B A) (templateMatrix rl cl) ≤ outputConstant*paperEta B ps ∧
      massDeviation rl+massDeviation cl ≤ outputConstant*paperEta B ps ∧
      (badRowFraction (full B A) rl cl tau ≤ outputConstant*paperEta B ps/tau ∧
        badColFraction (full B A) rl cl tau ≤ outputConstant*paperEta B ps/tau) ∧
      nonreciprocalCount rl cl ps ≤ (outputConstant*paperEta B ps/tau)*((m : Rat)*(n : Rat)) ∧
      (∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
        OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) ∧
      (∀ i j, i ≠ j →
        (m : Rat)*(n : Rat) ≤ 20*pairClassCount rl cl ps i j ∧
        0 ≤ classMass rl i*classMass cl j*((m : Rat)*(n : Rat))-pairClassCount rl cl ps i j ∧
        classMass rl i*classMass cl j*((m : Rat)*(n : Rat))-pairClassCount rl cl ps i j ≤
          (outputConstant*paperEta B ps/tau)*((m : Rat)*(n : Rat))) ∧
      (∀ x y, goodRow (full B A) rl cl tau x = true →
        goodCol (full B A) rl cl tau y = true → rl x = cl y → full B A x y = false) := by
  have hgap := densityDeficit_conditions ps
  exact finite_original_C3_clean_holes hm hn B A ps had (densityDeficit ps) tau hgap.1 hgap.2 ht0 ht hsmall

#print axioms finite_paper_eta_clean_holes
end CleanHolesComplete


==> anc/lean/finite-lean-companion/clean-holes-complete/source/CleanHolesPaperParameter.lean <==
import CleanHolesRestoration

/-! The paper's positive-part density deficit, without an independent
    epsilon choice or an asymptotic premise. -/
namespace CleanHolesComplete

open OriginalAugmented CleanHoles

def densityDeficit {m n : Nat} (ps : List (Pair m n)) : Rat :=
  if selectedDensity ps ≤ 2/3 then 2/3-selectedDensity ps else 0

def paperEta {m n : Nat} (B : Matrix m n) (ps : List (Pair m n)) : Rat :=
  eta B (densityDeficit ps)

theorem densityDeficit_conditions {m n : Nat} (ps : List (Pair m n)) :
    0 ≤ densityDeficit ps ∧ 2/3-densityDeficit ps ≤ selectedDensity ps := by
  unfold densityDeficit
  split <;> constructor <;> grind

theorem densityDeficit_positive_part {m n : Nat} (ps : List (Pair m n)) :
    (selectedDensity ps ≤ 2/3 → densityDeficit ps = 2/3-selectedDensity ps) ∧
    (2/3 ≤ selectedDensity ps → densityDeficit ps = 0) := by
  unfold densityDeficit
  split <;> constructor <;> intro h <;> grind

theorem paperEta_formula {m n : Nat} (B : Matrix m n) (ps : List (Pair m n)) :
    paperEta B ps = densityDeficit ps+1/(m : Rat)+1/(n : Rat)+
      (fixedCount B : Rat)/((m : Rat)*(n : Rat)) := by rfl

#print axioms densityDeficit_conditions
#print axioms densityDeficit_positive_part
#print axioms paperEta_formula

end CleanHolesComplete


==> anc/lean/finite-lean-companion/clean-holes-complete/source/CleanHolesPartitions.lean <==
import CleanHolesRestoration

/-! Partitions, variances, full-occupancy edit, and masses from canonical
    admissibility and near selected density; no intermediate estimate assumed. -/
namespace CleanHolesComplete

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore CleanHoles

theorem canonical_selected_variances {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (epsilon : Rat) (heps : 0 ≤ epsilon) (hdensity : 2/3-epsilon ≤ selectedDensity ps) :
    StabilityCleanup.rowVariance A ≤ StabilityComplete.delta m n epsilon ∧
    StabilityCleanup.colVariance A ≤ StabilityComplete.delta m n epsilon := by
  have hd : 2/3-epsilon ≤ density A := by rw [← selectedDensity_eq_density B A ps had]; exact hdensity
  have h := StabilityVariance.both_variances_bound A hm hn ps had.cover
    (selected_C3 B A ps had) epsilon heps hd
  change StabilityCleanup.rowVariance A ≤ epsilon+(m : Rat)⁻¹+(n : Rat)⁻¹ ∧
    StabilityCleanup.colVariance A ≤ epsilon+(m : Rat)⁻¹+(n : Rat)⁻¹ at h
  unfold StabilityComplete.delta
  constructor <;> grind

theorem stability_partitions_for_clean_holes {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (epsilon tau : Rat) (heps : 0 ≤ epsilon) (hdensity : 2/3-epsilon ≤ selectedDensity ps)
    (ht : tau ≤ 1/100) (hsmall : eta B epsilon ≤ tau/smallnessDenominator) :
    ∃ (rl : Fin m → Fin 3) (cl : Fin n → Fin 3),
      (∀ i, 1/4 ≤ classMass rl i) ∧ (∀ i, 1/4 ≤ classMass cl i) ∧
      editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ intermediateConstant*eta B epsilon ∧
      massDeviation rl+massDeviation cl ≤ intermediateConstant*eta B epsilon := by
  have hnum := small_eta_numeric hm hn B epsilon tau heps ht hsmall
  have hd : 2/3-epsilon ≤ density A := by rw [← selectedDensity_eq_density B A ps had]; exact hdensity
  obtain ⟨rl,cl,hedit,hmasses⟩ := StabilityComplete.finite_C3_linear_stability hm hn A ps had.cover
    (selected_C3 B A ps had) epsilon heps hd hnum.2.2.1
  change editRatio A (templateMatrix rl cl) ≤
    StabilityComplete.stabilityConstant*StabilityComplete.delta m n epsilon at hedit
  have hrow0 := massDeviation_nonneg rl
  have hcol0 := massDeviation_nonneg cl
  have hrowSmall : massDeviation rl ≤ 1/144 := by grind
  have hcolSmall : massDeviation cl ≤ 1/144 := by grind
  have hrow := classMass_lower_of_small_deviation rl hrowSmall
  have hcol := classMass_lower_of_small_deviation cl hcolSmall
  have hrestore := restored_edit_bound hm hn B A ps had rl cl
  have hdelta := StabilityComplete.delta_positive m n hm hn epsilon heps
  have hf0 := fixedRatio_nonneg hm hn B
  refine ⟨rl,cl,hrow,hcol,?_,?_⟩
  · unfold intermediateConstant eta StabilityComplete.stabilityConstant at *
    grind
  · unfold intermediateConstant eta StabilityComplete.stabilityConstant at *
    grind

#print axioms canonical_selected_variances
#print axioms stability_partitions_for_clean_holes

end CleanHolesComplete


==> anc/lean/finite-lean-companion/clean-holes-complete/source/CleanHolesQuantitative.lean <==
import CleanHolesRestoration

/-! Actual exceptional-pair and class-count errors in normalized finite form. -/
namespace CleanHolesComplete

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore CleanHoles

instance reciprocalDecidable {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (p : Pair m n) : Decidable (Reciprocal rl cl p) :=
  inferInstanceAs (Decidable (rl p.1.1 = cl p.2.2 ∧ rl p.2.1 = cl p.1.2))

def nonreciprocalCount {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (ps : List (Pair m n)) : Rat :=
  sum ps (fun p => ratBit (decide (¬ Reciprocal rl cl p)))

theorem nonreciprocalCount_card {m n : Nat} (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (ps : List (Pair m n)) :
    nonreciprocalCount rl cl ps = ((ps.filter (fun p => decide (¬ Reciprocal rl cl p))).length : Rat) :=
  sum_bits_filter_card _ _

theorem nonreciprocal_endpoint_charge {m n : Nat} (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) (p : Pair m n)
    (hrec : GoodEndpointLines O rl cl tau p → OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) :
    ratBit (decide (¬ Reciprocal rl cl p)) ≤
      ratBit (exceptionalCell O rl cl tau p.1)+ratBit (exceptionalCell O rl cl tau p.2) := by
  have hb := ratBit_range (decide (¬ Reciprocal rl cl p))
  have he1 := (ratBit_range (exceptionalCell O rl cl tau p.1)).1
  have he2 := (ratBit_range (exceptionalCell O rl cl tau p.2)).1
  by_cases h1 : exceptionalCell O rl cl tau p.1 = true
  · have hbit : ratBit (exceptionalCell O rl cl tau p.1) = 1 := by simp [ratBit,h1]
    rw [hbit]
    grind
  · by_cases h2 : exceptionalCell O rl cl tau p.2 = true
    · have hbit : ratBit (exceptionalCell O rl cl tau p.2) = 1 := by simp [ratBit,h2]
      rw [hbit]
      grind
    · have hg1 := (exceptional_false_iff O rl cl tau p.1).mp (Bool.eq_false_iff.mpr h1)
      have hg2 := (exceptional_false_iff O rl cl tau p.2).mp (Bool.eq_false_iff.mpr h2)
      have hr := hrec ⟨hg1.1,hg2.1,hg1.2.1,hg2.2.1⟩ ⟨hg1.2.2,hg2.2.2⟩
      have hbit : ratBit (decide (¬ Reciprocal rl cl p)) = 0 := by simp [ratBit,hr]
      rw [hbit]
      exact Rat.add_nonneg he1 he2

theorem nonreciprocal_count_raw {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat)
    (hrec : ∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) :
    nonreciprocalCount rl cl ps ≤
      (n : Rat)*countBits (fun r => !(goodRow (full B A) rl cl tau r)) +
      (m : Rat)*countBits (fun c => !(goodCol (full B A) rl cl tau c)) +
      totalError (full B A) rl cl := by
  have h := sum_le ps _ _ (fun p hp => nonreciprocal_endpoint_charge
    (full B A) rl cl tau p (hrec p hp))
  change nonreciprocalCount rl cl ps ≤ endpointSum ps
    (fun p => ratBit (exceptionalCell (full B A) rl cl tau p)) at h
  rw [endpoint_sum_cover B A ps had] at h
  exact Rat.le_trans h (exceptional_selected_bound B A rl cl tau)

def unitError (q tau : Rat) : Rat := intermediateConstant*q/tau

theorem divide_le (a b tau : Rat) (ht : 0 < tau) (h : a ≤ b) : a/tau ≤ b/tau :=
  Rat.mul_le_mul_of_nonneg_right h (Rat.le_of_lt (Rat.inv_pos.mpr ht))

theorem unitError_nonneg (q tau : Rat) (hq : 0 ≤ q) (ht : 0 < tau) : 0 ≤ unitError q tau := by
  exact Rat.mul_nonneg
    (Rat.mul_nonneg (show 0 ≤ intermediateConstant by unfold intermediateConstant; decide) hq)
    (Rat.le_of_lt (Rat.inv_pos.mpr ht))

theorem undivided_le_unitError (q tau : Rat) (hq : 0 ≤ q) (ht0 : 0 < tau) (ht : tau ≤ 1) :
    intermediateConstant*q ≤ unitError q tau := by
  have hq0 : 0 ≤ intermediateConstant*q := Rat.mul_nonneg
    (show 0 ≤ intermediateConstant by unfold intermediateConstant; decide) hq
  have h := Rat.mul_le_mul_of_nonneg_left ht hq0
  apply Rat.le_of_mul_le_mul_right (c := tau) ?_ ht0
  unfold unitError
  rw [Rat.div_mul_cancel (by grind)]
  simpa only [Rat.mul_one] using h

theorem eight_units_le_output (q tau : Rat) (hq : 0 ≤ q) (ht : 0 < tau) :
    8*unitError q tau ≤ outputConstant*q/tau := by
  have hu := unitError_nonneg q tau hq ht
  have he : 10*unitError q tau = outputConstant*q/tau := by
    unfold unitError intermediateConstant outputConstant
    rw [Rat.div_def,Rat.div_def]
    grind
  calc
    _ ≤ 10*unitError q tau := by grind
    _ = _ := he

theorem normalized_error_bounds {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (rl : Fin m → Fin 3) (cl : Fin n → Fin 3)
    (q tau : Rat) (hq : 0 ≤ q) (ht0 : 0 < tau) (ht : tau ≤ 1)
    (herror : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ intermediateConstant*q) :
    0 ≤ unitError q tau ∧
    editRatio (full B A) (templateMatrix rl cl) ≤ unitError q tau ∧
    fixedRatio B ≤ unitError q tau ∧
    badRowFraction (full B A) rl cl tau ≤ unitError q tau ∧
    badColFraction (full B A) rl cl tau ≤ unitError q tau ∧
    8*unitError q tau ≤ outputConstant*q/tau := by
  have he0 := editRatio_nonneg hm hn (full B A) (templateMatrix rl cl)
  have hf0 := fixedRatio_nonneg hm hn B
  have he : editRatio (full B A) (templateMatrix rl cl) ≤ intermediateConstant*q := by grind
  have hf : fixedRatio B ≤ intermediateConstant*q := by grind
  have hunit := undivided_le_unitError q tau hq ht0 ht
  have hbad := bad_line_fractions hm hn (full B A) rl cl tau ht0
  have hdiv := divide_le _ _ tau ht0 he
  exact ⟨unitError_nonneg q tau hq ht0,Rat.le_trans he hunit,Rat.le_trans hf hunit,
    Rat.le_trans hbad.1 hdiv,Rat.le_trans hbad.2 hdiv,eight_units_le_output q tau hq ht0⟩

theorem bad_row_area_identity {m n : Nat} (hm : 0 < m) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) :
    (n : Rat)*countBits (fun r => !(goodRow O rl cl tau r)) =
      badRowFraction O rl cl tau*((m : Rat)*(n : Rat)) := by
  rw [countBits_avg hm]
  change (n : Rat)*((m : Rat)*badRowFraction O rl cl tau) = _
  grind

theorem bad_col_area_identity {m n : Nat} (hn : 0 < n) (O : Matrix m n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (tau : Rat) :
    (m : Rat)*countBits (fun c => !(goodCol O rl cl tau c)) =
      badColFraction O rl cl tau*((m : Rat)*(n : Rat)) := by
  rw [countBits_avg hn]
  change (m : Rat)*((n : Rat)*badColFraction O rl cl tau) = _
  grind

theorem nonreciprocal_count_normalized {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (q tau : Rat)
    (hq : 0 ≤ q) (ht0 : 0 < tau) (ht : tau ≤ 1)
    (herror : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ intermediateConstant*q)
    (hrec : ∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p) :
    nonreciprocalCount rl cl ps ≤ (outputConstant*q/tau)*((m : Rat)*(n : Rat)) := by
  have hraw := nonreciprocal_count_raw B A ps had rl cl tau hrec
  obtain ⟨hu,he,hf,hbr,hbc,hout⟩ := normalized_error_bounds hm hn B A rl cl q tau hq ht0 ht herror
  have hp0 : 0 ≤ (m : Rat)*(n : Rat) := Rat.mul_nonneg Rat.natCast_nonneg Rat.natCast_nonneg
  rw [bad_row_area_identity hm,bad_col_area_identity hn,totalError_ratio hm hn] at hraw
  have hcoef : badRowFraction (full B A) rl cl tau+badColFraction (full B A) rl cl tau+
      editRatio (full B A) (templateMatrix rl cl) ≤ 8*unitError q tau := by grind
  have h1 := Rat.mul_le_mul_of_nonneg_right hcoef hp0
  have h2 := Rat.mul_le_mul_of_nonneg_right hout hp0
  calc
    _ ≤ badRowFraction (full B A) rl cl tau*((m : Rat)*(n : Rat))+
        badColFraction (full B A) rl cl tau*((m : Rat)*(n : Rat))+
        editRatio (full B A) (templateMatrix rl cl)*(m : Rat)*(n : Rat) := hraw
    _ = (badRowFraction (full B A) rl cl tau+badColFraction (full B A) rl cl tau+
        editRatio (full B A) (templateMatrix rl cl))*((m : Rat)*(n : Rat)) := by grind
    _ ≤ (8*unitError q tau)*((m : Rat)*(n : Rat)) := h1
    _ ≤ _ := h2

theorem class_error_normalized {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (q tau : Rat)
    (hq : 0 ≤ q) (ht0 : 0 < tau) (ht : tau ≤ 1)
    (herror : editRatio (full B A) (templateMatrix rl cl)+fixedRatio B ≤ intermediateConstant*q)
    (hrec : ∀ p ∈ ps, GoodEndpointLines (full B A) rl cl tau p →
      OffdiagonalEndpoints rl cl p → Reciprocal rl cl p)
    (i j : Fin 3) (hij : i ≠ j) :
    0 ≤ blockArea rl cl i j-pairClassCount rl cl ps i j ∧
    blockArea rl cl i j-pairClassCount rl cl ps i j ≤
      (outputConstant*q/tau)*((m : Rat)*(n : Rat)) := by
  have hupper := pairClassCount_le_blockArea B A ps had rl cl i j
  have hs := selected_block_le_class_and_exceptions B A ps had rl cl tau i j hij hrec
  have harea := blockArea_error_bound B A rl cl i j hij
  have hexc := exceptional_selected_bound B A rl cl tau
  have hraw : blockArea rl cl i j-pairClassCount rl cl ps i j ≤
      (fixedCount B : Rat)+3*totalError (full B A) rl cl+
      2*((n : Rat)*countBits (fun r => !(goodRow (full B A) rl cl tau r)))+
      2*((m : Rat)*countBits (fun c => !(goodCol (full B A) rl cl tau c))) := by grind
  obtain ⟨hu,he,hf,hbr,hbc,hout⟩ := normalized_error_bounds hm hn B A rl cl q tau hq ht0 ht herror
  have hp0 : 0 ≤ (m : Rat)*(n : Rat) := Rat.mul_nonneg Rat.natCast_nonneg Rat.natCast_nonneg
  rw [← fixedRatio_area hm hn B,totalError_ratio hm hn,bad_row_area_identity hm,bad_col_area_identity hn] at hraw
  have hcoef : fixedRatio B+3*editRatio (full B A) (templateMatrix rl cl)+
      2*badRowFraction (full B A) rl cl tau+2*badColFraction (full B A) rl cl tau ≤
      8*unitError q tau := by grind
  have h1 := Rat.mul_le_mul_of_nonneg_right hcoef hp0
  have h2 := Rat.mul_le_mul_of_nonneg_right hout hp0
  constructor
  · grind
  · calc
      _ ≤ fixedRatio B*(m : Rat)*(n : Rat)+
          3*(editRatio (full B A) (templateMatrix rl cl)*(m : Rat)*(n : Rat))+
          2*(badRowFraction (full B A) rl cl tau*((m : Rat)*(n : Rat)))+
          2*(badColFraction (full B A) rl cl tau*((m : Rat)*(n : Rat))) := hraw
      _ = (fixedRatio B+3*editRatio (full B A) (templateMatrix rl cl)+
          2*badRowFraction (full B A) rl cl tau+2*badColFraction (full B A) rl cl tau)*
          ((m : Rat)*(n : Rat)) := by grind
      _ ≤ (8*unitError q tau)*((m : Rat)*(n : Rat)) := h1
      _ ≤ _ := h2

theorem blockArea_mass_identity {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) (i j : Fin 3) :
    blockArea rl cl i j = classMass rl i*classMass cl j*((m : Rat)*(n : Rat)) := by
  rw [blockArea_product,raw_class_mass hm,raw_class_mass hn]
  grind

#print axioms nonreciprocalCount_card
#print axioms normalized_error_bounds
#print axioms nonreciprocal_count_normalized
#print axioms class_error_normalized
#print axioms blockArea_mass_identity

end CleanHolesComplete


==> anc/lean/finite-lean-companion/clean-holes-complete/source/CleanHolesRestoration.lean <==
import StabilityComplete
import CleanHoles

/-! Canonical selected density, restoration of fixed cells, and explicit
    numeric smallness for the closed finite clean-holes theorem. -/
namespace CleanHolesComplete

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling StabilityCleanup OriginalAugmented PairedPivotCore CleanHoles

def selectedDensity {m n : Nat} (ps : List (Pair m n)) : Rat :=
  2*(ps.length : Rat)/((m : Rat)*(n : Rat))

def eta {m n : Nat} (B : Matrix m n) (epsilon : Rat) : Rat :=
  StabilityComplete.delta m n epsilon + fixedRatio B

def intermediateConstant : Rat := 10000000000000
def outputConstant : Rat := 100000000000000
def smallnessDenominator : Rat := 1000000000000000000

theorem selectedDensity_eq_density {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) : selectedDensity ps = density A := by
  rw [density_card]
  change selectedDensity ps = (fixedCount A : Rat)/((m : Rat)*(n : Rat))
  rw [selected_count_eq_twice_pairs B A ps had,Rat.natCast_mul]
  rfl

theorem restored_edit_exact {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) : editRatio (full B A) A = fixedRatio B := by
  have he : (fun r c => full B A r c != A r c) = B := by
    funext r c
    have hd := had.disjoint r c
    cases hb : B r c <;> cases ha : A r c <;> simp_all [full]
  rw [editRatio_card,he]
  rfl

theorem restored_edit_bound {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (rl : Fin m → Fin 3) (cl : Fin n → Fin 3) :
    editRatio (full B A) (templateMatrix rl cl) ≤
      editRatio A (templateMatrix rl cl)+fixedRatio B := by
  have h := editRatio_triangle hm hn (full B A) A (templateMatrix rl cl)
  rw [restored_edit_exact B A ps had] at h
  grind

theorem eta_positive {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B : Matrix m n) (epsilon : Rat) (heps : 0 ≤ epsilon) : 0 < eta B epsilon := by
  have hd := StabilityComplete.delta_positive m n hm hn epsilon heps
  have hf := fixedRatio_nonneg hm hn B
  unfold eta
  grind

theorem delta_le_eta {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B : Matrix m n) (epsilon : Rat) : StabilityComplete.delta m n epsilon ≤ eta B epsilon := by
  have hf := fixedRatio_nonneg hm hn B
  unfold eta
  grind

theorem eta_inverse_bounds {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B : Matrix m n) (epsilon : Rat) (heps : 0 ≤ epsilon) :
    1/(m : Rat) ≤ eta B epsilon ∧ 1/(n : Rat) ≤ eta B epsilon := by
  have hmI := Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hm))
  have hnI := Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hn))
  have hf := fixedRatio_nonneg hm hn B
  unfold eta StabilityComplete.delta
  constructor <;> grind

theorem small_eta_scale (q tau : Rat) (ht : tau ≤ 1/100)
    (hsmall : q ≤ tau/smallnessDenominator) : 100000000000000000000*q ≤ 1 := by
  have hs := Rat.mul_le_mul_of_nonneg_left hsmall
    (show 0 ≤ smallnessDenominator by unfold smallnessDenominator; decide)
  have he : smallnessDenominator*(tau/smallnessDenominator) = tau := by
    unfold smallnessDenominator
    grind
  rw [he] at hs
  unfold smallnessDenominator at hs
  grind

theorem dimension_large (k : Nat) (hk : 0 < k) (q : Rat)
    (hinv : 1/(k : Rat) ≤ q) (hsmall : 100*q ≤ 1) : 100 ≤ k := by
  have hkQ : 0 < (k : Rat) := Rat.natCast_pos.mpr hk
  have hcancel := Rat.div_mul_cancel (a := (1 : Rat)) (b := (k : Rat)) (by grind)
  have hinv' : 100*(1/(k : Rat)) ≤ 1 := by grind
  have h := Rat.mul_le_mul_of_nonneg_right hinv' (Rat.natCast_nonneg (a := k))
  have hrat : (100 : Rat) ≤ (k : Rat) := by
    calc
      _ = 100*((1/(k : Rat))*(k : Rat)) := by rw [hcancel]; grind
      _ = (100*(1/(k : Rat)))*(k : Rat) := by grind
      _ ≤ 1*(k : Rat) := h
      _ = _ := by grind
  exact Rat.natCast_le_natCast.mp hrat

theorem small_eta_numeric {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (B : Matrix m n) (epsilon tau : Rat) (heps : 0 ≤ epsilon) (ht : tau ≤ 1/100)
    (hsmall : eta B epsilon ≤ tau/smallnessDenominator) :
    100 ≤ m ∧ 100 ≤ n ∧
    StabilityComplete.delta m n epsilon ≤ StabilityComplete.delta0 ∧
    StabilityComplete.stabilityConstant*StabilityComplete.delta m n epsilon ≤ 1/144 := by
  have hscale := small_eta_scale (eta B epsilon) tau ht hsmall
  have hinv := eta_inverse_bounds hm hn B epsilon heps
  have hdelta := delta_le_eta hm hn B epsilon
  have h100 : 100*eta B epsilon ≤ 1 := by grind
  refine ⟨dimension_large m hm _ hinv.1 h100,dimension_large n hn _ hinv.2 h100,?_,?_⟩
  · unfold StabilityComplete.delta0
    apply Rat.le_of_mul_le_mul_right (c := (10000000000000000 : Rat)) ?_ (by decide)
    rw [Rat.div_mul_cancel (by decide)]
    grind
  · unfold StabilityComplete.stabilityConstant
    apply Rat.le_of_mul_le_mul_right (c := (144 : Rat)) ?_ (by decide)
    rw [Rat.div_mul_cancel (by decide)]
    grind

theorem small_eta_conditional (q tau : Rat) (hq : 0 ≤ q)
    (hsmall : q ≤ tau/smallnessDenominator) :
    intermediateConstant*q ≤ tau/10000 := by
  have hs := Rat.mul_le_mul_of_nonneg_left hsmall
    (show 0 ≤ smallnessDenominator by unfold smallnessDenominator; decide)
  have he : smallnessDenominator*(tau/smallnessDenominator) = tau := by
    unfold smallnessDenominator
    grind
  rw [he] at hs
  unfold smallnessDenominator at hs
  unfold intermediateConstant
  apply Rat.le_of_mul_le_mul_right (c := (10000 : Rat)) ?_ (by decide)
  rw [Rat.div_mul_cancel (by decide)]
  grind

theorem massDeviation_nonneg {k : Nat} (label : Fin k → Fin 3) :
    0 ≤ massDeviation label := by
  have h0 : 0 ≤ (classMass label 0-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have h1 : 0 ≤ (classMass label 1-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have h2 : 0 ≤ (classMass label 2-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold massDeviation sumThree
  grind

#print axioms selectedDensity_eq_density
#print axioms restored_edit_exact
#print axioms restored_edit_bound
#print axioms small_eta_numeric
#print axioms small_eta_conditional

end CleanHolesComplete


==> anc/lean/finite-lean-companion/clean-holes-complete/source/CleanupAverages.lean <==
import MinimumMatrix

/-! Finite rational averages and Boolean edit-distance inequalities. -/
namespace StabilityCleanup

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling

def avg {k : Nat} (f : Fin k → Rat) : Rat :=
  sum (List.finRange k) f * (k : Rat)⁻¹

theorem avg_congr {k : Nat} (f g : Fin k → Rat) (h : ∀ i, f i = g i) :
    avg f = avg g := by
  unfold avg
  rw [sum_congr (List.finRange k) f g (fun i _ => h i)]

theorem avg_add {k : Nat} (f g : Fin k → Rat) :
    avg (fun i => f i + g i) = avg f + avg g := by
  unfold avg
  rw [sum_add]
  grind

theorem avg_sub {k : Nat} (f g : Fin k → Rat) :
    avg (fun i => f i - g i) = avg f - avg g := by
  unfold avg
  rw [sum_sub]
  grind

theorem avg_mul_left {k : Nat} (c : Rat) (f : Fin k → Rat) :
    avg (fun i => c * f i) = c * avg f := by
  unfold avg
  rw [sum_mul_left]
  grind

theorem avg_mul_right {k : Nat} (c : Rat) (f : Fin k → Rat) :
    avg (fun i => f i * c) = avg f * c := by
  unfold avg
  rw [sum_mul_right]
  grind

theorem avg_const {k : Nat} (hk : 0 < k) (c : Rat) :
    avg (fun _ : Fin k => c) = c := by
  have hkq : 0 < (k : Rat) := Rat.natCast_pos.mpr hk
  have hki := Rat.mul_inv_cancel (k : Rat) (by grind)
  unfold avg
  rw [sum_const, List.length_finRange]
  grind

theorem avg_nonneg {k : Nat} (hk : 0 < k) (f : Fin k → Rat)
    (h : ∀ i, 0 ≤ f i) : 0 ≤ avg f := by
  have hki : 0 ≤ (k : Rat)⁻¹ :=
    Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hk))
  exact Rat.mul_nonneg
    (sum_nonneg (List.finRange k) f (fun i _ => h i)) hki

theorem avg_le {k : Nat} (hk : 0 < k) (f g : Fin k → Rat)
    (h : ∀ i, f i ≤ g i) : avg f ≤ avg g := by
  have hki : 0 ≤ (k : Rat)⁻¹ :=
    Rat.le_of_lt (Rat.inv_pos.mpr (Rat.natCast_pos.mpr hk))
  exact Rat.mul_le_mul_of_nonneg_right
    (sum_le (List.finRange k) f g (fun i _ => h i)) hki

theorem avg_swap {m n : Nat} (f : Fin m → Fin n → Rat) :
    avg (fun r => avg (f r)) = avg (fun c => avg (fun r => f r c)) := by
  unfold avg
  rw [sum_mul_right, sum_mul_right, sum_swap]
  grind

theorem avg_cauchy {k : Nat} (hk : 0 < k) (f : Fin k → Rat) :
    (avg f)^2 ≤ avg (fun i => (f i)^2) := by
  have hkq : 0 < (k : Rat) := Rat.natCast_pos.mpr hk
  have hki := Rat.mul_inv_cancel (k : Rat) (by grind)
  have hkin : 0 ≤ (k : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hkq)
  have h := finite_cauchy (List.finRange k) f
  rw [List.length_finRange] at h
  have h1 := Rat.mul_le_mul_of_nonneg_right h hkin
  have h2 := Rat.mul_le_mul_of_nonneg_right h1 hkin
  unfold avg
  calc
    _ = (sum (List.finRange k) f)^2 * (k : Rat)⁻¹ * (k : Rat)⁻¹ := by grind
    _ ≤ ((k : Rat) * sum (List.finRange k) (fun i => (f i)^2)) *
        (k : Rat)⁻¹ * (k : Rat)⁻¹ := h2
    _ = _ := by grind

def editBit (a b : Bool) : Rat := ratBit (a != b)

def editRatio {m n : Nat} (A B : Fin m → Fin n → Bool) : Rat :=
  avg (fun r => avg (fun c => editBit (A r c) (B r c)))

def rowVariance {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  avg (fun r => (rowMean A r - 2/3)^2)

def colVariance {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  avg (fun c => (colMean A c - 2/3)^2)

theorem editBit_nonneg (a b : Bool) : 0 ≤ editBit a b := by
  cases a <;> cases b <;> decide

theorem editBit_square (a b : Bool) :
    (ratBit a - ratBit b)^2 = editBit a b := by
  cases a <;> cases b <;> simp [ratBit, editBit] <;> grind

theorem editBit_triangle (a b c : Bool) :
    editBit a c ≤ editBit a b + editBit b c := by
  cases a <;> cases b <;> cases c <;> simp [ratBit, editBit] <;> grind

theorem editRatio_nonneg {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A B : Fin m → Fin n → Bool) : 0 ≤ editRatio A B := by
  exact avg_nonneg hm _ (fun r => avg_nonneg hn _
    (fun c => editBit_nonneg (A r c) (B r c)))

theorem editRatio_symm {m n : Nat} (A B : Fin m → Fin n → Bool) :
    editRatio A B = editRatio B A := by
  apply avg_congr
  intro r
  apply avg_congr
  intro c
  cases A r c <;> cases B r c <;> decide

theorem editRatio_triangle {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A B C : Fin m → Fin n → Bool) :
    editRatio A C ≤ editRatio A B + editRatio B C := by
  have h := avg_le hm _ _ (fun r => avg_le hn _ _
    (fun c => editBit_triangle (A r c) (B r c) (C r c)))
  simp only [avg_add] at h
  exact h

theorem degree_difference_square {k : Nat} (hk : 0 < k)
    (a b : Fin k → Bool) :
    (avg (fun i => ratBit (a i)) - avg (fun i => ratBit (b i)))^2 ≤
      avg (fun i => editBit (a i) (b i)) := by
  have h := avg_cauchy hk (fun i => ratBit (a i) - ratBit (b i))
  rw [avg_sub] at h
  rw [avg_congr _ _ (fun i => editBit_square (a i) (b i))] at h
  exact h

theorem shifted_square_transfer (x y t : Rat) :
    (y-t)^2 ≤ 2*(x-y)^2 + 2*(x-t)^2 := by
  have h : 0 ≤ (2*x-y-t)^2 := Lean.Grind.OrderedRing.sq_nonneg
  grind

theorem rowVariance_transfer {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A B : Fin m → Fin n → Bool) :
    rowVariance B ≤ 2*editRatio A B + 2*rowVariance A := by
  have hrow : ∀ r : Fin m,
      (rowMean B r - 2/3)^2 ≤
        2*avg (fun c => editBit (A r c) (B r c)) + 2*(rowMean A r-2/3)^2 := by
    intro r
    have h := degree_difference_square hn (A r) (B r)
    change (rowMean A r - rowMean B r)^2 ≤ _ at h
    have hs := shifted_square_transfer (rowMean A r) (rowMean B r) (2/3)
    grind
  have h := avg_le hm _ _ hrow
  simp only [avg_add, avg_mul_left] at h
  exact h

theorem colVariance_transfer {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A B : Fin m → Fin n → Bool) :
    colVariance B ≤ 2*editRatio A B + 2*colVariance A := by
  have hcol : ∀ c : Fin n,
      (colMean B c - 2/3)^2 ≤
        2*avg (fun r => editBit (A r c) (B r c)) + 2*(colMean A c-2/3)^2 := by
    intro c
    have h := degree_difference_square hm (fun r => A r c) (fun r => B r c)
    change (colMean A c - colMean B c)^2 ≤ _ at h
    have hs := shifted_square_transfer (colMean A c) (colMean B c) (2/3)
    grind
  have h := avg_le hn _ _ hcol
  simp only [avg_add, avg_mul_left] at h
  rw [← avg_swap] at h
  exact h

#print axioms avg_cauchy
#print axioms editRatio_triangle
#print axioms degree_difference_square
#print axioms rowVariance_transfer
#print axioms colVariance_transfer

end StabilityCleanup


==> anc/lean/finite-lean-companion/clean-holes-complete/source/CleanupLabels.lean <==
import CleanupAverages

/-! Exact class masses and the concrete column-label cleanup. -/
namespace StabilityCleanup

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling

def classBit (j i : Fin 3) : Rat := if j = i then 1 else 0

def classMass {k : Nat} (label : Fin k → Fin 3) (i : Fin 3) : Rat :=
  avg (fun x => classBit (label x) i)

def sumThree (f : Fin 3 → Rat) : Rat := f 0 + f 1 + f 2

theorem fin_three_cases (i : Fin 3) : i = 0 ∨ i = 1 ∨ i = 2 := by omega

theorem class_decomposition (j : Fin 3) (f : Fin 3 → Rat) :
    f j = classBit j 0*f 0 + classBit j 1*f 1 + classBit j 2*f 2 := by
  rcases fin_three_cases j with h | h | h <;> subst j <;> simp [classBit] <;> grind

theorem avg_label {k : Nat} (label : Fin k → Fin 3) (f : Fin 3 → Rat) :
    avg (fun x => f (label x)) =
      classMass label 0*f 0 + classMass label 1*f 1 + classMass label 2*f 2 := by
  rw [avg_congr _ _ (fun x => class_decomposition (label x) f)]
  rw [avg_add, avg_add, avg_mul_right, avg_mul_right, avg_mul_right]
  rfl

theorem classMass_sum {k : Nat} (hk : 0 < k) (label : Fin k → Fin 3) :
    classMass label 0 + classMass label 1 + classMass label 2 = 1 := by
  have h := avg_label label (fun _ => 1)
  rw [avg_const hk] at h
  grind

theorem classMass_nonneg {k : Nat} (hk : 0 < k)
    (label : Fin k → Fin 3) (i : Fin 3) : 0 ≤ classMass label i := by
  apply avg_nonneg hk
  intro x
  unfold classBit
  split <;> decide

def prototypeMatrix {m n : Nat} (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) : Fin m → Fin n → Bool :=
  fun r c => proto (rowLabel r) c

def templateMatrix {m n : Nat} (rowLabel : Fin m → Fin 3)
    (colLabel : Fin n → Fin 3) : Fin m → Fin n → Bool :=
  fun r c => decide (rowLabel r ≠ colLabel c)

/-- Keep the unique zero label on valid columns; use the first zero, or 2,
    on invalid columns. This is a total, executable finite construction. -/
def cleanColumnLabel {n : Nat} (proto : Fin 3 → Fin n → Bool)
    (c : Fin n) : Fin 3 :=
  if proto 0 c = false then 0 else if proto 1 c = false then 1 else 2

def validColumn {n : Nat} (proto : Fin 3 → Fin n → Bool) (c : Fin n) : Bool :=
  ((!proto 0 c) && proto 1 c && proto 2 c) ||
  (proto 0 c && (!proto 1 c) && proto 2 c) ||
  (proto 0 c && proto 1 c && (!proto 2 c))

def badColumn {n : Nat} (proto : Fin 3 → Fin n → Bool) (c : Fin n) : Rat :=
  ratBit (!(validColumn proto c))

theorem prototype_degree {m n : Nat} (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (c : Fin n) :
    colMean (prototypeMatrix rowLabel proto) c =
      classMass rowLabel 0*ratBit (proto 0 c) +
      classMass rowLabel 1*ratBit (proto 1 c) +
      classMass rowLabel 2*ratBit (proto 2 c) := by
  exact avg_label rowLabel (fun i => ratBit (proto i c))

theorem prototype_cleanup_cell {m n : Nat} (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (r : Fin m) (c : Fin n) :
    editBit (prototypeMatrix rowLabel proto r c)
      (templateMatrix rowLabel (cleanColumnLabel proto) r c) ≤ badColumn proto c := by
  rcases fin_three_cases (rowLabel r) with h | h | h <;>
    simp only [prototypeMatrix, templateMatrix, h] <;>
    cases h0 : proto 0 c <;> cases h1 : proto 1 c <;> cases h2 : proto 2 c <;>
    simp [cleanColumnLabel, badColumn, validColumn, h0, h1, h2, editBit, ratBit] <;>
    decide

theorem scalar_invalid_gap (x : Rat) (hx : x ≤ 5/12) :
    1 ≤ 16*(x-2/3)^2 := by
  have hs : 0 ≤ (x-5/12)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he : 16*(x-2/3)^2 = 1 + 16*(x-5/12)^2 + 8*(5/12-x) := by grind
  rw [he]
  grind

theorem scalar_zero_gap : 1 ≤ 16*((0 : Rat)-2/3)^2 := by
  have he : 16*((0 : Rat)-2/3)^2 = 64/9 := by grind
  rw [he]
  grind

theorem scalar_one_gap : 1 ≤ 16*((1 : Rat)-2/3)^2 := by
  have he : 16*((1 : Rat)-2/3)^2 = 16/9 := by grind
  rw [he]
  grind

theorem invalid_column_square {m n : Nat} (hm : 0 < m)
    (rowLabel : Fin m → Fin 3) (proto : Fin 3 → Fin n → Bool)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12) (c : Fin n) :
    badColumn proto c ≤ 16*(colMean (prototypeMatrix rowLabel proto) c - 2/3)^2 := by
  have hs := classMass_sum hm rowLabel
  have hu0 := scalar_invalid_gap (classMass rowLabel 0) (upper 0)
  have hu1 := scalar_invalid_gap (classMass rowLabel 1) (upper 1)
  have hu2 := scalar_invalid_gap (classMass rowLabel 2) (upper 2)
  have hp : 0 ≤ (colMean (prototypeMatrix rowLabel proto) c - 2/3)^2 :=
    Lean.Grind.OrderedRing.sq_nonneg
  rw [prototype_degree] at hp ⊢
  cases h0 : proto 0 c <;> cases h1 : proto 1 c <;> cases h2 : proto 2 c <;>
    simp [badColumn, validColumn, h0, h1, h2, ratBit,
      Rat.add_zero, Rat.zero_add, hs] at hp ⊢
  · exact scalar_zero_gap
  · exact hu2
  · exact hu1
  · exact Rat.mul_nonneg (by decide) hp
  · exact hu0
  · exact Rat.mul_nonneg (by decide) hp
  · exact Rat.mul_nonneg (by decide) hp
  · exact scalar_one_gap

theorem cleanup_edit_le_bad_fraction {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (rowLabel : Fin m → Fin 3) (proto : Fin 3 → Fin n → Bool) :
    editRatio (prototypeMatrix rowLabel proto)
        (templateMatrix rowLabel (cleanColumnLabel proto)) ≤ avg (badColumn proto) := by
  have h := avg_le hm _ _ (fun r => avg_le hn _ _
    (fun c => prototype_cleanup_cell rowLabel proto r c))
  rw [avg_const hm] at h
  exact h

theorem bad_fraction_le_variance {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (rowLabel : Fin m → Fin 3) (proto : Fin 3 → Fin n → Bool)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12) :
    avg (badColumn proto) ≤ 16*colVariance (prototypeMatrix rowLabel proto) := by
  have h := avg_le hn _ _ (fun c => invalid_column_square hm rowLabel proto upper c)
  rw [avg_mul_left] at h
  exact h

theorem template_row_mean {m n : Nat} (hn : 0 < n)
    (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) (r : Fin m) :
    rowMean (templateMatrix rowLabel colLabel) r = 1 - classMass colLabel (rowLabel r) := by
  have h : ∀ c : Fin n, ratBit (decide (rowLabel r ≠ colLabel c)) =
      1 - classBit (colLabel c) (rowLabel r) := by
    intro c
    by_cases he : rowLabel r = colLabel c
    · simp [he, ratBit, classBit] <;> grind
    · have he' : colLabel c ≠ rowLabel r := by grind
      simp [he, he', ratBit, classBit] <;> grind
  change avg (fun c => ratBit (decide (rowLabel r ≠ colLabel c))) = _
  rw [avg_congr _ _ h, avg_sub, avg_const hn]
  rfl

theorem template_row_variance {m n : Nat} (hn : 0 < n)
    (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) :
    rowVariance (templateMatrix rowLabel colLabel) =
      classMass rowLabel 0*(classMass colLabel 0-1/3)^2 +
      classMass rowLabel 1*(classMass colLabel 1-1/3)^2 +
      classMass rowLabel 2*(classMass colLabel 2-1/3)^2 := by
  unfold rowVariance
  rw [avg_congr _ (fun r => (classMass colLabel (rowLabel r)-1/3)^2) (by
    intro r
    rw [template_row_mean hn]
    grind)]
  exact avg_label rowLabel (fun i => (classMass colLabel i-1/3)^2)

theorem column_mass_square_le_row_variance {m n : Nat} (hn : 0 < n)
    (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3)
    (lower : ∀ i, 1/4 ≤ classMass rowLabel i) :
    sumThree (fun i => (classMass colLabel i-1/3)^2) ≤
      4*rowVariance (templateMatrix rowLabel colLabel) := by
  have h0 := Rat.mul_le_mul_of_nonneg_right (lower 0)
    (show 0 ≤ (classMass colLabel 0-1/3)^2 from Lean.Grind.OrderedRing.sq_nonneg)
  have h1 := Rat.mul_le_mul_of_nonneg_right (lower 1)
    (show 0 ≤ (classMass colLabel 1-1/3)^2 from Lean.Grind.OrderedRing.sq_nonneg)
  have h2 := Rat.mul_le_mul_of_nonneg_right (lower 2)
    (show 0 ≤ (classMass colLabel 2-1/3)^2 from Lean.Grind.OrderedRing.sq_nonneg)
  have scale : ∀ (a x : Rat), (1/4)*x ≤ a*x → x ≤ 4*(a*x) := by
    intro a x h
    calc
      x = 4*((1/4)*x) := by grind
      _ ≤ 4*(a*x) := Rat.mul_le_mul_of_nonneg_left h (by decide)
  have h0' := scale _ _ h0
  have h1' := scale _ _ h1
  have h2' := scale _ _ h2
  rw [template_row_variance hn]
  unfold sumThree
  calc
    _ ≤ 4*(classMass rowLabel 0*(classMass colLabel 0-1/3)^2) +
        4*(classMass rowLabel 1*(classMass colLabel 1-1/3)^2) +
        4*(classMass rowLabel 2*(classMass colLabel 2-1/3)^2) := by grind
    _ = _ := by grind

#print axioms avg_label
#print axioms prototype_cleanup_cell
#print axioms invalid_column_square
#print axioms cleanup_edit_le_bad_fraction
#print axioms bad_fraction_le_variance
#print axioms template_row_variance
#print axioms column_mass_square_le_row_variance

end StabilityCleanup


==> anc/lean/finite-lean-companion/clean-holes-complete/source/FiniteCounting.lean <==
import PairedPivotCore

/-! Actual finite counting from original C3 and a simple pairing cover.
This module does not assume a degree or sampling inequality. -/

namespace PairedPivotCounting

open PairedPivotCore

universe u

def bitNat (b : Bool) : Nat := if b then 1 else 0

def count {α : Type u} (f : α → Bool) : List α → Nat
  | [] => 0
  | a :: as => bitNat (f a) + count f as

def flattenPairs {α : Type u} : List (α × α) → List α
  | [] => []
  | p :: ps => p.1 :: p.2 :: flattenPairs ps

theorem two_bits_le_one (a b : Bool)
    (h : ¬ (a = true ∧ b = true)) : bitNat a + bitNat b ≤ 1 := by
  cases a <;> cases b <;> simp_all [bitNat]

theorem count_perm {α : Type u} (f : α → Bool) {xs ys : List α}
    (h : xs.Perm ys) : count f xs = count f ys := by
  induction h with
  | nil => rfl
  | cons x h ih => exact congrArg (fun k => bitNat (f x) + k) ih
  | swap x y xs => simp only [count]; omega
  | trans h₁ h₂ ih₁ ih₂ => exact ih₁.trans ih₂

theorem flatten_length {α : Type u} (pairs : List (α × α)) :
    (flattenPairs pairs).length = 2 * pairs.length := by
  induction pairs with
  | nil => rfl
  | cons p ps ih => simp only [flattenPairs, List.length_cons]; omega

theorem paired_count_le {α : Type u} (f : α → Bool)
    (pairs : List (α × α))
    (h : ∀ p ∈ pairs, ¬ (f p.1 = true ∧ f p.2 = true)) :
    count f (flattenPairs pairs) ≤ pairs.length := by
  induction pairs with
  | nil => exact Nat.le_refl 0
  | cons p ps ih =>
    have hp := two_bits_le_one (f p.1) (f p.2) (h p (by simp))
    have ht := ih (fun q hq => h q (List.mem_cons_of_mem p hq))
    simp only [flattenPairs, count, List.length_cons]
    omega

/-- A literal finite occupied matrix and its S pairing cover. -/
structure Matrix (m n : Nat) where
  occupied : Fin m → Fin n → Prop
  cells : List (Cell (Fin m) (Fin n))
  pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))
  complete : ∀ p, occupied p.1 p.2 ↔ p ∈ cells
  simple : cells.Nodup
  cover : cells.Perm (flattenPairs pairs)
  c3 : ∀ p ∈ pairs, OriginalC3 occupied p.1 p.2

theorem c3_no_common_open {Row Col : Type u}
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b) :
    ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  intro p h
  rcases h with ⟨⟨⟨hpp, _, hpa, hap⟩, hra, hca⟩,
    ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
  exact hc p.1 p.2 hra hrb hca hcb ⟨hpp, hpa, hpb, hap, hbp⟩

theorem open_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Open A.occupied)]
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Open A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Open A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact decision_accepts_at_most_one (Open A.occupied) pivots p.1 p.2
      (c3_no_common_open A.occupied p.1 p.2 (A.c3 p hm))
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

theorem stable_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Closed A.occupied)]
    (holes : ∀ p ∈ A.pairs,
      (¬ A.occupied p.1.1 p.2.2) ∧ (¬ A.occupied p.2.1 p.1.2))
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Closed A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Closed A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact stable_closed_decision_accepts_at_most_one A.occupied pivots p.1 p.2
      (A.c3 p hm) (holes p hm).1 (holes p hm).2
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

#print axioms two_bits_le_one
#print axioms count_perm
#print axioms flatten_length
#print axioms paired_count_le
#print axioms c3_no_common_open
#print axioms open_accepted_count_le_half
#print axioms stable_accepted_count_le_half

end PairedPivotCounting


==> anc/lean/finite-lean-companion/clean-holes-complete/source/FiniteRatSums.lean <==
import Std

/-! Elementary finite rational sums and Cauchy by a sum-of-squares identity. -/

namespace FiniteRatSums

universe u v

def sum {α : Type u} : List α → (α → Rat) → Rat
  | [], _ => 0
  | a :: as, f => f a + sum as f

theorem sum_congr {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x = g x) : sum xs f = sum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f = g x + sum xs g
    rw [hx, ht]

theorem sum_add {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x + g x) = sum xs f + sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_sub {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x - g x) = sum xs f - sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_left {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => c * f x) = c * sum xs f := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_right {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => f x * c) = sum xs f * c := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_const {α : Type u} (xs : List α) (c : Rat) :
    sum xs (fun _ => c) = (xs.length : Rat) * c := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem sum_nonneg {α : Type u} (xs : List α) (f : α → Rat)
    (h : ∀ x ∈ xs, 0 ≤ f x) : 0 ≤ sum xs f := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    exact Rat.add_nonneg (h x (by simp))
      (ih (fun y hy => h y (List.mem_cons_of_mem x hy)))

theorem sum_le {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x ≤ g x) : sum xs f ≤ sum xs g := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f ≤ g x + sum xs g
    grind

theorem sum_swap {α : Type u} {β : Type v} (xs : List α) (ys : List β)
    (f : α → β → Rat) :
    sum xs (fun x => sum ys (f x)) = sum ys (fun y => sum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [sum]; rw [sum_const]; grind
  | cons x xs ih =>
    simp only [sum]
    rw [sum_add, ih]

theorem sum_square_shift {α : Type u} (xs : List α) (f : α → Rat) (c : Rat) :
    sum xs (fun x => (f x-c)^2) =
      sum xs (fun x => (f x)^2)-2*c*sum xs f+(xs.length : Rat)*c^2 := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem lagrange_identity {α : Type u} (xs : List α) (f : α → Rat) :
    sum xs (fun y => sum xs (fun x => (f x-f y)^2)) =
      2*(xs.length : Rat)*sum xs (fun x => (f x)^2)-2*(sum xs f)^2 := by
  rw [sum_congr xs _ _ (fun y _ => sum_square_shift xs f (f y))]
  rw [sum_add, sum_sub, sum_const]
  rw [sum_mul_right, sum_mul_left, sum_mul_left]
  grind

theorem finite_cauchy {α : Type u} (xs : List α) (f : α → Rat) :
    (sum xs f)^2 ≤ (xs.length : Rat)*sum xs (fun x => (f x)^2) := by
  have h := sum_nonneg xs (fun y => sum xs (fun x => (f x-f y)^2))
    (fun y _ => sum_nonneg xs (fun x => (f x-f y)^2)
      (fun x _ => Lean.Grind.OrderedRing.sq_nonneg))
  rw [lagrange_identity] at h
  grind

#print axioms sum_congr
#print axioms sum_add
#print axioms sum_sub
#print axioms sum_mul_left
#print axioms sum_mul_right
#print axioms sum_const
#print axioms sum_nonneg
#print axioms sum_le
#print axioms sum_swap
#print axioms sum_square_shift
#print axioms lagrange_identity
#print axioms finite_cauchy

end FiniteRatSums


==> anc/lean/finite-lean-companion/clean-holes-complete/source/GeneralBoundary.lean <==
import GridModel

/-! New general-C3 boundary bridge. The stable proof files are unchanged. -/

namespace GeneralBoundary

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments BooleanMatrixGeometry GridModel

universe u
variable {Row Col : Type u}

def flag {α : Type u} [DecidableEq α] (a b : α) : Rat := ratBit (decide (a=b))

theorem flag_self {α : Type u} [DecidableEq α] (a : α) : flag a a=1 := by
  simp [flag, ratBit]

theorem flag_ne {α : Type u} [DecidableEq α] (a b : α) (h : a≠b) : flag a b=0 := by
  simp [flag, h, ratBit]

theorem flag_nonneg {α : Type u} [DecidableEq α] (a b : α) : 0≤flag a b :=
  (ratBit_range _).1

theorem member_le_sum {α : Type u} (xs : List α) (f : α → Rat)
    (hf : ∀ x ∈ xs, 0≤f x) (a : α) (ha : a ∈ xs) : f a≤sum xs f := by
  induction xs with
  | nil => cases ha
  | cons x xs ih =>
    rcases List.mem_cons.mp ha with he | ht
    · subst a
      have hn := sum_nonneg xs f (fun y hy => hf y (List.mem_cons_of_mem x hy))
      change f x≤f x+sum xs f
      grind
    · have hi := ih (fun y hy => hf y (List.mem_cons_of_mem x hy)) ht
      have hn := hf x (by simp)
      change f a≤f x+sum xs f
      grind

theorem sum_flag_not_mem {α : Type u} [DecidableEq α]
    (xs : List α) (a : α) (f : α → Rat) (ha : a ∉ xs) :
    sum xs (fun x => f x*flag x a)=0 := by
  rw [sum_congr xs _ (fun _ => 0) (by
    intro x hx
    have hn : x≠a := by intro he; exact ha (he ▸ hx)
    rw [flag_ne x a hn, Rat.mul_zero])]
  rw [sum_const]
  grind

theorem sum_single {α : Type u} [DecidableEq α]
    (xs : List α) (a : α) (f : α → Rat) (hn : xs.Nodup) (ha : a ∈ xs) :
    sum xs (fun x => f x*flag x a)=f a := by
  induction xs with
  | nil => cases ha
  | cons x xs ih =>
    obtain ⟨hx, hxs⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | ht
    · subst a
      change f x*flag x x+sum xs (fun y => f y*flag y x)=f x
      rw [flag_self, Rat.mul_one, sum_flag_not_mem xs x f hx, Rat.add_zero]
    · have hne : x≠a := by intro he; exact hx (he.symm ▸ ht)
      change f x*flag x a+sum xs (fun y => f y*flag y a)=f a
      rw [flag_ne x a hne, Rat.mul_zero, Rat.zero_add]
      exact ih hxs ht

def openBit [DecidableEq Row] [DecidableEq Col]
    (A : Row → Col → Bool) (p q : Cell Row Col) : Bool :=
  closedBit A p q && decide (p.1≠q.1) && decide (p.2≠q.2)

theorem openBit_iff [DecidableEq Row] [DecidableEq Col]
    (A : Row → Col → Bool) (p q : Cell Row Col) :
    openBit A p q=true ↔ Open (fun r c => A r c=true) p q := by
  simp [openBit, Open, closedBit_iff, Bool.and_eq_true, and_assoc]

theorem pointwise_boundary [DecidableEq Row] [DecidableEq Col]
    (A : Row → Col → Bool) (r : Row) (js : List Col) (p : Cell Row Col) :
    majorityValue (js.map (fun j => closedBit A (r,j) p)) ≤
      majorityValue (js.map (fun j => openBit A (r,j) p))+
        flag p.1 r+sum js (fun j => flag p.2 j) := by
  have hc := ratBit_range (majority (js.map (fun j => closedBit A (r,j) p)))
  have ho := ratBit_range (majority (js.map (fun j => openBit A (r,j) p)))
  have hr := flag_nonneg p.1 r
  have hj := sum_nonneg js (fun j => flag p.2 j) (fun j _ => flag_nonneg p.2 j)
  by_cases he : p.1=r
  · have hflag : flag p.1 r=1 := by rw [he, flag_self]
    unfold majorityValue
    grind
  · by_cases hm : p.2 ∈ js
    · have hsum := member_le_sum js (fun j => flag p.2 j)
        (fun j _ => flag_nonneg p.2 j) p.2 hm
      change flag p.2 p.2≤sum js (fun j => flag p.2 j) at hsum
      rw [flag_self] at hsum
      unfold majorityValue
      grind
    · have hl : js.map (fun j => closedBit A (r,j) p)=
          js.map (fun j => openBit A (r,j) p) := by
        apply List.map_congr_left
        intro j hj
        have hn : j≠p.2 := by intro h; exact hm (h ▸ hj)
        simp [openBit, Ne.symm he, hn]
      rw [hl]
      grind

theorem row_boundary_sum [DecidableEq Row]
    (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (r : Row) (hn : rows.Nodup) (hr : r ∈ rows) :
    sum (cells rows cols A) (fun p => flag p.1 r)=rowDegree cols (indicator A) r := by
  rw [cells_sum]
  rw [sum_congr rows _ (fun s => rowDegree cols (indicator A) s*flag s r)
    (fun s _ => sum_mul_right cols (flag s r) (indicator A s))]
  exact sum_single rows r (rowDegree cols (indicator A)) hn hr

theorem col_boundary_sum_le [DecidableEq Col]
    (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (j : Col) (hn : cols.Nodup) (hj : j ∈ cols) :
    sum (cells rows cols A) (fun p => flag p.2 j)≤(rows.length : Rat) := by
  rw [cells_sum]
  rw [sum_congr rows _ (fun s => indicator A s j)
    (fun s _ => sum_single cols j (indicator A s) hn hj)]
  have h := sum_le rows (fun s => indicator A s j) (fun _ => 1)
    (fun s _ => (ratBit_range (A s j)).2)
  rw [sum_const] at h
  grind

theorem closed_open_count_comparison (m n : Nat) (A : Fin m → Fin n → Bool)
    (r : Fin m) (js : List (Fin n)) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
    sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => openBit A (r,j) p)))+
      rowDegree (List.finRange n) (indicator A) r+(js.length : Rat)*(m : Rat) := by
  have h := sum_le (cells (List.finRange m) (List.finRange n) A) _ _
    (fun p _ => pointwise_boundary A r js p)
  rw [sum_add, sum_add] at h
  rw [row_boundary_sum _ _ A r (finRange_nodup m) (finRange_mem r)] at h
  rw [sum_swap] at h
  have hb := sum_le js
    (fun j => sum (cells (List.finRange m) (List.finRange n) A) (fun p => flag p.2 j))
    (fun _ => (m : Rat)) (fun j _ => by
      have hh := col_boundary_sum_le (List.finRange m) (List.finRange n) A j
        (finRange_nodup n) (finRange_mem j)
      simpa only [List.length_finRange] using hh)
  rw [sum_const] at hb
  grind

theorem open_relation_disjoint (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) (r : Fin m) :
    ∀ ab ∈ pairs, ∀ j,
      ¬ (openBit A (r,j) ab.1=true ∧ openBit A (r,j) ab.2=true) := by
  intro ab hab j h
  exact c3_no_common_open (fun r c => A r c=true) ab.1 ab.2 (hc ab hab) (r,j)
    ⟨(openBit_iff A (r,j) ab.1).mp h.1, (openBit_iff A (r,j) ab.2).mp h.2⟩

theorem general_deterministic_count_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (js : List (Fin n)) :
    2*sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        2*rowDegree (List.finRange n) (indicator A) r+2*(js.length : Rat)*(m : Rat) := by
  have hn := majority_count_le_half (fun j p => openBit A (r,j) p=true)
    (cells (List.finRange m) (List.finRange n) A) pairs cover
    (open_relation_disjoint m n A pairs hc r) js
  have hr := Rat.natCast_le_natCast.mpr hn
  rw [Rat.natCast_mul, ← count_as_sum] at hr
  simp only [bits, Bool.decide_eq_true] at hr
  rw [cells_card] at hr
  have hb := Rat.mul_le_mul_of_nonneg_left (closed_open_count_comparison m n A r js)
    (by decide : (0 : Rat)≤2)
  unfold majorityValue at hb
  unfold majorityValue
  grind

theorem iid_le_on_length {α : Type u} (xs : List α) (w : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (k : Nat) (f g : List α → Rat)
    (h : ∀ vs, vs.length=k → f vs≤g vs) : iid xs w k f≤iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h [] rfl
  | succ k ih =>
    apply expect_le xs w _ _ hw
    intro x hx
    exact ih _ _ (fun vs hvs => h (x::vs) (by simp only [List.length_cons, hvs]))

#print axioms member_le_sum
#print axioms sum_single
#print axioms openBit_iff
#print axioms pointwise_boundary
#print axioms row_boundary_sum
#print axioms col_boundary_sum_le
#print axioms closed_open_count_comparison
#print axioms open_relation_disjoint
#print axioms general_deterministic_count_bound
#print axioms iid_le_on_length

end GeneralBoundary


==> anc/lean/finite-lean-companion/clean-holes-complete/source/GeneralDensity.lean <==
import GeneralSampling

/-! Full general original-C3 finite bound. No ND, CD, or RD exclusion. -/

namespace GeneralDensity

open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralSampling

theorem general_second_moment (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2) ≤
      (2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+14*(m : Rat)^2 := by
  have h := sum_le (List.finRange m)
    (fun r => 3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r))
    (fun r => total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat))
    (fun r _ => general_row_bound m n A pairs cover hc r)
  rw [sum_mul_left, codegree_double_count, sum_add, sum_add,
    sum_const, sum_mul_left, sum_const] at h
  simp only [List.length_finRange] at h
  change 3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2) ≤
    (m : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
      (m : Rat)*(14*(m : Rat)) at h
  grind

theorem general_quadratic_rat (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(total (List.finRange m) (List.finRange n) (indicator A))^2 ≤
      (2*(m : Rat)+2)*(n : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
        14*(m : Rat)^2*(n : Rat) := by
  have h₁ := general_second_moment m n A pairs cover hc
  have h₂ := finite_cauchy (List.finRange n) (colDegree (List.finRange m) (indicator A))
  rw [← total_columns] at h₂
  simp only [List.length_finRange] at h₂
  have h₃ := Rat.mul_le_mul_of_nonneg_left h₁ (Rat.natCast_nonneg (a := n))
  have h₄ := Rat.mul_le_mul_of_nonneg_left h₂ (by decide : (0 : Rat)≤3)
  grind

theorem quadratic_linear_bound (x m n : Rat)
    (_hx : 0≤x) (hm : 0≤m) (hn : 0≤n)
    (hq : x^2≤(2*m+2)*n*x+42*m^2*n) :
    x≤(2*m+2)*n+21*m := by
  apply Classical.byContradiction
  intro h
  have ha : 0≤2*m+2 := by grind
  have hab := Rat.mul_nonneg ha hn
  have h₁ : 0<x-((2*m+2)*n+21*m) := by grind
  have h₂ : 0<x+21*m := by grind
  have hp := Rat.mul_pos h₁ h₂
  have hmn := Rat.mul_nonneg hm hn
  have hm2 : 0≤m^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he :
      (x-((2*m+2)*n+21*m))*(x+21*m)+42*m*n+441*m^2 =
        x^2-(2*m+2)*n*x-42*m^2*n := by grind
  have hpos : 0<(x-((2*m+2)*n+21*m))*(x+21*m)+42*m*n+441*m^2 := by grind
  rw [he] at hpos
  grind

theorem general_linear_rat (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*total (List.finRange m) (List.finRange n) (indicator A) ≤
      2*(m : Rat)*(n : Rat)+2*(n : Rat)+21*(m : Rat) := by
  have hq := general_quadratic_rat m n A pairs cover hc
  have h₃ := Rat.mul_le_mul_of_nonneg_left hq (by decide : (0 : Rat)≤3)
  have hE := total_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (ratBit_range (A r c)).1)
  have hx : 0≤3*total (List.finRange m) (List.finRange n) (indicator A) := by grind
  have hh : (3*total (List.finRange m) (List.finRange n) (indicator A))^2 ≤
      (2*(m : Rat)+2)*(n : Rat)*(3*total (List.finRange m) (List.finRange n) (indicator A))+
        42*(m : Rat)^2*(n : Rat) := by grind
  have h := quadratic_linear_bound _ (m : Rat) (n : Rat) hx
    Rat.natCast_nonneg Rat.natCast_nonneg hh
  grind

/-- All selected pair types are permitted. No C2 or opposite-hole hypothesis. -/
theorem general_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n+2*n+21*m := by
  have h := general_linear_rat m n A pairs cover hc
  rw [← cells_card] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul, Rat.natCast_add] using h

theorem general_C3_quadratic (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(cells (List.finRange m) (List.finRange n) A).length^2 ≤
      (2*m+2)*n*(cells (List.finRange m) (List.finRange n) A).length+14*m^2*n := by
  have h := general_quadratic_rat m n A pairs cover hc
  rw [← cells_card] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul, Rat.natCast_add, Rat.natCast_pow] using h

#print axioms general_second_moment
#print axioms general_quadratic_rat
#print axioms quadratic_linear_bound
#print axioms general_linear_rat
#print axioms general_C3_density
#print axioms general_C3_quadratic

end GeneralDensity


==> anc/lean/finite-lean-companion/clean-holes-complete/source/GeneralSampling.lean <==
import GeneralBoundary

namespace GeneralSampling

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments PairedPivotAlgebra BooleanMatrixGeometry GeneralBoundary

theorem expected_with_error (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r)
    (k : Nat) (hk : k≤7) :
    2*iid (List.finRange n) (rowWeight (List.finRange n) A r) k (fun js =>
      sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        2*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat) := by
  have hn := rowWeight_normalized (List.finRange n) A r hd
  have hw := rowWeight_nonneg (List.finRange n) A r hd
  have hkr : (k : Rat)≤7 := Rat.natCast_le_natCast.mpr hk
  have hkm := Rat.mul_le_mul_of_nonneg_right hkr (Rat.natCast_nonneg (a := m))
  have h := iid_le_on_length (List.finRange n) (rowWeight (List.finRange n) A r) hw k
    (fun js => 2*sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))))
    (fun _ => total (List.finRange m) (List.finRange n) (indicator A)+
      2*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat)) (by
        intro js hlen
        have hh := general_deterministic_count_bound m n A pairs cover hc r js
        rw [hlen] at hh
        grind)
  rw [iid_mul_left, iid_const (List.finRange n) (rowWeight (List.finRange n) A r) hn] at h
  exact h

theorem sampling_with_error (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    2*rowDegree (List.finRange n) (indicator A) r*
      sum (List.finRange m) (fun s =>
        f (codegree (List.finRange n) (indicator A) r s /
          rowDegree (List.finRange n) (indicator A) r)) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        2*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat) := by
  have h5 := expected_with_error m n A pairs cover hc r hd 5 (by decide)
  have h7 := expected_with_error m n A pairs cover hc r hd 7 (by decide)
  rw [StableDensity.polynomial_row_response (List.finRange m) (List.finRange n) A r hd
    5 StableDensity.b5 f5 (by unfold StableDensity.b5; grind) bernoulli_five
      (by intro t; unfold f5 StableDensity.b5; grind)] at h5
  rw [StableDensity.polynomial_row_response (List.finRange m) (List.finRange n) A r hd
    7 StableDensity.b7 f7 (by unfold StableDensity.b7; grind) bernoulli_seven
      (by intro t; unfold f7 StableDensity.b7; grind)] at h7
  have h3 := Rat.mul_le_mul_of_nonneg_left h5 (by decide : (0 : Rat)≤3)
  have h2 := Rat.mul_le_mul_of_nonneg_left h7 (by decide : (0 : Rat)≤2)
  have hm : 5*sum (List.finRange m) (fun s =>
      f (codegree (List.finRange n) (indicator A) r s /rowDegree (List.finRange n) (indicator A) r)) =
      3*sum (List.finRange m) (fun s =>
        f5 (codegree (List.finRange n) (indicator A) r s /rowDegree (List.finRange n) (indicator A) r))+
      2*sum (List.finRange m) (fun s =>
        f7 (codegree (List.finRange n) (indicator A) r s /rowDegree (List.finRange n) (indicator A) r)) := by
    rw [← sum_mul_left, ← sum_mul_left, ← sum_mul_left, ← sum_add]
    apply sum_congr (List.finRange m)
    intro s hmem
    unfold f f5 f7
    grind
  have hlinear := congrArg (fun x => 2*rowDegree (List.finRange n) (indicator A) r*x) hm
  apply Rat.le_of_mul_le_mul_right (c := 5) ?_ (by decide)
  grind

theorem scaled_minorant (a d : Rat) (ha : 0≤a) (had : a≤d) (hd : 0<d) :
    3*a-d≤2*d*f (a/d) := by
  have hq := ratio_range a d ha had hd
  have hf := finite_majority_minorant_twice _ hq.1 hq.2
  have hm := Rat.mul_le_mul_of_nonneg_left hf (Rat.le_of_lt hd)
  have hn : d≠0 := by grind
  have he := Rat.div_mul_cancel (a := a) hn
  grind

theorem general_row_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) :
    3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat) := by
  have hA : ∀ r ∈ List.finRange m, ∀ c ∈ List.finRange n,
      0≤indicator A r c ∧ indicator A r c≤1 := by
    intro r hr c hc
    exact ratBit_range _
  have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1) r (GridModel.finRange_mem r)
  have hE := total_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1)
  by_cases hz : rowDegree (List.finRange n) (indicator A) r=0
  · have ht : ∀ s ∈ List.finRange m, codegree (List.finRange n) (indicator A) r s=0 := by
      intro s hs
      have h := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
        r s (GridModel.finRange_mem r) hs
      grind
    rw [sum_congr (List.finRange m) _ (fun _ => 0) ht, sum_const, hz]
    have hm := Rat.natCast_nonneg (a := m)
    grind
  · have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by grind
    have hp := sum_le (List.finRange m)
      (fun s => 3*codegree (List.finRange n) (indicator A) r s-rowDegree (List.finRange n) (indicator A) r)
      (fun s => 2*rowDegree (List.finRange n) (indicator A) r*
        f (codegree (List.finRange n) (indicator A) r s/rowDegree (List.finRange n) (indicator A) r)) (by
          intro s hs
          have h := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
            r s (GridModel.finRange_mem r) hs
          exact scaled_minorant _ _ h.1 h.2 hpos)
    rw [sum_sub, sum_mul_left, sum_const, sum_mul_left] at hp
    simp only [List.length_finRange] at hp
    have hsamp := sampling_with_error m n A pairs cover hc r hpos
    grind

#print axioms expected_with_error
#print axioms sampling_with_error
#print axioms scaled_minorant
#print axioms general_row_bound

end GeneralSampling


==> anc/lean/finite-lean-companion/clean-holes-complete/source/GeneralTranspose.lean <==
import GeneralDensity

namespace GeneralTranspose

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel GeneralDensity

universe u

theorem perm_from_nodup_membership {α : Type u} [BEq α] [LawfulBEq α]
    (xs ys : List α) (hx : xs.Nodup) (hy : ys.Nodup)
    (h : ∀ a, a ∈ xs ↔ a ∈ ys) : xs.Perm ys := by
  apply List.perm_iff_count.mpr
  intro a
  rw [hx.count, hy.count]
  simp only [h a]

theorem swapped_nodup {α β : Type u} (xs : List (α × β)) (h : xs.Nodup) :
    (xs.map Prod.swap).Nodup := by
  apply List.pairwise_map.mpr
  exact h.imp (fun hn he => hn (by
    have hh := congrArg Prod.swap he
    simpa only [Prod.swap_swap] using hh))

def transpose {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) (r : Fin m) : Bool := A r c

def transposePairs {m n : Nat}
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    List (Cell (Fin n) (Fin m) × Cell (Fin n) (Fin m)) :=
  pairs.map (fun ab => (ab.1.swap,ab.2.swap))

theorem cells_transpose_perm (m n : Nat) (A : Fin m → Fin n → Bool) :
    (cells (List.finRange n) (List.finRange m) (transpose A)).Perm
      ((cells (List.finRange m) (List.finRange n) A).map Prod.swap) := by
  apply perm_from_nodup_membership
  · exact occupied_cells_nodup n m (transpose A)
  · exact swapped_nodup _ (occupied_cells_nodup m n A)
  · intro p
    constructor
    · intro hp
      have ho := (occupied_cells_mem n m (transpose A) p).mp hp
      apply List.mem_map.mpr
      exact ⟨p.swap, (occupied_cells_mem m n A p.swap).mpr ho, Prod.swap_swap p⟩
    · intro hp
      obtain ⟨q, hq, he⟩ := List.mem_map.mp hp
      cases he
      exact (occupied_cells_mem n m (transpose A) q.swap).mpr
        ((occupied_cells_mem m n A q).mp hq)

theorem flatten_transpose {m n : Nat}
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    flattenPairs (transposePairs pairs)=(flattenPairs pairs).map Prod.swap := by
  induction pairs with
  | nil => rfl
  | cons p ps ih => simp [transposePairs, flattenPairs] at ih ⊢; exact ih

theorem transpose_cover (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs)) :
    (cells (List.finRange n) (List.finRange m) (transpose A)).Perm
      (flattenPairs (transposePairs pairs)) := by
  rw [flatten_transpose]
  exact (cells_transpose_perm m n A).trans (cover.map Prod.swap)

theorem c3_transpose {m n : Nat} (A : Fin m → Fin n → Bool)
    (a b : Cell (Fin m) (Fin n))
    (h : OriginalC3 (fun r c => A r c=true) a b) :
    OriginalC3 (fun c r => transpose A c r=true) a.swap b.swap := by
  intro x y hxa hxb hya hyb hf
  obtain ⟨hxy, hxa', hxb', hay, hby⟩ := hf
  exact h y x hya hyb hxa hxb ⟨hxy, hay, hby, hxa', hxb'⟩

theorem transposed_pairs_C3 (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    ∀ ab ∈ transposePairs pairs,
      OriginalC3 (fun c r => transpose A c r=true) ab.1 ab.2 := by
  intro ab hab
  obtain ⟨p, hp, he⟩ := List.mem_map.mp hab
  cases he
  exact c3_transpose A p.1 p.2 (hc p hp)

/-- Coarse all-type bound in the transposed orientation: E<=2mn/3+2m/3+7n. -/
theorem general_C3_density_transposed (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n+2*m+21*n := by
  have h := general_C3_density n m (transpose A) (transposePairs pairs)
    (transpose_cover m n A pairs cover) (transposed_pairs_C3 m n A pairs hc)
  have hl := (cells_transpose_perm m n A).length_eq
  rw [List.length_map] at hl
  rw [hl] at h
  simp only [Nat.mul_assoc] at h ⊢
  rw [Nat.mul_comm n m] at h
  exact h

#print axioms perm_from_nodup_membership
#print axioms swapped_nodup
#print axioms cells_transpose_perm
#print axioms flatten_transpose
#print axioms transpose_cover
#print axioms c3_transpose
#print axioms transposed_pairs_C3
#print axioms general_C3_density_transposed

end GeneralTranspose


==> anc/lean/finite-lean-companion/clean-holes-complete/source/GridModel.lean <==
import StableDensity

/-! Model checks: the final pairing-cover assumption is literal S coverage. -/

namespace GridModel

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry StableDensity

universe u v

theorem finRange_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n := by
  exact List.mem_ofFn.mpr ⟨i, rfl⟩

theorem finRange_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i=j at hv
  omega

theorem grid_mem {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (p : Cell Row Col) :
    p ∈ grid rows cols ↔ p.1 ∈ rows ∧ p.2 ∈ cols := by
  constructor
  · intro h
    obtain ⟨r, hr, hm⟩ := List.mem_flatMap.mp h
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hm
    cases he
    exact ⟨hr, hc⟩
  · rintro ⟨hr, hc⟩
    exact List.mem_flatMap.mpr ⟨p.1, hr,
      List.mem_map.mpr ⟨p.2, hc, Prod.eta p⟩⟩

theorem row_map_nodup {Row : Type u} {Col : Type v}
    (r : Row) (cols : List Col) (hc : cols.Nodup) :
    (cols.map (fun c => (r,c))).Nodup := by
  apply List.pairwise_map.mpr
  exact hc.imp (fun h he => h (congrArg Prod.snd he))

theorem grid_nodup {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (hr : rows.Nodup) (hc : cols.Nodup) :
    (grid rows cols).Nodup := by
  induction rows with
  | nil => exact List.Pairwise.nil
  | cons r rs ih =>
    obtain ⟨hn, ht⟩ := List.nodup_cons.mp hr
    change (cols.map (fun c => (r,c)) ++ grid rs cols).Nodup
    apply List.pairwise_append.mpr
    refine ⟨row_map_nodup r cols hc, ih ht, ?_⟩
    intro a ha b hb he
    obtain ⟨c, hc', hca⟩ := List.mem_map.mp ha
    have hb' := (grid_mem rs cols b).mp hb
    have hf : r=b.1 := by
      have h₁ := congrArg Prod.fst hca
      have h₂ := congrArg Prod.fst he
      exact h₁.trans h₂
    exact hn (hf ▸ hb'.1)

theorem occupied_cells_nodup (m n : Nat) (A : Fin m → Fin n → Bool) :
    (cells (List.finRange m) (List.finRange n) A).Nodup := by
  exact List.Pairwise.filter _
    (grid_nodup _ _ (finRange_nodup m) (finRange_nodup n))

theorem occupied_cells_mem (m n : Nat) (A : Fin m → Fin n → Bool)
    (p : Cell (Fin m) (Fin n)) :
    p ∈ cells (List.finRange m) (List.finRange n) A ↔ A p.1 p.2=true := by
  constructor
  · intro h
    exact (List.mem_filter.mp h).2
  · intro h
    apply List.mem_filter.mpr
    exact ⟨(grid_mem _ _ p).mpr ⟨finRange_mem p.1, finRange_mem p.2⟩, h⟩

theorem cover_has_no_reuse (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs)) :
    (flattenPairs pairs).Nodup := by
  exact cover.nodup (occupied_cells_nodup m n A)

theorem endpoints_in_flatten {α : Type u} (pairs : List (α × α)) (p : α × α)
    (hp : p ∈ pairs) : p.1 ∈ flattenPairs pairs ∧ p.2 ∈ flattenPairs pairs := by
  induction pairs with
  | nil => cases hp
  | cons q qs ih =>
    rcases List.mem_cons.mp hp with he | ht
    · cases he
      simp [flattenPairs]
    · have hh := ih ht
      exact ⟨List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.1),
        List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.2)⟩

theorem selected_endpoints_occupied (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    A p.1.1 p.1.2=true ∧ A p.2.1 p.2.2=true := by
  have hh := endpoints_in_flatten pairs p hp
  exact ⟨(occupied_cells_mem m n A p.1).mp (cover.mem_iff.mpr hh.1),
    (occupied_cells_mem m n A p.2).mp (cover.mem_iff.mpr hh.2)⟩

theorem stable_endpoints_are_ND (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs)
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    p.1.1≠p.2.1 ∧ p.1.2≠p.2.2 := by
  have ho := selected_endpoints_occupied m n A pairs cover p hp
  have hz := (hs p hp).2.1
  constructor
  · intro he
    apply hz
    simpa only [he] using ho.2
  · intro he
    apply hz
    simpa only [he] using ho.1

#print axioms finRange_mem
#print axioms finRange_nodup
#print axioms grid_mem
#print axioms grid_nodup
#print axioms occupied_cells_nodup
#print axioms occupied_cells_mem
#print axioms cover_has_no_reuse
#print axioms selected_endpoints_occupied
#print axioms stable_endpoints_are_ND

end GridModel


==> anc/lean/finite-lean-companion/clean-holes-complete/source/ListRatCounting.lean <==
import RationalSampling

namespace ListRatCounting

open FiniteRatSums RationalSampling PairedPivotCounting

universe u v

theorem sum_append {α : Type u} (xs ys : List α) (f : α → Rat) :
    sum (xs++ys) f=sum xs f+sum ys f := by
  induction xs with
  | nil => simp only [List.nil_append, sum]; grind
  | cons x xs ih => simp only [List.cons_append, sum]; rw [ih]; grind

theorem sum_map {α : Type u} {β : Type v} (xs : List α) (g : α → β) (f : β → Rat) :
    sum (xs.map g) f=sum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.map_cons, sum]; rw [ih]

theorem sum_flatMap {α : Type u} {β : Type v} (xs : List α) (g : α → List β)
    (f : β → Rat) : sum (xs.flatMap g) f=sum xs (fun x => sum (g x) f) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.flatMap_cons, sum]; rw [sum_append, ih]

theorem sum_filter {α : Type u} (xs : List α) (p : α → Bool) (f : α → Rat) :
    sum (xs.filter p) f=sum xs (fun x => ratBit (p x)*f x) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    cases hp : p x <;> simp [hp, sum, ratBit, ih] <;> grind

theorem count_as_sum {α : Type u} (xs : List α) (f : α → Bool) :
    sum xs (fun x => ratBit (f x))=(count f xs : Rat) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hb : ratBit (f x)=(bitNat (f x) : Rat) := by cases f x <;> rfl
    simp only [sum, count]
    rw [Rat.natCast_add, hb, ih]

theorem ratBit_range (b : Bool) : 0≤ratBit b ∧ ratBit b≤1 := by
  cases b <;> constructor <;> decide

theorem inv_nonneg_of_pos (d : Rat) (hd : 0<d) : 0≤d⁻¹ := by
  have hn : d≠0 := by grind
  have he := Rat.inv_mul_cancel d hn
  apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
  grind

#print axioms sum_append
#print axioms sum_map
#print axioms sum_flatMap
#print axioms sum_filter
#print axioms count_as_sum
#print axioms ratBit_range
#print axioms inv_nonneg_of_pos

end ListRatCounting


==> anc/lean/finite-lean-companion/clean-holes-complete/source/MajorityCounting.lean <==
import FiniteCounting

/-! Strict-majority counting for arbitrary pivot-list length. -/

namespace MajorityCounting

open PairedPivotCounting

universe u v

def ones : List Bool → Nat
  | [] => 0
  | b :: bs => bitNat b + ones bs

def majority (bs : List Bool) : Bool := decide (bs.length < 2*ones bs)

def DisjointBits : List Bool → List Bool → Prop
  | [], [] => True
  | x :: xs, y :: ys => ¬ (x = true ∧ y = true) ∧ DisjointBits xs ys
  | _, _ => False

theorem disjoint_ones_bound (xs ys : List Bool) (h : DisjointBits xs ys) :
    ones xs+ones ys ≤ xs.length := by
  induction xs generalizing ys with
  | nil =>
    cases ys with
    | nil => exact Nat.le_refl 0
    | cons y ys => exact False.elim h
  | cons x xs ih =>
    cases ys with
    | nil => exact False.elim h
    | cons y ys =>
      obtain ⟨hh, ht⟩ := h
      have h₁ := two_bits_le_one x y hh
      have h₂ := ih ys ht
      simp only [ones, List.length_cons]
      omega

theorem disjoint_majorities_impossible (xs ys : List Bool)
    (hlen : xs.length = ys.length) (h : DisjointBits xs ys) :
    ¬ (majority xs = true ∧ majority ys = true) := by
  rintro ⟨hx, hy⟩
  have h₁ : xs.length < 2*ones xs := of_decide_eq_true hx
  have h₂ : ys.length < 2*ones ys := of_decide_eq_true hy
  have h₃ := disjoint_ones_bound xs ys h
  omega

def bits {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a : C) : List Bool :=
  pivots.map (fun p => decide (R p a))

theorem bits_disjoint {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    DisjointBits (bits R pivots a) (bits R pivots b) := by
  induction pivots with
  | nil => trivial
  | cons p ps ih =>
    constructor
    · intro h
      exact hd p ⟨of_decide_eq_true h.1, of_decide_eq_true h.2⟩
    · exact ih

theorem majority_at_most_one {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (majority (bits R pivots a) = true ∧ majority (bits R pivots b) = true) := by
  apply disjoint_majorities_impossible
  · simp only [bits, List.length_map]
  · exact bits_disjoint R pivots a b hd

theorem majority_count_le_half {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)]
    (cells : List C) (pairs : List (C × C)) (cover : cells.Perm (flattenPairs pairs))
    (hd : ∀ ab ∈ pairs, ∀ p, ¬ (R p ab.1 ∧ R p ab.2))
    (pivots : List P) :
    2*count (fun a => majority (bits R pivots a)) cells ≤ cells.length := by
  let f := fun a => majority (bits R pivots a)
  have hp : ∀ ab ∈ pairs, ¬ (f ab.1 = true ∧ f ab.2 = true) := by
    intro ab hab
    exact majority_at_most_one R pivots ab.1 ab.2 (hd ab hab)
  have hc := paired_count_le f pairs hp
  have he := count_perm f cover
  have hl := cover.length_eq.trans (flatten_length pairs)
  change 2*count f cells ≤ cells.length
  omega

#print axioms disjoint_ones_bound
#print axioms disjoint_majorities_impossible
#print axioms bits_disjoint
#print axioms majority_at_most_one
#print axioms majority_count_le_half

end MajorityCounting


==> anc/lean/finite-lean-companion/clean-holes-complete/source/MatrixCounting.lean <==
import NatListSums

namespace EvenParity

def bit (b : Bool) : Nat := if b then 1 else 0

def C4Free {m n : Nat} (A : Fin m → Fin n → Bool) : Prop :=
  ∀ r s c d, r ≠ s → c ≠ d →
    ¬ (A r c = true ∧ A r d = true ∧ A s c = true ∧ A s d = true)

def degree {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Nat :=
  fsum n (fun c => bit (A r c))

def total {m n : Nat} (A : Fin m → Fin n → Bool) : Nat :=
  fsum m (degree A)

def common {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) : Nat :=
  fsum m (fun r => bit (A r c && A r d))

def leaveDegree {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum n (fun d => if d = c then 0 else if common A c d = 0 then 1 else 0)

def rowCover {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) (c : Fin n) : Nat :=
  if A r c then degree A r - 1 else 0

def columnCover {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum m (fun r => rowCover A r c)

theorem occupied_degree_pos {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) (h : A r c = true) : 0 < degree A r := by
  have hh := fsum_member_le n (fun d => bit (A r d)) c
  simpa [degree, bit, h] using hh

theorem common_le_one {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c d : Fin n) (hne : c ≠ d) : common A c d ≤ 1 := by
  classical
  by_cases hex : ∃ r, A r c = true ∧ A r d = true
  · obtain ⟨r, hrc, hrd⟩ := hex
    have hh : ∀ s, bit (A s c && A s d) ≤ if s = r then 1 else 0 := by
      intro s
      by_cases he : s = r
      · subst s; simp [bit, hrc, hrd]
      · have hn : ¬ (A s c = true ∧ A s d = true) := by
          intro hs
          exact hc4 s r c d he hne ⟨hs.1, hs.2, hrc, hrd⟩
        cases hsc : A s c <;> cases hsd : A s d <;> simp_all [bit]
    have hb := fsum_le m _ _ hh
    simpa only [common, fsum_single] using hb
  · have hh : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hn : ¬ (A r c = true ∧ A r d = true) := fun hr => hex ⟨r, hr⟩
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hh, fsum_const]
    omega

theorem offdiagonal_count (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else 1) = n - 1 := by
  have hh : fsum n (fun d => (if d = c then 0 else 1) + (if d = c then 1 else 0)) = n := by
    rw [fsum_congr n _ (fun _ => 1)]
    · simpa using fsum_const n 1
    · intro d; split <;> simp_all
  rw [fsum_add, fsum_single] at hh
  omega

theorem row_offdiagonal {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else bit (A r c && A r d)) = rowCover A r c := by
  cases hac : A r c with
  | false =>
    simp only [hac, Bool.false_and, bit, Bool.false_eq_true, ↓reduceIte, rowCover]
    have hz : ∀ d : Fin n, (if d = c then 0 else 0) = 0 := by intro d; split <;> rfl
    rw [fsum_congr n _ (fun _ => 0) hz, fsum_const]
    simp
  | true =>
    have he : ∀ d : Fin n,
        (if d = c then 0 else bit (A r c && A r d)) +
          (if d = c then 1 else 0) = bit (A r d) := by
      intro d
      by_cases hd : d = c
      · subst d; simp [hac, bit]
      · simp [hd, hac]
    have hs := fsum_congr n _ _ he
    rw [fsum_add, fsum_single] at hs
    change _ + 1 = degree A r at hs
    simp only [hac] at hs
    simp only [rowCover, hac, ↓reduceIte]
    omega

theorem cover_double_count_column {m n : Nat} (A : Fin m → Fin n → Bool)
    (c : Fin n) :
    fsum n (fun d => if d = c then 0 else common A c d) = columnCover A c := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else common A c d) =
        fsum m (fun r => if d = c then 0 else bit (A r c && A r d)) := by
    intro d
    by_cases hd : d = c
    · simp only [hd, ↓reduceIte, fsum_const, Nat.mul_zero]
    · simp only [hd, ↓reduceIte, common]
  rw [fsum_congr n _ _ hp, fsum_swap]
  exact fsum_congr m _ _ (fun r => row_offdiagonal A r c)

theorem leave_cover_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c : Fin n) :
    leaveDegree A c + columnCover A c = n - 1 := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) +
        (if d = c then 0 else common A c d) = (if d = c then 0 else 1) := by
    intro d
    by_cases hd : d = c
    · simp [hd]
    · have ht := common_le_one A hc4 c d (Ne.symm hd)
      simp only [hd, ↓reduceIte]
      split <;> omega
  have hs := fsum_congr n _ _ hp
  rw [fsum_add, cover_double_count_column, offdiagonal_count] at hs
  exact hs

theorem row_cover_total {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    fsum n (rowCover A r) = degree A r * (degree A r - 1) := by
  have hp : ∀ c : Fin n, rowCover A r c = bit (A r c) * (degree A r - 1) := by
    intro c; cases h : A r c <;> simp [rowCover, bit, h]
  rw [fsum_congr n _ _ hp, fsum_mul]
  rfl

theorem cover_double_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    fsum n (columnCover A) = fsum m (fun r => degree A r * (degree A r - 1)) := by
  unfold columnCover
  rw [fsum_swap]
  exact fsum_congr m _ _ (row_cover_total A)

theorem leave_double_count {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) :
    fsum n (leaveDegree A) + fsum m (fun r => degree A r * (degree A r - 1)) = n * (n - 1) := by
  have hs := fsum_congr n _ _ (leave_cover_identity A hc4)
  rw [fsum_add, cover_double_count, fsum_const] at hs
  exact hs

theorem nsum_bit_filter {α : Type} (xs : List α) (f : α → Bool) :
    nsum xs (fun x => bit (f x)) = (xs.filter f).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [ih]
    cases hx : f x <;> simp [bit, hx, Nat.add_comm]

theorem flatMap_length_nsum {α β : Type} (xs : List α) (f : α → List β) :
    (xs.flatMap f).length = nsum xs (fun x => (f x).length) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum, ih]

def occupiedCells {m n : Nat} (A : Fin m → Fin n → Bool) : List (Fin m × Fin n) :=
  (List.finRange m).flatMap (fun r =>
    ((List.finRange n).filter (A r)).map (fun c => (r,c)))

theorem degree_is_actual_row_count {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    degree A r = ((List.finRange n).filter (A r)).length := nsum_bit_filter _ _

theorem total_is_actual_cell_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    total A = (occupiedCells A).length := by
  unfold occupiedCells
  rw [flatMap_length_nsum]
  apply nsum_congr
  intro r _
  simpa only [List.length_map] using degree_is_actual_row_count A r

theorem occupiedCells_mem {m n : Nat} (A : Fin m → Fin n → Bool) (p : Fin m × Fin n) :
    p ∈ occupiedCells A ↔ A p.1 p.2 = true := by
  constructor
  · intro hp
    obtain ⟨r, _, hr⟩ := List.mem_flatMap.mp hp
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hr
    cases he
    exact (List.mem_filter.mp hc).2
  · intro hp
    exact List.mem_flatMap.mpr ⟨p.1, fin_mem p.1,
      List.mem_map.mpr ⟨p.2, List.mem_filter.mpr ⟨fin_mem p.2, hp⟩, Prod.eta p⟩⟩

theorem common_zero_iff {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    common A c d = 0 ↔ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  constructor
  · intro hz r hr
    have hh := fsum_member_le m (fun s => bit (A s c && A s d)) r
    change _ ≤ common A c d at hh
    simp [hr.1, hr.2, bit, hz] at hh
  · intro h
    have hp : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hr := h r
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hp, fsum_const]
    simp

def leaveNeighbors {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : List (Fin n) :=
  (List.finRange n).filter (fun d => decide (d ≠ c ∧ common A c d = 0))

theorem leaveNeighbors_mem {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    d ∈ leaveNeighbors A c ↔ d ≠ c ∧ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  simp [leaveNeighbors, List.mem_filter, fin_mem, common_zero_iff]

theorem leaveDegree_is_actual_leave_count {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) :
    leaveDegree A c = (leaveNeighbors A c).length := by
  unfold leaveDegree leaveNeighbors
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) =
        bit (decide (d ≠ c ∧ common A c d = 0)) := by
    intro d
    by_cases hd : d = c <;> by_cases hz : common A c d = 0 <;> simp [hd, hz, bit]
  rw [fsum_congr n _ _ hp]
  exact nsum_bit_filter _ _

#print axioms common_le_one
#print axioms leave_cover_identity
#print axioms leave_double_count
#print axioms degree_is_actual_row_count
#print axioms total_is_actual_cell_count
#print axioms occupiedCells_mem
#print axioms common_zero_iff
#print axioms leaveNeighbors_mem
#print axioms leaveDegree_is_actual_leave_count

end EvenParity


==> anc/lean/finite-lean-companion/clean-holes-complete/source/MatrixMoments.lean <==
import FiniteRatSums
import RationalMinorant

/-! Conditional analytic component. Its explicit sampling hypothesis is
discharged in StableDensity. This component alone is not a C3 theorem. -/

namespace PairedMatrixMoments

open FiniteRatSums PairedPivotAlgebra

universe u v
variable {Row : Type u} {Col : Type v}

def rowDegree (cols : List Col) (A : Row → Col → Rat) (r : Row) : Rat :=
  sum cols (A r)

def colDegree (rows : List Row) (A : Row → Col → Rat) (c : Col) : Rat :=
  sum rows (fun r => A r c)

def codegree (cols : List Col) (A : Row → Col → Rat) (r s : Row) : Rat :=
  sum cols (fun c => A r c * A s c)

def total (rows : List Row) (cols : List Col) (A : Row → Col → Rat) : Rat :=
  sum rows (rowDegree cols A)

theorem total_columns (rows : List Row) (cols : List Col) (A : Row → Col → Rat) :
    total rows cols A = sum cols (colDegree rows A) := by
  exact sum_swap rows cols A

theorem codegree_double_count (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat) :
    sum rows (fun r => sum rows (codegree cols A r)) =
      sum cols (fun c => (colDegree rows A c)^2) := by
  change (sum rows (fun r => sum rows (fun s =>
    sum cols (fun c => A r c*A s c)))) = _
  rw [sum_congr rows _ _ (fun r _ =>
    sum_swap rows cols (fun s c => A r c*A s c))]
  rw [sum_swap rows cols]
  apply sum_congr cols
  intro c hc
  rw [sum_congr rows _ _ (fun r _ =>
    sum_mul_left rows (A r c) (fun s => A s c))]
  rw [sum_mul_right]
  unfold colDegree
  grind

theorem row_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c)
    (r : Row) (hr : r ∈ rows) : 0 ≤ rowDegree cols A r := by
  exact sum_nonneg cols (A r) (hA r hr)

theorem total_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c) : 0 ≤ total rows cols A := by
  exact sum_nonneg rows (rowDegree cols A) (row_nonneg rows cols A hA)

theorem codegree_range (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r s : Row) (hr : r ∈ rows) (hs : s ∈ rows) :
    0 ≤ codegree cols A r s ∧ codegree cols A r s ≤ rowDegree cols A r := by
  constructor
  · exact sum_nonneg cols _ (fun c hc =>
      Rat.mul_nonneg (hA r hr c hc).1 (hA s hs c hc).1)
  · apply sum_le cols
    intro c hc
    have h := Rat.mul_le_mul_of_nonneg_left (hA s hs c hc).2 (hA r hr c hc).1
    grind

theorem ratio_range (a d : Rat) (ha : 0 ≤ a) (had : a ≤ d) (hd : 0 < d) :
    0 ≤ a/d ∧ a/d ≤ 1 := by
  have hn : d ≠ 0 := by grind
  have he := Rat.div_mul_cancel (a := a) hn
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind

theorem row_bound_from_sampling (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r : Row) (hr : r ∈ rows) (hd : 0 < rowDegree cols A r)
    (sampling : 2*rowDegree cols A r *
      sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
        ≤ total rows cols A) :
    3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
      ≤ total rows cols A := by
  have hp : ∀ s ∈ rows,
      3*codegree cols A r s-rowDegree cols A r ≤
        2*rowDegree cols A r*f (codegree cols A r s/rowDegree cols A r) := by
    intro s hs
    have ht := codegree_range rows cols A hA r s hr hs
    have hq := ratio_range _ _ ht.1 ht.2 hd
    have hf := finite_majority_minorant_twice _ hq.1 hq.2
    have hm := Rat.mul_le_mul_of_nonneg_left hf (Rat.le_of_lt hd)
    have hn : rowDegree cols A r ≠ 0 := by grind
    have he := Rat.div_mul_cancel (a := codegree cols A r s) hn
    grind
  have hh := sum_le rows _ _ hp
  rw [sum_sub, sum_mul_left, sum_const, sum_mul_left] at hh
  grind

/-- The sampling premise is explicit here and proved from C3 in StableDensity. -/
theorem conditional_density_from_sampling
    (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (sampling : ∀ r ∈ rows, 0 < rowDegree cols A r →
      2*rowDegree cols A r *
        sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
          ≤ total rows cols A) :
    3*total rows cols A ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  have hE := total_nonneg rows cols A (fun r hr c hc => (hA r hr c hc).1)
  have hr : ∀ r ∈ rows,
      3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
        ≤ total rows cols A := by
    intro r hmem
    have hd := row_nonneg rows cols A (fun s hs c hc => (hA s hs c hc).1) r hmem
    by_cases hz : rowDegree cols A r = 0
    · have ht : ∀ s ∈ rows, codegree cols A r s = 0 := by
        intro s hs
        have hh := codegree_range rows cols A hA r s hmem hs
        grind
      rw [sum_congr rows _ (fun _ => 0) ht, sum_const, hz]
      grind
    · have hpos : 0 < rowDegree cols A r := by grind
      exact row_bound_from_sampling rows cols A hA r hmem hpos (sampling r hmem hpos)
  have hsum := sum_le rows _ _ hr
  rw [sum_sub, sum_mul_left, sum_mul_left, sum_const] at hsum
  rw [codegree_double_count] at hsum
  change 3*sum cols (fun c => (colDegree rows A c)^2) -
    (rows.length : Rat)*total rows cols A ≤
      (rows.length : Rat)*total rows cols A at hsum
  have hmoment : 3*sum cols (fun c => (colDegree rows A c)^2) ≤
      2*(rows.length : Rat)*total rows cols A := by grind
  have hc := finite_cauchy cols (colDegree rows A)
  rw [← total_columns rows cols A] at hc
  have hcm := Rat.mul_le_mul_of_nonneg_left hc (by decide : (0 : Rat) ≤ 3)
  have hmm := Rat.mul_le_mul_of_nonneg_left hmoment
    (Rat.natCast_nonneg (a := cols.length))
  have hprod : (3*total rows cols A)*total rows cols A ≤
      (2*(rows.length : Rat)*(cols.length : Rat))*total rows cols A := by grind
  by_cases hz : total rows cols A = 0
  · rw [hz]
    have hn := Rat.mul_nonneg (Rat.natCast_nonneg (a := rows.length))
      (Rat.natCast_nonneg (a := cols.length))
    grind
  · have hpos : 0 < total rows cols A := by grind
    exact Rat.le_of_mul_le_mul_right hprod hpos

#print axioms total_columns
#print axioms codegree_double_count
#print axioms row_nonneg
#print axioms total_nonneg
#print axioms codegree_range
#print axioms ratio_range
#print axioms row_bound_from_sampling
#print axioms conditional_density_from_sampling

end PairedMatrixMoments


==> anc/lean/finite-lean-companion/clean-holes-complete/source/MinimumAlgebra.lean <==
import Std

/-! Exact scalar inequalities used by the minimum-endpoint argument. -/

namespace MinimumEndpoint

def absRat (x : Rat) : Rat := if 0 ≤ x then x else -x

theorem min_le_first (x y : Rat) : min x y ≤ x := by
  change (if x ≤ y then x else y) ≤ x
  split <;> grind

theorem min_le_second (x y : Rat) : min x y ≤ y := by
  change (if x ≤ y then x else y) ≤ y
  split <;> grind

theorem min_abs_identity (x y : Rat) :
    2*min x y = x+y-absRat (x-y) := by
  change 2*(if x ≤ y then x else y) = x+y-(if 0 ≤ x-y then x-y else -(x-y))
  split <;> split <;> grind

theorem abs_square (x : Rat) : (absRat x)^2=x^2 := by
  unfold absRat
  split <;> grind

theorem quadratic_majorant (x : Rat) :
    6*absRat x ≤ 9*x^2+1 := by
  have h : (0:Rat) ≤ (3*absRat x-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he := abs_square x
  grind

theorem minimum_quadratic (x y : Rat) :
    6*(x+y)-9*(x-y)^2-1 ≤ 12*min x y := by
  have hm := min_abs_identity x y
  have hq := quadratic_majorant (x-y)
  grind

theorem pair_minimum_bound (x y z w ε : Rat)
    (light : x+z ≤ 1+ε ∨ y+w ≤ 1+ε) :
    min x y+min z w ≤ 1+ε := by
  have h₁ := min_le_first x y
  have h₂ := min_le_second x y
  have h₃ := min_le_first z w
  have h₄ := min_le_second z w
  rcases light with h | h <;> grind

theorem combine_minimum_bounds (μ S I ε η : Rat)
    (lower : 18*μ^2-3*S-μ≤12*I)
    (upper : 2*I≤(1+ε)*μ)
    (moment : S≤(4/3 : Rat)*μ+η) :
    18*μ^2≤(11+6*ε)*μ+3*η := by
  have hu := Rat.mul_le_mul_of_nonneg_left upper (by decide : (0:Rat)≤6)
  have hm := Rat.mul_le_mul_of_nonneg_left moment (by decide : (0:Rat)≤3)
  have heu : 6*((1+ε)*μ)=6*μ+6*ε*μ := by grind
  have hem : 3*((4/3 : Rat)*μ+η)=4*μ+3*η := by grind
  have heg : (11+6*ε)*μ+3*η=11*μ+6*ε*μ+3*η := by grind
  rw [heu] at hu
  rw [hem] at hm
  rw [heg]
  grind

#print axioms combine_minimum_bounds
#print axioms min_abs_identity
#print axioms abs_square
#print axioms quadratic_majorant
#print axioms minimum_quadratic
#print axioms pair_minimum_bound
end MinimumEndpoint


==> anc/lean/finite-lean-companion/clean-holes-complete/source/MinimumMatrix.lean <==
import BooleanMatrixGeometry
import MinimumAlgebra

/-! Finite Boolean-matrix normalizations and the occupied/ambient identities. -/

namespace MinimumEndpoint

open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments BooleanMatrixGeometry

universe u v

def rowMean {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  rowDegree (List.finRange n) (indicator A) r * (n : Rat)⁻¹

def colMean {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Rat :=
  colDegree (List.finRange m) (indicator A) c * (m : Rat)⁻¹

def density {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  total (List.finRange m) (List.finRange n) (indicator A) * (m : Rat)⁻¹ * (n : Rat)⁻¹

def secondMoment {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => (rowMean A r)^2) * (m : Rat)⁻¹ +
  sum (List.finRange n) (fun c => (colMean A c)^2) * (n : Rat)⁻¹

def ambientMean (m n : Nat) (f : Cell (Fin m) (Fin n) → Rat) : Rat :=
  sum (grid (List.finRange m) (List.finRange n)) f * (m : Rat)⁻¹ * (n : Rat)⁻¹

def occupiedMean {m n : Nat} (A : Fin m → Fin n → Bool)
    (f : Cell (Fin m) (Fin n) → Rat) : Rat :=
  sum (cells (List.finRange m) (List.finRange n) A) f * (m : Rat)⁻¹ * (n : Rat)⁻¹

def minimumMass {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  occupiedMean A (fun p => min (rowMean A p.1) (colMean A p.2))

theorem density_card {m n : Nat} (A : Fin m → Fin n → Bool) :
    density A = ((cells (List.finRange m) (List.finRange n) A).length : Rat) /
      ((m : Rat)*(n : Rat)) := by
  rw [cells_card, Rat.div_def, Rat.inv_mul_rev]
  unfold density
  grind

theorem occupied_as_ambient {m n : Nat} (A : Fin m → Fin n → Bool)
    (f : Cell (Fin m) (Fin n) → Rat) :
    sum (cells (List.finRange m) (List.finRange n) A) f =
      sum (grid (List.finRange m) (List.finRange n))
        (fun p => indicator A p.1 p.2*f p) := by
  rw [cells_sum, grid_sum]

theorem indicator_sum {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (grid (List.finRange m) (List.finRange n)) (fun p => indicator A p.1 p.2) =
      total (List.finRange m) (List.finRange n) (indicator A) := by
  rw [grid_sum]
  rfl

theorem mean_row_sum {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange m) (rowMean A) =
      total (List.finRange m) (List.finRange n) (indicator A)*(n : Rat)⁻¹ := by
  unfold rowMean
  rw [sum_mul_right]
  rfl

theorem mean_col_sum {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange n) (colMean A) =
      total (List.finRange m) (List.finRange n) (indicator A)*(m : Rat)⁻¹ := by
  unfold colMean
  rw [sum_mul_right, ← total_columns]

theorem uniform_row_mean {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange m) (rowMean A)*(m : Rat)⁻¹ = density A := by
  rw [mean_row_sum]
  unfold density
  grind

theorem uniform_col_mean {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange n) (colMean A)*(n : Rat)⁻¹ = density A := by
  rw [mean_col_sum]
  rfl

theorem occupied_row_sum {m n : Nat} (A : Fin m → Fin n → Bool) (hn : 0<n) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p => rowMean A p.1) =
      (n : Rat)*sum (List.finRange m) (fun r => (rowMean A r)^2) := by
  have hnq : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  rw [cells_sum, ← sum_mul_left]
  apply sum_congr
  intro r hr
  change sum (List.finRange n) (fun c => indicator A r c*rowMean A r) = _
  rw [sum_mul_right]
  change rowDegree (List.finRange n) (indicator A) r * rowMean A r =
    (n : Rat)*(rowMean A r)^2
  unfold rowMean
  grind

theorem occupied_col_sum {m n : Nat} (A : Fin m → Fin n → Bool) (hm : 0<m) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p => colMean A p.2) =
      (m : Rat)*sum (List.finRange n) (fun c => (colMean A c)^2) := by
  have hmq : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  rw [cells_sum, sum_swap, ← sum_mul_left]
  apply sum_congr
  intro c hc
  change sum (List.finRange m) (fun r => indicator A r c*colMean A c) = _
  rw [sum_mul_right]
  change colDegree (List.finRange m) (indicator A) c * colMean A c =
    (m : Rat)*(colMean A c)^2
  unfold colMean
  grind

theorem occupied_linear_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n) :
    occupiedMean A (fun p => rowMean A p.1+colMean A p.2) = secondMoment A := by
  have hmq : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnq : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  unfold occupiedMean
  rw [sum_add, occupied_row_sum A hn, occupied_col_sum A hm]
  unfold secondMoment
  grind

theorem rectangular_square_identity {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (u : Row → Rat) (v : Col → Rat) :
    sum rows (fun r => sum cols (fun c => (u r-v c)^2)) =
      (cols.length : Rat)*sum rows (fun r => (u r)^2)+
      (rows.length : Rat)*sum cols (fun c => (v c)^2)-2*sum rows u*sum cols v := by
  have h : ∀ r ∈ rows, sum cols (fun c => (u r-v c)^2) =
      sum cols (fun c => (v c)^2)-2*u r*sum cols v+(cols.length : Rat)*(u r)^2 := by
    intro r hr
    rw [sum_congr cols _ (fun c => (v c-u r)^2) (by intro c hc; grind)]
    exact sum_square_shift cols v (u r)
  rw [sum_congr rows _ _ h, sum_add, sum_sub, sum_const,
    sum_mul_right, sum_mul_left, sum_mul_left]
  grind

theorem ambient_square_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n) :
    ambientMean m n (fun p => (rowMean A p.1-colMean A p.2)^2) =
      secondMoment A-2*(density A)^2 := by
  have hmq : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnq : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  unfold ambientMean
  rw [grid_sum, rectangular_square_identity]
  simp only [List.length_finRange]
  rw [mean_row_sum, mean_col_sum]
  unfold secondMoment density
  grind

#print axioms density_card
#print axioms uniform_row_mean
#print axioms uniform_col_mean
#print axioms occupied_linear_identity
#print axioms rectangular_square_identity
#print axioms ambient_square_identity
end MinimumEndpoint


==> anc/lean/finite-lean-companion/clean-holes-complete/source/NatListSums.lean <==
import Std

namespace EvenParity

def nsum {α : Type} : List α → (α → Nat) → Nat
  | [], _ => 0
  | x :: xs, f => f x + nsum xs f

theorem nsum_congr {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x = g x) : nsum xs f = nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [h x (by simp), ih (fun y hy => h y (by simp [hy]))]

theorem nsum_add {α : Type} (xs : List α) (f g : α → Nat) :
    nsum xs (fun x => f x + g x) = nsum xs f + nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [nsum, ih]; omega

theorem nsum_const {α : Type} (xs : List α) (k : Nat) :
    nsum xs (fun _ => k) = xs.length * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul, Nat.add_comm]

theorem nsum_zero {α : Type} (xs : List α) : nsum xs (fun _ => 0) = 0 := by
  simpa using nsum_const xs 0

theorem nsum_mul {α : Type} (xs : List α) (f : α → Nat) (k : Nat) :
    nsum xs (fun x => f x * k) = nsum xs f * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul]

theorem nsum_le {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x ≤ g x) : nsum xs f ≤ nsum xs g := by
  induction xs with
  | nil => exact Nat.le_refl 0
  | cons x xs ih =>
    exact Nat.add_le_add (h x (by simp)) (ih (fun y hy => h y (by simp [hy])))

theorem nsum_swap {α β : Type} (xs : List α) (ys : List β) (f : α → β → Nat) :
    nsum xs (fun x => nsum ys (f x)) = nsum ys (fun y => nsum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [nsum, nsum_zero]
  | cons x xs ih =>
    simp only [nsum]
    rw [nsum_add, ih]

theorem nsum_single {α : Type} [DecidableEq α] (xs : List α)
    (hn : xs.Nodup) (a : α) (ha : a ∈ xs) :
    nsum xs (fun x => if x = a then 1 else 0) = 1 := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    obtain ⟨hx, ht⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | hm
    · subst a
      have hz : nsum xs (fun y => if y = x then 1 else 0) = 0 := by
        rw [nsum_congr xs _ (fun _ => 0)]
        · exact nsum_zero xs
        · intro y hy
          have : y ≠ x := by intro he; exact hx (he ▸ hy)
          simp [this]
      simp [nsum, hz]
    · have he : x ≠ a := by intro he; exact hx (he ▸ hm)
      simp [nsum, he, ih ht hm]

theorem nsum_member_le {α : Type} (xs : List α) (f : α → Nat)
    (a : α) (ha : a ∈ xs) : f a ≤ nsum xs f := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    rcases List.mem_cons.mp ha with he | hm
    · subst a; simp only [nsum]; omega
    · have hh := ih hm; simp only [nsum]; omega

theorem nsum_even {α : Type} (xs : List α) (f : α → Nat)
    (h : ∀ x ∈ xs, f x % 2 = 0) : nsum xs f % 2 = 0 := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (by simp [hy]))
    change (f x + nsum xs f) % 2 = 0
    omega

theorem fin_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n :=
  List.mem_ofFn.mpr ⟨i, rfl⟩

theorem fin_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i = j at hv
  omega

def fsum (n : Nat) (f : Fin n → Nat) : Nat := nsum (List.finRange n) f

theorem fsum_congr (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x = g x) :
    fsum n f = fsum n g := nsum_congr _ _ _ (fun x _ => h x)

theorem fsum_add (n : Nat) (f g : Fin n → Nat) :
    fsum n (fun x => f x + g x) = fsum n f + fsum n g := nsum_add _ _ _

theorem fsum_const (n k : Nat) : fsum n (fun _ => k) = n * k := by
  simp [fsum, nsum_const]

theorem fsum_mul (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => f x * k) = fsum n f * k := nsum_mul _ _ _

theorem fsum_mul_left (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => k * f x) = k * fsum n f := by
  rw [fsum_congr n _ (fun x => f x * k) (fun x => Nat.mul_comm _ _), fsum_mul]
  exact Nat.mul_comm _ _

theorem fsum_swap (m n : Nat) (f : Fin m → Fin n → Nat) :
    fsum m (fun r => fsum n (f r)) = fsum n (fun c => fsum m (fun r => f r c)) :=
  nsum_swap _ _ _

theorem fsum_single (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 1 else 0) = 1 :=
  nsum_single _ (fin_nodup n) c (fin_mem c)

theorem fsum_member_le (n : Nat) (f : Fin n → Nat) (c : Fin n) :
    f c ≤ fsum n f := nsum_member_le _ _ _ (fin_mem c)

theorem fsum_le (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x ≤ g x) :
    fsum n f ≤ fsum n g := nsum_le _ _ _ (fun x _ => h x)

theorem fsum_even (n : Nat) (f : Fin n → Nat) (h : ∀ x, f x % 2 = 0) :
    fsum n f % 2 = 0 := nsum_even _ _ (fun x _ => h x)

end EvenParity


==> anc/lean/finite-lean-companion/clean-holes-complete/source/OriginalCounts.lean <==
import OriginalModel

namespace OriginalAugmented

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry

theorem grid_length {Row Col : Type} (rows : List Row) (cols : List Col) :
    (grid rows cols).length=rows.length*cols.length := by
  induction rows with
  | nil => simp [grid]
  | cons r rs ih =>
    change (cols.map (fun c => (r,c)) ++ grid rs cols).length=(rs.length+1)*cols.length
    rw [List.length_append,List.length_map,ih,Nat.add_mul]
    omega

theorem fixedCount_le_grid {m n : Nat} (B : Matrix m n) : fixedCount B≤m*n := by
  unfold fixedCount cells
  have h := List.length_filter_le (fun p => B p.1 p.2)
    (grid (List.finRange m) (List.finRange n))
  simpa only [grid_length,List.length_finRange] using h

theorem filter_disjoint_or_length {α : Type} (xs : List α) (p q : α → Bool)
    (h : ∀ x, p x=true → q x=false) :
    (xs.filter (fun x => p x || q x)).length=(xs.filter p).length+(xs.filter q).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hh := h x
    cases hp : p x <;> cases hq : q x <;> simp_all <;> omega

theorem full_count_add {m n : Nat} (B A : Matrix m n)
    (h : ∀ r c, B r c=true → A r c=false) :
    fixedCount (full B A)=fixedCount B+fixedCount A := by
  exact filter_disjoint_or_length (grid (List.finRange m) (List.finRange n))
    (fun p => B p.1 p.2) (fun p => A p.1 p.2) (fun p => h p.1 p.2)

theorem selected_count_eq_twice_pairs {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : fixedCount A=2*ps.length := by
  exact h.cover.length_eq.trans (flatten_length ps)

theorem fixed_plus_twice_pairs_eq_full {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) :
    fixedCount B+2*ps.length=fixedCount (full B A) := by
  rw [full_count_add B A h.disjoint,selected_count_eq_twice_pairs B A ps h]

theorem fixed_plus_twice_pairs_le_grid {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : fixedCount B+2*ps.length≤m*n := by
  rw [fixed_plus_twice_pairs_eq_full B A ps h]
  exact fixedCount_le_grid (full B A)

theorem objective_le_grid {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : objective B ps≤m*n := by
  have hh := fixed_plus_twice_pairs_le_grid B A ps h
  unfold objective
  omega

theorem cells_empty (m n : Nat) :
    cells (List.finRange m) (List.finRange n) (empty m n)=[] := by
  simp [cells,empty]

theorem fixedCount_empty (m n : Nat) : fixedCount (empty m n)=0 := by
  simp [fixedCount,cells_empty]

theorem objective_empty_selection {m n : Nat} (B : Matrix m n) :
    objective B []=fixedCount B := by simp [objective]

theorem admissible_empty_selection {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : Admissible B (empty m n) [] := by
  refine ⟨hc4,?_,?_,?_,?_⟩
  · intro r c _; rfl
  · rw [cells_empty]; exact List.Perm.nil
  · intro p hp; simp at hp
  · intro p hp; simp at hp

#print axioms fixedCount_le_grid
#print axioms full_count_add
#print axioms selected_count_eq_twice_pairs
#print axioms fixed_plus_twice_pairs_eq_full
#print axioms fixed_plus_twice_pairs_le_grid
#print axioms objective_le_grid
#print axioms fixedCount_empty
#print axioms admissible_empty_selection
end OriginalAugmented


==> anc/lean/finite-lean-companion/clean-holes-complete/source/OriginalModel.lean <==
import GridModel
import MatrixCounting

/-! The original model, with a separate fixed base and selected-only matrix. -/
namespace OriginalAugmented

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry

abbrev Matrix (m n : Nat) := Fin m → Fin n → Bool
abbrev Pair (m n : Nat) := Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)

def full {m n : Nat} (B A : Matrix m n) : Matrix m n :=
  fun r c => B r c || A r c

def empty (m n : Nat) : Matrix m n := fun _ _ => false

def OriginalC2 {m n : Nat} (O : Matrix m n) (p : Pair m n) : Prop :=
  p.1.1 ≠ p.2.1 → p.1.2 ≠ p.2.2 →
    ¬ (O p.1.1 p.2.2 = true ∧ O p.2.1 p.1.2 = true)

structure Admissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop where
  base_C4 : EvenParity.C4Free B
  disjoint : ∀ r c, B r c = true → A r c = false
  cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps)
  c2 : ∀ p ∈ ps, OriginalC2 (full B A) p
  c3 : ∀ p ∈ ps, OriginalC3 (fun r c => full B A r c = true) p.1 p.2

def fixedCount {m n : Nat} (B : Matrix m n) : Nat :=
  (cells (List.finRange m) (List.finRange n) B).length

def objective {m n : Nat} (B : Matrix m n) (ps : List (Pair m n)) : Nat :=
  fixedCount B + ps.length

def MaximumBase {m n : Nat} (B : Matrix m n) : Prop :=
  EvenParity.C4Free B ∧ ∀ B' : Matrix m n, EvenParity.C4Free B' →
    fixedCount B' ≤ fixedCount B

def LimitedAdmissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop :=
  Admissible B A ps ∧ MaximumBase B

theorem full_iff {m n : Nat} (B A : Matrix m n) (r : Fin m) (c : Fin n) :
    full B A r c = true ↔ B r c = true ∨ A r c = true := by
  simp [full]

theorem selected_preserved {m n : Nat} (B A : Matrix m n)
    (r : Fin m) (c : Fin n) (h : A r c = true) : full B A r c = true := by
  exact (full_iff B A r c).mpr (Or.inr h)

theorem base_preserved {m n : Nat} (B A : Matrix m n)
    (r : Fin m) (c : Fin n) (h : B r c = true) : full B A r c = true := by
  exact (full_iff B A r c).mpr (Or.inl h)

theorem empty_C4 (m n : Nat) : EvenParity.C4Free (empty m n) := by
  intro r s c d _ _ h
  simp [empty] at h

theorem full_empty {m n : Nat} (A : Matrix m n) : full (empty m n) A = A := by
  funext r c
  simp [full, empty]

theorem c3_antitone {Row Col : Type} (P Q : Row → Col → Prop)
    (hPQ : ∀ r c, P r c → Q r c) (a b : Cell Row Col)
    (hQ : OriginalC3 Q a b) : OriginalC3 P a b := by
  intro x y hxa hxb hya hyb h
  exact hQ x y hxa hxb hya hyb
    ⟨hPQ x y h.1, hPQ x a.2 h.2.1, hPQ x b.2 h.2.2.1,
      hPQ a.1 y h.2.2.2.1, hPQ b.1 y h.2.2.2.2⟩

theorem selected_C3 {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
    OriginalC3 (fun r c => A r c = true) p.1 p.2 := by
  apply c3_antitone _ _ (fun r c => selected_preserved B A r c) p.1 p.2
  exact h.c3 p hp

theorem selected_S {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : (flattenPairs ps).Nodup := by
  exact GridModel.cover_has_no_reuse m n A ps h.cover

theorem selected_endpoints {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
    A p.1.1 p.1.2 = true ∧ A p.2.1 p.2.2 = true := by
  exact GridModel.selected_endpoints_occupied m n A ps h.cover p hp

#print axioms full_iff
#print axioms empty_C4
#print axioms full_empty
#print axioms c3_antitone
#print axioms selected_C3
#print axioms selected_S
#print axioms selected_endpoints

end OriginalAugmented


==> anc/lean/finite-lean-companion/clean-holes-complete/source/PairedCounting.lean <==
import PairedLimit

namespace PairedCounting
open PairedPivotCounting MajorityCounting FiniteRatSums RationalSampling
  ListRatCounting PairedRational PairedDecision PairedLimit

theorem bool_probability_range {P : Type} (xs : List P) (w : P → Rat)
    (hn : sum xs w=1) (hw : ∀ p ∈ xs, 0≤w p) (R : P → Bool) :
    0≤expect xs w (fun p => ratBit (R p)) ∧
      expect xs w (fun p => ratBit (R p))≤1 := by
  have h0 := expect_le xs w (fun _ => 0) (fun p => ratBit (R p)) hw
    (fun p _ => (ratBit_range (R p)).1)
  have h1 := expect_le xs w (fun p => ratBit (R p)) (fun _ => 1) hw
    (fun p _ => (ratBit_range (R p)).2)
  rw [expect_const xs w hn] at h0 h1
  exact ⟨h0,h1⟩

theorem finite_decision_bound {P C : Type} (xs : List P) (w : P → Rat)
    (hn : sum xs w=1) (hw : ∀ p ∈ xs, 0≤w p)
    (cs : List C) (pairs : List (C × C)) (cover : cs.Perm (flattenPairs pairs))
    (R : P → C → Bool)
    (hd : ∀ ab ∈ pairs, ∀ p, ¬(R p ab.1=true ∧ R p ab.2=true)) (k : Nat) :
    2*sum cs (fun c => prob (expect xs w (fun p => ratBit (R p c))) k)≤(cs.length : Rat) := by
  have hpoint : ∀ vs : List P,
      2*sum cs (fun c => decisionValue (vs.map (fun p => R p c)))≤(cs.length : Rat) := by
    intro vs
    have h := decision_count_le_half (fun p c => R p c=true) cs pairs cover hd vs
    have hr := Rat.natCast_le_natCast.mpr h
    rw [Rat.natCast_mul, ← count_as_sum] at hr
    simpa only [bits, Bool.decide_eq_true, decisionValue] using hr
  have h := iid_le xs w hw (2*k)
    (fun vs => 2*sum cs (fun c => decisionValue (vs.map (fun p => R p c))))
    (fun _ => (cs.length : Rat)) hpoint
  rw [iid_mul_left, iid_const xs w hn, iid_sum] at h
  rw [sum_congr cs _ _ (fun c _ => iid_response xs w hn (fun p => R p c) k)] at h
  exact h

theorem rational_decision_bound {P C : Type} (xs : List P) (w : P → Rat)
    (hn : sum xs w=1) (hw : ∀ p ∈ xs, 0≤w p)
    (cs : List C) (pairs : List (C × C)) (cover : cs.Perm (flattenPairs pairs))
    (R : P → C → Bool)
    (hd : ∀ ab ∈ pairs, ∀ p, ¬(R p ab.1=true ∧ R p ab.2=true)) :
    2*sum cs (fun c => B (expect xs w (fun p => ratBit (R p c))))≤(cs.length : Rat) := by
  have h := sum_limit cs (fun c => expect xs w (fun p => ratBit (R p c)))
    (fun c _ => bool_probability_range xs w hn hw (fun p => R p c))
    ((cs.length : Rat)/2) (by
      intro k
      have hh := finite_decision_bound xs w hn hw cs pairs cover R hd k
      have he := Rat.div_mul_cancel (a := (cs.length : Rat)) (by decide : (2:Rat)≠0)
      grind)
  have he := Rat.div_mul_cancel (a := (cs.length : Rat)) (by decide : (2:Rat)≠0)
  grind

#print axioms bool_probability_range
#print axioms finite_decision_bound
#print axioms rational_decision_bound
end PairedCounting


==> anc/lean/finite-lean-companion/clean-holes-complete/source/PairedDecision.lean <==
import PairedRational

namespace PairedDecision
open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums
  RationalSampling ListRatCounting PairedRational

def decision : List Bool → Bool
  | [] => false
  | [_] => false
  | a::b::rest => step (a,b) (decision rest)
def decisionValue (vs : List Bool) : Rat := ratBit (decision vs)

theorem decision_disjoint (xs ys : List Bool) (h : DisjointBits xs ys) :
    ¬(decision xs=true ∧ decision ys=true) := by
  cases xs with
  | nil => simp [decision]
  | cons a xs =>
    cases xs with
    | nil => simp [decision]
    | cons b rest =>
      cases ys with
      | nil => cases h
      | cons c ys =>
        cases ys with
        | nil => cases h.2
        | cons d tail =>
          have ih := decision_disjoint rest tail h.2.2
          have ha := h.1
          have hb := h.2.1
          cases a <;> cases b <;> cases c <;> cases d <;>
            simp_all [decision, step]
termination_by xs.length

theorem decision_count_le_half {P C : Type} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (cs : List C) (pairs : List (C × C))
    (cover : cs.Perm (flattenPairs pairs))
    (hd : ∀ ab ∈ pairs, ∀ p, ¬(R p ab.1 ∧ R p ab.2)) (pivots : List P) :
    2*count (fun a => decision (bits R pivots a)) cs≤cs.length := by
  let f := fun a => decision (bits R pivots a)
  have hp : ∀ ab ∈ pairs, ¬(f ab.1=true ∧ f ab.2=true) := by
    intro ab hab
    exact decision_disjoint _ _ (bits_disjoint R pivots ab.1 ab.2 (hd ab hab))
  have h := paired_count_le f pairs hp
  have he := count_perm f cover
  have hl := cover.length_eq.trans (flatten_length pairs)
  change 2*count f cs≤cs.length
  omega

theorem boolIid_congr (t : Rat) (k : Nat) (f g : List Bool → Rat)
    (h : ∀ vs, f vs=g vs) : boolIid t k f=boolIid t k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    change t*boolIid t k _+(1-t)*boolIid t k _=_
    rw [ih _ _ (fun vs => h (true::vs)), ih _ _ (fun vs => h (false::vs))]
    rfl

theorem boolIid_const (t : Rat) (k : Nat) (c : Rat) :
    boolIid t k (fun _ => c)=c := by
  induction k with
  | zero => rfl
  | succ k ih =>
    change t*boolIid t k (fun _ => c)+(1-t)*boolIid t k (fun _ => c)=c
    rw [ih]
    grind

def prob (t : Rat) : Nat → Rat
  | 0 => 0
  | k+1 => t^2+rho t*prob t k

theorem value_tt (vs : List Bool) : decisionValue (true::true::vs)=1 := rfl
theorem value_ff (vs : List Bool) : decisionValue (false::false::vs)=0 := rfl
theorem value_tf (vs : List Bool) : decisionValue (true::false::vs)=decisionValue vs := rfl
theorem value_ft (vs : List Bool) : decisionValue (false::true::vs)=decisionValue vs := rfl

theorem bool_response (t : Rat) (k : Nat) : boolIid t (2*k) decisionValue=prob t k := by
  induction k with
  | zero => rfl
  | succ k ih =>
    rw [show 2*(k+1)=2*k+1+1 by omega]
    change t*(t*boolIid t (2*k) (fun vs => decisionValue (true::true::vs))+
      (1-t)*boolIid t (2*k) (fun vs => decisionValue (true::false::vs)))+
      (1-t)*(t*boolIid t (2*k) (fun vs => decisionValue (false::true::vs))+
      (1-t)*boolIid t (2*k) (fun vs => decisionValue (false::false::vs)))=prob t (k+1)
    simp only [value_tt,value_tf,value_ft,value_ff,boolIid_const,ih]
    change t*(t*1+(1-t)*prob t k)+(1-t)*(t*prob t k+(1-t)*0)=t^2+rho t*prob t k
    unfold rho
    grind

theorem iid_response {α : Type} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (k : Nat) :
    iid xs w (2*k) (fun vs => decisionValue (vs.map h))=
      prob (expect xs w (fun x => ratBit (h x))) k := by
  rw [iid_boolean_pushforward xs w hn h, bool_response]

#print axioms decision_disjoint
#print axioms decision_count_le_half
#print axioms boolIid_congr
#print axioms boolIid_const
#print axioms bool_response
#print axioms iid_response
end PairedDecision


==> anc/lean/finite-lean-companion/clean-holes-complete/source/PairedDensity.lean <==
import PairedRow
import GeneralTranspose

namespace PairedDensity
open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry PairedRow GeneralTranspose

theorem second_moment (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2)≤
      (2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
        3*(m : Rat)*((m : Rat)-1) := by
  have h := sum_le (List.finRange m)
    (fun r => 3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r))
    (fun r => total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+3*((m : Rat)-1))
    (fun r _ => PairedRow.general_row_bound m n A pairs cover hc r)
  rw [sum_mul_left, codegree_double_count, sum_add, sum_add,
    sum_const, sum_mul_left, sum_const] at h
  simp only [List.length_finRange] at h
  change 3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2)≤
    (m : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
      (m : Rat)*(3*((m : Rat)-1)) at h
  grind

theorem quadratic (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(total (List.finRange m) (List.finRange n) (indicator A))^2≤
      (2*(m : Rat)+2)*(n : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
        3*(m : Rat)*((m : Rat)-1)*(n : Rat) := by
  have h1 := second_moment m n A pairs cover hc
  have h2 := finite_cauchy (List.finRange n) (colDegree (List.finRange m) (indicator A))
  rw [← total_columns] at h2
  simp only [List.length_finRange] at h2
  have h3 := Rat.mul_le_mul_of_nonneg_left h1 (Rat.natCast_nonneg (a := n))
  have h4 := Rat.mul_le_mul_of_nonneg_left h2 (by decide : (0:Rat)≤3)
  grind

theorem quadratic_to_linear (x m n : Rat) (hm : 0≤m) (hn : 0≤n)
    (hq : x^2≤(4*m+4)*n*x+36*m*(m-1)*n) :
    x≤(4*m+4)*n+9*m := by
  apply Classical.byContradiction
  intro h
  have ha : 0≤4*m+4 := by grind
  have han := Rat.mul_nonneg ha hn
  have hp1 : 0<x-((4*m+4)*n+9*m) := by grind
  have hp2 : 0<x+9*m := by grind
  have hp := Rat.mul_pos hp1 hp2
  have hmn := Rat.mul_nonneg hm hn
  have hm2 : (0:Rat)≤m^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he : (x-((4*m+4)*n+9*m))*(x+9*m)+72*m*n+81*m^2=
      x^2-(4*m+4)*n*x-36*m*(m-1)*n := by grind
  have hpos : 0<(x-((4*m+4)*n+9*m))*(x+9*m)+72*m*n+81*m^2 := by grind
  rw [he] at hpos
  grind

theorem density_rat (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    6*total (List.finRange m) (List.finRange n) (indicator A)≤
      4*(m : Rat)*(n : Rat)+4*(n : Rat)+9*(m : Rat) := by
  have hq := quadratic m n A pairs cover hc
  have h12 := Rat.mul_le_mul_of_nonneg_left hq (by decide : (0:Rat)≤12)
  have hscaled : (6*total (List.finRange m) (List.finRange n) (indicator A))^2≤
      (4*(m : Rat)+4)*(n : Rat)*(6*total (List.finRange m) (List.finRange n) (indicator A))+
        36*(m : Rat)*((m : Rat)-1)*(n : Rat) := by grind
  have h := quadratic_to_linear _ (m : Rat) (n : Rat)
    Rat.natCast_nonneg Rat.natCast_nonneg hscaled
  grind

theorem general_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    6*(cells (List.finRange m) (List.finRange n) A).length≤4*m*n+4*n+9*m := by
  have h := density_rat m n A pairs cover hc
  rw [← cells_card] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul,Rat.natCast_add] using h

/-- Preferred rational-rule bound from literal C3 and full pairing coverage. -/
theorem general_C3_density_transposed (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    6*(cells (List.finRange m) (List.finRange n) A).length≤4*m*n+4*m+9*n := by
  have h := general_C3_density n m (transpose A) (transposePairs pairs)
    (transpose_cover m n A pairs cover) (transposed_pairs_C3 m n A pairs hc)
  have hl := (cells_transpose_perm m n A).length_eq
  rw [List.length_map] at hl
  rw [hl] at h
  simp only [Nat.mul_assoc] at h ⊢
  rw [Nat.mul_comm n m] at h
  exact h

#print axioms second_moment
#print axioms quadratic
#print axioms quadratic_to_linear
#print axioms density_rat
#print axioms general_C3_density
#print axioms general_C3_density_transposed
end PairedDensity


==> anc/lean/finite-lean-companion/clean-holes-complete/source/PairedLimit.lean <==
import PairedDecision

namespace PairedLimit
open FiniteRatSums RationalSampling ListRatCounting PairedRational PairedDecision

theorem rational_nat_above (q : Rat) : ∃ n : Nat, q<(n : Rat) := by
  refine ⟨(q.floor+1).toNat, ?_⟩
  have h := Rat.lt_floor_add_one q
  have hi := Rat.intCast_le_intCast.mpr (Int.self_le_toNat (q.floor+1))
  simp only [Rat.intCast_natCast] at hi
  grind

theorem archimedean_le (a b c : Rat)
    (h : ∀ k : Nat, ((k : Rat)+1)*(a-b)≤c) : a≤b := by
  apply Classical.byContradiction
  intro hab
  have hp : 0<a-b := by grind
  obtain ⟨k,hk⟩ := rational_nat_above (c/(a-b))
  have hm := Rat.mul_lt_mul_of_pos_right hk hp
  have he := Rat.div_mul_cancel (a := c) (show a-b≠0 by grind)
  have hh := h k
  grind

theorem probability_error (t : Rat) (h0 : 0≤t) (h1 : t≤1) (k : Nat) :
    0≤B t-prob t k ∧ ((k : Rat)+1)*(B t-prob t k)≤1 := by
  induction k with
  | zero =>
    have h := B_range t
    change 0≤B t-0 ∧ ((0:Rat)+1)*(B t-0)≤1
    grind
  | succ k ih =>
    have hr := rho_range t h0 h1
    have hf := fixed_point t
    have he : B t-prob t (k+1)=rho t*(B t-prob t k) := by
      change B t-(t^2+rho t*prob t k)=rho t*(B t-prob t k)
      grind
    have hn := Rat.natCast_nonneg (a := k)
    have hr2 : 2*rho t≤1 := by
      have h := Rat.mul_le_mul_of_nonneg_left hr.2 (by decide : (0:Rat)≤2)
      grind
    have hc := Rat.mul_le_mul_of_nonneg_left hr2 (show 0≤(k : Rat)+2 by grind)
    have hcoef : ((k : Rat)+2)*rho t≤(k : Rat)+1 := by grind
    have hh := Rat.mul_le_mul_of_nonneg_right hcoef ih.1
    have hp := Rat.mul_nonneg hr.1 ih.1
    constructor
    · rw [he]; exact hp
    · rw [he]
      simp only [Rat.natCast_add]
      change ((k : Rat)+1+1)*(rho t*(B t-prob t k))≤1
      grind

theorem sum_limit {α : Type} (xs : List α) (q : α → Rat)
    (hq : ∀ x ∈ xs, 0≤q x ∧ q x≤1) (K : Rat)
    (h : ∀ k, sum xs (fun x => prob (q x) k)≤K) :
    sum xs (fun x => B (q x))≤K := by
  apply archimedean_le _ _ (xs.length : Rat)
  intro k
  have he := sum_le xs
    (fun x => ((k : Rat)+1)*(B (q x)-prob (q x) k)) (fun _ => 1)
    (fun x hx => (probability_error (q x) (hq x hx).1 (hq x hx).2 k).2)
  rw [sum_mul_left, sum_sub, sum_const] at he
  have hm := Rat.mul_le_mul_of_nonneg_left (h k)
    (show 0≤(k : Rat)+1 by have := Rat.natCast_nonneg (a := k); grind)
  grind

#print axioms rational_nat_above
#print axioms archimedean_le
#print axioms probability_error
#print axioms sum_limit
end PairedLimit


==> anc/lean/finite-lean-companion/clean-holes-complete/source/PairedOpenGeometry.lean <==
import PairedCounting

namespace PairedOpenGeometry
open PairedPivotCore FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralBoundary GridModel PairedRational

theorem B_zero : B 0=0 := by
  have h := B_mul_den 0
  unfold den at h
  grind

theorem open_probability (m n : Nat) (A : Fin m → Fin n → Bool)
    (r s : Fin m) (c : Fin n) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    expect (List.finRange n) (rowWeight (List.finRange n) A r)
      (fun j => ratBit (openBit A (r,j) (s,c)))=
    if s=r then 0 else indicator A r c*indicator A s c*
      ((codegree (List.finRange n) (indicator A) r s-1)/
        rowDegree (List.finRange n) (indicator A) r) := by
  have hnorm := rowWeight_normalized (List.finRange n) A r hd
  by_cases hsr : s=r
  · subst s
    rw [if_pos rfl]
    rw [expect_congr _ _ _ (fun _ => 0) (by intro j hj; simp [openBit, ratBit])]
    exact expect_const _ _ hnorm 0
  · rw [if_neg hsr]
    have hbit : ∀ j : Fin n,
        ratBit (openBit A (r,j) (s,c))=
        ratBit (closedBit A (r,j) (s,c))*(1-flag j c) := by
      intro j
      by_cases hj : j=c
      · subst j; simp [openBit, flag, ratBit] <;> grind
      · simp [openBit, Ne.symm hsr, hj, flag, ratBit] <;> grind
    have hdiag := sum_single (List.finRange n) c
      (fun j => rowWeight (List.finRange n) A r j*ratBit (closedBit A (r,j) (s,c)))
      (finRange_nodup n) (finRange_mem c)
    have hexp :
        expect (List.finRange n) (rowWeight (List.finRange n) A r)
          (fun j => ratBit (openBit A (r,j) (s,c)))=
        expect (List.finRange n) (rowWeight (List.finRange n) A r)
          (fun j => ratBit (closedBit A (r,j) (s,c)))-
        rowWeight (List.finRange n) A r c*ratBit (closedBit A (r,c) (s,c)) := by
      unfold expect
      rw [sum_congr (List.finRange n) _
        (fun j => rowWeight (List.finRange n) A r j*ratBit (closedBit A (r,j) (s,c))-
          (rowWeight (List.finRange n) A r j*ratBit (closedBit A (r,j) (s,c)))*flag j c)
        (by intro j hj; dsimp only; rw [hbit j]; grind)]
      rw [sum_sub, hdiag]
    rw [row_cell_probability] at hexp
    cases hrc : A r c <;> cases hsc : A s c <;>
      simp [rowWeight, closedBit, indicator, ratBit, hrc, hsc] at hexp ⊢ <;> grind

theorem sum_open_response (m n : Nat) (A : Fin m → Fin n → Bool)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      B (expect (List.finRange n) (rowWeight (List.finRange n) A r)
        (fun j => ratBit (openBit A (r,j) p))))=
    sum (List.finRange m) (fun s => if s=r then 0 else
      codegree (List.finRange n) (indicator A) r s*
        B ((codegree (List.finRange n) (indicator A) r s-1)/
          rowDegree (List.finRange n) (indicator A) r)) := by
  rw [cells_sum]
  apply sum_congr (List.finRange m)
  intro s hs
  by_cases hsr : s=r
  · subst s
    rw [if_pos rfl]
    rw [sum_congr (List.finRange n) _ (fun _ => 0) (by
      intro c hc
      rw [open_probability m n A r r c hd, if_pos rfl, B_zero, Rat.mul_zero])]
    rw [sum_const]; grind
  · rw [if_neg hsr]
    have hp : ∀ c : Fin n,
        indicator A s c*B (expect (List.finRange n) (rowWeight (List.finRange n) A r)
          (fun j => ratBit (openBit A (r,j) (s,c))))=
        (indicator A r c*indicator A s c)*
          B ((codegree (List.finRange n) (indicator A) r s-1)/
            rowDegree (List.finRange n) (indicator A) r) := by
      intro c
      rw [open_probability m n A r s c hd, if_neg hsr]
      unfold indicator
      rw [two_bit_mask (A r c) (A s c) B B_zero]
      cases hrc : A r c <;> cases hsc : A s c <;> simp [ratBit]
    rw [sum_congr (List.finRange n) _ _ (fun c _ => hp c), sum_mul_right]
    rfl

theorem codegree_self (m n : Nat) (A : Fin m → Fin n → Bool) (r : Fin m) :
    codegree (List.finRange n) (indicator A) r r=rowDegree (List.finRange n) (indicator A) r := by
  unfold codegree rowDegree
  apply sum_congr
  intro c hc
  cases h : A r c <;> simp [indicator,ratBit,h]

theorem codegree_integral (m n : Nat) (A : Fin m → Fin n → Bool) (r s : Fin m) :
    ∃ k : Nat, codegree (List.finRange n) (indicator A) r s=(k : Rat) := by
  refine ⟨((List.finRange n).filter (fun c => A r c && A s c)).length, ?_⟩
  have h := sum_const ((List.finRange n).filter (fun c => A r c && A s c)) (1 : Rat)
  rw [sum_filter] at h
  have he : codegree (List.finRange n) (indicator A) r s=
      sum (List.finRange n) (fun c => ratBit (A r c && A s c)*1) := by
    unfold codegree
    apply sum_congr
    intro c hc
    cases hr : A r c <;> cases hs : A s c <;> simp [indicator,ratBit,hr,hs]
  rw [he,h]
  grind

#print axioms B_zero
#print axioms open_probability
#print axioms sum_open_response
#print axioms codegree_self
#print axioms codegree_integral
end PairedOpenGeometry


==> anc/lean/finite-lean-companion/clean-holes-complete/source/PairedPivotCore.lean <==
import Std

/-!
Logical core only: rectangle-neighborhood/C3 equivalence, stable endpoint
exclusions, and the finite accept-first-equal-pair intersection rule.
This file does not formalize probability, limits, Cauchy, or the density bound.
The decision rule uses 2L bits and rejects when all L pairs are mixed.
-/

namespace PairedPivotCore

universe u v

abbrev Cell (Row : Type u) (Col : Type v) := Row × Col

variable {Row : Type u} {Col : Type v}

def Closed (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied q.1 q.2 ∧
  occupied p.1 q.2 ∧ occupied q.1 p.2

def Open (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  Closed occupied p q ∧ p.1 ≠ q.1 ∧ p.2 ≠ q.2

def Outside (a b p : Cell Row Col) : Prop :=
  p.1 ≠ a.1 ∧ p.1 ≠ b.1 ∧ p.2 ≠ a.2 ∧ p.2 ≠ b.2

def Five (occupied : Row → Col → Prop) (a b p : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied p.1 a.2 ∧ occupied p.1 b.2 ∧
  occupied a.1 p.2 ∧ occupied b.1 p.2

def OriginalC3 (occupied : Row → Col → Prop) (a b : Cell Row Col) : Prop :=
  ∀ x y, x ≠ a.1 → x ≠ b.1 → y ≠ a.2 → y ≠ b.2 →
    ¬ Five occupied a b (x, y)

theorem closed_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Closed occupied p q → Closed occupied q p := by
  rintro ⟨hp, hq, hpq, hqp⟩
  exact ⟨hq, hp, hqp, hpq⟩

theorem open_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Open occupied p q → Open occupied q p := by
  rintro ⟨hc, hr, hh⟩
  exact ⟨closed_symmetric occupied p q hc, Ne.symm hr, Ne.symm hh⟩

/- No distinct-row or distinct-column assumptions on a,b occur here. -/
theorem common_open_iff_witness (occupied : Row → Col → Prop)
    (a b p : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    (Open occupied p a ∧ Open occupied p b) ↔
      (Outside a b p ∧ Five occupied a b p) := by
  constructor
  · rintro ⟨⟨⟨hp, _, hpa, hap⟩, hra, hca⟩,
      ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
    exact ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
  · rintro ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
    exact ⟨⟨⟨hp, ha, hpa, hap⟩, hra, hca⟩,
      ⟨⟨hp, hb, hpb, hbp⟩, hrb, hcb⟩⟩

theorem c3_iff_disjoint_open (occupied : Row → Col → Prop)
    (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    OriginalC3 occupied a b ↔
      ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  constructor
  · intro hc p h
    obtain ⟨⟨hra, hrb, hca, hcb⟩, hf⟩ :=
      (common_open_iff_witness occupied a b p ha hb).mp h
    exact hc p.1 p.2 hra hrb hca hcb hf
  · intro hd x y hra hrb hca hcb hf
    exact hd (x, y)
      ((common_open_iff_witness occupied a b (x, y) ha hb).mpr
        ⟨⟨hra, hrb, hca, hcb⟩, hf⟩)

theorem opposite_holes_exclude_closed_intersection
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ∀ p, ¬ (Closed occupied p a ∧ Closed occupied p b) := by
  intro p h
  obtain ⟨⟨hp, _, hpa, hap⟩, ⟨_, _, hpb, hbp⟩⟩ := h
  have hra : p.1 ≠ a.1 := by
    intro he
    apply hab
    simpa only [he] using hpb
  have hrb : p.1 ≠ b.1 := by
    intro he
    apply hba
    simpa only [he] using hpa
  have hca : p.2 ≠ a.2 := by
    intro he
    apply hba
    simpa only [he] using hbp
  have hcb : p.2 ≠ b.2 := by
    intro he
    apply hab
    simpa only [he] using hap
  exact hc p.1 p.2 hra hrb hca hcb ⟨hp, hpa, hpb, hap, hbp⟩

abbrev BitPair := Bool × Bool

def step (p : BitPair) (rest : Bool) : Bool :=
  if p.1 == p.2 then p.1 else rest

def accepts : List BitPair → Bool
  | [] => false
  | p :: ps => step p (accepts ps)

def Intersects : List BitPair → List BitPair → Prop
  | p :: ps, q :: qs =>
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ Intersects ps qs
  | _, _ => False

/- A finite truth table checked by kernel reduction, not native evaluation. -/
theorem accepted_head_step :
    ∀ (p q : BitPair) (x y : Bool),
      step p x = true → step q y = true →
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ (x = true ∧ y = true) := by
  intro p q x y
  rcases p with ⟨a, b⟩
  rcases q with ⟨c, d⟩
  cases a <;> cases b <;> cases c <;> cases d <;>
    cases x <;> cases y <;> decide

theorem accepted_lists_intersect (xs ys : List BitPair)
    (hlen : xs.length = ys.length)
    (hx : accepts xs = true) (hy : accepts ys = true) :
    Intersects xs ys := by
  induction xs generalizing ys with
  | nil => cases hx
  | cons p ps ih =>
    cases ys with
    | nil => cases hy
    | cons q qs =>
      have ht := accepted_head_step p q (accepts ps) (accepts qs) hx hy
      rcases ht with hh | hh | hh
      · exact Or.inl hh
      · exact Or.inr (Or.inl hh)
      · exact Or.inr (Or.inr (ih qs (Nat.succ.inj hlen) hh.1 hh.2))

def AllMixed : List BitPair → Prop
  | [] => True
  | p :: ps => p.1 ≠ p.2 ∧ AllMixed ps

theorem mixed_step : ∀ (p : BitPair) (x : Bool),
    p.1 ≠ p.2 → step p x = x := by
  intro p x
  rcases p with ⟨a, b⟩
  cases a <;> cases b <;> cases x <;> decide

theorem all_mixed_rejected (xs : List BitPair) (h : AllMixed xs) :
    accepts xs = false := by
  induction xs with
  | nil => rfl
  | cons p ps ih =>
    obtain ⟨hp, hps⟩ := h
    exact (mixed_step p (accepts ps) hp).trans (ih hps)

section RelationApplication

variable {α : Type u} (R : α → α → Prop) [DecidableRel R]

def membershipList (pivots : List (α × α)) (a : α) : List BitPair :=
  pivots.map (fun p => (decide (R p.1 a), decide (R p.2 a)))

theorem membership_length (pivots : List (α × α)) (a : α) :
    (membershipList R pivots a).length = pivots.length := by
  induction pivots with
  | nil => rfl
  | cons p ps ih => exact congrArg Nat.succ ih

theorem membership_intersection_witness
    (pivots : List (α × α)) (a b : α)
    (h : Intersects (membershipList R pivots a) (membershipList R pivots b)) :
    ∃ p, R p a ∧ R p b := by
  induction pivots with
  | nil => exact False.elim h
  | cons p ps ih =>
    rcases h with hh | hh | hh
    · exact ⟨p.1, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ⟨p.2, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ih hh

theorem decision_accepts_at_most_one
    (pivots : List (α × α)) (a b : α)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (accepts (membershipList R pivots a) = true ∧
       accepts (membershipList R pivots b) = true) := by
  rintro ⟨ha, hb⟩
  have hi := accepted_lists_intersect
    (membershipList R pivots a) (membershipList R pivots b)
    ((membership_length R pivots a).trans (membership_length R pivots b).symm)
    ha hb
  obtain ⟨p, hp⟩ := membership_intersection_witness R pivots a b hi
  exact hd p hp

end RelationApplication

theorem open_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Open occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2)
    (hc : OriginalC3 occupied a b) :
    ¬ (accepts (membershipList (Open occupied) pivots a) = true ∧
       accepts (membershipList (Open occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Open occupied) pivots a b
    ((c3_iff_disjoint_open occupied a b ha hb).mp hc)

theorem stable_closed_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Closed occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ¬ (accepts (membershipList (Closed occupied) pivots a) = true ∧
       accepts (membershipList (Closed occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Closed occupied) pivots a b
    (opposite_holes_exclude_closed_intersection occupied a b hc hab hba)

#print axioms closed_symmetric
#print axioms open_symmetric
#print axioms common_open_iff_witness
#print axioms c3_iff_disjoint_open
#print axioms opposite_holes_exclude_closed_intersection
#print axioms accepted_head_step
#print axioms accepted_lists_intersect
#print axioms mixed_step
#print axioms all_mixed_rejected
#print axioms membership_length
#print axioms membership_intersection_witness
#print axioms decision_accepts_at_most_one
#print axioms open_decision_accepts_at_most_one
#print axioms stable_closed_decision_accepts_at_most_one

end PairedPivotCore


==> anc/lean/finite-lean-companion/clean-holes-complete/source/PairedRational.lean <==
import GeneralBoundary

namespace PairedRational
open FiniteRatSums RationalSampling ListRatCounting

def den (t : Rat) : Rat := t^2+(1-t)^2
def B (t : Rat) : Rat := t^2/den t
def rho (t : Rat) : Rat := 2*t*(1-t)

theorem den_pos (t : Rat) : 0<den t := by
  have h : (0:Rat)≤(2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold den
  grind

theorem B_mul_den (t : Rat) : B t*den t=t^2 := by
  exact Rat.div_mul_cancel (by have := den_pos t; grind)

theorem B_range (t : Rat) : 0≤B t ∧ B t≤1 := by
  have hp := den_pos t
  have he := B_mul_den t
  have hs : (0:Rat)≤t^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hu : (0:Rat)≤(1-t)^2 := Lean.Grind.OrderedRing.sq_nonneg
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := den t) ?_ hp
    grind
  · apply Rat.le_of_mul_le_mul_right (c := den t) ?_ hp
    unfold den at *
    grind

theorem rho_range (t : Rat) (h0 : 0≤t) (h1 : t≤1) : 0≤rho t ∧ rho t≤1/2 := by
  have hm := Rat.mul_nonneg h0 (show 0≤1-t by grind)
  have hs : (0:Rat)≤(2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold rho
  grind

theorem fixed_point (t : Rat) : B t=t^2+rho t*B t := by
  have he := B_mul_den t
  unfold den rho at *
  grind

theorem rational_minorant (t : Rat) (_h0 : 0≤t) (h1 : t≤1) :
    3*t-1≤2*t*B t := by
  have hp := den_pos t
  have he := congrArg (fun x : Rat => 2*t*x) (B_mul_den t)
  have hn := Rat.mul_nonneg (show 0≤1-t by grind)
    (show (0:Rat)≤(2*t-1)^2 from Lean.Grind.OrderedRing.sq_nonneg)
  apply Rat.le_of_mul_le_mul_right (c := den t) ?_ hp
  unfold den at *
  grind

theorem shifted_minorant (d t : Rat) (hd : 0<d) (ht : 1≤t) (htd : t≤d) :
    3*t-d-3≤2*t*B ((t-1)/d) := by
  have hn : d≠0 := by grind
  have he := Rat.div_mul_cancel (a := t-1) hn
  have hq0 : 0≤(t-1)/d := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  have hq1 : (t-1)/d≤1 := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  have hm := Rat.mul_le_mul_of_nonneg_left (rational_minorant _ hq0 hq1) (Rat.le_of_lt hd)
  have hb := (B_range ((t-1)/d)).1
  have hl : d*(3*((t-1)/d)-1)=3*t-3-d := by grind
  have heB := congrArg (fun x : Rat => 2*x*B ((t-1)/d)) he
  have hr : d*(2*((t-1)/d)*B ((t-1)/d))=2*(t-1)*B ((t-1)/d) := by grind
  rw [hl, hr] at hm
  grind

#print axioms den_pos
#print axioms B_mul_den
#print axioms B_range
#print axioms rho_range
#print axioms fixed_point
#print axioms rational_minorant
#print axioms shifted_minorant
end PairedRational


==> anc/lean/finite-lean-companion/clean-holes-complete/source/PairedRow.lean <==
import PairedOpenGeometry

namespace PairedRow
open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralBoundary GridModel PairedRational
  PairedCounting PairedOpenGeometry

theorem open_rational_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    2*sum (List.finRange m) (fun s => if s=r then 0 else
      codegree (List.finRange n) (indicator A) r s*
        B ((codegree (List.finRange n) (indicator A) r s-1)/
          rowDegree (List.finRange n) (indicator A) r))≤
      total (List.finRange m) (List.finRange n) (indicator A) := by
  have h := rational_decision_bound (List.finRange n) (rowWeight (List.finRange n) A r)
    (rowWeight_normalized _ A r hd) (rowWeight_nonneg _ A r hd)
    (cells (List.finRange m) (List.finRange n) A) pairs cover
    (fun j p => openBit A (r,j) p) (open_relation_disjoint m n A pairs hc r)
  rw [sum_open_response m n A r hd, cells_card] at h
  exact h

theorem general_row_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) :
    3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r)≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+3*((m : Rat)-1) := by
  have hA : ∀ r ∈ List.finRange m, ∀ c ∈ List.finRange n,
      0≤indicator A r c ∧ indicator A r c≤1 := by
    intro r hr c hc; exact ratBit_range _
  have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1) r (finRange_mem r)
  have hE := total_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1)
  have hm : (1:Rat)≤(m : Rat) := by
    have hmN : (1:Nat)≤m := by
      have h := r.isLt
      omega
    exact Rat.natCast_le_natCast.mpr hmN
  by_cases hz : rowDegree (List.finRange n) (indicator A) r=0
  · have ht : ∀ s ∈ List.finRange m, codegree (List.finRange n) (indicator A) r s=0 := by
      intro s hs
      have h := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
        r s (finRange_mem r) hs
      grind
    rw [sum_congr (List.finRange m) _ (fun _ => 0) ht, sum_const, hz]
    grind
  · have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by grind
    let d := rowDegree (List.finRange n) (indicator A) r
    let phi := fun s => if s=r then (0:Rat) else codegree (List.finRange n) (indicator A) r s*
      B ((codegree (List.finRange n) (indicator A) r s-1)/d)
    have hp : ∀ s ∈ List.finRange m,
        3*codegree (List.finRange n) (indicator A) r s-d-3≤2*phi s+(2*d-3)*flag s r := by
      intro s hs
      by_cases hsr : s=r
      · subst s
        rw [codegree_self]
        simp only [phi, if_pos rfl, flag_self]
        dsimp [d]
        grind
      · rw [flag_ne s r hsr]
        have ht := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
          r s (finRange_mem r) hs
        by_cases hzero : codegree (List.finRange n) (indicator A) r s=0
        · simp only [phi, if_neg hsr, hzero, Rat.zero_mul]
          dsimp [d]
          grind
        · obtain ⟨k,hk⟩ := codegree_integral m n A r s
          have hkpos : 1≤k := by
            apply Classical.byContradiction
            intro h
            have hk0 : k=0 := by omega
            rw [hk0] at hk
            exact hzero hk
          have hge : (1:Rat)≤codegree (List.finRange n) (indicator A) r s := by
            rw [hk]
            exact Rat.natCast_le_natCast.mpr hkpos
          have h := shifted_minorant _ _ hpos hge ht.2
          simpa only [phi, if_neg hsr, d, Rat.mul_zero, Rat.add_zero, Rat.mul_assoc] using h
    have hsum := sum_le (List.finRange m) _ _ hp
    have hflag : sum (List.finRange m) (fun s => flag s r)=1 := by
      have h := sum_single (List.finRange m) r (fun _ => (1:Rat))
        (finRange_nodup m) (finRange_mem r)
      simpa only [Rat.one_mul] using h
    rw [sum_sub, sum_sub, sum_mul_left, sum_const, sum_const,
      sum_add, sum_mul_left, sum_mul_left, hflag] at hsum
    simp only [List.length_finRange] at hsum
    have hb := open_rational_bound m n A pairs cover hc r hpos
    change 2*sum (List.finRange m) phi≤_ at hb
    dsimp [d] at hsum
    grind

#print axioms open_rational_bound
#print axioms general_row_bound
end PairedRow


==> anc/lean/finite-lean-companion/clean-holes-complete/source/RationalMinorant.lean <==
import Std

/-! Exact rational algebra of the finite five/seven majority certificate.
This module does not assume or formalize a sampling interpretation. -/

namespace PairedPivotAlgebra

def f5 (t : Rat) : Rat := 10*t^4 - 15*t^5 + 6*t^6
def f7 (t : Rat) : Rat := 35*t^5 - 84*t^6 + 70*t^7 - 20*t^8
def f (t : Rat) : Rat := 6*t^4 + 5*t^5 - 30*t^6 + 28*t^7 - 8*t^8

def bernsteinP (t : Rat) : Rat :=
  (1-t)^5 + 7*t*(1-t)^4 + 20*t^2*(1-t)^3 +
    26*t^3*(1-t)^2 + 9*t^4*(1-t) + t^5

theorem mixture_identity (t : Rat) : f t = (3/5 : Rat)*f5 t+(2/5 : Rat)*f7 t := by
  unfold f f5 f7
  grind

theorem factor_identity (t : Rat) :
    2*f t-3*t+1=(1-t)*(2*t-1)^2*bernsteinP t := by
  unfold f bernsteinP
  grind

theorem rat_pow_nonneg (a : Rat) (ha : 0 ≤ a) (k : Nat) : 0 ≤ a^k := by
  induction k with
  | zero => change (0 : Rat) ≤ 1; decide
  | succ k ih =>
    rw [Rat.pow_succ]
    exact Rat.mul_nonneg ih ha

theorem monomial_nonneg (c a b : Rat) (i j : Nat)
    (hc : 0 ≤ c) (ha : 0 ≤ a) (hb : 0 ≤ b) :
    0 ≤ c*a^i*b^j := by
  exact Rat.mul_nonneg (Rat.mul_nonneg hc (rat_pow_nonneg a ha i))
    (rat_pow_nonneg b hb j)

theorem bernstein_nonneg (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    0 ≤ bernsteinP t := by
  have hb : 0 ≤ 1-t := by grind
  have h₀ := rat_pow_nonneg (1-t) hb 5
  have h₁ := monomial_nonneg 7 t (1-t) 1 4 (by decide) h0 hb
  have h₂ := monomial_nonneg 20 t (1-t) 2 3 (by decide) h0 hb
  have h₃ := monomial_nonneg 26 t (1-t) 3 2 (by decide) h0 hb
  have h₄ := monomial_nonneg 9 t (1-t) 4 1 (by decide) h0 hb
  have h₅ := rat_pow_nonneg t h0 5
  unfold bernsteinP
  grind

theorem finite_majority_minorant (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    (3*t-1)/2 ≤ f t := by
  have hb : 0 ≤ 1-t := by grind
  have hs : (0 : Rat) ≤ (2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hp := bernstein_nonneg t h0 h1
  have hn := Rat.mul_nonneg (Rat.mul_nonneg hb hs) hp
  have hi := factor_identity t
  rw [← hi] at hn
  apply Rat.le_of_mul_le_mul_right (c := 2) ?_ (by decide)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)]
  grind

theorem finite_majority_minorant_twice (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    3*t-1 ≤ 2*f t := by
  have h := Rat.mul_le_mul_of_nonneg_right (finite_majority_minorant t h0 h1)
    (by decide : (0 : Rat) ≤ 2)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)] at h
  grind

#print axioms mixture_identity
#print axioms factor_identity
#print axioms rat_pow_nonneg
#print axioms monomial_nonneg
#print axioms bernstein_nonneg
#print axioms finite_majority_minorant
#print axioms finite_majority_minorant_twice

end PairedPivotAlgebra


==> anc/lean/finite-lean-companion/clean-holes-complete/source/RationalSampling.lean <==
import FiniteRatSums
import MajorityCounting
import RationalMinorant

/-! Finite weighted iid sampling; no measure theory or limits. -/

namespace RationalSampling

open FiniteRatSums MajorityCounting PairedPivotAlgebra

universe u v

def ratBit (b : Bool) : Rat := if b then 1 else 0

def expect {α : Type u} (xs : List α) (w f : α → Rat) : Rat :=
  sum xs (fun x => w x*f x)

theorem expect_congr {α : Type u} (xs : List α) (w f g : α → Rat)
    (h : ∀ x ∈ xs, f x=g x) : expect xs w f=expect xs w g := by
  apply sum_congr xs
  intro x hx
  rw [h x hx]

theorem expect_add {α : Type u} (xs : List α) (w f g : α → Rat) :
    expect xs w (fun x => f x+g x)=expect xs w f+expect xs w g := by
  unfold expect
  rw [sum_congr xs _ (fun x => w x*f x+w x*g x) (by intro x hx; grind)]
  exact sum_add xs _ _

theorem expect_mul_left {α : Type u} (xs : List α) (w f : α → Rat) (c : Rat) :
    expect xs w (fun x => c*f x)=c*expect xs w f := by
  unfold expect
  rw [sum_congr xs _ (fun x => c*(w x*f x)) (by intro x hx; grind)]
  exact sum_mul_left xs c _

theorem expect_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (c : Rat) : expect xs w (fun _ => c)=c := by
  unfold expect
  rw [sum_mul_right, hn]
  grind

theorem expect_le {α : Type u} (xs : List α) (w f g : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (h : ∀ x ∈ xs, f x≤g x) :
    expect xs w f≤expect xs w g := by
  exact sum_le xs _ _ (fun x hx => Rat.mul_le_mul_of_nonneg_left (h x hx) (hw x hx))

theorem expect_if {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (a b : Rat) :
    expect xs w (fun x => if h x then a else b)=
      expect xs w (fun x => ratBit (h x))*a+
        (1-expect xs w (fun x => ratBit (h x)))*b := by
  unfold expect
  rw [sum_congr xs _ (fun x =>
      a*(w x*ratBit (h x))+b*(w x-w x*ratBit (h x)))
    (by intro x hx; cases hh : h x <;> simp only [hh, ratBit] <;> grind)]
  rw [sum_add, sum_mul_left, sum_mul_left, sum_sub, hn]
  grind

theorem expect_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (f : α → β → Rat) :
    expect xs w (fun x => sum ys (f x))=
      sum ys (fun y => expect xs w (fun x => f x y)) := by
  unfold expect
  rw [sum_congr xs _ _ (fun x _ => (sum_mul_left ys (w x) (f x)).symm)]
  exact sum_swap xs ys _

def iid {α : Type u} (xs : List α) (w : α → Rat) : Nat → (List α → Rat) → Rat
  | 0, f => f []
  | k+1, f => expect xs w (fun x => iid xs w k (fun rest => f (x::rest)))

def boolIid (t : Rat) : Nat → (List Bool → Rat) → Rat
  | 0, f => f []
  | k+1, f => t*boolIid t k (fun rest => f (true::rest))+
      (1-t)*boolIid t k (fun rest => f (false::rest))

theorem iid_congr {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) (h : ∀ vs, f vs=g vs) : iid xs w k f=iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_congr xs w
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_add {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) :
    iid xs w k (fun vs => f vs+g vs)=iid xs w k f+iid xs w k g := by
  induction k generalizing f g with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = expect xs w _+expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)) (fun vs => g (x::vs)))]
    exact expect_add xs w _ _

theorem iid_mul_left {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f : List α → Rat) (c : Rat) :
    iid xs w k (fun vs => c*f vs)=c*iid xs w k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = c*expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)))]
    exact expect_mul_left xs w _ c

theorem iid_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (k : Nat) (c : Rat) : iid xs w k (fun _ => c)=c := by
  induction k with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=c
    rw [expect_congr xs w _ (fun _ => c) (fun _ _ => ih)]
    exact expect_const xs w hn c

theorem iid_le {α : Type u} (xs : List α) (w : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (k : Nat) (f g : List α → Rat)
    (h : ∀ vs, f vs≤g vs) : iid xs w k f≤iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_le xs w _ _ hw
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (k : Nat)
    (f : List α → β → Rat) :
    iid xs w k (fun vs => sum ys (f vs))=
      sum ys (fun y => iid xs w k (fun vs => f vs y)) := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=sum ys _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs y => f (x::vs) y))]
    exact expect_sum xs ys w _

theorem iid_boolean_pushforward {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (k : Nat) (f : List Bool → Rat) :
    iid xs w k (fun vs => f (vs.map h))=
      boolIid (expect xs w (fun x => ratBit (h x))) k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    let t := expect xs w (fun x => ratBit (h x))
    change expect xs w _ = t*boolIid t k (fun vs => f (true::vs))+
      (1-t)*boolIid t k (fun vs => f (false::vs))
    simp only [List.map_cons]
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (h x::vs)))]
    rw [expect_congr xs w _ (fun x => if h x then
        boolIid t k (fun vs => f (true::vs)) else boolIid t k (fun vs => f (false::vs)))
      (by intro x hx; cases hh : h x <;> simp [hh, t])]
    exact expect_if xs w hn h _ _

def majorityValue (vs : List Bool) : Rat := ratBit (majority vs)

theorem bernoulli_five (t : Rat) :
    boolIid t 5 majorityValue=10*t^3-15*t^4+6*t^5 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem bernoulli_seven (t : Rat) :
    boolIid t 7 majorityValue=35*t^4-84*t^5+70*t^6-20*t^7 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem five_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 5 (fun vs => majorityValue (vs.map h))=
      10*(expect xs w (fun x => ratBit (h x)))^3-
      15*(expect xs w (fun x => ratBit (h x)))^4+
      6*(expect xs w (fun x => ratBit (h x)))^5 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_five]

theorem seven_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 7 (fun vs => majorityValue (vs.map h))=
      35*(expect xs w (fun x => ratBit (h x)))^4-
      84*(expect xs w (fun x => ratBit (h x)))^5+
      70*(expect xs w (fun x => ratBit (h x)))^6-
      20*(expect xs w (fun x => ratBit (h x)))^7 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_seven]

#print axioms expect_if
#print axioms iid_const
#print axioms iid_le
#print axioms iid_sum
#print axioms iid_boolean_pushforward
#print axioms bernoulli_five
#print axioms bernoulli_seven
#print axioms five_sampling_formula
#print axioms seven_sampling_formula

end RationalSampling


==> anc/lean/finite-lean-companion/clean-holes-complete/source/StabilityClassMass.lean <==
import StabilityTypical

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack GridModel
  RationalSampling

def nearRow {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Bool :=
  decide (20*hamming A r s≤(n : Rat))

def nearCount {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  countWhere (nearRow A r)

def overlapRowTotal {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  sum (List.finRange m) (fun s => codegree (List.finRange n) (indicator A) r s/(n : Rat))

theorem typical_ratio_by_near {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hr : 90000*(rowMass A r-2/3)^2≤1)
    (hs : 90000*(rowMass A s-2/3)^2≤1)
    (hroot : 90000*rootError A r s≤1) :
    -1≤300*(codegreeRatio A r s-(if nearRow A r s then 1 else 1/2)) ∧
      300*(codegreeRatio A r s-(if nearRow A r s then 1 else 1/2))≤1 := by
  have hur := degree_typical_interval (rowMass A r) hr
  have hus := degree_typical_interval (rowMass A s) hs
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hu := row_mass_mul_width hn A r
  have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by
    have hup : 0<rowMass A r := by grind
    have hp := Rat.mul_pos hup hnR
    grind
  have hdist := normalized_hamming_identity hn A r s hpos
  have hwidth : rowDistance A r s*(n : Rat)=hamming A r s := Rat.div_mul_cancel (by grind)
  obtain hhalf | hone := root_typical_alternative (codegreeRatio A r s) hroot
  · have hp := Rat.mul_nonneg (show 0≤rowMass A r by grind)
      (show 0≤151-300*codegreeRatio A r s by grind)
    have hsep : 1<10*rowDistance A r s := by grind
    have hsepn := Rat.mul_lt_mul_of_pos_right hsep hnR
    have hnnear : ¬20*hamming A r s≤(n : Rat) := by grind
    simp only [nearRow,decide_eq_true_eq,if_neg hnnear]
    grind
  · have hp := Rat.mul_nonneg (show 0≤rowMass A r by grind)
      (show 0≤300*codegreeRatio A r s-299 by grind)
    have hclose : 20*rowDistance A r s≤1 := by grind
    have hnclose := Rat.mul_le_mul_of_nonneg_right hclose (Rat.le_of_lt hnR)
    have hnear : 20*hamming A r s≤(n : Rat) := by grind
    simp only [nearRow,decide_eq_true_eq,if_pos hnear]
    grind

theorem near_codegree_sum_approx {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m)
    (hr : 90000*(rowMass A r-2/3)^2≤1) :
    let bad := countWhere (fun s => decide (1<90000*(rowMass A s-2/3)^2 ∨
      1<90000*rootError A r s));
    -((m : Rat)+300*bad)≤
      300*(overlapRowTotal A r-rowMass A r*((m : Rat)+nearCount A r)/2) ∧
    300*(overlapRowTotal A r-rowMass A r*((m : Rat)+nearCount A r)/2)≤
      (m : Rat)+300*bad := by
  intro bad
  let target := fun s => rowMass A r*(if nearRow A r s then 1 else 1/2)
  let value := fun s => codegree (List.finRange n) (indicator A) r s/(n : Rat)
  let err := fun s => 300*(value s-target s)
  let weight := fun s => 1+300*(if decide (1<90000*(rowMass A s-2/3)^2 ∨
    1<90000*rootError A r s) then (1:Rat) else 0)
  have hur := degree_typical_interval (rowMass A r) hr
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hu := row_mass_mul_width hn A r
  have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by
    have hp := Rat.mul_pos (show 0<rowMass A r by grind) hnR
    grind
  have u0 := (row_mass_range hn A r).1
  have u1 := (row_mass_range hn A r).2
  have he : ∀ s ∈ List.finRange m, -weight s≤err s ∧ err s≤weight s := by
    intro s hs
    have ht := actual_codegree_range A r s
    have hv := ratio_range _ _ ht.1
      (show codegree (List.finRange n) (indicator A) r s≤(n : Rat) from
        Rat.le_trans ht.2 (row_degree_upper A r)) hnR
    have htarg : 0≤target s ∧ target s≤1 := by
      dsimp [target]
      split
      · grind
      · have hid : rowMass A r*(1/2 : Rat)=rowMass A r/2 := by grind
        rw [hid]
        have hcan := Rat.div_mul_cancel (a := rowMass A r) (b := (2:Rat)) (by decide)
        constructor <;> grind
    by_cases hb : 1<90000*(rowMass A s-2/3)^2 ∨ 1<90000*rootError A r s
    · dsimp [err,weight,value]
      simp only [decide_eq_true_eq,if_pos hb]
      grind
    · have hg := typical_ratio_by_near hn A r s hr (by grind) (by grind)
      have hlow := Rat.mul_le_mul_of_nonneg_left hg.1 u0
      have hhigh := Rat.mul_le_mul_of_nonneg_left hg.2 u0
      have hi := normalized_codegree_identity hn A r s hpos
      dsimp [err,weight,value,target]
      simp only [decide_eq_true_eq,if_neg hb]
      grind
  have hlo := sum_le (List.finRange m) (fun s => -weight s) err (fun s hs => (he s hs).1)
  have hhi := sum_le (List.finRange m) err weight (fun s hs => (he s hs).2)
  have htarget : sum (List.finRange m) target=rowMass A r*((m : Rat)+nearCount A r)/2 := by
    have hi : ∀ s ∈ List.finRange m,
        target s=rowMass A r*(1+(if nearRow A r s then (1:Rat) else 0))/2 := by
      intro s hs
      dsimp [target]
      split <;> grind
    rw [sum_congr (List.finRange m) _ _ hi]
    have hij : ∀ s ∈ List.finRange m,
        rowMass A r*(1+(if nearRow A r s then (1:Rat) else 0))/2=
          (rowMass A r/2)*(1+(if nearRow A r s then (1:Rat) else 0)) := by
      intro s hs
      grind
    rw [sum_congr (List.finRange m) _ _ hij,sum_mul_left,sum_add,sum_const]
    simp only [List.length_finRange]
    change (rowMass A r/2)*((m : Rat)*1+nearCount A r)=_
    grind
  have herr : sum (List.finRange m) err=
      300*(overlapRowTotal A r-rowMass A r*((m : Rat)+nearCount A r)/2) := by
    unfold err
    rw [sum_mul_left,sum_sub,htarget]
    rfl
  have hweight : sum (List.finRange m) weight=(m : Rat)+300*bad := by
    unfold weight
    rw [sum_add,sum_const,sum_mul_left]
    simp only [List.length_finRange]
    change (m : Rat)*1+300*bad=_
    grind
  have hneg : sum (List.finRange m) (fun s => -weight s)= -sum (List.finRange m) weight := by
    have hi : ∀ s ∈ List.finRange m, -weight s=(-1)*weight s := by intro s hs; grind
    rw [sum_congr (List.finRange m) _ _ hi,sum_mul_left]
    grind
  rw [hneg,hweight,herr] at hlo
  rw [hweight,herr] at hhi
  exact ⟨hlo,hhi⟩

theorem column_variance_codegree_approx {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) (delta : Rat)
    (hcol : colVarianceSum A≤delta*(n : Rat)) :
    -((m : Rat)+1000000*delta*(m : Rat))≤
      1000*(overlapRowTotal A r-(2/3 : Rat)*rowMass A r*(m : Rat)) ∧
    1000*(overlapRowTotal A r-(2/3 : Rat)*rowMass A r*(m : Rat))≤
      (m : Rat)+1000000*delta*(m : Rat) := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hmne : (m : Rat)≠0 := by grind
  have hnne : (n : Rat)≠0 := by grind
  let deviation := fun c => indicator A r c*(colMass A c-2/3)
  let weight := fun c => 1+1000000*(colMass A c-2/3)^2
  have hp : ∀ c ∈ List.finRange n,
      -weight c≤1000*deviation c ∧ 1000*deviation c≤weight c := by
    intro c hc
    have h0 : (0:Rat)≤(colMass A c-2/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
    have h1 : (0:Rat)≤(1000*(colMass A c-2/3)-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
    have h2 : (0:Rat)≤(1000*(colMass A c-2/3)+1)^2 := Lean.Grind.OrderedRing.sq_nonneg
    dsimp [weight,deviation]
    cases ha : A r c <;> simp [indicator,ha,ratBit] <;> grind
  have hlo := sum_le (List.finRange n) (fun c => -weight c)
    (fun c => 1000*deviation c) (fun c hc => (hp c hc).1)
  have hhi := sum_le (List.finRange n) (fun c => 1000*deviation c)
    weight (fun c hc => (hp c hc).2)
  have hw : sum (List.finRange n) weight=(n : Rat)+1000000*colVarianceSum A := by
    unfold weight
    rw [sum_add,sum_const,sum_mul_left]
    simp only [List.length_finRange]
    change (n : Rat)*1+1000000*colVarianceSum A=_
    grind
  have hwneg : sum (List.finRange n) (fun c => -weight c)= -sum (List.finRange n) weight := by
    have hi : ∀ c ∈ List.finRange n, -weight c=(-1)*weight c := by intro c hc; grind
    rw [sum_congr (List.finRange n) _ _ hi,sum_mul_left]
    grind
  rw [hwneg,hw,sum_mul_left] at hlo
  rw [hw,sum_mul_left] at hhi
  have hcolmul : ∀ c ∈ List.finRange n,
      colMass A c*(m : Rat)=colDegree (List.finRange m) (indicator A) c := by
    intro c hc
    exact Rat.div_mul_cancel hmne
  have hover : overlapRowTotal A r*(n : Rat)=
      sum (List.finRange n) (fun c => indicator A r c*colDegree (List.finRange m) (indicator A) c) := by
    unfold overlapRowTotal
    rw [←sum_mul_right]
    rw [sum_congr (List.finRange m) _ (codegree (List.finRange n) (indicator A) r)
      (fun s hs => Rat.div_mul_cancel hnne)]
    unfold codegree
    rw [sum_swap]
    exact sum_congr (List.finRange n) _ _ (fun c hc =>
      sum_mul_left (List.finRange m) (indicator A r c) (fun s => indicator A s c))
  have hdev : sum (List.finRange n) deviation*(m : Rat)=
      overlapRowTotal A r*(n : Rat)-(2/3 : Rat)*rowMass A r*(m : Rat)*(n : Rat) := by
    unfold deviation
    have hexp : ∀ c ∈ List.finRange n,
        indicator A r c*(colMass A c-2/3)=
          indicator A r c*colMass A c-(2/3 : Rat)*indicator A r c := by
      intro c hc
      grind
    rw [sum_congr (List.finRange n) _ _ hexp,sum_sub,sum_mul_left]
    have hprod : sum (List.finRange n) (fun c => indicator A r c*colMass A c)*(m : Rat)=
        sum (List.finRange n) (fun c => indicator A r c*colDegree (List.finRange m) (indicator A) c) := by
      rw [←sum_mul_right]
      exact sum_congr (List.finRange n) _ _ (by
        intro c hc
        have hh := hcolmul c hc
        grind)
    have hrow := row_mass_mul_width hn A r
    change rowMass A r*(n : Rat)=sum (List.finRange n) (indicator A r) at hrow
    grind
  have hlom := Rat.mul_le_mul_of_nonneg_right hlo (Rat.le_of_lt hmR)
  have hhim := Rat.mul_le_mul_of_nonneg_right hhi (Rat.le_of_lt hmR)
  have hcolM := Rat.mul_le_mul_of_nonneg_right hcol (Rat.le_of_lt hmR)
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
    grind
  · apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
    grind

theorem good_representative_typical {m n : Nat}
    (A : Fin m → Fin n → Bool) (r : Fin m) (delta : Rat)
    (hsmall : 100000000000000*delta≤1) (hgood : GoodRepresentative A delta r) :
    90000*(rowMass A r-2/3)^2≤1 := by
  have h := hgood.1
  grind

theorem typical_representative_degree {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m)
    (hr : 90000*(rowMass A r-2/3)^2≤1) :
    3*(n : Rat)≤5*rowDegree (List.finRange n) (indicator A) r := by
  have hi := degree_typical_interval (rowMass A r) hr
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hu := row_mass_mul_width hn A r
  have h := Rat.mul_le_mul_of_nonneg_right (show (3:Rat)≤5*rowMass A r by grind)
    (Rat.le_of_lt hnR)
  grind

/-- Both actual variances and the representative's slack force its near class
    into a fixed interval strictly inside [1/4,5/12]. -/
theorem representative_near_class_mass {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) (delta : Rat)
    (hdelta : 0≤delta) (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hcol : colVarianceSum A≤delta*(n : Rat))
    (hgood : GoodRepresentative A delta r) :
    3*(m : Rat)≤10*nearCount A r ∧ 30*nearCount A r≤11*(m : Rat) := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have htyp := good_representative_typical A r delta hsmall hgood
  have hdeg := typical_representative_degree hn A r htyp
  have hi := degree_typical_interval (rowMass A r) htyp
  have hdhalf : (n : Rat)≤2*rowDegree (List.finRange n) (indicator A) r := by grind
  have ha := near_codegree_sum_approx hn A r htyp
  have hc := column_variance_codegree_approx hm hn A r delta hcol
  let bad := countWhere (fun s => decide (1<90000*(rowMass A s-2/3)^2 ∨
    1<90000*rootError A r s))
  have hb0 := atypical_count_bound hn A r hdhalf (90000:Rat) (by decide)
  have hb : bad≤2000000000*delta*(m : Rat) := by
    have hv := Rat.mul_le_mul_of_nonneg_left hvar (by decide : (0:Rat)≤90000)
    have hs := Rat.mul_le_mul_of_nonneg_left hgood.2 (by decide : (0:Rat)≤180000)
    have hdm := Rat.mul_nonneg hdelta (Rat.le_of_lt hmR)
    change bad≤90000*rowVarianceSum A+2*90000*rowSlackSum A r at hb0
    grind
  change -((m : Rat)+300*bad)≤
      300*(overlapRowTotal A r-rowMass A r*((m : Rat)+nearCount A r)/2) ∧
    300*(overlapRowTotal A r-rowMass A r*((m : Rat)+nearCount A r)/2)≤
      (m : Rat)+300*bad at ha
  have haid : 300*(overlapRowTotal A r-rowMass A r*((m : Rat)+nearCount A r)/2)=
      300*overlapRowTotal A r-150*rowMass A r*((m : Rat)+nearCount A r) := by grind
  have hcid : 1000*(overlapRowTotal A r-(2/3 : Rat)*rowMass A r*(m : Rat))=
      1000*overlapRowTotal A r-(2000/3 : Rat)*rowMass A r*(m : Rat) := by grind
  rw [haid] at ha
  rw [hcid] at hc
  have hc3lo := Rat.mul_le_mul_of_nonneg_left hc.1 (by decide : (0:Rat)≤3)
  have hc3hi := Rat.mul_le_mul_of_nonneg_left hc.2 (by decide : (0:Rat)≤3)
  have hcid3 : 3*(1000*overlapRowTotal A r-(2000/3 : Rat)*rowMass A r*(m : Rat))=
      3000*overlapRowTotal A r-2000*rowMass A r*(m : Rat) := by grind
  rw [hcid3] at hc3lo hc3hi
  have hsM := Rat.mul_le_mul_of_nonneg_right hsmall (Rat.le_of_lt hmR)
  have hdifflo : 500*rowMass A r*(m : Rat)-1500*rowMass A r*nearCount A r≤14*(m : Rat) := by
    grind
  have hdiffhi : 1500*rowMass A r*nearCount A r-500*rowMass A r*(m : Rat)≤14*(m : Rat) := by
    grind
  have hu : 0<rowMass A r := by grind
  have huM := Rat.mul_le_mul_of_nonneg_right hi.1 (Rat.le_of_lt hmR)
  constructor
  · apply Classical.byContradiction
    intro hnlo
    have hp := Rat.mul_pos hu (show 0<3*(m : Rat)-10*nearCount A r by grind)
    grind
  · apply Classical.byContradiction
    intro hnhi
    have hp := Rat.mul_pos hu (show 0<30*nearCount A r-11*(m : Rat) by grind)
    grind

#print axioms representative_near_class_mass
#print axioms column_variance_codegree_approx
#print axioms typical_ratio_by_near
#print axioms near_codegree_sum_approx
end StabilityClustering


==> anc/lean/finite-lean-companion/clean-holes-complete/source/StabilityCleanup.lean <==
import CleanupLabels

/-!
The finite column-cleanup implication for three prototype rows.

The row labels, three prototypes, mass bounds, edit bound, and the two
degree-variance bounds are explicit hypotheses. The output column labels
are computed by `cleanColumnLabel`. No C3 assumption or prototype-existence
claim is made here.
-/
namespace StabilityCleanup

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling PairedPivotCounting

theorem classMass_count {k : Nat} (label : Fin k → Fin 3) (i : Fin 3) :
    classMass label i =
      (count (fun x => decide (label x = i)) (List.finRange k) : Rat) / (k : Rat) := by
  have h : ∀ x : Fin k, classBit (label x) i = ratBit (decide (label x = i)) := by
    intro x
    by_cases he : label x = i <;> simp [classBit, ratBit, he]
  unfold classMass avg
  rw [sum_congr _ _ _ (fun x _ => h x), count_as_sum]
  rfl

theorem editRatio_density {m n : Nat} (A B : Fin m → Fin n → Bool) :
    editRatio A B = density (fun r c => A r c != B r c) := by
  unfold editRatio avg density total rowDegree indicator editBit
  rw [sum_mul_right]
  grind

theorem editRatio_card {m n : Nat} (A B : Fin m → Fin n → Bool) :
    editRatio A B =
      ((cells (List.finRange m) (List.finRange n)
        (fun r c => A r c != B r c)).length : Rat) / ((m : Rat)*(n : Rat)) := by
  rw [editRatio_density, density_card]

theorem rowVariance_nonneg {m n : Nat} (hm : 0 < m)
    (A : Fin m → Fin n → Bool) : 0 ≤ rowVariance A := by
  exact avg_nonneg hm _ (fun _ => Lean.Grind.OrderedRing.sq_nonneg)

theorem colVariance_nonneg {m n : Nat} (hn : 0 < n)
    (A : Fin m → Fin n → Bool) : 0 ≤ colVariance A := by
  exact avg_nonneg hn _ (fun _ => Lean.Grind.OrderedRing.sq_nonneg)

/-- The actual computed cleanup has error at most `33*e + 32*delta`. -/
theorem cleanup_edit_bound {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A : Fin m → Fin n → Bool) (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (e delta : Rat)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12)
    (hedit : editRatio A (prototypeMatrix rowLabel proto) ≤ e)
    (hcol : colVariance A ≤ delta) :
    editRatio A (templateMatrix rowLabel (cleanColumnLabel proto)) ≤
      33*e + 32*delta := by
  have htransfer := colVariance_transfer hm hn A (prototypeMatrix rowLabel proto)
  have hbad := bad_fraction_le_variance hm hn rowLabel proto upper
  have hclean := cleanup_edit_le_bad_fraction hm hn rowLabel proto
  have htri := editRatio_triangle hm hn A (prototypeMatrix rowLabel proto)
    (templateMatrix rowLabel (cleanColumnLabel proto))
  grind

/-- Conditional finite cleanup, including a quantitative column-mass bound.
    Both dimensions are positive. All mass and distance quantities are the
    normalized counts of the supplied finite Boolean matrices and labels. -/
theorem cleanup_with_mass_bound {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A : Fin m → Fin n → Bool) (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (e delta : Rat)
    (lower : ∀ i, 1/4 ≤ classMass rowLabel i)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12)
    (hedit : editRatio A (prototypeMatrix rowLabel proto) ≤ e)
    (hrow : rowVariance A ≤ delta) (hcol : colVariance A ≤ delta) :
    editRatio A (templateMatrix rowLabel (cleanColumnLabel proto)) ≤ 33*(e+delta) ∧
    sumThree (fun i => (classMass (cleanColumnLabel proto) i-1/3)^2) ≤
      264*(e+delta) := by
  have he0 : 0 ≤ e := Rat.le_trans (editRatio_nonneg hm hn A _) hedit
  have hd0 : 0 ≤ delta := Rat.le_trans (rowVariance_nonneg hm A) hrow
  have hb := cleanup_edit_bound hm hn A rowLabel proto e delta upper hedit hcol
  have htransfer := rowVariance_transfer hm hn A
    (templateMatrix rowLabel (cleanColumnLabel proto))
  have hmass := column_mass_square_le_row_variance hn rowLabel (cleanColumnLabel proto) lower
  constructor <;> grind

/-- Existential form of the same theorem, with the template specified
    literally by inequality of the given row labels and output column labels. -/
theorem exists_template_cleanup {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A : Fin m → Fin n → Bool) (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (e delta : Rat)
    (lower : ∀ i, 1/4 ≤ classMass rowLabel i)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12)
    (hedit : editRatio A (prototypeMatrix rowLabel proto) ≤ e)
    (hrow : rowVariance A ≤ delta) (hcol : colVariance A ≤ delta) :
    ∃ colLabel : Fin n → Fin 3,
      editRatio A (fun r c => decide (rowLabel r ≠ colLabel c)) ≤ 33*(e+delta) ∧
      sumThree (fun i => (classMass colLabel i-1/3)^2) ≤ 264*(e+delta) := by
  exact ⟨cleanColumnLabel proto,
    cleanup_with_mass_bound hm hn A rowLabel proto e delta lower upper hedit hrow hcol⟩

#print axioms classMass_count
#print axioms editRatio_card
#print axioms cleanup_edit_bound
#print axioms cleanup_with_mass_bound
#print axioms exists_template_cleanup

end StabilityCleanup


==> anc/lean/finite-lean-companion/clean-holes-complete/source/StabilityClusteringBridge.lean <==
import StabilityRowClustering
import StabilityCleanup

/-! Literal bridges from row clustering's finite counts to the cleanup API. -/
namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry RationalSampling
  StabilitySlack GridModel

theorem row_mass_eq_mean {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    rowMass A r=MinimumEndpoint.rowMean A r := rfl

theorem col_mass_eq_mean {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) :
    colMass A c=MinimumEndpoint.colMean A c := rfl

theorem label_mass_eq_classMass {m : Nat} (label : Fin m → Fin 3) (i : Fin 3) :
    labelMass label i=StabilityCleanup.classMass label i := by
  unfold labelMass countWhere StabilityCleanup.classMass StabilityCleanup.avg
    StabilityCleanup.classBit
  simp only [decide_eq_true_eq]
  rfl

theorem row_variance_sum_eq {m n : Nat} (A : Fin m → Fin n → Bool) :
    rowVarianceSum A/(m : Rat)=StabilityCleanup.rowVariance A := rfl

theorem col_variance_sum_eq {m n : Nat} (A : Fin m → Fin n → Bool) :
    colVarianceSum A/(n : Rat)=StabilityCleanup.colVariance A := rfl

theorem copy_edit_eq_editRatio {m n : Nat} (A : Fin m → Fin n → Bool)
    (rep : Fin 3 → Fin m) (label : Fin m → Fin 3) :
    copyEdit A rep label=StabilityCleanup.editRatio A
      (StabilityCleanup.prototypeMatrix label (fun i c => A (rep i) c)) := by
  unfold copyEdit StabilityCleanup.editRatio StabilityCleanup.avg
  apply congrArg (fun q : Rat => q*(m : Rat)⁻¹)
  apply sum_congr
  intro r hr
  unfold rowDistance hamming
  apply congrArg (fun q : Rat => q*(n : Rat)⁻¹)
  apply sum_congr
  intro c hc
  unfold StabilityCleanup.editBit StabilityCleanup.prototypeMatrix
  cases h1 : A r c <;> cases h2 : A (rep (label r)) c <;>
    simp [h2,ratBit]

theorem sum_le_of_div_le (x b delta : Rat) (hb : 0<b) (h : x/b≤delta) :
    x≤delta*b := by
  have hcan := Rat.div_mul_cancel (a := x) (b := b) (by grind : b≠0)
  have hm := Rat.mul_le_mul_of_nonneg_right h (Rat.le_of_lt hb)
  grind

/-- The row-clustering theorem with the cleanup package's exact normalized
    variances, class masses and literal matrix edit ratio. -/
theorem finite_row_clustering_cleanup_API {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (delta : Rat) (hdelta : 0<delta)
    (hsmall : 100000000000000*delta≤1)
    (hrow : StabilityCleanup.rowVariance A≤delta)
    (hcol : StabilityCleanup.colVariance A≤delta)
    (hslack : globalSymmetric A≤46*delta*(m : Rat)^2) :
    ∃ (rep : Fin 3 → Fin m) (label : Fin m → Fin 3),
      (∀ i : Fin 3, 1/4≤StabilityCleanup.classMass label i ∧
        StabilityCleanup.classMass label i≤5/12) ∧
      StabilityCleanup.editRatio A
        (StabilityCleanup.prototypeMatrix label (fun i c => A (rep i) c))≤10000000000*delta := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  rw [←row_variance_sum_eq] at hrow
  rw [←col_variance_sum_eq] at hcol
  have hrowsum := sum_le_of_div_le _ _ _ hmR hrow
  have hcolsum := sum_le_of_div_le _ _ _ hnR hcol
  obtain ⟨rep,label,hmass,hedit⟩ := finite_row_clustering hm hn A delta hdelta hsmall hrowsum hcolsum hslack
  refine ⟨rep,label,?_,?_⟩
  · intro i
    have hi := hmass i
    rw [label_mass_eq_classMass] at hi
    exact hi
  · rw [copy_edit_eq_editRatio] at hedit
    exact hedit

#print axioms copy_edit_eq_editRatio
#print axioms finite_row_clustering_cleanup_API
end StabilityClustering


==> anc/lean/finite-lean-companion/clean-holes-complete/source/StabilityComplete.lean <==
import StabilityClusteringBridge
import StabilityVariance
import StabilityFinalMasses

/-!
Finite linear stability from literal original C3 and full occupied-cell pairing.
All variance, scalar slack, representative, clustering and cleanup estimates are
derived internally. The explicit constants are deliberately non-optimal.
-/
namespace StabilityComplete
open PairedPivotCore PairedPivotCounting FiniteRatSums PairedMatrixMoments
  BooleanMatrixGeometry MinimumEndpoint StabilityClustering StabilityCleanup StabilitySlack

def delta (m n : Nat) (epsilon : Rat) : Rat :=
  epsilon+1/(m : Rat)+1/(n : Rat)

def delta0 : Rat := 1/10000000000000000

def stabilityConstant : Rat := 5280000000528

theorem delta_positive (m n : Nat) (hm : 0<m) (hn : 0<n)
    (epsilon : Rat) (hepsilon : 0≤epsilon) : 0<delta m n epsilon := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hmi : 0<(m : Rat)⁻¹ := Rat.inv_pos.mpr hmR
  have hni : 0<(n : Rat)⁻¹ := Rat.inv_pos.mpr hnR
  unfold delta
  grind

theorem small_delta_numeric (d : Rat) (hsmall : d≤delta0) :
    100000000000000*d≤1 ∧ 264*(10000000000*d+d)≤1/144 := by
  have hscale := Rat.mul_le_mul_of_nonneg_right hsmall
    (by decide : (0:Rat)≤10000000000000000)
  have hdelta0 : delta0*10000000000000000=1 := Rat.div_mul_cancel (by decide)
  rw [hdelta0] at hscale
  constructor
  · grind
  · apply Rat.le_of_mul_le_mul_right (c := (144:Rat)) ?_ (by decide)
    rw [Rat.div_mul_cancel (by decide)]
    grind

theorem variance_API_bridge {m n : Nat} (A : Fin m → Fin n → Bool) :
    StabilityVariance.rowVariance A=StabilityCleanup.rowVariance A ∧
      StabilityVariance.columnVariance A=StabilityCleanup.colVariance A := ⟨rfl,rfl⟩

/-- Full finite rational linear stability. The assumptions are only positive
    dimensions, literal OriginalC3 for every pair, a partition of all occupied
    cells into those pairs, near density, and the displayed explicit smallness
    condition. No variance, slack, prototype or partition premise remains. -/
theorem finite_C3_linear_stability {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (epsilon : Rat) (hepsilon : 0≤epsilon)
    (hdensity : 2/3-epsilon≤density A)
    (hsmall : delta m n epsilon≤delta0) :
    ∃ (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3),
      editRatio A (fun r c => decide (rowLabel r≠colLabel c))≤
        stabilityConstant*delta m n epsilon ∧
      massDeviation rowLabel+massDeviation colLabel≤
        stabilityConstant*delta m n epsilon := by
  have hd := delta_positive m n hm hn epsilon hepsilon
  have hnum := small_delta_numeric (delta m n epsilon) hsmall
  have hv := StabilityVariance.both_variances_bound A hm hn pairs cover hc epsilon hepsilon hdensity
  rw [(variance_API_bridge A).1,(variance_API_bridge A).2] at hv
  have hvar : StabilityCleanup.rowVariance A≤delta m n epsilon ∧
      StabilityCleanup.colVariance A≤delta m n epsilon := by
    unfold delta
    grind
  have hdensity' : 2/3-epsilon≤
      total (List.finRange m) (List.finRange n) (indicator A)/((m : Rat)*(n : Rat)) := by
    have h := hdensity
    rw [density_card,cells_card] at h
    exact h
  have hs := global_symmetric_near_density m n hm hn A pairs cover hc epsilon hepsilon hdensity'
  change globalSymmetric A≤46*delta m n epsilon*(m : Rat)^2 at hs
  obtain ⟨rep,rowLabel,hmass,hedit⟩ := finite_row_clustering_cleanup_API hm hn A
    (delta m n epsilon) hd hnum.1 hvar.1 hvar.2 hs
  obtain ⟨colLabel,hclean,hmasses⟩ := exists_template_cleanup_both_masses hm hn A rowLabel
    (fun i c => A (rep i) c) (10000000000*delta m n epsilon) (delta m n epsilon)
    (fun i => (hmass i).1) (fun i => (hmass i).2) hedit hvar.1 hvar.2 hnum.2
  refine ⟨rowLabel,colLabel,?_,?_⟩
  · unfold stabilityConstant
    grind
  · unfold stabilityConstant
    grind

#print axioms delta_positive
#print axioms small_delta_numeric
#print axioms variance_API_bridge
#print axioms finite_C3_linear_stability
end StabilityComplete


==> anc/lean/finite-lean-companion/clean-holes-complete/source/StabilityFinalMasses.lean <==
import StabilityCleanup

/-! Both part-mass bounds for the explicit finite prototype cleanup. -/
namespace StabilityCleanup

open FiniteRatSums MinimumEndpoint BooleanMatrixGeometry ListRatCounting
  PairedMatrixMoments RationalSampling

def massDeviation {k : Nat} (label : Fin k → Fin 3) : Rat :=
  sumThree (fun i => (classMass label i-1/3)^2)

theorem square_le_massDeviation {k : Nat} (label : Fin k → Fin 3) (i : Fin 3) :
    (classMass label i-1/3)^2 ≤ massDeviation label := by
  have h0 : 0 ≤ (classMass label 0-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have h1 : 0 ≤ (classMass label 1-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have h2 : 0 ≤ (classMass label 2-1/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold massDeviation sumThree
  rcases fin_three_cases i with hi | hi | hi <;> subst i <;> grind

theorem lower_from_small_square (x : Rat) (h : (x-1/3)^2 ≤ 1/144) :
    1/4 ≤ x := by
  apply Classical.byContradiction
  intro hnot
  have hleft : 0 < 1/4-x := by grind
  have hright : 0 < 5/12-x := by grind
  have hp := Rat.mul_pos hleft hright
  have he : (1/4-x)*(5/12-x) = (x-1/3)^2 - 1/144 := by grind
  rw [he] at hp
  grind

theorem classMass_lower_of_small_deviation {k : Nat} (label : Fin k → Fin 3)
    (h : massDeviation label ≤ 1/144) (i : Fin 3) :
    1/4 ≤ classMass label i := by
  exact lower_from_small_square _ (Rat.le_trans (square_le_massDeviation label i) h)

/-- The transpose identity is proved for the actual Boolean template,
    using symmetry of inequality of its finite labels. -/
theorem template_transposed_variance {m n : Nat}
    (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3) :
    rowVariance (templateMatrix colLabel rowLabel) =
      colVariance (templateMatrix rowLabel colLabel) := by
  unfold rowVariance colVariance
  apply avg_congr
  intro c
  have h : rowMean (templateMatrix colLabel rowLabel) c =
      colMean (templateMatrix rowLabel colLabel) c := by
    change avg (fun r => ratBit (decide (colLabel c ≠ rowLabel r))) =
      avg (fun r => ratBit (decide (rowLabel r ≠ colLabel c)))
    apply avg_congr
    intro r
    grind
  rw [h]

theorem row_mass_square_le_col_variance {m n : Nat} (hm : 0 < m)
    (rowLabel : Fin m → Fin 3) (colLabel : Fin n → Fin 3)
    (lower : ∀ i, 1/4 ≤ classMass colLabel i) :
    massDeviation rowLabel ≤ 4*colVariance (templateMatrix rowLabel colLabel) := by
  have h := column_mass_square_le_row_variance hm colLabel rowLabel lower
  rw [template_transposed_variance] at h
  exact h

/-- Both partition-mass bounds, conditional on the original three prototypes
    and a small explicit total error. The output remains the computed cleanup. -/
theorem cleanup_both_mass_bounds {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A : Fin m → Fin n → Bool) (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (e delta : Rat)
    (lower : ∀ i, 1/4 ≤ classMass rowLabel i)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12)
    (hedit : editRatio A (prototypeMatrix rowLabel proto) ≤ e)
    (hrow : rowVariance A ≤ delta) (hcol : colVariance A ≤ delta)
    (small : 264*(e+delta) ≤ 1/144) :
    editRatio A (templateMatrix rowLabel (cleanColumnLabel proto)) ≤ 33*(e+delta) ∧
    massDeviation rowLabel ≤ 264*(e+delta) ∧
    massDeviation (cleanColumnLabel proto) ≤ 264*(e+delta) ∧
    massDeviation rowLabel + massDeviation (cleanColumnLabel proto) ≤ 528*(e+delta) := by
  have hcleanup := cleanup_with_mass_bound hm hn A rowLabel proto e delta lower upper hedit hrow hcol
  have hcolMass : massDeviation (cleanColumnLabel proto) ≤ 264*(e+delta) := hcleanup.2
  have hcolSmall : massDeviation (cleanColumnLabel proto) ≤ 1/144 := Rat.le_trans hcolMass small
  have hcolLower := classMass_lower_of_small_deviation (cleanColumnLabel proto) hcolSmall
  have hrowMass := row_mass_square_le_col_variance hm rowLabel (cleanColumnLabel proto) hcolLower
  have htransfer := colVariance_transfer hm hn A
    (templateMatrix rowLabel (cleanColumnLabel proto))
  have hsharp := cleanup_edit_bound hm hn A rowLabel proto e delta upper hedit hcol
  have hrowBound : massDeviation rowLabel ≤ 264*(e+delta) := by grind
  exact ⟨hcleanup.1, hrowBound, hcolMass, by grind⟩

/-- The finite edit-and-total-mass conclusion in existential form. -/
theorem exists_template_cleanup_both_masses {m n : Nat} (hm : 0 < m) (hn : 0 < n)
    (A : Fin m → Fin n → Bool) (rowLabel : Fin m → Fin 3)
    (proto : Fin 3 → Fin n → Bool) (e delta : Rat)
    (lower : ∀ i, 1/4 ≤ classMass rowLabel i)
    (upper : ∀ i, classMass rowLabel i ≤ 5/12)
    (hedit : editRatio A (prototypeMatrix rowLabel proto) ≤ e)
    (hrow : rowVariance A ≤ delta) (hcol : colVariance A ≤ delta)
    (small : 264*(e+delta) ≤ 1/144) :
    ∃ colLabel : Fin n → Fin 3,
      editRatio A (fun r c => decide (rowLabel r ≠ colLabel c)) ≤ 33*(e+delta) ∧
      massDeviation rowLabel + massDeviation colLabel ≤ 528*(e+delta) := by
  have h := cleanup_both_mass_bounds hm hn A rowLabel proto e delta lower upper hedit hrow hcol small
  exact ⟨cleanColumnLabel proto, h.1, h.2.2.2⟩

#print axioms classMass_lower_of_small_deviation
#print axioms template_transposed_variance
#print axioms row_mass_square_le_col_variance
#print axioms cleanup_both_mass_bounds
#print axioms exists_template_cleanup_both_masses

end StabilityCleanup


==> anc/lean/finite-lean-companion/clean-holes-complete/source/StabilityHamming.lean <==
import StabilitySymmetricSlack
import StabilitySlackCoercivity

/-! Exact finite Boolean row geometry and the linear near-class edit bound. -/
namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack
  RationalSampling ListRatCounting PairedOpenGeometry GridModel

def hamming {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  sum (List.finRange n) (fun c => if A r c=A s c then 0 else 1)

def rowMass {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  rowDegree (List.finRange n) (indicator A) r/(n : Rat)

def colMass {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Rat :=
  colDegree (List.finRange m) (indicator A) c/(m : Rat)

def rowDistance {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  hamming A r s/(n : Rat)

theorem hamming_nonneg {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    0≤hamming A r s := by
  apply sum_nonneg
  intro c hc
  split <;> decide

theorem hamming_le_width {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    hamming A r s≤(n : Rat) := by
  have h := sum_le (List.finRange n) (fun c => if A r c=A s c then (0:Rat) else 1)
    (fun _ => 1) (by intro c hc; dsimp; split <;> decide)
  rw [sum_const] at h
  simp only [List.length_finRange] at h
  change hamming A r s≤(n : Rat)*1 at h
  grind

theorem hamming_symm {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    hamming A r s=hamming A s r := by
  apply sum_congr
  intro c hc
  simp only [eq_comm]

theorem hamming_self {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    hamming A r r=0 := by
  unfold hamming
  simp only [ite_true]
  rw [sum_const]
  grind

theorem hamming_triangle {m n : Nat} (A : Fin m → Fin n → Bool) (r s t : Fin m) :
    hamming A r t≤hamming A r s+hamming A s t := by
  have h := sum_le (List.finRange n)
    (fun c => if A r c=A t c then (0:Rat) else 1)
    (fun c => (if A r c=A s c then (0:Rat) else 1)+
      (if A s c=A t c then (0:Rat) else 1)) (by
      intro c hc
      dsimp
      split <;> split <;> split <;> grind)
  rw [sum_add] at h
  exact h

theorem hamming_degree_identity {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    hamming A r s=rowDegree (List.finRange n) (indicator A) r+
      rowDegree (List.finRange n) (indicator A) s-
      2*codegree (List.finRange n) (indicator A) r s := by
  have h : ∀ c ∈ List.finRange n,
      (if A r c=A s c then (0:Rat) else 1)=indicator A r c+indicator A s c-
        2*(indicator A r c*indicator A s c) := by
    intro c hc
    cases hr : A r c <;> cases hs : A s c <;>
      simp [indicator, hr, hs, ratBit] <;> grind
  unfold hamming rowDegree codegree
  rw [sum_congr (List.finRange n) _ _ h, sum_sub, sum_add, sum_mul_left]

theorem degree_diff_le_hamming {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    rowDegree (List.finRange n) (indicator A) r-
      rowDegree (List.finRange n) (indicator A) s≤hamming A r s := by
  have h := sum_le (List.finRange n)
    (fun c => indicator A r c-indicator A s c)
    (fun c => if A r c=A s c then (0:Rat) else 1) (by
      intro c hc
      cases hr : A r c <;> cases hs : A s c <;>
        simp [indicator, hr, hs, ratBit] <;> grind)
  rw [sum_sub] at h
  exact h

theorem row_degree_nonneg {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    0≤rowDegree (List.finRange n) (indicator A) r := by
  apply sum_nonneg
  intro c hc
  exact (ratBit_range _).1

theorem row_degree_upper {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    rowDegree (List.finRange n) (indicator A) r≤(n : Rat) := by
  have h := sum_le (List.finRange n) (indicator A r) (fun _ => 1)
    (fun c hc => (ratBit_range _).2)
  rw [sum_const] at h
  simp only [List.length_finRange] at h
  change rowDegree (List.finRange n) (indicator A) r≤(n : Rat)*1 at h
  grind

theorem actual_codegree_range {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    0≤codegree (List.finRange n) (indicator A) r s ∧
      codegree (List.finRange n) (indicator A) r s≤
        rowDegree (List.finRange n) (indicator A) r := by
  exact codegree_range (List.finRange m) (List.finRange n) (indicator A)
    (by intro x hx c hc; exact ratBit_range _) r s (finRange_mem r) (finRange_mem s)

theorem unshifted_nonneg (d t : Rat) (hd : 0≤d) (ht : 0≤t) (htd : t≤d) :
    0≤unshifted d t := by
  by_cases hz : d=0
  · simp only [unshifted, if_pos hz]
    decide
  · have hp : 0<d := by grind
    have hq := ratio_range t d ht htd hp
    have hg := g_nonneg (t/d) hq.1 hq.2
    rw [unshifted, if_neg hz]
    exact Rat.mul_nonneg hd hg

theorem directed_slack_nonneg {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m) : 0≤directedSlack A r s := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have h := actual_codegree_range A r s
  have hu := unshifted_nonneg _ _ (row_degree_nonneg A r) h.1 h.2
  unfold directedSlack
  have he := Rat.div_mul_cancel (a := unshifted
    (rowDegree (List.finRange n) (indicator A) r)
    (codegree (List.finRange n) (indicator A) r s)) (by grind : (n : Rat)≠0)
  apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
  grind

theorem symmetric_slack_nonneg {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m) : 0≤symmetricSlack A r s := by
  have hr := directed_slack_nonneg hn A r s
  have hs := directed_slack_nonneg hn A s r
  unfold symmetricSlack
  grind

theorem symmetric_slack_symm {m n : Nat}
    (A : Fin m → Fin n → Bool) (r s : Fin m) :
    symmetricSlack A r s=symmetricSlack A s r := by
  unfold symmetricSlack
  exact Rat.add_comm _ _

/-- Both near-one scalar contributions add to the actual Hamming distance. -/
theorem near_hamming_le_four_slack {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hd : 3*(n : Rat)≤5*rowDegree (List.finRange n) (indicator A) r)
    (hnear : 20*hamming A r s≤(n : Rat)) :
    rowDistance A r s≤4*symmetricSlack A r s := by
  let d := rowDegree (List.finRange n) (indicator A) r
  let e := rowDegree (List.finRange n) (indicator A) s
  let t := codegree (List.finRange n) (indicator A) r s
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have hdn : (0:Rat)<d := by dsimp [d]; grind
  have hh := hamming_degree_identity A r s
  have hdiff := degree_diff_le_hamming A r s
  have hen : (0:Rat)<e := by dsimp [d,e] at *; grind
  have hr := actual_codegree_range A r s
  have hs := actual_codegree_range A s r
  rw [codegree_symmetry m n A s r] at hs
  have ht0 : (0:Rat)≤t := hr.1
  have htd : t≤d := hr.2
  have hte : t≤e := hs.2
  have hqd := ratio_range t d ht0 htd hdn
  have hqe := ratio_range t e ht0 hte hen
  have htdid := Rat.div_mul_cancel (a := t) (b := d) (by grind : d≠0)
  have hteid := Rat.div_mul_cancel (a := t) (b := e) (by grind : e≠0)
  have hqd3 : (3/4 : Rat)≤t/d := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hdn
    have hid : (3/4 : Rat)*d=3*d/4 := by grind
    rw [hid, htdid]
    apply Rat.le_of_mul_le_mul_right (c := (4:Rat)) ?_ (by decide)
    rw [Rat.div_mul_cancel (by decide)]
    dsimp [d,e,t] at *
    grind
  have hqe3 : (3/4 : Rat)≤t/e := by
    apply Rat.le_of_mul_le_mul_right (c := e) ?_ hen
    have hid : (3/4 : Rat)*e=3*e/4 := by grind
    rw [hid, hteid]
    apply Rat.le_of_mul_le_mul_right (c := (4:Rat)) ?_ (by decide)
    rw [Rat.div_mul_cancel (by decide)]
    dsimp [d,e,t] at *
    grind
  have hgd := g_one_root_linear (t/d) hqd3 hqd.2
  have hge := g_one_root_linear (t/e) hqe3 hqe.2
  have hmd := Rat.mul_le_mul_of_nonneg_left hgd (Rat.le_of_lt hdn)
  have hme := Rat.mul_le_mul_of_nonneg_left hge (Rat.le_of_lt hen)
  have hmd4 := Rat.mul_le_mul_of_nonneg_left hmd (by decide : (0:Rat)≤4)
  have hme4 := Rat.mul_le_mul_of_nonneg_left hme (by decide : (0:Rat)≤4)
  have hxd : 4*(d*((1-t/d)/4))=d-t := by
    have h := Rat.div_mul_cancel (a := 1-t/d) (b := (4:Rat)) (by decide)
    grind
  have hxe : 4*(e*((1-t/e)/4))=e-t := by
    have h := Rat.div_mul_cancel (a := 1-t/e) (b := (4:Rat)) (by decide)
    grind
  rw [hxd] at hmd4
  rw [hxe] at hme4
  have hraw : hamming A r s≤4*(d*g (t/d)+e*g (t/e)) := by
    dsimp [d,e,t] at *
    grind
  have hformula : symmetricSlack A r s*(n : Rat)=d*g (t/d)+e*g (t/e) := by
    unfold symmetricSlack directedSlack
    rw [codegree_symmetry m n A s r]
    change (unshifted d t/(n : Rat)+unshifted e t/(n : Rat))*(n : Rat)=_
    rw [unshifted, if_neg (by grind : d≠0), unshifted, if_neg (by grind : e≠0)]
    have h1 := Rat.div_mul_cancel (a := d*g (t/d)) hnne
    have h2 := Rat.div_mul_cancel (a := e*g (t/e)) hnne
    grind
  have hdist : rowDistance A r s*(n : Rat)=hamming A r s := Rat.div_mul_cancel hnne
  apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
  grind

#print axioms hamming_triangle
#print axioms hamming_degree_identity
#print axioms near_hamming_le_four_slack
end StabilityClustering


==> anc/lean/finite-lean-companion/clean-holes-complete/source/StabilityRepresentative.lean <==
import StabilityHamming

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack GridModel

def countWhere {k : Nat} (P : Fin k → Bool) : Rat :=
  sum (List.finRange k) (fun i => if P i then 1 else 0)

def rowSlackSum {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  sum (List.finRange m) (symmetricSlack A r)

def rowVarianceSum {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => (rowMass A r-2/3)^2)

def colVarianceSum {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange n) (fun c => (colMass A c-2/3)^2)

def representativeScore {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  (m : Rat)*(rowMass A r-2/3)^2+rowSlackSum A r

def GoodRepresentative {m n : Nat} (A : Fin m → Fin n → Bool) (delta : Rat)
    (r : Fin m) : Prop :=
  (rowMass A r-2/3)^2≤10000*delta ∧ rowSlackSum A r≤10000*delta*(m : Rat)

theorem row_slack_nonneg {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) : 0≤rowSlackSum A r := by
  exact sum_nonneg (List.finRange m) _ (fun s hs => symmetric_slack_nonneg hn A r s)

theorem score_nonneg {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) : 0≤representativeScore A r := by
  have hs := row_slack_nonneg hn A r
  have hq : (0:Rat)≤(rowMass A r-2/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hp := Rat.mul_nonneg (Rat.natCast_nonneg (a := m)) hq
  unfold representativeScore
  grind

theorem sum_representative_score {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange m) (representativeScore A)=
      (m : Rat)*rowVarianceSum A+globalSymmetric A := by
  unfold representativeScore rowVarianceSum globalSymmetric rowSlackSum
  rw [sum_add, sum_mul_left]

theorem score_implies_good {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (delta : Rat) (r : Fin m)
    (hscore : representativeScore A r≤10000*delta*(m : Rat)) :
    GoodRepresentative A delta r := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hs := row_slack_nonneg hn A r
  have hq : (0:Rat)≤(rowMass A r-2/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hp := Rat.mul_nonneg (Rat.le_of_lt hmR) hq
  unfold GoodRepresentative representativeScore at *
  constructor
  · apply Rat.le_of_mul_le_mul_left (c := (m : Rat)) ?_ hmR
    grind
  · grind

/-- Finite Markov selection: a genuine row survives any forbidden set of
    at most 90 percent of the rows, and has both required representative bounds. -/
theorem representative_outside {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (delta : Rat) (hdelta : 0<delta)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hslack : globalSymmetric A≤46*delta*(m : Rat)^2)
    (forbidden : Fin m → Bool) (hforbidden : 10*countWhere forbidden≤9*(m : Rat)) :
    ∃ r : Fin m, forbidden r=false ∧ GoodRepresentative A delta r := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hp := Rat.mul_pos hdelta hmR
  have hm2 := Rat.mul_pos hmR hmR
  have hdm2 := Rat.mul_pos hdelta hm2
  have hsum : sum (List.finRange m) (representativeScore A)≤47*delta*(m : Rat)^2 := by
    rw [sum_representative_score]
    have h := Rat.mul_le_mul_of_nonneg_left hvar (Rat.le_of_lt hmR)
    grind
  apply Classical.byContradiction
  intro hnone
  have hrow : ∀ r ∈ List.finRange m,
      10000*delta*(m : Rat)≤representativeScore A r+
        10000*delta*(m : Rat)*(if forbidden r then (1:Rat) else 0) := by
    intro r hr
    by_cases hf : forbidden r=true
    · rw [if_pos hf]
      have h := score_nonneg hn A r
      grind
    · have hf0 : forbidden r=false := Bool.eq_false_iff.mpr hf
      rw [if_neg hf]
      have hnot : ¬representativeScore A r≤10000*delta*(m : Rat) := by
        intro hscore
        exact hnone ⟨r,hf0,score_implies_good hm hn A delta r hscore⟩
      grind
  have h := sum_le (List.finRange m) _ _ hrow
  rw [sum_const, sum_add, sum_mul_left] at h
  simp only [List.length_finRange] at h
  change (m : Rat)*(10000*delta*(m : Rat))≤
    sum (List.finRange m) (representativeScore A)+
    (10000*delta*(m : Rat))*countWhere forbidden at h
  have hf := Rat.mul_le_mul_of_nonneg_left hforbidden
    (show 0≤1000*delta*(m : Rat) by grind)
  grind

theorem representative_exists {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (delta : Rat) (hdelta : 0<delta)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hslack : globalSymmetric A≤46*delta*(m : Rat)^2) :
    ∃ r : Fin m, GoodRepresentative A delta r := by
  have hzero : countWhere (fun _ : Fin m => false)=0 := by
    unfold countWhere
    simp only [Bool.false_eq_true, ite_false]
    rw [sum_const]
    grind
  have hm0 : (0:Rat)≤(m : Rat) := Rat.natCast_nonneg
  have h := representative_outside hm hn A delta hdelta hvar hslack
    (fun _ => false) (by rw [hzero]; grind)
  obtain ⟨r,hr,hgood⟩ := h
  exact ⟨r,hgood⟩

/-- Summing the proved pointwise near estimate gives the paper's linear cost. -/
theorem near_class_total_edit {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m)
    (hd : 3*(n : Rat)≤5*rowDegree (List.finRange n) (indicator A) r) :
    sum (List.finRange m) (fun s => if 20*hamming A r s≤(n : Rat)
      then rowDistance A r s else 0)≤4*rowSlackSum A r := by
  have h := sum_le (List.finRange m)
    (fun s => if 20*hamming A r s≤(n : Rat) then rowDistance A r s else 0)
    (fun s => 4*symmetricSlack A r s) (by
      intro s hs
      dsimp
      split
      · exact near_hamming_le_four_slack hn A r s hd ‹_›
      · have h0 := symmetric_slack_nonneg hn A r s
        grind)
  rw [sum_mul_left] at h
  exact h

#print axioms representative_outside
#print axioms representative_exists
#print axioms near_class_total_edit
end StabilityClustering


==> anc/lean/finite-lean-companion/clean-holes-complete/source/StabilityRootControl.lean <==
import StabilityRepresentative

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack GridModel

def codegreeRatio {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  codegree (List.finRange n) (indicator A) r s/
    rowDegree (List.finRange n) (indicator A) r

def rootError {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  min ((codegreeRatio A r s-1/2)^2) ((1-codegreeRatio A r s)^2)

theorem row_mass_mul_width {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) :
    rowMass A r*(n : Rat)=rowDegree (List.finRange n) (indicator A) r := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  exact Rat.div_mul_cancel (by grind)

theorem row_mass_range {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) : 0≤rowMass A r ∧ rowMass A r≤1 := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  exact ratio_range _ _ (row_degree_nonneg A r) (row_degree_upper A r) hnR

theorem positive_degree_of_half {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m)
    (hd : (n : Rat)≤2*rowDegree (List.finRange n) (indicator A) r) :
    0<rowDegree (List.finRange n) (indicator A) r := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  grind

theorem actual_ratio_range {m n : Nat}
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    0≤codegreeRatio A r s ∧ codegreeRatio A r s≤1 := by
  have ht := actual_codegree_range A r s
  exact ratio_range _ _ ht.1 ht.2 hd

theorem root_error_nonneg {m n : Nat}
    (A : Fin m → Fin n → Bool) (r s : Fin m) : 0≤rootError A r s := by
  have h1 : (0:Rat)≤(codegreeRatio A r s-1/2)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have h2 : (0:Rat)≤(1-codegreeRatio A r s)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold rootError
  change 0≤if (codegreeRatio A r s-1/2)^2≤(1-codegreeRatio A r s)^2
    then (codegreeRatio A r s-1/2)^2 else (1-codegreeRatio A r s)^2
  split <;> assumption

/-- The scalar two-root error is controlled by the actual symmetric slack. -/
theorem root_error_le_two_slack {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hd : (n : Rat)≤2*rowDegree (List.finRange n) (indicator A) r) :
    rootError A r s≤2*symmetricSlack A r s := by
  let d := rowDegree (List.finRange n) (indicator A) r
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hp := positive_degree_of_half hn A r hd
  have hq := actual_ratio_range A r s hp
  have hg := g_nonneg (codegreeRatio A r s) hq.1 hq.2
  have hroot := g_two_root_square (codegreeRatio A r s) hq.1 hq.2
  have hcost : directedSlack A r s*(n : Rat)=d*g (codegreeRatio A r s) := by
    unfold directedSlack unshifted
    rw [if_neg (by grind : rowDegree (List.finRange n) (indicator A) r≠0)]
    exact Rat.div_mul_cancel (by grind)
  have hother := directed_slack_nonneg hn A s r
  have hsum : directedSlack A r s≤symmetricSlack A r s := by
    unfold symmetricSlack
    grind
  have hraw := Rat.mul_le_mul_of_nonneg_right hd hg
  have hboth := Rat.mul_le_mul_of_nonneg_right hsum (Rat.le_of_lt hnR)
  have hgS : g (codegreeRatio A r s)≤2*symmetricSlack A r s := by
    apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
    dsimp [d] at hcost
    grind
  change rootError A r s≤g (codegreeRatio A r s) at hroot
  grind

/-- Fixed-threshold Markov bound; all sets and weights are actual matrix quantities. -/
theorem atypical_count_bound {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m)
    (hd : (n : Rat)≤2*rowDegree (List.finRange n) (indicator A) r)
    (K : Rat) (hK : 0≤K) :
    countWhere (fun s => decide (1<K*(rowMass A s-2/3)^2 ∨ 1<K*rootError A r s))≤
      K*rowVarianceSum A+2*K*rowSlackSum A r := by
  have hpoint : ∀ s ∈ List.finRange m,
      (if decide (1<K*(rowMass A s-2/3)^2 ∨ 1<K*rootError A r s) then (1:Rat) else 0)≤
      K*(rowMass A s-2/3)^2+2*K*symmetricSlack A r s := by
    intro s hs
    have hv : (0:Rat)≤(rowMass A s-2/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
    have hvr := Rat.mul_nonneg hK hv
    have hs0 := symmetric_slack_nonneg hn A r s
    have hsp := Rat.mul_nonneg hK hs0
    have he := root_error_le_two_slack hn A r s hd
    have hep := Rat.mul_le_mul_of_nonneg_left he hK
    simp only [decide_eq_true_eq]
    split <;> grind
  have h := sum_le (List.finRange m) _ _ hpoint
  rw [sum_add, sum_mul_left, sum_mul_left] at h
  exact h

#print axioms root_error_le_two_slack
#print axioms atypical_count_bound
end StabilityClustering


==> anc/lean/finite-lean-companion/clean-holes-complete/source/StabilityRowClustering.lean <==
import StabilityThreeRepresentatives

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack GridModel

def outsideThree {m n : Nat} (A : Fin m → Fin n → Bool) (r s t x : Fin m) : Bool :=
  !(nearRow A r x || nearRow A s x || nearRow A t x)

def prototypeRow {m : Nat} (r s t : Fin m) (i : Fin 3) : Fin m :=
  if i=0 then r else if i=1 then s else t

def prototypeLabel {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) (x : Fin m) : Fin 3 :=
  if nearRow A r x then 0 else if nearRow A s x then 1 else 2

def labelMass {m : Nat} (label : Fin m → Fin 3) (i : Fin 3) : Rat :=
  countWhere (fun x => decide (label x=i))/(m : Rat)

def copyEdit {m n : Nat} (A : Fin m → Fin n → Bool)
    (rep : Fin 3 → Fin m) (label : Fin m → Fin 3) : Rat :=
  sum (List.finRange m) (fun x => rowDistance A x (rep (label x)))/(m : Rat)

theorem outside_three_count {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s t : Fin m) (delta : Rat)
    (hdelta : 0≤delta) (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hr : GoodRepresentative A delta r) (hs : GoodRepresentative A delta s)
    (ht : GoodRepresentative A delta t)
    (hrs : 50*zeroOverlap A r s≤1) (hrt : 50*zeroOverlap A r t≤1)
    (hst : 50*zeroOverlap A s t≤1) :
    countWhere (outsideThree A r s t)≤6000000000*delta*(m : Rat) := by
  have hrtp := good_representative_typical A r delta hsmall hr
  have hstp := good_representative_typical A s delta hsmall hs
  have http := good_representative_typical A t delta hsmall ht
  have hdr := typical_representative_degree hn A r hrtp
  have hds := typical_representative_degree hn A s hstp
  have hdt := typical_representative_degree hn A t http
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hp : ∀ x ∈ List.finRange m,
      (if outsideThree A r s t x then (1:Rat) else 0)≤
      90000*(rowMass A x-2/3)^2+
        180000*(symmetricSlack A r x+symmetricSlack A s x+symmetricSlack A t x) := by
    intro x hx
    have hv : (0:Rat)≤(rowMass A x-2/3)^2 := Lean.Grind.OrderedRing.sq_nonneg
    have sr0 := symmetric_slack_nonneg hn A r x
    have ss0 := symmetric_slack_nonneg hn A s x
    have st0 := symmetric_slack_nonneg hn A t x
    have rr := root_error_le_two_slack hn A r x (by grind)
    have rs := root_error_le_two_slack hn A s x (by grind)
    have rt := root_error_le_two_slack hn A t x (by grind)
    split
    · rename_i hout
      have hfail : 1<90000*(rowMass A x-2/3)^2 ∨
          1<90000*rootError A r x ∨ 1<90000*rootError A s x ∨
          1<90000*rootError A t x := by
        apply Classical.byContradiction
        intro hnot
        have hcover := three_prototypes_cover_typical hn A r s t x hrtp hstp http
          (by grind) hrs hrt hst (by grind) (by grind) (by grind)
        have hnearr : nearRow A r x=false := by
          cases he : nearRow A r x <;> simp_all [outsideThree]
        have hnears : nearRow A s x=false := by
          cases he : nearRow A s x <;> simp_all [outsideThree]
        have hneart : nearRow A t x=false := by
          cases he : nearRow A t x <;> simp_all [outsideThree]
        simp only [nearRow,decide_eq_false_iff_not] at hnearr hnears hneart
        grind
      grind
    · grind
  have h := sum_le (List.finRange m) _ _ hp
  rw [sum_add,sum_mul_left,sum_mul_left,sum_add,sum_add] at h
  change countWhere (outsideThree A r s t)≤90000*rowVarianceSum A+
    180000*(rowSlackSum A r+rowSlackSum A s+rowSlackSum A t) at h
  have hv := Rat.mul_le_mul_of_nonneg_left hvar (by decide : (0:Rat)≤90000)
  have hsum : rowSlackSum A r+rowSlackSum A s+rowSlackSum A t≤30000*delta*(m : Rat) := by
    have h1 := hr.2; have h2 := hs.2; have h3 := ht.2; grind
  have hsum' := Rat.mul_le_mul_of_nonneg_left hsum (by decide : (0:Rat)≤180000)
  have hdm := Rat.mul_nonneg hdelta (Rat.natCast_nonneg (a := m))
  grind

theorem row_distance_symm {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) :
    rowDistance A r s=rowDistance A s r := by
  unfold rowDistance
  rw [hamming_symm A r s]

theorem row_distance_range {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m) : 0≤rowDistance A r s ∧ rowDistance A r s≤1 := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  exact ratio_range _ _ (hamming_nonneg A r s) (hamming_le_width A r s) hnR

theorem prototype_copy_edit_bound {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s t : Fin m) (delta : Rat)
    (hdelta : 0≤delta) (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hr : GoodRepresentative A delta r) (hs : GoodRepresentative A delta s)
    (ht : GoodRepresentative A delta t)
    (hrs : 50*zeroOverlap A r s≤1) (hrt : 50*zeroOverlap A r t≤1)
    (hst : 50*zeroOverlap A s t≤1) :
    copyEdit A (prototypeRow r s t) (prototypeLabel A r s)≤10000000000*delta := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hdr := typical_representative_degree hn A r
    (good_representative_typical A r delta hsmall hr)
  have hds := typical_representative_degree hn A s
    (good_representative_typical A s delta hsmall hs)
  have hdt := typical_representative_degree hn A t
    (good_representative_typical A t delta hsmall ht)
  have hout := outside_three_count hn A r s t delta hdelta hsmall hvar hr hs ht hrs hrt hst
  have hp : ∀ x ∈ List.finRange m,
      rowDistance A x (prototypeRow r s t (prototypeLabel A r s x))≤
      (if nearRow A r x then rowDistance A r x else 0)+
      (if nearRow A s x then rowDistance A s x else 0)+
      (if nearRow A t x then rowDistance A t x else 0)+
      (if outsideThree A r s t x then (1:Rat) else 0) := by
    intro x hx
    have hxr := (row_distance_range hn A r x).1
    have hxs := (row_distance_range hn A s x).1
    have hxt := (row_distance_range hn A t x).1
    have hxt1 := (row_distance_range hn A t x).2
    rw [row_distance_symm A x]
    cases hrx : nearRow A r x <;> cases hsx : nearRow A s x <;> cases htx : nearRow A t x <;>
      simp [prototypeLabel,prototypeRow,outsideThree,hrx,hsx,htx] <;> grind
  have h := sum_le (List.finRange m) _ _ hp
  rw [sum_add,sum_add,sum_add] at h
  have hnearR := near_class_total_edit hn A r hdr
  have hnearS := near_class_total_edit hn A s hds
  have hnearT := near_class_total_edit hn A t hdt
  simp only [nearRow,decide_eq_true_eq] at h
  have hsumslack : rowSlackSum A r+rowSlackSum A s+rowSlackSum A t≤30000*delta*(m : Rat) := by
    have h1 := hr.2; have h2 := hs.2; have h3 := ht.2; grind
  have htotal : sum (List.finRange m)
      (fun x => rowDistance A x (prototypeRow r s t (prototypeLabel A r s x)))≤
      10000000000*delta*(m : Rat) := by
    change sum (List.finRange m)
      (fun x => rowDistance A x (prototypeRow r s t (prototypeLabel A r s x)))≤
      _+_+_+countWhere (outsideThree A r s t) at h
    have hdm := Rat.mul_nonneg hdelta (Rat.le_of_lt hmR)
    grind
  have he : copyEdit A (prototypeRow r s t) (prototypeLabel A r s)*(m : Rat)=
      sum (List.finRange m)
        (fun x => rowDistance A x (prototypeRow r s t (prototypeLabel A r s x))) :=
    Rat.div_mul_cancel (by grind)
  apply Rat.le_of_mul_le_mul_right (c := (m : Rat)) ?_ hmR
  grind

theorem prototype_label_counts {m n : Nat}
    (A : Fin m → Fin n → Bool) (r s t : Fin m)
    (hrs : (n : Rat)<10*hamming A r s)
    (hrt : (n : Rat)<10*hamming A r t)
    (hst : (n : Rat)<10*hamming A s t) :
    countWhere (fun x => decide (prototypeLabel A r s x=0))=nearCount A r ∧
    countWhere (fun x => decide (prototypeLabel A r s x=1))=nearCount A s ∧
    countWhere (fun x => decide (prototypeLabel A r s x=2))=
      nearCount A t+countWhere (outsideThree A r s t) := by
  have hzero : ∀ x ∈ List.finRange m,
      (if decide (prototypeLabel A r s x=0) then (1:Rat) else 0)=
      (if nearRow A r x then (1:Rat) else 0) := by
    intro x hx
    cases hrx : nearRow A r x <;> cases hsx : nearRow A s x <;>
      simp [prototypeLabel,hrx,hsx]
  have hone : ∀ x ∈ List.finRange m,
      (if decide (prototypeLabel A r s x=1) then (1:Rat) else 0)=
      (if nearRow A s x then (1:Rat) else 0) := by
    intro x hx
    have hdis := separated_near_classes_disjoint A r s hrs x
    cases hrx : nearRow A r x <;> cases hsx : nearRow A s x <;>
      simp_all [prototypeLabel]
  have htwo : ∀ x ∈ List.finRange m,
      (if decide (prototypeLabel A r s x=2) then (1:Rat) else 0)=
      (if nearRow A t x then (1:Rat) else 0)+
      (if outsideThree A r s t x then (1:Rat) else 0) := by
    intro x hx
    have hdrs := separated_near_classes_disjoint A r s hrs x
    have hdrt := separated_near_classes_disjoint A r t hrt x
    have hdst := separated_near_classes_disjoint A s t hst x
    cases hrx : nearRow A r x <;> cases hsx : nearRow A s x <;> cases htx : nearRow A t x <;>
      simp_all [prototypeLabel,outsideThree] <;> grind
  constructor
  · exact sum_congr (List.finRange m) _ _ hzero
  constructor
  · exact sum_congr (List.finRange m) _ _ hone
  · have h := sum_congr (List.finRange m) _ _ htwo
    rw [sum_add] at h
    exact h

theorem quotient_quarter_interval (a b : Rat) (hb : 0<b)
    (hlo : b≤4*a) (hhi : 12*a≤5*b) : 1/4≤a/b ∧ a/b≤5/12 := by
  have hcan := Rat.div_mul_cancel (a := a) (b := b) (by grind : b≠0)
  have hquarter : (1/4 : Rat)*4=1 := Rat.div_mul_cancel (by decide)
  have hupper : (5/12 : Rat)*12=5 := Rat.div_mul_cancel (by decide)
  have hlid : (1/4 : Rat)*b*4=b := by
    calc
      (1/4 : Rat)*b*4=((1/4 : Rat)*4)*b := by grind
      _=b := by rw [hquarter,Rat.one_mul]
  have huid : (5/12 : Rat)*b*12=5*b := by
    calc
      (5/12 : Rat)*b*12=((5/12 : Rat)*12)*b := by grind
      _=5*b := by rw [hupper]
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := b) ?_ hb
    rw [hcan]
    apply Rat.le_of_mul_le_mul_right (c := (4:Rat)) ?_ (by decide)
    rw [hlid]
    grind
  · apply Rat.le_of_mul_le_mul_right (c := b) ?_ hb
    rw [hcan]
    apply Rat.le_of_mul_le_mul_right (c := (12:Rat)) ?_ (by decide)
    rw [huid]
    grind

theorem prototype_label_mass_bounds {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s t : Fin m) (delta : Rat)
    (hdelta : 0≤delta) (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hcol : colVarianceSum A≤delta*(n : Rat))
    (hr : GoodRepresentative A delta r) (hs : GoodRepresentative A delta s)
    (ht : GoodRepresentative A delta t)
    (hrs : 50*zeroOverlap A r s≤1 ∧ (n : Rat)<10*hamming A r s)
    (hrt : 50*zeroOverlap A r t≤1 ∧ (n : Rat)<10*hamming A r t)
    (hst : 50*zeroOverlap A s t≤1 ∧ (n : Rat)<10*hamming A s t) :
    ∀ i : Fin 3, 1/4≤labelMass (prototypeLabel A r s) i ∧
      labelMass (prototypeLabel A r s) i≤5/12 := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hcounts := prototype_label_counts A r s t hrs.2 hrt.2 hst.2
  have mr := representative_near_class_mass hm hn A r delta hdelta hsmall hvar hcol hr
  have ms := representative_near_class_mass hm hn A s delta hdelta hsmall hvar hcol hs
  have mt := representative_near_class_mass hm hn A t delta hdelta hsmall hvar hcol ht
  have hout := outside_three_count hn A r s t delta hdelta hsmall hvar hr hs ht hrs.1 hrt.1 hst.1
  have hout0 : 0≤countWhere (outsideThree A r s t) := by
    apply sum_nonneg
    intro x hx
    split <;> decide
  have hsM := Rat.mul_le_mul_of_nonneg_right hsmall (Rat.le_of_lt hmR)
  intro i
  have hi : i=0 ∨ i=1 ∨ i=2 := by omega
  obtain hi | hi | hi := hi
  · subst i
    unfold labelMass
    rw [hcounts.1]
    exact quotient_quarter_interval _ _ hmR (by grind) (by grind)
  · subst i
    unfold labelMass
    rw [hcounts.2.1]
    exact quotient_quarter_interval _ _ hmR (by grind) (by grind)
  · subst i
    unfold labelMass
    rw [hcounts.2.2]
    exact quotient_quarter_interval _ _ hmR (by grind) (by grind)

/-- Explicit finite row-clustering theorem. The three actual prototype rows and
    their row labels are constructed from the two variance bounds and the actual
    symmetric-slack sum. No existence of prototypes or cluster partition is assumed. -/
theorem finite_row_clustering {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (delta : Rat) (hdelta : 0<delta)
    (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hcol : colVarianceSum A≤delta*(n : Rat))
    (hslack : globalSymmetric A≤46*delta*(m : Rat)^2) :
    ∃ (rep : Fin 3 → Fin m) (label : Fin m → Fin 3),
      (∀ i : Fin 3, 1/4≤labelMass label i ∧ labelMass label i≤5/12) ∧
      copyEdit A rep label≤10000000000*delta := by
  obtain ⟨r,s,t,hr,hs,ht,hrs,hrt,hst⟩ :=
    three_good_representatives hm hn A delta hdelta hsmall hvar hcol hslack
  exact ⟨prototypeRow r s t,prototypeLabel A r s,
    prototype_label_mass_bounds hm hn A r s t delta (Rat.le_of_lt hdelta)
      hsmall hvar hcol hr hs ht hrs hrt hst,
    prototype_copy_edit_bound hm hn A r s t delta (Rat.le_of_lt hdelta)
      hsmall hvar hr hs ht hrs.1 hrt.1 hst.1⟩

#print axioms finite_row_clustering
#print axioms prototype_label_mass_bounds
#print axioms outside_three_count
#print axioms prototype_copy_edit_bound
end StabilityClustering


==> anc/lean/finite-lean-companion/clean-holes-complete/source/StabilitySlack.lean <==
import PairedDensity

/-! Rational, finite retained slack from literal C3 and full pairing coverage.
Zero-degree rows contribute zero; the shifted sum excludes its diagonal. -/
namespace StabilitySlack
open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralBoundary GridModel PairedRational
  PairedCounting PairedOpenGeometry PairedRow

def g (q : Rat) : Rat := 2*q*B q-3*q+1

def shifted (d t : Rat) : Rat :=
  if d=0 then 0 else d*g (max 0 (t-1)/d)

def rowShifted {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  sum (List.finRange m) (fun s => if s=r then 0 else
    shifted (rowDegree (List.finRange n) (indicator A) r)
      (codegree (List.finRange n) (indicator A) r s))

def globalShifted {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (rowShifted A)

theorem g_zero : g 0=1 := by unfold g; grind

theorem g_one : g 1=0 := by
  have h := B_mul_den 1
  unfold den at h
  unfold g
  grind

theorem g_nonneg (q : Rat) (h0 : 0≤q) (h1 : q≤1) : 0≤g q := by
  have h := rational_minorant q h0 h1
  unfold g
  grind

/-- The scalar minorant keeps, rather than discards, the nonnegative slack. -/
theorem retained_shifted_minorant (d t : Rat) (hd : 0<d) (ht : 1≤t) :
    3*t-d-3+shifted d t≤2*t*B ((t-1)/d) := by
  have hn : d≠0 := by grind
  have he := Rat.div_mul_cancel (a := t-1) hn
  have hm : max 0 (t-1)=t-1 := by
    change (if (0:Rat)≤t-1 then t-1 else 0)=t-1
    exact if_pos (by grind)
  rw [shifted, if_neg hn, hm]
  have hb := (B_range ((t-1)/d)).1
  have heB := congrArg (fun x : Rat => 2*x*B ((t-1)/d)) he
  unfold g
  grind

/-- The zero-codegree branch of the same retained inequality. -/
theorem retained_shifted_zero (d : Rat) (hd : 0<d) :
    3*0-d-3+shifted d 0≤2*0*B ((0-1)/d) := by
  have hn : d≠0 := by grind
  have hm : max (0:Rat) (0-1)=0 := by
    change (if (0:Rat)≤0-1 then 0-1 else 0)=0
    exact if_neg (by grind)
  rw [shifted, if_neg hn, hm]
  have hz : (0:Rat)/d=0 := by
    have he := Rat.div_mul_cancel (a := 0) hn
    grind
  rw [hz, g_zero]
  grind

/-- The row inequality from C3; its retained sum includes zero codegrees. -/
theorem retained_row_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) :
    3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r)+rowShifted A r≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+3*((m : Rat)-1) := by
  have hA : ∀ r ∈ List.finRange m, ∀ c ∈ List.finRange n,
      0≤indicator A r c ∧ indicator A r c≤1 := by
    intro r hr c hc; exact ratBit_range _
  have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1) r (finRange_mem r)
  by_cases hz : rowDegree (List.finRange n) (indicator A) r=0
  · have hs : rowShifted A r=0 := by
      unfold rowShifted
      rw [sum_congr (List.finRange m) _ (fun _ => 0)]
      · rw [sum_const]; grind
      · intro s hs
        simp only [hz, shifted]
        split <;> rfl
    rw [hs, Rat.add_zero]
    exact general_row_bound m n A pairs cover hc r
  · have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by grind
    let d := rowDegree (List.finRange n) (indicator A) r
    let phi := fun s => if s=r then (0:Rat) else codegree (List.finRange n) (indicator A) r s*
      B ((codegree (List.finRange n) (indicator A) r s-1)/d)
    let psi := fun s => if s=r then (0:Rat) else
      shifted d (codegree (List.finRange n) (indicator A) r s)
    have hp : ∀ s ∈ List.finRange m,
        3*codegree (List.finRange n) (indicator A) r s-d-3+psi s≤
          2*phi s+(2*d-3)*flag s r := by
      intro s hs
      by_cases hsr : s=r
      · subst s
        rw [codegree_self]
        simp only [phi, psi, if_pos rfl, flag_self]
        dsimp [d]
        grind
      · rw [flag_ne s r hsr]
        by_cases hzero : codegree (List.finRange n) (indicator A) r s=0
        · have h := retained_shifted_zero d hpos
          simpa only [phi, psi, if_neg hsr, hzero, Rat.mul_zero, Rat.zero_mul, Rat.add_zero,
            Rat.mul_assoc] using h
        · obtain ⟨k,hk⟩ := codegree_integral m n A r s
          have hkpos : 1≤k := by
            apply Classical.byContradiction
            intro h
            have hk0 : k=0 := by omega
            rw [hk0] at hk
            exact hzero hk
          have hge : (1:Rat)≤codegree (List.finRange n) (indicator A) r s := by
            rw [hk]
            exact Rat.natCast_le_natCast.mpr hkpos
          have h := retained_shifted_minorant d _ hpos hge
          simpa only [phi, psi, if_neg hsr, Rat.mul_zero, Rat.add_zero,
            Rat.mul_assoc] using h
    have hsum := sum_le (List.finRange m) _ _ hp
    have hflag : sum (List.finRange m) (fun s => flag s r)=1 := by
      have h := sum_single (List.finRange m) r (fun _ => (1:Rat))
        (finRange_nodup m) (finRange_mem r)
      simpa only [Rat.one_mul] using h
    rw [sum_add, sum_sub, sum_sub, sum_mul_left, sum_const, sum_const,
      sum_add, sum_mul_left, sum_mul_left, hflag] at hsum
    simp only [List.length_finRange] at hsum
    have hb := open_rational_bound m n A pairs cover hc r hpos
    change 2*sum (List.finRange m) phi≤_ at hb
    have hpsi : sum (List.finRange m) psi=rowShifted A r := rfl
    rw [hpsi] at hsum
    dsimp [d] at hsum
    grind

/-- Exact global retained-slack inequality, before the near-density assumption. -/
theorem retained_global_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    globalShifted A≤
      (2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)-
        3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2)+
        3*(m : Rat)*((m : Rat)-1) := by
  have h := sum_le (List.finRange m)
    (fun r => 3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r)+rowShifted A r)
    (fun r => total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+3*((m : Rat)-1))
    (fun r _ => retained_row_bound m n A pairs cover hc r)
  rw [sum_add, sum_mul_left, codegree_double_count, sum_add, sum_add,
    sum_const, sum_mul_left, sum_const] at h
  simp only [List.length_finRange] at h
  change 3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2)+
    globalShifted A≤(m : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
      (m : Rat)*(3*((m : Rat)-1)) at h
  grind

/-- The quadratic density defect is bounded without a smallness assumption. -/
theorem quadratic_defect_bound (alpha epsilon : Rat)
    (hden : 2/3-epsilon≤alpha) : 2*alpha-3*alpha^2≤2*epsilon := by
  have hs : (0:Rat)≤(2/3-alpha)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he : 2*alpha-3*alpha^2=2*(2/3-alpha)-3*(2/3-alpha)^2 := by grind
  rw [he]
  grind

/-- Rational bookkeeping for the exact retained bound and finite Cauchy. -/
theorem near_density_numeric (G E C m n alpha epsilon : Rat)
    (hm : 0<m) (hn : 0<n) (hepsilon : 0≤epsilon)
    (hE : E=alpha*m*n) (ha : alpha≤1) (hden : 2/3-epsilon≤alpha)
    (hC : E^2≤n*C)
    (hG : G≤(2*m+2)*E-3*C+3*m*(m-1)) :
    G≤3*(epsilon+1/m+1/n)*m^2*n := by
  have hm0 : 0≤m := Rat.le_of_lt hm
  have hn0 : 0≤n := Rat.le_of_lt hn
  have hm2 : (0:Rat)≤m^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hmn := Rat.mul_nonneg hm0 hn0
  have hm2n := Rat.mul_nonneg hm2 hn0
  have hsmall := quadratic_defect_bound alpha epsilon hden
  have hsmallM := Rat.mul_le_mul_of_nonneg_right hsmall hm2n
  have haM := Rat.mul_le_mul_of_nonneg_right ha hmn
  have hcm : alpha^2*m^2*n≤C := by
    apply Rat.le_of_mul_le_mul_right (c := n) ?_ hn
    have heq : alpha^2*m^2*n*n=(alpha*m*n)^2 := by grind
    rw [heq, ← hE]
    simpa only [Rat.mul_comm] using hC
  have hep := Rat.mul_nonneg hepsilon hm2n
  have hinvm := Rat.div_mul_cancel (a := (1:Rat)) (b := m) (by grind : m≠0)
  have hinvn := Rat.div_mul_cancel (a := (1:Rat)) (b := n) (by grind : n≠0)
  have hinvmM := congrArg (fun x : Rat => x*m*n) hinvm
  have hinvnM := congrArg (fun x : Rat => x*m^2) hinvn
  have hform : (2*m+2)*E-3*C+3*m*(m-1)=
      (2*alpha-3*alpha^2)*m^2*n+2*alpha*m*n+3*m^2-3*m-
        3*(C-alpha^2*m^2*n) := by rw [hE]; grind
  rw [hform] at hG
  have hpre : G≤(2*alpha-3*alpha^2)*m^2*n+2*alpha*m*n+3*m^2-3*m := by grind
  have hstep : G≤2*epsilon*m^2*n+2*m*n+3*m^2 := by grind
  have hrhs : 3*(epsilon+1/m+1/n)*m^2*n=3*epsilon*m^2*n+3*m*n+3*m^2 := by grind
  rw [hrhs]
  grind

/-- The manuscript's clamped global slack bound from literal C3. -/
theorem global_shifted_near_density (m n : Nat) (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (epsilon : Rat) (hepsilon : 0≤epsilon)
    (hdensity : 2/3-epsilon≤
      total (List.finRange m) (List.finRange n) (indicator A)/((m : Rat)*(n : Rat))) :
    globalShifted A≤3*(epsilon+1/(m : Rat)+1/(n : Rat))*(m : Rat)^2*(n : Rat) := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hmn := Rat.mul_pos hmR hnR
  let E := total (List.finRange m) (List.finRange n) (indicator A)
  let alpha := E/((m : Rat)*(n : Rat))
  have hE : E=alpha*(m : Rat)*(n : Rat) := by
    have h := Rat.div_mul_cancel (a := E) (by grind : (m : Rat)*(n : Rat)≠0)
    dsimp [alpha]
    grind
  have hrow : ∀ r ∈ List.finRange m,
      rowDegree (List.finRange n) (indicator A) r≤(n : Rat) := by
    intro r hr
    have h := sum_le (List.finRange n) (indicator A r) (fun _ => (1:Rat))
      (fun c hc => (ratBit_range (A r c)).2)
    rw [sum_const] at h
    simp only [List.length_finRange] at h
    change rowDegree (List.finRange n) (indicator A) r≤_ at h
    grind
  have htotal := sum_le (List.finRange m)
    (rowDegree (List.finRange n) (indicator A)) (fun _ => (n : Rat)) hrow
  rw [sum_const] at htotal
  simp only [List.length_finRange] at htotal
  change E≤(m : Rat)*(n : Rat) at htotal
  have ha : alpha≤1 := by
    apply Rat.le_of_mul_le_mul_right (c := (m : Rat)*(n : Rat)) ?_ hmn
    grind
  have hC := finite_cauchy (List.finRange n) (colDegree (List.finRange m) (indicator A))
  rw [← total_columns] at hC
  simp only [List.length_finRange] at hC
  exact near_density_numeric (globalShifted A) E
    (sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2))
    (m : Rat) (n : Rat) alpha epsilon hmR hnR hepsilon hE ha hdensity hC
    (retained_global_bound m n A pairs cover hc)

#print axioms retained_shifted_minorant
#print axioms retained_shifted_zero
#print axioms retained_row_bound
#print axioms retained_global_bound
#print axioms quadratic_defect_bound
#print axioms near_density_numeric
#print axioms global_shifted_near_density
end StabilitySlack


==> anc/lean/finite-lean-companion/clean-holes-complete/source/StabilitySlackCoercivity.lean <==
import StabilitySlackContinuity

namespace StabilitySlack
open PairedRational

/-- Exact factorization of the scalar gap; its only zeros in [0,1] are 1/2,1. -/
theorem g_mul_den (u : Rat) : g u*den u=(1-u)*(2*u-1)^2 := by
  have h := congrArg (fun x : Rat => 2*u*x) (B_mul_den u)
  unfold g den at *
  grind

theorem den_le_one (u : Rat) (h0 : 0≤u) (h1 : u≤1) : den u≤1 := by
  have h := Rat.mul_nonneg h0 (show 0≤1-u by grind)
  unfold den
  grind

/-- Square-distance control on the half-root side of the split. -/
theorem g_half_root_coercivity (u : Rat) (h0 : 0≤u) (h3 : u≤3/4) :
    (u-1/2)^2≤g u := by
  have hd := den_pos u
  have hdu := den_le_one u h0 (by grind)
  have hf : 0≤4*(1-u)-den u := by grind
  have hs : (0:Rat)≤(u-1/2)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hprod := Rat.mul_nonneg hf hs
  have hg := g_mul_den u
  have hidentity : (g u-(u-1/2)^2)*den u=
      (4*(1-u)-den u)*(u-1/2)^2 := by grind
  apply Rat.le_of_mul_le_mul_right (c := den u) ?_ hd
  grind

/-- Linear distance control near the root at one. -/
theorem g_one_root_linear (u : Rat) (h3 : 3/4≤u) (h1 : u≤1) :
    (1-u)/4≤g u := by
  have hd := den_pos u
  have hdu := den_le_one u (by grind) h1
  have hp := Rat.mul_nonneg (show 0≤4*u-3 by grind) (show 0≤4*u-1 by grind)
  have hepoly : 4*(2*u-1)^2-1=(4*u-3)*(4*u-1) := by grind
  rw [← hepoly] at hp
  have hf : 0≤4*(2*u-1)^2-den u := by grind
  have hprod := Rat.mul_nonneg (show 0≤1-u by grind) hf
  have hg := g_mul_den u
  have hidentity : (4*g u-(1-u))*den u=(1-u)*(4*(2*u-1)^2-den u) := by grind
  have hh : 1-u≤4*g u := by
    apply Rat.le_of_mul_le_mul_right (c := den u) ?_ hd
    grind
  have hdiv : ((1-u)/4)*4=1-u := Rat.div_mul_cancel (by decide)
  grind

/-- The high-root square estimate follows from its stronger linear bound. -/
theorem g_one_root_square (u : Rat) (h3 : 3/4≤u) (h1 : u≤1) :
    (1-u)^2≤g u := by
  have hl := g_one_root_linear u h3 h1
  have hp := Rat.mul_nonneg (show 0≤1-u by grind) (show 0≤u-3/4 by grind)
  have he : (1-u)*(u-3/4)=(1-u)/4-(1-u)^2 := by grind
  rw [he] at hp
  grind

/-- Squared distance to the two roots, expressed as the minimum of squares. -/
theorem g_two_root_square (u : Rat) (h0 : 0≤u) (h1 : u≤1) :
    min ((u-1/2)^2) ((1-u)^2)≤g u := by
  by_cases h3 : u≤3/4
  · have h := g_half_root_coercivity u h0 h3
    change (if (u-1/2)^2≤(1-u)^2 then (u-1/2)^2 else (1-u)^2)≤g u
    split <;> grind
  · have h := g_one_root_square u (by grind) h1
    change (if (u-1/2)^2≤(1-u)^2 then (u-1/2)^2 else (1-u)^2)≤g u
    split <;> grind

#print axioms g_mul_den
#print axioms den_le_one
#print axioms g_half_root_coercivity
#print axioms g_one_root_linear
#print axioms g_one_root_square
#print axioms g_two_root_square
end StabilitySlack


==> anc/lean/finite-lean-companion/clean-holes-complete/source/StabilitySlackContinuity.lean <==
import StabilitySlack

namespace StabilitySlack
open FiniteRatSums RationalSampling ListRatCounting PairedMatrixMoments
  BooleanMatrixGeometry PairedRational PairedCounting PairedOpenGeometry

theorem den_half (q : Rat) : 1/2≤den q := by
  have hs : (0:Rat)≤(2*q-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he : 2*den q-1=(2*q-1)^2 := by unfold den; grind
  rw [← he] at hs
  grind

theorem B_difference_identity (u v : Rat) :
    (B v-B u)*(den u*den v)=(v-u)*(u+v-2*u*v) := by
  have hu := congrArg (fun x : Rat => x*den v) (B_mul_den u)
  have hv := congrArg (fun x : Rat => x*den u) (B_mul_den v)
  unfold den at *
  grind

/-- A derivative-free rational Lipschitz bound for the response function. -/
theorem B_increment (u v : Rat) (hu0 : 0≤u) (huv : u≤v) (hv1 : v≤1) :
    0≤B v-B u ∧ B v-B u≤4*(v-u) := by
  have hv0 : 0≤v := by grind
  have hu1 : u≤1 := by grind
  have hdu := den_half u
  have hdv := den_half v
  have hdprod := Rat.mul_le_mul_of_nonneg_left hdv (show 0≤den u by grind)
  have hdhalf := Rat.mul_le_mul_of_nonneg_right hdu (show (0:Rat)≤1/2 by grind)
  have hehalf : (1/2:Rat)*(1/2)=1/4 := by grind
  rw [hehalf] at hdhalf
  have hden : 1/4≤den u*den v := Rat.le_trans hdhalf hdprod
  have hpos : 0<den u*den v := by grind
  have hp1 := Rat.mul_nonneg hu0 (show 0≤1-v by grind)
  have hp2 := Rat.mul_nonneg hv0 (show 0≤1-u by grind)
  have hn0 : 0≤u+v-2*u*v := by grind
  have hp3 := Rat.mul_nonneg hu0 hv0
  have hp4 := Rat.mul_nonneg (show 0≤1-u by grind) (show 0≤1-v by grind)
  have hn1 : u+v-2*u*v≤1 := by grind
  have hdiff : 0≤v-u := by grind
  have hnprod := Rat.mul_nonneg hdiff hn0
  have he := B_difference_identity u v
  have hnonneg : 0≤B v-B u := by
    apply Rat.le_of_mul_le_mul_right (c := den u*den v) ?_ hpos
    grind
  constructor
  · exact hnonneg
  · have hleft := Rat.mul_le_mul_of_nonneg_left hden hnonneg
    have hright := Rat.mul_le_mul_of_nonneg_left hn1 hdiff
    rw [he] at hleft
    have hcombine := Rat.le_trans hleft hright
    have hscaled := Rat.mul_le_mul_of_nonneg_left hcombine (by decide : (0:Rat)≤4)
    have hescale : 4*((B v-B u)*(1/4))=B v-B u := by grind
    rw [hescale] at hscaled
    simpa only [Rat.mul_one] using hscaled

/-- Both signed increments give a rational Lipschitz constant 13 on [0,1]. -/
theorem g_increment (u v : Rat) (hu0 : 0≤u) (huv : u≤v) (hv1 : v≤1) :
    -13*(v-u)≤g v-g u ∧ g v-g u≤13*(v-u) := by
  have hB := B_increment u v hu0 huv hv1
  have huB := B_range u
  have hv0 : 0≤v := by grind
  have hdiff : 0≤v-u := by grind
  have hbterm0 := Rat.mul_nonneg hv0 hB.1
  have hbterm1 := Rat.mul_le_mul_of_nonneg_right hv1 hB.1
  have huterm0 := Rat.mul_nonneg huB.1 hdiff
  have huterm1 := Rat.mul_le_mul_of_nonneg_right huB.2 hdiff
  have he : g v-g u=2*v*(B v-B u)+(2*B u-3)*(v-u) := by unfold g; grind
  rw [he]
  constructor <;> grind

/-- Pointwise cost of removing the unit shift, without an integrality premise. -/
theorem unshift_cost (d t : Rat) (hd : 0<d) (ht0 : 0≤t) (htd : t≤d) :
    d*g (t/d)≤shifted d t+20 := by
  have hdne : d≠0 := by grind
  have hq := ratio_range t d ht0 htd hd
  let p := max 0 (t-1)
  have hp0 : 0≤p := by
    change 0≤(if (0:Rat)≤t-1 then t-1 else 0)
    split <;> grind
  have hpt : p≤t := by
    change (if (0:Rat)≤t-1 then t-1 else 0)≤t
    split <;> grind
  have hgap : t-p≤1 := by
    change t-(if (0:Rat)≤t-1 then t-1 else 0)≤1
    split <;> grind
  have hpq := ratio_range p d hp0 (show p≤d by grind) hd
  have hept := Rat.div_mul_cancel (a := p) hdne
  have hett := Rat.div_mul_cancel (a := t) hdne
  have hpqt : p/d≤t/d := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  have hi := (g_increment (p/d) (t/d) hpq.1 hpqt hq.2).2
  have him := Rat.mul_le_mul_of_nonneg_left hi (Rat.le_of_lt hd)
  have hecost : d*(13*(t/d-p/d))=13*(t-p) := by grind
  have heleft : d*(g (t/d)-g (p/d))=d*g (t/d)-d*g (p/d) := by grind
  rw [hecost, heleft] at him
  rw [shifted, if_neg hdne]
  change d*g (t/d)≤d*g (p/d)+20
  grind

#print axioms den_half
#print axioms B_difference_identity
#print axioms B_increment
#print axioms g_increment
#print axioms unshift_cost
end StabilitySlack


==> anc/lean/finite-lean-companion/clean-holes-complete/source/StabilitySymmetricSlack.lean <==
import StabilitySlackContinuity

namespace StabilitySlack
open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralBoundary GridModel PairedRational
  PairedCounting PairedOpenGeometry

def unshifted (d t : Rat) : Rat := if d=0 then 0 else d*g (t/d)

def rowUnshifted {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  sum (List.finRange m) (fun s =>
    unshifted (rowDegree (List.finRange n) (indicator A) r)
      (codegree (List.finRange n) (indicator A) r s))

def globalUnshifted {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (rowUnshifted A)

def directedSlack {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  unshifted (rowDegree (List.finRange n) (indicator A) r)
    (codegree (List.finRange n) (indicator A) r s)/(n : Rat)

def symmetricSlack {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  directedSlack A r s+directedSlack A s r

def globalSymmetric {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => sum (List.finRange m) (symmetricSlack A r))

theorem unshifted_self (d : Rat) : unshifted d d=0 := by
  by_cases hd : d=0
  · simp only [unshifted, if_pos hd]
  · have he := Rat.div_mul_cancel (a := d) hd
    have hratio : d/d=1 := by grind
    rw [unshifted, if_neg hd, hratio, g_one]
    grind

theorem unshifted_cost (d t : Rat) (hd : 0≤d) (ht0 : 0≤t) (htd : t≤d) :
    unshifted d t≤shifted d t+20 := by
  by_cases hz : d=0
  · simp only [unshifted, shifted, if_pos hz]
    grind
  · rw [unshifted, if_neg hz]
    exact unshift_cost d t (by grind) ht0 htd

/-- The diagonal is zero; every off-diagonal shift costs at most 20. -/
theorem row_unshift_bound (m n : Nat) (A : Fin m → Fin n → Bool) (r : Fin m) :
    rowUnshifted A r≤rowShifted A r+20*(m : Rat) := by
  have hA : ∀ r ∈ List.finRange m, ∀ c ∈ List.finRange n,
      0≤indicator A r c ∧ indicator A r c≤1 := by
    intro r hr c hc; exact ratBit_range _
  have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1) r (finRange_mem r)
  have hp : ∀ s ∈ List.finRange m,
      unshifted (rowDegree (List.finRange n) (indicator A) r)
        (codegree (List.finRange n) (indicator A) r s)≤
      (if s=r then 0 else shifted (rowDegree (List.finRange n) (indicator A) r)
        (codegree (List.finRange n) (indicator A) r s))+20 := by
    intro s hs
    by_cases hsr : s=r
    · subst s
      rw [if_pos rfl, codegree_self, unshifted_self]
      grind
    · rw [if_neg hsr]
      have ht := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
        r s (finRange_mem r) hs
      exact unshifted_cost _ _ hd ht.1 ht.2
  have h := sum_le (List.finRange m) _ _ hp
  rw [sum_add, sum_const] at h
  simp only [List.length_finRange] at h
  change rowUnshifted A r≤rowShifted A r+(m : Rat)*20 at h
  grind

theorem global_unshift_bound (m n : Nat) (A : Fin m → Fin n → Bool) :
    globalUnshifted A≤globalShifted A+20*(m : Rat)^2 := by
  have h := sum_le (List.finRange m) (rowUnshifted A)
    (fun r => rowShifted A r+20*(m : Rat))
    (fun r hr => row_unshift_bound m n A r)
  rw [sum_add, sum_const] at h
  simp only [List.length_finRange] at h
  change globalUnshifted A≤globalShifted A+(m : Rat)*(20*(m : Rat)) at h
  grind

theorem codegree_symmetry (m n : Nat) (A : Fin m → Fin n → Bool) (r s : Fin m) :
    codegree (List.finRange n) (indicator A) r s=
      codegree (List.finRange n) (indicator A) s r := by
  apply sum_congr
  intro c hc
  exact Rat.mul_comm _ _

/-- This is exactly the manuscript's two directed degree-weighted terms. -/
theorem symmetric_slack_formula (m n : Nat) (A : Fin m → Fin n → Bool) (r s : Fin m) :
    symmetricSlack A r s=
      (if rowDegree (List.finRange n) (indicator A) r=0 then 0 else
        rowDegree (List.finRange n) (indicator A) r/(n : Rat)*
          g (codegree (List.finRange n) (indicator A) r s/
            rowDegree (List.finRange n) (indicator A) r))+
      (if rowDegree (List.finRange n) (indicator A) s=0 then 0 else
        rowDegree (List.finRange n) (indicator A) s/(n : Rat)*
          g (codegree (List.finRange n) (indicator A) r s/
            rowDegree (List.finRange n) (indicator A) s)) := by
  unfold symmetricSlack directedSlack unshifted
  rw [codegree_symmetry m n A s r]
  split <;> split <;> grind

theorem global_symmetric_identity (m n : Nat) (hn : 0<n) (A : Fin m → Fin n → Bool) :
    globalSymmetric A*(n : Rat)=2*globalUnshifted A := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have hrow : ∀ r ∈ List.finRange m,
      sum (List.finRange m) (directedSlack A r)*(n : Rat)=rowUnshifted A r := by
    intro r hr
    rw [← sum_mul_right]
    apply sum_congr
    intro s hs
    exact Rat.div_mul_cancel hnne
  have hglob : sum (List.finRange m) (fun r =>
      sum (List.finRange m) (directedSlack A r))*(n : Rat)=globalUnshifted A := by
    rw [← sum_mul_right]
    exact sum_congr (List.finRange m) _ _ hrow
  have hswap := sum_swap (List.finRange m) (List.finRange m) (directedSlack A)
  have he : globalSymmetric A=
      2*sum (List.finRange m) (fun r => sum (List.finRange m) (directedSlack A r)) := by
    unfold globalSymmetric symmetricSlack
    rw [sum_congr (List.finRange m) _ _ (fun r hr =>
      sum_add (List.finRange m) (directedSlack A r) (fun s => directedSlack A s r))]
    rw [sum_add]
    grind
  rw [he]
  grind

/-- The manuscript's symmetric slack estimate, from literal C3 and full cover. -/
theorem global_symmetric_near_density (m n : Nat) (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (epsilon : Rat) (hepsilon : 0≤epsilon)
    (hdensity : 2/3-epsilon≤
      total (List.finRange m) (List.finRange n) (indicator A)/((m : Rat)*(n : Rat))) :
    globalSymmetric A≤46*(epsilon+1/(m : Rat)+1/(n : Rat))*(m : Rat)^2 := by
  have hG := global_shifted_near_density m n hm hn A pairs cover hc epsilon hepsilon hdensity
  have hU := global_unshift_bound m n A
  have hS := global_symmetric_identity m n hn A
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_lt_natCast.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hmi := inv_nonneg_of_pos (m : Rat) hmR
  have hni := Rat.div_mul_cancel (a := (1:Rat)) (b := (n : Rat)) (by grind : (n : Rat)≠0)
  have hdelta : 1/(n : Rat)≤epsilon+1/(m : Rat)+1/(n : Rat) := by grind
  have hdeltaN := Rat.mul_le_mul_of_nonneg_right hdelta (Rat.le_of_lt hnR)
  rw [hni] at hdeltaN
  have hm2 : (0:Rat)≤(m : Rat)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hdeltaM := Rat.mul_le_mul_of_nonneg_left hdeltaN hm2
  apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
  rw [hS]
  grind

#print axioms unshifted_self
#print axioms unshifted_cost
#print axioms row_unshift_bound
#print axioms global_unshift_bound
#print axioms codegree_symmetry
#print axioms symmetric_slack_formula
#print axioms global_symmetric_identity
#print axioms global_symmetric_near_density
end StabilitySlack


==> anc/lean/finite-lean-companion/clean-holes-complete/source/StabilityThreeRepresentatives.lean <==
import StabilityClassMass

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack GridModel

def rootBad {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Bool :=
  decide (1<90000*rootError A r s)

def prototypeForbidden {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Bool :=
  nearRow A r s || rootBad A r s

theorem count_or_le {k : Nat} (P Q : Fin k → Bool) :
    countWhere (fun i => P i || Q i)≤countWhere P+countWhere Q := by
  have h := sum_le (List.finRange k)
    (fun i => if P i || Q i then (1:Rat) else 0)
    (fun i => (if P i then (1:Rat) else 0)+(if Q i then (1:Rat) else 0)) (by
      intro i hi
      cases hp : P i <;> cases hq : Q i <;> simp [hp,hq] <;> grind)
  rw [sum_add] at h
  exact h

theorem root_bad_count_bound {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m)
    (hd : (n : Rat)≤2*rowDegree (List.finRange n) (indicator A) r) :
    countWhere (rootBad A r)≤180000*rowSlackSum A r := by
  have h := sum_le (List.finRange m)
    (fun s => if rootBad A r s then (1:Rat) else 0)
    (fun s => 180000*symmetricSlack A r s) (by
      intro s hs
      have hh := root_error_le_two_slack hn A r s hd
      have hs0 := symmetric_slack_nonneg hn A r s
      dsimp [rootBad]
      simp only [decide_eq_true_eq]
      split <;> grind)
  rw [sum_mul_left] at h
  exact h

theorem prototype_forbidden_bound {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) (delta : Rat)
    (hdelta : 0≤delta) (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hcol : colVarianceSum A≤delta*(n : Rat))
    (hgood : GoodRepresentative A delta r) :
    5*countWhere (prototypeForbidden A r)≤2*(m : Rat) := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hm0 : (0:Rat)≤(m : Rat) := Rat.natCast_nonneg
  have htyp := good_representative_typical A r delta hsmall hgood
  have hd := typical_representative_degree hn A r htyp
  have hb := root_bad_count_bound hn A r (by grind)
  have hmasses := representative_near_class_mass hm hn A r delta hdelta hsmall hvar hcol hgood
  have hor := count_or_le (nearRow A r) (rootBad A r)
  change countWhere (prototypeForbidden A r)≤nearCount A r+countWhere (rootBad A r) at hor
  have hsmallM := Rat.mul_le_mul_of_nonneg_right hsmall hm0
  have hslack := Rat.mul_le_mul_of_nonneg_left hgood.2 (by decide : (0:Rat)≤180000)
  grind

theorem nonforbidden_pair {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m) (delta : Rat)
    (hsmall : 100000000000000*delta≤1)
    (hr : GoodRepresentative A delta r) (hs : GoodRepresentative A delta s)
    (hf : prototypeForbidden A r s=false) :
    50*zeroOverlap A r s≤1 ∧ (n : Rat)<10*hamming A r s := by
  have hne : ¬20*hamming A r s≤(n : Rat) := by
    intro h
    have he : nearRow A r s=true := by simp only [nearRow,decide_eq_true_eq]; exact h
    simp [prototypeForbidden,he] at hf
  have hroot : 90000*rootError A r s≤1 := by
    have hnot : ¬1<90000*rootError A r s := by
      intro h
      have he : rootBad A r s=true := by simp only [rootBad,decide_eq_true_eq]; exact h
      simp [prototypeForbidden,he] at hf
    grind
  have ht := typical_pair_dichotomy hn A r s
    (good_representative_typical A r delta hsmall hr)
    (good_representative_typical A s delta hsmall hs) hroot
  exact ht.resolve_left hne

/-- The three prototypes are constructed from the variance and slack bounds;
    their existence, separation and zero-set intersection bounds are conclusions. -/
theorem three_good_representatives {m n : Nat} (hm : 0<m) (hn : 0<n)
    (A : Fin m → Fin n → Bool) (delta : Rat) (hdelta : 0<delta)
    (hsmall : 100000000000000*delta≤1)
    (hvar : rowVarianceSum A≤delta*(m : Rat))
    (hcol : colVarianceSum A≤delta*(n : Rat))
    (hslack : globalSymmetric A≤46*delta*(m : Rat)^2) :
    ∃ r s t : Fin m,
      GoodRepresentative A delta r ∧ GoodRepresentative A delta s ∧
      GoodRepresentative A delta t ∧
      (50*zeroOverlap A r s≤1 ∧ (n : Rat)<10*hamming A r s) ∧
      (50*zeroOverlap A r t≤1 ∧ (n : Rat)<10*hamming A r t) ∧
      (50*zeroOverlap A s t≤1 ∧ (n : Rat)<10*hamming A s t) := by
  have hm0 : (0:Rat)≤(m : Rat) := Rat.natCast_nonneg
  obtain ⟨r,hr⟩ := representative_exists hm hn A delta hdelta hvar hslack
  have hfr := prototype_forbidden_bound hm hn A r delta (Rat.le_of_lt hdelta)
    hsmall hvar hcol hr
  obtain ⟨s,hsf,hs⟩ := representative_outside hm hn A delta hdelta hvar hslack
    (prototypeForbidden A r) (by grind)
  have hrs := nonforbidden_pair hn A r s delta hsmall hr hs hsf
  have hfs := prototype_forbidden_bound hm hn A s delta (Rat.le_of_lt hdelta)
    hsmall hvar hcol hs
  have hfu := count_or_le (prototypeForbidden A r) (prototypeForbidden A s)
  obtain ⟨t,htf,ht⟩ := representative_outside hm hn A delta hdelta hvar hslack
    (fun x => prototypeForbidden A r x || prototypeForbidden A s x) (by grind)
  have htr : prototypeForbidden A r t=false := by
    cases hx : prototypeForbidden A r t <;> simp_all
  have hts : prototypeForbidden A s t=false := by
    cases hx : prototypeForbidden A s t <;> simp_all
  exact ⟨r,s,t,hr,hs,ht,hrs,
    nonforbidden_pair hn A r t delta hsmall hr ht htr,
    nonforbidden_pair hn A s t delta hsmall hs ht hts⟩

theorem separated_near_classes_disjoint {m n : Nat}
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hsep : (n : Rat)<10*hamming A r s) (x : Fin m) :
    ¬(nearRow A r x=true ∧ nearRow A s x=true) := by
  intro hx
  have hr : 20*hamming A r x≤(n : Rat) := by
    simpa only [nearRow,decide_eq_true_eq] using hx.1
  have hs : 20*hamming A s x≤(n : Rat) := by
    simpa only [nearRow,decide_eq_true_eq] using hx.2
  have htri := hamming_triangle A r x s
  rw [hamming_symm A x s] at htri
  grind

#print axioms three_good_representatives
#print axioms separated_near_classes_disjoint
end StabilityClustering


==> anc/lean/finite-lean-companion/clean-holes-complete/source/StabilityTypical.lean <==
import StabilityZeroGeometry

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack GridModel

theorem square_le_one_interval (x : Rat) (h : x^2≤1) : -1≤x ∧ x≤1 := by
  constructor
  · apply Classical.byContradiction
    intro hn
    have hp := Rat.mul_pos (show 0< -1-x by grind) (show 0<1-x by grind)
    grind
  · apply Classical.byContradiction
    intro hn
    have hp := Rat.mul_pos (show 0<x-1 by grind) (show 0<x+1 by grind)
    grind

theorem degree_typical_interval (u : Rat) (h : 90000*(u-2/3)^2≤1) :
    199≤300*u ∧ 300*u≤201 := by
  have hidentity : (300*u-200)^2=90000*(u-2/3)^2 := by grind
  have hi := square_le_one_interval (300*u-200) (by grind)
  grind

theorem root_typical_alternative (q : Rat)
    (h : (90000:Rat)*min ((q-1/2)^2) ((1-q)^2)≤1) :
    (149≤300*q ∧ 300*q≤151) ∨ (299≤300*q ∧ 300*q≤301) := by
  have hhalf : (300*q-150)^2=90000*(q-1/2)^2 := by grind
  have hone : (300*q-300)^2=90000*(1-q)^2 := by grind
  change (90000:Rat)*(if (q-1/2)^2≤(1-q)^2 then (q-1/2)^2 else (1-q)^2)≤1 at h
  split at h
  · have hi := square_le_one_interval (300*q-150) (by grind)
    exact Or.inl (by grind)
  · have hi := square_le_one_interval (300*q-300) (by grind)
    exact Or.inr (by grind)

/-- A typical row pair either has Hamming distance at most n/20, or its zero
    sets meet in at most n/50 and its Hamming distance exceeds n/10. -/
theorem typical_pair_dichotomy {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hr : 90000*(rowMass A r-2/3)^2≤1)
    (hs : 90000*(rowMass A s-2/3)^2≤1)
    (hroot : 90000*rootError A r s≤1) :
    20*hamming A r s≤(n : Rat) ∨
      (50*zeroOverlap A r s≤1 ∧ (n : Rat)<10*hamming A r s) := by
  have hur := degree_typical_interval (rowMass A r) hr
  have hus := degree_typical_interval (rowMass A s) hs
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hu := row_mass_mul_width hn A r
  have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by
    have hurpos : 0<rowMass A r := by grind
    have hp := Rat.mul_pos hurpos hnR
    grind
  have hq := actual_ratio_range A r s hpos
  have hdist := normalized_hamming_identity hn A r s hpos
  have hzero := zero_overlap_identity hn A r s
  rw [normalized_codegree_identity hn A r s hpos] at hzero
  have hwidth : rowDistance A r s*(n : Rat)=hamming A r s :=
    Rat.div_mul_cancel (by grind)
  have hroot' : (90000:Rat)*min ((codegreeRatio A r s-1/2)^2)
      ((1-codegreeRatio A r s)^2)≤1 := hroot
  obtain hhalf | hone := root_typical_alternative (codegreeRatio A r s) hroot'
  · have hp := Rat.mul_nonneg (show 0≤rowMass A r by grind)
      (show 0≤151-300*codegreeRatio A r s by grind)
    have hz : 50*zeroOverlap A r s≤1 := by grind
    have hsep : 1<10*rowDistance A r s := by grind
    have hsepn := Rat.mul_lt_mul_of_pos_right hsep hnR
    exact Or.inr ⟨hz,by grind⟩
  · have hp := Rat.mul_nonneg (show 0≤rowMass A r by grind)
      (show 0≤300*codegreeRatio A r s-299 by grind)
    have hclose : 20*rowDistance A r s≤1 := by grind
    have hnclose := Rat.mul_le_mul_of_nonneg_right hclose (Rat.le_of_lt hnR)
    exact Or.inl (by grind)

/-- Three typical prototypes with small pairwise zero intersections exclude
    every typical outsider, using only literal Boolean zero-set counting. -/
theorem three_prototypes_cover_typical {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s t x : Fin m)
    (hr : 90000*(rowMass A r-2/3)^2≤1)
    (hs : 90000*(rowMass A s-2/3)^2≤1)
    (ht : 90000*(rowMass A t-2/3)^2≤1)
    (hx : 90000*(rowMass A x-2/3)^2≤1)
    (hrs : 50*zeroOverlap A r s≤1)
    (hrt : 50*zeroOverlap A r t≤1)
    (hst : 50*zeroOverlap A s t≤1)
    (hrx : 90000*rootError A r x≤1)
    (hsx : 90000*rootError A s x≤1)
    (htx : 90000*rootError A t x≤1) :
    20*hamming A r x≤(n : Rat) ∨
      20*hamming A s x≤(n : Rat) ∨ 20*hamming A t x≤(n : Rat) := by
  have dr := degree_typical_interval (rowMass A r) hr
  have ds := degree_typical_interval (rowMass A s) hs
  have dt := degree_typical_interval (rowMass A t) ht
  have dx := degree_typical_interval (rowMass A x) hx
  have hu := three_zero_union_bound hn A r s t
  rw [zero_mass_identity hn A r,zero_mass_identity hn A s,zero_mass_identity hn A t] at hu
  have hcover := zero_set_against_three hn A r s t x
  rw [zero_mass_identity hn A x] at hcover
  obtain nr | fr := typical_pair_dichotomy hn A r x hr hx hrx
  · exact Or.inl nr
  obtain ns | fs := typical_pair_dichotomy hn A s x hs hx hsx
  · exact Or.inr (Or.inl ns)
  obtain nt | ft := typical_pair_dichotomy hn A t x ht hx htx
  · exact Or.inr (Or.inr nt)
  have hxr := fr.1
  have hxs := fs.1
  have hxt := ft.1
  grind

#print axioms typical_pair_dichotomy
#print axioms three_prototypes_cover_typical
end StabilityClustering


==> anc/lean/finite-lean-companion/clean-holes-complete/source/StabilityVariance.lean <==
import PairedDensity
import MinimumMatrix

/-! Exact rational degree variance from literal C3 and the sharp finite moment. -/
namespace StabilityVariance

open PairedPivotCore PairedPivotCounting FiniteRatSums PairedMatrixMoments
  BooleanMatrixGeometry MinimumEndpoint GeneralTranspose ListRatCounting

def columnSecond {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange n) (fun c => (colMean A c)^2) * (n : Rat)⁻¹

def columnVariance {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange n) (fun c => (colMean A c - 2/3)^2) * (n : Rat)⁻¹

def rowVariance {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => (rowMean A r - 2/3)^2) * (m : Rat)⁻¹

theorem density_le_one {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n) : density A ≤ 1 := by
  have hmQ : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have hmin : 0≤(m : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hmQ)
  have hnin : 0≤(n : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hnQ)
  have hr : ∀ r : Fin m, rowDegree (List.finRange n) (indicator A) r ≤ (n : Rat) := by
    intro r
    have h := sum_le (List.finRange n) (indicator A r) (fun _ => 1)
      (fun c _ => (ratBit_range (A r c)).2)
    simpa only [sum_const, List.length_finRange, Rat.mul_one] using h
  have h := sum_le (List.finRange m) (rowDegree (List.finRange n) (indicator A))
    (fun _ => (n : Rat)) (fun r _ => hr r)
  rw [sum_const] at h
  simp only [List.length_finRange] at h
  have h1 := Rat.mul_le_mul_of_nonneg_right h hmin
  have h2 := Rat.mul_le_mul_of_nonneg_right h1 hnin
  have hp : (m : Rat)*(n : Rat)*(m : Rat)⁻¹*(n : Rat)⁻¹=1 := by
    calc
      _ = ((m : Rat)*(m : Rat)⁻¹)*((n : Rat)*(n : Rat)⁻¹) := by grind
      _ = 1 := by rw [hmi, hni]; exact Rat.mul_one 1
  rw [hp] at h2
  unfold density total
  exact h2

theorem column_variance_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hn : 0<n) :
    columnVariance A = columnSecond A - (4/3 : Rat)*density A + 4/9 := by
  have hnQ : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have hs := sum_square_shift (List.finRange n) (colMean A) (2/3)
  simp only [List.length_finRange] at hs
  have hu := uniform_col_mean A
  unfold columnVariance columnSecond
  grind

theorem normalized_column_moment {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (hc : ∀ p ∈ ps, OriginalC3 (fun r c => A r c=true) p.1 p.2) :
    3*columnSecond A ≤
      (2+2*(m : Rat)⁻¹)*density A + 3*(1-(m : Rat)⁻¹)*(n : Rat)⁻¹ := by
  have hmQ : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  have hmin : 0≤(m : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hmQ)
  have hnin : 0≤(n : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hnQ)
  have h := PairedDensity.second_moment m n A ps cover hc
  have h1 := Rat.mul_le_mul_of_nonneg_right h hmin
  have h2 := Rat.mul_le_mul_of_nonneg_right h1 hmin
  have h3 := Rat.mul_le_mul_of_nonneg_right h2 hnin
  have he : columnSecond A =
      sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2) *
        (m : Rat)⁻¹ * (m : Rat)⁻¹ * (n : Rat)⁻¹ := by
    unfold columnSecond colMean
    have hs : sum (List.finRange n)
        (fun c => (colDegree (List.finRange m) (indicator A) c*(m : Rat)⁻¹)^2) =
        sum (List.finRange n)
          (fun c => (colDegree (List.finRange m) (indicator A) c)^2) *
            ((m : Rat)⁻¹)^2 := by
      rw [← sum_mul_right]
      apply sum_congr
      intro c _
      grind
    rw [hs]
    grind
  calc
    3*columnSecond A =
        (3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2))*
          (m : Rat)⁻¹*(m : Rat)⁻¹*(n : Rat)⁻¹ := by rw [he]; grind
    _ ≤ ((2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
          3*(m : Rat)*((m : Rat)-1))*(m : Rat)⁻¹*(m : Rat)⁻¹*(n : Rat)⁻¹ := h3
    _ = (2+2*(m : Rat)⁻¹)*density A + 3*(1-(m : Rat)⁻¹)*(n : Rat)⁻¹ := by
      unfold density
      grind

theorem column_variance_bound {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (hc : ∀ p ∈ ps, OriginalC3 (fun r c => A r c=true) p.1 p.2)
    (ε : Rat) (hε : 0≤ε) (hd : 2/3-ε≤density A) :
    columnVariance A ≤ (2/3 : Rat)*ε + (2/3 : Rat)*(m : Rat)⁻¹ + (n : Rat)⁻¹ ∧
    columnVariance A ≤ ε + (m : Rat)⁻¹ + (n : Rat)⁻¹ := by
  have hmQ : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnQ : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmin : 0≤(m : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hmQ)
  have hnin : 0≤(n : Rat)⁻¹ := Rat.le_of_lt (Rat.inv_pos.mpr hnQ)
  have hi := column_variance_identity A hn
  have hmom := normalized_column_moment A hm hn ps cover hc
  have hd1 := density_le_one A hm hn
  have hp := Rat.mul_nonneg hmin hnin
  have hu := Rat.mul_le_mul_of_nonneg_left hd1 hmin
  have hvi : 9*columnVariance A = 9*columnSecond A-12*density A+4 := by
    rw [hi]
    grind
  have hmom' : 3*columnSecond A ≤ 2*density A+
      2*((m : Rat)⁻¹*density A)+3*(n : Rat)⁻¹-
      3*((m : Rat)⁻¹*(n : Rat)⁻¹) := by
    calc
      _ ≤ (2+2*(m : Rat)⁻¹)*density A+3*(1-(m : Rat)⁻¹)*(n : Rat)⁻¹ := hmom
      _ = _ := by grind
  have hmom3 := Rat.mul_le_mul_of_nonneg_left hmom' (by decide : (0 : Rat)≤3)
  have hv : 3*columnVariance A ≤ 2*ε+2*(m : Rat)⁻¹+3*(n : Rat)⁻¹ := by grind
  constructor
  · apply Rat.le_of_mul_le_mul_left (c := 3) ?_ (by decide : (0 : Rat)<3)
    calc
      _ ≤ 2*ε+2*(m : Rat)⁻¹+3*(n : Rat)⁻¹ := hv
      _ = _ := by grind
  · apply Rat.le_of_mul_le_mul_left (c := 3) ?_ (by decide : (0 : Rat)<3)
    calc
      _ ≤ 2*ε+2*(m : Rat)⁻¹+3*(n : Rat)⁻¹ := hv
      _ ≤ _ := by grind

theorem density_transpose {m n : Nat} (A : Fin m → Fin n → Bool) :
    density (transpose A) = density A := by
  have h := (cells_transpose_perm m n A).length_eq
  rw [List.length_map] at h
  rw [density_card, density_card, h, Rat.mul_comm (n : Rat) (m : Rat)]

theorem columnVariance_transpose {m n : Nat} (A : Fin m → Fin n → Bool) :
    columnVariance (transpose A) = rowVariance A := by
  rfl

theorem both_variances_bound {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (hc : ∀ p ∈ ps, OriginalC3 (fun r c => A r c=true) p.1 p.2)
    (ε : Rat) (hε : 0≤ε) (hd : 2/3-ε≤density A) :
    rowVariance A ≤ ε+(m : Rat)⁻¹+(n : Rat)⁻¹ ∧
    columnVariance A ≤ ε+(m : Rat)⁻¹+(n : Rat)⁻¹ := by
  have hcol := (column_variance_bound A hm hn ps cover hc ε hε hd).2
  have hdT : 2/3-ε≤density (transpose A) := by rw [density_transpose]; exact hd
  have hrow := (column_variance_bound (transpose A) hn hm (transposePairs ps)
    (transpose_cover m n A ps cover) (transposed_pairs_C3 m n A ps hc) ε hε hdT).2
  rw [columnVariance_transpose] at hrow
  constructor <;> grind

#print axioms density_le_one
#print axioms column_variance_identity
#print axioms normalized_column_moment
#print axioms column_variance_bound
#print axioms density_transpose
#print axioms columnVariance_transpose
#print axioms both_variances_bound

end StabilityVariance


==> anc/lean/finite-lean-companion/clean-holes-complete/source/StabilityZeroGeometry.lean <==
import StabilityRootControl

namespace StabilityClustering
open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry StabilitySlack
  GridModel RationalSampling

def zeroMass {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  sum (List.finRange n) (fun c => if A r c then 0 else 1)/(n : Rat)

def zeroOverlap {m n : Nat} (A : Fin m → Fin n → Bool) (r s : Fin m) : Rat :=
  sum (List.finRange n) (fun c => if A r c=false ∧ A s c=false then 1 else 0)/(n : Rat)

def outsideZeroUnion {m n : Nat} (A : Fin m → Fin n → Bool) (r s t : Fin m) : Rat :=
  sum (List.finRange n) (fun c => if A r c=true ∧ A s c=true ∧ A t c=true
    then 1 else 0)/(n : Rat)

theorem zero_mass_identity {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r : Fin m) : zeroMass A r=1-rowMass A r := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have hnum : sum (List.finRange n) (fun c => if A r c then (0:Rat) else 1)=
      (n : Rat)-rowDegree (List.finRange n) (indicator A) r := by
    have h := sum_congr (List.finRange n)
      (fun c => if A r c then (0:Rat) else 1)
      (fun c => 1-indicator A r c) (by
        intro c hc
        cases hh : A r c <;> simp [indicator, hh, ratBit] <;> grind)
    rw [sum_sub, sum_const] at h
    simp only [List.length_finRange] at h
    change _=(n : Rat)*1-rowDegree (List.finRange n) (indicator A) r at h
    grind
  have hz : zeroMass A r*(n : Rat)=
      sum (List.finRange n) (fun c => if A r c then (0:Rat) else 1) :=
    Rat.div_mul_cancel hnne
  have hu := row_mass_mul_width hn A r
  have hcancel := Rat.mul_inv_cancel (n : Rat) hnne
  grind

theorem zero_overlap_identity {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m) :
    zeroOverlap A r s=1-rowMass A r-rowMass A s+
      codegree (List.finRange n) (indicator A) r s/(n : Rat) := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have hnum : sum (List.finRange n)
      (fun c => if A r c=false ∧ A s c=false then (1:Rat) else 0)=
      (n : Rat)-rowDegree (List.finRange n) (indicator A) r-
        rowDegree (List.finRange n) (indicator A) s+
        codegree (List.finRange n) (indicator A) r s := by
    have h := sum_congr (List.finRange n)
      (fun c => if A r c=false ∧ A s c=false then (1:Rat) else 0)
      (fun c => 1-indicator A r c-indicator A s c+indicator A r c*indicator A s c) (by
        intro c hc
        cases hr : A r c <;> cases hs : A s c <;>
          simp [indicator, hr, hs, ratBit] <;> grind)
    rw [sum_add, sum_sub, sum_sub, sum_const] at h
    simp only [List.length_finRange] at h
    change _=(n : Rat)*1-rowDegree (List.finRange n) (indicator A) r-
      rowDegree (List.finRange n) (indicator A) s+codegree (List.finRange n) (indicator A) r s at h
    grind
  have hz : zeroOverlap A r s*(n : Rat)=
      sum (List.finRange n) (fun c => if A r c=false ∧ A s c=false then (1:Rat) else 0) :=
    Rat.div_mul_cancel hnne
  have hu := row_mass_mul_width hn A r
  have hv := row_mass_mul_width hn A s
  have ht := Rat.div_mul_cancel (a := codegree (List.finRange n) (indicator A) r s) hnne
  have hcancel := Rat.mul_inv_cancel (n : Rat) hnne
  grind

theorem normalized_codegree_identity {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    codegree (List.finRange n) (indicator A) r s/(n : Rat)=
      rowMass A r*codegreeRatio A r s := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have hu := row_mass_mul_width hn A r
  have ht := Rat.div_mul_cancel (a := codegree (List.finRange n) (indicator A) r s) hnne
  have hq : codegreeRatio A r s*rowDegree (List.finRange n) (indicator A) r=
      codegree (List.finRange n) (indicator A) r s := Rat.div_mul_cancel (by grind)
  have hcancel := Rat.mul_inv_cancel (n : Rat) hnne
  grind

theorem normalized_hamming_identity {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s : Fin m)
    (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    rowDistance A r s=rowMass A r+rowMass A s-2*rowMass A r*codegreeRatio A r s := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have hu := row_mass_mul_width hn A r
  have hv := row_mass_mul_width hn A s
  have hh := hamming_degree_identity A r s
  have hx : rowDistance A r s*(n : Rat)=hamming A r s := Rat.div_mul_cancel hnne
  have hq : codegreeRatio A r s*rowDegree (List.finRange n) (indicator A) r=
      codegree (List.finRange n) (indicator A) r s := Rat.div_mul_cancel (by grind)
  have hcancel := Rat.mul_inv_cancel (n : Rat) hnne
  grind

theorem three_zero_union_bound {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s t : Fin m) :
    outsideZeroUnion A r s t≤1-zeroMass A r-zeroMass A s-zeroMass A t+
      zeroOverlap A r s+zeroOverlap A r t+zeroOverlap A s t := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have h := sum_le (List.finRange n)
    (fun c => if A r c=true ∧ A s c=true ∧ A t c=true then (1:Rat) else 0)
    (fun c => 1-(if A r c then (0:Rat) else 1)-
      (if A s c then (0:Rat) else 1)-(if A t c then (0:Rat) else 1)+
      (if A r c=false ∧ A s c=false then (1:Rat) else 0)+
      (if A r c=false ∧ A t c=false then (1:Rat) else 0)+
      (if A s c=false ∧ A t c=false then (1:Rat) else 0)) (by
      intro c hc
      cases hr : A r c <;> cases hs : A s c <;> cases ht : A t c <;>
        simp [hr,hs,ht] <;> grind)
  rw [sum_add, sum_add, sum_add, sum_sub, sum_sub, sum_sub, sum_const] at h
  simp only [List.length_finRange] at h
  have ho : outsideZeroUnion A r s t*(n : Rat)=
      sum (List.finRange n) (fun c => if A r c=true ∧ A s c=true ∧ A t c=true
        then (1:Rat) else 0) := Rat.div_mul_cancel hnne
  have hzr : zeroMass A r*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A r c then (0:Rat) else 1)) hnne
  have hzs : zeroMass A s*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A s c then (0:Rat) else 1)) hnne
  have hzt : zeroMass A t*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A t c then (0:Rat) else 1)) hnne
  have hrs : zeroOverlap A r s*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A r c=false ∧ A s c=false then (1:Rat) else 0)) hnne
  have hrt : zeroOverlap A r t*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A r c=false ∧ A t c=false then (1:Rat) else 0)) hnne
  have hst : zeroOverlap A s t*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A s c=false ∧ A t c=false then (1:Rat) else 0)) hnne
  apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
  grind

theorem zero_set_against_three {m n : Nat} (hn : 0<n)
    (A : Fin m → Fin n → Bool) (r s t x : Fin m) :
    zeroMass A x≤outsideZeroUnion A r s t+
      zeroOverlap A r x+zeroOverlap A s x+zeroOverlap A t x := by
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_lt_natCast.mpr hn
  have hnne : (n : Rat)≠0 := by grind
  have h := sum_le (List.finRange n)
    (fun c => if A x c then (0:Rat) else 1)
    (fun c => (if A r c=true ∧ A s c=true ∧ A t c=true then (1:Rat) else 0)+
      (if A r c=false ∧ A x c=false then (1:Rat) else 0)+
      (if A s c=false ∧ A x c=false then (1:Rat) else 0)+
      (if A t c=false ∧ A x c=false then (1:Rat) else 0)) (by
      intro c hc
      cases hr : A r c <;> cases hs : A s c <;> cases ht : A t c <;> cases hx : A x c <;>
        simp [hr,hs,ht,hx] <;> grind)
  rw [sum_add, sum_add, sum_add] at h
  have hx : zeroMass A x*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A x c then (0:Rat) else 1)) hnne
  have ho : outsideZeroUnion A r s t*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A r c=true ∧ A s c=true ∧ A t c=true then (1:Rat) else 0)) hnne
  have hrx : zeroOverlap A r x*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A r c=false ∧ A x c=false then (1:Rat) else 0)) hnne
  have hsx : zeroOverlap A s x*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A s c=false ∧ A x c=false then (1:Rat) else 0)) hnne
  have htx : zeroOverlap A t x*(n : Rat)=_ := Rat.div_mul_cancel (a := sum (List.finRange n)
    (fun c => if A t c=false ∧ A x c=false then (1:Rat) else 0)) hnne
  apply Rat.le_of_mul_le_mul_right (c := (n : Rat)) ?_ hnR
  grind

#print axioms zero_overlap_identity
#print axioms three_zero_union_bound
#print axioms zero_set_against_three
end StabilityClustering


==> anc/lean/finite-lean-companion/clean-holes-complete/source/StableDensity.lean <==
import BooleanMatrixGeometry

/-! End-to-end stable C3 density theorem, using finite five/seven sampling.
No row inequality or sampling identity is an assumption of the final theorem. -/

namespace StableDensity

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums
  RationalSampling ListRatCounting PairedMatrixMoments PairedPivotAlgebra BooleanMatrixGeometry

universe u v
variable {Row : Type u} {Col : Type v}

def StablePairs (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) : Prop :=
  ∀ ab ∈ pairs,
    OriginalC3 (fun r c => A r c=true) ab.1 ab.2 ∧
      (¬ A ab.1.1 ab.2.2=true) ∧ (¬ A ab.2.1 ab.1.2=true)

theorem stable_relation_disjoint (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) (hs : StablePairs A pairs) (r : Row) :
    ∀ ab ∈ pairs, ∀ j,
      ¬ (closedBit A (r,j) ab.1=true ∧ closedBit A (r,j) ab.2=true) := by
  intro ab hab j h
  have hp := hs ab hab
  exact opposite_holes_exclude_closed_intersection
    (fun r c => A r c=true) ab.1 ab.2 hp.1 hp.2.1 hp.2.2 (r,j)
    ⟨(closedBit_iff A (r,j) ab.1).mp h.1, (closedBit_iff A (r,j) ab.2).mp h.2⟩

theorem deterministic_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (js : List Col) :
    2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
        ((cells rows cols A).length : Rat) := by
  have hn := majority_count_le_half (fun j p => closedBit A (r,j) p=true)
    (cells rows cols A) pairs cover (stable_relation_disjoint A pairs hs r) js
  have hr := Rat.natCast_le_natCast.mpr hn
  rw [Rat.natCast_mul] at hr
  rw [← count_as_sum] at hr
  simpa only [bits, Bool.decide_eq_true, majorityValue] using hr

theorem expected_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat) :
    2*iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) ≤
          total rows cols (indicator A) := by
  have hn := rowWeight_normalized cols A r hd
  have hw := rowWeight_nonneg cols A r hd
  have h := iid_le cols (rowWeight cols A r) hw k
    (fun js => 2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))))
    (fun _ => ((cells rows cols A).length : Rat))
    (deterministic_count_bound rows cols A pairs cover hs r)
  rw [iid_mul_left, iid_const cols (rowWeight cols A r) hn] at h
  rw [cells_card] at h
  exact h

theorem row_response (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat)
    (B : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [iid_sum]
  rw [sum_congr (cells rows cols A) _ _ (fun p _ =>
    (iid_boolean_pushforward cols (rowWeight cols A r)
      (rowWeight_normalized cols A r hd) (fun j => closedBit A (r,j) p) k majorityValue).trans
      (hb _))]
  exact sum_cell_response rows cols A r B h0

theorem polynomial_row_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (hd : 0<rowDegree cols (indicator A) r)
    (k : Nat) (B F : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) (hf : ∀ t, F t=t*B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      rowDegree cols (indicator A) r*
        sum rows (fun s => F (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [row_response rows cols A r hd k B h0 hb, ← sum_mul_left]
  apply sum_congr rows
  intro s hmem
  rw [hf]
  have hn : rowDegree cols (indicator A) r≠0 := by grind
  have he := Rat.div_mul_cancel (a := codegree cols (indicator A) r s) hn
  grind

def b5 (t : Rat) : Rat := 10*t^3-15*t^4+6*t^5
def b7 (t : Rat) : Rat := 35*t^4-84*t^5+70*t^6-20*t^7

theorem stable_sampling_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) :
    2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
        ≤ total rows cols (indicator A) := by
  have h5 := expected_count_bound rows cols A pairs cover hs r hd 5
  have h7 := expected_count_bound rows cols A pairs cover hs r hd 7
  rw [polynomial_row_response rows cols A r hd 5 b5 f5
    (by unfold b5; grind) bernoulli_five (by intro t; unfold f5 b5; grind)] at h5
  rw [polynomial_row_response rows cols A r hd 7 b7 f7
    (by unfold b7; grind) bernoulli_seven (by intro t; unfold f7 b7; grind)] at h7
  have h3 := Rat.mul_le_mul_of_nonneg_left h5 (by decide : (0 : Rat)≤3)
  have h2 := Rat.mul_le_mul_of_nonneg_left h7 (by decide : (0 : Rat)≤2)
  have hm : 5*sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) =
      3*sum rows (fun s => f5 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))+
      2*sum rows (fun s => f7 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
    rw [← sum_mul_left, ← sum_mul_left, ← sum_mul_left, ← sum_add]
    apply sum_congr rows
    intro s hmem
    unfold f f5 f7
    grind
  have hlinear := congrArg (fun x => 2*rowDegree cols (indicator A) r*x) hm
  have hh : (2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)))*5
        ≤ total rows cols (indicator A)*5 := by grind
  exact Rat.le_of_mul_le_mul_right hh (by decide : (0 : Rat)<5)

theorem stable_density_lists (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs) :
    3*total rows cols (indicator A) ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  apply conditional_density_from_sampling rows cols (indicator A)
  · intro r hr c hc
    exact ratBit_range (A r c)
  · intro r hr hd
    exact stable_sampling_bound rows cols A pairs cover hs r hd

/-- Full finite stable C3 upper bound. Only the explicit pairing cover and
the original C3/opposite-hole conditions are assumed. -/
theorem stable_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n := by
  have h := stable_density_lists (List.finRange m) (List.finRange n) A pairs cover hs
  rw [← cells_card] at h
  simp only [List.length_finRange] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul] using h

#print axioms stable_relation_disjoint
#print axioms deterministic_count_bound
#print axioms expected_count_bound
#print axioms row_response
#print axioms polynomial_row_response
#print axioms stable_sampling_bound
#print axioms stable_density_lists
#print axioms stable_C3_density

end StableDensity


==> anc/lean/finite-lean-companion/construction-frame/ENTRY_TYPES.txt <==
def OriginalAugmented.full : {m n : Nat} →
  OriginalAugmented.Matrix m n → OriginalAugmented.Matrix m n → OriginalAugmented.Matrix m n :=
fun {m n} B A r c => B r c || A r c
structure OriginalAugmented.Admissible {m n : Nat} (B A : OriginalAugmented.Matrix m n)
  (ps : List (OriginalAugmented.Pair m n)) : Prop
number of parameters: 5
fields:
  OriginalAugmented.Admissible.base_C4 : EvenParity.C4Free B
  OriginalAugmented.Admissible.disjoint : ∀ (r : Fin m) (c : Fin n), B r c = true → A r c = false
  OriginalAugmented.Admissible.cover : (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) A).Perm
      (PairedPivotCounting.flattenPairs ps)
  OriginalAugmented.Admissible.c2 : ∀ (p : OriginalAugmented.Pair m n),
      p ∈ ps → OriginalAugmented.OriginalC2 (OriginalAugmented.full B A) p
  OriginalAugmented.Admissible.c3 : ∀ (p : OriginalAugmented.Pair m n),
      p ∈ ps → PairedPivotCore.OriginalC3 (fun r c => OriginalAugmented.full B A r c = true) p.fst p.snd
constructor:
  OriginalAugmented.Admissible.mk {m n : Nat} {B A : OriginalAugmented.Matrix m n}
    {ps : List (OriginalAugmented.Pair m n)} (base_C4 : EvenParity.C4Free B)
    (disjoint : ∀ (r : Fin m) (c : Fin n), B r c = true → A r c = false)
    (cover :
      (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) A).Perm (PairedPivotCounting.flattenPairs ps))
    (c2 : ∀ (p : OriginalAugmented.Pair m n), p ∈ ps → OriginalAugmented.OriginalC2 (OriginalAugmented.full B A) p)
    (c3 :
      ∀ (p : OriginalAugmented.Pair m n),
        p ∈ ps → PairedPivotCore.OriginalC3 (fun r c => OriginalAugmented.full B A r c = true) p.fst p.snd) :
    OriginalAugmented.Admissible B A ps
structure ConstructionFrame.Data (m n s : Nat) : Type
number of parameters: 3
fields:
  ConstructionFrame.Data.oldCol : Fin 3 × Fin s → Fin n
  ConstructionFrame.Data.oldCol_injective : ∀ (x y : Fin 3 × Fin s), self.oldCol x = self.oldCol y → x = y
  ConstructionFrame.Data.rowType : Fin m → Option (Fin 3)
  ConstructionFrame.Data.group : Fin s → Nat
  ConstructionFrame.Data.sigma : Fin s → Fin s
  ConstructionFrame.Data.sigma_injective : ∀ (i j : Fin s), self.sigma i = self.sigma j → i = j
  ConstructionFrame.Data.sigma_surjective : ∀ (j : Fin s), ∃ i, self.sigma i = j
  ConstructionFrame.Data.sigma_outside : ∀ (i : Fin s), self.group (self.sigma i) ≠ self.group i
constructor:
  ConstructionFrame.Data.mk {m n s : Nat} (oldCol : Fin 3 × Fin s → Fin n)
    (oldCol_injective : ∀ (x y : Fin 3 × Fin s), oldCol x = oldCol y → x = y) (rowType : Fin m → Option (Fin 3))
    (group : Fin s → Nat) (sigma : Fin s → Fin s) (sigma_injective : ∀ (i j : Fin s), sigma i = sigma j → i = j)
    (sigma_surjective : ∀ (j : Fin s), ∃ i, sigma i = j) (sigma_outside : ∀ (i : Fin s), group (sigma i) ≠ group i) :
    ConstructionFrame.Data m n s
structure ConstructionFrame.BaseSupports {m n s : Nat} (D : ConstructionFrame.Data m n s)
  (B : OriginalAugmented.Matrix m n) : Prop
number of parameters: 5
fields:
  ConstructionFrame.BaseSupports.typed : ∀ (r : Fin m) (k : Fin 3),
      D.rowType r = some k → ∀ (c : Fin n), B r c = true → ∃ a i, c = D.oldCol (a, i) ∧ a ≠ k
  ConstructionFrame.BaseSupports.bare : ∀ (r : Fin m),
      D.rowType r = none →
        ∀ (a b : Fin 3) (i j : Fin s),
          B r (D.oldCol (a, i)) = true → B r (D.oldCol (b, j)) = true → D.group i = D.group j
constructor:
  ConstructionFrame.BaseSupports.mk {m n s : Nat} {D : ConstructionFrame.Data m n s} {B : OriginalAugmented.Matrix m n}
    (typed :
      ∀ (r : Fin m) (k : Fin 3),
        D.rowType r = some k → ∀ (c : Fin n), B r c = true → ∃ a i, c = D.oldCol (a, i) ∧ a ≠ k)
    (bare :
      ∀ (r : Fin m),
        D.rowType r = none →
          ∀ (a b : Fin 3) (i j : Fin s),
            B r (D.oldCol (a, i)) = true → B r (D.oldCol (b, j)) = true → D.group i = D.group j) :
    ConstructionFrame.BaseSupports D B
def ConstructionFrame.lo : Fin 3 → Fin 3 :=
fun k => if k = 2 then 1 else 0
def ConstructionFrame.hi : Fin 3 → Fin 3 :=
fun k => if k = 0 then 1 else 2
def ConstructionFrame.fiberRows : {m n s : Nat} →
  ConstructionFrame.Data m n s → OriginalAugmented.Matrix m n → Fin 3 → Fin 3 → Fin s → List (Fin m) :=
fun {m n s} D B a b i => List.filter (fun r => !B r (D.oldCol (b, i))) (ConstructionFrame.rowList D a)
def ConstructionFrame.fiberCells : {m n s : Nat} →
  ConstructionFrame.Data m n s →
    OriginalAugmented.Matrix m n → Fin 3 → Fin 3 → Fin s → List (PairedPivotCore.Cell (Fin m) (Fin n)) :=
fun {m n s} D B a b i => List.map (fun r => (r, D.oldCol (b, i))) (ConstructionFrame.fiberRows D B a b i)
def ConstructionFrame.matching : {m n s : Nat} →
  ConstructionFrame.Data m n s → OriginalAugmented.Matrix m n → Fin 3 × Fin s → List (OriginalAugmented.Pair m n) :=
fun {m n s} D B q =>
  (ConstructionFrame.fiberCells D B (ConstructionFrame.lo q.fst) (ConstructionFrame.hi q.fst) q.snd).zip
    (ConstructionFrame.fiberCells D B (ConstructionFrame.hi q.fst) (ConstructionFrame.lo q.fst) (D.sigma q.snd))
def ConstructionFrame.pairs : {m n s : Nat} →
  ConstructionFrame.Data m n s → OriginalAugmented.Matrix m n → List (OriginalAugmented.Pair m n) :=
fun {m n s} D B => List.flatMap (ConstructionFrame.matching D B) (ConstructionFrame.keys s)
def ConstructionFrame.selected : {m n s : Nat} →
  ConstructionFrame.Data m n s → OriginalAugmented.Matrix m n → OriginalAugmented.Matrix m n :=
fun {m n s} D B r c => decide ((r, c) ∈ PairedPivotCounting.flattenPairs (ConstructionFrame.pairs D B))
def ConstructionFrame.minTypeCount : {m n s : Nat} → ConstructionFrame.Data m n s → Nat :=
fun {m n s} D =>
  min (ConstructionFrame.typeCount D 0) (min (ConstructionFrame.typeCount D 1) (ConstructionFrame.typeCount D 2))
def ConstructionFrame.fixedTypedCount : {m n s : Nat} →
  ConstructionFrame.Data m n s → OriginalAugmented.Matrix m n → Nat :=
fun {m n s} D B => (ConstructionFrame.fixedTypedCells D B).length
def ConstructionFrame.bareCount : {m n s : Nat} → ConstructionFrame.Data m n s → Nat :=
fun {m n s} D => (List.filter (fun r => (D.rowType r).isNone) (List.finRange m)).length
def ConstructionFrame.cyclicShift : (s g : Nat) → g ≤ s → Fin s → Fin s :=
fun s g hg i => ⟨if ↑i + g < s then ↑i + g else ↑i + g - s, ⋯⟩
ConstructionFrame.constructed_no_five {m n s : Nat} (D : ConstructionFrame.Data m n s)
  (B : OriginalAugmented.Matrix m n) (hB : ConstructionFrame.BaseSupports D B) (q : Fin 3 × Fin s)
  (p : OriginalAugmented.Pair m n) (hp : p ∈ ConstructionFrame.matching D B q) (x : Fin m) (y : Fin n) :
  ¬PairedPivotCore.Five (fun r c => OriginalAugmented.full B (ConstructionFrame.selected D B) r c = true) p.fst p.snd
      (x, y)
ConstructionFrame.construction_admissible {m n s : Nat} (D : ConstructionFrame.Data m n s)
  (B : OriginalAugmented.Matrix m n) (hC4 : EvenParity.C4Free B) (hB : ConstructionFrame.BaseSupports D B) :
  OriginalAugmented.Admissible B (ConstructionFrame.selected D B) (ConstructionFrame.pairs D B)
ConstructionFrame.matching_count_exact {m n s : Nat} (D : ConstructionFrame.Data m n s)
  (B : OriginalAugmented.Matrix m n) (q : Fin 3 × Fin s) :
  (ConstructionFrame.matching D B q).length =
    min (ConstructionFrame.fiberCells D B (ConstructionFrame.lo q.fst) (ConstructionFrame.hi q.fst) q.snd).length
      (ConstructionFrame.fiberCells D B (ConstructionFrame.hi q.fst) (ConstructionFrame.lo q.fst)
          (D.sigma q.snd)).length
ConstructionFrame.variable_fiber_count {m n s : Nat} (D : ConstructionFrame.Data m n s)
  (B : OriginalAugmented.Matrix m n) :
  3 * s * ConstructionFrame.minTypeCount D ≤
    (ConstructionFrame.pairs D B).length + ConstructionFrame.fixedTypedCount D B
ConstructionFrame.balanced_variable_fiber_count {m n s : Nat} (D : ConstructionFrame.Data m n s)
  (B : OriginalAugmented.Matrix m n)
  (hrange : ∀ (a b : Fin 3), ConstructionFrame.typeCount D a ≤ ConstructionFrame.typeCount D b + 5) :
  s * (m - ConstructionFrame.bareCount D) ≤
    (ConstructionFrame.pairs D B).length + ConstructionFrame.fixedTypedCount D B + 10 * s
ConstructionFrame.C4_fixed_count_cap {m n : Nat} (B : OriginalAugmented.Matrix m n) (hC4 : EvenParity.C4Free B) :
  OriginalAugmented.fixedCount B ≤ m + n * (n - 1) / 2
ConstructionFrame.finite_frame_augmentation {m n s : Nat} (D : ConstructionFrame.Data m n s)
  (B : OriginalAugmented.Matrix m n) (hC4 : EvenParity.C4Free B) (hB : ConstructionFrame.BaseSupports D B)
  (hrange : ∀ (a b : Fin 3), ConstructionFrame.typeCount D a ≤ ConstructionFrame.typeCount D b + 5) (hmn : n ≤ m)
  (hsize : n * n ≤ 24 * m) (t : Nat) (hn : n = 3 * s + t) (ht : t < 60) :
  OriginalAugmented.Admissible B (ConstructionFrame.selected D B) (ConstructionFrame.pairs D B) ∧
    3 * s * ConstructionFrame.minTypeCount D ≤
        (ConstructionFrame.pairs D B).length + ConstructionFrame.fixedTypedCount D B ∧
      s * (m - ConstructionFrame.bareCount D) ≤
          (ConstructionFrame.pairs D B).length + ConstructionFrame.fixedTypedCount D B + 10 * s ∧
        m * n ≤ 3 * (ConstructionFrame.pairs D B).length + n * ConstructionFrame.bareCount D + 108 * m
ConstructionFrame.cyclicShift_injective (s g : Nat) (hg : g ≤ s) (i j : Fin s) :
  ConstructionFrame.cyclicShift s g hg i = ConstructionFrame.cyclicShift s g hg j → i = j
ConstructionFrame.cyclicShift_surjective (s g : Nat) (hg : g ≤ s) (j : Fin s) :
  ∃ i, ConstructionFrame.cyclicShift s g hg i = j
ConstructionFrame.cyclicShift_outside_groups (s g : Nat) (hhalf : 2 * g ≤ s) (group : Fin s → Nat) (start : Nat → Nat)
  (hinterval : ∀ (i : Fin s), start (group i) ≤ ↑i ∧ ↑i < start (group i) + g) (i : Fin s) :
  group (ConstructionFrame.cyclicShift s g ⋯ i) ≠ group i
ConstructionFrame.consecutive_frame_augmentation {m n s : Nat} (oldCol : Fin 3 × Fin s → Fin n)
  (hinj : ∀ (x y : Fin 3 × Fin s), oldCol x = oldCol y → x = y) (rowType : Fin m → Option (Fin 3)) (group : Fin s → Nat)
  (start : Nat → Nat) (g : Nat) (hhalf : 2 * g ≤ s)
  (hinterval : ∀ (i : Fin s), start (group i) ≤ ↑i ∧ ↑i < start (group i) + g) (B : OriginalAugmented.Matrix m n)
  (hC4 : EvenParity.C4Free B) (hmn : n ≤ m) (hsize : n * n ≤ 24 * m) (t : Nat) (hn : n = 3 * s + t) (ht : t < 60) :
  have D := ConstructionFrame.dataOfConsecutive oldCol hinj rowType group start g hhalf hinterval;
  ConstructionFrame.BaseSupports D B →
    (∀ (a b : Fin 3), ConstructionFrame.typeCount D a ≤ ConstructionFrame.typeCount D b + 5) →
      OriginalAugmented.Admissible B (ConstructionFrame.selected D B) (ConstructionFrame.pairs D B) ∧
        3 * s * ConstructionFrame.minTypeCount D ≤
            (ConstructionFrame.pairs D B).length + ConstructionFrame.fixedTypedCount D B ∧
          s * (m - ConstructionFrame.bareCount D) ≤
              (ConstructionFrame.pairs D B).length + ConstructionFrame.fixedTypedCount D B + 10 * s ∧
            m * n ≤ 3 * (ConstructionFrame.pairs D B).length + n * ConstructionFrame.bareCount D + 108 * m
'ConstructionFrame.construction_admissible' depends on axioms: [propext, Classical.choice, Quot.sound]
'ConstructionFrame.variable_fiber_count' depends on axioms: [propext, Classical.choice, Quot.sound]
'ConstructionFrame.consecutive_frame_augmentation' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/lean/finite-lean-companion/construction-frame/README.md <==
# Finite construction on groups of indices

This package formalizes the variable-fiber augmentation in the paper's common construction. It uses Lean 4.24.0 and only the bundled `Std` library. Its canonical conclusion is `OriginalAugmented.Admissible`, with a separate fixed base and selected-only Boolean matrix.

## Construction and proved bounds

An injective map gives three colored copies of each old index. Each row is either bare or has a type in `Fin 3`; type `k` omits color `k`. Fixed cells in a typed row must be in old columns of its other two colors. Any old fixed columns in a bare row must lie in one index group.

For every unordered pair of distinct types and every index, the algorithm enumerates the nonfixed cells in the two reciprocal fibers and zips those lists to their full possible minimum length. It combines these actual pair lists and defines the selected Boolean matrix by their endpoint membership. Empty matchings are allowed. A row may participate in several different fibers; the proof excludes cell reuse.

`construction_admissible` proves C2, literal C3 in the full matrix, fixed/selected disjointness, and exact pairing coverage, given C4-freeness of the fixed base and the stated support conditions. No admissibility conclusion is a premise.

The exact finite count proves

```
3*s*R <= T + F_typed,
s*(m-L) <= T + F_typed + 10*s,
```

where `R` is the actual minimum of the three type counts, `L` is the actual bare-row count, and `F_typed` counts the actual fixed cells in typed rows. The second inequality assumes the three type counts differ by at most five. The fixed-cell charge list has no repeated cell and is contained in the actual typed fixed cells.

`C4_fixed_count_cap` proves the classical bound `F <= m+n*(n-1)/2` from literal C4-freeness. Consequently the supplied-permutation theorem `finite_frame_augmentation` gives

```
m*n <= 3*T+n*L+108*m
```

under `n <= m`, `n*n <= 24*m`, `n=3*s+t`, and `t<60`.

The stronger entry `consecutive_frame_augmentation` constructs the permutation itself. Each group's indices lie in a consecutive interval of width at most `g`, and `2*g <= s`. The cyclic shift by `g` is proved injective, surjective, and outside every index's group. The main theorem assumes no permutation-existence, fixed-count, augmentation-count, or admissibility conclusion.

The interval interface permits empty index sets. For a partition into consecutive groups of maximum size `g`, its `start` function and interval bounds are the direct group endpoints.

## Scope

The support assumptions, base C4-freeness, row-count balance, and finite size conditions remain explicit. This package does not prove existence or maximality of the assembled base, dense graph decomposition, the external design theorems, or an asymptotic statement. It proves the finite augmentation once that base and its specified row/group data are supplied. No numerical experiment substitutes for a proof.

Fourteen canonical-model dependency modules are copied unchanged. Seven modules implement the finite construction. `ENTRY_TYPES.txt` displays the actual definitions, support premises, canonical admissibility predicate, and main theorem types.

## Replay

```
python3 check.py --lean lean --out ../frame-replay.json
```

Use Lean 4.24.0. The checker validates every source hash and import, compiles all modules in an empty import directory, checks exact axiom lists, and verifies literal entry/type output. Receipts are outputs, not proof inputs. Only the foundational axioms `propext`, `Classical.choice`, and `Quot.sound` are permitted; no admission, added axiom, native proof evaluation, or kernel-check bypass is used.


==> anc/lean/finite-lean-companion/construction-frame/check.py <==
"""Replay the finite variable-fiber construction using Lean 4.24.0."""

import argparse
import hashlib
import json
import os
import re
import shutil
import subprocess
import tempfile
from datetime import datetime, timezone
from pathlib import Path


AXIOM_OUTPUT = re.compile(
    r"'([^']+)' (does not depend on any axioms|depends on axioms: \[([^\]]*)\])",
    re.S,
)
FORBIDDEN_PROOF_FORM = re.compile(
    r"\b(?:sorry|admit|native_decide|sorryAx)\b|^\s*(?:axiom|unsafe)\b|"
    r"debug\.skipKernelTC|\bdecide\s*\+native\b",
    re.M,
)
IMPORT_LINE = re.compile(r"import [A-Za-z0-9_.]+(?: [A-Za-z0-9_.]+)*")


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def require(condition, message):
    if not condition:
        raise RuntimeError(message)


def payload_files(root):
    """Saved receipts are outputs, never proof or import inputs."""
    return {
        str(path.relative_to(root))
        for path in root.rglob("*")
        if path.is_file() and path.relative_to(root).parts[0] != "receipts"
    }


def printed_axioms(output):
    matches = list(AXIOM_OUTPUT.finditer(output))
    require(not AXIOM_OUTPUT.sub("", output).strip(), "Unexpected Lean diagnostic")
    return [
        {
            "theorem": match[1],
            "axioms": sorted([] if match[3] is None else [x.strip() for x in match[3].split(",")]),
        }
        for match in matches
    ]


def run_lean(executable, arguments, work, env):
    result = subprocess.run(
        [executable, *arguments], cwd=work, env=env,
        capture_output=True, text=True, timeout=120,
    )
    require(
        result.returncode == 0 and not result.stderr,
        "Lean failed for " + arguments[-1] + ":\n" + result.stdout + result.stderr,
    )
    return result.stdout


def resolve_lean(launcher, root):
    # Preserve argv[0] for Elan/Homebrew launchers before locating the compiler.
    launcher_path = str(Path(shutil.which(launcher) or launcher).absolute())
    result = subprocess.run(
        [launcher_path, "--print-prefix"], cwd=root,
        capture_output=True, text=True, timeout=20,
    )
    require(result.returncode == 0 and not result.stderr, "Lean prefix discovery failed: " + result.stderr)
    lines = result.stdout.strip().splitlines()
    require(len(lines) == 1 and Path(lines[0]).is_absolute(), "Unexpected Lean prefix output")
    executable = str((Path(lines[0]) / "bin" / "lean").resolve())
    return executable, launcher_path


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--lean", default=shutil.which("lean"), help="Lean 4.24.0 executable")
    parser.add_argument("--out", type=Path, help="Unused receipt path, outside the checked payload")
    args = parser.parse_args()
    require(args.lean is not None, "Lean executable not found; use --lean")
    root = Path(__file__).resolve().parent
    executable, launcher_path = resolve_lean(args.lean, root)
    manifest = json.loads((root / "manifest.json").read_text())
    require(manifest["format"] == 1, "Unsupported manifest format")
    expected = set(manifest["files"]) | {"manifest.json"}
    require(payload_files(root) == expected, "Unexpected or missing payload files")
    require(not any(path.is_symlink() for path in root.rglob("*")), "Symlinks are not allowed")
    for name, expected_hash in manifest["files"].items():
        require(not Path(name).is_absolute() and ".." not in Path(name).parts, "Invalid payload path")
        require(digest(root / name) == expected_hash, "Source integrity mismatch: " + name)
    before = {name: digest(root / name) for name in expected}
    if args.out:
        require(not args.out.exists(), "Refusing to replace an existing receipt")
        receipt_path = args.out.resolve()
        require(receipt_path not in {root / name for name in expected}, "Receipt overlaps checked payload")
        require(
            not receipt_path.is_relative_to(root) or receipt_path.is_relative_to(root / "receipts"),
            "An internal receipt must be placed under receipts/",
        )

    version = subprocess.run(
        [executable, "--version"], cwd=root, capture_output=True, text=True, check=True, timeout=20,
    ).stdout.strip()
    require(re.search(r"version 4\.24\.0(?:[, )]|$)", version) is not None, "Lean 4.24.0 required")
    modules = manifest["modules"]
    allowed = {"Std"}
    source_paths = []
    for record in modules:
        name = record["module"]
        require(re.fullmatch(r"[A-Za-z0-9_]+", name) is not None, "Invalid module name")
        source = root / "source" / (name + ".lean")
        source_paths.append(source)
        source_text = source.read_text()
        require(FORBIDDEN_PROOF_FORM.search(source_text) is None, "Forbidden proof form: " + name)
        imports = []
        for line in source_text.splitlines():
            if re.match(r"^\s*import\b", line):
                require(IMPORT_LINE.fullmatch(line) is not None, "Unrecognized import form: " + name)
                imports.extend(line.split()[1:])
        require(imports == record["imports"], "Import list mismatch: " + name)
        require(set(imports) <= allowed, "Import not yet built from packaged sources: " + name)
        allowed.add(name)
    audit = root / manifest["entry_audit"]
    require(FORBIDDEN_PROOF_FORM.search(audit.read_text()) is None, "Forbidden entry-audit form")
    for line in audit.read_text().splitlines():
        if re.match(r"^\s*import\b", line):
            require(IMPORT_LINE.fullmatch(line) is not None, "Unrecognized audit import")
            require(set(line.split()[1:]) <= allowed, "Nonpackaged audit import")
    source_paths.append(audit)
    require(
        {str(source.relative_to(root)) for source in source_paths}
        == {name for name in manifest["files"] if name.endswith(".lean")},
        "Not every packaged Lean source is in the replay",
    )

    checked = []
    with tempfile.TemporaryDirectory(prefix=".replay-") as temporary:
        work = Path(temporary) / "source"
        build = Path(temporary) / "imports"
        work.mkdir()
        build.mkdir()
        for source in source_paths:
            shutil.copyfile(source, work / source.name)
        env = dict(os.environ)
        env["LEAN_PATH"] = str(build)
        require(not list(build.iterdir()), "Fresh import directory is not empty")
        for record in modules:
            name = record["module"]
            module_output = run_lean(executable, ["-o", str(build / (name + ".olean")), name + ".lean"], work, env)
            entries = printed_axioms(module_output)
            require(all(set(entry["axioms"]) <= {"propext", "Quot.sound", "Classical.choice"}
                        for entry in entries), "Nonstandard proof axiom: " + name)
            require(entries == record["printed_axioms"], "Exact axiom mismatch: " + name)
            checked.extend(entries)
        entry_output = run_lean(executable, [audit.name], work, env)
        require(not any(word in entry_output for word in ("sorryAx", "error:", "warning:")), "Entry audit diagnostic")
        entry_hash = hashlib.sha256(entry_output.encode()).hexdigest()
        require(entry_hash == manifest["entry_output_sha256"], "Literal entry/type output mismatch")
        require(entry_output == (root / "ENTRY_TYPES.txt").read_text(), "Saved entry/type output mismatch")
        by_name = {entry["theorem"]: entry["axioms"] for entry in checked}
        for name, axioms in manifest["entries"].items():
            require(by_name.get(name) == axioms, "Entry axiom mismatch: " + name)


    require(payload_files(root) == expected, "Payload file set changed during replay")
    require(before == {name: digest(root / name) for name in expected}, "Payload changed during replay")
    report = {
        "scope": "CANONICAL_FINITE_VARIABLE_FIBER_FRAME_CONSTRUCTION",
        "checked_at_utc": datetime.now(timezone.utc).isoformat(),
        "lean_version": version,
        "requested_lean_launcher": launcher_path,
        "resolved_lean_compiler": executable,
        "lean_executable_sha256": digest(Path(executable)),
        "manifest_sha256": digest(root / "manifest.json"),
        "fresh_source_and_import_directories": True,
        "cached_project_objects_imported": False,
        "payload_files_verified": len(expected),
        "payload_unchanged": True,
        "modules_checked": len(modules),
        "main_entry": "ConstructionFrame.consecutive_frame_augmentation",
        "canonical_model": "OriginalAugmented.Admissible",
        "actual_selected_matrix_and_pair_list": True,
        "admissibility_assumed": False,
        "augmentation_count_assumed": False,
        "literal_full_matrix_C3": True,
        "cell_reuse_excluded": True,
        "zero_matching_sizes_allowed": True,
        "exact_each_matching_size": "minimum of the two available fiber cardinalities",
        "fixed_charge_bound": "3*s*R <= T+F_typed",
        "balanced_count_bound": "s*(m-L) <= T+F_typed+10*s",
        "explicit_finite_bound": "m*n <= 3*T+n*L+108*m",
        "consecutive_group_cyclic_permutation_constructed": True,
        "permutation_existence_assumed": False,
        "classical_C4_fixed_cell_cap_proved": True,
        "design_existence_or_maximality_proved": False,
        "printed_axiom_lists_checked": len(checked),
        "entries": manifest["entries"],
        "entry_output_sha256": entry_hash,
        "source_sha256": {str(source.relative_to(root)): digest(source) for source in source_paths},
    }
    rendered = json.dumps(report, indent=2) + "\n"
    if args.out:
        args.out.parent.mkdir(parents=True, exist_ok=True)
        with args.out.open("x") as receipt:
            receipt.write(rendered)
    print(rendered, end="")


if __name__ == "__main__":
    main()


==> anc/lean/finite-lean-companion/construction-frame/lean-toolchain <==
leanprover/lean4:v4.24.0


==> anc/lean/finite-lean-companion/construction-frame/manifest.json <==
{
  "format": 1,
  "scope": "canonical finite variable-fiber construction and cyclic permutation",
  "modules": [
    {
      "module": "FiniteRatSums",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "FiniteRatSums.sum_congr",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_add",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_sub",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_mul_left",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_mul_right",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_const",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_le",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_swap",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_square_shift",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.lagrange_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.finite_cauchy",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedPivotCore",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedPivotCore.closed_symmetric",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.open_symmetric",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.common_open_iff_witness",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.c3_iff_disjoint_open",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.opposite_holes_exclude_closed_intersection",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.accepted_head_step",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.accepted_lists_intersect",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.mixed_step",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.all_mixed_rejected",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.membership_length",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.membership_intersection_witness",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.decision_accepts_at_most_one",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.open_decision_accepts_at_most_one",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.stable_closed_decision_accepts_at_most_one",
          "axioms": []
        }
      ]
    },
    {
      "module": "FiniteCounting",
      "imports": [
        "PairedPivotCore"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedPivotCounting.two_bits_le_one",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.count_perm",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.flatten_length",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.paired_count_le",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.c3_no_common_open",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCounting.open_accepted_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.stable_accepted_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MajorityCounting",
      "imports": [
        "FiniteCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "MajorityCounting.disjoint_ones_bound",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MajorityCounting.disjoint_majorities_impossible",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MajorityCounting.bits_disjoint",
          "axioms": []
        },
        {
          "theorem": "MajorityCounting.majority_at_most_one",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MajorityCounting.majority_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "RationalMinorant",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedPivotAlgebra.mixture_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.factor_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.rat_pow_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.monomial_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.bernstein_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.finite_majority_minorant",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.finite_majority_minorant_twice",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "RationalSampling",
      "imports": [
        "FiniteRatSums",
        "MajorityCounting",
        "RationalMinorant"
      ],
      "printed_axioms": [
        {
          "theorem": "RationalSampling.expect_if",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_const",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_le",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_boolean_pushforward",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.bernoulli_five",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.bernoulli_seven",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.five_sampling_formula",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.seven_sampling_formula",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "ListRatCounting",
      "imports": [
        "RationalSampling"
      ],
      "printed_axioms": [
        {
          "theorem": "ListRatCounting.sum_append",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.sum_map",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.sum_flatMap",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.sum_filter",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.count_as_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.ratBit_range",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.inv_nonneg_of_pos",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MatrixMoments",
      "imports": [
        "FiniteRatSums",
        "RationalMinorant"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedMatrixMoments.total_columns",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.codegree_double_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.row_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.total_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.codegree_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.ratio_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.row_bound_from_sampling",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.conditional_density_from_sampling",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "BooleanMatrixGeometry",
      "imports": [
        "ListRatCounting",
        "MatrixMoments"
      ],
      "printed_axioms": [
        {
          "theorem": "BooleanMatrixGeometry.closedBit_iff",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.grid_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.cells_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.cells_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.rowWeight_normalized",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.rowWeight_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.four_bit_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.row_cell_probability",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.two_bit_mask",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.sum_cell_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StableDensity",
      "imports": [
        "BooleanMatrixGeometry"
      ],
      "printed_axioms": [
        {
          "theorem": "StableDensity.stable_relation_disjoint",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.deterministic_count_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.expected_count_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.row_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.polynomial_row_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.stable_sampling_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.stable_density_lists",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.stable_C3_density",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "GridModel",
      "imports": [
        "StableDensity"
      ],
      "printed_axioms": [
        {
          "theorem": "GridModel.finRange_mem",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "GridModel.finRange_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.grid_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.grid_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.occupied_cells_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.occupied_cells_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.cover_has_no_reuse",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.selected_endpoints_occupied",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.stable_endpoints_are_ND",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "NatListSums",
      "imports": [
        "Std"
      ],
      "printed_axioms": []
    },
    {
      "module": "MatrixCounting",
      "imports": [
        "NatListSums"
      ],
      "printed_axioms": [
        {
          "theorem": "EvenParity.common_le_one",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leave_cover_identity",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leave_double_count",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.degree_is_actual_row_count",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.total_is_actual_cell_count",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.occupiedCells_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.common_zero_iff",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leaveNeighbors_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leaveDegree_is_actual_leave_count",
          "axioms": [
            "propext"
          ]
        }
      ]
    },
    {
      "module": "OriginalModel",
      "imports": [
        "GridModel",
        "MatrixCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "OriginalAugmented.full_iff",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.empty_C4",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.full_empty",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.c3_antitone",
          "axioms": []
        },
        {
          "theorem": "OriginalAugmented.selected_C3",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.selected_S",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.selected_endpoints",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "FrameData",
      "imports": [
        "OriginalModel"
      ],
      "printed_axioms": [
        {
          "theorem": "ConstructionFrame.matching_spec",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.selected_support",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "FrameGeometry",
      "imports": [
        "FrameData"
      ],
      "printed_axioms": [
        {
          "theorem": "ConstructionFrame.full_typed_support",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.constructed_no_five",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.constructed_C3",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.constructed_C2",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "FrameCover",
      "imports": [
        "FrameGeometry"
      ],
      "printed_axioms": [
        {
          "theorem": "ConstructionFrame.endpoint_key_unique",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.constructed_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.constructed_cover",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.construction_admissible",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "FrameCounting",
      "imports": [
        "FrameCover"
      ],
      "printed_axioms": [
        {
          "theorem": "ConstructionFrame.matching_count_exact",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.allCharges_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.charge_at_most_fixed",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.variable_fiber_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.row_partition",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.type_range_count",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.balanced_variable_fiber_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "FrameC4Count",
      "imports": [
        "FrameCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "ConstructionFrame.fixedCount_eq_nat_total",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.C4_fixed_count_cap",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "FrameFiniteBound",
      "imports": [
        "FrameC4Count"
      ],
      "printed_axioms": [
        {
          "theorem": "ConstructionFrame.fixed_typed_thirteen",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.finite_frame_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.finite_frame_augmentation",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "FrameCyclic",
      "imports": [
        "FrameFiniteBound"
      ],
      "printed_axioms": [
        {
          "theorem": "ConstructionFrame.cyclicShift_injective",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.cyclicShift_surjective",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.cyclicShift_outside_groups",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ConstructionFrame.consecutive_frame_augmentation",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    }
  ],
  "entry_audit": "source/FrameEntryAudit.lean",
  "entry_output_sha256": "615aa01f084bfd720a07fdb9c1e12c662b6c992cdfb40511adda34b6bc251eff",
  "entries": {
    "ConstructionFrame.matching_spec": [
      "Quot.sound",
      "propext"
    ],
    "ConstructionFrame.selected_support": [
      "Quot.sound",
      "propext"
    ],
    "ConstructionFrame.full_typed_support": [
      "Quot.sound",
      "propext"
    ],
    "ConstructionFrame.constructed_no_five": [
      "Quot.sound",
      "propext"
    ],
    "ConstructionFrame.constructed_C3": [
      "Quot.sound",
      "propext"
    ],
    "ConstructionFrame.constructed_C2": [
      "Quot.sound",
      "propext"
    ],
    "ConstructionFrame.endpoint_key_unique": [
      "Quot.sound",
      "propext"
    ],
    "ConstructionFrame.constructed_nodup": [
      "Quot.sound",
      "propext"
    ],
    "ConstructionFrame.constructed_cover": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "ConstructionFrame.construction_admissible": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "ConstructionFrame.matching_count_exact": [
      "propext"
    ],
    "ConstructionFrame.allCharges_nodup": [
      "Quot.sound",
      "propext"
    ],
    "ConstructionFrame.charge_at_most_fixed": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "ConstructionFrame.variable_fiber_count": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "ConstructionFrame.row_partition": [
      "Quot.sound",
      "propext"
    ],
    "ConstructionFrame.type_range_count": [
      "Quot.sound",
      "propext"
    ],
    "ConstructionFrame.balanced_variable_fiber_count": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "ConstructionFrame.fixedCount_eq_nat_total": [
      "propext"
    ],
    "ConstructionFrame.C4_fixed_count_cap": [
      "Quot.sound",
      "propext"
    ],
    "ConstructionFrame.fixed_typed_thirteen": [
      "Quot.sound",
      "propext"
    ],
    "ConstructionFrame.finite_frame_bound": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "ConstructionFrame.finite_frame_augmentation": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "ConstructionFrame.cyclicShift_injective": [
      "Quot.sound",
      "propext"
    ],
    "ConstructionFrame.cyclicShift_surjective": [
      "Quot.sound",
      "propext"
    ],
    "ConstructionFrame.cyclicShift_outside_groups": [
      "Quot.sound",
      "propext"
    ],
    "ConstructionFrame.consecutive_frame_augmentation": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ]
  },
  "files": {
    "ENTRY_TYPES.txt": "615aa01f084bfd720a07fdb9c1e12c662b6c992cdfb40511adda34b6bc251eff",
    "README.md": "8ff039b5901c2884dc55285b79e78e08acc55964dca67b2c745590812924ddc2",
    "check.py": "79fd24218af5787e96f40fe2493b88624231e1746bbc9f718dca3034cae3a612",
    "lean-toolchain": "42779d67b81608af8a12aa4328d2ab47ca201925b3b2bd68369587b5340bb434",
    "source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "source/FrameC4Count.lean": "1fc3d23ddeef4632bc49b9f26711a01b9d15435c5faac15d2296c89c6ae01172",
    "source/FrameCounting.lean": "3c1123ca73ef73f309a1d12ba26e51172b991c7e40c0e4fa4a5ae1c610abbd60",
    "source/FrameCover.lean": "e13716d5980be55b2baa348c073cf5ec43112b629aadcc57411ba67a05430942",
    "source/FrameCyclic.lean": "ffdeb81ab3994f88b345c1c0651f695503dd611dafe0cfd8bb6abbf2d03c1666",
    "source/FrameData.lean": "dbc67144c41809f49beddf776451858d99cd2b01a730cc70ae9c05acbf80043d",
    "source/FrameEntryAudit.lean": "c1e823825a3adba7845e74045fc6794dd120ea7d6d10e83742602adce3df41af",
    "source/FrameFiniteBound.lean": "940a075839f1d446d0b21d5726d71722e4de85be14c6d47625d39c4f31fa908a",
    "source/FrameGeometry.lean": "b51648d3a1f369e412cfb03d903fd847ca251bad24edd00af08ee3fa9b58547f",
    "source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "source/OriginalModel.lean": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
    "source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136"
  }
}


==> anc/lean/finite-lean-companion/construction-frame/source/BooleanMatrixGeometry.lean <==
import ListRatCounting
import MatrixMoments

namespace BooleanMatrixGeometry

open PairedPivotCore FiniteRatSums RationalSampling ListRatCounting PairedMatrixMoments

universe u v
variable {Row : Type u} {Col : Type v}

def indicator (A : Row → Col → Bool) (r : Row) (c : Col) : Rat := ratBit (A r c)

def grid (rows : List Row) (cols : List Col) : List (Cell Row Col) :=
  rows.flatMap (fun r => cols.map (fun c => (r,c)))

def cells (rows : List Row) (cols : List Col) (A : Row → Col → Bool) : List (Cell Row Col) :=
  (grid rows cols).filter (fun p => A p.1 p.2)

def closedBit (A : Row → Col → Bool) (p q : Cell Row Col) : Bool :=
  A p.1 p.2 && A q.1 q.2 && A p.1 q.2 && A q.1 p.2

theorem closedBit_iff (A : Row → Col → Bool) (p q : Cell Row Col) :
    closedBit A p q=true ↔ Closed (fun r c => A r c=true) p q := by
  simp [closedBit, Closed, Bool.and_eq_true, and_assoc]

theorem grid_sum (rows : List Row) (cols : List Col) (g : Cell Row Col → Rat) :
    sum (grid rows cols) g=sum rows (fun r => sum cols (fun c => g (r,c))) := by
  unfold grid
  rw [sum_flatMap]
  exact sum_congr rows _ _ (fun r _ => sum_map cols (fun c => (r,c)) g)

theorem cells_sum (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (g : Cell Row Col → Rat) :
    sum (cells rows cols A) g=
      sum rows (fun r => sum cols (fun c => indicator A r c*g (r,c))) := by
  unfold cells
  rw [sum_filter, grid_sum]
  rfl

theorem cells_card (rows : List Row) (cols : List Col) (A : Row → Col → Bool) :
    ((cells rows cols A).length : Rat)=total rows cols (indicator A) := by
  have h := cells_sum rows cols A (fun _ => 1)
  rw [sum_const] at h
  have hi : sum rows (fun r => sum cols (fun c => indicator A r c*1))=
      total rows cols (indicator A) := by
    apply sum_congr rows
    intro r hr
    exact sum_congr cols _ _ (fun c _ => Rat.mul_one _)
  rw [hi] at h
  grind

def rowWeight (cols : List Col) (A : Row → Col → Bool) (r : Row) (c : Col) : Rat :=
  indicator A r c*(rowDegree cols (indicator A) r)⁻¹

theorem rowWeight_normalized (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : sum cols (rowWeight cols A r)=1 := by
  unfold rowWeight
  rw [sum_mul_right]
  change rowDegree cols (indicator A) r*(rowDegree cols (indicator A) r)⁻¹=1
  exact Rat.mul_inv_cancel _ (by grind)

theorem rowWeight_nonneg (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : ∀ c ∈ cols, 0≤rowWeight cols A r c := by
  intro c hc
  exact Rat.mul_nonneg (ratBit_range (A r c)).1 (inv_nonneg_of_pos _ hd)

theorem four_bit_identity (a b x y : Bool) (z : Rat) :
    ratBit x*z*ratBit (x && b && a && y)=
      ratBit a*ratBit b*(ratBit x*ratBit y)*z := by
  cases a <;> cases b <;> cases x <;> cases y <;> simp [ratBit] <;> grind

theorem row_cell_probability (cols : List Col) (A : Row → Col → Bool)
    (r s : Row) (c : Col) :
    expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) (s,c)))=
      indicator A r c*indicator A s c*
        (codegree cols (indicator A) r s/rowDegree cols (indicator A) r) := by
  unfold expect
  rw [sum_congr cols (fun j => rowWeight cols A r j*ratBit (closedBit A (r,j) (s,c))) (fun j =>
      (indicator A r c*indicator A s c)*(indicator A r j*indicator A s j)*
        (rowDegree cols (indicator A) r)⁻¹)
    (fun j _ => four_bit_identity (A r c) (A s c) (A r j) (A s j) _)]
  rw [sum_mul_right, sum_mul_left]
  unfold codegree
  rw [Rat.div_def]
  grind

theorem two_bit_mask (a b : Bool) (B : Rat → Rat) (hB : B 0=0) (t : Rat) :
    B (ratBit a*ratBit b*t)=ratBit a*ratBit b*B t := by
  cases a <;> cases b <;> simp [ratBit, hB] <;> grind

theorem occupied_mask_identity (a b : Bool) (t : Rat) :
    ratBit b*(ratBit a*ratBit b*t)=(ratBit a*ratBit b)*t := by
  cases a <;> cases b <;> simp [ratBit] <;> grind

theorem sum_cell_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (B : Rat → Rat) (hB : B 0=0) :
    sum (cells rows cols A) (fun p =>
      B (expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) p))))=
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [sum_congr (cells rows cols A) _ (fun p =>
      indicator A r p.2*indicator A p.1 p.2*
        B (codegree cols (indicator A) r p.1/rowDegree cols (indicator A) r))
    (by
      intro p hp
      rw [row_cell_probability]
      exact two_bit_mask (A r p.2) (A p.1 p.2) B hB _)]
  rw [cells_sum]
  apply sum_congr rows
  intro s hs
  rw [sum_congr cols (fun c => indicator A s c*(indicator A r c*indicator A s c*
      B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))) (fun c =>
      (indicator A r c*indicator A s c)*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
    (fun c _ => occupied_mask_identity (A r c) (A s c) _)]
  exact sum_mul_right cols _ _

#print axioms closedBit_iff
#print axioms grid_sum
#print axioms cells_sum
#print axioms cells_card
#print axioms rowWeight_normalized
#print axioms rowWeight_nonneg
#print axioms four_bit_identity
#print axioms row_cell_probability
#print axioms two_bit_mask
#print axioms sum_cell_response

end BooleanMatrixGeometry


==> anc/lean/finite-lean-companion/construction-frame/source/FiniteCounting.lean <==
import PairedPivotCore

/-! Actual finite counting from original C3 and a simple pairing cover.
This module does not assume a degree or sampling inequality. -/

namespace PairedPivotCounting

open PairedPivotCore

universe u

def bitNat (b : Bool) : Nat := if b then 1 else 0

def count {α : Type u} (f : α → Bool) : List α → Nat
  | [] => 0
  | a :: as => bitNat (f a) + count f as

def flattenPairs {α : Type u} : List (α × α) → List α
  | [] => []
  | p :: ps => p.1 :: p.2 :: flattenPairs ps

theorem two_bits_le_one (a b : Bool)
    (h : ¬ (a = true ∧ b = true)) : bitNat a + bitNat b ≤ 1 := by
  cases a <;> cases b <;> simp_all [bitNat]

theorem count_perm {α : Type u} (f : α → Bool) {xs ys : List α}
    (h : xs.Perm ys) : count f xs = count f ys := by
  induction h with
  | nil => rfl
  | cons x h ih => exact congrArg (fun k => bitNat (f x) + k) ih
  | swap x y xs => simp only [count]; omega
  | trans h₁ h₂ ih₁ ih₂ => exact ih₁.trans ih₂

theorem flatten_length {α : Type u} (pairs : List (α × α)) :
    (flattenPairs pairs).length = 2 * pairs.length := by
  induction pairs with
  | nil => rfl
  | cons p ps ih => simp only [flattenPairs, List.length_cons]; omega

theorem paired_count_le {α : Type u} (f : α → Bool)
    (pairs : List (α × α))
    (h : ∀ p ∈ pairs, ¬ (f p.1 = true ∧ f p.2 = true)) :
    count f (flattenPairs pairs) ≤ pairs.length := by
  induction pairs with
  | nil => exact Nat.le_refl 0
  | cons p ps ih =>
    have hp := two_bits_le_one (f p.1) (f p.2) (h p (by simp))
    have ht := ih (fun q hq => h q (List.mem_cons_of_mem p hq))
    simp only [flattenPairs, count, List.length_cons]
    omega

/-- A literal finite occupied matrix and its S pairing cover. -/
structure Matrix (m n : Nat) where
  occupied : Fin m → Fin n → Prop
  cells : List (Cell (Fin m) (Fin n))
  pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))
  complete : ∀ p, occupied p.1 p.2 ↔ p ∈ cells
  simple : cells.Nodup
  cover : cells.Perm (flattenPairs pairs)
  c3 : ∀ p ∈ pairs, OriginalC3 occupied p.1 p.2

theorem c3_no_common_open {Row Col : Type u}
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b) :
    ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  intro p h
  rcases h with ⟨⟨⟨hpp, _, hpa, hap⟩, hra, hca⟩,
    ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
  exact hc p.1 p.2 hra hrb hca hcb ⟨hpp, hpa, hpb, hap, hbp⟩

theorem open_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Open A.occupied)]
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Open A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Open A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact decision_accepts_at_most_one (Open A.occupied) pivots p.1 p.2
      (c3_no_common_open A.occupied p.1 p.2 (A.c3 p hm))
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

theorem stable_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Closed A.occupied)]
    (holes : ∀ p ∈ A.pairs,
      (¬ A.occupied p.1.1 p.2.2) ∧ (¬ A.occupied p.2.1 p.1.2))
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Closed A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Closed A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact stable_closed_decision_accepts_at_most_one A.occupied pivots p.1 p.2
      (A.c3 p hm) (holes p hm).1 (holes p hm).2
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

#print axioms two_bits_le_one
#print axioms count_perm
#print axioms flatten_length
#print axioms paired_count_le
#print axioms c3_no_common_open
#print axioms open_accepted_count_le_half
#print axioms stable_accepted_count_le_half

end PairedPivotCounting


==> anc/lean/finite-lean-companion/construction-frame/source/FiniteRatSums.lean <==
import Std

/-! Elementary finite rational sums and Cauchy by a sum-of-squares identity. -/

namespace FiniteRatSums

universe u v

def sum {α : Type u} : List α → (α → Rat) → Rat
  | [], _ => 0
  | a :: as, f => f a + sum as f

theorem sum_congr {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x = g x) : sum xs f = sum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f = g x + sum xs g
    rw [hx, ht]

theorem sum_add {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x + g x) = sum xs f + sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_sub {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x - g x) = sum xs f - sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_left {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => c * f x) = c * sum xs f := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_right {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => f x * c) = sum xs f * c := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_const {α : Type u} (xs : List α) (c : Rat) :
    sum xs (fun _ => c) = (xs.length : Rat) * c := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem sum_nonneg {α : Type u} (xs : List α) (f : α → Rat)
    (h : ∀ x ∈ xs, 0 ≤ f x) : 0 ≤ sum xs f := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    exact Rat.add_nonneg (h x (by simp))
      (ih (fun y hy => h y (List.mem_cons_of_mem x hy)))

theorem sum_le {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x ≤ g x) : sum xs f ≤ sum xs g := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f ≤ g x + sum xs g
    grind

theorem sum_swap {α : Type u} {β : Type v} (xs : List α) (ys : List β)
    (f : α → β → Rat) :
    sum xs (fun x => sum ys (f x)) = sum ys (fun y => sum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [sum]; rw [sum_const]; grind
  | cons x xs ih =>
    simp only [sum]
    rw [sum_add, ih]

theorem sum_square_shift {α : Type u} (xs : List α) (f : α → Rat) (c : Rat) :
    sum xs (fun x => (f x-c)^2) =
      sum xs (fun x => (f x)^2)-2*c*sum xs f+(xs.length : Rat)*c^2 := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem lagrange_identity {α : Type u} (xs : List α) (f : α → Rat) :
    sum xs (fun y => sum xs (fun x => (f x-f y)^2)) =
      2*(xs.length : Rat)*sum xs (fun x => (f x)^2)-2*(sum xs f)^2 := by
  rw [sum_congr xs _ _ (fun y _ => sum_square_shift xs f (f y))]
  rw [sum_add, sum_sub, sum_const]
  rw [sum_mul_right, sum_mul_left, sum_mul_left]
  grind

theorem finite_cauchy {α : Type u} (xs : List α) (f : α → Rat) :
    (sum xs f)^2 ≤ (xs.length : Rat)*sum xs (fun x => (f x)^2) := by
  have h := sum_nonneg xs (fun y => sum xs (fun x => (f x-f y)^2))
    (fun y _ => sum_nonneg xs (fun x => (f x-f y)^2)
      (fun x _ => Lean.Grind.OrderedRing.sq_nonneg))
  rw [lagrange_identity] at h
  grind

#print axioms sum_congr
#print axioms sum_add
#print axioms sum_sub
#print axioms sum_mul_left
#print axioms sum_mul_right
#print axioms sum_const
#print axioms sum_nonneg
#print axioms sum_le
#print axioms sum_swap
#print axioms sum_square_shift
#print axioms lagrange_identity
#print axioms finite_cauchy

end FiniteRatSums


==> anc/lean/finite-lean-companion/construction-frame/source/FrameC4Count.lean <==
import FrameCounting

namespace ConstructionFrame
open OriginalAugmented BooleanMatrixGeometry EvenParity

private theorem nsum_map {α β : Type} (xs : List α) (f : α → β) (g : β → Nat) :
    nsum (xs.map f) g=nsum xs (fun x => g (f x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum,ih]

private theorem nsum_append {α : Type} (xs ys : List α) (f : α → Nat) :
    nsum (xs++ys) f=nsum xs f+nsum ys f := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum,ih,Nat.add_assoc]

private theorem nsum_flatMap {α β : Type} (xs : List α) (f : α → List β) (g : β → Nat) :
    nsum (xs.flatMap f) g=nsum xs (fun x => nsum (f x) g) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum,nsum_append,ih]

theorem fixedCount_eq_nat_total {m n : Nat} (B : OriginalAugmented.Matrix m n) :
    fixedCount B=EvenParity.total B := by
  unfold fixedCount cells
  rw [← nsum_bit_filter]
  unfold grid
  rw [nsum_flatMap]
  apply nsum_congr
  intro r hr
  rw [nsum_map]
  rfl

theorem degree_pair_inequality (d : Nat) : 2*d≤d*(d-1)+2 := by
  by_cases hd : d≤1
  · have hcases : d=0 ∨ d=1 := by omega
    rcases hcases with rfl | rfl <;> decide
  · have hmul := Nat.mul_le_mul_right (d-1) (show 2≤d by omega)
    omega

/-- The classical m+binomial(n,2) bound from literal C4-freeness. -/
theorem C4_fixed_count_cap {m n : Nat} (B : OriginalAugmented.Matrix m n)
    (hC4 : C4Free B) : fixedCount B≤m+n*(n-1)/2 := by
  have h := fsum_le m (fun r => 2*degree B r)
    (fun r => degree B r*(degree B r-1)+2) (fun r => degree_pair_inequality (degree B r))
  rw [fsum_mul_left,fsum_add,fsum_const] at h
  change 2*EvenParity.total B≤fsum m (fun r => degree B r*(degree B r-1))+m*2 at h
  have hleave := leave_double_count B hC4
  rw [fixedCount_eq_nat_total]
  omega

#print axioms fixedCount_eq_nat_total
#print axioms C4_fixed_count_cap
end ConstructionFrame


==> anc/lean/finite-lean-companion/construction-frame/source/FrameCounting.lean <==
import FrameCover

namespace ConstructionFrame
open OriginalAugmented PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel EvenParity

variable {m n s : Nat}

def typeCount (D : Data m n s) (a : Fin 3) : Nat := (rowList D a).length

def minTypeCount (D : Data m n s) : Nat := min (typeCount D 0) (min (typeCount D 1) (typeCount D 2))

def fixedCells (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) : List (Cell (Fin m) (Fin n)) :=
  ((rowList D a).filter (fun r => B r (D.oldCol (b,i)))).map (fun r => (r,D.oldCol (b,i)))

def fixedCharge (D : Data m n s) (B : OriginalAugmented.Matrix m n) (q : Fin 3 × Fin s) :
    List (Cell (Fin m) (Fin n)) :=
  fixedCells D B (lo q.1) (hi q.1) q.2 ++
    fixedCells D B (hi q.1) (lo q.1) (D.sigma q.2)

def allCharges (D : Data m n s) (B : OriginalAugmented.Matrix m n) :
    List (Cell (Fin m) (Fin n)) := (keys s).flatMap (fixedCharge D B)

def fixedTypedCells (D : Data m n s) (B : OriginalAugmented.Matrix m n) :
    List (Cell (Fin m) (Fin n)) :=
  (cells (List.finRange m) (List.finRange n) B).filter (fun p => (D.rowType p.1).isSome)

def fixedTypedCount (D : Data m n s) (B : OriginalAugmented.Matrix m n) : Nat :=
  (fixedTypedCells D B).length

def bareCount (D : Data m n s) : Nat :=
  ((List.finRange m).filter (fun r => (D.rowType r).isNone)).length

theorem minType_le (D : Data m n s) (a : Fin 3) : minTypeCount D≤typeCount D a := by
  rcases kind_cases a with rfl | rfl | rfl <;> unfold minTypeCount <;> omega

theorem filter_partition_length {α : Type} (xs : List α) (p : α → Bool) :
    (xs.filter (fun x => !(p x))).length+(xs.filter p).length=xs.length := by
  induction xs with
  | nil => rfl
  | cons x xs ih => cases hp : p x <;> simp [hp] <;> omega

theorem fiber_length_partition (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) :
    (fiberCells D B a b i).length+(fixedCells D B a b i).length=typeCount D a := by
  simpa only [fiberCells,fixedCells,List.length_map,fiberRows,typeCount] using
    filter_partition_length (rowList D a) (fun r => B r (D.oldCol (b,i)))

theorem matching_count_exact (D : Data m n s) (B : OriginalAugmented.Matrix m n) (q : Fin 3 × Fin s) :
    (matching D B q).length=min (fiberCells D B (lo q.1) (hi q.1) q.2).length
      (fiberCells D B (hi q.1) (lo q.1) (D.sigma q.2)).length := List.length_zip

theorem matching_charge_bound (D : Data m n s) (B : OriginalAugmented.Matrix m n) (q : Fin 3 × Fin s) :
    minTypeCount D≤(matching D B q).length+(fixedCharge D B q).length := by
  have hleft := fiber_length_partition D B (lo q.1) (hi q.1) q.2
  have hright := fiber_length_partition D B (hi q.1) (lo q.1) (D.sigma q.2)
  have hRleft := minType_le D (lo q.1)
  have hRright := minType_le D (hi q.1)
  rw [matching_count_exact,fixedCharge,List.length_append]
  omega

theorem fixedCells_mem (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) (p : Cell (Fin m) (Fin n)) :
    p∈fixedCells D B a b i ↔ D.rowType p.1=some a ∧ p.2=D.oldCol (b,i) ∧ B p.1 p.2=true := by
  constructor
  · intro hp
    obtain ⟨r,hr,he⟩ := List.mem_map.mp hp
    cases he
    have hh := List.mem_filter.mp hr
    exact ⟨(rowList_mem D a r).mp hh.1,rfl,hh.2⟩
  · rintro ⟨hr,hc,hB⟩
    apply List.mem_map.mpr
    refine ⟨p.1,List.mem_filter.mpr ⟨(rowList_mem D a p.1).mpr hr,?_⟩,?_⟩
    · simpa only [hc] using hB
    · exact Prod.ext rfl hc.symm

theorem fixedCells_nodup (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) : (fixedCells D B a b i).Nodup := by
  have h := List.Pairwise.filter (fun r => B r (D.oldCol (b,i)))
    (List.Pairwise.filter (fun r => decide (D.rowType r=some a)) (finRange_nodup m))
  apply List.pairwise_map.mpr
  exact h.imp (fun hne he => hne (congrArg Prod.fst he))

theorem fixedCharge_signature (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (q : Fin 3 × Fin s) (p : Cell (Fin m) (Fin n)) (hp : p∈fixedCharge D B q) :
    ((D.rowType p.1=some (lo q.1) ∧ p.2=D.oldCol (hi q.1,q.2)) ∨
      (D.rowType p.1=some (hi q.1) ∧ p.2=D.oldCol (lo q.1,D.sigma q.2))) ∧ B p.1 p.2=true := by
  rcases List.mem_append.mp hp with h | h
  · have hh := (fixedCells_mem D B _ _ _ p).mp h
    exact ⟨Or.inl ⟨hh.1,hh.2.1⟩,hh.2.2⟩
  · have hh := (fixedCells_mem D B _ _ _ p).mp h
    exact ⟨Or.inr ⟨hh.1,hh.2.1⟩,hh.2.2⟩

theorem fixedCharge_nodup (D : Data m n s) (B : OriginalAugmented.Matrix m n) (q : Fin 3 × Fin s) :
    (fixedCharge D B q).Nodup := by
  apply List.pairwise_append.mpr
  refine ⟨fixedCells_nodup D B _ _ _,fixedCells_nodup D B _ _ _,?_⟩
  intro p hp z hz he
  have h1 := (fixedCells_mem D B _ _ _ p).mp hp
  have h2 := (fixedCells_mem D B _ _ _ z).mp hz
  have hr := congrArg (fun c : Cell (Fin m) (Fin n) => D.rowType c.1) he
  dsimp only at hr
  rw [h1.1,h2.1] at hr
  have ht := Option.some.inj hr
  have hlt := lo_lt_hi q.1
  omega

theorem allCharges_nodup (D : Data m n s) (B : OriginalAugmented.Matrix m n) :
    (allCharges D B).Nodup := by
  apply List.pairwise_flatMap.mpr
  refine ⟨fun q hq => fixedCharge_nodup D B q,?_⟩
  have hk := grid_nodup (List.finRange 3) (List.finRange s) (finRange_nodup 3) (finRange_nodup s)
  apply hk.imp
  intro q z hne p hp w hw he
  exact hne (support_key_unique D q z p (fixedCharge_signature D B q p hp).1
    (fixedCharge_signature D B z p (he ▸ hw)).1)

theorem nodup_subset_length {α : Type} [DecidableEq α] (xs ys : List α)
    (hx : xs.Nodup) (hy : ys.Nodup) (hsub : ∀ x∈xs, x∈ys) : xs.length≤ys.length := by
  have hp : xs.Perm (ys.filter (fun x => decide (x∈xs))) := by
    apply List.perm_iff_count.mpr
    intro x
    have hyf : (ys.filter (fun x => decide (x∈xs))).Nodup := List.Pairwise.filter _ hy
    rw [hx.count,hyf.count]
    have hm : x∈xs ↔ x∈ys.filter (fun x => decide (x∈xs)) := by
      simp only [List.mem_filter,decide_eq_true_eq]
      exact ⟨fun h => ⟨hsub x h,h⟩,fun h => h.2⟩
    simp only [hm]
  have hlen := hp.length_eq
  have hfilter := List.length_filter_le (fun x => decide (x∈xs)) ys
  omega

theorem charge_at_most_fixed (D : Data m n s) (B : OriginalAugmented.Matrix m n) :
    (allCharges D B).length≤fixedTypedCount D B := by
  apply nodup_subset_length _ _ (allCharges_nodup D B)
    (List.Pairwise.filter _ (occupied_cells_nodup m n B))
  intro p hp
  obtain ⟨q,hq,hp⟩ := List.mem_flatMap.mp hp
  have h := fixedCharge_signature D B q p hp
  apply List.mem_filter.mpr
  refine ⟨(occupied_cells_mem m n B p).mpr h.2,?_⟩
  rcases h.1 with ⟨ht,_⟩ | ⟨ht,_⟩ <;> simp [ht]

theorem keys_length (s : Nat) : (keys s).length=3*s := by
  unfold keys grid
  rw [flatMap_length_nsum]
  simp only [List.length_map,List.length_finRange,nsum_const]

/-- The exact variable-fiber estimate charges each fixed cell at most once. -/
theorem variable_fiber_count (D : Data m n s) (B : OriginalAugmented.Matrix m n) :
    3*s*minTypeCount D≤(pairs D B).length+fixedTypedCount D B := by
  have h := nsum_le (keys s) (fun _ => minTypeCount D)
    (fun q => (matching D B q).length+(fixedCharge D B q).length)
    (fun q _ => matching_charge_bound D B q)
  rw [nsum_const,keys_length,nsum_add] at h
  have hp := flatMap_length_nsum (keys s) (matching D B)
  have hf := flatMap_length_nsum (keys s) (fixedCharge D B)
  change (pairs D B).length=_ at hp
  change (allCharges D B).length=_ at hf
  rw [← hp,← hf] at h
  have hb := charge_at_most_fixed D B
  omega

theorem fixedTyped_le_fixedCount (D : Data m n s) (B : OriginalAugmented.Matrix m n) :
    fixedTypedCount D B≤fixedCount B := List.length_filter_le _ _

theorem row_partition_general (D : Data m n s) (rs : List (Fin m)) :
    (rs.filter (fun r => decide (D.rowType r=some 0))).length+
    (rs.filter (fun r => decide (D.rowType r=some 1))).length+
    (rs.filter (fun r => decide (D.rowType r=some 2))).length+
    (rs.filter (fun r => (D.rowType r).isNone)).length=rs.length := by
  induction rs with
  | nil => rfl
  | cons r rs ih =>
    cases hr : D.rowType r with
    | none => simp [hr] at *; omega
    | some k =>
      rcases kind_cases k with rfl | rfl | rfl <;> simp [hr] at * <;> omega

theorem row_partition (D : Data m n s) :
    typeCount D 0+typeCount D 1+typeCount D 2+bareCount D=m := by
  simpa only [typeCount,rowList,bareCount,List.length_finRange] using row_partition_general D (List.finRange m)

theorem type_range_count (D : Data m n s)
    (hrange : ∀ a b, typeCount D a≤typeCount D b+5) :
    m-bareCount D≤3*minTypeCount D+10 := by
  have h0 := hrange 0 1
  have h1 := hrange 0 2
  have h2 := hrange 1 0
  have h3 := hrange 1 2
  have h4 := hrange 2 0
  have h5 := hrange 2 1
  have hp := row_partition D
  unfold minTypeCount
  omega

/-- The manuscript's 10s correction for three type counts of range at most five. -/
theorem balanced_variable_fiber_count (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hrange : ∀ a b, typeCount D a≤typeCount D b+5) :
    s*(m-bareCount D)≤(pairs D B).length+fixedTypedCount D B+10*s := by
  have h := Nat.mul_le_mul_left s (type_range_count D hrange)
  have hc := variable_fiber_count D B
  have he : s*(3*minTypeCount D+10)=3*s*minTypeCount D+10*s := by grind
  rw [he] at h
  omega

#print axioms matching_count_exact
#print axioms allCharges_nodup
#print axioms charge_at_most_fixed
#print axioms variable_fiber_count
#print axioms row_partition
#print axioms type_range_count
#print axioms balanced_variable_fiber_count
end ConstructionFrame


==> anc/lean/finite-lean-companion/construction-frame/source/FrameCover.lean <==
import FrameGeometry

namespace ConstructionFrame
open OriginalAugmented PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel

variable {m n s : Nat}

theorem flatten_append {α : Type} (xs ys : List (α × α)) :
    flattenPairs (xs++ys)=flattenPairs xs++flattenPairs ys := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [flattenPairs,ih]

theorem flatten_flatMap {α β : Type} (xs : List α) (f : α → List (β × β)) :
    flattenPairs (xs.flatMap f)=xs.flatMap (fun x => flattenPairs (f x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [flatten_append,ih]

theorem flatten_zip_mem {α : Type} (xs ys : List α) (p : α)
    (hp : p∈flattenPairs (xs.zip ys)) : p∈xs ∨ p∈ys := by
  obtain ⟨q,hq,he⟩ := (flatten_mem _ _).mp hp
  have h := List.of_mem_zip hq
  rcases he with rfl | rfl
  · exact Or.inl h.1
  · exact Or.inr h.2

theorem flatten_zip_nodup {α : Type} (xs ys : List α) (hx : xs.Nodup) (hy : ys.Nodup)
    (hd : ∀ x∈xs, ∀ y∈ys, x≠y) : (flattenPairs (xs.zip ys)).Nodup := by
  induction xs generalizing ys with
  | nil => simp [flattenPairs]
  | cons x xs ih =>
    cases ys with
    | nil => simp [flattenPairs]
    | cons y ys =>
      obtain ⟨hxn,hxt⟩ := List.nodup_cons.mp hx
      obtain ⟨hyn,hyt⟩ := List.nodup_cons.mp hy
      have ht := ih ys hxt hyt (fun a ha b hb => hd a (by simp [ha]) b (by simp [hb]))
      have hxy : x≠y := hd x (by simp) y (by simp)
      have hxnot : x∉flattenPairs (xs.zip ys) := by
        intro h
        rcases flatten_zip_mem xs ys x h with hh | hh
        · exact hxn hh
        · exact hd x (by simp) x (by simp [hh]) rfl
      have hynot : y∉flattenPairs (xs.zip ys) := by
        intro h
        rcases flatten_zip_mem xs ys y h with hh | hh
        · exact hd y (by simp [hh]) y (by simp) rfl
        · exact hyn hh
      change (x::y::flattenPairs (xs.zip ys)).Nodup
      simp only [List.nodup_cons,List.mem_cons,not_or]
      exact ⟨⟨hxy,hxnot⟩,hynot,ht⟩

theorem fiberCells_nodup (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) : (fiberCells D B a b i).Nodup := by
  have h := List.Pairwise.filter (fun r => !(B r (D.oldCol (b,i))))
    (List.Pairwise.filter (fun r => decide (D.rowType r=some a)) (finRange_nodup m))
  apply List.pairwise_map.mpr
  exact h.imp (fun hne he => hne (congrArg Prod.fst he))

theorem matching_nodup (D : Data m n s) (B : OriginalAugmented.Matrix m n) (q : Fin 3 × Fin s) :
    (flattenPairs (matching D B q)).Nodup := by
  apply flatten_zip_nodup _ _ (fiberCells_nodup D B _ _ _) (fiberCells_nodup D B _ _ _)
  intro p hp z hz he
  have h1 := (fiberCells_mem D B _ _ _ p).mp hp
  have h2 := (fiberCells_mem D B _ _ _ z).mp hz
  have hr := congrArg (fun c : Cell (Fin m) (Fin n) => D.rowType c.1) he
  dsimp only at hr
  rw [h1.1,h2.1] at hr
  have ht := Option.some.inj hr
  have hlt := lo_lt_hi q.1
  omega

theorem matching_endpoint_signature (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (q : Fin 3 × Fin s) (p : Cell (Fin m) (Fin n))
    (hp : p∈flattenPairs (matching D B q)) :
    (D.rowType p.1=some (lo q.1) ∧ p.2=D.oldCol (hi q.1,q.2)) ∨
    (D.rowType p.1=some (hi q.1) ∧ p.2=D.oldCol (lo q.1,D.sigma q.2)) := by
  obtain ⟨z,hz,he⟩ := (flatten_mem _ _).mp hp
  have hs := matching_spec D B q z hz
  rcases he with rfl | rfl
  · exact Or.inl ⟨hs.1.1,hs.1.2.1⟩
  · exact Or.inr ⟨hs.2.1,hs.2.2.1⟩

/-- The type, color, and index label identify their reciprocal fiber pair. -/
theorem support_key_unique (D : Data m n s) (q z : Fin 3 × Fin s) (p : Cell (Fin m) (Fin n))
    (hq : (D.rowType p.1=some (lo q.1) ∧ p.2=D.oldCol (hi q.1,q.2)) ∨
      (D.rowType p.1=some (hi q.1) ∧ p.2=D.oldCol (lo q.1,D.sigma q.2)))
    (hz : (D.rowType p.1=some (lo z.1) ∧ p.2=D.oldCol (hi z.1,z.2)) ∨
      (D.rowType p.1=some (hi z.1) ∧ p.2=D.oldCol (lo z.1,D.sigma z.2))) : q=z := by
  have hltq := lo_lt_hi q.1
  have hltz := lo_lt_hi z.1
  rcases hq with ⟨ha,hc⟩ | ⟨ha,hc⟩ <;>
    rcases hz with ⟨hb,hd⟩ | ⟨hb,hd⟩
  · have ht := Option.some.inj (ha.symm.trans hb)
    have hcol := D.oldCol_injective _ _ (hc.symm.trans hd)
    have hidx := congrArg Prod.snd hcol
    dsimp only at hidx
    exact Prod.ext (kind_injective _ _ ht (congrArg Prod.fst hcol)) hidx
  · have ht := Option.some.inj (ha.symm.trans hb)
    have hcol := D.oldCol_injective _ _ (hc.symm.trans hd)
    have ht' := congrArg Prod.fst hcol
    dsimp only at ht'
    omega
  · have ht := Option.some.inj (ha.symm.trans hb)
    have hcol := D.oldCol_injective _ _ (hc.symm.trans hd)
    have ht' := congrArg Prod.fst hcol
    dsimp only at ht'
    omega
  · have ht := Option.some.inj (ha.symm.trans hb)
    have hcol := D.oldCol_injective _ _ (hc.symm.trans hd)
    exact Prod.ext (kind_injective _ _ (congrArg Prod.fst hcol) ht)
      (D.sigma_injective _ _ (congrArg Prod.snd hcol))

/-- A cell belongs to at most one reciprocal fiber pair. Rows may be reused. -/
theorem endpoint_key_unique (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (q z : Fin 3 × Fin s) (p : Cell (Fin m) (Fin n))
    (hq : p∈flattenPairs (matching D B q)) (hz : p∈flattenPairs (matching D B z)) : q=z := by
  exact support_key_unique D q z p (matching_endpoint_signature D B q p hq)
    (matching_endpoint_signature D B z p hz)

theorem constructed_nodup (D : Data m n s) (B : OriginalAugmented.Matrix m n) :
    (flattenPairs (pairs D B)).Nodup := by
  rw [pairs,flatten_flatMap]
  apply List.pairwise_flatMap.mpr
  refine ⟨fun q hq => matching_nodup D B q,?_⟩
  have hk := grid_nodup (List.finRange 3) (List.finRange s) (finRange_nodup 3) (finRange_nodup s)
  apply hk.imp
  intro q z hne p hp w hw he
  apply hne
  exact endpoint_key_unique D B q z p hp (he ▸ hw)

theorem constructed_cover (D : Data m n s) (B : OriginalAugmented.Matrix m n) :
    (cells (List.finRange m) (List.finRange n) (selected D B)).Perm (flattenPairs (pairs D B)) := by
  apply List.perm_iff_count.mpr
  intro p
  rw [(occupied_cells_nodup m n (selected D B)).count,(constructed_nodup D B).count]
  simp only [occupied_cells_mem,selected_mem]

theorem construction_admissible (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hC4 : EvenParity.C4Free B) (hB : BaseSupports D B) :
    Admissible B (selected D B) (pairs D B) := by
  refine ⟨hC4,?_,constructed_cover D B,constructed_C2 D B hB,constructed_C3 D B hB⟩
  intro r c hb
  cases ha : selected D B r c with
  | false => rfl
  | true =>
    obtain ⟨_,_,_,_,_,_,hf⟩ := selected_support D B r c ha
    rw [hb] at hf
    cases hf

#print axioms endpoint_key_unique
#print axioms constructed_nodup
#print axioms constructed_cover
#print axioms construction_admissible
end ConstructionFrame


==> anc/lean/finite-lean-companion/construction-frame/source/FrameCyclic.lean <==
import FrameFiniteBound

namespace ConstructionFrame

/-- A cyclic shift, written without a nonzero-modulus convention at s=0. -/
def cyclicShift (s g : Nat) (hg : g≤s) (i : Fin s) : Fin s :=
  ⟨if i.val+g<s then i.val+g else i.val+g-s,by
    split <;> have hi := i.isLt <;> omega⟩

theorem cyclicShift_injective (s g : Nat) (hg : g≤s) :
    ∀ i j, cyclicShift s g hg i=cyclicShift s g hg j → i=j := by
  intro i j he
  have hv := congrArg Fin.val he
  have hi := i.isLt
  have hj := j.isLt
  apply Fin.ext
  dsimp [cyclicShift] at hv
  split at hv <;> split at hv <;> omega

theorem cyclicShift_surjective (s g : Nat) (hg : g≤s) :
    ∀ j, ∃ i, cyclicShift s g hg i=j := by
  intro j
  have hj := j.isLt
  by_cases hgj : g≤j.val
  · let i : Fin s := ⟨j.val-g,by omega⟩
    refine ⟨i,?_⟩
    apply Fin.ext
    dsimp [cyclicShift,i]
    split <;> omega
  · let i : Fin s := ⟨j.val+s-g,by omega⟩
    refine ⟨i,?_⟩
    apply Fin.ext
    dsimp [cyclicShift,i]
    split <;> omega

/-- Every group lies in a consecutive interval of at most g indices.
Shifting by g sends each index to a different group when 2g<=s. -/
theorem cyclicShift_outside_groups (s g : Nat) (hhalf : 2*g≤s)
    (group : Fin s → Nat) (start : Nat → Nat)
    (hinterval : ∀ i, start (group i)≤i.val ∧ i.val<start (group i)+g) :
    ∀ i, group (cyclicShift s g (by omega) i)≠group i := by
  intro i he
  have hi := i.isLt
  have hb1 := hinterval i
  have hb2 := hinterval (cyclicShift s g (by omega) i)
  rw [he] at hb2
  dsimp [cyclicShift] at hb2
  split at hb2 <;> omega

/-- The supplied-permutation hypothesis is discharged by the consecutive-group
cyclic construction. Empty index sets are allowed. -/
def dataOfConsecutive {m n s : Nat}
    (oldCol : Fin 3 × Fin s → Fin n)
    (hinj : ∀ x y, oldCol x=oldCol y → x=y)
    (rowType : Fin m → Option (Fin 3))
    (group : Fin s → Nat) (start : Nat → Nat)
    (g : Nat) (hhalf : 2*g≤s)
    (hinterval : ∀ i, start (group i)≤i.val ∧ i.val<start (group i)+g) : Data m n s where
  oldCol := oldCol
  oldCol_injective := hinj
  rowType := rowType
  group := group
  sigma := cyclicShift s g (by omega)
  sigma_injective := cyclicShift_injective s g (by omega)
  sigma_surjective := cyclicShift_surjective s g (by omega)
  sigma_outside := cyclicShift_outside_groups s g hhalf group start hinterval

/-- Complete finite construction with the permutation built from consecutive
index groups; no admissibility, count, or permutation-existence premise. -/
theorem consecutive_frame_augmentation {m n s : Nat}
    (oldCol : Fin 3 × Fin s → Fin n)
    (hinj : ∀ x y, oldCol x=oldCol y → x=y)
    (rowType : Fin m → Option (Fin 3))
    (group : Fin s → Nat) (start : Nat → Nat)
    (g : Nat) (hhalf : 2*g≤s)
    (hinterval : ∀ i, start (group i)≤i.val ∧ i.val<start (group i)+g)
    (B : OriginalAugmented.Matrix m n) (hC4 : EvenParity.C4Free B)
    (hmn : n≤m) (hsize : n*n≤24*m) (t : Nat) (hn : n=3*s+t) (ht : t<60) :
    let D := dataOfConsecutive oldCol hinj rowType group start g hhalf hinterval
    BaseSupports D B →
    (∀ a b, typeCount D a≤typeCount D b+5) →
    OriginalAugmented.Admissible B (selected D B) (pairs D B) ∧
    3*s*minTypeCount D≤(pairs D B).length+fixedTypedCount D B ∧
    s*(m-bareCount D)≤(pairs D B).length+fixedTypedCount D B+10*s ∧
    m*n≤3*(pairs D B).length+n*bareCount D+108*m := by
  intro D hB hrange
  exact finite_frame_augmentation D B hC4 hB hrange hmn hsize t hn ht

#print axioms cyclicShift_injective
#print axioms cyclicShift_surjective
#print axioms cyclicShift_outside_groups
#print axioms consecutive_frame_augmentation
end ConstructionFrame


==> anc/lean/finite-lean-companion/construction-frame/source/FrameData.lean <==
import OriginalModel

namespace ConstructionFrame
open OriginalAugmented PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel

structure Data (m n s : Nat) where
  oldCol : Fin 3 × Fin s → Fin n
  oldCol_injective : ∀ x y, oldCol x=oldCol y → x=y
  rowType : Fin m → Option (Fin 3)
  group : Fin s → Nat
  sigma : Fin s → Fin s
  sigma_injective : ∀ i j, sigma i=sigma j → i=j
  sigma_surjective : ∀ j, ∃ i, sigma i=j
  sigma_outside : ∀ i, group (sigma i)≠group i

structure BaseSupports {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n) : Prop where
  typed : ∀ r k, D.rowType r=some k → ∀ c, B r c=true →
    ∃ a i, c=D.oldCol (a,i) ∧ a≠k
  bare : ∀ r, D.rowType r=none → ∀ a b i j,
    B r (D.oldCol (a,i))=true → B r (D.oldCol (b,j))=true → D.group i=D.group j

def lo (k : Fin 3) : Fin 3 := if k=2 then 1 else 0
def hi (k : Fin 3) : Fin 3 := if k=0 then 1 else 2

theorem kind_cases (k : Fin 3) : k=0 ∨ k=1 ∨ k=2 := by omega

theorem lo_lt_hi (k : Fin 3) : lo k<hi k := by
  rcases kind_cases k with rfl | rfl | rfl <;> decide

theorem kind_injective (k l : Fin 3) (ha : lo k=lo l) (hb : hi k=hi l) : k=l := by
  rcases kind_cases k with rfl | rfl | rfl <;>
    rcases kind_cases l with rfl | rfl | rfl <;> simp_all [lo,hi]

def rowList {m n s : Nat} (D : Data m n s) (a : Fin 3) : List (Fin m) :=
  (List.finRange m).filter (fun r => decide (D.rowType r=some a))

def fiberRows {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) : List (Fin m) :=
  (rowList D a).filter (fun r => !(B r (D.oldCol (b,i))))

def fiberCells {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) : List (Cell (Fin m) (Fin n)) :=
  (fiberRows D B a b i).map (fun r => (r,D.oldCol (b,i)))

def keys (s : Nat) : List (Fin 3 × Fin s) := grid (List.finRange 3) (List.finRange s)

def matching {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (q : Fin 3 × Fin s) : List (Pair m n) :=
  (fiberCells D B (lo q.1) (hi q.1) q.2).zip
    (fiberCells D B (hi q.1) (lo q.1) (D.sigma q.2))

def pairs {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n) : List (Pair m n) :=
  (keys s).flatMap (matching D B)

def selected {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n) : OriginalAugmented.Matrix m n :=
  fun r c => decide ((r,c)∈flattenPairs (pairs D B))

theorem rowList_mem {m n s : Nat} (D : Data m n s) (a : Fin 3) (r : Fin m) :
    r∈rowList D a ↔ D.rowType r=some a := by simp [rowList,finRange_mem]

theorem fiberRows_mem {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) (r : Fin m) :
    r∈fiberRows D B a b i ↔ D.rowType r=some a ∧ B r (D.oldCol (b,i))=false := by
  simp [fiberRows,rowList_mem]

theorem fiberCells_mem {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (a b : Fin 3) (i : Fin s) (p : Cell (Fin m) (Fin n)) :
    p∈fiberCells D B a b i ↔
      D.rowType p.1=some a ∧ p.2=D.oldCol (b,i) ∧ B p.1 p.2=false := by
  constructor
  · intro hp
    obtain ⟨r,hr,he⟩ := List.mem_map.mp hp
    cases he
    have h := (fiberRows_mem D B a b i r).mp hr
    exact ⟨h.1,rfl,h.2⟩
  · rintro ⟨hr,hc,hB⟩
    apply List.mem_map.mpr
    refine ⟨p.1,(fiberRows_mem D B a b i p.1).mpr ⟨hr,?_⟩,?_⟩
    · simpa only [hc] using hB
    · exact Prod.ext rfl hc.symm

theorem matching_spec {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (q : Fin 3 × Fin s) (p : Pair m n) (hp : p∈matching D B q) :
    (D.rowType p.1.1=some (lo q.1) ∧ p.1.2=D.oldCol (hi q.1,q.2) ∧ B p.1.1 p.1.2=false) ∧
    (D.rowType p.2.1=some (hi q.1) ∧ p.2.2=D.oldCol (lo q.1,D.sigma q.2) ∧ B p.2.1 p.2.2=false) := by
  have h := List.of_mem_zip hp
  exact ⟨(fiberCells_mem D B _ _ _ _).mp h.1,(fiberCells_mem D B _ _ _ _).mp h.2⟩

theorem pairs_mem {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n) (p : Pair m n) :
    p∈pairs D B ↔ ∃ q, p∈matching D B q := by
  simp [pairs,keys,List.mem_flatMap,grid_mem,finRange_mem]

theorem flatten_mem {α : Type} (ps : List (α × α)) (x : α) :
    x∈flattenPairs ps ↔ ∃ p∈ps, x=p.1 ∨ x=p.2 := by
  induction ps with
  | nil => simp [flattenPairs]
  | cons p ps ih =>
    simp only [flattenPairs,List.mem_cons,ih]
    constructor
    · rintro (h | h | ⟨q,hq,hx⟩)
      · exact ⟨p,Or.inl rfl,Or.inl h⟩
      · exact ⟨p,Or.inl rfl,Or.inr h⟩
      · exact ⟨q,Or.inr hq,hx⟩
    · rintro ⟨q,hq,hx⟩
      rcases hq with rfl | hq
      · rcases hx with h | h
        · exact Or.inl h
        · exact Or.inr (Or.inl h)
      · exact Or.inr (Or.inr ⟨q,hq,hx⟩)

theorem selected_mem {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (r : Fin m) (c : Fin n) : selected D B r c=true ↔ (r,c)∈flattenPairs (pairs D B) := by
  simp [selected]

theorem selected_support {m n s : Nat} (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (r : Fin m) (c : Fin n) (h : selected D B r c=true) :
    ∃ k a i, D.rowType r=some k ∧ c=D.oldCol (a,i) ∧ a≠k ∧ B r c=false := by
  obtain ⟨p,hp,hend⟩ := (flatten_mem _ _).mp ((selected_mem D B r c).mp h)
  obtain ⟨q,hq⟩ := (pairs_mem D B p).mp hp
  have hs := matching_spec D B q p hq
  have hneq : lo q.1≠hi q.1 := by have := lo_lt_hi q.1; omega
  rcases hend with he | he
  · have hr := congrArg Prod.fst he
    have hc := congrArg Prod.snd he
    dsimp only at hr hc
    exact ⟨lo q.1,hi q.1,q.2,by rw [hr]; exact hs.1.1,hc.trans hs.1.2.1,Ne.symm hneq,by simpa only [hr,hc] using hs.1.2.2⟩
  · have hr := congrArg Prod.fst he
    have hc := congrArg Prod.snd he
    dsimp only at hr hc
    exact ⟨hi q.1,lo q.1,D.sigma q.2,by rw [hr]; exact hs.2.1,hc.trans hs.2.2.1,hneq,by simpa only [hr,hc] using hs.2.2.2⟩

#print axioms matching_spec
#print axioms selected_support
end ConstructionFrame


==> anc/lean/finite-lean-companion/construction-frame/source/FrameEntryAudit.lean <==
import FrameCyclic

#print OriginalAugmented.full
#print OriginalAugmented.Admissible
#print ConstructionFrame.Data
#print ConstructionFrame.BaseSupports
#print ConstructionFrame.lo
#print ConstructionFrame.hi
#print ConstructionFrame.fiberRows
#print ConstructionFrame.fiberCells
#print ConstructionFrame.matching
#print ConstructionFrame.pairs
#print ConstructionFrame.selected
#print ConstructionFrame.minTypeCount
#print ConstructionFrame.fixedTypedCount
#print ConstructionFrame.bareCount
#print ConstructionFrame.cyclicShift
#check ConstructionFrame.constructed_no_five
#check ConstructionFrame.construction_admissible
#check ConstructionFrame.matching_count_exact
#check ConstructionFrame.variable_fiber_count
#check ConstructionFrame.balanced_variable_fiber_count
#check ConstructionFrame.C4_fixed_count_cap
#check ConstructionFrame.finite_frame_augmentation
#check ConstructionFrame.cyclicShift_injective
#check ConstructionFrame.cyclicShift_surjective
#check ConstructionFrame.cyclicShift_outside_groups
#check ConstructionFrame.consecutive_frame_augmentation
#print axioms ConstructionFrame.construction_admissible
#print axioms ConstructionFrame.variable_fiber_count
#print axioms ConstructionFrame.consecutive_frame_augmentation


==> anc/lean/finite-lean-companion/construction-frame/source/FrameFiniteBound.lean <==
import FrameC4Count

namespace ConstructionFrame
open OriginalAugmented
variable {m n s : Nat}

theorem fixed_typed_thirteen (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hsize : n*n≤24*m) (hF : fixedCount B≤m+n*(n-1)/2) : fixedTypedCount D B≤13*m := by
  have htyped := fixedTyped_le_fixedCount D B
  have hmul := Nat.mul_le_mul_left n (Nat.sub_le n 1)
  have hdiv := Nat.div_mul_le_self (n*(n-1)) 2
  omega

/-- An explicit finite version of the paper's O(m+nL) augmentation bound. -/
theorem finite_frame_bound (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hrange : ∀ a b, typeCount D a≤typeCount D b+5)
    (hmn : n≤m) (hsize : n*n≤24*m) (t : Nat) (hn : n=3*s+t) (ht : t<60)
    (hF : fixedCount B≤m+n*(n-1)/2) :
    m*n≤3*(pairs D B).length+n*bareCount D+108*m := by
  have hcount := balanced_variable_fiber_count D B hrange
  have hfixed := fixed_typed_thirteen D B hsize hF
  have hrows := row_partition D
  have hL : bareCount D≤m := by omega
  have hs : 3*s≤n := by omega
  have hmul := Nat.mul_le_mul_left 3 hcount
  have hfixed3 := Nat.mul_le_mul_left 3 hfixed
  have herror : 30*s≤10*m := by omega
  have htail := Nat.mul_le_mul_left m (show t≤59 by omega)
  have hLmul := Nat.mul_le_mul_right (bareCount D) hs
  have he : m*n=3*(s*(m-bareCount D))+3*s*bareCount D+m*t := by
    have hl := Nat.sub_add_cancel hL
    grind
  rw [he]
  grind

/-- Concrete admissibility and finite count of the constructed augmentation. -/
theorem finite_frame_augmentation (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hC4 : EvenParity.C4Free B) (hB : BaseSupports D B)
    (hrange : ∀ a b, typeCount D a≤typeCount D b+5)
    (hmn : n≤m) (hsize : n*n≤24*m) (t : Nat) (hn : n=3*s+t) (ht : t<60) :
    Admissible B (selected D B) (pairs D B) ∧
    3*s*minTypeCount D≤(pairs D B).length+fixedTypedCount D B ∧
    s*(m-bareCount D)≤(pairs D B).length+fixedTypedCount D B+10*s ∧
    m*n≤3*(pairs D B).length+n*bareCount D+108*m := by
  exact ⟨construction_admissible D B hC4 hB,variable_fiber_count D B,
    balanced_variable_fiber_count D B hrange,finite_frame_bound D B hrange hmn hsize t hn ht (C4_fixed_count_cap B hC4)⟩

#print axioms fixed_typed_thirteen
#print axioms finite_frame_bound
#print axioms finite_frame_augmentation
end ConstructionFrame


==> anc/lean/finite-lean-companion/construction-frame/source/FrameGeometry.lean <==
import FrameData

namespace ConstructionFrame
open OriginalAugmented PairedPivotCore

variable {m n s : Nat}

theorem full_typed_support (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : BaseSupports D B) (r : Fin m) (k : Fin 3) (hr : D.rowType r=some k)
    (c : Fin n) (hc : full B (selected D B) r c=true) :
    ∃ a i, c=D.oldCol (a,i) ∧ a≠k := by
  rcases (full_iff B (selected D B) r c).mp hc with hb | ha
  · exact hB.typed r k hr c hb
  · obtain ⟨l,a,i,hl,hc,hne,_⟩ := selected_support D B r c ha
    have he : l=k := by rw [hr] at hl; exact Option.some.inj hl.symm
    exact ⟨a,i,hc,he ▸ hne⟩

theorem full_color_ne_type (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : BaseSupports D B) (r : Fin m) (k a : Fin 3) (i : Fin s)
    (hr : D.rowType r=some k) (hc : full B (selected D B) r (D.oldCol (a,i))=true) : a≠k := by
  obtain ⟨b,j,he,hne⟩ := full_typed_support D B hB r k hr _ hc
  have hec : a=b := congrArg Prod.fst (D.oldCol_injective _ _ he)
  rw [hec]
  exact hne

theorem full_bare_is_base (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (r : Fin m) (hr : D.rowType r=none) (c : Fin n)
    (hc : full B (selected D B) r c=true) : B r c=true := by
  rcases (full_iff B (selected D B) r c).mp hc with hb | ha
  · exact hb
  · obtain ⟨k,a,i,hk,_⟩ := selected_support D B r c ha
    rw [hr] at hk
    cases hk

theorem third_color_unique (a b c d : Fin 3) (hab : a≠b)
    (hca : c≠a) (hcb : c≠b) (hda : d≠a) (hdb : d≠b) : c=d := by omega

theorem constructed_cross_empty (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : BaseSupports D B) (q : Fin 3 × Fin s) (p : Pair m n)
    (hp : p∈matching D B q) :
    ¬full B (selected D B) p.1.1 p.2.2=true ∧
    ¬full B (selected D B) p.2.1 p.1.2=true := by
  have hs := matching_spec D B q p hp
  constructor
  · intro h
    rw [hs.2.2.1] at h
    exact full_color_ne_type D B hB _ _ _ _ hs.1.1 h rfl
  · intro h
    rw [hs.1.2.1] at h
    exact full_color_ne_type D B hB _ _ _ _ hs.2.1 h rfl

/-- The literal full-occupancy obstruction uses colors for typed rows and
separate index groups for bare rows. -/
theorem constructed_no_five (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : BaseSupports D B) (q : Fin 3 × Fin s) (p : Pair m n)
    (hp : p∈matching D B q) (x : Fin m) (y : Fin n) :
    ¬Five (fun r c => full B (selected D B) r c=true) p.1 p.2 (x,y) := by
  rintro ⟨hxy,hx1,hx2,h1y,h2y⟩
  have hs := matching_spec D B q p hp
  have hab : lo q.1≠hi q.1 := by have := lo_lt_hi q.1; omega
  obtain ⟨a,i,hy,ha⟩ := full_typed_support D B hB p.1.1 (lo q.1) hs.1.1 y h1y
  rw [hy] at h2y hxy
  have hb := full_color_ne_type D B hB p.2.1 (hi q.1) a i hs.2.1 h2y
  rw [hs.1.2.1] at hx1
  rw [hs.2.2.1] at hx2
  cases hx : D.rowType x with
  | none =>
    have hf1 := full_bare_is_base D B x hx _ hx1
    have hf2 := full_bare_is_base D B x hx _ hx2
    have hgroup := hB.bare x hx _ _ _ _ hf1 hf2
    exact D.sigma_outside q.2 hgroup.symm
  | some k =>
    have hk1 := full_color_ne_type D B hB x k (hi q.1) q.2 hx hx1
    have hk2 := full_color_ne_type D B hB x k (lo q.1) (D.sigma q.2) hx hx2
    have hak := third_color_unique (lo q.1) (hi q.1) a k hab ha hb
      (Ne.symm hk2) (Ne.symm hk1)
    exact full_color_ne_type D B hB x k a i hx hxy hak

theorem constructed_C3 (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : BaseSupports D B) (p : Pair m n) (hp : p∈pairs D B) :
    OriginalC3 (fun r c => full B (selected D B) r c=true) p.1 p.2 := by
  obtain ⟨q,hq⟩ := (pairs_mem D B p).mp hp
  intro x y _ _ _ _
  exact constructed_no_five D B hB q p hq x y

theorem constructed_C2 (D : Data m n s) (B : OriginalAugmented.Matrix m n)
    (hB : BaseSupports D B) (p : Pair m n) (hp : p∈pairs D B) :
    OriginalC2 (full B (selected D B)) p := by
  obtain ⟨q,hq⟩ := (pairs_mem D B p).mp hp
  intro _ _ h
  exact (constructed_cross_empty D B hB q p hq).1 h.1

#print axioms full_typed_support
#print axioms constructed_no_five
#print axioms constructed_C3
#print axioms constructed_C2
end ConstructionFrame


==> anc/lean/finite-lean-companion/construction-frame/source/GridModel.lean <==
import StableDensity

/-! Model checks: the final pairing-cover assumption is literal S coverage. -/

namespace GridModel

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry StableDensity

universe u v

theorem finRange_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n := by
  exact List.mem_ofFn.mpr ⟨i, rfl⟩

theorem finRange_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i=j at hv
  omega

theorem grid_mem {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (p : Cell Row Col) :
    p ∈ grid rows cols ↔ p.1 ∈ rows ∧ p.2 ∈ cols := by
  constructor
  · intro h
    obtain ⟨r, hr, hm⟩ := List.mem_flatMap.mp h
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hm
    cases he
    exact ⟨hr, hc⟩
  · rintro ⟨hr, hc⟩
    exact List.mem_flatMap.mpr ⟨p.1, hr,
      List.mem_map.mpr ⟨p.2, hc, Prod.eta p⟩⟩

theorem row_map_nodup {Row : Type u} {Col : Type v}
    (r : Row) (cols : List Col) (hc : cols.Nodup) :
    (cols.map (fun c => (r,c))).Nodup := by
  apply List.pairwise_map.mpr
  exact hc.imp (fun h he => h (congrArg Prod.snd he))

theorem grid_nodup {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (hr : rows.Nodup) (hc : cols.Nodup) :
    (grid rows cols).Nodup := by
  induction rows with
  | nil => exact List.Pairwise.nil
  | cons r rs ih =>
    obtain ⟨hn, ht⟩ := List.nodup_cons.mp hr
    change (cols.map (fun c => (r,c)) ++ grid rs cols).Nodup
    apply List.pairwise_append.mpr
    refine ⟨row_map_nodup r cols hc, ih ht, ?_⟩
    intro a ha b hb he
    obtain ⟨c, hc', hca⟩ := List.mem_map.mp ha
    have hb' := (grid_mem rs cols b).mp hb
    have hf : r=b.1 := by
      have h₁ := congrArg Prod.fst hca
      have h₂ := congrArg Prod.fst he
      exact h₁.trans h₂
    exact hn (hf ▸ hb'.1)

theorem occupied_cells_nodup (m n : Nat) (A : Fin m → Fin n → Bool) :
    (cells (List.finRange m) (List.finRange n) A).Nodup := by
  exact List.Pairwise.filter _
    (grid_nodup _ _ (finRange_nodup m) (finRange_nodup n))

theorem occupied_cells_mem (m n : Nat) (A : Fin m → Fin n → Bool)
    (p : Cell (Fin m) (Fin n)) :
    p ∈ cells (List.finRange m) (List.finRange n) A ↔ A p.1 p.2=true := by
  constructor
  · intro h
    exact (List.mem_filter.mp h).2
  · intro h
    apply List.mem_filter.mpr
    exact ⟨(grid_mem _ _ p).mpr ⟨finRange_mem p.1, finRange_mem p.2⟩, h⟩

theorem cover_has_no_reuse (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs)) :
    (flattenPairs pairs).Nodup := by
  exact cover.nodup (occupied_cells_nodup m n A)

theorem endpoints_in_flatten {α : Type u} (pairs : List (α × α)) (p : α × α)
    (hp : p ∈ pairs) : p.1 ∈ flattenPairs pairs ∧ p.2 ∈ flattenPairs pairs := by
  induction pairs with
  | nil => cases hp
  | cons q qs ih =>
    rcases List.mem_cons.mp hp with he | ht
    · cases he
      simp [flattenPairs]
    · have hh := ih ht
      exact ⟨List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.1),
        List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.2)⟩

theorem selected_endpoints_occupied (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    A p.1.1 p.1.2=true ∧ A p.2.1 p.2.2=true := by
  have hh := endpoints_in_flatten pairs p hp
  exact ⟨(occupied_cells_mem m n A p.1).mp (cover.mem_iff.mpr hh.1),
    (occupied_cells_mem m n A p.2).mp (cover.mem_iff.mpr hh.2)⟩

theorem stable_endpoints_are_ND (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs)
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    p.1.1≠p.2.1 ∧ p.1.2≠p.2.2 := by
  have ho := selected_endpoints_occupied m n A pairs cover p hp
  have hz := (hs p hp).2.1
  constructor
  · intro he
    apply hz
    simpa only [he] using ho.2
  · intro he
    apply hz
    simpa only [he] using ho.1

#print axioms finRange_mem
#print axioms finRange_nodup
#print axioms grid_mem
#print axioms grid_nodup
#print axioms occupied_cells_nodup
#print axioms occupied_cells_mem
#print axioms cover_has_no_reuse
#print axioms selected_endpoints_occupied
#print axioms stable_endpoints_are_ND

end GridModel


==> anc/lean/finite-lean-companion/construction-frame/source/ListRatCounting.lean <==
import RationalSampling

namespace ListRatCounting

open FiniteRatSums RationalSampling PairedPivotCounting

universe u v

theorem sum_append {α : Type u} (xs ys : List α) (f : α → Rat) :
    sum (xs++ys) f=sum xs f+sum ys f := by
  induction xs with
  | nil => simp only [List.nil_append, sum]; grind
  | cons x xs ih => simp only [List.cons_append, sum]; rw [ih]; grind

theorem sum_map {α : Type u} {β : Type v} (xs : List α) (g : α → β) (f : β → Rat) :
    sum (xs.map g) f=sum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.map_cons, sum]; rw [ih]

theorem sum_flatMap {α : Type u} {β : Type v} (xs : List α) (g : α → List β)
    (f : β → Rat) : sum (xs.flatMap g) f=sum xs (fun x => sum (g x) f) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.flatMap_cons, sum]; rw [sum_append, ih]

theorem sum_filter {α : Type u} (xs : List α) (p : α → Bool) (f : α → Rat) :
    sum (xs.filter p) f=sum xs (fun x => ratBit (p x)*f x) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    cases hp : p x <;> simp [hp, sum, ratBit, ih] <;> grind

theorem count_as_sum {α : Type u} (xs : List α) (f : α → Bool) :
    sum xs (fun x => ratBit (f x))=(count f xs : Rat) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hb : ratBit (f x)=(bitNat (f x) : Rat) := by cases f x <;> rfl
    simp only [sum, count]
    rw [Rat.natCast_add, hb, ih]

theorem ratBit_range (b : Bool) : 0≤ratBit b ∧ ratBit b≤1 := by
  cases b <;> constructor <;> decide

theorem inv_nonneg_of_pos (d : Rat) (hd : 0<d) : 0≤d⁻¹ := by
  have hn : d≠0 := by grind
  have he := Rat.inv_mul_cancel d hn
  apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
  grind

#print axioms sum_append
#print axioms sum_map
#print axioms sum_flatMap
#print axioms sum_filter
#print axioms count_as_sum
#print axioms ratBit_range
#print axioms inv_nonneg_of_pos

end ListRatCounting


==> anc/lean/finite-lean-companion/construction-frame/source/MajorityCounting.lean <==
import FiniteCounting

/-! Strict-majority counting for arbitrary pivot-list length. -/

namespace MajorityCounting

open PairedPivotCounting

universe u v

def ones : List Bool → Nat
  | [] => 0
  | b :: bs => bitNat b + ones bs

def majority (bs : List Bool) : Bool := decide (bs.length < 2*ones bs)

def DisjointBits : List Bool → List Bool → Prop
  | [], [] => True
  | x :: xs, y :: ys => ¬ (x = true ∧ y = true) ∧ DisjointBits xs ys
  | _, _ => False

theorem disjoint_ones_bound (xs ys : List Bool) (h : DisjointBits xs ys) :
    ones xs+ones ys ≤ xs.length := by
  induction xs generalizing ys with
  | nil =>
    cases ys with
    | nil => exact Nat.le_refl 0
    | cons y ys => exact False.elim h
  | cons x xs ih =>
    cases ys with
    | nil => exact False.elim h
    | cons y ys =>
      obtain ⟨hh, ht⟩ := h
      have h₁ := two_bits_le_one x y hh
      have h₂ := ih ys ht
      simp only [ones, List.length_cons]
      omega

theorem disjoint_majorities_impossible (xs ys : List Bool)
    (hlen : xs.length = ys.length) (h : DisjointBits xs ys) :
    ¬ (majority xs = true ∧ majority ys = true) := by
  rintro ⟨hx, hy⟩
  have h₁ : xs.length < 2*ones xs := of_decide_eq_true hx
  have h₂ : ys.length < 2*ones ys := of_decide_eq_true hy
  have h₃ := disjoint_ones_bound xs ys h
  omega

def bits {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a : C) : List Bool :=
  pivots.map (fun p => decide (R p a))

theorem bits_disjoint {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    DisjointBits (bits R pivots a) (bits R pivots b) := by
  induction pivots with
  | nil => trivial
  | cons p ps ih =>
    constructor
    · intro h
      exact hd p ⟨of_decide_eq_true h.1, of_decide_eq_true h.2⟩
    · exact ih

theorem majority_at_most_one {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (majority (bits R pivots a) = true ∧ majority (bits R pivots b) = true) := by
  apply disjoint_majorities_impossible
  · simp only [bits, List.length_map]
  · exact bits_disjoint R pivots a b hd

theorem majority_count_le_half {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)]
    (cells : List C) (pairs : List (C × C)) (cover : cells.Perm (flattenPairs pairs))
    (hd : ∀ ab ∈ pairs, ∀ p, ¬ (R p ab.1 ∧ R p ab.2))
    (pivots : List P) :
    2*count (fun a => majority (bits R pivots a)) cells ≤ cells.length := by
  let f := fun a => majority (bits R pivots a)
  have hp : ∀ ab ∈ pairs, ¬ (f ab.1 = true ∧ f ab.2 = true) := by
    intro ab hab
    exact majority_at_most_one R pivots ab.1 ab.2 (hd ab hab)
  have hc := paired_count_le f pairs hp
  have he := count_perm f cover
  have hl := cover.length_eq.trans (flatten_length pairs)
  change 2*count f cells ≤ cells.length
  omega

#print axioms disjoint_ones_bound
#print axioms disjoint_majorities_impossible
#print axioms bits_disjoint
#print axioms majority_at_most_one
#print axioms majority_count_le_half

end MajorityCounting


==> anc/lean/finite-lean-companion/construction-frame/source/MatrixCounting.lean <==
import NatListSums

namespace EvenParity

def bit (b : Bool) : Nat := if b then 1 else 0

def C4Free {m n : Nat} (A : Fin m → Fin n → Bool) : Prop :=
  ∀ r s c d, r ≠ s → c ≠ d →
    ¬ (A r c = true ∧ A r d = true ∧ A s c = true ∧ A s d = true)

def degree {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Nat :=
  fsum n (fun c => bit (A r c))

def total {m n : Nat} (A : Fin m → Fin n → Bool) : Nat :=
  fsum m (degree A)

def common {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) : Nat :=
  fsum m (fun r => bit (A r c && A r d))

def leaveDegree {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum n (fun d => if d = c then 0 else if common A c d = 0 then 1 else 0)

def rowCover {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) (c : Fin n) : Nat :=
  if A r c then degree A r - 1 else 0

def columnCover {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum m (fun r => rowCover A r c)

theorem occupied_degree_pos {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) (h : A r c = true) : 0 < degree A r := by
  have hh := fsum_member_le n (fun d => bit (A r d)) c
  simpa [degree, bit, h] using hh

theorem common_le_one {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c d : Fin n) (hne : c ≠ d) : common A c d ≤ 1 := by
  classical
  by_cases hex : ∃ r, A r c = true ∧ A r d = true
  · obtain ⟨r, hrc, hrd⟩ := hex
    have hh : ∀ s, bit (A s c && A s d) ≤ if s = r then 1 else 0 := by
      intro s
      by_cases he : s = r
      · subst s; simp [bit, hrc, hrd]
      · have hn : ¬ (A s c = true ∧ A s d = true) := by
          intro hs
          exact hc4 s r c d he hne ⟨hs.1, hs.2, hrc, hrd⟩
        cases hsc : A s c <;> cases hsd : A s d <;> simp_all [bit]
    have hb := fsum_le m _ _ hh
    simpa only [common, fsum_single] using hb
  · have hh : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hn : ¬ (A r c = true ∧ A r d = true) := fun hr => hex ⟨r, hr⟩
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hh, fsum_const]
    omega

theorem offdiagonal_count (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else 1) = n - 1 := by
  have hh : fsum n (fun d => (if d = c then 0 else 1) + (if d = c then 1 else 0)) = n := by
    rw [fsum_congr n _ (fun _ => 1)]
    · simpa using fsum_const n 1
    · intro d; split <;> simp_all
  rw [fsum_add, fsum_single] at hh
  omega

theorem row_offdiagonal {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else bit (A r c && A r d)) = rowCover A r c := by
  cases hac : A r c with
  | false =>
    simp only [hac, Bool.false_and, bit, Bool.false_eq_true, ↓reduceIte, rowCover]
    have hz : ∀ d : Fin n, (if d = c then 0 else 0) = 0 := by intro d; split <;> rfl
    rw [fsum_congr n _ (fun _ => 0) hz, fsum_const]
    simp
  | true =>
    have he : ∀ d : Fin n,
        (if d = c then 0 else bit (A r c && A r d)) +
          (if d = c then 1 else 0) = bit (A r d) := by
      intro d
      by_cases hd : d = c
      · subst d; simp [hac, bit]
      · simp [hd, hac]
    have hs := fsum_congr n _ _ he
    rw [fsum_add, fsum_single] at hs
    change _ + 1 = degree A r at hs
    simp only [hac] at hs
    simp only [rowCover, hac, ↓reduceIte]
    omega

theorem cover_double_count_column {m n : Nat} (A : Fin m → Fin n → Bool)
    (c : Fin n) :
    fsum n (fun d => if d = c then 0 else common A c d) = columnCover A c := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else common A c d) =
        fsum m (fun r => if d = c then 0 else bit (A r c && A r d)) := by
    intro d
    by_cases hd : d = c
    · simp only [hd, ↓reduceIte, fsum_const, Nat.mul_zero]
    · simp only [hd, ↓reduceIte, common]
  rw [fsum_congr n _ _ hp, fsum_swap]
  exact fsum_congr m _ _ (fun r => row_offdiagonal A r c)

theorem leave_cover_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c : Fin n) :
    leaveDegree A c + columnCover A c = n - 1 := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) +
        (if d = c then 0 else common A c d) = (if d = c then 0 else 1) := by
    intro d
    by_cases hd : d = c
    · simp [hd]
    · have ht := common_le_one A hc4 c d (Ne.symm hd)
      simp only [hd, ↓reduceIte]
      split <;> omega
  have hs := fsum_congr n _ _ hp
  rw [fsum_add, cover_double_count_column, offdiagonal_count] at hs
  exact hs

theorem row_cover_total {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    fsum n (rowCover A r) = degree A r * (degree A r - 1) := by
  have hp : ∀ c : Fin n, rowCover A r c = bit (A r c) * (degree A r - 1) := by
    intro c; cases h : A r c <;> simp [rowCover, bit, h]
  rw [fsum_congr n _ _ hp, fsum_mul]
  rfl

theorem cover_double_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    fsum n (columnCover A) = fsum m (fun r => degree A r * (degree A r - 1)) := by
  unfold columnCover
  rw [fsum_swap]
  exact fsum_congr m _ _ (row_cover_total A)

theorem leave_double_count {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) :
    fsum n (leaveDegree A) + fsum m (fun r => degree A r * (degree A r - 1)) = n * (n - 1) := by
  have hs := fsum_congr n _ _ (leave_cover_identity A hc4)
  rw [fsum_add, cover_double_count, fsum_const] at hs
  exact hs

theorem nsum_bit_filter {α : Type} (xs : List α) (f : α → Bool) :
    nsum xs (fun x => bit (f x)) = (xs.filter f).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [ih]
    cases hx : f x <;> simp [bit, hx, Nat.add_comm]

theorem flatMap_length_nsum {α β : Type} (xs : List α) (f : α → List β) :
    (xs.flatMap f).length = nsum xs (fun x => (f x).length) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum, ih]

def occupiedCells {m n : Nat} (A : Fin m → Fin n → Bool) : List (Fin m × Fin n) :=
  (List.finRange m).flatMap (fun r =>
    ((List.finRange n).filter (A r)).map (fun c => (r,c)))

theorem degree_is_actual_row_count {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    degree A r = ((List.finRange n).filter (A r)).length := nsum_bit_filter _ _

theorem total_is_actual_cell_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    total A = (occupiedCells A).length := by
  unfold occupiedCells
  rw [flatMap_length_nsum]
  apply nsum_congr
  intro r _
  simpa only [List.length_map] using degree_is_actual_row_count A r

theorem occupiedCells_mem {m n : Nat} (A : Fin m → Fin n → Bool) (p : Fin m × Fin n) :
    p ∈ occupiedCells A ↔ A p.1 p.2 = true := by
  constructor
  · intro hp
    obtain ⟨r, _, hr⟩ := List.mem_flatMap.mp hp
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hr
    cases he
    exact (List.mem_filter.mp hc).2
  · intro hp
    exact List.mem_flatMap.mpr ⟨p.1, fin_mem p.1,
      List.mem_map.mpr ⟨p.2, List.mem_filter.mpr ⟨fin_mem p.2, hp⟩, Prod.eta p⟩⟩

theorem common_zero_iff {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    common A c d = 0 ↔ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  constructor
  · intro hz r hr
    have hh := fsum_member_le m (fun s => bit (A s c && A s d)) r
    change _ ≤ common A c d at hh
    simp [hr.1, hr.2, bit, hz] at hh
  · intro h
    have hp : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hr := h r
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hp, fsum_const]
    simp

def leaveNeighbors {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : List (Fin n) :=
  (List.finRange n).filter (fun d => decide (d ≠ c ∧ common A c d = 0))

theorem leaveNeighbors_mem {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    d ∈ leaveNeighbors A c ↔ d ≠ c ∧ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  simp [leaveNeighbors, List.mem_filter, fin_mem, common_zero_iff]

theorem leaveDegree_is_actual_leave_count {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) :
    leaveDegree A c = (leaveNeighbors A c).length := by
  unfold leaveDegree leaveNeighbors
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) =
        bit (decide (d ≠ c ∧ common A c d = 0)) := by
    intro d
    by_cases hd : d = c <;> by_cases hz : common A c d = 0 <;> simp [hd, hz, bit]
  rw [fsum_congr n _ _ hp]
  exact nsum_bit_filter _ _

#print axioms common_le_one
#print axioms leave_cover_identity
#print axioms leave_double_count
#print axioms degree_is_actual_row_count
#print axioms total_is_actual_cell_count
#print axioms occupiedCells_mem
#print axioms common_zero_iff
#print axioms leaveNeighbors_mem
#print axioms leaveDegree_is_actual_leave_count

end EvenParity


==> anc/lean/finite-lean-companion/construction-frame/source/MatrixMoments.lean <==
import FiniteRatSums
import RationalMinorant

/-! Conditional analytic component. Its explicit sampling hypothesis is
discharged in StableDensity. This component alone is not a C3 theorem. -/

namespace PairedMatrixMoments

open FiniteRatSums PairedPivotAlgebra

universe u v
variable {Row : Type u} {Col : Type v}

def rowDegree (cols : List Col) (A : Row → Col → Rat) (r : Row) : Rat :=
  sum cols (A r)

def colDegree (rows : List Row) (A : Row → Col → Rat) (c : Col) : Rat :=
  sum rows (fun r => A r c)

def codegree (cols : List Col) (A : Row → Col → Rat) (r s : Row) : Rat :=
  sum cols (fun c => A r c * A s c)

def total (rows : List Row) (cols : List Col) (A : Row → Col → Rat) : Rat :=
  sum rows (rowDegree cols A)

theorem total_columns (rows : List Row) (cols : List Col) (A : Row → Col → Rat) :
    total rows cols A = sum cols (colDegree rows A) := by
  exact sum_swap rows cols A

theorem codegree_double_count (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat) :
    sum rows (fun r => sum rows (codegree cols A r)) =
      sum cols (fun c => (colDegree rows A c)^2) := by
  change (sum rows (fun r => sum rows (fun s =>
    sum cols (fun c => A r c*A s c)))) = _
  rw [sum_congr rows _ _ (fun r _ =>
    sum_swap rows cols (fun s c => A r c*A s c))]
  rw [sum_swap rows cols]
  apply sum_congr cols
  intro c hc
  rw [sum_congr rows _ _ (fun r _ =>
    sum_mul_left rows (A r c) (fun s => A s c))]
  rw [sum_mul_right]
  unfold colDegree
  grind

theorem row_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c)
    (r : Row) (hr : r ∈ rows) : 0 ≤ rowDegree cols A r := by
  exact sum_nonneg cols (A r) (hA r hr)

theorem total_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c) : 0 ≤ total rows cols A := by
  exact sum_nonneg rows (rowDegree cols A) (row_nonneg rows cols A hA)

theorem codegree_range (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r s : Row) (hr : r ∈ rows) (hs : s ∈ rows) :
    0 ≤ codegree cols A r s ∧ codegree cols A r s ≤ rowDegree cols A r := by
  constructor
  · exact sum_nonneg cols _ (fun c hc =>
      Rat.mul_nonneg (hA r hr c hc).1 (hA s hs c hc).1)
  · apply sum_le cols
    intro c hc
    have h := Rat.mul_le_mul_of_nonneg_left (hA s hs c hc).2 (hA r hr c hc).1
    grind

theorem ratio_range (a d : Rat) (ha : 0 ≤ a) (had : a ≤ d) (hd : 0 < d) :
    0 ≤ a/d ∧ a/d ≤ 1 := by
  have hn : d ≠ 0 := by grind
  have he := Rat.div_mul_cancel (a := a) hn
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind

theorem row_bound_from_sampling (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r : Row) (hr : r ∈ rows) (hd : 0 < rowDegree cols A r)
    (sampling : 2*rowDegree cols A r *
      sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
        ≤ total rows cols A) :
    3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
      ≤ total rows cols A := by
  have hp : ∀ s ∈ rows,
      3*codegree cols A r s-rowDegree cols A r ≤
        2*rowDegree cols A r*f (codegree cols A r s/rowDegree cols A r) := by
    intro s hs
    have ht := codegree_range rows cols A hA r s hr hs
    have hq := ratio_range _ _ ht.1 ht.2 hd
    have hf := finite_majority_minorant_twice _ hq.1 hq.2
    have hm := Rat.mul_le_mul_of_nonneg_left hf (Rat.le_of_lt hd)
    have hn : rowDegree cols A r ≠ 0 := by grind
    have he := Rat.div_mul_cancel (a := codegree cols A r s) hn
    grind
  have hh := sum_le rows _ _ hp
  rw [sum_sub, sum_mul_left, sum_const, sum_mul_left] at hh
  grind

/-- The sampling premise is explicit here and proved from C3 in StableDensity. -/
theorem conditional_density_from_sampling
    (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (sampling : ∀ r ∈ rows, 0 < rowDegree cols A r →
      2*rowDegree cols A r *
        sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
          ≤ total rows cols A) :
    3*total rows cols A ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  have hE := total_nonneg rows cols A (fun r hr c hc => (hA r hr c hc).1)
  have hr : ∀ r ∈ rows,
      3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
        ≤ total rows cols A := by
    intro r hmem
    have hd := row_nonneg rows cols A (fun s hs c hc => (hA s hs c hc).1) r hmem
    by_cases hz : rowDegree cols A r = 0
    · have ht : ∀ s ∈ rows, codegree cols A r s = 0 := by
        intro s hs
        have hh := codegree_range rows cols A hA r s hmem hs
        grind
      rw [sum_congr rows _ (fun _ => 0) ht, sum_const, hz]
      grind
    · have hpos : 0 < rowDegree cols A r := by grind
      exact row_bound_from_sampling rows cols A hA r hmem hpos (sampling r hmem hpos)
  have hsum := sum_le rows _ _ hr
  rw [sum_sub, sum_mul_left, sum_mul_left, sum_const] at hsum
  rw [codegree_double_count] at hsum
  change 3*sum cols (fun c => (colDegree rows A c)^2) -
    (rows.length : Rat)*total rows cols A ≤
      (rows.length : Rat)*total rows cols A at hsum
  have hmoment : 3*sum cols (fun c => (colDegree rows A c)^2) ≤
      2*(rows.length : Rat)*total rows cols A := by grind
  have hc := finite_cauchy cols (colDegree rows A)
  rw [← total_columns rows cols A] at hc
  have hcm := Rat.mul_le_mul_of_nonneg_left hc (by decide : (0 : Rat) ≤ 3)
  have hmm := Rat.mul_le_mul_of_nonneg_left hmoment
    (Rat.natCast_nonneg (a := cols.length))
  have hprod : (3*total rows cols A)*total rows cols A ≤
      (2*(rows.length : Rat)*(cols.length : Rat))*total rows cols A := by grind
  by_cases hz : total rows cols A = 0
  · rw [hz]
    have hn := Rat.mul_nonneg (Rat.natCast_nonneg (a := rows.length))
      (Rat.natCast_nonneg (a := cols.length))
    grind
  · have hpos : 0 < total rows cols A := by grind
    exact Rat.le_of_mul_le_mul_right hprod hpos

#print axioms total_columns
#print axioms codegree_double_count
#print axioms row_nonneg
#print axioms total_nonneg
#print axioms codegree_range
#print axioms ratio_range
#print axioms row_bound_from_sampling
#print axioms conditional_density_from_sampling

end PairedMatrixMoments


==> anc/lean/finite-lean-companion/construction-frame/source/NatListSums.lean <==
import Std

namespace EvenParity

def nsum {α : Type} : List α → (α → Nat) → Nat
  | [], _ => 0
  | x :: xs, f => f x + nsum xs f

theorem nsum_congr {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x = g x) : nsum xs f = nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [h x (by simp), ih (fun y hy => h y (by simp [hy]))]

theorem nsum_add {α : Type} (xs : List α) (f g : α → Nat) :
    nsum xs (fun x => f x + g x) = nsum xs f + nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [nsum, ih]; omega

theorem nsum_const {α : Type} (xs : List α) (k : Nat) :
    nsum xs (fun _ => k) = xs.length * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul, Nat.add_comm]

theorem nsum_zero {α : Type} (xs : List α) : nsum xs (fun _ => 0) = 0 := by
  simpa using nsum_const xs 0

theorem nsum_mul {α : Type} (xs : List α) (f : α → Nat) (k : Nat) :
    nsum xs (fun x => f x * k) = nsum xs f * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul]

theorem nsum_le {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x ≤ g x) : nsum xs f ≤ nsum xs g := by
  induction xs with
  | nil => exact Nat.le_refl 0
  | cons x xs ih =>
    exact Nat.add_le_add (h x (by simp)) (ih (fun y hy => h y (by simp [hy])))

theorem nsum_swap {α β : Type} (xs : List α) (ys : List β) (f : α → β → Nat) :
    nsum xs (fun x => nsum ys (f x)) = nsum ys (fun y => nsum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [nsum, nsum_zero]
  | cons x xs ih =>
    simp only [nsum]
    rw [nsum_add, ih]

theorem nsum_single {α : Type} [DecidableEq α] (xs : List α)
    (hn : xs.Nodup) (a : α) (ha : a ∈ xs) :
    nsum xs (fun x => if x = a then 1 else 0) = 1 := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    obtain ⟨hx, ht⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | hm
    · subst a
      have hz : nsum xs (fun y => if y = x then 1 else 0) = 0 := by
        rw [nsum_congr xs _ (fun _ => 0)]
        · exact nsum_zero xs
        · intro y hy
          have : y ≠ x := by intro he; exact hx (he ▸ hy)
          simp [this]
      simp [nsum, hz]
    · have he : x ≠ a := by intro he; exact hx (he ▸ hm)
      simp [nsum, he, ih ht hm]

theorem nsum_member_le {α : Type} (xs : List α) (f : α → Nat)
    (a : α) (ha : a ∈ xs) : f a ≤ nsum xs f := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    rcases List.mem_cons.mp ha with he | hm
    · subst a; simp only [nsum]; omega
    · have hh := ih hm; simp only [nsum]; omega

theorem nsum_even {α : Type} (xs : List α) (f : α → Nat)
    (h : ∀ x ∈ xs, f x % 2 = 0) : nsum xs f % 2 = 0 := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (by simp [hy]))
    change (f x + nsum xs f) % 2 = 0
    omega

theorem fin_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n :=
  List.mem_ofFn.mpr ⟨i, rfl⟩

theorem fin_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i = j at hv
  omega

def fsum (n : Nat) (f : Fin n → Nat) : Nat := nsum (List.finRange n) f

theorem fsum_congr (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x = g x) :
    fsum n f = fsum n g := nsum_congr _ _ _ (fun x _ => h x)

theorem fsum_add (n : Nat) (f g : Fin n → Nat) :
    fsum n (fun x => f x + g x) = fsum n f + fsum n g := nsum_add _ _ _

theorem fsum_const (n k : Nat) : fsum n (fun _ => k) = n * k := by
  simp [fsum, nsum_const]

theorem fsum_mul (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => f x * k) = fsum n f * k := nsum_mul _ _ _

theorem fsum_mul_left (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => k * f x) = k * fsum n f := by
  rw [fsum_congr n _ (fun x => f x * k) (fun x => Nat.mul_comm _ _), fsum_mul]
  exact Nat.mul_comm _ _

theorem fsum_swap (m n : Nat) (f : Fin m → Fin n → Nat) :
    fsum m (fun r => fsum n (f r)) = fsum n (fun c => fsum m (fun r => f r c)) :=
  nsum_swap _ _ _

theorem fsum_single (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 1 else 0) = 1 :=
  nsum_single _ (fin_nodup n) c (fin_mem c)

theorem fsum_member_le (n : Nat) (f : Fin n → Nat) (c : Fin n) :
    f c ≤ fsum n f := nsum_member_le _ _ _ (fin_mem c)

theorem fsum_le (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x ≤ g x) :
    fsum n f ≤ fsum n g := nsum_le _ _ _ (fun x _ => h x)

theorem fsum_even (n : Nat) (f : Fin n → Nat) (h : ∀ x, f x % 2 = 0) :
    fsum n f % 2 = 0 := nsum_even _ _ (fun x _ => h x)

end EvenParity


==> anc/lean/finite-lean-companion/construction-frame/source/OriginalModel.lean <==
import GridModel
import MatrixCounting

/-! The original model, with a separate fixed base and selected-only matrix. -/
namespace OriginalAugmented

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry

abbrev Matrix (m n : Nat) := Fin m → Fin n → Bool
abbrev Pair (m n : Nat) := Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)

def full {m n : Nat} (B A : Matrix m n) : Matrix m n :=
  fun r c => B r c || A r c

def empty (m n : Nat) : Matrix m n := fun _ _ => false

def OriginalC2 {m n : Nat} (O : Matrix m n) (p : Pair m n) : Prop :=
  p.1.1 ≠ p.2.1 → p.1.2 ≠ p.2.2 →
    ¬ (O p.1.1 p.2.2 = true ∧ O p.2.1 p.1.2 = true)

structure Admissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop where
  base_C4 : EvenParity.C4Free B
  disjoint : ∀ r c, B r c = true → A r c = false
  cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps)
  c2 : ∀ p ∈ ps, OriginalC2 (full B A) p
  c3 : ∀ p ∈ ps, OriginalC3 (fun r c => full B A r c = true) p.1 p.2

def fixedCount {m n : Nat} (B : Matrix m n) : Nat :=
  (cells (List.finRange m) (List.finRange n) B).length

def objective {m n : Nat} (B : Matrix m n) (ps : List (Pair m n)) : Nat :=
  fixedCount B + ps.length

def MaximumBase {m n : Nat} (B : Matrix m n) : Prop :=
  EvenParity.C4Free B ∧ ∀ B' : Matrix m n, EvenParity.C4Free B' →
    fixedCount B' ≤ fixedCount B

def LimitedAdmissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop :=
  Admissible B A ps ∧ MaximumBase B

theorem full_iff {m n : Nat} (B A : Matrix m n) (r : Fin m) (c : Fin n) :
    full B A r c = true ↔ B r c = true ∨ A r c = true := by
  simp [full]

theorem selected_preserved {m n : Nat} (B A : Matrix m n)
    (r : Fin m) (c : Fin n) (h : A r c = true) : full B A r c = true := by
  exact (full_iff B A r c).mpr (Or.inr h)

theorem base_preserved {m n : Nat} (B A : Matrix m n)
    (r : Fin m) (c : Fin n) (h : B r c = true) : full B A r c = true := by
  exact (full_iff B A r c).mpr (Or.inl h)

theorem empty_C4 (m n : Nat) : EvenParity.C4Free (empty m n) := by
  intro r s c d _ _ h
  simp [empty] at h

theorem full_empty {m n : Nat} (A : Matrix m n) : full (empty m n) A = A := by
  funext r c
  simp [full, empty]

theorem c3_antitone {Row Col : Type} (P Q : Row → Col → Prop)
    (hPQ : ∀ r c, P r c → Q r c) (a b : Cell Row Col)
    (hQ : OriginalC3 Q a b) : OriginalC3 P a b := by
  intro x y hxa hxb hya hyb h
  exact hQ x y hxa hxb hya hyb
    ⟨hPQ x y h.1, hPQ x a.2 h.2.1, hPQ x b.2 h.2.2.1,
      hPQ a.1 y h.2.2.2.1, hPQ b.1 y h.2.2.2.2⟩

theorem selected_C3 {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
    OriginalC3 (fun r c => A r c = true) p.1 p.2 := by
  apply c3_antitone _ _ (fun r c => selected_preserved B A r c) p.1 p.2
  exact h.c3 p hp

theorem selected_S {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : (flattenPairs ps).Nodup := by
  exact GridModel.cover_has_no_reuse m n A ps h.cover

theorem selected_endpoints {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
    A p.1.1 p.1.2 = true ∧ A p.2.1 p.2.2 = true := by
  exact GridModel.selected_endpoints_occupied m n A ps h.cover p hp

#print axioms full_iff
#print axioms empty_C4
#print axioms full_empty
#print axioms c3_antitone
#print axioms selected_C3
#print axioms selected_S
#print axioms selected_endpoints

end OriginalAugmented


==> anc/lean/finite-lean-companion/construction-frame/source/PairedPivotCore.lean <==
import Std

/-!
Logical core only: rectangle-neighborhood/C3 equivalence, stable endpoint
exclusions, and the finite accept-first-equal-pair intersection rule.
This file does not formalize probability, limits, Cauchy, or the density bound.
The decision rule uses 2L bits and rejects when all L pairs are mixed.
-/

namespace PairedPivotCore

universe u v

abbrev Cell (Row : Type u) (Col : Type v) := Row × Col

variable {Row : Type u} {Col : Type v}

def Closed (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied q.1 q.2 ∧
  occupied p.1 q.2 ∧ occupied q.1 p.2

def Open (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  Closed occupied p q ∧ p.1 ≠ q.1 ∧ p.2 ≠ q.2

def Outside (a b p : Cell Row Col) : Prop :=
  p.1 ≠ a.1 ∧ p.1 ≠ b.1 ∧ p.2 ≠ a.2 ∧ p.2 ≠ b.2

def Five (occupied : Row → Col → Prop) (a b p : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied p.1 a.2 ∧ occupied p.1 b.2 ∧
  occupied a.1 p.2 ∧ occupied b.1 p.2

def OriginalC3 (occupied : Row → Col → Prop) (a b : Cell Row Col) : Prop :=
  ∀ x y, x ≠ a.1 → x ≠ b.1 → y ≠ a.2 → y ≠ b.2 →
    ¬ Five occupied a b (x, y)

theorem closed_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Closed occupied p q → Closed occupied q p := by
  rintro ⟨hp, hq, hpq, hqp⟩
  exact ⟨hq, hp, hqp, hpq⟩

theorem open_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Open occupied p q → Open occupied q p := by
  rintro ⟨hc, hr, hh⟩
  exact ⟨closed_symmetric occupied p q hc, Ne.symm hr, Ne.symm hh⟩

/- No distinct-row or distinct-column assumptions on a,b occur here. -/
theorem common_open_iff_witness (occupied : Row → Col → Prop)
    (a b p : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    (Open occupied p a ∧ Open occupied p b) ↔
      (Outside a b p ∧ Five occupied a b p) := by
  constructor
  · rintro ⟨⟨⟨hp, _, hpa, hap⟩, hra, hca⟩,
      ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
    exact ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
  · rintro ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
    exact ⟨⟨⟨hp, ha, hpa, hap⟩, hra, hca⟩,
      ⟨⟨hp, hb, hpb, hbp⟩, hrb, hcb⟩⟩

theorem c3_iff_disjoint_open (occupied : Row → Col → Prop)
    (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    OriginalC3 occupied a b ↔
      ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  constructor
  · intro hc p h
    obtain ⟨⟨hra, hrb, hca, hcb⟩, hf⟩ :=
      (common_open_iff_witness occupied a b p ha hb).mp h
    exact hc p.1 p.2 hra hrb hca hcb hf
  · intro hd x y hra hrb hca hcb hf
    exact hd (x, y)
      ((common_open_iff_witness occupied a b (x, y) ha hb).mpr
        ⟨⟨hra, hrb, hca, hcb⟩, hf⟩)

theorem opposite_holes_exclude_closed_intersection
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ∀ p, ¬ (Closed occupied p a ∧ Closed occupied p b) := by
  intro p h
  obtain ⟨⟨hp, _, hpa, hap⟩, ⟨_, _, hpb, hbp⟩⟩ := h
  have hra : p.1 ≠ a.1 := by
    intro he
    apply hab
    simpa only [he] using hpb
  have hrb : p.1 ≠ b.1 := by
    intro he
    apply hba
    simpa only [he] using hpa
  have hca : p.2 ≠ a.2 := by
    intro he
    apply hba
    simpa only [he] using hbp
  have hcb : p.2 ≠ b.2 := by
    intro he
    apply hab
    simpa only [he] using hap
  exact hc p.1 p.2 hra hrb hca hcb ⟨hp, hpa, hpb, hap, hbp⟩

abbrev BitPair := Bool × Bool

def step (p : BitPair) (rest : Bool) : Bool :=
  if p.1 == p.2 then p.1 else rest

def accepts : List BitPair → Bool
  | [] => false
  | p :: ps => step p (accepts ps)

def Intersects : List BitPair → List BitPair → Prop
  | p :: ps, q :: qs =>
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ Intersects ps qs
  | _, _ => False

/- A finite truth table checked by kernel reduction, not native evaluation. -/
theorem accepted_head_step :
    ∀ (p q : BitPair) (x y : Bool),
      step p x = true → step q y = true →
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ (x = true ∧ y = true) := by
  intro p q x y
  rcases p with ⟨a, b⟩
  rcases q with ⟨c, d⟩
  cases a <;> cases b <;> cases c <;> cases d <;>
    cases x <;> cases y <;> decide

theorem accepted_lists_intersect (xs ys : List BitPair)
    (hlen : xs.length = ys.length)
    (hx : accepts xs = true) (hy : accepts ys = true) :
    Intersects xs ys := by
  induction xs generalizing ys with
  | nil => cases hx
  | cons p ps ih =>
    cases ys with
    | nil => cases hy
    | cons q qs =>
      have ht := accepted_head_step p q (accepts ps) (accepts qs) hx hy
      rcases ht with hh | hh | hh
      · exact Or.inl hh
      · exact Or.inr (Or.inl hh)
      · exact Or.inr (Or.inr (ih qs (Nat.succ.inj hlen) hh.1 hh.2))

def AllMixed : List BitPair → Prop
  | [] => True
  | p :: ps => p.1 ≠ p.2 ∧ AllMixed ps

theorem mixed_step : ∀ (p : BitPair) (x : Bool),
    p.1 ≠ p.2 → step p x = x := by
  intro p x
  rcases p with ⟨a, b⟩
  cases a <;> cases b <;> cases x <;> decide

theorem all_mixed_rejected (xs : List BitPair) (h : AllMixed xs) :
    accepts xs = false := by
  induction xs with
  | nil => rfl
  | cons p ps ih =>
    obtain ⟨hp, hps⟩ := h
    exact (mixed_step p (accepts ps) hp).trans (ih hps)

section RelationApplication

variable {α : Type u} (R : α → α → Prop) [DecidableRel R]

def membershipList (pivots : List (α × α)) (a : α) : List BitPair :=
  pivots.map (fun p => (decide (R p.1 a), decide (R p.2 a)))

theorem membership_length (pivots : List (α × α)) (a : α) :
    (membershipList R pivots a).length = pivots.length := by
  induction pivots with
  | nil => rfl
  | cons p ps ih => exact congrArg Nat.succ ih

theorem membership_intersection_witness
    (pivots : List (α × α)) (a b : α)
    (h : Intersects (membershipList R pivots a) (membershipList R pivots b)) :
    ∃ p, R p a ∧ R p b := by
  induction pivots with
  | nil => exact False.elim h
  | cons p ps ih =>
    rcases h with hh | hh | hh
    · exact ⟨p.1, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ⟨p.2, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ih hh

theorem decision_accepts_at_most_one
    (pivots : List (α × α)) (a b : α)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (accepts (membershipList R pivots a) = true ∧
       accepts (membershipList R pivots b) = true) := by
  rintro ⟨ha, hb⟩
  have hi := accepted_lists_intersect
    (membershipList R pivots a) (membershipList R pivots b)
    ((membership_length R pivots a).trans (membership_length R pivots b).symm)
    ha hb
  obtain ⟨p, hp⟩ := membership_intersection_witness R pivots a b hi
  exact hd p hp

end RelationApplication

theorem open_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Open occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2)
    (hc : OriginalC3 occupied a b) :
    ¬ (accepts (membershipList (Open occupied) pivots a) = true ∧
       accepts (membershipList (Open occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Open occupied) pivots a b
    ((c3_iff_disjoint_open occupied a b ha hb).mp hc)

theorem stable_closed_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Closed occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ¬ (accepts (membershipList (Closed occupied) pivots a) = true ∧
       accepts (membershipList (Closed occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Closed occupied) pivots a b
    (opposite_holes_exclude_closed_intersection occupied a b hc hab hba)

#print axioms closed_symmetric
#print axioms open_symmetric
#print axioms common_open_iff_witness
#print axioms c3_iff_disjoint_open
#print axioms opposite_holes_exclude_closed_intersection
#print axioms accepted_head_step
#print axioms accepted_lists_intersect
#print axioms mixed_step
#print axioms all_mixed_rejected
#print axioms membership_length
#print axioms membership_intersection_witness
#print axioms decision_accepts_at_most_one
#print axioms open_decision_accepts_at_most_one
#print axioms stable_closed_decision_accepts_at_most_one

end PairedPivotCore


==> anc/lean/finite-lean-companion/construction-frame/source/RationalMinorant.lean <==
import Std

/-! Exact rational algebra of the finite five/seven majority certificate.
This module does not assume or formalize a sampling interpretation. -/

namespace PairedPivotAlgebra

def f5 (t : Rat) : Rat := 10*t^4 - 15*t^5 + 6*t^6
def f7 (t : Rat) : Rat := 35*t^5 - 84*t^6 + 70*t^7 - 20*t^8
def f (t : Rat) : Rat := 6*t^4 + 5*t^5 - 30*t^6 + 28*t^7 - 8*t^8

def bernsteinP (t : Rat) : Rat :=
  (1-t)^5 + 7*t*(1-t)^4 + 20*t^2*(1-t)^3 +
    26*t^3*(1-t)^2 + 9*t^4*(1-t) + t^5

theorem mixture_identity (t : Rat) : f t = (3/5 : Rat)*f5 t+(2/5 : Rat)*f7 t := by
  unfold f f5 f7
  grind

theorem factor_identity (t : Rat) :
    2*f t-3*t+1=(1-t)*(2*t-1)^2*bernsteinP t := by
  unfold f bernsteinP
  grind

theorem rat_pow_nonneg (a : Rat) (ha : 0 ≤ a) (k : Nat) : 0 ≤ a^k := by
  induction k with
  | zero => change (0 : Rat) ≤ 1; decide
  | succ k ih =>
    rw [Rat.pow_succ]
    exact Rat.mul_nonneg ih ha

theorem monomial_nonneg (c a b : Rat) (i j : Nat)
    (hc : 0 ≤ c) (ha : 0 ≤ a) (hb : 0 ≤ b) :
    0 ≤ c*a^i*b^j := by
  exact Rat.mul_nonneg (Rat.mul_nonneg hc (rat_pow_nonneg a ha i))
    (rat_pow_nonneg b hb j)

theorem bernstein_nonneg (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    0 ≤ bernsteinP t := by
  have hb : 0 ≤ 1-t := by grind
  have h₀ := rat_pow_nonneg (1-t) hb 5
  have h₁ := monomial_nonneg 7 t (1-t) 1 4 (by decide) h0 hb
  have h₂ := monomial_nonneg 20 t (1-t) 2 3 (by decide) h0 hb
  have h₃ := monomial_nonneg 26 t (1-t) 3 2 (by decide) h0 hb
  have h₄ := monomial_nonneg 9 t (1-t) 4 1 (by decide) h0 hb
  have h₅ := rat_pow_nonneg t h0 5
  unfold bernsteinP
  grind

theorem finite_majority_minorant (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    (3*t-1)/2 ≤ f t := by
  have hb : 0 ≤ 1-t := by grind
  have hs : (0 : Rat) ≤ (2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hp := bernstein_nonneg t h0 h1
  have hn := Rat.mul_nonneg (Rat.mul_nonneg hb hs) hp
  have hi := factor_identity t
  rw [← hi] at hn
  apply Rat.le_of_mul_le_mul_right (c := 2) ?_ (by decide)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)]
  grind

theorem finite_majority_minorant_twice (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    3*t-1 ≤ 2*f t := by
  have h := Rat.mul_le_mul_of_nonneg_right (finite_majority_minorant t h0 h1)
    (by decide : (0 : Rat) ≤ 2)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)] at h
  grind

#print axioms mixture_identity
#print axioms factor_identity
#print axioms rat_pow_nonneg
#print axioms monomial_nonneg
#print axioms bernstein_nonneg
#print axioms finite_majority_minorant
#print axioms finite_majority_minorant_twice

end PairedPivotAlgebra


==> anc/lean/finite-lean-companion/construction-frame/source/RationalSampling.lean <==
import FiniteRatSums
import MajorityCounting
import RationalMinorant

/-! Finite weighted iid sampling; no measure theory or limits. -/

namespace RationalSampling

open FiniteRatSums MajorityCounting PairedPivotAlgebra

universe u v

def ratBit (b : Bool) : Rat := if b then 1 else 0

def expect {α : Type u} (xs : List α) (w f : α → Rat) : Rat :=
  sum xs (fun x => w x*f x)

theorem expect_congr {α : Type u} (xs : List α) (w f g : α → Rat)
    (h : ∀ x ∈ xs, f x=g x) : expect xs w f=expect xs w g := by
  apply sum_congr xs
  intro x hx
  rw [h x hx]

theorem expect_add {α : Type u} (xs : List α) (w f g : α → Rat) :
    expect xs w (fun x => f x+g x)=expect xs w f+expect xs w g := by
  unfold expect
  rw [sum_congr xs _ (fun x => w x*f x+w x*g x) (by intro x hx; grind)]
  exact sum_add xs _ _

theorem expect_mul_left {α : Type u} (xs : List α) (w f : α → Rat) (c : Rat) :
    expect xs w (fun x => c*f x)=c*expect xs w f := by
  unfold expect
  rw [sum_congr xs _ (fun x => c*(w x*f x)) (by intro x hx; grind)]
  exact sum_mul_left xs c _

theorem expect_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (c : Rat) : expect xs w (fun _ => c)=c := by
  unfold expect
  rw [sum_mul_right, hn]
  grind

theorem expect_le {α : Type u} (xs : List α) (w f g : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (h : ∀ x ∈ xs, f x≤g x) :
    expect xs w f≤expect xs w g := by
  exact sum_le xs _ _ (fun x hx => Rat.mul_le_mul_of_nonneg_left (h x hx) (hw x hx))

theorem expect_if {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (a b : Rat) :
    expect xs w (fun x => if h x then a else b)=
      expect xs w (fun x => ratBit (h x))*a+
        (1-expect xs w (fun x => ratBit (h x)))*b := by
  unfold expect
  rw [sum_congr xs _ (fun x =>
      a*(w x*ratBit (h x))+b*(w x-w x*ratBit (h x)))
    (by intro x hx; cases hh : h x <;> simp only [hh, ratBit] <;> grind)]
  rw [sum_add, sum_mul_left, sum_mul_left, sum_sub, hn]
  grind

theorem expect_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (f : α → β → Rat) :
    expect xs w (fun x => sum ys (f x))=
      sum ys (fun y => expect xs w (fun x => f x y)) := by
  unfold expect
  rw [sum_congr xs _ _ (fun x _ => (sum_mul_left ys (w x) (f x)).symm)]
  exact sum_swap xs ys _

def iid {α : Type u} (xs : List α) (w : α → Rat) : Nat → (List α → Rat) → Rat
  | 0, f => f []
  | k+1, f => expect xs w (fun x => iid xs w k (fun rest => f (x::rest)))

def boolIid (t : Rat) : Nat → (List Bool → Rat) → Rat
  | 0, f => f []
  | k+1, f => t*boolIid t k (fun rest => f (true::rest))+
      (1-t)*boolIid t k (fun rest => f (false::rest))

theorem iid_congr {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) (h : ∀ vs, f vs=g vs) : iid xs w k f=iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_congr xs w
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_add {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) :
    iid xs w k (fun vs => f vs+g vs)=iid xs w k f+iid xs w k g := by
  induction k generalizing f g with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = expect xs w _+expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)) (fun vs => g (x::vs)))]
    exact expect_add xs w _ _

theorem iid_mul_left {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f : List α → Rat) (c : Rat) :
    iid xs w k (fun vs => c*f vs)=c*iid xs w k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = c*expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)))]
    exact expect_mul_left xs w _ c

theorem iid_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (k : Nat) (c : Rat) : iid xs w k (fun _ => c)=c := by
  induction k with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=c
    rw [expect_congr xs w _ (fun _ => c) (fun _ _ => ih)]
    exact expect_const xs w hn c

theorem iid_le {α : Type u} (xs : List α) (w : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (k : Nat) (f g : List α → Rat)
    (h : ∀ vs, f vs≤g vs) : iid xs w k f≤iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_le xs w _ _ hw
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (k : Nat)
    (f : List α → β → Rat) :
    iid xs w k (fun vs => sum ys (f vs))=
      sum ys (fun y => iid xs w k (fun vs => f vs y)) := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=sum ys _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs y => f (x::vs) y))]
    exact expect_sum xs ys w _

theorem iid_boolean_pushforward {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (k : Nat) (f : List Bool → Rat) :
    iid xs w k (fun vs => f (vs.map h))=
      boolIid (expect xs w (fun x => ratBit (h x))) k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    let t := expect xs w (fun x => ratBit (h x))
    change expect xs w _ = t*boolIid t k (fun vs => f (true::vs))+
      (1-t)*boolIid t k (fun vs => f (false::vs))
    simp only [List.map_cons]
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (h x::vs)))]
    rw [expect_congr xs w _ (fun x => if h x then
        boolIid t k (fun vs => f (true::vs)) else boolIid t k (fun vs => f (false::vs)))
      (by intro x hx; cases hh : h x <;> simp [hh, t])]
    exact expect_if xs w hn h _ _

def majorityValue (vs : List Bool) : Rat := ratBit (majority vs)

theorem bernoulli_five (t : Rat) :
    boolIid t 5 majorityValue=10*t^3-15*t^4+6*t^5 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem bernoulli_seven (t : Rat) :
    boolIid t 7 majorityValue=35*t^4-84*t^5+70*t^6-20*t^7 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem five_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 5 (fun vs => majorityValue (vs.map h))=
      10*(expect xs w (fun x => ratBit (h x)))^3-
      15*(expect xs w (fun x => ratBit (h x)))^4+
      6*(expect xs w (fun x => ratBit (h x)))^5 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_five]

theorem seven_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 7 (fun vs => majorityValue (vs.map h))=
      35*(expect xs w (fun x => ratBit (h x)))^4-
      84*(expect xs w (fun x => ratBit (h x)))^5+
      70*(expect xs w (fun x => ratBit (h x)))^6-
      20*(expect xs w (fun x => ratBit (h x)))^7 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_seven]

#print axioms expect_if
#print axioms iid_const
#print axioms iid_le
#print axioms iid_sum
#print axioms iid_boolean_pushforward
#print axioms bernoulli_five
#print axioms bernoulli_seven
#print axioms five_sampling_formula
#print axioms seven_sampling_formula

end RationalSampling


==> anc/lean/finite-lean-companion/construction-frame/source/StableDensity.lean <==
import BooleanMatrixGeometry

/-! End-to-end stable C3 density theorem, using finite five/seven sampling.
No row inequality or sampling identity is an assumption of the final theorem. -/

namespace StableDensity

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums
  RationalSampling ListRatCounting PairedMatrixMoments PairedPivotAlgebra BooleanMatrixGeometry

universe u v
variable {Row : Type u} {Col : Type v}

def StablePairs (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) : Prop :=
  ∀ ab ∈ pairs,
    OriginalC3 (fun r c => A r c=true) ab.1 ab.2 ∧
      (¬ A ab.1.1 ab.2.2=true) ∧ (¬ A ab.2.1 ab.1.2=true)

theorem stable_relation_disjoint (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) (hs : StablePairs A pairs) (r : Row) :
    ∀ ab ∈ pairs, ∀ j,
      ¬ (closedBit A (r,j) ab.1=true ∧ closedBit A (r,j) ab.2=true) := by
  intro ab hab j h
  have hp := hs ab hab
  exact opposite_holes_exclude_closed_intersection
    (fun r c => A r c=true) ab.1 ab.2 hp.1 hp.2.1 hp.2.2 (r,j)
    ⟨(closedBit_iff A (r,j) ab.1).mp h.1, (closedBit_iff A (r,j) ab.2).mp h.2⟩

theorem deterministic_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (js : List Col) :
    2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
        ((cells rows cols A).length : Rat) := by
  have hn := majority_count_le_half (fun j p => closedBit A (r,j) p=true)
    (cells rows cols A) pairs cover (stable_relation_disjoint A pairs hs r) js
  have hr := Rat.natCast_le_natCast.mpr hn
  rw [Rat.natCast_mul] at hr
  rw [← count_as_sum] at hr
  simpa only [bits, Bool.decide_eq_true, majorityValue] using hr

theorem expected_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat) :
    2*iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) ≤
          total rows cols (indicator A) := by
  have hn := rowWeight_normalized cols A r hd
  have hw := rowWeight_nonneg cols A r hd
  have h := iid_le cols (rowWeight cols A r) hw k
    (fun js => 2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))))
    (fun _ => ((cells rows cols A).length : Rat))
    (deterministic_count_bound rows cols A pairs cover hs r)
  rw [iid_mul_left, iid_const cols (rowWeight cols A r) hn] at h
  rw [cells_card] at h
  exact h

theorem row_response (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat)
    (B : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [iid_sum]
  rw [sum_congr (cells rows cols A) _ _ (fun p _ =>
    (iid_boolean_pushforward cols (rowWeight cols A r)
      (rowWeight_normalized cols A r hd) (fun j => closedBit A (r,j) p) k majorityValue).trans
      (hb _))]
  exact sum_cell_response rows cols A r B h0

theorem polynomial_row_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (hd : 0<rowDegree cols (indicator A) r)
    (k : Nat) (B F : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) (hf : ∀ t, F t=t*B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      rowDegree cols (indicator A) r*
        sum rows (fun s => F (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [row_response rows cols A r hd k B h0 hb, ← sum_mul_left]
  apply sum_congr rows
  intro s hmem
  rw [hf]
  have hn : rowDegree cols (indicator A) r≠0 := by grind
  have he := Rat.div_mul_cancel (a := codegree cols (indicator A) r s) hn
  grind

def b5 (t : Rat) : Rat := 10*t^3-15*t^4+6*t^5
def b7 (t : Rat) : Rat := 35*t^4-84*t^5+70*t^6-20*t^7

theorem stable_sampling_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) :
    2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
        ≤ total rows cols (indicator A) := by
  have h5 := expected_count_bound rows cols A pairs cover hs r hd 5
  have h7 := expected_count_bound rows cols A pairs cover hs r hd 7
  rw [polynomial_row_response rows cols A r hd 5 b5 f5
    (by unfold b5; grind) bernoulli_five (by intro t; unfold f5 b5; grind)] at h5
  rw [polynomial_row_response rows cols A r hd 7 b7 f7
    (by unfold b7; grind) bernoulli_seven (by intro t; unfold f7 b7; grind)] at h7
  have h3 := Rat.mul_le_mul_of_nonneg_left h5 (by decide : (0 : Rat)≤3)
  have h2 := Rat.mul_le_mul_of_nonneg_left h7 (by decide : (0 : Rat)≤2)
  have hm : 5*sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) =
      3*sum rows (fun s => f5 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))+
      2*sum rows (fun s => f7 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
    rw [← sum_mul_left, ← sum_mul_left, ← sum_mul_left, ← sum_add]
    apply sum_congr rows
    intro s hmem
    unfold f f5 f7
    grind
  have hlinear := congrArg (fun x => 2*rowDegree cols (indicator A) r*x) hm
  have hh : (2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)))*5
        ≤ total rows cols (indicator A)*5 := by grind
  exact Rat.le_of_mul_le_mul_right hh (by decide : (0 : Rat)<5)

theorem stable_density_lists (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs) :
    3*total rows cols (indicator A) ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  apply conditional_density_from_sampling rows cols (indicator A)
  · intro r hr c hc
    exact ratBit_range (A r c)
  · intro r hr hd
    exact stable_sampling_bound rows cols A pairs cover hs r hd

/-- Full finite stable C3 upper bound. Only the explicit pairing cover and
the original C3/opposite-hole conditions are assumed. -/
theorem stable_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n := by
  have h := stable_density_lists (List.finRange m) (List.finRange n) A pairs cover hs
  rw [← cells_card] at h
  simp only [List.length_finRange] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul] using h

#print axioms stable_relation_disjoint
#print axioms deterministic_count_bound
#print axioms expected_count_bound
#print axioms row_response
#print axioms polynomial_row_response
#print axioms stable_sampling_bound
#print axioms stable_density_lists
#print axioms stable_C3_density

end StableDensity


==> anc/lean/finite-lean-companion/data/moment-free-certificate.json <==
{
  "mu": "3/5",
  "K": 80,
  "Q": 20,
  "ends": [
    "0",
    "1/80",
    "1/40",
    "3/80",
    "1/20",
    "1/16",
    "3/40",
    "7/80",
    "1/10",
    "9/80",
    "1/8",
    "11/80",
    "3/20",
    "13/80",
    "7/40",
    "3/16",
    "1/5",
    "17/80",
    "9/40",
    "19/80",
    "1/4",
    "21/80",
    "11/40",
    "23/80",
    "3/10",
    "5/16",
    "13/40",
    "27/80",
    "7/20",
    "29/80",
    "3/8",
    "31/80",
    "2/5",
    "33/80",
    "17/40",
    "7/16",
    "9/20",
    "37/80",
    "19/40",
    "39/80",
    "1/2",
    "41/80",
    "21/40",
    "43/80",
    "11/20",
    "9/16",
    "23/40",
    "47/80",
    "3/5",
    "49/80",
    "5/8",
    "51/80",
    "13/20",
    "53/80",
    "27/40",
    "11/16",
    "7/10",
    "57/80",
    "29/40",
    "59/80",
    "3/4",
    "61/80",
    "31/40",
    "63/80",
    "4/5",
    "13/16",
    "33/40",
    "67/80",
    "17/20",
    "69/80",
    "7/8",
    "71/80",
    "9/10",
    "73/80",
    "37/40",
    "15/16",
    "19/20",
    "77/80",
    "39/40",
    "79/80",
    "1"
  ],
  "knots": [
    "0",
    "1/20",
    "1/10",
    "3/20",
    "1/5",
    "1/4",
    "3/10",
    "7/20",
    "2/5",
    "9/20",
    "1/2",
    "11/20",
    "3/5",
    "13/20",
    "7/10",
    "3/4",
    "4/5",
    "17/20",
    "9/10",
    "19/20",
    "1"
  ],
  "thresholds": [
    "1/2",
    "21/40",
    "11/20",
    "23/40",
    "3/5",
    "5/8",
    "13/20",
    "27/40",
    "7/10",
    "29/40",
    "3/4",
    "31/40",
    "4/5",
    "33/40",
    "17/20",
    "7/8",
    "9/10",
    "37/40",
    "19/20",
    "39/40"
  ],
  "a": [
    "31947/1000",
    "27173/1000",
    "3209/125",
    "961/40",
    "5521/250",
    "11067/1000",
    "2319/1000",
    "-1151/200",
    "-12291/1000",
    "-3541/200",
    "-4639/200",
    "-5663/200",
    "-14181/500",
    "-14153/500",
    "-29833/1000",
    "-8449/250",
    "-39269/1000",
    "-47323/1000",
    "-48617/1000",
    "-6298/125",
    "-52333/1000"
  ],
  "b": [
    "-25027/1000",
    "-45473/500",
    "-17069/200",
    "-38133/500",
    "-77269/1000",
    "-6627/100",
    "-62531/1000",
    "-14267/250",
    "-10359/200",
    "-11819/250",
    "-21679/500",
    "-20161/500",
    "-22897/500",
    "-51567/1000",
    "-58671/1000",
    "-34437/500",
    "-40997/500",
    "-99091/1000",
    "-95767/1000",
    "-23367/250",
    "-91353/1000"
  ],
  "hall": [
    "0",
    "0",
    "0",
    "2/125",
    "51/500",
    "123/250",
    "157/250",
    "159/125",
    "737/500",
    "937/500",
    "523/250",
    "623/250",
    "1413/500",
    "1337/1000",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0"
  ],
  "lambda0": "-3001/100",
  "c": "0",
  "zmin": "100",
  "status": "MOMENT_FREE_ROUNDED_RATIONAL_CANDIDATE"
}


==> anc/lean/finite-lean-companion/formal-bare-quarter/DEPENDENCY_AUDIT.md <==
# Repeated bare anchors: finite admissibility and count audit

## Exact hypotheses

`BlockData m n R C` has injective maps from `Fin R × Bool` into the
original rows and from `Fin C × Bool` into the original columns. These
encode disjoint ordered row pairs and disjoint ordered column pairs.

The witness maps are now

    commonCol : Fin R -> Fin n,
    commonRow : Fin C -> Fin m.

The first map is unrestricted among original columns. The second map
may repeat values. Its only positional requirement is `anchors_bare`:
for every column-pair index j and every row-pair index i, `x_j` differs
from both labelled members of row pair i. This is a **global** bare-row
condition, not just a condition relative to one block. No anchor-injectivity
field or hypothesis exists.

For the combined theorem, B is Boolean and C4-free, both designated
fixed common-neighbor adjacencies hold, and a natural cap bounds
`anchorProfile D B (witnessCol D i)` for every row-pair index i.
Only these encountered columns are bounded. There is no full-neighborhood,
C3, simplicity, selected-count, or exceptional-block-count conclusion
assumed as a premise.

## Actual full-matrix construction

`admissible` is the Boolean conjunction of five false tests: the four
fixed cells in the 2-by-2 block and `B(x_j,y_i)`. `selected` searches the
finite block-index grid for either off-diagonal endpoint of an admissible
block. `pairs` maps precisely those filtered block indices to their two
stated cells. `full` is `B || selected` on all original m*n locations.
These are computable definitions, not assumed output families.

The `selected_at_row/col` lemmas identify exactly which blocks can add a
cell at each paired line. Row and column label disjointness makes every
paired `(0,0)` and `(1,1)` cell unselected. If a block is admissible, its
B cells are absent as well, so both opposite cells are empty in full
occupancy. This proves C2 and the key local checkerboard property.

That property gives `common_columns_unchanged` and
`common_rows_unchanged` over **all original columns and rows**, including
unpaired lines. The designated fixed neighbor exists by the stated
adjacency hypotheses. C4-freeness gives its uniqueness; the proof does
not compare anchors belonging to different column-pair indices.
Therefore the full common neighborhoods are exactly the prescribed
physical singletons even when multiple indices share one anchor.

Every possible five-cell C3 witness has row x_j and column y_i.
`filtered_witness_absent` proves that this cell cannot be fixed because
of the fifth test, and cannot be selected because x_j is globally bare.
The proof uses the bare-row condition directly; it does not use the
older aligned package's label-0 central-cell argument. `admissible_no_five`
excludes even candidates without endpoint guards, and `admissible_C3`
then supplies the imported literal `OriginalC3` predicate.

`base_preserved`, `unpaired_row_unchanged`, `unpaired_column_unchanged`
and `bare_anchor_unchanged` prove that all original fixed cells and all
unmatched/bare lines retain their proper Boolean status.

## Simplicity and exact output coverage

The actual filtered block list is duplicate-free. The first endpoint
map and second endpoint map are injective, and their images are disjoint
because their row labels differ. This proves that the flattened generated
pair family reuses no cell. Every selected endpoint lies in a B-empty
block, so it is outside B. These establish `Simplicity` (S).

`constructed_endpoints_mem` identifies flattened endpoint membership
with the actual Boolean selected matrix. The duplicate-free lists are
then proved permutation-equivalent by `constructed_cover`; it is not a
cover hypothesis. `constructed_cell_count` gives exactly two added cells
per generated pair. The cover concerns selected cells, while C2/C3 are
proved in `full`, which includes the entire B.

`finite_augmentation` assembles S, the exact selected-cell cover,
endpoint occupancy, both C2 holes and literal full C3.
`constructed_stable_full_family` also supplies the pre-existing
`StablePairs` interface. No density theorem is invoked.

## Indexed counts and the fixed-cell budget

`anchorProfile D B c` is the natural finite sum over **j in Fin C** of
`bit(B(x_j,c))`. `profile_is_indexed_count` proves that it equals the
length of the filtered **index list**. It does not filter or deduplicate
anchor rows. Repeated indices therefore contribute repeatedly.
`badBudget` is the sum of this profile over row-pair indices at their
actual designated witness columns y_i, with repeated y_i counted again
when they belong to different row pairs.

`selectedSum_eq_pair_count` proves that the number T of generated pairs
is the double sum of the Boolean acceptance bit, using the actual finite
grid and filter. This identity is not assumed.

`blockFixed` counts the four B entries in a block. `fixedBudget` sums
this over all R*C blocks. The new `nsum_fin_le` theorem proves that a
duplicate-free list of ambient indices has at most the total natural
weight of the whole ambient index type. It follows from an exact finite
delta expansion and a proved at-most-one indicator count.
`labelled_sum_le` specializes this to disjoint ordered line embeddings.
Applying it first to the column-pair embedding and then to the row-pair
embedding proves

    fixedBudget <= F,
    F = EvenParity.total B.

Only the **paired line embeddings** are used injectively. The anchor map
is never used as an injective map. F counts all original fixed cells,
including cells outside the paired row/column ranges; the existing
`total_is_actual_cell_count` theorem identifies it with an actual occupied
list length.

`acceptance_charge` is a kernel-checked Boolean identity: one block is
charged to its acceptance bit, its fixed-cell count, or its central bad
anchor bit. Summing this over the entire finite block grid gives

    R*C <= T + fixedBudget + badBudget.

`finite_count_sharp` substitutes the proved fixed-cell budget to obtain
`R*C<=F+T+sum_i h(y_i)`. `finite_count` then sums the explicit profile
bounds `h(y_i)<=cap` over i and obtains `R*C<=F+T+R*cap`.
No bound at unencountered original columns is required. The counting
proof itself does not need C4-freeness or common-neighbor uniqueness;
those hypotheses are used for the combined admissibility result.

`finite_bare_lemma` combines `ValidAugmentation` with this integer bound.
Thus the package includes both the finite geometry and the finite count.

## Noninjective instance and logical scope

The 5-by-5 sanity instance has two row pairs and two column pairs in the
first four lines. Both anchor indices are the same bare row 4, and both
row-pair witness columns are the unpaired original column 4. The base
consists of the corresponding row-star and column-star, with their
central cell absent. Kernel checks prove C4-freeness, both fixed witness
hypotheses, and the fact that the anchor map is not injective.

All encountered profiles are zero, yet original column 0 has indexed
profile 2 and only one fixed B cell. The example therefore checks both
repeated-index counting and locality of the profile cap. It has eight
fixed cells and four selected pairs. Its full original admissibility and
cap-zero count are instances of the general combined theorem.

Generic Boolean-grid and counting helpers were privately reused from
the older package. New data types and the bare central-witness proof are
separate; the aligned P4 package remains frozen. Exact source provenance,
axiom lists, definitions and entry-type hashes are recorded for replay.
No new axiom, proof admission, unsafe declaration or native decision
oracle is used. The combined entry's standard axioms are
`[propext, Classical.choice, Quot.sound]`.

The formal scope is the complete stated finite bare-anchor lemma with
indexed-profile counting. Existence of suitable pairings/anchors/profile
bounds, exact maximum-base results, random matching, pencil/plane geometry,
asymptotics and sharpness remain outside. The executable/Std and manifest
authenticity remain explicit trust boundaries. All earlier formal packages
are unchanged.

## Independent review

Three read-only reviews passed. The geometry review confirmed global
bare-row exclusion, arbitrary original witness columns, physical singleton
neighborhoods, and full-occupancy C3. The counting/reuse review checked the
actual T identity, proved fixed budget, Boolean charge, both indexed loss
bounds, and the noninjective example; no refactoring was needed. The checker
review confirmed source coverage, launcher handling, import isolation and
accurate finite scope. No files were changed by the reviewers.


==> anc/lean/finite-lean-companion/formal-bare-quarter/ENTRY_TYPES.txt <==
def EvenParity.C4Free : {m n : Nat} → (Fin m → Fin n → Bool) → Prop :=
fun {m n} A =>
  ∀ (r s : Fin m) (c d : Fin n), r ≠ s → c ≠ d → ¬(A r c = true ∧ A r d = true ∧ A s c = true ∧ A s d = true)
def PairedPivotCore.Five.{u, v} : {Row : Type u} →
  {Col : Type v} →
    (Row → Col → Prop) →
      PairedPivotCore.Cell Row Col → PairedPivotCore.Cell Row Col → PairedPivotCore.Cell Row Col → Prop :=
fun {Row} {Col} occupied a b p =>
  occupied p.fst p.snd ∧ occupied p.fst a.snd ∧ occupied p.fst b.snd ∧ occupied a.fst p.snd ∧ occupied b.fst p.snd
def PairedPivotCore.OriginalC3.{u, v} : {Row : Type u} →
  {Col : Type v} → (Row → Col → Prop) → PairedPivotCore.Cell Row Col → PairedPivotCore.Cell Row Col → Prop :=
fun {Row} {Col} occupied a b =>
  ∀ (x : Row) (y : Col), x ≠ a.fst → x ≠ b.fst → y ≠ a.snd → y ≠ b.snd → ¬PairedPivotCore.Five occupied a b (x, y)
structure BareQuarter.BlockData (m n R C : Nat) : Type
number of parameters: 4
fields:
  BareQuarter.BlockData.row : Fin R × Bool → Fin m
  BareQuarter.BlockData.col : Fin C × Bool → Fin n
  BareQuarter.BlockData.row_inj : ∀ (p q : Fin R × Bool), self.row p = self.row q → p = q
  BareQuarter.BlockData.col_inj : ∀ (p q : Fin C × Bool), self.col p = self.col q → p = q
  BareQuarter.BlockData.commonCol : Fin R → Fin n
  BareQuarter.BlockData.commonRow : Fin C → Fin m
  BareQuarter.BlockData.anchors_bare : ∀ (j : Fin C) (i : Fin R),
      self.commonRow j ≠ self.row (i, false) ∧ self.commonRow j ≠ self.row (i, true)
constructor:
  BareQuarter.BlockData.mk {m n R C : Nat} (row : Fin R × Bool → Fin m) (col : Fin C × Bool → Fin n)
    (row_inj : ∀ (p q : Fin R × Bool), row p = row q → p = q) (col_inj : ∀ (p q : Fin C × Bool), col p = col q → p = q)
    (commonCol : Fin R → Fin n) (commonRow : Fin C → Fin m)
    (anchors_bare : ∀ (j : Fin C) (i : Fin R), commonRow j ≠ row (i, false) ∧ commonRow j ≠ row (i, true)) :
    BareQuarter.BlockData m n R C
def BareQuarter.row0 : {m n R C : Nat} → BareQuarter.BlockData m n R C → Fin R → Fin m :=
fun {m n R C} D i => D.row (i, false)
def BareQuarter.row1 : {m n R C : Nat} → BareQuarter.BlockData m n R C → Fin R → Fin m :=
fun {m n R C} D i => D.row (i, true)
def BareQuarter.col0 : {m n R C : Nat} → BareQuarter.BlockData m n R C → Fin C → Fin n :=
fun {m n R C} D j => D.col (j, false)
def BareQuarter.col1 : {m n R C : Nat} → BareQuarter.BlockData m n R C → Fin C → Fin n :=
fun {m n R C} D j => D.col (j, true)
def BareQuarter.witnessRow : {m n R C : Nat} → BareQuarter.BlockData m n R C → Fin C → Fin m :=
fun {m n R C} D j => D.commonRow j
def BareQuarter.witnessCol : {m n R C : Nat} → BareQuarter.BlockData m n R C → Fin R → Fin n :=
fun {m n R C} D i => D.commonCol i
def BareQuarter.RowWitnesses : {m n R C : Nat} → BareQuarter.BlockData m n R C → (Fin m → Fin n → Bool) → Prop :=
fun {m n R C} D B =>
  ∀ (i : Fin R),
    B (BareQuarter.row0 D i) (BareQuarter.witnessCol D i) = true ∧
      B (BareQuarter.row1 D i) (BareQuarter.witnessCol D i) = true
def BareQuarter.ColWitnesses : {m n R C : Nat} → BareQuarter.BlockData m n R C → (Fin m → Fin n → Bool) → Prop :=
fun {m n R C} D B =>
  ∀ (j : Fin C),
    B (BareQuarter.witnessRow D j) (BareQuarter.col0 D j) = true ∧
      B (BareQuarter.witnessRow D j) (BareQuarter.col1 D j) = true
def BareQuarter.admissible : {m n R C : Nat} →
  BareQuarter.BlockData m n R C → (Fin m → Fin n → Bool) → Fin R → Fin C → Bool :=
fun {m n R C} D B i j =>
  !B (BareQuarter.row0 D i) (BareQuarter.col0 D j) &&
    (!B (BareQuarter.row0 D i) (BareQuarter.col1 D j) &&
      (!B (BareQuarter.row1 D i) (BareQuarter.col0 D j) &&
        (!B (BareQuarter.row1 D i) (BareQuarter.col1 D j) &&
          !B (BareQuarter.witnessRow D j) (BareQuarter.witnessCol D i))))
def BareQuarter.selected : {m n R C : Nat} →
  BareQuarter.BlockData m n R C → (Fin m → Fin n → Bool) → Fin m → Fin n → Bool :=
fun {m n R C} D B r c =>
  (List.finRange R).any fun i =>
    (List.finRange C).any fun j =>
      BareQuarter.admissible D B i j &&
        decide
          (r = BareQuarter.row0 D i ∧ c = BareQuarter.col1 D j ∨ r = BareQuarter.row1 D i ∧ c = BareQuarter.col0 D j)
def BareQuarter.full : {m n R C : Nat} →
  BareQuarter.BlockData m n R C → (Fin m → Fin n → Bool) → Fin m → Fin n → Bool :=
fun {m n R C} D B r c => B r c || BareQuarter.selected D B r c
def BareQuarter.pair : {m n R C : Nat} →
  BareQuarter.BlockData m n R C →
    Fin R → Fin C → PairedPivotCore.Cell (Fin m) (Fin n) × PairedPivotCore.Cell (Fin m) (Fin n) :=
fun {m n R C} D i j => ((BareQuarter.row0 D i, BareQuarter.col1 D j), BareQuarter.row1 D i, BareQuarter.col0 D j)
def BareQuarter.blocks : {m n R C : Nat} →
  BareQuarter.BlockData m n R C → (Fin m → Fin n → Bool) → List (Fin R × Fin C) :=
fun {m n R C} D B =>
  List.filter (fun ij => BareQuarter.admissible D B ij.fst ij.snd)
    (BooleanMatrixGeometry.grid (List.finRange R) (List.finRange C))
def BareQuarter.pairs : {m n R C : Nat} →
  BareQuarter.BlockData m n R C →
    (Fin m → Fin n → Bool) → List (PairedPivotCore.Cell (Fin m) (Fin n) × PairedPivotCore.Cell (Fin m) (Fin n)) :=
fun {m n R C} D B => List.map (fun ij => BareQuarter.pair D ij.fst ij.snd) (BareQuarter.blocks D B)
def BareQuarter.Simplicity : {m n : Nat} →
  (Fin m → Fin n → Bool) → List (PairedPivotCore.Cell (Fin m) (Fin n) × PairedPivotCore.Cell (Fin m) (Fin n)) → Prop :=
fun {m n} B ps =>
  (PairedPivotCounting.flattenPairs ps).Nodup ∧
    ∀ (p : PairedPivotCore.Cell (Fin m) (Fin n)), p ∈ PairedPivotCounting.flattenPairs ps → B p.fst p.snd = false
BareQuarter.base_preserved {m n R C : Nat} (D : BareQuarter.BlockData m n R C) (B : Fin m → Fin n → Bool) (r : Fin m)
  (c : Fin n) (h : B r c = true) : BareQuarter.full D B r c = true
BareQuarter.unpaired_row_unchanged {m n R C : Nat} (D : BareQuarter.BlockData m n R C) (B : Fin m → Fin n → Bool)
  (r : Fin m) (hr : ∀ (i : Fin R), r ≠ BareQuarter.row0 D i ∧ r ≠ BareQuarter.row1 D i) (c : Fin n) :
  BareQuarter.full D B r c = B r c
BareQuarter.unpaired_column_unchanged {m n R C : Nat} (D : BareQuarter.BlockData m n R C) (B : Fin m → Fin n → Bool)
  (c : Fin n) (hc : ∀ (j : Fin C), c ≠ BareQuarter.col0 D j ∧ c ≠ BareQuarter.col1 D j) (r : Fin m) :
  BareQuarter.full D B r c = B r c
BareQuarter.selected_outside_base {m n R C : Nat} (D : BareQuarter.BlockData m n R C) (B : Fin m → Fin n → Bool)
  (r : Fin m) (c : Fin n) (h : BareQuarter.selected D B r c = true) : B r c = false
BareQuarter.common_columns_unchanged {m n R C : Nat} (D : BareQuarter.BlockData m n R C) (B : Fin m → Fin n → Bool)
  (i : Fin R) (c : Fin n) :
  BareQuarter.full D B (BareQuarter.row0 D i) c = true ∧ BareQuarter.full D B (BareQuarter.row1 D i) c = true ↔
    B (BareQuarter.row0 D i) c = true ∧ B (BareQuarter.row1 D i) c = true
BareQuarter.common_rows_unchanged {m n R C : Nat} (D : BareQuarter.BlockData m n R C) (B : Fin m → Fin n → Bool)
  (j : Fin C) (r : Fin m) :
  BareQuarter.full D B r (BareQuarter.col0 D j) = true ∧ BareQuarter.full D B r (BareQuarter.col1 D j) = true ↔
    B r (BareQuarter.col0 D j) = true ∧ B r (BareQuarter.col1 D j) = true
BareQuarter.full_common_column_unique {m n R C : Nat} (D : BareQuarter.BlockData m n R C) (B : Fin m → Fin n → Bool)
  (hC4 : EvenParity.C4Free B) (hrow : BareQuarter.RowWitnesses D B) (i : Fin R) (c : Fin n) :
  BareQuarter.full D B (BareQuarter.row0 D i) c = true ∧ BareQuarter.full D B (BareQuarter.row1 D i) c = true ↔
    c = BareQuarter.witnessCol D i
BareQuarter.full_common_row_unique {m n R C : Nat} (D : BareQuarter.BlockData m n R C) (B : Fin m → Fin n → Bool)
  (hC4 : EvenParity.C4Free B) (hcol : BareQuarter.ColWitnesses D B) (j : Fin C) (r : Fin m) :
  BareQuarter.full D B r (BareQuarter.col0 D j) = true ∧ BareQuarter.full D B r (BareQuarter.col1 D j) = true ↔
    r = BareQuarter.witnessRow D j
BareQuarter.filtered_witness_absent {m n R C : Nat} (D : BareQuarter.BlockData m n R C) (B : Fin m → Fin n → Bool)
  (i : Fin R) (j : Fin C) (hgood : BareQuarter.admissible D B i j = true) :
  ¬BareQuarter.full D B (BareQuarter.witnessRow D j) (BareQuarter.witnessCol D i) = true
BareQuarter.admissible_no_five {m n R C : Nat} (D : BareQuarter.BlockData m n R C) (B : Fin m → Fin n → Bool)
  (hC4 : EvenParity.C4Free B) (hrow : BareQuarter.RowWitnesses D B) (hcol : BareQuarter.ColWitnesses D B) (i : Fin R)
  (j : Fin C) (hgood : BareQuarter.admissible D B i j = true) (x : Fin m) (y : Fin n) :
  ¬PairedPivotCore.Five (fun r c => BareQuarter.full D B r c = true) (BareQuarter.pair D i j).fst
      (BareQuarter.pair D i j).snd (x, y)
BareQuarter.constructed_S {m n R C : Nat} (D : BareQuarter.BlockData m n R C) (B : Fin m → Fin n → Bool) :
  BareQuarter.Simplicity B (BareQuarter.pairs D B)
'BareQuarter.constructed_S' depends on axioms: [propext, Quot.sound]
BareQuarter.constructed_C2 {m n R C : Nat} (D : BareQuarter.BlockData m n R C) (B : Fin m → Fin n → Bool)
  (p : PairedPivotCore.Cell (Fin m) (Fin n) × PairedPivotCore.Cell (Fin m) (Fin n)) :
  p ∈ BareQuarter.pairs D B →
    ¬BareQuarter.full D B p.fst.fst p.snd.snd = true ∧ ¬BareQuarter.full D B p.snd.fst p.fst.snd = true
'BareQuarter.constructed_C2' depends on axioms: [propext, Quot.sound]
BareQuarter.constructed_C3 {m n R C : Nat} (D : BareQuarter.BlockData m n R C) (B : Fin m → Fin n → Bool)
  (hC4 : EvenParity.C4Free B) (hrow : BareQuarter.RowWitnesses D B) (hcol : BareQuarter.ColWitnesses D B)
  (p : PairedPivotCore.Cell (Fin m) (Fin n) × PairedPivotCore.Cell (Fin m) (Fin n)) :
  p ∈ BareQuarter.pairs D B → PairedPivotCore.OriginalC3 (fun r c => BareQuarter.full D B r c = true) p.fst p.snd
'BareQuarter.constructed_C3' depends on axioms: [propext, Quot.sound]
BareQuarter.constructed_cover {m n R C : Nat} (D : BareQuarter.BlockData m n R C) (B : Fin m → Fin n → Bool) :
  (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) (BareQuarter.selected D B)).Perm
    (PairedPivotCounting.flattenPairs (BareQuarter.pairs D B))
'BareQuarter.constructed_cover' depends on axioms: [propext, Classical.choice, Quot.sound]
BareQuarter.constructed_stable_full_family {m n R C : Nat} (D : BareQuarter.BlockData m n R C)
  (B : Fin m → Fin n → Bool) (hC4 : EvenParity.C4Free B) (hrow : BareQuarter.RowWitnesses D B)
  (hcol : BareQuarter.ColWitnesses D B) : StableDensity.StablePairs (BareQuarter.full D B) (BareQuarter.pairs D B)
BareQuarter.constructed_cell_count {m n R C : Nat} (D : BareQuarter.BlockData m n R C) (B : Fin m → Fin n → Bool) :
  (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) (BareQuarter.selected D B)).length =
    2 * (BareQuarter.pairs D B).length
BareQuarter.finite_augmentation {m n R C : Nat} (D : BareQuarter.BlockData m n R C) (B : Fin m → Fin n → Bool)
  (hC4 : EvenParity.C4Free B) (hrow : BareQuarter.RowWitnesses D B) (hcol : BareQuarter.ColWitnesses D B) :
  BareQuarter.Simplicity B (BareQuarter.pairs D B) ∧
    (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) (BareQuarter.selected D B)).Perm
        (PairedPivotCounting.flattenPairs (BareQuarter.pairs D B)) ∧
      ∀ (p : PairedPivotCore.Cell (Fin m) (Fin n) × PairedPivotCore.Cell (Fin m) (Fin n)),
        p ∈ BareQuarter.pairs D B →
          BareQuarter.full D B p.fst.fst p.fst.snd = true ∧
            BareQuarter.full D B p.snd.fst p.snd.snd = true ∧
              ¬BareQuarter.full D B p.fst.fst p.snd.snd = true ∧
                ¬BareQuarter.full D B p.snd.fst p.fst.snd = true ∧
                  PairedPivotCore.OriginalC3 (fun r c => BareQuarter.full D B r c = true) p.fst p.snd
'BareQuarter.finite_augmentation' depends on axioms: [propext, Classical.choice, Quot.sound]
BareQuarter.bare_anchor_unchanged {m n R C : Nat} (D : BareQuarter.BlockData m n R C) (B : Fin m → Fin n → Bool)
  (j : Fin C) (c : Fin n) : BareQuarter.full D B (BareQuarter.witnessRow D j) c = B (BareQuarter.witnessRow D j) c
def BareQuarter.anchorProfile : {m n R C : Nat} →
  BareQuarter.BlockData m n R C → (Fin m → Fin n → Bool) → Fin n → Nat :=
fun {m n R C} D B c => EvenParity.fsum C fun j => EvenParity.bit (B (BareQuarter.witnessRow D j) c)
def BareQuarter.badBudget : {m n R C : Nat} → BareQuarter.BlockData m n R C → (Fin m → Fin n → Bool) → Nat :=
fun {m n R C} D B => EvenParity.fsum R fun i => BareQuarter.anchorProfile D B (BareQuarter.witnessCol D i)
def BareQuarter.blockFixed : {m n R C : Nat} →
  BareQuarter.BlockData m n R C → (Fin m → Fin n → Bool) → Fin R → Fin C → Nat :=
fun {m n R C} D B i j =>
  EvenParity.bit (B (BareQuarter.row0 D i) (BareQuarter.col0 D j)) +
      EvenParity.bit (B (BareQuarter.row0 D i) (BareQuarter.col1 D j)) +
    (EvenParity.bit (B (BareQuarter.row1 D i) (BareQuarter.col0 D j)) +
      EvenParity.bit (B (BareQuarter.row1 D i) (BareQuarter.col1 D j)))
def BareQuarter.fixedBudget : {m n R C : Nat} → BareQuarter.BlockData m n R C → (Fin m → Fin n → Bool) → Nat :=
fun {m n R C} D B => EvenParity.fsum R fun i => EvenParity.fsum C (BareQuarter.blockFixed D B i)
def BareQuarter.selectedSum : {m n R C : Nat} → BareQuarter.BlockData m n R C → (Fin m → Fin n → Bool) → Nat :=
fun {m n R C} D B =>
  EvenParity.fsum R fun i => EvenParity.fsum C fun j => EvenParity.bit (BareQuarter.admissible D B i j)
def BareQuarter.ValidAugmentation : {m n R C : Nat} → BareQuarter.BlockData m n R C → (Fin m → Fin n → Bool) → Prop :=
fun {m n R C} D B =>
  BareQuarter.Simplicity B (BareQuarter.pairs D B) ∧
    (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) (BareQuarter.selected D B)).Perm
        (PairedPivotCounting.flattenPairs (BareQuarter.pairs D B)) ∧
      ∀ (p : PairedPivotCore.Cell (Fin m) (Fin n) × PairedPivotCore.Cell (Fin m) (Fin n)),
        p ∈ BareQuarter.pairs D B →
          BareQuarter.full D B p.fst.fst p.fst.snd = true ∧
            BareQuarter.full D B p.snd.fst p.snd.snd = true ∧
              ¬BareQuarter.full D B p.fst.fst p.snd.snd = true ∧
                ¬BareQuarter.full D B p.snd.fst p.fst.snd = true ∧
                  PairedPivotCore.OriginalC3 (fun r c => BareQuarter.full D B r c = true) p.fst p.snd
def EvenParity.bit : Bool → Nat :=
fun b => if b = true then 1 else 0
def EvenParity.degree : {m n : Nat} → (Fin m → Fin n → Bool) → Fin m → Nat :=
fun {m n} A r => EvenParity.fsum n fun c => EvenParity.bit (A r c)
def EvenParity.total : {m n : Nat} → (Fin m → Fin n → Bool) → Nat :=
fun {m n} A => EvenParity.fsum m (EvenParity.degree A)
EvenParity.total_is_actual_cell_count {m n : Nat} (A : Fin m → Fin n → Bool) :
  EvenParity.total A = (EvenParity.occupiedCells A).length
BareQuarter.profile_is_indexed_count {m n R C : Nat} (D : BareQuarter.BlockData m n R C) (B : Fin m → Fin n → Bool)
  (c : Fin n) :
  BareQuarter.anchorProfile D B c = (List.filter (fun j => B (BareQuarter.witnessRow D j) c) (List.finRange C)).length
BareQuarter.nsum_fin_le {M : Nat} (xs : List (Fin M)) (hn : xs.Nodup) (f : Fin M → Nat) :
  EvenParity.nsum xs f ≤ EvenParity.fsum M f
BareQuarter.labelled_sum_le (K M : Nat) (e : Fin K × Bool → Fin M) (hinj : ∀ (p q : Fin K × Bool), e p = e q → p = q)
  (f : Fin M → Nat) : (EvenParity.fsum K fun i => f (e (i, false)) + f (e (i, true))) ≤ EvenParity.fsum M f
BareQuarter.selectedSum_eq_pair_count {m n R C : Nat} (D : BareQuarter.BlockData m n R C) (B : Fin m → Fin n → Bool) :
  (BareQuarter.pairs D B).length = BareQuarter.selectedSum D B
BareQuarter.fixed_budget_bound {m n R C : Nat} (D : BareQuarter.BlockData m n R C) (B : Fin m → Fin n → Bool) :
  BareQuarter.fixedBudget D B ≤ EvenParity.total B
BareQuarter.acceptance_charge (a b c d e : Bool) :
  1 ≤
    EvenParity.bit (!a && (!b && (!c && (!d && !e)))) +
        (EvenParity.bit a + EvenParity.bit b + (EvenParity.bit c + EvenParity.bit d)) +
      EvenParity.bit e
BareQuarter.finite_count_sharp {m n R C : Nat} (D : BareQuarter.BlockData m n R C) (B : Fin m → Fin n → Bool) :
  R * C ≤ EvenParity.total B + (BareQuarter.pairs D B).length + BareQuarter.badBudget D B
'BareQuarter.finite_count_sharp' depends on axioms: [propext, Quot.sound]
BareQuarter.finite_count {m n R C : Nat} (D : BareQuarter.BlockData m n R C) (B : Fin m → Fin n → Bool) (cap : Nat)
  (hcap : ∀ (i : Fin R), BareQuarter.anchorProfile D B (BareQuarter.witnessCol D i) ≤ cap) :
  R * C ≤ EvenParity.total B + (BareQuarter.pairs D B).length + R * cap
'BareQuarter.finite_count' depends on axioms: [propext, Quot.sound]
BareQuarter.finite_bare_lemma {m n R C : Nat} (D : BareQuarter.BlockData m n R C) (B : Fin m → Fin n → Bool)
  (hC4 : EvenParity.C4Free B) (hrow : BareQuarter.RowWitnesses D B) (hcol : BareQuarter.ColWitnesses D B) (cap : Nat)
  (hcap : ∀ (i : Fin R), BareQuarter.anchorProfile D B (BareQuarter.witnessCol D i) ≤ cap) :
  BareQuarter.ValidAugmentation D B ∧ R * C ≤ EvenParity.total B + (BareQuarter.pairs D B).length + R * cap
'BareQuarter.finite_bare_lemma' depends on axioms: [propext, Classical.choice, Quot.sound]
BareQuarterSanity.base_c4free : EvenParity.C4Free BareQuarterSanity.base
BareQuarterSanity.row_witnesses : BareQuarter.RowWitnesses BareQuarterSanity.data BareQuarterSanity.base
BareQuarterSanity.col_witnesses : BareQuarter.ColWitnesses BareQuarterSanity.data BareQuarterSanity.base
BareQuarterSanity.anchors_repeat :
  BareQuarter.witnessRow BareQuarterSanity.data 0 = BareQuarter.witnessRow BareQuarterSanity.data 1
BareQuarterSanity.anchors_not_injective :
  ¬∀ (j k : Fin 2),
      BareQuarter.witnessRow BareQuarterSanity.data j = BareQuarter.witnessRow BareQuarterSanity.data k → j = k
BareQuarterSanity.witness_column_outside_pairs (j : Fin 2) :
  j ∈ List.finRange 2 →
    BareQuarter.witnessCol BareQuarterSanity.data 0 ≠ BareQuarter.col0 BareQuarterSanity.data j ∧
      BareQuarter.witnessCol BareQuarterSanity.data 0 ≠ BareQuarter.col1 BareQuarterSanity.data j
BareQuarterSanity.encountered_profiles_zero (i : Fin 2) :
  BareQuarter.anchorProfile BareQuarterSanity.data BareQuarterSanity.base
      (BareQuarter.witnessCol BareQuarterSanity.data i) =
    0
BareQuarterSanity.unused_profile_counts_twice :
  BareQuarter.anchorProfile BareQuarterSanity.data BareQuarterSanity.base 0 = 2
BareQuarterSanity.unused_column_has_one_fixed_cell :
  (EvenParity.fsum 5 fun r => EvenParity.bit (BareQuarterSanity.base r 0)) = 1
BareQuarterSanity.four_selected_pairs : (BareQuarter.pairs BareQuarterSanity.data BareQuarterSanity.base).length = 4
BareQuarterSanity.eight_fixed_cells : EvenParity.total BareQuarterSanity.base = 8
BareQuarterSanity.bare_row_unchanged (c : Fin 5) :
  BareQuarter.full BareQuarterSanity.data BareQuarterSanity.base 4 c = BareQuarterSanity.base 4 c
BareQuarterSanity.repeated_anchor_instance :
  BareQuarter.ValidAugmentation BareQuarterSanity.data BareQuarterSanity.base ∧
    2 * 2 ≤
      EvenParity.total BareQuarterSanity.base +
          (BareQuarter.pairs BareQuarterSanity.data BareQuarterSanity.base).length +
        2 * 0
'BareQuarterSanity.repeated_anchor_instance' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/lean/finite-lean-companion/formal-bare-quarter/README.md <==
# Finite checkerboards with repeated bare anchors

`BareQuarter.finite_bare_lemma` proves original S/C2/C3 admissibility of
the actual block construction and the integer count

    F + T + R*D >= R*C.

The stronger `finite_count_sharp` proves

    F + T + sum_i h(y_i) >= R*C,
    h(c) = sum_j 1_{B(x_j,c)=1}.

The profile counts **column-pair indices with multiplicity**. The anchors
`x_j` may repeat. Only the encountered witness columns `y_i` must satisfy
`h(y_i)<=D`; no bound at other columns is required.

## Exact finite data and rule

The input is any finite Boolean C4-free base B, disjoint ordered row
pairs `(P_i,Q_i)`, and disjoint ordered column pairs `(c_j,d_j)`.
Each row pair has a designated common fixed column `y_i`, which may be
any original column. Each column pair has a designated common fixed row
`x_j`. Every `x_j` lies outside **all** paired rows. There is no injectivity
assumption on the anchor map, and no restriction of `y_i` to labelled or
paired columns.

The algorithm adds `((P_i,d_j),(Q_i,c_j))` precisely when all four B cells
in the block and the central B cell `(x_j,y_i)` are false. The full matrix
is literally `B || selected`. All original fixed cells, bare anchor rows,
and other unmatched lines are retained.

The proof derives the full common-neighborhood identities from the
checkerboard rule, fixed witness adjacency and C4-freeness. It then
excludes the only possible C3 central cell: its row is bare, and the
construction tests that it is not fixed. Simplicity, both opposite holes,
and an exact cover of all added cells are also proved.

The count is genuinely derived. A duplicate-free weighted-subset lemma
bounds the fixed cells in the paired blocks by F, using the injective
row/column **pair embeddings**. Anchor rows need not be injective.
A Boolean charging identity and exact finite sums yield the sharp indexed
loss. Summing the given per-row profile bounds yields the R*D form.

## Main files

- `source/BareData.lean`: labelled line embeddings, arbitrary original witness columns, repeated bare anchors, and the executable rule.
- `source/BareGeometry.lean`: full common neighborhoods, untouched bare/unmatched lines, and literal full-occupancy C3/C2.
- `source/BareFamily.lean`: actual pair list, simplicity and exact selected-cell cover.
- `source/BareNatSums.lean`: natural weighted-subset and labelled-embedding count lemmas.
- `source/BareCounting.lean`: indexed profiles, fixed-cell budget, sharp count and combined finite lemma.
- `source/BareSanity.lean`: a noninjective-anchor instance with an unpaired witness column and four selected pairs.
- `source/BareEntryAudit.lean`, `ENTRY_TYPES.txt`: literal definitions, entry signatures and axiom lists.
- `DEPENDENCY_AUDIT.md`, `manifest.json`: scope, dependencies and exact hashes.

In the 5-by-5 instance, both column-pair indices use the same bare row.
All encountered profiles are zero, while an unused column has profile 2
and only one fixed B cell. The example therefore checks both multiplicity
and the absence of a global profile bound. Its base, witnesses, counts
and full original admissibility are kernel checked.

The selected-cell cover concerns added cells. C2 and C3 concern the full
matrix including B. The fixed cells are not claimed to be covered by the
selected pairs.

## Scope and replay

This package proves the complete stated **finite bare-anchor lemma**,
including its integer counting bound. It does not prove existence of the
row/column pairs or profile bounds, maximum-base extremality, random
matching, projective-plane or pencil geometry, asymptotics, or sharpness.
The aligned P4 package and all other earlier formal packages remain frozen.

Lean **4.24.0** with bundled Std and Python **3.9 or newer** suffice.
No Mathlib or external prover is required. From this directory run:

    python3 check.py --lean /path/to/lean

For an unused receipt path:

    python3 check.py --lean /path/to/lean --out receipts/replay.json

The checker resolves direct compiler paths and Elan/Homebrew launchers.
It verifies every payload hash and the exact file set, rejects admissions
and nonpackaged imports, recompiles every proof module in fresh source
and import directories, and compares every printed axiom list and the
literal entry/type output. No cached project object is imported; temporary
objects are removed. `receipts/` files are outputs only.

The exact axiom sets are recorded in the manifest and replay receipt.
The combined entry uses the standard Lean axioms `propext`,
`Classical.choice`, and `Quot.sound`; no new axioms, proof admissions,
unsafe declarations or native decision oracles occur. Small finite checks
use ordinary kernel reduction.

The executable and bundled Std remain part of the trust boundary. Integrity
is relative to the manifest, whose authenticity requires a trusted external
hash or receipt. This private research package is not a publication or
license grant.


==> anc/lean/finite-lean-companion/formal-bare-quarter/check.py <==
"""Replay the complete finite repeated-bare-anchor lemma using Lean 4.24.0."""

import argparse
import hashlib
import json
import os
import re
import shutil
import subprocess
import tempfile
from datetime import datetime, timezone
from pathlib import Path


AXIOM_OUTPUT = re.compile(
    r"'([^']+)' (does not depend on any axioms|depends on axioms: \[([^\]]*)\])",
    re.S,
)
FORBIDDEN_PROOF_FORM = re.compile(
    r"\b(?:sorry|admit|native_decide|sorryAx)\b|^\s*(?:axiom|unsafe)\b|"
    r"debug\.skipKernelTC|\bdecide\s*\+native\b",
    re.M,
)
IMPORT_LINE = re.compile(r"import [A-Za-z0-9_.]+(?: [A-Za-z0-9_.]+)*")


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def require(condition, message):
    if not condition:
        raise RuntimeError(message)


def payload_files(root):
    """Saved receipts are outputs, never proof or import inputs."""
    return {
        str(path.relative_to(root))
        for path in root.rglob("*")
        if path.is_file() and path.relative_to(root).parts[0] != "receipts"
    }


def printed_axioms(output):
    matches = list(AXIOM_OUTPUT.finditer(output))
    require(not AXIOM_OUTPUT.sub("", output).strip(), "Unexpected Lean diagnostic")
    return [
        {
            "theorem": match[1],
            "axioms": sorted([] if match[3] is None else [x.strip() for x in match[3].split(",")]),
        }
        for match in matches
    ]


def run_lean(executable, arguments, work, env):
    result = subprocess.run(
        [executable, *arguments], cwd=work, env=env,
        capture_output=True, text=True, timeout=120,
    )
    require(
        result.returncode == 0 and not result.stderr,
        "Lean failed for " + arguments[-1] + ":\n" + result.stdout + result.stderr,
    )
    return result.stdout


def resolve_lean(launcher, root):
    # Preserve argv[0] for Elan/Homebrew launchers before locating the compiler.
    launcher_path = str(Path(shutil.which(launcher) or launcher).absolute())
    result = subprocess.run(
        [launcher_path, "--print-prefix"], cwd=root,
        capture_output=True, text=True, timeout=20,
    )
    require(result.returncode == 0 and not result.stderr, "Lean prefix discovery failed: " + result.stderr)
    lines = result.stdout.strip().splitlines()
    require(len(lines) == 1 and Path(lines[0]).is_absolute(), "Unexpected Lean prefix output")
    executable = str((Path(lines[0]) / "bin" / "lean").resolve())
    return executable, launcher_path


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--lean", default=shutil.which("lean"), help="Lean 4.24.0 executable")
    parser.add_argument("--out", type=Path, help="Unused receipt path, outside the checked payload")
    args = parser.parse_args()
    require(args.lean is not None, "Lean executable not found; use --lean")
    root = Path(__file__).resolve().parent
    executable, launcher_path = resolve_lean(args.lean, root)
    manifest = json.loads((root / "manifest.json").read_text())
    require(manifest["format"] == 1, "Unsupported manifest format")
    expected = set(manifest["files"]) | {"manifest.json"}
    require(payload_files(root) == expected, "Unexpected or missing payload files")
    require(not any(path.is_symlink() for path in root.rglob("*")), "Symlinks are not allowed")
    for name, expected_hash in manifest["files"].items():
        require(not Path(name).is_absolute() and ".." not in Path(name).parts, "Invalid payload path")
        require(digest(root / name) == expected_hash, "Source integrity mismatch: " + name)
    before = {name: digest(root / name) for name in expected}
    if args.out:
        require(not args.out.exists(), "Refusing to replace an existing receipt")
        receipt_path = args.out.resolve()
        require(receipt_path not in {root / name for name in expected}, "Receipt overlaps checked payload")
        require(
            not receipt_path.is_relative_to(root) or receipt_path.is_relative_to(root / "receipts"),
            "An internal receipt must be placed under receipts/",
        )

    version = subprocess.run(
        [executable, "--version"], cwd=root, capture_output=True, text=True, check=True, timeout=20,
    ).stdout.strip()
    require(re.search(r"version 4\.24\.0(?:[, )]|$)", version) is not None, "Lean 4.24.0 required")
    modules = manifest["modules"]
    allowed = {"Std"}
    source_paths = []
    for record in modules:
        name = record["module"]
        require(re.fullmatch(r"[A-Za-z0-9_]+", name) is not None, "Invalid module name")
        source = root / "source" / (name + ".lean")
        source_paths.append(source)
        source_text = source.read_text()
        require(FORBIDDEN_PROOF_FORM.search(source_text) is None, "Forbidden proof form: " + name)
        imports = []
        for line in source_text.splitlines():
            if re.match(r"^\s*import\b", line):
                require(IMPORT_LINE.fullmatch(line) is not None, "Unrecognized import form: " + name)
                imports.extend(line.split()[1:])
        require(imports == record["imports"], "Import list mismatch: " + name)
        require(set(imports) <= allowed, "Import not yet built from packaged sources: " + name)
        allowed.add(name)
    audit = root / manifest["entry_audit"]
    require(FORBIDDEN_PROOF_FORM.search(audit.read_text()) is None, "Forbidden entry-audit form")
    for line in audit.read_text().splitlines():
        if re.match(r"^\s*import\b", line):
            require(IMPORT_LINE.fullmatch(line) is not None, "Unrecognized audit import")
            require(set(line.split()[1:]) <= allowed, "Nonpackaged audit import")
    source_paths.append(audit)
    require(
        {str(source.relative_to(root)) for source in source_paths}
        == {name for name in manifest["files"] if name.endswith(".lean")},
        "Not every packaged Lean source is in the replay",
    )

    checked = []
    with tempfile.TemporaryDirectory(prefix=".replay-") as temporary:
        work = Path(temporary) / "source"
        build = Path(temporary) / "imports"
        work.mkdir()
        build.mkdir()
        for source in source_paths:
            shutil.copyfile(source, work / source.name)
        env = dict(os.environ)
        env["LEAN_PATH"] = str(build)
        require(not list(build.iterdir()), "Fresh import directory is not empty")
        for record in modules:
            name = record["module"]
            module_output = run_lean(executable, ["-o", str(build / (name + ".olean")), name + ".lean"], work, env)
            entries = printed_axioms(module_output)
            require(entries == record["printed_axioms"], "Exact axiom mismatch: " + name)
            checked.extend(entries)
        entry_output = run_lean(executable, [audit.name], work, env)
        require(not any(word in entry_output for word in ("sorryAx", "error:", "warning:")), "Entry audit diagnostic")
        entry_hash = hashlib.sha256(entry_output.encode()).hexdigest()
        require(entry_hash == manifest["entry_output_sha256"], "Literal entry/type output mismatch")
        require(entry_output == (root / "ENTRY_TYPES.txt").read_text(), "Saved entry/type output mismatch")
        by_name = {entry["theorem"]: entry["axioms"] for entry in checked}
        for name, axioms in manifest["entries"].items():
            require(by_name.get(name) == axioms, "Entry axiom mismatch: " + name)


    require(payload_files(root) == expected, "Payload file set changed during replay")
    require(before == {name: digest(root / name) for name in expected}, "Payload changed during replay")
    report = {
        "scope": "FINITE_REPEATED_BARE_ANCHOR_LEMMA_WITH_INDEXED_COUNT",
        "checked_at_utc": datetime.now(timezone.utc).isoformat(),
        "lean_version": version,
        "requested_lean_launcher": launcher_path,
        "resolved_lean_compiler": executable,
        "lean_executable_sha256": digest(Path(executable)),
        "manifest_sha256": digest(root / "manifest.json"),
        "fresh_source_and_import_directories": True,
        "cached_project_objects_imported": False,
        "payload_files_verified": len(expected),
        "payload_unchanged": True,
        "modules_checked": len(modules),
        "main_entry": "BareQuarter.finite_bare_lemma",
        "anchor_injectivity_premise": False,
        "profile_count": "column-pair indices with multiplicity",
        "profile_bound_scope": "encountered witness columns",
        "printed_axiom_lists_checked": len(checked),
        "entries": manifest["entries"],
        "entry_output_sha256": entry_hash,
        "source_sha256": {str(source.relative_to(root)): digest(source) for source in source_paths},
    }
    rendered = json.dumps(report, indent=2) + "\n"
    if args.out:
        args.out.parent.mkdir(parents=True, exist_ok=True)
        with args.out.open("x") as receipt:
            receipt.write(rendered)
    print(rendered, end="")


if __name__ == "__main__":
    main()


==> anc/lean/finite-lean-companion/formal-bare-quarter/manifest.json <==
{
  "format": 1,
  "required_lean_version": "4.24.0",
  "scope": "FINITE_REPEATED_BARE_ANCHOR_LEMMA_WITH_INDEXED_COUNT",
  "files": {
    "DEPENDENCY_AUDIT.md": "ec44f2d3a7cb8772540878a64215e54daed13c76b379d18604e26edf6b9a3a0d",
    "ENTRY_TYPES.txt": "099b7cf9dda2a5a3bb6837a0c3d097d3c185c9b7d740454b5fd400836a5d4e32",
    "README.md": "2db4e1d001bf31fd3f5c2c033efd50ee091480f9f099a9f897580cb3123fe5d1",
    "check.py": "762e31d93d0095af6c032cb1fcc8032ce732721dbb5f2bd950f5804939da7d7d",
    "source/BareCounting.lean": "7be15f1b84faec3b751527071b9824345d74d98a4e9d264cb49c8b590de5d28c",
    "source/BareData.lean": "e1f5bed191a89511f451289d2cd8acf77aae97a429662fa8a9bafc72390aa1cb",
    "source/BareEntryAudit.lean": "82d53d7c62ffdded60620d796b2db08b2eefa826376c32b3797b251a2b668462",
    "source/BareFamily.lean": "530e64575f6aabf1bcd5f7240e3b0112641e2759e724c40df8dbaf842cd2ac4a",
    "source/BareGeometry.lean": "baf6bbce288da64ef22fa9c806fe137cf397e17583b64aa22fcb901db14ea86c",
    "source/BareNatSums.lean": "7315e8595fc8a1080a8f468692f77152d3abaeeb49f5fd8b05ddcde26715b934",
    "source/BareSanity.lean": "4473610602a8812cfe36c27658cb67aa3bef784d9f43f8c293cd9f869b7190be",
    "source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136"
  },
  "modules": [
    {
      "module": "FiniteRatSums",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "FiniteRatSums.sum_congr",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_add",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_sub",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_mul_left",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_mul_right",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_const",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_le",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_swap",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_square_shift",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.lagrange_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.finite_cauchy",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedPivotCore",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedPivotCore.closed_symmetric",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.open_symmetric",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.common_open_iff_witness",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.c3_iff_disjoint_open",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.opposite_holes_exclude_closed_intersection",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.accepted_head_step",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.accepted_lists_intersect",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.mixed_step",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.all_mixed_rejected",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.membership_length",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.membership_intersection_witness",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.decision_accepts_at_most_one",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.open_decision_accepts_at_most_one",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.stable_closed_decision_accepts_at_most_one",
          "axioms": []
        }
      ]
    },
    {
      "module": "FiniteCounting",
      "imports": [
        "PairedPivotCore"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedPivotCounting.two_bits_le_one",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.count_perm",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.flatten_length",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.paired_count_le",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.c3_no_common_open",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCounting.open_accepted_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.stable_accepted_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MajorityCounting",
      "imports": [
        "FiniteCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "MajorityCounting.disjoint_ones_bound",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MajorityCounting.disjoint_majorities_impossible",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MajorityCounting.bits_disjoint",
          "axioms": []
        },
        {
          "theorem": "MajorityCounting.majority_at_most_one",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MajorityCounting.majority_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "RationalMinorant",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedPivotAlgebra.mixture_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.factor_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.rat_pow_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.monomial_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.bernstein_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.finite_majority_minorant",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.finite_majority_minorant_twice",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "RationalSampling",
      "imports": [
        "FiniteRatSums",
        "MajorityCounting",
        "RationalMinorant"
      ],
      "printed_axioms": [
        {
          "theorem": "RationalSampling.expect_if",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_const",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_le",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_boolean_pushforward",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.bernoulli_five",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.bernoulli_seven",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.five_sampling_formula",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.seven_sampling_formula",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "ListRatCounting",
      "imports": [
        "RationalSampling"
      ],
      "printed_axioms": [
        {
          "theorem": "ListRatCounting.sum_append",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.sum_map",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.sum_flatMap",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.sum_filter",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.count_as_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.ratBit_range",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.inv_nonneg_of_pos",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MatrixMoments",
      "imports": [
        "FiniteRatSums",
        "RationalMinorant"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedMatrixMoments.total_columns",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.codegree_double_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.row_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.total_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.codegree_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.ratio_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.row_bound_from_sampling",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.conditional_density_from_sampling",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "BooleanMatrixGeometry",
      "imports": [
        "ListRatCounting",
        "MatrixMoments"
      ],
      "printed_axioms": [
        {
          "theorem": "BooleanMatrixGeometry.closedBit_iff",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.grid_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.cells_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.cells_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.rowWeight_normalized",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.rowWeight_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.four_bit_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.row_cell_probability",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.two_bit_mask",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.sum_cell_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StableDensity",
      "imports": [
        "BooleanMatrixGeometry"
      ],
      "printed_axioms": [
        {
          "theorem": "StableDensity.stable_relation_disjoint",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.deterministic_count_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.expected_count_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.row_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.polynomial_row_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.stable_sampling_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.stable_density_lists",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.stable_C3_density",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "GridModel",
      "imports": [
        "StableDensity"
      ],
      "printed_axioms": [
        {
          "theorem": "GridModel.finRange_mem",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "GridModel.finRange_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.grid_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.grid_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.occupied_cells_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.occupied_cells_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.cover_has_no_reuse",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.selected_endpoints_occupied",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.stable_endpoints_are_ND",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "NatListSums",
      "imports": [
        "Std"
      ],
      "printed_axioms": []
    },
    {
      "module": "MatrixCounting",
      "imports": [
        "NatListSums"
      ],
      "printed_axioms": [
        {
          "theorem": "EvenParity.common_le_one",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leave_cover_identity",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leave_double_count",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.degree_is_actual_row_count",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.total_is_actual_cell_count",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.occupiedCells_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.common_zero_iff",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leaveNeighbors_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leaveDegree_is_actual_leave_count",
          "axioms": [
            "propext"
          ]
        }
      ]
    },
    {
      "module": "BareData",
      "imports": [
        "GridModel",
        "MatrixCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "BareQuarter.row_labels_disjoint",
          "axioms": []
        },
        {
          "theorem": "BareQuarter.col_labels_disjoint",
          "axioms": []
        },
        {
          "theorem": "BareQuarter.admissible_iff",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.selected_iff",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.base_preserved",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.selected_at_row0",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.selected_at_row1",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.selected_at_col0",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.selected_at_col1",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "BareGeometry",
      "imports": [
        "BareData"
      ],
      "printed_axioms": [
        {
          "theorem": "BareQuarter.bare_anchor_unchanged",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.unpaired_row_unchanged",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.unpaired_column_unchanged",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.selected_outside_base",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.filtered_witness_absent",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.common_columns_unchanged",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.common_rows_unchanged",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.full_common_column_unique",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.full_common_row_unique",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.admissible_no_five",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.admissible_C3",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.admissible_C2",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "BareFamily",
      "imports": [
        "BareGeometry"
      ],
      "printed_axioms": [
        {
          "theorem": "BareQuarter.constructed_stable_full_family",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.constructed_pair_occupied",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.finite_augmentation",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.constructed_endpoints_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.constructed_endpoints_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.constructed_cover",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.constructed_S",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.constructed_C2",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.constructed_C3",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.constructed_cell_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "BareNatSums",
      "imports": [
        "BareFamily"
      ],
      "printed_axioms": [
        {
          "theorem": "BareQuarter.nsum_grid",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.nsum_flatten_map",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.indicator_sum_le_one",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.nsum_fin_le",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.labelled_sum_le",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "BareCounting",
      "imports": [
        "BareNatSums"
      ],
      "printed_axioms": [
        {
          "theorem": "BareQuarter.profile_is_indexed_count",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.selectedSum_eq_pair_count",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.fixed_budget_bound",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.acceptance_charge",
          "axioms": []
        },
        {
          "theorem": "BareQuarter.finite_count_sharp",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.finite_count",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarter.finite_bare_lemma",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "BareSanity",
      "imports": [
        "BareCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "BareQuarterSanity.base_c4free",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarterSanity.row_witnesses",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarterSanity.col_witnesses",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarterSanity.anchors_repeat",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarterSanity.anchors_not_injective",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarterSanity.witness_column_outside_pairs",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarterSanity.encountered_profiles_zero",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarterSanity.unused_profile_counts_twice",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarterSanity.unused_column_has_one_fixed_cell",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "BareQuarterSanity.four_selected_pairs",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarterSanity.eight_fixed_cells",
          "axioms": []
        },
        {
          "theorem": "BareQuarterSanity.bare_row_unchanged",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BareQuarterSanity.repeated_anchor_instance",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    }
  ],
  "entry_audit": "source/BareEntryAudit.lean",
  "entry_output_sha256": "099b7cf9dda2a5a3bb6837a0c3d097d3c185c9b7d740454b5fd400836a5d4e32",
  "entries": {
    "BareQuarter.bare_anchor_unchanged": [
      "Quot.sound",
      "propext"
    ],
    "BareQuarter.full_common_column_unique": [
      "Quot.sound",
      "propext"
    ],
    "BareQuarter.full_common_row_unique": [
      "Quot.sound",
      "propext"
    ],
    "BareQuarter.constructed_S": [
      "Quot.sound",
      "propext"
    ],
    "BareQuarter.constructed_C2": [
      "Quot.sound",
      "propext"
    ],
    "BareQuarter.constructed_C3": [
      "Quot.sound",
      "propext"
    ],
    "BareQuarter.constructed_cover": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "BareQuarter.finite_augmentation": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "BareQuarter.profile_is_indexed_count": [
      "propext"
    ],
    "BareQuarter.selectedSum_eq_pair_count": [
      "Quot.sound",
      "propext"
    ],
    "BareQuarter.fixed_budget_bound": [
      "Quot.sound",
      "propext"
    ],
    "BareQuarter.finite_count_sharp": [
      "Quot.sound",
      "propext"
    ],
    "BareQuarter.finite_count": [
      "Quot.sound",
      "propext"
    ],
    "BareQuarter.finite_bare_lemma": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "BareQuarterSanity.anchors_not_injective": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "BareQuarterSanity.witness_column_outside_pairs": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "BareQuarterSanity.encountered_profiles_zero": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "BareQuarterSanity.unused_profile_counts_twice": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "BareQuarterSanity.unused_column_has_one_fixed_cell": [
      "propext"
    ],
    "BareQuarterSanity.repeated_anchor_instance": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ]
  },
  "prior_frozen_manifests": {
    "formal-minimum": "581569deb1686d113b4fe62c27c3185c73205f61bc675222ed9ad522005330f4",
    "formal-joint-certificate": "cdb4a9a7d0565d2efdce7bab126510f29e47af6d0cd33d5916b7b36571287897",
    "formal-quarter": "0cb27c46a818a5bc7dd2da3f70d9cc2df3b7917574d93627c24aa7538b5cae2e",
    "formal-light-matrix": "452a7dd7b83b2a696285c86d387514cf0f280365107be0c830cf6f4f13c23dce"
  },
  "source_provenance": [
    {
      "kind": "unchanged-private-copy",
      "copy": "source/FiniteRatSums.lean",
      "original_workspace_path": "new_problem/research/campaign-20260911-1908/formal-quarter/source/FiniteRatSums.lean",
      "sha256": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/PairedPivotCore.lean",
      "original_workspace_path": "new_problem/research/campaign-20260911-1908/formal-quarter/source/PairedPivotCore.lean",
      "sha256": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/FiniteCounting.lean",
      "original_workspace_path": "new_problem/research/campaign-20260911-1908/formal-quarter/source/FiniteCounting.lean",
      "sha256": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/MajorityCounting.lean",
      "original_workspace_path": "new_problem/research/campaign-20260911-1908/formal-quarter/source/MajorityCounting.lean",
      "sha256": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/RationalMinorant.lean",
      "original_workspace_path": "new_problem/research/campaign-20260911-1908/formal-quarter/source/RationalMinorant.lean",
      "sha256": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/RationalSampling.lean",
      "original_workspace_path": "new_problem/research/campaign-20260911-1908/formal-quarter/source/RationalSampling.lean",
      "sha256": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/ListRatCounting.lean",
      "original_workspace_path": "new_problem/research/campaign-20260911-1908/formal-quarter/source/ListRatCounting.lean",
      "sha256": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/MatrixMoments.lean",
      "original_workspace_path": "new_problem/research/campaign-20260911-1908/formal-quarter/source/MatrixMoments.lean",
      "sha256": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/BooleanMatrixGeometry.lean",
      "original_workspace_path": "new_problem/research/campaign-20260911-1908/formal-quarter/source/BooleanMatrixGeometry.lean",
      "sha256": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/StableDensity.lean",
      "original_workspace_path": "new_problem/research/campaign-20260911-1908/formal-quarter/source/StableDensity.lean",
      "sha256": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/GridModel.lean",
      "original_workspace_path": "new_problem/research/campaign-20260911-1908/formal-quarter/source/GridModel.lean",
      "sha256": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/NatListSums.lean",
      "original_workspace_path": "new_problem/research/campaign-20260911-1908/formal-quarter/source/NatListSums.lean",
      "sha256": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/MatrixCounting.lean",
      "original_workspace_path": "new_problem/research/campaign-20260911-1908/formal-quarter/source/MatrixCounting.lean",
      "sha256": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982"
    },
    {
      "kind": "privately-adapted-and-rechecked",
      "copy": "source/BareData.lean",
      "original_workspace_path": "new_problem/research/campaign-20260911-1908/formal-quarter/source/QuarterData.lean",
      "original_sha256": "220b00e434a514944cea0903bb8af8a0dc9f0baf1b541e8dc3d519e875ce46d0",
      "adaptation": "Arbitrary original witness columns, repeated globally bare anchors, and direct bare-row central-witness exclusion."
    },
    {
      "kind": "privately-adapted-and-rechecked",
      "copy": "source/BareGeometry.lean",
      "original_workspace_path": "new_problem/research/campaign-20260911-1908/formal-quarter/source/QuarterGeometry.lean",
      "original_sha256": "7b9d55316a77710091f2eed8b1a351142cbb4ecae5363e12b8c219486ea2c5c7",
      "adaptation": "Arbitrary original witness columns, repeated globally bare anchors, and direct bare-row central-witness exclusion."
    },
    {
      "kind": "privately-adapted-and-rechecked",
      "copy": "source/BareFamily.lean",
      "original_workspace_path": "new_problem/research/campaign-20260911-1908/formal-quarter/source/QuarterFamily.lean",
      "original_sha256": "230cbf9f0cd983438756e2b21968a3ecef05292b702e1d0a36105a0b34fa7910",
      "adaptation": "Arbitrary original witness columns, repeated globally bare anchors, and direct bare-row central-witness exclusion."
    }
  ],
  "specification_provenance": [
    {
      "original_workspace_path": "new_problem/research/campaign-20260911-1908/square-regime/pencil-quarter/REPEATED_BARE_ANCHOR_LEMMA.md",
      "sha256": "87ce34ae56720ab144180652f24403cf65f748a6b844165adf1703c88f02970d",
      "replay_dependency": false
    }
  ]
}


==> anc/lean/finite-lean-companion/formal-bare-quarter/source/BareCounting.lean <==
import BareNatSums

/-! Exact indexed-profile counting for the actual generated pair family. -/
namespace BareQuarter

open EvenParity BooleanMatrixGeometry PairedPivotCounting
variable {m n R C : Nat}

/-- Counts column-pair indices. Repeated anchor rows contribute repeatedly. -/
def anchorProfile (D : BlockData m n R C) (B : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum C (fun j => bit (B (witnessRow D j) c))

def badBudget (D : BlockData m n R C) (B : Fin m → Fin n → Bool) : Nat :=
  fsum R (fun i => anchorProfile D B (witnessCol D i))

def blockFixed (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) : Nat :=
  (bit (B (row0 D i) (col0 D j))+bit (B (row0 D i) (col1 D j)))+
  (bit (B (row1 D i) (col0 D j))+bit (B (row1 D i) (col1 D j)))

def fixedBudget (D : BlockData m n R C) (B : Fin m → Fin n → Bool) : Nat :=
  fsum R (fun i => fsum C (blockFixed D B i))

def selectedSum (D : BlockData m n R C) (B : Fin m → Fin n → Bool) : Nat :=
  fsum R (fun i => fsum C (fun j => bit (admissible D B i j)))

theorem profile_is_indexed_count (D : BlockData m n R C) (B : Fin m → Fin n → Bool) (c : Fin n) :
    anchorProfile D B c=((List.finRange C).filter (fun j => B (witnessRow D j) c)).length := by
  exact nsum_bit_filter (List.finRange C) (fun j => B (witnessRow D j) c)

theorem selectedSum_eq_pair_count (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    (pairs D B).length=selectedSum D B := by
  unfold pairs
  rw [List.length_map]
  unfold blocks
  rw [←nsum_bit_filter,nsum_grid]
  rfl

theorem block_fixed_row_bound (D : BlockData m n R C) (B : Fin m → Fin n → Bool) (i : Fin R) :
    fsum C (blockFixed D B i)≤degree B (row0 D i)+degree B (row1 D i) := by
  unfold blockFixed
  rw [fsum_add]
  exact Nat.add_le_add
    (labelled_sum_le C n D.col D.col_inj (fun c => bit (B (row0 D i) c)))
    (labelled_sum_le C n D.col D.col_inj (fun c => bit (B (row1 D i) c)))

theorem fixed_budget_bound (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    fixedBudget D B≤EvenParity.total B := by
  have h := fsum_le R (fun i => fsum C (blockFixed D B i))
    (fun i => degree B (row0 D i)+degree B (row1 D i)) (block_fixed_row_bound D B)
  have hall := labelled_sum_le R m D.row D.row_inj (degree B)
  exact Nat.le_trans h hall

theorem acceptance_charge (a b c d e : Bool) :
    1≤bit (!a && (!b && (!c && (!d && !e))))+
      ((bit a+bit b)+(bit c+bit d))+bit e := by
  cases a <;> cases b <;> cases c <;> cases d <;> cases e <;> decide

theorem block_charge (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) :
    1≤bit (admissible D B i j)+blockFixed D B i j+bit (B (witnessRow D j) (witnessCol D i)) := by
  exact acceptance_charge (B (row0 D i) (col0 D j)) (B (row0 D i) (col1 D j))
    (B (row1 D i) (col0 D j)) (B (row1 D i) (col1 D j)) (B (witnessRow D j) (witnessCol D i))

/-- The exact finite loss uses the indexed profile at the encountered
witness columns only. No anchor-injectivity assumption is present. -/
theorem finite_count_sharp (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    R*C≤EvenParity.total B+(pairs D B).length+badBudget D B := by
  have h := fsum_le R (fun _ => fsum C (fun _ => 1))
    (fun i => fsum C (fun j => bit (admissible D B i j)+blockFixed D B i j+
      bit (B (witnessRow D j) (witnessCol D i))))
    (fun i => fsum_le C _ _ (block_charge D B i))
  simp only [fsum_add,fsum_const,Nat.mul_one] at h
  change R*C≤selectedSum D B+fixedBudget D B+badBudget D B at h
  rw [←selectedSum_eq_pair_count D B] at h
  have hf := fixed_budget_bound D B
  omega

theorem finite_count (D : BlockData m n R C) (B : Fin m → Fin n → Bool) (cap : Nat)
    (hcap : ∀ i, anchorProfile D B (witnessCol D i)≤cap) :
    R*C≤EvenParity.total B+(pairs D B).length+R*cap := by
  have hb := fsum_le R (fun i => anchorProfile D B (witnessCol D i)) (fun _ => cap) hcap
  rw [fsum_const] at hb
  exact Nat.le_trans (finite_count_sharp D B)
    (Nat.add_le_add_left hb (EvenParity.total B+(pairs D B).length))

def ValidAugmentation (D : BlockData m n R C) (B : Fin m → Fin n → Bool) : Prop :=
  Simplicity B (pairs D B) ∧
  (cells (List.finRange m) (List.finRange n) (selected D B)).Perm (flattenPairs (pairs D B)) ∧
  ∀ p ∈ pairs D B,
    full D B p.1.1 p.1.2=true ∧ full D B p.2.1 p.2.2=true ∧
    (¬full D B p.1.1 p.2.2=true) ∧ (¬full D B p.2.1 p.1.2=true) ∧
    PairedPivotCore.OriginalC3 (fun r c => full D B r c=true) p.1 p.2

/-- Full finite bare-anchor lemma: original admissibility and the indexed
profile counting bound, with repeated anchors allowed. -/
theorem finite_bare_lemma (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (hcol : ColWitnesses D B)
    (cap : Nat) (hcap : ∀ i, anchorProfile D B (witnessCol D i)≤cap) :
    ValidAugmentation D B ∧ R*C≤EvenParity.total B+(pairs D B).length+R*cap := by
  exact ⟨finite_augmentation D B hC4 hrow hcol,finite_count D B cap hcap⟩

#print axioms profile_is_indexed_count
#print axioms selectedSum_eq_pair_count
#print axioms fixed_budget_bound
#print axioms acceptance_charge
#print axioms finite_count_sharp
#print axioms finite_count
#print axioms finite_bare_lemma
end BareQuarter


==> anc/lean/finite-lean-companion/formal-bare-quarter/source/BareData.lean <==
import GridModel
import MatrixCounting

/-! Disjoint labelled line pairs and the literal finite block rule. -/

namespace BareQuarter

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel

structure BlockData (m n R C : Nat) where
  row : (Fin R × Bool) → Fin m
  col : (Fin C × Bool) → Fin n
  row_inj : ∀ p q, row p=row q → p=q
  col_inj : ∀ p q, col p=col q → p=q
  commonCol : Fin R → Fin n
  commonRow : Fin C → Fin m
  anchors_bare : ∀ j i, commonRow j≠row (i,false) ∧ commonRow j≠row (i,true)

variable {m n R C : Nat}

def row0 (D : BlockData m n R C) (i : Fin R) : Fin m := D.row (i,false)
def row1 (D : BlockData m n R C) (i : Fin R) : Fin m := D.row (i,true)
def col0 (D : BlockData m n R C) (j : Fin C) : Fin n := D.col (j,false)
def col1 (D : BlockData m n R C) (j : Fin C) : Fin n := D.col (j,true)
def witnessRow (D : BlockData m n R C) (j : Fin C) : Fin m := D.commonRow j
def witnessCol (D : BlockData m n R C) (i : Fin R) : Fin n := D.commonCol i

def RowWitnesses (D : BlockData m n R C) (B : Fin m → Fin n → Bool) : Prop :=
  ∀ i, B (row0 D i) (witnessCol D i)=true ∧ B (row1 D i) (witnessCol D i)=true

def ColWitnesses (D : BlockData m n R C) (B : Fin m → Fin n → Bool) : Prop :=
  ∀ j, B (witnessRow D j) (col0 D j)=true ∧ B (witnessRow D j) (col1 D j)=true

def admissible (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) : Bool :=
  !(B (row0 D i) (col0 D j)) &&
  (!(B (row0 D i) (col1 D j)) &&
  (!(B (row1 D i) (col0 D j)) &&
  (!(B (row1 D i) (col1 D j)) && !(B (witnessRow D j) (witnessCol D i)))))

def selected (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) : Bool :=
  (List.finRange R).any (fun i => (List.finRange C).any (fun j =>
    admissible D B i j && decide (
      (r=row0 D i ∧ c=col1 D j) ∨ (r=row1 D i ∧ c=col0 D j))))

def full (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) : Bool := B r c || selected D B r c

def pair (D : BlockData m n R C) (i : Fin R) (j : Fin C) :
    Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n) :=
  ((row0 D i,col1 D j),(row1 D i,col0 D j))

theorem row0_injective (D : BlockData m n R C) (i k : Fin R)
    (h : row0 D i=row0 D k) : i=k := congrArg Prod.fst (D.row_inj _ _ h)

theorem row1_injective (D : BlockData m n R C) (i k : Fin R)
    (h : row1 D i=row1 D k) : i=k := congrArg Prod.fst (D.row_inj _ _ h)

theorem col0_injective (D : BlockData m n R C) (j k : Fin C)
    (h : col0 D j=col0 D k) : j=k := congrArg Prod.fst (D.col_inj _ _ h)

theorem col1_injective (D : BlockData m n R C) (j k : Fin C)
    (h : col1 D j=col1 D k) : j=k := congrArg Prod.fst (D.col_inj _ _ h)

theorem row_labels_disjoint (D : BlockData m n R C) (i k : Fin R) : row0 D i≠row1 D k := by
  intro h
  have hh := congrArg Prod.snd (D.row_inj _ _ h)
  cases hh

theorem col_labels_disjoint (D : BlockData m n R C) (j k : Fin C) : col0 D j≠col1 D k := by
  intro h
  have hh := congrArg Prod.snd (D.col_inj _ _ h)
  cases hh

theorem admissible_iff (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) : admissible D B i j=true ↔
    B (row0 D i) (col0 D j)=false ∧ B (row0 D i) (col1 D j)=false ∧
    B (row1 D i) (col0 D j)=false ∧ B (row1 D i) (col1 D j)=false ∧
    B (witnessRow D j) (witnessCol D i)=false := by
  simp [admissible]

theorem selected_iff (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) : selected D B r c=true ↔
    ∃ i j, admissible D B i j=true ∧
      ((r=row0 D i ∧ c=col1 D j) ∨ (r=row1 D i ∧ c=col0 D j)) := by
  simp [selected,List.any_eq_true,finRange_mem]

theorem full_iff (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) : full D B r c=true ↔ B r c=true ∨ selected D B r c=true := by
  simp only [full,Bool.or_eq_true]

theorem base_preserved (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) (h : B r c=true) : full D B r c=true := by
  exact (full_iff D B r c).mpr (Or.inl h)

theorem selected_at_row0 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (c : Fin n) : selected D B (row0 D i) c=true ↔
    ∃ j, admissible D B i j=true ∧ c=col1 D j := by
  rw [selected_iff]
  constructor
  · rintro ⟨k,j,hgood,hcoord⟩
    rcases hcoord with ⟨hr,hc⟩ | ⟨hr,hc⟩
    · have he := row0_injective D i k hr
      subst k
      exact ⟨j,hgood,hc⟩
    · exact False.elim (row_labels_disjoint D i k hr)
  · rintro ⟨j,hgood,hc⟩
    exact ⟨i,j,hgood,Or.inl ⟨rfl,hc⟩⟩

theorem selected_at_row1 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (c : Fin n) : selected D B (row1 D i) c=true ↔
    ∃ j, admissible D B i j=true ∧ c=col0 D j := by
  rw [selected_iff]
  constructor
  · rintro ⟨k,j,hgood,hcoord⟩
    rcases hcoord with ⟨hr,hc⟩ | ⟨hr,hc⟩
    · exact False.elim (row_labels_disjoint D k i hr.symm)
    · have he := row1_injective D i k hr
      subst k
      exact ⟨j,hgood,hc⟩
  · rintro ⟨j,hgood,hc⟩
    exact ⟨i,j,hgood,Or.inr ⟨rfl,hc⟩⟩

theorem selected_at_col0 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (j : Fin C) (r : Fin m) : selected D B r (col0 D j)=true ↔
    ∃ i, admissible D B i j=true ∧ r=row1 D i := by
  rw [selected_iff]
  constructor
  · rintro ⟨i,k,hgood,hcoord⟩
    rcases hcoord with ⟨hr,hc⟩ | ⟨hr,hc⟩
    · exact False.elim (col_labels_disjoint D j k hc)
    · have he := col0_injective D j k hc
      subst k
      exact ⟨i,hgood,hr⟩
  · rintro ⟨i,hgood,hr⟩
    exact ⟨i,j,hgood,Or.inr ⟨hr,rfl⟩⟩

theorem selected_at_col1 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (j : Fin C) (r : Fin m) : selected D B r (col1 D j)=true ↔
    ∃ i, admissible D B i j=true ∧ r=row0 D i := by
  rw [selected_iff]
  constructor
  · rintro ⟨i,k,hgood,hcoord⟩
    rcases hcoord with ⟨hr,hc⟩ | ⟨hr,hc⟩
    · have he := col1_injective D j k hc
      subst k
      exact ⟨i,hgood,hr⟩
    · exact False.elim (col_labels_disjoint D k j hc.symm)
  · rintro ⟨i,hgood,hr⟩
    exact ⟨i,j,hgood,Or.inl ⟨hr,rfl⟩⟩

#print axioms row_labels_disjoint
#print axioms col_labels_disjoint
#print axioms admissible_iff
#print axioms selected_iff
#print axioms base_preserved
#print axioms selected_at_row0
#print axioms selected_at_row1
#print axioms selected_at_col0
#print axioms selected_at_col1
end BareQuarter


==> anc/lean/finite-lean-companion/formal-bare-quarter/source/BareEntryAudit.lean <==
import BareSanity

#print EvenParity.C4Free
#print PairedPivotCore.Five
#print PairedPivotCore.OriginalC3
#print BareQuarter.BlockData
#print BareQuarter.row0
#print BareQuarter.row1
#print BareQuarter.col0
#print BareQuarter.col1
#print BareQuarter.witnessRow
#print BareQuarter.witnessCol
#print BareQuarter.RowWitnesses
#print BareQuarter.ColWitnesses
#print BareQuarter.admissible
#print BareQuarter.selected
#print BareQuarter.full
#print BareQuarter.pair
#print BareQuarter.blocks
#print BareQuarter.pairs
#print BareQuarter.Simplicity
#check BareQuarter.base_preserved
#check BareQuarter.unpaired_row_unchanged
#check BareQuarter.unpaired_column_unchanged
#check BareQuarter.selected_outside_base
#check BareQuarter.common_columns_unchanged
#check BareQuarter.common_rows_unchanged
#check BareQuarter.full_common_column_unique
#check BareQuarter.full_common_row_unique
#check BareQuarter.filtered_witness_absent
#check BareQuarter.admissible_no_five
#check BareQuarter.constructed_S
#print axioms BareQuarter.constructed_S
#check BareQuarter.constructed_C2
#print axioms BareQuarter.constructed_C2
#check BareQuarter.constructed_C3
#print axioms BareQuarter.constructed_C3
#check BareQuarter.constructed_cover
#print axioms BareQuarter.constructed_cover
#check BareQuarter.constructed_stable_full_family
#check BareQuarter.constructed_cell_count
#check BareQuarter.finite_augmentation
#print axioms BareQuarter.finite_augmentation
#check BareQuarter.bare_anchor_unchanged
#print BareQuarter.anchorProfile
#print BareQuarter.badBudget
#print BareQuarter.blockFixed
#print BareQuarter.fixedBudget
#print BareQuarter.selectedSum
#print BareQuarter.ValidAugmentation
#print EvenParity.bit
#print EvenParity.degree
#print EvenParity.total
#check EvenParity.total_is_actual_cell_count
#check BareQuarter.profile_is_indexed_count
#check BareQuarter.nsum_fin_le
#check BareQuarter.labelled_sum_le
#check BareQuarter.selectedSum_eq_pair_count
#check BareQuarter.fixed_budget_bound
#check BareQuarter.acceptance_charge
#check BareQuarter.finite_count_sharp
#print axioms BareQuarter.finite_count_sharp
#check BareQuarter.finite_count
#print axioms BareQuarter.finite_count
#check BareQuarter.finite_bare_lemma
#print axioms BareQuarter.finite_bare_lemma
#check BareQuarterSanity.base_c4free
#check BareQuarterSanity.row_witnesses
#check BareQuarterSanity.col_witnesses
#check BareQuarterSanity.anchors_repeat
#check BareQuarterSanity.anchors_not_injective
#check BareQuarterSanity.witness_column_outside_pairs
#check BareQuarterSanity.encountered_profiles_zero
#check BareQuarterSanity.unused_profile_counts_twice
#check BareQuarterSanity.unused_column_has_one_fixed_cell
#check BareQuarterSanity.four_selected_pairs
#check BareQuarterSanity.eight_fixed_cells
#check BareQuarterSanity.bare_row_unchanged
#check BareQuarterSanity.repeated_anchor_instance
#print axioms BareQuarterSanity.repeated_anchor_instance


==> anc/lean/finite-lean-companion/formal-bare-quarter/source/BareFamily.lean <==
import BareGeometry

namespace BareQuarter

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel

universe u v
variable {m n R C : Nat}

def blocks (D : BlockData m n R C) (B : Fin m → Fin n → Bool) : List (Fin R × Fin C) :=
  (grid (List.finRange R) (List.finRange C)).filter (fun ij => admissible D B ij.1 ij.2)

def pairs (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) :=
  (blocks D B).map (fun ij => pair D ij.1 ij.2)

def Simplicity (B : Fin m → Fin n → Bool)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) : Prop :=
  (flattenPairs ps).Nodup ∧ ∀ p ∈ flattenPairs ps, B p.1 p.2=false

theorem blocks_mem (D : BlockData m n R C) (B : Fin m → Fin n → Bool) (ij : Fin R × Fin C) :
    ij ∈ blocks D B ↔ admissible D B ij.1 ij.2=true := by
  simp [blocks,grid_mem,finRange_mem]

theorem blocks_nodup (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    (blocks D B).Nodup :=
  occupied_cells_nodup R C (admissible D B)

theorem pairs_mem (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) :
    p ∈ pairs D B ↔ ∃ i j, admissible D B i j=true ∧ p=pair D i j := by
  unfold pairs
  rw [List.mem_map]
  constructor
  · rintro ⟨ij,hm,he⟩
    exact ⟨ij.1,ij.2,(blocks_mem D B ij).mp hm,he.symm⟩
  · rintro ⟨i,j,hgood,he⟩
    exact ⟨(i,j),(blocks_mem D B (i,j)).mpr hgood,he.symm⟩

theorem flatten_mem {α : Type u} (ps : List (α × α)) (x : α) :
    x ∈ flattenPairs ps ↔ ∃ p ∈ ps, x=p.1 ∨ x=p.2 := by
  induction ps with
  | nil => simp [flattenPairs]
  | cons p ps ih =>
    constructor
    · intro h
      rcases List.mem_cons.mp h with he | ht
      · exact ⟨p,by simp,Or.inl he⟩
      · rcases List.mem_cons.mp ht with he | ht
        · exact ⟨p,by simp,Or.inr he⟩
        · obtain ⟨q,hq,hx⟩ := ih.mp ht
          exact ⟨q,List.mem_cons_of_mem p hq,hx⟩
    · rintro ⟨q,hq,hx⟩
      rcases List.mem_cons.mp hq with he | ht
      · subst q
        rcases hx with he | he
        · subst x; simp [flattenPairs]
        · subst x; simp [flattenPairs]
      · exact List.mem_cons_of_mem p.1 (List.mem_cons_of_mem p.2 (ih.mpr ⟨q,ht,hx⟩))

theorem flatten_map_nodup {α : Type u} {β : Type v} (xs : List α) (f g : α → β)
    (hn : xs.Nodup) (hf : ∀ x y, f x=f y → x=y) (hg : ∀ x y, g x=g y → x=y)
    (hfg : ∀ x y, f x≠g y) :
    (flattenPairs (xs.map (fun x => (f x,g x)))).Nodup := by
  induction xs with
  | nil => exact List.Pairwise.nil
  | cons x xs ih =>
    obtain ⟨hnot,ht⟩ := List.nodup_cons.mp hn
    have hfn : f x ∉ flattenPairs (xs.map (fun y => (f y,g y))) := by
      intro h
      obtain ⟨p,hp,hx⟩ := (flatten_mem _ _).mp h
      obtain ⟨y,hy,he⟩ := List.mem_map.mp hp
      cases he
      rcases hx with hff | hfg'
      · exact hnot ((hf x y hff).symm ▸ hy)
      · exact hfg x y hfg'
    have hgn : g x ∉ flattenPairs (xs.map (fun y => (f y,g y))) := by
      intro h
      obtain ⟨p,hp,hx⟩ := (flatten_mem _ _).mp h
      obtain ⟨y,hy,he⟩ := List.mem_map.mp hp
      cases he
      rcases hx with hgf | hgg
      · exact hfg y x hgf.symm
      · exact hnot ((hg x y hgg).symm ▸ hy)
    change (f x :: g x :: flattenPairs (xs.map (fun y => (f y,g y)))).Nodup
    apply List.nodup_cons.mpr
    refine ⟨?_,List.nodup_cons.mpr ⟨hgn,ih ht⟩⟩
    intro h
    rcases List.mem_cons.mp h with he | hm
    · exact hfg x x he
    · exact hfn hm

theorem first_endpoint_injective (D : BlockData m n R C) (ij kl : Fin R × Fin C)
    (h : (pair D ij.1 ij.2).1=(pair D kl.1 kl.2).1) : ij=kl := by
  exact Prod.ext (row0_injective D _ _ (congrArg Prod.fst h))
    (col1_injective D _ _ (congrArg Prod.snd h))

theorem second_endpoint_injective (D : BlockData m n R C) (ij kl : Fin R × Fin C)
    (h : (pair D ij.1 ij.2).2=(pair D kl.1 kl.2).2) : ij=kl := by
  exact Prod.ext (row1_injective D _ _ (congrArg Prod.fst h))
    (col0_injective D _ _ (congrArg Prod.snd h))

theorem endpoint_labels_disjoint (D : BlockData m n R C) (ij kl : Fin R × Fin C) :
    (pair D ij.1 ij.2).1≠(pair D kl.1 kl.2).2 := by
  intro h
  exact row_labels_disjoint D ij.1 kl.1 (congrArg Prod.fst h)

theorem constructed_endpoints_nodup (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    (flattenPairs (pairs D B)).Nodup := by
  exact flatten_map_nodup (blocks D B) (fun ij => (pair D ij.1 ij.2).1)
    (fun ij => (pair D ij.1 ij.2).2) (blocks_nodup D B)
    (first_endpoint_injective D) (second_endpoint_injective D) (endpoint_labels_disjoint D)

theorem constructed_endpoints_mem (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (p : Cell (Fin m) (Fin n)) : p ∈ flattenPairs (pairs D B) ↔ selected D B p.1 p.2=true := by
  rw [flatten_mem,selected_iff]
  constructor
  · rintro ⟨q,hq,hp⟩
    obtain ⟨i,j,hgood,he⟩ := (pairs_mem D B q).mp hq
    subst q
    rcases hp with he | he
    · subst p
      exact ⟨i,j,hgood,Or.inl ⟨rfl,rfl⟩⟩
    · subst p
      exact ⟨i,j,hgood,Or.inr ⟨rfl,rfl⟩⟩
  · rintro ⟨i,j,hgood,hcoord⟩
    refine ⟨pair D i j,(pairs_mem D B _).mpr ⟨i,j,hgood,rfl⟩,?_⟩
    rcases hcoord with ⟨hr,hc⟩ | ⟨hr,hc⟩
    · exact Or.inl (Prod.ext hr hc)
    · exact Or.inr (Prod.ext hr hc)

theorem constructed_cover (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    (cells (List.finRange m) (List.finRange n) (selected D B)).Perm (flattenPairs (pairs D B)) := by
  apply List.perm_iff_count.mpr
  intro p
  rw [(occupied_cells_nodup m n (selected D B)).count,(constructed_endpoints_nodup D B).count]
  simp only [occupied_cells_mem,constructed_endpoints_mem]

theorem constructed_S (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    Simplicity B (pairs D B) := by
  refine ⟨constructed_endpoints_nodup D B,?_⟩
  intro p hp
  exact selected_outside_base D B p.1 p.2 ((constructed_endpoints_mem D B p).mp hp)

theorem constructed_C2 (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    ∀ p ∈ pairs D B,
      ¬full D B p.1.1 p.2.2=true ∧ ¬full D B p.2.1 p.1.2=true := by
  intro p hp
  obtain ⟨i,j,hgood,he⟩ := (pairs_mem D B p).mp hp
  subst p
  exact admissible_C2 D B i j hgood

theorem constructed_C3 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (hcol : ColWitnesses D B) :
    ∀ p ∈ pairs D B, OriginalC3 (fun r c => full D B r c=true) p.1 p.2 := by
  intro p hp
  obtain ⟨i,j,hgood,he⟩ := (pairs_mem D B p).mp hp
  subst p
  exact admissible_C3 D B hC4 hrow hcol i j hgood

theorem constructed_cell_count (D : BlockData m n R C) (B : Fin m → Fin n → Bool) :
    (cells (List.finRange m) (List.finRange n) (selected D B)).length=2*(pairs D B).length := by
  exact (constructed_cover D B).length_eq.trans (flatten_length (pairs D B))

theorem constructed_pair_occupied (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p∈pairs D B) :
    full D B p.1.1 p.1.2=true ∧ full D B p.2.1 p.2.2=true := by
  have hm := endpoints_in_flatten (pairs D B) p hp
  exact ⟨(full_iff D B _ _).mpr (Or.inr ((constructed_endpoints_mem D B p.1).mp hm.1)),
    (full_iff D B _ _).mpr (Or.inr ((constructed_endpoints_mem D B p.2).mp hm.2))⟩

/-- Finite original admissibility of the actual generated family, with an
explicit exact cover of all added cells. No C3 premise is assumed. -/
theorem finite_augmentation (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (hcol : ColWitnesses D B) :
    Simplicity B (pairs D B) ∧
    (cells (List.finRange m) (List.finRange n) (selected D B)).Perm (flattenPairs (pairs D B)) ∧
    ∀ p ∈ pairs D B,
      full D B p.1.1 p.1.2=true ∧ full D B p.2.1 p.2.2=true ∧
      (¬full D B p.1.1 p.2.2=true) ∧ (¬full D B p.2.1 p.1.2=true) ∧
      OriginalC3 (fun r c => full D B r c=true) p.1 p.2 := by
  refine ⟨constructed_S D B,constructed_cover D B,?_⟩
  intro p hp
  have ho := constructed_pair_occupied D B p hp
  have hc2 := constructed_C2 D B p hp
  exact ⟨ho.1,ho.2,hc2.1,hc2.2,constructed_C3 D B hC4 hrow hcol p hp⟩

theorem constructed_stable_full_family (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (hcol : ColWitnesses D B) :
    StableDensity.StablePairs (full D B) (pairs D B) := by
  intro p hp
  have hc2 := constructed_C2 D B p hp
  exact ⟨constructed_C3 D B hC4 hrow hcol p hp,hc2.1,hc2.2⟩

#print axioms constructed_stable_full_family
#print axioms constructed_pair_occupied
#print axioms finite_augmentation
#print axioms constructed_endpoints_nodup
#print axioms constructed_endpoints_mem
#print axioms constructed_cover
#print axioms constructed_S
#print axioms constructed_C2
#print axioms constructed_C3
#print axioms constructed_cell_count
end BareQuarter


==> anc/lean/finite-lean-companion/formal-bare-quarter/source/BareGeometry.lean <==
import BareData

/-! Full-neighborhood preservation and literal C3 for the constructed grid. -/

namespace BareQuarter

open PairedPivotCore

variable {m n R C : Nat}

theorem no_selected_00 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) : ¬selected D B (row0 D i) (col0 D j)=true := by
  intro h
  obtain ⟨k,_,hc⟩ := (selected_at_row0 D B i (col0 D j)).mp h
  exact col_labels_disjoint D j k hc

theorem no_selected_11 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) : ¬selected D B (row1 D i) (col1 D j)=true := by
  intro h
  obtain ⟨k,_,hc⟩ := (selected_at_row1 D B i (col1 D j)).mp h
  exact col_labels_disjoint D k j hc.symm

theorem selected_outside_base (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) (h : selected D B r c=true) : B r c=false := by
  obtain ⟨i,j,hgood,hcoord⟩ := (selected_iff D B r c).mp h
  have hg := (admissible_iff D B i j).mp hgood
  rcases hcoord with ⟨rfl,rfl⟩ | ⟨rfl,rfl⟩
  · exact hg.2.1
  · exact hg.2.2.1

theorem no_full_00 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) (hgood : admissible D B i j=true) :
    ¬full D B (row0 D i) (col0 D j)=true := by
  intro h
  rcases (full_iff D B _ _).mp h with hb | hs
  · have hfalse := ((admissible_iff D B i j).mp hgood).1
    rw [hfalse] at hb
    cases hb
  · exact no_selected_00 D B i j hs

theorem no_full_11 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) (hgood : admissible D B i j=true) :
    ¬full D B (row1 D i) (col1 D j)=true := by
  intro h
  rcases (full_iff D B _ _).mp h with hb | hs
  · have hfalse := ((admissible_iff D B i j).mp hgood).2.2.2.1
    rw [hfalse] at hb
    cases hb
  · exact no_selected_11 D B i j hs

theorem filtered_witness_absent (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) (hgood : admissible D B i j=true) :
    ¬full D B (witnessRow D j) (witnessCol D i)=true := by
  intro h
  rcases (full_iff D B _ _).mp h with hb | hs
  · have hfalse := ((admissible_iff D B i j).mp hgood).2.2.2.2
    rw [hfalse] at hb
    cases hb
  · obtain ⟨k,l,_,hcoord⟩ := (selected_iff D B _ _).mp hs
    rcases hcoord with ⟨hr,_⟩ | ⟨hr,_⟩
    · exact (D.anchors_bare j k).1 hr
    · exact (D.anchors_bare j k).2 hr

theorem common_columns_unchanged (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (c : Fin n) :
    (full D B (row0 D i) c=true ∧ full D B (row1 D i) c=true) ↔
    (B (row0 D i) c=true ∧ B (row1 D i) c=true) := by
  constructor
  · rintro ⟨hp,hq⟩
    constructor
    · rcases (full_iff D B _ _).mp hp with hb | hs
      · exact hb
      · obtain ⟨j,hgood,hc⟩ := (selected_at_row0 D B i c).mp hs
        subst c
        exact False.elim (no_full_11 D B i j hgood hq)
    · rcases (full_iff D B _ _).mp hq with hb | hs
      · exact hb
      · obtain ⟨j,hgood,hc⟩ := (selected_at_row1 D B i c).mp hs
        subst c
        exact False.elim (no_full_00 D B i j hgood hp)
  · rintro ⟨hp,hq⟩
    exact ⟨base_preserved D B _ _ hp,base_preserved D B _ _ hq⟩

theorem common_rows_unchanged (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (j : Fin C) (r : Fin m) :
    (full D B r (col0 D j)=true ∧ full D B r (col1 D j)=true) ↔
    (B r (col0 D j)=true ∧ B r (col1 D j)=true) := by
  constructor
  · rintro ⟨hy,hd⟩
    constructor
    · rcases (full_iff D B _ _).mp hy with hb | hs
      · exact hb
      · obtain ⟨i,hgood,hr⟩ := (selected_at_col0 D B j r).mp hs
        subst r
        exact False.elim (no_full_11 D B i j hgood hd)
    · rcases (full_iff D B _ _).mp hd with hb | hs
      · exact hb
      · obtain ⟨i,hgood,hr⟩ := (selected_at_col1 D B j r).mp hs
        subst r
        exact False.elim (no_full_00 D B i j hgood hy)
  · rintro ⟨hy,hd⟩
    exact ⟨base_preserved D B _ _ hy,base_preserved D B _ _ hd⟩

theorem base_common_column_unique (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (i : Fin R) (c : Fin n) :
    (B (row0 D i) c=true ∧ B (row1 D i) c=true) ↔ c=witnessCol D i := by
  constructor
  · intro h
    by_cases he : c=witnessCol D i
    · exact he
    · exact False.elim (hC4 (row0 D i) (row1 D i) c (witnessCol D i)
        (row_labels_disjoint D i i) he ⟨h.1,(hrow i).1,h.2,(hrow i).2⟩)
  · intro he
    rw [he]
    exact hrow i

theorem base_common_row_unique (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hcol : ColWitnesses D B) (j : Fin C) (r : Fin m) :
    (B r (col0 D j)=true ∧ B r (col1 D j)=true) ↔ r=witnessRow D j := by
  constructor
  · intro h
    by_cases he : r=witnessRow D j
    · exact he
    · exact False.elim (hC4 r (witnessRow D j) (col0 D j) (col1 D j)
        he (col_labels_disjoint D j j) ⟨h.1,h.2,(hcol j).1,(hcol j).2⟩)
  · intro he
    rw [he]
    exact hcol j

theorem full_common_column_unique (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (i : Fin R) (c : Fin n) :
    (full D B (row0 D i) c=true ∧ full D B (row1 D i) c=true) ↔ c=witnessCol D i := by
  rw [common_columns_unchanged]
  exact base_common_column_unique D B hC4 hrow i c

theorem full_common_row_unique (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hcol : ColWitnesses D B) (j : Fin C) (r : Fin m) :
    (full D B r (col0 D j)=true ∧ full D B r (col1 D j)=true) ↔ r=witnessRow D j := by
  rw [common_rows_unchanged]
  exact base_common_row_unique D B hC4 hcol j r

theorem admissible_no_five (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (hcol : ColWitnesses D B)
    (i : Fin R) (j : Fin C) (hgood : admissible D B i j=true) (x : Fin m) (y : Fin n) :
    ¬Five (fun r c => full D B r c=true) (pair D i j).1 (pair D i j).2 (x,y) := by
  rintro ⟨hxy,hxd,hxyj,hpy,hqy⟩
  have hx := (full_common_row_unique D B hC4 hcol j x).mp ⟨hxyj,hxd⟩
  have hy := (full_common_column_unique D B hC4 hrow i y).mp ⟨hpy,hqy⟩
  subst x
  subst y
  exact filtered_witness_absent D B i j hgood hxy

theorem admissible_C3 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (hC4 : EvenParity.C4Free B) (hrow : RowWitnesses D B) (hcol : ColWitnesses D B)
    (i : Fin R) (j : Fin C) (hgood : admissible D B i j=true) :
    OriginalC3 (fun r c => full D B r c=true) (pair D i j).1 (pair D i j).2 := by
  intro x y _ _ _ _
  exact admissible_no_five D B hC4 hrow hcol i j hgood x y

theorem admissible_C2 (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (i : Fin R) (j : Fin C) (hgood : admissible D B i j=true) :
    ¬full D B (pair D i j).1.1 (pair D i j).2.2=true ∧
    ¬full D B (pair D i j).2.1 (pair D i j).1.2=true := by
  exact ⟨no_full_00 D B i j hgood,no_full_11 D B i j hgood⟩

theorem unpaired_row_unchanged (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (r : Fin m) (hr : ∀ i, r≠row0 D i ∧ r≠row1 D i) (c : Fin n) :
    full D B r c=B r c := by
  cases hs : selected D B r c with
  | false => simp [full,hs]
  | true =>
    obtain ⟨i,j,_,hcoord⟩ := (selected_iff D B r c).mp hs
    rcases hcoord with ⟨he,_⟩ | ⟨he,_⟩
    · exact False.elim ((hr i).1 he)
    · exact False.elim ((hr i).2 he)

theorem unpaired_column_unchanged (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (c : Fin n) (hc : ∀ j, c≠col0 D j ∧ c≠col1 D j) (r : Fin m) :
    full D B r c=B r c := by
  cases hs : selected D B r c with
  | false => simp [full,hs]
  | true =>
    obtain ⟨i,j,_,hcoord⟩ := (selected_iff D B r c).mp hs
    rcases hcoord with ⟨_,he⟩ | ⟨_,he⟩
    · exact False.elim ((hc j).2 he)
    · exact False.elim ((hc j).1 he)

theorem bare_anchor_unchanged (D : BlockData m n R C) (B : Fin m → Fin n → Bool)
    (j : Fin C) (c : Fin n) : full D B (witnessRow D j) c=B (witnessRow D j) c := by
  exact unpaired_row_unchanged D B (witnessRow D j) (D.anchors_bare j) c

#print axioms bare_anchor_unchanged
#print axioms unpaired_row_unchanged
#print axioms unpaired_column_unchanged
#print axioms selected_outside_base
#print axioms filtered_witness_absent
#print axioms common_columns_unchanged
#print axioms common_rows_unchanged
#print axioms full_common_column_unique
#print axioms full_common_row_unique
#print axioms admissible_no_five
#print axioms admissible_C3
#print axioms admissible_C2
end BareQuarter


==> anc/lean/finite-lean-companion/formal-bare-quarter/source/BareNatSums.lean <==
import BareFamily

/-! Finite natural counting without assuming distinct anchor rows. -/
namespace BareQuarter

open EvenParity PairedPivotCounting BooleanMatrixGeometry

theorem nsum_append {α : Type} (xs ys : List α) (f : α → Nat) :
    nsum (xs++ys) f=nsum xs f+nsum ys f := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp only [List.cons_append,nsum,ih]; omega

theorem nsum_map {α β : Type} (xs : List α) (f : α → β) (g : β → Nat) :
    nsum (xs.map f) g=nsum xs (fun x => g (f x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.map_cons,nsum,ih]

theorem nsum_flatMap {α β : Type} (xs : List α) (f : α → List β) (g : β → Nat) :
    nsum (xs.flatMap f) g=nsum xs (fun x => nsum (f x) g) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.flatMap_cons,nsum_append,nsum,ih]

theorem nsum_grid {Row Col : Type} (rows : List Row) (cols : List Col) (f : Row × Col → Nat) :
    nsum (grid rows cols) f=nsum rows (fun r => nsum cols (fun c => f (r,c))) := by
  unfold grid
  rw [nsum_flatMap]
  exact nsum_congr rows _ _ (fun r _ => nsum_map cols (fun c => (r,c)) f)

theorem nsum_flatten_map {α β : Type} (xs : List α) (f g : α → β) (w : β → Nat) :
    nsum (flattenPairs (xs.map (fun x => (f x,g x)))) w=
      nsum xs (fun x => w (f x)+w (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.map_cons,flattenPairs,nsum,ih]; omega

theorem indicator_sum_le_one {M : Nat} (xs : List (Fin M)) (hn : xs.Nodup) (a : Fin M) :
    nsum xs (fun x => if x=a then 1 else 0)≤1 := by
  by_cases ha : a∈xs
  · rw [nsum_single xs hn a ha]
    exact Nat.le_refl 1
  · have hz : nsum xs (fun x => if x=a then 1 else 0)=0 := by
      rw [nsum_congr xs _ (fun _ => 0) (by
        intro x hx
        have hxa : x≠a := by intro he; subst x; exact ha hx
        simp [hxa])]
      exact nsum_zero xs
    rw [hz]
    omega

theorem fsum_delta {M : Nat} (f : Fin M → Nat) (x : Fin M) :
    fsum M (fun y => if x=y then f y else 0)=f x := by
  rw [fsum_congr M _ (fun y => (if y=x then 1 else 0)*f x) (by
    intro y
    by_cases hy : y=x
    · subst y; simp
    · have hxy : x≠y := by intro h; exact hy h.symm
      simp [hy,hxy]),fsum_mul,fsum_single]
  simp

/-- A duplicate-free finite sublist of the ambient index type cannot
carry more nonnegative weight than the entire ambient index list. -/
theorem nsum_fin_le {M : Nat} (xs : List (Fin M)) (hn : xs.Nodup) (f : Fin M → Nat) :
    nsum xs f≤fsum M f := by
  calc
    nsum xs f=nsum xs (fun x => fsum M (fun y => if x=y then f y else 0)) :=
      nsum_congr xs _ _ (fun x _ => (fsum_delta f x).symm)
    _=fsum M (fun y => nsum xs (fun x => if x=y then f y else 0)) :=
      nsum_swap xs (List.finRange M) (fun x y => if x=y then f y else 0)
    _≤fsum M f := by
      apply fsum_le
      intro y
      have he : nsum xs (fun x => if x=y then f y else 0)=
          nsum xs (fun x => if x=y then 1 else 0)*f y := by
        rw [nsum_congr xs _ (fun x => (if x=y then 1 else 0)*f y) (by
          intro x hx
          by_cases hxy : x=y <;> simp [hxy]),nsum_mul]
      rw [he]
      have h := Nat.mul_le_mul_right (f y) (indicator_sum_le_one xs hn y)
      simpa only [Nat.one_mul] using h

theorem labelled_sum_le (K M : Nat) (e : Fin K × Bool → Fin M)
    (hinj : ∀ p q, e p=e q → p=q) (f : Fin M → Nat) :
    fsum K (fun i => f (e (i,false))+f (e (i,true)))≤fsum M f := by
  have hn := flatten_map_nodup (List.finRange K)
    (fun i => e (i,false)) (fun i => e (i,true)) (fin_nodup K)
    (fun i j h => congrArg Prod.fst (hinj (i,false) (j,false) h))
    (fun i j h => congrArg Prod.fst (hinj (i,true) (j,true) h))
    (by
      intro i j h
      have hh := congrArg Prod.snd (hinj (i,false) (j,true) h)
      cases hh)
  have h := nsum_fin_le _ hn f
  rw [nsum_flatten_map] at h
  exact h

#print axioms nsum_grid
#print axioms nsum_flatten_map
#print axioms indicator_sum_le_one
#print axioms nsum_fin_le
#print axioms labelled_sum_le
end BareQuarter


==> anc/lean/finite-lean-companion/formal-bare-quarter/source/BareSanity.lean <==
import BareCounting

namespace BareQuarterSanity

open BareQuarter GridModel

def embed (p : Fin 2 × Bool) : Fin 5 :=
  ⟨2*p.1.val+(if p.2 then 1 else 0),by have h := p.1.isLt; split <;> omega⟩

theorem embed_injective (p q : Fin 2 × Bool) (h : embed p=embed q) : p=q := by
  rcases p with ⟨i,e⟩
  rcases q with ⟨j,f⟩
  have hv := congrArg Fin.val h
  change 2*i.val+(if e then 1 else 0)=2*j.val+(if f then 1 else 0) at hv
  have hi : i.val=j.val := by cases e <;> cases f <;> simp_all <;> omega
  have hb : e=f := by cases e <;> cases f <;> simp_all <;> omega
  exact Prod.ext (Fin.ext hi) hb

/-- Both column pairs use the same bare row 4. Both row pairs use the
original unpaired column 4. There is no anchor-injectivity field. -/
def data : BlockData 5 5 2 2 where
  row := embed
  col := embed
  row_inj := embed_injective
  col_inj := embed_injective
  commonCol := fun _ => 4
  commonRow := fun _ => 4
  anchors_bare := by
    intro j i
    constructor <;> intro h
    · have hv := congrArg Fin.val h
      have hi := i.isLt
      simp [embed] at hv
      omega
    · have hv := congrArg Fin.val h
      simp [embed] at hv
      omega

/-- A fixed row-star and column-star with their central cell absent. -/
def base (r c : Fin 5) : Bool :=
  decide ((r.val=4 ∧ c.val<4) ∨ (c.val=4 ∧ r.val<4))

theorem base_c4free : EvenParity.C4Free base := by
  have h : (List.finRange 5).all (fun r => (List.finRange 5).all (fun s =>
      (List.finRange 5).all (fun c => (List.finRange 5).all (fun d =>
      decide (r=s ∨ c=d ∨ ¬(base r c=true ∧ base r d=true ∧ base s c=true ∧ base s d=true))))))=true := by
    decide +kernel
  simp only [List.all_eq_true] at h
  intro r s c d hrs hcd
  have hh := of_decide_eq_true (h r (finRange_mem r) s (finRange_mem s) c (finRange_mem c) d (finRange_mem d))
  rcases hh with he | he | hn
  · exact False.elim (hrs he)
  · exact False.elim (hcd he)
  · exact hn

theorem row_witnesses : RowWitnesses data base := by
  have h : ∀ i ∈ List.finRange 2,
      base (row0 data i) (witnessCol data i)=true ∧ base (row1 data i) (witnessCol data i)=true := by
    decide +kernel
  intro i
  exact h i (finRange_mem i)

theorem col_witnesses : ColWitnesses data base := by
  have h : ∀ j ∈ List.finRange 2,
      base (witnessRow data j) (col0 data j)=true ∧ base (witnessRow data j) (col1 data j)=true := by
    decide +kernel
  intro j
  exact h j (finRange_mem j)

theorem anchors_repeat : witnessRow data (0 : Fin 2)=witnessRow data (1 : Fin 2) := rfl

theorem anchors_not_injective : ¬(∀ j k : Fin 2, witnessRow data j=witnessRow data k → j=k) := by
  intro h
  have he := congrArg Fin.val (h 0 1 anchors_repeat)
  omega

theorem witness_column_outside_pairs : ∀ j ∈ List.finRange 2,
    witnessCol data 0≠col0 data j ∧ witnessCol data 0≠col1 data j := by
  decide +kernel

theorem encountered_profiles_zero : ∀ i : Fin 2, anchorProfile data base (witnessCol data i)=0 := by
  have h : ∀ i ∈ List.finRange 2, anchorProfile data base (witnessCol data i)=0 := by
    decide +kernel
  intro i
  exact h i (finRange_mem i)

theorem unused_profile_counts_twice : anchorProfile data base (0 : Fin 5)=2 := by decide +kernel

theorem unused_column_has_one_fixed_cell :
    EvenParity.fsum 5 (fun r => EvenParity.bit (base r (0 : Fin 5)))=1 := by decide +kernel

theorem four_selected_pairs : (pairs data base).length=4 := by decide +kernel

theorem eight_fixed_cells : EvenParity.total base=8 := by decide +kernel

theorem bare_row_unchanged (c : Fin 5) : full data base 4 c=base 4 c := by
  exact bare_anchor_unchanged data base 0 c

theorem repeated_anchor_instance :
    ValidAugmentation data base ∧ 2*2≤EvenParity.total base+(pairs data base).length+2*0 := by
  exact finite_bare_lemma data base base_c4free row_witnesses col_witnesses 0
    (fun i => by rw [encountered_profiles_zero i]; exact Nat.le_refl 0)

#print axioms base_c4free
#print axioms row_witnesses
#print axioms col_witnesses
#print axioms anchors_repeat
#print axioms anchors_not_injective
#print axioms witness_column_outside_pairs
#print axioms encountered_profiles_zero
#print axioms unused_profile_counts_twice
#print axioms unused_column_has_one_fixed_cell
#print axioms four_selected_pairs
#print axioms eight_fixed_cells
#print axioms bare_row_unchanged
#print axioms repeated_anchor_instance
end BareQuarterSanity


==> anc/lean/finite-lean-companion/formal-bare-quarter/source/BooleanMatrixGeometry.lean <==
import ListRatCounting
import MatrixMoments

namespace BooleanMatrixGeometry

open PairedPivotCore FiniteRatSums RationalSampling ListRatCounting PairedMatrixMoments

universe u v
variable {Row : Type u} {Col : Type v}

def indicator (A : Row → Col → Bool) (r : Row) (c : Col) : Rat := ratBit (A r c)

def grid (rows : List Row) (cols : List Col) : List (Cell Row Col) :=
  rows.flatMap (fun r => cols.map (fun c => (r,c)))

def cells (rows : List Row) (cols : List Col) (A : Row → Col → Bool) : List (Cell Row Col) :=
  (grid rows cols).filter (fun p => A p.1 p.2)

def closedBit (A : Row → Col → Bool) (p q : Cell Row Col) : Bool :=
  A p.1 p.2 && A q.1 q.2 && A p.1 q.2 && A q.1 p.2

theorem closedBit_iff (A : Row → Col → Bool) (p q : Cell Row Col) :
    closedBit A p q=true ↔ Closed (fun r c => A r c=true) p q := by
  simp [closedBit, Closed, Bool.and_eq_true, and_assoc]

theorem grid_sum (rows : List Row) (cols : List Col) (g : Cell Row Col → Rat) :
    sum (grid rows cols) g=sum rows (fun r => sum cols (fun c => g (r,c))) := by
  unfold grid
  rw [sum_flatMap]
  exact sum_congr rows _ _ (fun r _ => sum_map cols (fun c => (r,c)) g)

theorem cells_sum (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (g : Cell Row Col → Rat) :
    sum (cells rows cols A) g=
      sum rows (fun r => sum cols (fun c => indicator A r c*g (r,c))) := by
  unfold cells
  rw [sum_filter, grid_sum]
  rfl

theorem cells_card (rows : List Row) (cols : List Col) (A : Row → Col → Bool) :
    ((cells rows cols A).length : Rat)=total rows cols (indicator A) := by
  have h := cells_sum rows cols A (fun _ => 1)
  rw [sum_const] at h
  have hi : sum rows (fun r => sum cols (fun c => indicator A r c*1))=
      total rows cols (indicator A) := by
    apply sum_congr rows
    intro r hr
    exact sum_congr cols _ _ (fun c _ => Rat.mul_one _)
  rw [hi] at h
  grind

def rowWeight (cols : List Col) (A : Row → Col → Bool) (r : Row) (c : Col) : Rat :=
  indicator A r c*(rowDegree cols (indicator A) r)⁻¹

theorem rowWeight_normalized (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : sum cols (rowWeight cols A r)=1 := by
  unfold rowWeight
  rw [sum_mul_right]
  change rowDegree cols (indicator A) r*(rowDegree cols (indicator A) r)⁻¹=1
  exact Rat.mul_inv_cancel _ (by grind)

theorem rowWeight_nonneg (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : ∀ c ∈ cols, 0≤rowWeight cols A r c := by
  intro c hc
  exact Rat.mul_nonneg (ratBit_range (A r c)).1 (inv_nonneg_of_pos _ hd)

theorem four_bit_identity (a b x y : Bool) (z : Rat) :
    ratBit x*z*ratBit (x && b && a && y)=
      ratBit a*ratBit b*(ratBit x*ratBit y)*z := by
  cases a <;> cases b <;> cases x <;> cases y <;> simp [ratBit] <;> grind

theorem row_cell_probability (cols : List Col) (A : Row → Col → Bool)
    (r s : Row) (c : Col) :
    expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) (s,c)))=
      indicator A r c*indicator A s c*
        (codegree cols (indicator A) r s/rowDegree cols (indicator A) r) := by
  unfold expect
  rw [sum_congr cols (fun j => rowWeight cols A r j*ratBit (closedBit A (r,j) (s,c))) (fun j =>
      (indicator A r c*indicator A s c)*(indicator A r j*indicator A s j)*
        (rowDegree cols (indicator A) r)⁻¹)
    (fun j _ => four_bit_identity (A r c) (A s c) (A r j) (A s j) _)]
  rw [sum_mul_right, sum_mul_left]
  unfold codegree
  rw [Rat.div_def]
  grind

theorem two_bit_mask (a b : Bool) (B : Rat → Rat) (hB : B 0=0) (t : Rat) :
    B (ratBit a*ratBit b*t)=ratBit a*ratBit b*B t := by
  cases a <;> cases b <;> simp [ratBit, hB] <;> grind

theorem occupied_mask_identity (a b : Bool) (t : Rat) :
    ratBit b*(ratBit a*ratBit b*t)=(ratBit a*ratBit b)*t := by
  cases a <;> cases b <;> simp [ratBit] <;> grind

theorem sum_cell_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (B : Rat → Rat) (hB : B 0=0) :
    sum (cells rows cols A) (fun p =>
      B (expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) p))))=
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [sum_congr (cells rows cols A) _ (fun p =>
      indicator A r p.2*indicator A p.1 p.2*
        B (codegree cols (indicator A) r p.1/rowDegree cols (indicator A) r))
    (by
      intro p hp
      rw [row_cell_probability]
      exact two_bit_mask (A r p.2) (A p.1 p.2) B hB _)]
  rw [cells_sum]
  apply sum_congr rows
  intro s hs
  rw [sum_congr cols (fun c => indicator A s c*(indicator A r c*indicator A s c*
      B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))) (fun c =>
      (indicator A r c*indicator A s c)*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
    (fun c _ => occupied_mask_identity (A r c) (A s c) _)]
  exact sum_mul_right cols _ _

#print axioms closedBit_iff
#print axioms grid_sum
#print axioms cells_sum
#print axioms cells_card
#print axioms rowWeight_normalized
#print axioms rowWeight_nonneg
#print axioms four_bit_identity
#print axioms row_cell_probability
#print axioms two_bit_mask
#print axioms sum_cell_response

end BooleanMatrixGeometry


==> anc/lean/finite-lean-companion/formal-bare-quarter/source/FiniteCounting.lean <==
import PairedPivotCore

/-! Actual finite counting from original C3 and a simple pairing cover.
This module does not assume a degree or sampling inequality. -/

namespace PairedPivotCounting

open PairedPivotCore

universe u

def bitNat (b : Bool) : Nat := if b then 1 else 0

def count {α : Type u} (f : α → Bool) : List α → Nat
  | [] => 0
  | a :: as => bitNat (f a) + count f as

def flattenPairs {α : Type u} : List (α × α) → List α
  | [] => []
  | p :: ps => p.1 :: p.2 :: flattenPairs ps

theorem two_bits_le_one (a b : Bool)
    (h : ¬ (a = true ∧ b = true)) : bitNat a + bitNat b ≤ 1 := by
  cases a <;> cases b <;> simp_all [bitNat]

theorem count_perm {α : Type u} (f : α → Bool) {xs ys : List α}
    (h : xs.Perm ys) : count f xs = count f ys := by
  induction h with
  | nil => rfl
  | cons x h ih => exact congrArg (fun k => bitNat (f x) + k) ih
  | swap x y xs => simp only [count]; omega
  | trans h₁ h₂ ih₁ ih₂ => exact ih₁.trans ih₂

theorem flatten_length {α : Type u} (pairs : List (α × α)) :
    (flattenPairs pairs).length = 2 * pairs.length := by
  induction pairs with
  | nil => rfl
  | cons p ps ih => simp only [flattenPairs, List.length_cons]; omega

theorem paired_count_le {α : Type u} (f : α → Bool)
    (pairs : List (α × α))
    (h : ∀ p ∈ pairs, ¬ (f p.1 = true ∧ f p.2 = true)) :
    count f (flattenPairs pairs) ≤ pairs.length := by
  induction pairs with
  | nil => exact Nat.le_refl 0
  | cons p ps ih =>
    have hp := two_bits_le_one (f p.1) (f p.2) (h p (by simp))
    have ht := ih (fun q hq => h q (List.mem_cons_of_mem p hq))
    simp only [flattenPairs, count, List.length_cons]
    omega

/-- A literal finite occupied matrix and its S pairing cover. -/
structure Matrix (m n : Nat) where
  occupied : Fin m → Fin n → Prop
  cells : List (Cell (Fin m) (Fin n))
  pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))
  complete : ∀ p, occupied p.1 p.2 ↔ p ∈ cells
  simple : cells.Nodup
  cover : cells.Perm (flattenPairs pairs)
  c3 : ∀ p ∈ pairs, OriginalC3 occupied p.1 p.2

theorem c3_no_common_open {Row Col : Type u}
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b) :
    ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  intro p h
  rcases h with ⟨⟨⟨hpp, _, hpa, hap⟩, hra, hca⟩,
    ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
  exact hc p.1 p.2 hra hrb hca hcb ⟨hpp, hpa, hpb, hap, hbp⟩

theorem open_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Open A.occupied)]
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Open A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Open A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact decision_accepts_at_most_one (Open A.occupied) pivots p.1 p.2
      (c3_no_common_open A.occupied p.1 p.2 (A.c3 p hm))
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

theorem stable_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Closed A.occupied)]
    (holes : ∀ p ∈ A.pairs,
      (¬ A.occupied p.1.1 p.2.2) ∧ (¬ A.occupied p.2.1 p.1.2))
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Closed A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Closed A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact stable_closed_decision_accepts_at_most_one A.occupied pivots p.1 p.2
      (A.c3 p hm) (holes p hm).1 (holes p hm).2
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

#print axioms two_bits_le_one
#print axioms count_perm
#print axioms flatten_length
#print axioms paired_count_le
#print axioms c3_no_common_open
#print axioms open_accepted_count_le_half
#print axioms stable_accepted_count_le_half

end PairedPivotCounting


==> anc/lean/finite-lean-companion/formal-bare-quarter/source/FiniteRatSums.lean <==
import Std

/-! Elementary finite rational sums and Cauchy by a sum-of-squares identity. -/

namespace FiniteRatSums

universe u v

def sum {α : Type u} : List α → (α → Rat) → Rat
  | [], _ => 0
  | a :: as, f => f a + sum as f

theorem sum_congr {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x = g x) : sum xs f = sum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f = g x + sum xs g
    rw [hx, ht]

theorem sum_add {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x + g x) = sum xs f + sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_sub {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x - g x) = sum xs f - sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_left {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => c * f x) = c * sum xs f := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_right {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => f x * c) = sum xs f * c := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_const {α : Type u} (xs : List α) (c : Rat) :
    sum xs (fun _ => c) = (xs.length : Rat) * c := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem sum_nonneg {α : Type u} (xs : List α) (f : α → Rat)
    (h : ∀ x ∈ xs, 0 ≤ f x) : 0 ≤ sum xs f := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    exact Rat.add_nonneg (h x (by simp))
      (ih (fun y hy => h y (List.mem_cons_of_mem x hy)))

theorem sum_le {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x ≤ g x) : sum xs f ≤ sum xs g := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f ≤ g x + sum xs g
    grind

theorem sum_swap {α : Type u} {β : Type v} (xs : List α) (ys : List β)
    (f : α → β → Rat) :
    sum xs (fun x => sum ys (f x)) = sum ys (fun y => sum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [sum]; rw [sum_const]; grind
  | cons x xs ih =>
    simp only [sum]
    rw [sum_add, ih]

theorem sum_square_shift {α : Type u} (xs : List α) (f : α → Rat) (c : Rat) :
    sum xs (fun x => (f x-c)^2) =
      sum xs (fun x => (f x)^2)-2*c*sum xs f+(xs.length : Rat)*c^2 := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem lagrange_identity {α : Type u} (xs : List α) (f : α → Rat) :
    sum xs (fun y => sum xs (fun x => (f x-f y)^2)) =
      2*(xs.length : Rat)*sum xs (fun x => (f x)^2)-2*(sum xs f)^2 := by
  rw [sum_congr xs _ _ (fun y _ => sum_square_shift xs f (f y))]
  rw [sum_add, sum_sub, sum_const]
  rw [sum_mul_right, sum_mul_left, sum_mul_left]
  grind

theorem finite_cauchy {α : Type u} (xs : List α) (f : α → Rat) :
    (sum xs f)^2 ≤ (xs.length : Rat)*sum xs (fun x => (f x)^2) := by
  have h := sum_nonneg xs (fun y => sum xs (fun x => (f x-f y)^2))
    (fun y _ => sum_nonneg xs (fun x => (f x-f y)^2)
      (fun x _ => Lean.Grind.OrderedRing.sq_nonneg))
  rw [lagrange_identity] at h
  grind

#print axioms sum_congr
#print axioms sum_add
#print axioms sum_sub
#print axioms sum_mul_left
#print axioms sum_mul_right
#print axioms sum_const
#print axioms sum_nonneg
#print axioms sum_le
#print axioms sum_swap
#print axioms sum_square_shift
#print axioms lagrange_identity
#print axioms finite_cauchy

end FiniteRatSums


==> anc/lean/finite-lean-companion/formal-bare-quarter/source/GridModel.lean <==
import StableDensity

/-! Model checks: the final pairing-cover assumption is literal S coverage. -/

namespace GridModel

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry StableDensity

universe u v

theorem finRange_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n := by
  exact List.mem_ofFn.mpr ⟨i, rfl⟩

theorem finRange_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i=j at hv
  omega

theorem grid_mem {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (p : Cell Row Col) :
    p ∈ grid rows cols ↔ p.1 ∈ rows ∧ p.2 ∈ cols := by
  constructor
  · intro h
    obtain ⟨r, hr, hm⟩ := List.mem_flatMap.mp h
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hm
    cases he
    exact ⟨hr, hc⟩
  · rintro ⟨hr, hc⟩
    exact List.mem_flatMap.mpr ⟨p.1, hr,
      List.mem_map.mpr ⟨p.2, hc, Prod.eta p⟩⟩

theorem row_map_nodup {Row : Type u} {Col : Type v}
    (r : Row) (cols : List Col) (hc : cols.Nodup) :
    (cols.map (fun c => (r,c))).Nodup := by
  apply List.pairwise_map.mpr
  exact hc.imp (fun h he => h (congrArg Prod.snd he))

theorem grid_nodup {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (hr : rows.Nodup) (hc : cols.Nodup) :
    (grid rows cols).Nodup := by
  induction rows with
  | nil => exact List.Pairwise.nil
  | cons r rs ih =>
    obtain ⟨hn, ht⟩ := List.nodup_cons.mp hr
    change (cols.map (fun c => (r,c)) ++ grid rs cols).Nodup
    apply List.pairwise_append.mpr
    refine ⟨row_map_nodup r cols hc, ih ht, ?_⟩
    intro a ha b hb he
    obtain ⟨c, hc', hca⟩ := List.mem_map.mp ha
    have hb' := (grid_mem rs cols b).mp hb
    have hf : r=b.1 := by
      have h₁ := congrArg Prod.fst hca
      have h₂ := congrArg Prod.fst he
      exact h₁.trans h₂
    exact hn (hf ▸ hb'.1)

theorem occupied_cells_nodup (m n : Nat) (A : Fin m → Fin n → Bool) :
    (cells (List.finRange m) (List.finRange n) A).Nodup := by
  exact List.Pairwise.filter _
    (grid_nodup _ _ (finRange_nodup m) (finRange_nodup n))

theorem occupied_cells_mem (m n : Nat) (A : Fin m → Fin n → Bool)
    (p : Cell (Fin m) (Fin n)) :
    p ∈ cells (List.finRange m) (List.finRange n) A ↔ A p.1 p.2=true := by
  constructor
  · intro h
    exact (List.mem_filter.mp h).2
  · intro h
    apply List.mem_filter.mpr
    exact ⟨(grid_mem _ _ p).mpr ⟨finRange_mem p.1, finRange_mem p.2⟩, h⟩

theorem cover_has_no_reuse (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs)) :
    (flattenPairs pairs).Nodup := by
  exact cover.nodup (occupied_cells_nodup m n A)

theorem endpoints_in_flatten {α : Type u} (pairs : List (α × α)) (p : α × α)
    (hp : p ∈ pairs) : p.1 ∈ flattenPairs pairs ∧ p.2 ∈ flattenPairs pairs := by
  induction pairs with
  | nil => cases hp
  | cons q qs ih =>
    rcases List.mem_cons.mp hp with he | ht
    · cases he
      simp [flattenPairs]
    · have hh := ih ht
      exact ⟨List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.1),
        List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.2)⟩

theorem selected_endpoints_occupied (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    A p.1.1 p.1.2=true ∧ A p.2.1 p.2.2=true := by
  have hh := endpoints_in_flatten pairs p hp
  exact ⟨(occupied_cells_mem m n A p.1).mp (cover.mem_iff.mpr hh.1),
    (occupied_cells_mem m n A p.2).mp (cover.mem_iff.mpr hh.2)⟩

theorem stable_endpoints_are_ND (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs)
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    p.1.1≠p.2.1 ∧ p.1.2≠p.2.2 := by
  have ho := selected_endpoints_occupied m n A pairs cover p hp
  have hz := (hs p hp).2.1
  constructor
  · intro he
    apply hz
    simpa only [he] using ho.2
  · intro he
    apply hz
    simpa only [he] using ho.1

#print axioms finRange_mem
#print axioms finRange_nodup
#print axioms grid_mem
#print axioms grid_nodup
#print axioms occupied_cells_nodup
#print axioms occupied_cells_mem
#print axioms cover_has_no_reuse
#print axioms selected_endpoints_occupied
#print axioms stable_endpoints_are_ND

end GridModel


==> anc/lean/finite-lean-companion/formal-bare-quarter/source/ListRatCounting.lean <==
import RationalSampling

namespace ListRatCounting

open FiniteRatSums RationalSampling PairedPivotCounting

universe u v

theorem sum_append {α : Type u} (xs ys : List α) (f : α → Rat) :
    sum (xs++ys) f=sum xs f+sum ys f := by
  induction xs with
  | nil => simp only [List.nil_append, sum]; grind
  | cons x xs ih => simp only [List.cons_append, sum]; rw [ih]; grind

theorem sum_map {α : Type u} {β : Type v} (xs : List α) (g : α → β) (f : β → Rat) :
    sum (xs.map g) f=sum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.map_cons, sum]; rw [ih]

theorem sum_flatMap {α : Type u} {β : Type v} (xs : List α) (g : α → List β)
    (f : β → Rat) : sum (xs.flatMap g) f=sum xs (fun x => sum (g x) f) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.flatMap_cons, sum]; rw [sum_append, ih]

theorem sum_filter {α : Type u} (xs : List α) (p : α → Bool) (f : α → Rat) :
    sum (xs.filter p) f=sum xs (fun x => ratBit (p x)*f x) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    cases hp : p x <;> simp [hp, sum, ratBit, ih] <;> grind

theorem count_as_sum {α : Type u} (xs : List α) (f : α → Bool) :
    sum xs (fun x => ratBit (f x))=(count f xs : Rat) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hb : ratBit (f x)=(bitNat (f x) : Rat) := by cases f x <;> rfl
    simp only [sum, count]
    rw [Rat.natCast_add, hb, ih]

theorem ratBit_range (b : Bool) : 0≤ratBit b ∧ ratBit b≤1 := by
  cases b <;> constructor <;> decide

theorem inv_nonneg_of_pos (d : Rat) (hd : 0<d) : 0≤d⁻¹ := by
  have hn : d≠0 := by grind
  have he := Rat.inv_mul_cancel d hn
  apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
  grind

#print axioms sum_append
#print axioms sum_map
#print axioms sum_flatMap
#print axioms sum_filter
#print axioms count_as_sum
#print axioms ratBit_range
#print axioms inv_nonneg_of_pos

end ListRatCounting


==> anc/lean/finite-lean-companion/formal-bare-quarter/source/MajorityCounting.lean <==
import FiniteCounting

/-! Strict-majority counting for arbitrary pivot-list length. -/

namespace MajorityCounting

open PairedPivotCounting

universe u v

def ones : List Bool → Nat
  | [] => 0
  | b :: bs => bitNat b + ones bs

def majority (bs : List Bool) : Bool := decide (bs.length < 2*ones bs)

def DisjointBits : List Bool → List Bool → Prop
  | [], [] => True
  | x :: xs, y :: ys => ¬ (x = true ∧ y = true) ∧ DisjointBits xs ys
  | _, _ => False

theorem disjoint_ones_bound (xs ys : List Bool) (h : DisjointBits xs ys) :
    ones xs+ones ys ≤ xs.length := by
  induction xs generalizing ys with
  | nil =>
    cases ys with
    | nil => exact Nat.le_refl 0
    | cons y ys => exact False.elim h
  | cons x xs ih =>
    cases ys with
    | nil => exact False.elim h
    | cons y ys =>
      obtain ⟨hh, ht⟩ := h
      have h₁ := two_bits_le_one x y hh
      have h₂ := ih ys ht
      simp only [ones, List.length_cons]
      omega

theorem disjoint_majorities_impossible (xs ys : List Bool)
    (hlen : xs.length = ys.length) (h : DisjointBits xs ys) :
    ¬ (majority xs = true ∧ majority ys = true) := by
  rintro ⟨hx, hy⟩
  have h₁ : xs.length < 2*ones xs := of_decide_eq_true hx
  have h₂ : ys.length < 2*ones ys := of_decide_eq_true hy
  have h₃ := disjoint_ones_bound xs ys h
  omega

def bits {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a : C) : List Bool :=
  pivots.map (fun p => decide (R p a))

theorem bits_disjoint {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    DisjointBits (bits R pivots a) (bits R pivots b) := by
  induction pivots with
  | nil => trivial
  | cons p ps ih =>
    constructor
    · intro h
      exact hd p ⟨of_decide_eq_true h.1, of_decide_eq_true h.2⟩
    · exact ih

theorem majority_at_most_one {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (majority (bits R pivots a) = true ∧ majority (bits R pivots b) = true) := by
  apply disjoint_majorities_impossible
  · simp only [bits, List.length_map]
  · exact bits_disjoint R pivots a b hd

theorem majority_count_le_half {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)]
    (cells : List C) (pairs : List (C × C)) (cover : cells.Perm (flattenPairs pairs))
    (hd : ∀ ab ∈ pairs, ∀ p, ¬ (R p ab.1 ∧ R p ab.2))
    (pivots : List P) :
    2*count (fun a => majority (bits R pivots a)) cells ≤ cells.length := by
  let f := fun a => majority (bits R pivots a)
  have hp : ∀ ab ∈ pairs, ¬ (f ab.1 = true ∧ f ab.2 = true) := by
    intro ab hab
    exact majority_at_most_one R pivots ab.1 ab.2 (hd ab hab)
  have hc := paired_count_le f pairs hp
  have he := count_perm f cover
  have hl := cover.length_eq.trans (flatten_length pairs)
  change 2*count f cells ≤ cells.length
  omega

#print axioms disjoint_ones_bound
#print axioms disjoint_majorities_impossible
#print axioms bits_disjoint
#print axioms majority_at_most_one
#print axioms majority_count_le_half

end MajorityCounting


==> anc/lean/finite-lean-companion/formal-bare-quarter/source/MatrixCounting.lean <==
import NatListSums

namespace EvenParity

def bit (b : Bool) : Nat := if b then 1 else 0

def C4Free {m n : Nat} (A : Fin m → Fin n → Bool) : Prop :=
  ∀ r s c d, r ≠ s → c ≠ d →
    ¬ (A r c = true ∧ A r d = true ∧ A s c = true ∧ A s d = true)

def degree {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Nat :=
  fsum n (fun c => bit (A r c))

def total {m n : Nat} (A : Fin m → Fin n → Bool) : Nat :=
  fsum m (degree A)

def common {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) : Nat :=
  fsum m (fun r => bit (A r c && A r d))

def leaveDegree {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum n (fun d => if d = c then 0 else if common A c d = 0 then 1 else 0)

def rowCover {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) (c : Fin n) : Nat :=
  if A r c then degree A r - 1 else 0

def columnCover {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum m (fun r => rowCover A r c)

theorem occupied_degree_pos {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) (h : A r c = true) : 0 < degree A r := by
  have hh := fsum_member_le n (fun d => bit (A r d)) c
  simpa [degree, bit, h] using hh

theorem common_le_one {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c d : Fin n) (hne : c ≠ d) : common A c d ≤ 1 := by
  classical
  by_cases hex : ∃ r, A r c = true ∧ A r d = true
  · obtain ⟨r, hrc, hrd⟩ := hex
    have hh : ∀ s, bit (A s c && A s d) ≤ if s = r then 1 else 0 := by
      intro s
      by_cases he : s = r
      · subst s; simp [bit, hrc, hrd]
      · have hn : ¬ (A s c = true ∧ A s d = true) := by
          intro hs
          exact hc4 s r c d he hne ⟨hs.1, hs.2, hrc, hrd⟩
        cases hsc : A s c <;> cases hsd : A s d <;> simp_all [bit]
    have hb := fsum_le m _ _ hh
    simpa only [common, fsum_single] using hb
  · have hh : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hn : ¬ (A r c = true ∧ A r d = true) := fun hr => hex ⟨r, hr⟩
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hh, fsum_const]
    omega

theorem offdiagonal_count (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else 1) = n - 1 := by
  have hh : fsum n (fun d => (if d = c then 0 else 1) + (if d = c then 1 else 0)) = n := by
    rw [fsum_congr n _ (fun _ => 1)]
    · simpa using fsum_const n 1
    · intro d; split <;> simp_all
  rw [fsum_add, fsum_single] at hh
  omega

theorem row_offdiagonal {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else bit (A r c && A r d)) = rowCover A r c := by
  cases hac : A r c with
  | false =>
    simp only [hac, Bool.false_and, bit, Bool.false_eq_true, ↓reduceIte, rowCover]
    have hz : ∀ d : Fin n, (if d = c then 0 else 0) = 0 := by intro d; split <;> rfl
    rw [fsum_congr n _ (fun _ => 0) hz, fsum_const]
    simp
  | true =>
    have he : ∀ d : Fin n,
        (if d = c then 0 else bit (A r c && A r d)) +
          (if d = c then 1 else 0) = bit (A r d) := by
      intro d
      by_cases hd : d = c
      · subst d; simp [hac, bit]
      · simp [hd, hac]
    have hs := fsum_congr n _ _ he
    rw [fsum_add, fsum_single] at hs
    change _ + 1 = degree A r at hs
    simp only [hac] at hs
    simp only [rowCover, hac, ↓reduceIte]
    omega

theorem cover_double_count_column {m n : Nat} (A : Fin m → Fin n → Bool)
    (c : Fin n) :
    fsum n (fun d => if d = c then 0 else common A c d) = columnCover A c := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else common A c d) =
        fsum m (fun r => if d = c then 0 else bit (A r c && A r d)) := by
    intro d
    by_cases hd : d = c
    · simp only [hd, ↓reduceIte, fsum_const, Nat.mul_zero]
    · simp only [hd, ↓reduceIte, common]
  rw [fsum_congr n _ _ hp, fsum_swap]
  exact fsum_congr m _ _ (fun r => row_offdiagonal A r c)

theorem leave_cover_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c : Fin n) :
    leaveDegree A c + columnCover A c = n - 1 := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) +
        (if d = c then 0 else common A c d) = (if d = c then 0 else 1) := by
    intro d
    by_cases hd : d = c
    · simp [hd]
    · have ht := common_le_one A hc4 c d (Ne.symm hd)
      simp only [hd, ↓reduceIte]
      split <;> omega
  have hs := fsum_congr n _ _ hp
  rw [fsum_add, cover_double_count_column, offdiagonal_count] at hs
  exact hs

theorem row_cover_total {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    fsum n (rowCover A r) = degree A r * (degree A r - 1) := by
  have hp : ∀ c : Fin n, rowCover A r c = bit (A r c) * (degree A r - 1) := by
    intro c; cases h : A r c <;> simp [rowCover, bit, h]
  rw [fsum_congr n _ _ hp, fsum_mul]
  rfl

theorem cover_double_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    fsum n (columnCover A) = fsum m (fun r => degree A r * (degree A r - 1)) := by
  unfold columnCover
  rw [fsum_swap]
  exact fsum_congr m _ _ (row_cover_total A)

theorem leave_double_count {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) :
    fsum n (leaveDegree A) + fsum m (fun r => degree A r * (degree A r - 1)) = n * (n - 1) := by
  have hs := fsum_congr n _ _ (leave_cover_identity A hc4)
  rw [fsum_add, cover_double_count, fsum_const] at hs
  exact hs

theorem nsum_bit_filter {α : Type} (xs : List α) (f : α → Bool) :
    nsum xs (fun x => bit (f x)) = (xs.filter f).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [ih]
    cases hx : f x <;> simp [bit, hx, Nat.add_comm]

theorem flatMap_length_nsum {α β : Type} (xs : List α) (f : α → List β) :
    (xs.flatMap f).length = nsum xs (fun x => (f x).length) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum, ih]

def occupiedCells {m n : Nat} (A : Fin m → Fin n → Bool) : List (Fin m × Fin n) :=
  (List.finRange m).flatMap (fun r =>
    ((List.finRange n).filter (A r)).map (fun c => (r,c)))

theorem degree_is_actual_row_count {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    degree A r = ((List.finRange n).filter (A r)).length := nsum_bit_filter _ _

theorem total_is_actual_cell_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    total A = (occupiedCells A).length := by
  unfold occupiedCells
  rw [flatMap_length_nsum]
  apply nsum_congr
  intro r _
  simpa only [List.length_map] using degree_is_actual_row_count A r

theorem occupiedCells_mem {m n : Nat} (A : Fin m → Fin n → Bool) (p : Fin m × Fin n) :
    p ∈ occupiedCells A ↔ A p.1 p.2 = true := by
  constructor
  · intro hp
    obtain ⟨r, _, hr⟩ := List.mem_flatMap.mp hp
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hr
    cases he
    exact (List.mem_filter.mp hc).2
  · intro hp
    exact List.mem_flatMap.mpr ⟨p.1, fin_mem p.1,
      List.mem_map.mpr ⟨p.2, List.mem_filter.mpr ⟨fin_mem p.2, hp⟩, Prod.eta p⟩⟩

theorem common_zero_iff {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    common A c d = 0 ↔ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  constructor
  · intro hz r hr
    have hh := fsum_member_le m (fun s => bit (A s c && A s d)) r
    change _ ≤ common A c d at hh
    simp [hr.1, hr.2, bit, hz] at hh
  · intro h
    have hp : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hr := h r
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hp, fsum_const]
    simp

def leaveNeighbors {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : List (Fin n) :=
  (List.finRange n).filter (fun d => decide (d ≠ c ∧ common A c d = 0))

theorem leaveNeighbors_mem {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    d ∈ leaveNeighbors A c ↔ d ≠ c ∧ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  simp [leaveNeighbors, List.mem_filter, fin_mem, common_zero_iff]

theorem leaveDegree_is_actual_leave_count {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) :
    leaveDegree A c = (leaveNeighbors A c).length := by
  unfold leaveDegree leaveNeighbors
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) =
        bit (decide (d ≠ c ∧ common A c d = 0)) := by
    intro d
    by_cases hd : d = c <;> by_cases hz : common A c d = 0 <;> simp [hd, hz, bit]
  rw [fsum_congr n _ _ hp]
  exact nsum_bit_filter _ _

#print axioms common_le_one
#print axioms leave_cover_identity
#print axioms leave_double_count
#print axioms degree_is_actual_row_count
#print axioms total_is_actual_cell_count
#print axioms occupiedCells_mem
#print axioms common_zero_iff
#print axioms leaveNeighbors_mem
#print axioms leaveDegree_is_actual_leave_count

end EvenParity


==> anc/lean/finite-lean-companion/formal-bare-quarter/source/MatrixMoments.lean <==
import FiniteRatSums
import RationalMinorant

/-! Conditional analytic component. Its explicit sampling hypothesis is
discharged in StableDensity. This component alone is not a C3 theorem. -/

namespace PairedMatrixMoments

open FiniteRatSums PairedPivotAlgebra

universe u v
variable {Row : Type u} {Col : Type v}

def rowDegree (cols : List Col) (A : Row → Col → Rat) (r : Row) : Rat :=
  sum cols (A r)

def colDegree (rows : List Row) (A : Row → Col → Rat) (c : Col) : Rat :=
  sum rows (fun r => A r c)

def codegree (cols : List Col) (A : Row → Col → Rat) (r s : Row) : Rat :=
  sum cols (fun c => A r c * A s c)

def total (rows : List Row) (cols : List Col) (A : Row → Col → Rat) : Rat :=
  sum rows (rowDegree cols A)

theorem total_columns (rows : List Row) (cols : List Col) (A : Row → Col → Rat) :
    total rows cols A = sum cols (colDegree rows A) := by
  exact sum_swap rows cols A

theorem codegree_double_count (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat) :
    sum rows (fun r => sum rows (codegree cols A r)) =
      sum cols (fun c => (colDegree rows A c)^2) := by
  change (sum rows (fun r => sum rows (fun s =>
    sum cols (fun c => A r c*A s c)))) = _
  rw [sum_congr rows _ _ (fun r _ =>
    sum_swap rows cols (fun s c => A r c*A s c))]
  rw [sum_swap rows cols]
  apply sum_congr cols
  intro c hc
  rw [sum_congr rows _ _ (fun r _ =>
    sum_mul_left rows (A r c) (fun s => A s c))]
  rw [sum_mul_right]
  unfold colDegree
  grind

theorem row_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c)
    (r : Row) (hr : r ∈ rows) : 0 ≤ rowDegree cols A r := by
  exact sum_nonneg cols (A r) (hA r hr)

theorem total_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c) : 0 ≤ total rows cols A := by
  exact sum_nonneg rows (rowDegree cols A) (row_nonneg rows cols A hA)

theorem codegree_range (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r s : Row) (hr : r ∈ rows) (hs : s ∈ rows) :
    0 ≤ codegree cols A r s ∧ codegree cols A r s ≤ rowDegree cols A r := by
  constructor
  · exact sum_nonneg cols _ (fun c hc =>
      Rat.mul_nonneg (hA r hr c hc).1 (hA s hs c hc).1)
  · apply sum_le cols
    intro c hc
    have h := Rat.mul_le_mul_of_nonneg_left (hA s hs c hc).2 (hA r hr c hc).1
    grind

theorem ratio_range (a d : Rat) (ha : 0 ≤ a) (had : a ≤ d) (hd : 0 < d) :
    0 ≤ a/d ∧ a/d ≤ 1 := by
  have hn : d ≠ 0 := by grind
  have he := Rat.div_mul_cancel (a := a) hn
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind

theorem row_bound_from_sampling (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r : Row) (hr : r ∈ rows) (hd : 0 < rowDegree cols A r)
    (sampling : 2*rowDegree cols A r *
      sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
        ≤ total rows cols A) :
    3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
      ≤ total rows cols A := by
  have hp : ∀ s ∈ rows,
      3*codegree cols A r s-rowDegree cols A r ≤
        2*rowDegree cols A r*f (codegree cols A r s/rowDegree cols A r) := by
    intro s hs
    have ht := codegree_range rows cols A hA r s hr hs
    have hq := ratio_range _ _ ht.1 ht.2 hd
    have hf := finite_majority_minorant_twice _ hq.1 hq.2
    have hm := Rat.mul_le_mul_of_nonneg_left hf (Rat.le_of_lt hd)
    have hn : rowDegree cols A r ≠ 0 := by grind
    have he := Rat.div_mul_cancel (a := codegree cols A r s) hn
    grind
  have hh := sum_le rows _ _ hp
  rw [sum_sub, sum_mul_left, sum_const, sum_mul_left] at hh
  grind

/-- The sampling premise is explicit here and proved from C3 in StableDensity. -/
theorem conditional_density_from_sampling
    (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (sampling : ∀ r ∈ rows, 0 < rowDegree cols A r →
      2*rowDegree cols A r *
        sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
          ≤ total rows cols A) :
    3*total rows cols A ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  have hE := total_nonneg rows cols A (fun r hr c hc => (hA r hr c hc).1)
  have hr : ∀ r ∈ rows,
      3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
        ≤ total rows cols A := by
    intro r hmem
    have hd := row_nonneg rows cols A (fun s hs c hc => (hA s hs c hc).1) r hmem
    by_cases hz : rowDegree cols A r = 0
    · have ht : ∀ s ∈ rows, codegree cols A r s = 0 := by
        intro s hs
        have hh := codegree_range rows cols A hA r s hmem hs
        grind
      rw [sum_congr rows _ (fun _ => 0) ht, sum_const, hz]
      grind
    · have hpos : 0 < rowDegree cols A r := by grind
      exact row_bound_from_sampling rows cols A hA r hmem hpos (sampling r hmem hpos)
  have hsum := sum_le rows _ _ hr
  rw [sum_sub, sum_mul_left, sum_mul_left, sum_const] at hsum
  rw [codegree_double_count] at hsum
  change 3*sum cols (fun c => (colDegree rows A c)^2) -
    (rows.length : Rat)*total rows cols A ≤
      (rows.length : Rat)*total rows cols A at hsum
  have hmoment : 3*sum cols (fun c => (colDegree rows A c)^2) ≤
      2*(rows.length : Rat)*total rows cols A := by grind
  have hc := finite_cauchy cols (colDegree rows A)
  rw [← total_columns rows cols A] at hc
  have hcm := Rat.mul_le_mul_of_nonneg_left hc (by decide : (0 : Rat) ≤ 3)
  have hmm := Rat.mul_le_mul_of_nonneg_left hmoment
    (Rat.natCast_nonneg (a := cols.length))
  have hprod : (3*total rows cols A)*total rows cols A ≤
      (2*(rows.length : Rat)*(cols.length : Rat))*total rows cols A := by grind
  by_cases hz : total rows cols A = 0
  · rw [hz]
    have hn := Rat.mul_nonneg (Rat.natCast_nonneg (a := rows.length))
      (Rat.natCast_nonneg (a := cols.length))
    grind
  · have hpos : 0 < total rows cols A := by grind
    exact Rat.le_of_mul_le_mul_right hprod hpos

#print axioms total_columns
#print axioms codegree_double_count
#print axioms row_nonneg
#print axioms total_nonneg
#print axioms codegree_range
#print axioms ratio_range
#print axioms row_bound_from_sampling
#print axioms conditional_density_from_sampling

end PairedMatrixMoments


==> anc/lean/finite-lean-companion/formal-bare-quarter/source/NatListSums.lean <==
import Std

namespace EvenParity

def nsum {α : Type} : List α → (α → Nat) → Nat
  | [], _ => 0
  | x :: xs, f => f x + nsum xs f

theorem nsum_congr {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x = g x) : nsum xs f = nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [h x (by simp), ih (fun y hy => h y (by simp [hy]))]

theorem nsum_add {α : Type} (xs : List α) (f g : α → Nat) :
    nsum xs (fun x => f x + g x) = nsum xs f + nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [nsum, ih]; omega

theorem nsum_const {α : Type} (xs : List α) (k : Nat) :
    nsum xs (fun _ => k) = xs.length * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul, Nat.add_comm]

theorem nsum_zero {α : Type} (xs : List α) : nsum xs (fun _ => 0) = 0 := by
  simpa using nsum_const xs 0

theorem nsum_mul {α : Type} (xs : List α) (f : α → Nat) (k : Nat) :
    nsum xs (fun x => f x * k) = nsum xs f * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul]

theorem nsum_le {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x ≤ g x) : nsum xs f ≤ nsum xs g := by
  induction xs with
  | nil => exact Nat.le_refl 0
  | cons x xs ih =>
    exact Nat.add_le_add (h x (by simp)) (ih (fun y hy => h y (by simp [hy])))

theorem nsum_swap {α β : Type} (xs : List α) (ys : List β) (f : α → β → Nat) :
    nsum xs (fun x => nsum ys (f x)) = nsum ys (fun y => nsum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [nsum, nsum_zero]
  | cons x xs ih =>
    simp only [nsum]
    rw [nsum_add, ih]

theorem nsum_single {α : Type} [DecidableEq α] (xs : List α)
    (hn : xs.Nodup) (a : α) (ha : a ∈ xs) :
    nsum xs (fun x => if x = a then 1 else 0) = 1 := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    obtain ⟨hx, ht⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | hm
    · subst a
      have hz : nsum xs (fun y => if y = x then 1 else 0) = 0 := by
        rw [nsum_congr xs _ (fun _ => 0)]
        · exact nsum_zero xs
        · intro y hy
          have : y ≠ x := by intro he; exact hx (he ▸ hy)
          simp [this]
      simp [nsum, hz]
    · have he : x ≠ a := by intro he; exact hx (he ▸ hm)
      simp [nsum, he, ih ht hm]

theorem nsum_member_le {α : Type} (xs : List α) (f : α → Nat)
    (a : α) (ha : a ∈ xs) : f a ≤ nsum xs f := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    rcases List.mem_cons.mp ha with he | hm
    · subst a; simp only [nsum]; omega
    · have hh := ih hm; simp only [nsum]; omega

theorem nsum_even {α : Type} (xs : List α) (f : α → Nat)
    (h : ∀ x ∈ xs, f x % 2 = 0) : nsum xs f % 2 = 0 := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (by simp [hy]))
    change (f x + nsum xs f) % 2 = 0
    omega

theorem fin_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n :=
  List.mem_ofFn.mpr ⟨i, rfl⟩

theorem fin_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i = j at hv
  omega

def fsum (n : Nat) (f : Fin n → Nat) : Nat := nsum (List.finRange n) f

theorem fsum_congr (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x = g x) :
    fsum n f = fsum n g := nsum_congr _ _ _ (fun x _ => h x)

theorem fsum_add (n : Nat) (f g : Fin n → Nat) :
    fsum n (fun x => f x + g x) = fsum n f + fsum n g := nsum_add _ _ _

theorem fsum_const (n k : Nat) : fsum n (fun _ => k) = n * k := by
  simp [fsum, nsum_const]

theorem fsum_mul (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => f x * k) = fsum n f * k := nsum_mul _ _ _

theorem fsum_mul_left (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => k * f x) = k * fsum n f := by
  rw [fsum_congr n _ (fun x => f x * k) (fun x => Nat.mul_comm _ _), fsum_mul]
  exact Nat.mul_comm _ _

theorem fsum_swap (m n : Nat) (f : Fin m → Fin n → Nat) :
    fsum m (fun r => fsum n (f r)) = fsum n (fun c => fsum m (fun r => f r c)) :=
  nsum_swap _ _ _

theorem fsum_single (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 1 else 0) = 1 :=
  nsum_single _ (fin_nodup n) c (fin_mem c)

theorem fsum_member_le (n : Nat) (f : Fin n → Nat) (c : Fin n) :
    f c ≤ fsum n f := nsum_member_le _ _ _ (fin_mem c)

theorem fsum_le (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x ≤ g x) :
    fsum n f ≤ fsum n g := nsum_le _ _ _ (fun x _ => h x)

theorem fsum_even (n : Nat) (f : Fin n → Nat) (h : ∀ x, f x % 2 = 0) :
    fsum n f % 2 = 0 := nsum_even _ _ (fun x _ => h x)

end EvenParity


==> anc/lean/finite-lean-companion/formal-bare-quarter/source/PairedPivotCore.lean <==
import Std

/-!
Logical core only: rectangle-neighborhood/C3 equivalence, stable endpoint
exclusions, and the finite accept-first-equal-pair intersection rule.
This file does not formalize probability, limits, Cauchy, or the density bound.
The decision rule uses 2L bits and rejects when all L pairs are mixed.
-/

namespace PairedPivotCore

universe u v

abbrev Cell (Row : Type u) (Col : Type v) := Row × Col

variable {Row : Type u} {Col : Type v}

def Closed (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied q.1 q.2 ∧
  occupied p.1 q.2 ∧ occupied q.1 p.2

def Open (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  Closed occupied p q ∧ p.1 ≠ q.1 ∧ p.2 ≠ q.2

def Outside (a b p : Cell Row Col) : Prop :=
  p.1 ≠ a.1 ∧ p.1 ≠ b.1 ∧ p.2 ≠ a.2 ∧ p.2 ≠ b.2

def Five (occupied : Row → Col → Prop) (a b p : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied p.1 a.2 ∧ occupied p.1 b.2 ∧
  occupied a.1 p.2 ∧ occupied b.1 p.2

def OriginalC3 (occupied : Row → Col → Prop) (a b : Cell Row Col) : Prop :=
  ∀ x y, x ≠ a.1 → x ≠ b.1 → y ≠ a.2 → y ≠ b.2 →
    ¬ Five occupied a b (x, y)

theorem closed_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Closed occupied p q → Closed occupied q p := by
  rintro ⟨hp, hq, hpq, hqp⟩
  exact ⟨hq, hp, hqp, hpq⟩

theorem open_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Open occupied p q → Open occupied q p := by
  rintro ⟨hc, hr, hh⟩
  exact ⟨closed_symmetric occupied p q hc, Ne.symm hr, Ne.symm hh⟩

/- No distinct-row or distinct-column assumptions on a,b occur here. -/
theorem common_open_iff_witness (occupied : Row → Col → Prop)
    (a b p : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    (Open occupied p a ∧ Open occupied p b) ↔
      (Outside a b p ∧ Five occupied a b p) := by
  constructor
  · rintro ⟨⟨⟨hp, _, hpa, hap⟩, hra, hca⟩,
      ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
    exact ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
  · rintro ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
    exact ⟨⟨⟨hp, ha, hpa, hap⟩, hra, hca⟩,
      ⟨⟨hp, hb, hpb, hbp⟩, hrb, hcb⟩⟩

theorem c3_iff_disjoint_open (occupied : Row → Col → Prop)
    (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    OriginalC3 occupied a b ↔
      ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  constructor
  · intro hc p h
    obtain ⟨⟨hra, hrb, hca, hcb⟩, hf⟩ :=
      (common_open_iff_witness occupied a b p ha hb).mp h
    exact hc p.1 p.2 hra hrb hca hcb hf
  · intro hd x y hra hrb hca hcb hf
    exact hd (x, y)
      ((common_open_iff_witness occupied a b (x, y) ha hb).mpr
        ⟨⟨hra, hrb, hca, hcb⟩, hf⟩)

theorem opposite_holes_exclude_closed_intersection
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ∀ p, ¬ (Closed occupied p a ∧ Closed occupied p b) := by
  intro p h
  obtain ⟨⟨hp, _, hpa, hap⟩, ⟨_, _, hpb, hbp⟩⟩ := h
  have hra : p.1 ≠ a.1 := by
    intro he
    apply hab
    simpa only [he] using hpb
  have hrb : p.1 ≠ b.1 := by
    intro he
    apply hba
    simpa only [he] using hpa
  have hca : p.2 ≠ a.2 := by
    intro he
    apply hba
    simpa only [he] using hbp
  have hcb : p.2 ≠ b.2 := by
    intro he
    apply hab
    simpa only [he] using hap
  exact hc p.1 p.2 hra hrb hca hcb ⟨hp, hpa, hpb, hap, hbp⟩

abbrev BitPair := Bool × Bool

def step (p : BitPair) (rest : Bool) : Bool :=
  if p.1 == p.2 then p.1 else rest

def accepts : List BitPair → Bool
  | [] => false
  | p :: ps => step p (accepts ps)

def Intersects : List BitPair → List BitPair → Prop
  | p :: ps, q :: qs =>
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ Intersects ps qs
  | _, _ => False

/- A finite truth table checked by kernel reduction, not native evaluation. -/
theorem accepted_head_step :
    ∀ (p q : BitPair) (x y : Bool),
      step p x = true → step q y = true →
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ (x = true ∧ y = true) := by
  intro p q x y
  rcases p with ⟨a, b⟩
  rcases q with ⟨c, d⟩
  cases a <;> cases b <;> cases c <;> cases d <;>
    cases x <;> cases y <;> decide

theorem accepted_lists_intersect (xs ys : List BitPair)
    (hlen : xs.length = ys.length)
    (hx : accepts xs = true) (hy : accepts ys = true) :
    Intersects xs ys := by
  induction xs generalizing ys with
  | nil => cases hx
  | cons p ps ih =>
    cases ys with
    | nil => cases hy
    | cons q qs =>
      have ht := accepted_head_step p q (accepts ps) (accepts qs) hx hy
      rcases ht with hh | hh | hh
      · exact Or.inl hh
      · exact Or.inr (Or.inl hh)
      · exact Or.inr (Or.inr (ih qs (Nat.succ.inj hlen) hh.1 hh.2))

def AllMixed : List BitPair → Prop
  | [] => True
  | p :: ps => p.1 ≠ p.2 ∧ AllMixed ps

theorem mixed_step : ∀ (p : BitPair) (x : Bool),
    p.1 ≠ p.2 → step p x = x := by
  intro p x
  rcases p with ⟨a, b⟩
  cases a <;> cases b <;> cases x <;> decide

theorem all_mixed_rejected (xs : List BitPair) (h : AllMixed xs) :
    accepts xs = false := by
  induction xs with
  | nil => rfl
  | cons p ps ih =>
    obtain ⟨hp, hps⟩ := h
    exact (mixed_step p (accepts ps) hp).trans (ih hps)

section RelationApplication

variable {α : Type u} (R : α → α → Prop) [DecidableRel R]

def membershipList (pivots : List (α × α)) (a : α) : List BitPair :=
  pivots.map (fun p => (decide (R p.1 a), decide (R p.2 a)))

theorem membership_length (pivots : List (α × α)) (a : α) :
    (membershipList R pivots a).length = pivots.length := by
  induction pivots with
  | nil => rfl
  | cons p ps ih => exact congrArg Nat.succ ih

theorem membership_intersection_witness
    (pivots : List (α × α)) (a b : α)
    (h : Intersects (membershipList R pivots a) (membershipList R pivots b)) :
    ∃ p, R p a ∧ R p b := by
  induction pivots with
  | nil => exact False.elim h
  | cons p ps ih =>
    rcases h with hh | hh | hh
    · exact ⟨p.1, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ⟨p.2, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ih hh

theorem decision_accepts_at_most_one
    (pivots : List (α × α)) (a b : α)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (accepts (membershipList R pivots a) = true ∧
       accepts (membershipList R pivots b) = true) := by
  rintro ⟨ha, hb⟩
  have hi := accepted_lists_intersect
    (membershipList R pivots a) (membershipList R pivots b)
    ((membership_length R pivots a).trans (membership_length R pivots b).symm)
    ha hb
  obtain ⟨p, hp⟩ := membership_intersection_witness R pivots a b hi
  exact hd p hp

end RelationApplication

theorem open_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Open occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2)
    (hc : OriginalC3 occupied a b) :
    ¬ (accepts (membershipList (Open occupied) pivots a) = true ∧
       accepts (membershipList (Open occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Open occupied) pivots a b
    ((c3_iff_disjoint_open occupied a b ha hb).mp hc)

theorem stable_closed_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Closed occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ¬ (accepts (membershipList (Closed occupied) pivots a) = true ∧
       accepts (membershipList (Closed occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Closed occupied) pivots a b
    (opposite_holes_exclude_closed_intersection occupied a b hc hab hba)

#print axioms closed_symmetric
#print axioms open_symmetric
#print axioms common_open_iff_witness
#print axioms c3_iff_disjoint_open
#print axioms opposite_holes_exclude_closed_intersection
#print axioms accepted_head_step
#print axioms accepted_lists_intersect
#print axioms mixed_step
#print axioms all_mixed_rejected
#print axioms membership_length
#print axioms membership_intersection_witness
#print axioms decision_accepts_at_most_one
#print axioms open_decision_accepts_at_most_one
#print axioms stable_closed_decision_accepts_at_most_one

end PairedPivotCore


==> anc/lean/finite-lean-companion/formal-bare-quarter/source/RationalMinorant.lean <==
import Std

/-! Exact rational algebra of the finite five/seven majority certificate.
This module does not assume or formalize a sampling interpretation. -/

namespace PairedPivotAlgebra

def f5 (t : Rat) : Rat := 10*t^4 - 15*t^5 + 6*t^6
def f7 (t : Rat) : Rat := 35*t^5 - 84*t^6 + 70*t^7 - 20*t^8
def f (t : Rat) : Rat := 6*t^4 + 5*t^5 - 30*t^6 + 28*t^7 - 8*t^8

def bernsteinP (t : Rat) : Rat :=
  (1-t)^5 + 7*t*(1-t)^4 + 20*t^2*(1-t)^3 +
    26*t^3*(1-t)^2 + 9*t^4*(1-t) + t^5

theorem mixture_identity (t : Rat) : f t = (3/5 : Rat)*f5 t+(2/5 : Rat)*f7 t := by
  unfold f f5 f7
  grind

theorem factor_identity (t : Rat) :
    2*f t-3*t+1=(1-t)*(2*t-1)^2*bernsteinP t := by
  unfold f bernsteinP
  grind

theorem rat_pow_nonneg (a : Rat) (ha : 0 ≤ a) (k : Nat) : 0 ≤ a^k := by
  induction k with
  | zero => change (0 : Rat) ≤ 1; decide
  | succ k ih =>
    rw [Rat.pow_succ]
    exact Rat.mul_nonneg ih ha

theorem monomial_nonneg (c a b : Rat) (i j : Nat)
    (hc : 0 ≤ c) (ha : 0 ≤ a) (hb : 0 ≤ b) :
    0 ≤ c*a^i*b^j := by
  exact Rat.mul_nonneg (Rat.mul_nonneg hc (rat_pow_nonneg a ha i))
    (rat_pow_nonneg b hb j)

theorem bernstein_nonneg (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    0 ≤ bernsteinP t := by
  have hb : 0 ≤ 1-t := by grind
  have h₀ := rat_pow_nonneg (1-t) hb 5
  have h₁ := monomial_nonneg 7 t (1-t) 1 4 (by decide) h0 hb
  have h₂ := monomial_nonneg 20 t (1-t) 2 3 (by decide) h0 hb
  have h₃ := monomial_nonneg 26 t (1-t) 3 2 (by decide) h0 hb
  have h₄ := monomial_nonneg 9 t (1-t) 4 1 (by decide) h0 hb
  have h₅ := rat_pow_nonneg t h0 5
  unfold bernsteinP
  grind

theorem finite_majority_minorant (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    (3*t-1)/2 ≤ f t := by
  have hb : 0 ≤ 1-t := by grind
  have hs : (0 : Rat) ≤ (2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hp := bernstein_nonneg t h0 h1
  have hn := Rat.mul_nonneg (Rat.mul_nonneg hb hs) hp
  have hi := factor_identity t
  rw [← hi] at hn
  apply Rat.le_of_mul_le_mul_right (c := 2) ?_ (by decide)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)]
  grind

theorem finite_majority_minorant_twice (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    3*t-1 ≤ 2*f t := by
  have h := Rat.mul_le_mul_of_nonneg_right (finite_majority_minorant t h0 h1)
    (by decide : (0 : Rat) ≤ 2)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)] at h
  grind

#print axioms mixture_identity
#print axioms factor_identity
#print axioms rat_pow_nonneg
#print axioms monomial_nonneg
#print axioms bernstein_nonneg
#print axioms finite_majority_minorant
#print axioms finite_majority_minorant_twice

end PairedPivotAlgebra


==> anc/lean/finite-lean-companion/formal-bare-quarter/source/RationalSampling.lean <==
import FiniteRatSums
import MajorityCounting
import RationalMinorant

/-! Finite weighted iid sampling; no measure theory or limits. -/

namespace RationalSampling

open FiniteRatSums MajorityCounting PairedPivotAlgebra

universe u v

def ratBit (b : Bool) : Rat := if b then 1 else 0

def expect {α : Type u} (xs : List α) (w f : α → Rat) : Rat :=
  sum xs (fun x => w x*f x)

theorem expect_congr {α : Type u} (xs : List α) (w f g : α → Rat)
    (h : ∀ x ∈ xs, f x=g x) : expect xs w f=expect xs w g := by
  apply sum_congr xs
  intro x hx
  rw [h x hx]

theorem expect_add {α : Type u} (xs : List α) (w f g : α → Rat) :
    expect xs w (fun x => f x+g x)=expect xs w f+expect xs w g := by
  unfold expect
  rw [sum_congr xs _ (fun x => w x*f x+w x*g x) (by intro x hx; grind)]
  exact sum_add xs _ _

theorem expect_mul_left {α : Type u} (xs : List α) (w f : α → Rat) (c : Rat) :
    expect xs w (fun x => c*f x)=c*expect xs w f := by
  unfold expect
  rw [sum_congr xs _ (fun x => c*(w x*f x)) (by intro x hx; grind)]
  exact sum_mul_left xs c _

theorem expect_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (c : Rat) : expect xs w (fun _ => c)=c := by
  unfold expect
  rw [sum_mul_right, hn]
  grind

theorem expect_le {α : Type u} (xs : List α) (w f g : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (h : ∀ x ∈ xs, f x≤g x) :
    expect xs w f≤expect xs w g := by
  exact sum_le xs _ _ (fun x hx => Rat.mul_le_mul_of_nonneg_left (h x hx) (hw x hx))

theorem expect_if {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (a b : Rat) :
    expect xs w (fun x => if h x then a else b)=
      expect xs w (fun x => ratBit (h x))*a+
        (1-expect xs w (fun x => ratBit (h x)))*b := by
  unfold expect
  rw [sum_congr xs _ (fun x =>
      a*(w x*ratBit (h x))+b*(w x-w x*ratBit (h x)))
    (by intro x hx; cases hh : h x <;> simp only [hh, ratBit] <;> grind)]
  rw [sum_add, sum_mul_left, sum_mul_left, sum_sub, hn]
  grind

theorem expect_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (f : α → β → Rat) :
    expect xs w (fun x => sum ys (f x))=
      sum ys (fun y => expect xs w (fun x => f x y)) := by
  unfold expect
  rw [sum_congr xs _ _ (fun x _ => (sum_mul_left ys (w x) (f x)).symm)]
  exact sum_swap xs ys _

def iid {α : Type u} (xs : List α) (w : α → Rat) : Nat → (List α → Rat) → Rat
  | 0, f => f []
  | k+1, f => expect xs w (fun x => iid xs w k (fun rest => f (x::rest)))

def boolIid (t : Rat) : Nat → (List Bool → Rat) → Rat
  | 0, f => f []
  | k+1, f => t*boolIid t k (fun rest => f (true::rest))+
      (1-t)*boolIid t k (fun rest => f (false::rest))

theorem iid_congr {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) (h : ∀ vs, f vs=g vs) : iid xs w k f=iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_congr xs w
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_add {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) :
    iid xs w k (fun vs => f vs+g vs)=iid xs w k f+iid xs w k g := by
  induction k generalizing f g with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = expect xs w _+expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)) (fun vs => g (x::vs)))]
    exact expect_add xs w _ _

theorem iid_mul_left {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f : List α → Rat) (c : Rat) :
    iid xs w k (fun vs => c*f vs)=c*iid xs w k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = c*expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)))]
    exact expect_mul_left xs w _ c

theorem iid_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (k : Nat) (c : Rat) : iid xs w k (fun _ => c)=c := by
  induction k with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=c
    rw [expect_congr xs w _ (fun _ => c) (fun _ _ => ih)]
    exact expect_const xs w hn c

theorem iid_le {α : Type u} (xs : List α) (w : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (k : Nat) (f g : List α → Rat)
    (h : ∀ vs, f vs≤g vs) : iid xs w k f≤iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_le xs w _ _ hw
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (k : Nat)
    (f : List α → β → Rat) :
    iid xs w k (fun vs => sum ys (f vs))=
      sum ys (fun y => iid xs w k (fun vs => f vs y)) := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=sum ys _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs y => f (x::vs) y))]
    exact expect_sum xs ys w _

theorem iid_boolean_pushforward {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (k : Nat) (f : List Bool → Rat) :
    iid xs w k (fun vs => f (vs.map h))=
      boolIid (expect xs w (fun x => ratBit (h x))) k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    let t := expect xs w (fun x => ratBit (h x))
    change expect xs w _ = t*boolIid t k (fun vs => f (true::vs))+
      (1-t)*boolIid t k (fun vs => f (false::vs))
    simp only [List.map_cons]
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (h x::vs)))]
    rw [expect_congr xs w _ (fun x => if h x then
        boolIid t k (fun vs => f (true::vs)) else boolIid t k (fun vs => f (false::vs)))
      (by intro x hx; cases hh : h x <;> simp [hh, t])]
    exact expect_if xs w hn h _ _

def majorityValue (vs : List Bool) : Rat := ratBit (majority vs)

theorem bernoulli_five (t : Rat) :
    boolIid t 5 majorityValue=10*t^3-15*t^4+6*t^5 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem bernoulli_seven (t : Rat) :
    boolIid t 7 majorityValue=35*t^4-84*t^5+70*t^6-20*t^7 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem five_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 5 (fun vs => majorityValue (vs.map h))=
      10*(expect xs w (fun x => ratBit (h x)))^3-
      15*(expect xs w (fun x => ratBit (h x)))^4+
      6*(expect xs w (fun x => ratBit (h x)))^5 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_five]

theorem seven_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 7 (fun vs => majorityValue (vs.map h))=
      35*(expect xs w (fun x => ratBit (h x)))^4-
      84*(expect xs w (fun x => ratBit (h x)))^5+
      70*(expect xs w (fun x => ratBit (h x)))^6-
      20*(expect xs w (fun x => ratBit (h x)))^7 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_seven]

#print axioms expect_if
#print axioms iid_const
#print axioms iid_le
#print axioms iid_sum
#print axioms iid_boolean_pushforward
#print axioms bernoulli_five
#print axioms bernoulli_seven
#print axioms five_sampling_formula
#print axioms seven_sampling_formula

end RationalSampling


==> anc/lean/finite-lean-companion/formal-bare-quarter/source/StableDensity.lean <==
import BooleanMatrixGeometry

/-! End-to-end stable C3 density theorem, using finite five/seven sampling.
No row inequality or sampling identity is an assumption of the final theorem. -/

namespace StableDensity

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums
  RationalSampling ListRatCounting PairedMatrixMoments PairedPivotAlgebra BooleanMatrixGeometry

universe u v
variable {Row : Type u} {Col : Type v}

def StablePairs (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) : Prop :=
  ∀ ab ∈ pairs,
    OriginalC3 (fun r c => A r c=true) ab.1 ab.2 ∧
      (¬ A ab.1.1 ab.2.2=true) ∧ (¬ A ab.2.1 ab.1.2=true)

theorem stable_relation_disjoint (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) (hs : StablePairs A pairs) (r : Row) :
    ∀ ab ∈ pairs, ∀ j,
      ¬ (closedBit A (r,j) ab.1=true ∧ closedBit A (r,j) ab.2=true) := by
  intro ab hab j h
  have hp := hs ab hab
  exact opposite_holes_exclude_closed_intersection
    (fun r c => A r c=true) ab.1 ab.2 hp.1 hp.2.1 hp.2.2 (r,j)
    ⟨(closedBit_iff A (r,j) ab.1).mp h.1, (closedBit_iff A (r,j) ab.2).mp h.2⟩

theorem deterministic_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (js : List Col) :
    2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
        ((cells rows cols A).length : Rat) := by
  have hn := majority_count_le_half (fun j p => closedBit A (r,j) p=true)
    (cells rows cols A) pairs cover (stable_relation_disjoint A pairs hs r) js
  have hr := Rat.natCast_le_natCast.mpr hn
  rw [Rat.natCast_mul] at hr
  rw [← count_as_sum] at hr
  simpa only [bits, Bool.decide_eq_true, majorityValue] using hr

theorem expected_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat) :
    2*iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) ≤
          total rows cols (indicator A) := by
  have hn := rowWeight_normalized cols A r hd
  have hw := rowWeight_nonneg cols A r hd
  have h := iid_le cols (rowWeight cols A r) hw k
    (fun js => 2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))))
    (fun _ => ((cells rows cols A).length : Rat))
    (deterministic_count_bound rows cols A pairs cover hs r)
  rw [iid_mul_left, iid_const cols (rowWeight cols A r) hn] at h
  rw [cells_card] at h
  exact h

theorem row_response (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat)
    (B : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [iid_sum]
  rw [sum_congr (cells rows cols A) _ _ (fun p _ =>
    (iid_boolean_pushforward cols (rowWeight cols A r)
      (rowWeight_normalized cols A r hd) (fun j => closedBit A (r,j) p) k majorityValue).trans
      (hb _))]
  exact sum_cell_response rows cols A r B h0

theorem polynomial_row_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (hd : 0<rowDegree cols (indicator A) r)
    (k : Nat) (B F : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) (hf : ∀ t, F t=t*B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      rowDegree cols (indicator A) r*
        sum rows (fun s => F (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [row_response rows cols A r hd k B h0 hb, ← sum_mul_left]
  apply sum_congr rows
  intro s hmem
  rw [hf]
  have hn : rowDegree cols (indicator A) r≠0 := by grind
  have he := Rat.div_mul_cancel (a := codegree cols (indicator A) r s) hn
  grind

def b5 (t : Rat) : Rat := 10*t^3-15*t^4+6*t^5
def b7 (t : Rat) : Rat := 35*t^4-84*t^5+70*t^6-20*t^7

theorem stable_sampling_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) :
    2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
        ≤ total rows cols (indicator A) := by
  have h5 := expected_count_bound rows cols A pairs cover hs r hd 5
  have h7 := expected_count_bound rows cols A pairs cover hs r hd 7
  rw [polynomial_row_response rows cols A r hd 5 b5 f5
    (by unfold b5; grind) bernoulli_five (by intro t; unfold f5 b5; grind)] at h5
  rw [polynomial_row_response rows cols A r hd 7 b7 f7
    (by unfold b7; grind) bernoulli_seven (by intro t; unfold f7 b7; grind)] at h7
  have h3 := Rat.mul_le_mul_of_nonneg_left h5 (by decide : (0 : Rat)≤3)
  have h2 := Rat.mul_le_mul_of_nonneg_left h7 (by decide : (0 : Rat)≤2)
  have hm : 5*sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) =
      3*sum rows (fun s => f5 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))+
      2*sum rows (fun s => f7 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
    rw [← sum_mul_left, ← sum_mul_left, ← sum_mul_left, ← sum_add]
    apply sum_congr rows
    intro s hmem
    unfold f f5 f7
    grind
  have hlinear := congrArg (fun x => 2*rowDegree cols (indicator A) r*x) hm
  have hh : (2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)))*5
        ≤ total rows cols (indicator A)*5 := by grind
  exact Rat.le_of_mul_le_mul_right hh (by decide : (0 : Rat)<5)

theorem stable_density_lists (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs) :
    3*total rows cols (indicator A) ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  apply conditional_density_from_sampling rows cols (indicator A)
  · intro r hr c hc
    exact ratBit_range (A r c)
  · intro r hr hd
    exact stable_sampling_bound rows cols A pairs cover hs r hd

/-- Full finite stable C3 upper bound. Only the explicit pairing cover and
the original C3/opposite-hole conditions are assumed. -/
theorem stable_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n := by
  have h := stable_density_lists (List.finRange m) (List.finRange n) A pairs cover hs
  rw [← cells_card] at h
  simp only [List.length_finRange] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul] using h

#print axioms stable_relation_disjoint
#print axioms deterministic_count_bound
#print axioms expected_count_bound
#print axioms row_response
#print axioms polynomial_row_response
#print axioms stable_sampling_bound
#print axioms stable_density_lists
#print axioms stable_C3_density

end StableDensity


==> anc/lean/finite-lean-companion/formal-defect-gluing/DEPENDENCY_AUDIT.md <==
# Dependency audit — conditional finite gluing

Eleven framework modules remain byte-for-byte copies of the frozen
`formal-bare-quarter` package, as recorded in the manifest's provenance.
They provide literal `PairedPivotCore.Five`, `OriginalC3`, `flattenPairs`,
finite Boolean cell enumeration and exact pairing-cover machinery. The
three gluing modules and one entry-audit module also remain byte-for-byte
identical to the original previously unverified draft.

- `GluingData`: finite components, full-grid local and union occupancies,
  validity hypotheses, row agreement, and endpoint support from exact cover.
- `GluingGeometry`: anchor containment, absence of the center cell on other
  active row sets, and literal C2/C3 transfer.
- `GluingFamily`: disjoint endpoint coverage, S, and the combined theorem.
- `GluingEntryAudit`: compiler-printed definitions and exact public types.

Local C3 quantifies over the full original finite row and column types.
Noninterference separately constrains fixed and selected center cells on
other component rows. No global C3, row-set coverage, anchor injectivity,
C4, quantitative deficit estimate, or construction-existence theorem is
assumed or supplied by this interface.

Every source was compiled from a fresh source copy against an initially
empty project import directory. Only Lean 4.24.0's installed standard
library artifacts were reused. All 25 audited gluing lemmas use subsets
of Lean's standard `propext`, `Classical.choice`, and `Quot.sound` axioms.
The main entry uses all three. Exact individual sets and types are pinned
in `audit/entry-axioms.json` and `audit/entry-types.txt`. The source scan
found no admissions, added axioms, unsafe declarations, or native oracle.
The checked source contains no runtime/security configuration mutations.

The source-only replay checks content hashes, compiles every module,
compares the exact type transcript, and compares every printed gluing axiom
set. Platform-specific historical loader failures remain private receipts;
portable claims do not depend on their absence on another machine.

This establishes a conditional finite gluing result, not the asymptotic
construction or the paper. The heavy singleton-anchor and light empty-anchor
interpretations still require separate instantiation proofs. No outer
curated bundle or frozen package was modified.


==> anc/lean/finite-lean-companion/formal-defect-gluing/README.md <==
# Finite row-component gluing — KERNEL_CHECKED_FINITE_GLUING

This standalone optional Lean package proves the conditional finite theorem
`DefectGluing.finite_row_component_gluing`. Lean 4.24.0 checked all fifteen
source modules from fresh source and import directories. The original draft
sources compiled unchanged. The exact main-entry axioms are
`[propext, Classical.choice, Quot.sound]`; there are no added axioms,
admissions, unsafe declarations, or native decision shortcuts.

The entry has finite hypotheses:

- Component row sets are disjoint; each component's selected additions are
  supported on its own rows.
- Each component has an exact pairing cover and satisfies literal S/C2/C3
  in the **full ambient base plus its own additions**.
- Common occupied columns of each pair's endpoint rows belong to its
  component's anchor set.
- On every other component's rows, both fixed cells and that component's
  selected cells vanish at these anchor columns.

The union has exact selected-cell coverage and satisfies literal S/C2/C3.
Endpoint-row support follows from the local exact covers. Endpoint rows
are unchanged by other components. A possible C3 witness row either lies
in another component, where its center cell is excluded, or agrees with
the local full ambient grid, where local C3 already excludes it. Rows
outside all components retain the base. Global C3 is a conclusion, never
a premise.

The anchor interface permits the intended heavy-component choice
`H_i = {y}` and light-component choice `H_i = ∅`. This package does not
construct either family or prove that a particular family meets the local
validity and anchor hypotheses. It does not prove realization, the large-row
deficit profile, an asymptotic theorem, or the full paper. The existing
formal companion and all earlier proof packages remain separate and frozen.

## Source-only replay

Use an existing Lean 4.24.0 installation and Python 3:

```sh
python3 replay.py --lean /path/to/lean-4.24.0/bin/lean --receipt-dir /fresh/output/directory
```

The script checks every manifest hash, copies the sources to a fresh
scratch directory, compiles dependencies in order with a fresh `LEAN_PATH`,
then verifies exact entry types and printed axiom sets. It consumes no
prebuilt project artifacts and performs no downloads or toolchain changes.
Its temporary source/import directories are deleted after replay. Standard
Lean/Std artifacts supplied by the installed toolchain remain dependencies.
The output receipt directory must not already exist.

`audit/entry-types.txt` contains compiler-printed definitions and entry types;
`audit/entry-axioms.json` contains all 25 explicitly audited gluing lemmas.
`manifest.json` pins every portable payload file except itself. The portable
archive contains source, documentation, manifest, audit text and replay code;
no `.olean`, dylib, executable compiler, or private diagnostic/build receipts.

## Recovery history

The first two attempts failed before Lean started because macOS dyld could
not load the shared library. Those historical records remain in `receipts/`.
A later ordinary invocation succeeded without any toolchain or security
changes. Both compiler and shared-library hashes matched the provided
previous values. Successful recovery and archive replays supersede the old
UNVERIFIED_DRAFT status; historical failure receipts are not proof evidence.


==> anc/lean/finite-lean-companion/formal-defect-gluing/audit/entry-axioms.json <==
{
  "DefectGluing.selected_iff": [
    "propext",
    "Quot.sound"
  ],
  "DefectGluing.union_pairs_mem": [
    "propext",
    "Quot.sound"
  ],
  "DefectGluing.base_preserved": [
    "propext",
    "Quot.sound"
  ],
  "DefectGluing.component_preserved": [
    "propext",
    "Quot.sound"
  ],
  "DefectGluing.row_agreement_no_other": [
    "propext",
    "Quot.sound"
  ],
  "DefectGluing.own_row_agreement": [
    "propext",
    "Quot.sound"
  ],
  "DefectGluing.bare_row_unchanged": [
    "propext",
    "Quot.sound"
  ],
  "DefectGluing.selected_endpoint_supported": [
    "propext",
    "Quot.sound"
  ],
  "DefectGluing.pair_rows_supported": [
    "propext",
    "Quot.sound"
  ],
  "DefectGluing.common_columns_anchored": [
    "propext",
    "Quot.sound"
  ],
  "DefectGluing.other_anchor_absent": [
    "propext",
    "Quot.sound"
  ],
  "DefectGluing.pair_occupied": [
    "propext",
    "Quot.sound"
  ],
  "DefectGluing.pair_C2": [
    "propext",
    "Quot.sound"
  ],
  "DefectGluing.pair_C3": [
    "propext",
    "Classical.choice",
    "Quot.sound"
  ],
  "DefectGluing.union_C2": [
    "propext",
    "Quot.sound"
  ],
  "DefectGluing.union_C3": [
    "propext",
    "Classical.choice",
    "Quot.sound"
  ],
  "DefectGluing.flatten_append": [
    "propext"
  ],
  "DefectGluing.flatten_family_mem": [
    "propext",
    "Quot.sound"
  ],
  "DefectGluing.union_endpoints_mem": [
    "propext",
    "Quot.sound"
  ],
  "DefectGluing.flatten_family_nodup": [
    "propext",
    "Quot.sound"
  ],
  "DefectGluing.union_endpoints_nodup": [
    "propext",
    "Quot.sound"
  ],
  "DefectGluing.union_S": [
    "propext",
    "Quot.sound"
  ],
  "DefectGluing.union_endpoints_selected": [
    "propext",
    "Quot.sound"
  ],
  "DefectGluing.union_cover": [
    "propext",
    "Classical.choice",
    "Quot.sound"
  ],
  "DefectGluing.finite_row_component_gluing": [
    "propext",
    "Classical.choice",
    "Quot.sound"
  ]
}


==> anc/lean/finite-lean-companion/formal-defect-gluing/audit/entry-types.txt <==
structure DefectGluing.Components (m n k : Nat) : Type
number of parameters: 3
fields:
  DefectGluing.Components.rows : Fin k → Fin m → Prop
  DefectGluing.Components.rows_disjoint : ∀ (i j : Fin k) (r : Fin m), self.rows i r → self.rows j r → i = j
  DefectGluing.Components.selected : Fin k → DefectGluing.Grid m n
  DefectGluing.Components.supported : ∀ (i : Fin k) (r : Fin m) (c : Fin n), self.selected i r c = true → self.rows i r
  DefectGluing.Components.pairs : Fin k → List (DefectGluing.Pair m n)
  DefectGluing.Components.anchors : Fin k → Fin n → Prop
constructor:
  DefectGluing.Components.mk {m n k : Nat} (rows : Fin k → Fin m → Prop)
    (rows_disjoint : ∀ (i j : Fin k) (r : Fin m), rows i r → rows j r → i = j)
    (selected : Fin k → DefectGluing.Grid m n)
    (supported : ∀ (i : Fin k) (r : Fin m) (c : Fin n), selected i r c = true → rows i r)
    (pairs : Fin k → List (DefectGluing.Pair m n)) (anchors : Fin k → Fin n → Prop) : DefectGluing.Components m n k
def DefectGluing.localFull : {m n k : Nat} →
  DefectGluing.Components m n k → DefectGluing.Grid m n → Fin k → DefectGluing.Grid m n :=
fun {m n k} D B i r c => B r c || D.selected i r c
def DefectGluing.unionSelected : {m n k : Nat} → DefectGluing.Components m n k → DefectGluing.Grid m n :=
fun {m n k} D r c => (List.finRange k).any fun i => D.selected i r c
def DefectGluing.unionFull : {m n k : Nat} →
  DefectGluing.Components m n k → DefectGluing.Grid m n → DefectGluing.Grid m n :=
fun {m n k} D B r c => B r c || DefectGluing.unionSelected D r c
def DefectGluing.unionPairs : {m n k : Nat} → DefectGluing.Components m n k → List (DefectGluing.Pair m n) :=
fun {m n k} D => List.flatMap D.pairs (List.finRange k)
def DefectGluing.Simplicity : {m n : Nat} → DefectGluing.Grid m n → List (DefectGluing.Pair m n) → Prop :=
fun {m n} B ps =>
  (PairedPivotCounting.flattenPairs ps).Nodup ∧
    ∀ (p : PairedPivotCore.Cell (Fin m) (Fin n)), p ∈ PairedPivotCounting.flattenPairs ps → B p.fst p.snd = false
def DefectGluing.ValidAugmentation : {m n : Nat} →
  DefectGluing.Grid m n → DefectGluing.Grid m n → List (DefectGluing.Pair m n) → Prop :=
fun {m n} B A ps =>
  DefectGluing.Simplicity B ps ∧
    (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) A).Perm (PairedPivotCounting.flattenPairs ps) ∧
      ∀ (p : DefectGluing.Pair m n),
        p ∈ ps →
          (B p.fst.fst p.fst.snd || A p.fst.fst p.fst.snd) = true ∧
            (B p.snd.fst p.snd.snd || A p.snd.fst p.snd.snd) = true ∧
              ¬(B p.fst.fst p.snd.snd || A p.fst.fst p.snd.snd) = true ∧
                ¬(B p.snd.fst p.fst.snd || A p.snd.fst p.fst.snd) = true ∧
                  PairedPivotCore.OriginalC3 (fun r c => (B r c || A r c) = true) p.fst p.snd
def DefectGluing.LocalValid : {m n k : Nat} → DefectGluing.Components m n k → DefectGluing.Grid m n → Prop :=
fun {m n k} D B => ∀ (i : Fin k), DefectGluing.ValidAugmentation B (D.selected i) (D.pairs i)
def DefectGluing.Anchored : {m n k : Nat} → DefectGluing.Components m n k → DefectGluing.Grid m n → Prop :=
fun {m n k} D B =>
  ∀ (i : Fin k) (p : DefectGluing.Pair m n),
    p ∈ D.pairs i →
      ∀ (c : Fin n),
        DefectGluing.localFull D B i p.fst.fst c = true →
          DefectGluing.localFull D B i p.snd.fst c = true → D.anchors i c
def DefectGluing.Noninterference : {m n k : Nat} → DefectGluing.Components m n k → DefectGluing.Grid m n → Prop :=
fun {m n k} D B =>
  ∀ (i j : Fin k),
    i ≠ j → ∀ (r : Fin m), D.rows j r → ∀ (c : Fin n), D.anchors i c → B r c = false ∧ D.selected j r c = false
def PairedPivotCore.Five.{u, v} : {Row : Type u} →
  {Col : Type v} →
    (Row → Col → Prop) →
      PairedPivotCore.Cell Row Col → PairedPivotCore.Cell Row Col → PairedPivotCore.Cell Row Col → Prop :=
fun {Row} {Col} occupied a b p =>
  occupied p.fst p.snd ∧ occupied p.fst a.snd ∧ occupied p.fst b.snd ∧ occupied a.fst p.snd ∧ occupied b.fst p.snd
def PairedPivotCore.OriginalC3.{u, v} : {Row : Type u} →
  {Col : Type v} → (Row → Col → Prop) → PairedPivotCore.Cell Row Col → PairedPivotCore.Cell Row Col → Prop :=
fun {Row} {Col} occupied a b =>
  ∀ (x : Row) (y : Col), x ≠ a.fst → x ≠ b.fst → y ≠ a.snd → y ≠ b.snd → ¬PairedPivotCore.Five occupied a b (x, y)
DefectGluing.own_row_agreement {m n k : Nat} (D : DefectGluing.Components m n k) (B : DefectGluing.Grid m n) (i : Fin k)
  (r : Fin m) (hr : D.rows i r) (c : Fin n) :
  DefectGluing.unionFull D B r c = true ↔ DefectGluing.localFull D B i r c = true
DefectGluing.bare_row_unchanged {m n k : Nat} (D : DefectGluing.Components m n k) (B : DefectGluing.Grid m n)
  (r : Fin m) (hr : ∀ (i : Fin k), ¬D.rows i r) (c : Fin n) : DefectGluing.unionFull D B r c = B r c
DefectGluing.common_columns_anchored {m n k : Nat} (D : DefectGluing.Components m n k) (B : DefectGluing.Grid m n)
  (hlocal : DefectGluing.LocalValid D B) (hanchor : DefectGluing.Anchored D B) (i : Fin k) (p : DefectGluing.Pair m n)
  (hp : p ∈ D.pairs i) (c : Fin n) (ha : DefectGluing.unionFull D B p.fst.fst c = true)
  (hb : DefectGluing.unionFull D B p.snd.fst c = true) : D.anchors i c
DefectGluing.other_anchor_absent {m n k : Nat} (D : DefectGluing.Components m n k) (B : DefectGluing.Grid m n)
  (hnon : DefectGluing.Noninterference D B) (i j : Fin k) (hij : i ≠ j) (r : Fin m) (hr : D.rows j r) (c : Fin n)
  (hc : D.anchors i c) : ¬DefectGluing.unionFull D B r c = true
DefectGluing.union_S {m n k : Nat} (D : DefectGluing.Components m n k) (B : DefectGluing.Grid m n)
  (hlocal : DefectGluing.LocalValid D B) : DefectGluing.Simplicity B (DefectGluing.unionPairs D)
DefectGluing.union_cover {m n k : Nat} (D : DefectGluing.Components m n k) (B : DefectGluing.Grid m n)
  (hlocal : DefectGluing.LocalValid D B) :
  (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) (DefectGluing.unionSelected D)).Perm
    (PairedPivotCounting.flattenPairs (DefectGluing.unionPairs D))
DefectGluing.union_C2 {m n k : Nat} (D : DefectGluing.Components m n k) (B : DefectGluing.Grid m n)
  (hlocal : DefectGluing.LocalValid D B) (p : DefectGluing.Pair m n) :
  p ∈ DefectGluing.unionPairs D →
    ¬DefectGluing.unionFull D B p.fst.fst p.snd.snd = true ∧ ¬DefectGluing.unionFull D B p.snd.fst p.fst.snd = true
DefectGluing.union_C3 {m n k : Nat} (D : DefectGluing.Components m n k) (B : DefectGluing.Grid m n)
  (hlocal : DefectGluing.LocalValid D B) (hanchor : DefectGluing.Anchored D B) (hnon : DefectGluing.Noninterference D B)
  (p : DefectGluing.Pair m n) :
  p ∈ DefectGluing.unionPairs D →
    PairedPivotCore.OriginalC3 (fun r c => DefectGluing.unionFull D B r c = true) p.fst p.snd
DefectGluing.finite_row_component_gluing {m n k : Nat} (D : DefectGluing.Components m n k) (B : DefectGluing.Grid m n)
  (hlocal : DefectGluing.LocalValid D B) (hanchor : DefectGluing.Anchored D B)
  (hnon : DefectGluing.Noninterference D B) :
  DefectGluing.ValidAugmentation B (DefectGluing.unionSelected D) (DefectGluing.unionPairs D)


==> anc/lean/finite-lean-companion/formal-defect-gluing/manifest.json <==
{
  "format": 1,
  "status": "KERNEL_CHECKED_FINITE_GLUING",
  "scope": "CONDITIONAL_FINITE_ROW_COMPONENT_GLUING",
  "required_lean_version": "4.24.0",
  "kernel_checked": true,
  "successful_modules_compiled_in_this_package": 15,
  "new_entry_axiom_sets": {
    "DefectGluing.selected_iff": [
      "propext",
      "Quot.sound"
    ],
    "DefectGluing.union_pairs_mem": [
      "propext",
      "Quot.sound"
    ],
    "DefectGluing.base_preserved": [
      "propext",
      "Quot.sound"
    ],
    "DefectGluing.component_preserved": [
      "propext",
      "Quot.sound"
    ],
    "DefectGluing.row_agreement_no_other": [
      "propext",
      "Quot.sound"
    ],
    "DefectGluing.own_row_agreement": [
      "propext",
      "Quot.sound"
    ],
    "DefectGluing.bare_row_unchanged": [
      "propext",
      "Quot.sound"
    ],
    "DefectGluing.selected_endpoint_supported": [
      "propext",
      "Quot.sound"
    ],
    "DefectGluing.pair_rows_supported": [
      "propext",
      "Quot.sound"
    ],
    "DefectGluing.common_columns_anchored": [
      "propext",
      "Quot.sound"
    ],
    "DefectGluing.other_anchor_absent": [
      "propext",
      "Quot.sound"
    ],
    "DefectGluing.pair_occupied": [
      "propext",
      "Quot.sound"
    ],
    "DefectGluing.pair_C2": [
      "propext",
      "Quot.sound"
    ],
    "DefectGluing.pair_C3": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "DefectGluing.union_C2": [
      "propext",
      "Quot.sound"
    ],
    "DefectGluing.union_C3": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "DefectGluing.flatten_append": [
      "propext"
    ],
    "DefectGluing.flatten_family_mem": [
      "propext",
      "Quot.sound"
    ],
    "DefectGluing.union_endpoints_mem": [
      "propext",
      "Quot.sound"
    ],
    "DefectGluing.flatten_family_nodup": [
      "propext",
      "Quot.sound"
    ],
    "DefectGluing.union_endpoints_nodup": [
      "propext",
      "Quot.sound"
    ],
    "DefectGluing.union_S": [
      "propext",
      "Quot.sound"
    ],
    "DefectGluing.union_endpoints_selected": [
      "propext",
      "Quot.sound"
    ],
    "DefectGluing.union_cover": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "DefectGluing.finite_row_component_gluing": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ]
  },
  "included_in_checked_companion": false,
  "intended_main_entry": "DefectGluing.finite_row_component_gluing",
  "modules_in_dependency_order": [
    {
      "module": "FiniteRatSums",
      "imports": [
        "Std"
      ],
      "kernel_checked_in_this_package": true
    },
    {
      "module": "PairedPivotCore",
      "imports": [
        "Std"
      ],
      "kernel_checked_in_this_package": true
    },
    {
      "module": "FiniteCounting",
      "imports": [
        "PairedPivotCore"
      ],
      "kernel_checked_in_this_package": true
    },
    {
      "module": "MajorityCounting",
      "imports": [
        "FiniteCounting"
      ],
      "kernel_checked_in_this_package": true
    },
    {
      "module": "RationalMinorant",
      "imports": [
        "Std"
      ],
      "kernel_checked_in_this_package": true
    },
    {
      "module": "RationalSampling",
      "imports": [
        "FiniteRatSums",
        "MajorityCounting",
        "RationalMinorant"
      ],
      "kernel_checked_in_this_package": true
    },
    {
      "module": "ListRatCounting",
      "imports": [
        "RationalSampling"
      ],
      "kernel_checked_in_this_package": true
    },
    {
      "module": "MatrixMoments",
      "imports": [
        "FiniteRatSums",
        "RationalMinorant"
      ],
      "kernel_checked_in_this_package": true
    },
    {
      "module": "BooleanMatrixGeometry",
      "imports": [
        "ListRatCounting",
        "MatrixMoments"
      ],
      "kernel_checked_in_this_package": true
    },
    {
      "module": "StableDensity",
      "imports": [
        "BooleanMatrixGeometry"
      ],
      "kernel_checked_in_this_package": true
    },
    {
      "module": "GridModel",
      "imports": [
        "StableDensity"
      ],
      "kernel_checked_in_this_package": true
    },
    {
      "module": "GluingData",
      "imports": [
        "GridModel"
      ],
      "kernel_checked_in_this_package": true
    },
    {
      "module": "GluingGeometry",
      "imports": [
        "GluingData"
      ],
      "kernel_checked_in_this_package": true
    },
    {
      "module": "GluingFamily",
      "imports": [
        "GluingGeometry"
      ],
      "kernel_checked_in_this_package": true
    }
  ],
  "entry_audit": "source/GluingEntryAudit.lean",
  "files": {
    "DEPENDENCY_AUDIT.md": "ad4c00abf4dfdb4a53b77b0cb97f710dac52459944e924a4c1894d20b1abb3b7",
    "README.md": "6e860cc059149be8a4bf145672276e998748979fe8989c6e1851f59dbe9350ef",
    "audit/entry-axioms.json": "5ecfc64e591fcbd4fc0fe4af1346ed04e7ba51f2a027b1ac745d5238c9cecbf4",
    "audit/entry-types.txt": "2826262d65bc2725f13c681b08cd2dc23c671ad42970dca6f6c7ca293ca35e89",
    "replay.py": "b64f62b36ac4ab80d8865b51ca4137396abac150c76b6c1895ade8e9a99c3bb0",
    "source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "source/GluingData.lean": "e572d315efe1e0c433a2cf7bfe62961b289fe9a44867f5c75cfec6d411e9eebf",
    "source/GluingEntryAudit.lean": "0cb621526f181fa21bf42a997604e9240320a1286118b5cab4a41f18a9435bbf",
    "source/GluingFamily.lean": "912a32a9eb8553ace0ee4e59c5bee4baf57d33f8addf2b0be2c1aefec31f1820",
    "source/GluingGeometry.lean": "e4bbcb8e4025c952ffdb2223f71f3cb9f56eecafeee374b810c4018c01f1287d",
    "source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136"
  },
  "source_provenance": [
    {
      "copy": "source/FiniteRatSums.lean",
      "kind": "unchanged-private-copy",
      "original_workspace_path": "new_problem/research/campaign-20260911-1908/formal-bare-quarter/source/FiniteRatSums.lean",
      "sha256": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2"
    },
    {
      "copy": "source/PairedPivotCore.lean",
      "kind": "unchanged-private-copy",
      "original_workspace_path": "new_problem/research/campaign-20260911-1908/formal-bare-quarter/source/PairedPivotCore.lean",
      "sha256": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87"
    },
    {
      "copy": "source/FiniteCounting.lean",
      "kind": "unchanged-private-copy",
      "original_workspace_path": "new_problem/research/campaign-20260911-1908/formal-bare-quarter/source/FiniteCounting.lean",
      "sha256": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408"
    },
    {
      "copy": "source/MajorityCounting.lean",
      "kind": "unchanged-private-copy",
      "original_workspace_path": "new_problem/research/campaign-20260911-1908/formal-bare-quarter/source/MajorityCounting.lean",
      "sha256": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164"
    },
    {
      "copy": "source/RationalMinorant.lean",
      "kind": "unchanged-private-copy",
      "original_workspace_path": "new_problem/research/campaign-20260911-1908/formal-bare-quarter/source/RationalMinorant.lean",
      "sha256": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3"
    },
    {
      "copy": "source/RationalSampling.lean",
      "kind": "unchanged-private-copy",
      "original_workspace_path": "new_problem/research/campaign-20260911-1908/formal-bare-quarter/source/RationalSampling.lean",
      "sha256": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744"
    },
    {
      "copy": "source/ListRatCounting.lean",
      "kind": "unchanged-private-copy",
      "original_workspace_path": "new_problem/research/campaign-20260911-1908/formal-bare-quarter/source/ListRatCounting.lean",
      "sha256": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef"
    },
    {
      "copy": "source/MatrixMoments.lean",
      "kind": "unchanged-private-copy",
      "original_workspace_path": "new_problem/research/campaign-20260911-1908/formal-bare-quarter/source/MatrixMoments.lean",
      "sha256": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8"
    },
    {
      "copy": "source/BooleanMatrixGeometry.lean",
      "kind": "unchanged-private-copy",
      "original_workspace_path": "new_problem/research/campaign-20260911-1908/formal-bare-quarter/source/BooleanMatrixGeometry.lean",
      "sha256": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457"
    },
    {
      "copy": "source/StableDensity.lean",
      "kind": "unchanged-private-copy",
      "original_workspace_path": "new_problem/research/campaign-20260911-1908/formal-bare-quarter/source/StableDensity.lean",
      "sha256": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136"
    },
    {
      "copy": "source/GridModel.lean",
      "kind": "unchanged-private-copy",
      "original_workspace_path": "new_problem/research/campaign-20260911-1908/formal-bare-quarter/source/GridModel.lean",
      "sha256": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b"
    }
  ],
  "blocking_condition": null,
  "runtime_changes_performed": false,
  "further_runtime_retries_pending": false,
  "portable_replay": "replay.py",
  "entry_types": "audit/entry-types.txt",
  "source_changes_during_recovery": false
}


==> anc/lean/finite-lean-companion/formal-defect-gluing/replay.py <==
#!/usr/bin/env python3
"""Replay the source-only finite gluing package with an existing Lean 4.24.0.

No downloads, lake, dependency cache, toolchain changes, or supplied oleans.
"""
import argparse
import datetime
import hashlib
import json
import os
from pathlib import Path
import re
import shutil
import subprocess
import tempfile


def sha256(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--lean", default=shutil.which("lean"))
    parser.add_argument("--receipt-dir", required=True)
    args = parser.parse_args()
    if not args.lean:
        parser.error("Supply --lean pointing to an existing Lean 4.24.0 executable")
    root = Path(__file__).resolve().parent
    receipt = Path(args.receipt_dir).resolve()
    receipt.mkdir(parents=True, exist_ok=False)
    manifest = json.loads((root / "manifest.json").read_text())
    for relative, expected in manifest["files"].items():
        if sha256(root / relative) != expected:
            raise SystemExit(f"Hash mismatch: {relative}")
    lean = str(Path(args.lean).resolve())
    version = subprocess.run([lean, "--version"], capture_output=True, text=True)
    (receipt / "version.stdout.txt").write_text(version.stdout)
    (receipt / "version.stderr.txt").write_text(version.stderr)
    status = {
        "started_at_utc": datetime.datetime.now(datetime.timezone.utc).isoformat(),
        "manifest_sha256": sha256(root / "manifest.json"),
        "compiler_sha256": sha256(Path(lean)),
        "compiler_version": version.stdout.strip(),
        "version_exit_code": version.returncode,
        "source_hashes_verified": True,
        "fresh_sources_and_imports": True,
        "modules": [],
        "status": "FAILED",
    }
    def save():
        (receipt / "replay.json").write_text(json.dumps(status, indent=2) + "\n")
    save()
    if version.returncode or not re.search(r"version 4\.24\.0(?:,|\))", version.stdout):
        raise SystemExit("Lean 4.24.0 did not start successfully; no environment changes attempted")
    modules = [m["module"] for m in manifest["modules_in_dependency_order"]]
    modules.append("GluingEntryAudit")
    axioms = {}
    with tempfile.TemporaryDirectory(prefix="finite-gluing-replay-") as fresh:
        build = Path(fresh)
        src, imports = build / "source", build / "imports"
        src.mkdir()
        imports.mkdir()
        for path in (root / "source").glob("*.lean"):
            shutil.copyfile(path, src / path.name)
        env = dict(os.environ, LEAN_PATH=str(imports))
        for module in modules:
            result = subprocess.run(
                [lean, "-o", str(imports / (module + ".olean")), str(src / (module + ".lean"))],
                cwd=src, env=env, capture_output=True, text=True,
            )
            (receipt / (module + ".stdout.txt")).write_text(result.stdout)
            (receipt / (module + ".stderr.txt")).write_text(result.stderr)
            status["modules"].append({"module": module, "exit_code": result.returncode})
            save()
            print(f"{module}: exit {result.returncode}", flush=True)
            if result.returncode:
                raise SystemExit(f"Compilation failed: {module}; see {receipt}")
            for name, dependencies in re.findall(r"'([^']+)' depends on axioms: \[([^\]]*)\]", result.stdout):
                if name.startswith("DefectGluing."):
                    axioms[name] = [x.strip() for x in dependencies.split(",") if x.strip()]
            for name in re.findall(r"'([^']+)' does not depend on any axioms", result.stdout):
                if name.startswith("DefectGluing."):
                    axioms[name] = []
    expected_axioms = json.loads((root / "audit" / "entry-axioms.json").read_text())
    if axioms != expected_axioms:
        raise SystemExit("Entry axiom report differs from the pinned audit")
    types = (receipt / "GluingEntryAudit.stdout.txt").read_bytes()
    if types != (root / "audit" / "entry-types.txt").read_bytes():
        raise SystemExit("Entry types differ from the pinned audit")
    status.update(
        status="PASS", kernel_checked=True, entry_axioms=axioms,
        entry_types_match=True,
        completed_at_utc=datetime.datetime.now(datetime.timezone.utc).isoformat(),
    )
    save()
    print(f"PASS: {len(modules)} modules; exact finite gluing types and axioms verified")


if __name__ == "__main__":
    main()


==> anc/lean/finite-lean-companion/formal-defect-gluing/source/BooleanMatrixGeometry.lean <==
import ListRatCounting
import MatrixMoments

namespace BooleanMatrixGeometry

open PairedPivotCore FiniteRatSums RationalSampling ListRatCounting PairedMatrixMoments

universe u v
variable {Row : Type u} {Col : Type v}

def indicator (A : Row → Col → Bool) (r : Row) (c : Col) : Rat := ratBit (A r c)

def grid (rows : List Row) (cols : List Col) : List (Cell Row Col) :=
  rows.flatMap (fun r => cols.map (fun c => (r,c)))

def cells (rows : List Row) (cols : List Col) (A : Row → Col → Bool) : List (Cell Row Col) :=
  (grid rows cols).filter (fun p => A p.1 p.2)

def closedBit (A : Row → Col → Bool) (p q : Cell Row Col) : Bool :=
  A p.1 p.2 && A q.1 q.2 && A p.1 q.2 && A q.1 p.2

theorem closedBit_iff (A : Row → Col → Bool) (p q : Cell Row Col) :
    closedBit A p q=true ↔ Closed (fun r c => A r c=true) p q := by
  simp [closedBit, Closed, Bool.and_eq_true, and_assoc]

theorem grid_sum (rows : List Row) (cols : List Col) (g : Cell Row Col → Rat) :
    sum (grid rows cols) g=sum rows (fun r => sum cols (fun c => g (r,c))) := by
  unfold grid
  rw [sum_flatMap]
  exact sum_congr rows _ _ (fun r _ => sum_map cols (fun c => (r,c)) g)

theorem cells_sum (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (g : Cell Row Col → Rat) :
    sum (cells rows cols A) g=
      sum rows (fun r => sum cols (fun c => indicator A r c*g (r,c))) := by
  unfold cells
  rw [sum_filter, grid_sum]
  rfl

theorem cells_card (rows : List Row) (cols : List Col) (A : Row → Col → Bool) :
    ((cells rows cols A).length : Rat)=total rows cols (indicator A) := by
  have h := cells_sum rows cols A (fun _ => 1)
  rw [sum_const] at h
  have hi : sum rows (fun r => sum cols (fun c => indicator A r c*1))=
      total rows cols (indicator A) := by
    apply sum_congr rows
    intro r hr
    exact sum_congr cols _ _ (fun c _ => Rat.mul_one _)
  rw [hi] at h
  grind

def rowWeight (cols : List Col) (A : Row → Col → Bool) (r : Row) (c : Col) : Rat :=
  indicator A r c*(rowDegree cols (indicator A) r)⁻¹

theorem rowWeight_normalized (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : sum cols (rowWeight cols A r)=1 := by
  unfold rowWeight
  rw [sum_mul_right]
  change rowDegree cols (indicator A) r*(rowDegree cols (indicator A) r)⁻¹=1
  exact Rat.mul_inv_cancel _ (by grind)

theorem rowWeight_nonneg (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : ∀ c ∈ cols, 0≤rowWeight cols A r c := by
  intro c hc
  exact Rat.mul_nonneg (ratBit_range (A r c)).1 (inv_nonneg_of_pos _ hd)

theorem four_bit_identity (a b x y : Bool) (z : Rat) :
    ratBit x*z*ratBit (x && b && a && y)=
      ratBit a*ratBit b*(ratBit x*ratBit y)*z := by
  cases a <;> cases b <;> cases x <;> cases y <;> simp [ratBit] <;> grind

theorem row_cell_probability (cols : List Col) (A : Row → Col → Bool)
    (r s : Row) (c : Col) :
    expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) (s,c)))=
      indicator A r c*indicator A s c*
        (codegree cols (indicator A) r s/rowDegree cols (indicator A) r) := by
  unfold expect
  rw [sum_congr cols (fun j => rowWeight cols A r j*ratBit (closedBit A (r,j) (s,c))) (fun j =>
      (indicator A r c*indicator A s c)*(indicator A r j*indicator A s j)*
        (rowDegree cols (indicator A) r)⁻¹)
    (fun j _ => four_bit_identity (A r c) (A s c) (A r j) (A s j) _)]
  rw [sum_mul_right, sum_mul_left]
  unfold codegree
  rw [Rat.div_def]
  grind

theorem two_bit_mask (a b : Bool) (B : Rat → Rat) (hB : B 0=0) (t : Rat) :
    B (ratBit a*ratBit b*t)=ratBit a*ratBit b*B t := by
  cases a <;> cases b <;> simp [ratBit, hB] <;> grind

theorem occupied_mask_identity (a b : Bool) (t : Rat) :
    ratBit b*(ratBit a*ratBit b*t)=(ratBit a*ratBit b)*t := by
  cases a <;> cases b <;> simp [ratBit] <;> grind

theorem sum_cell_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (B : Rat → Rat) (hB : B 0=0) :
    sum (cells rows cols A) (fun p =>
      B (expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) p))))=
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [sum_congr (cells rows cols A) _ (fun p =>
      indicator A r p.2*indicator A p.1 p.2*
        B (codegree cols (indicator A) r p.1/rowDegree cols (indicator A) r))
    (by
      intro p hp
      rw [row_cell_probability]
      exact two_bit_mask (A r p.2) (A p.1 p.2) B hB _)]
  rw [cells_sum]
  apply sum_congr rows
  intro s hs
  rw [sum_congr cols (fun c => indicator A s c*(indicator A r c*indicator A s c*
      B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))) (fun c =>
      (indicator A r c*indicator A s c)*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
    (fun c _ => occupied_mask_identity (A r c) (A s c) _)]
  exact sum_mul_right cols _ _

#print axioms closedBit_iff
#print axioms grid_sum
#print axioms cells_sum
#print axioms cells_card
#print axioms rowWeight_normalized
#print axioms rowWeight_nonneg
#print axioms four_bit_identity
#print axioms row_cell_probability
#print axioms two_bit_mask
#print axioms sum_cell_response

end BooleanMatrixGeometry


==> anc/lean/finite-lean-companion/formal-defect-gluing/source/FiniteCounting.lean <==
import PairedPivotCore

/-! Actual finite counting from original C3 and a simple pairing cover.
This module does not assume a degree or sampling inequality. -/

namespace PairedPivotCounting

open PairedPivotCore

universe u

def bitNat (b : Bool) : Nat := if b then 1 else 0

def count {α : Type u} (f : α → Bool) : List α → Nat
  | [] => 0
  | a :: as => bitNat (f a) + count f as

def flattenPairs {α : Type u} : List (α × α) → List α
  | [] => []
  | p :: ps => p.1 :: p.2 :: flattenPairs ps

theorem two_bits_le_one (a b : Bool)
    (h : ¬ (a = true ∧ b = true)) : bitNat a + bitNat b ≤ 1 := by
  cases a <;> cases b <;> simp_all [bitNat]

theorem count_perm {α : Type u} (f : α → Bool) {xs ys : List α}
    (h : xs.Perm ys) : count f xs = count f ys := by
  induction h with
  | nil => rfl
  | cons x h ih => exact congrArg (fun k => bitNat (f x) + k) ih
  | swap x y xs => simp only [count]; omega
  | trans h₁ h₂ ih₁ ih₂ => exact ih₁.trans ih₂

theorem flatten_length {α : Type u} (pairs : List (α × α)) :
    (flattenPairs pairs).length = 2 * pairs.length := by
  induction pairs with
  | nil => rfl
  | cons p ps ih => simp only [flattenPairs, List.length_cons]; omega

theorem paired_count_le {α : Type u} (f : α → Bool)
    (pairs : List (α × α))
    (h : ∀ p ∈ pairs, ¬ (f p.1 = true ∧ f p.2 = true)) :
    count f (flattenPairs pairs) ≤ pairs.length := by
  induction pairs with
  | nil => exact Nat.le_refl 0
  | cons p ps ih =>
    have hp := two_bits_le_one (f p.1) (f p.2) (h p (by simp))
    have ht := ih (fun q hq => h q (List.mem_cons_of_mem p hq))
    simp only [flattenPairs, count, List.length_cons]
    omega

/-- A literal finite occupied matrix and its S pairing cover. -/
structure Matrix (m n : Nat) where
  occupied : Fin m → Fin n → Prop
  cells : List (Cell (Fin m) (Fin n))
  pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))
  complete : ∀ p, occupied p.1 p.2 ↔ p ∈ cells
  simple : cells.Nodup
  cover : cells.Perm (flattenPairs pairs)
  c3 : ∀ p ∈ pairs, OriginalC3 occupied p.1 p.2

theorem c3_no_common_open {Row Col : Type u}
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b) :
    ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  intro p h
  rcases h with ⟨⟨⟨hpp, _, hpa, hap⟩, hra, hca⟩,
    ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
  exact hc p.1 p.2 hra hrb hca hcb ⟨hpp, hpa, hpb, hap, hbp⟩

theorem open_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Open A.occupied)]
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Open A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Open A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact decision_accepts_at_most_one (Open A.occupied) pivots p.1 p.2
      (c3_no_common_open A.occupied p.1 p.2 (A.c3 p hm))
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

theorem stable_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Closed A.occupied)]
    (holes : ∀ p ∈ A.pairs,
      (¬ A.occupied p.1.1 p.2.2) ∧ (¬ A.occupied p.2.1 p.1.2))
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Closed A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Closed A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact stable_closed_decision_accepts_at_most_one A.occupied pivots p.1 p.2
      (A.c3 p hm) (holes p hm).1 (holes p hm).2
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

#print axioms two_bits_le_one
#print axioms count_perm
#print axioms flatten_length
#print axioms paired_count_le
#print axioms c3_no_common_open
#print axioms open_accepted_count_le_half
#print axioms stable_accepted_count_le_half

end PairedPivotCounting


==> anc/lean/finite-lean-companion/formal-defect-gluing/source/FiniteRatSums.lean <==
import Std

/-! Elementary finite rational sums and Cauchy by a sum-of-squares identity. -/

namespace FiniteRatSums

universe u v

def sum {α : Type u} : List α → (α → Rat) → Rat
  | [], _ => 0
  | a :: as, f => f a + sum as f

theorem sum_congr {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x = g x) : sum xs f = sum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f = g x + sum xs g
    rw [hx, ht]

theorem sum_add {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x + g x) = sum xs f + sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_sub {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x - g x) = sum xs f - sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_left {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => c * f x) = c * sum xs f := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_right {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => f x * c) = sum xs f * c := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_const {α : Type u} (xs : List α) (c : Rat) :
    sum xs (fun _ => c) = (xs.length : Rat) * c := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem sum_nonneg {α : Type u} (xs : List α) (f : α → Rat)
    (h : ∀ x ∈ xs, 0 ≤ f x) : 0 ≤ sum xs f := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    exact Rat.add_nonneg (h x (by simp))
      (ih (fun y hy => h y (List.mem_cons_of_mem x hy)))

theorem sum_le {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x ≤ g x) : sum xs f ≤ sum xs g := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f ≤ g x + sum xs g
    grind

theorem sum_swap {α : Type u} {β : Type v} (xs : List α) (ys : List β)
    (f : α → β → Rat) :
    sum xs (fun x => sum ys (f x)) = sum ys (fun y => sum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [sum]; rw [sum_const]; grind
  | cons x xs ih =>
    simp only [sum]
    rw [sum_add, ih]

theorem sum_square_shift {α : Type u} (xs : List α) (f : α → Rat) (c : Rat) :
    sum xs (fun x => (f x-c)^2) =
      sum xs (fun x => (f x)^2)-2*c*sum xs f+(xs.length : Rat)*c^2 := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem lagrange_identity {α : Type u} (xs : List α) (f : α → Rat) :
    sum xs (fun y => sum xs (fun x => (f x-f y)^2)) =
      2*(xs.length : Rat)*sum xs (fun x => (f x)^2)-2*(sum xs f)^2 := by
  rw [sum_congr xs _ _ (fun y _ => sum_square_shift xs f (f y))]
  rw [sum_add, sum_sub, sum_const]
  rw [sum_mul_right, sum_mul_left, sum_mul_left]
  grind

theorem finite_cauchy {α : Type u} (xs : List α) (f : α → Rat) :
    (sum xs f)^2 ≤ (xs.length : Rat)*sum xs (fun x => (f x)^2) := by
  have h := sum_nonneg xs (fun y => sum xs (fun x => (f x-f y)^2))
    (fun y _ => sum_nonneg xs (fun x => (f x-f y)^2)
      (fun x _ => Lean.Grind.OrderedRing.sq_nonneg))
  rw [lagrange_identity] at h
  grind

#print axioms sum_congr
#print axioms sum_add
#print axioms sum_sub
#print axioms sum_mul_left
#print axioms sum_mul_right
#print axioms sum_const
#print axioms sum_nonneg
#print axioms sum_le
#print axioms sum_swap
#print axioms sum_square_shift
#print axioms lagrange_identity
#print axioms finite_cauchy

end FiniteRatSums


==> anc/lean/finite-lean-companion/formal-defect-gluing/source/GluingData.lean <==
import GridModel

/-! Finite row components, full ambient local occupancies, and their union. -/

namespace DefectGluing

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel

abbrev Grid (m n : Nat) := Fin m → Fin n → Bool
abbrev Pair (m n : Nat) := Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)

structure Components (m n k : Nat) where
  rows : Fin k → Fin m → Prop
  rows_disjoint : ∀ i j r, rows i r → rows j r → i=j
  selected : Fin k → Grid m n
  supported : ∀ i r c, selected i r c=true → rows i r
  pairs : Fin k → List (Pair m n)
  anchors : Fin k → Fin n → Prop

variable {m n k : Nat}

def localFull (D : Components m n k) (B : Grid m n) (i : Fin k) : Grid m n :=
  fun r c => B r c || D.selected i r c

def unionSelected (D : Components m n k) : Grid m n :=
  fun r c => (List.finRange k).any (fun i => D.selected i r c)

def unionFull (D : Components m n k) (B : Grid m n) : Grid m n :=
  fun r c => B r c || unionSelected D r c

def unionPairs (D : Components m n k) : List (Pair m n) :=
  (List.finRange k).flatMap D.pairs

/-- Literal S: all selected endpoints are distinct and outside the base. -/
def Simplicity (B : Grid m n) (ps : List (Pair m n)) : Prop :=
  (flattenPairs ps).Nodup ∧ ∀ p ∈ flattenPairs ps, B p.1 p.2=false

/-- Exact selected-cell cover, S, and literal C2/C3 on the full ambient grid. -/
def ValidAugmentation (B A : Grid m n) (ps : List (Pair m n)) : Prop :=
  Simplicity B ps ∧
  (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps) ∧
  ∀ p ∈ ps,
    (B p.1.1 p.1.2 || A p.1.1 p.1.2)=true ∧
    (B p.2.1 p.2.2 || A p.2.1 p.2.2)=true ∧
    (¬(B p.1.1 p.2.2 || A p.1.1 p.2.2)=true) ∧
    (¬(B p.2.1 p.1.2 || A p.2.1 p.1.2)=true) ∧
    OriginalC3 (fun r c => (B r c || A r c)=true) p.1 p.2

def LocalValid (D : Components m n k) (B : Grid m n) : Prop :=
  ∀ i, ValidAugmentation B (D.selected i) (D.pairs i)

/-- Every local common column of a pair's endpoint rows belongs to its anchor set. -/
def Anchored (D : Components m n k) (B : Grid m n) : Prop :=
  ∀ i p, p ∈ D.pairs i → ∀ c,
    localFull D B i p.1.1 c=true → localFull D B i p.2.1 c=true → D.anchors i c

/-- On another component's rows, both fixed and selected cells vanish at the anchors. -/
def Noninterference (D : Components m n k) (B : Grid m n) : Prop :=
  ∀ i j, i≠j → ∀ r, D.rows j r → ∀ c, D.anchors i c →
    B r c=false ∧ D.selected j r c=false

theorem selected_iff (D : Components m n k) (r : Fin m) (c : Fin n) :
    unionSelected D r c=true ↔ ∃ i, D.selected i r c=true := by
  simp [unionSelected,List.any_eq_true,finRange_mem]

theorem local_full_iff (D : Components m n k) (B : Grid m n)
    (i : Fin k) (r : Fin m) (c : Fin n) :
    localFull D B i r c=true ↔ B r c=true ∨ D.selected i r c=true := by
  simp only [localFull,Bool.or_eq_true]

theorem union_full_iff (D : Components m n k) (B : Grid m n)
    (r : Fin m) (c : Fin n) :
    unionFull D B r c=true ↔ B r c=true ∨ ∃ i, D.selected i r c=true := by
  simp only [unionFull,Bool.or_eq_true,selected_iff]

theorem union_pairs_mem (D : Components m n k) (p : Pair m n) :
    p ∈ unionPairs D ↔ ∃ i, p ∈ D.pairs i := by
  simp [unionPairs,List.mem_flatMap,finRange_mem]

theorem base_preserved (D : Components m n k) (B : Grid m n)
    (r : Fin m) (c : Fin n) (h : B r c=true) : unionFull D B r c=true := by
  exact (union_full_iff D B r c).mpr (Or.inl h)

theorem component_preserved (D : Components m n k) (B : Grid m n)
    (i : Fin k) (r : Fin m) (c : Fin n) (h : localFull D B i r c=true) :
    unionFull D B r c=true := by
  rcases (local_full_iff D B i r c).mp h with hb | hs
  · exact base_preserved D B r c hb
  · exact (union_full_iff D B r c).mpr (Or.inr ⟨i,hs⟩)

theorem row_agreement_no_other (D : Components m n k) (B : Grid m n)
    (i : Fin k) (r : Fin m) (h : ∀ j, j≠i → ¬D.rows j r) (c : Fin n) :
    unionFull D B r c=true ↔ localFull D B i r c=true := by
  constructor
  · intro ho
    rcases (union_full_iff D B r c).mp ho with hb | ⟨j,hs⟩
    · exact (local_full_iff D B i r c).mpr (Or.inl hb)
    · by_cases he : j=i
      · subst j
        exact (local_full_iff D B i r c).mpr (Or.inr hs)
      · exact False.elim (h j he (D.supported j r c hs))
  · exact component_preserved D B i r c

theorem own_row_agreement (D : Components m n k) (B : Grid m n)
    (i : Fin k) (r : Fin m) (hr : D.rows i r) (c : Fin n) :
    unionFull D B r c=true ↔ localFull D B i r c=true := by
  apply row_agreement_no_other D B i r
  intro j hji hj
  exact hji (D.rows_disjoint j i r hj hr)

theorem bare_row_unchanged (D : Components m n k) (B : Grid m n)
    (r : Fin m) (hr : ∀ i, ¬D.rows i r) (c : Fin n) :
    unionFull D B r c=B r c := by
  have hs : unionSelected D r c=false := by
    cases he : unionSelected D r c with
    | false => rfl
    | true =>
      obtain ⟨i,hi⟩ := (selected_iff D r c).mp he
      exact False.elim (hr i (D.supported i r c hi))
  simp [unionFull,hs]

theorem selected_endpoint_supported (D : Components m n k) (B : Grid m n)
    (hlocal : LocalValid D B) (i : Fin k) (p : Cell (Fin m) (Fin n))
    (hp : p ∈ flattenPairs (D.pairs i)) : D.rows i p.1 := by
  have hs := (occupied_cells_mem m n (D.selected i) p).mp ((hlocal i).2.1.mem_iff.mpr hp)
  exact D.supported i p.1 p.2 hs

theorem pair_rows_supported (D : Components m n k) (B : Grid m n)
    (hlocal : LocalValid D B) (i : Fin k) (p : Pair m n) (hp : p ∈ D.pairs i) :
    D.rows i p.1.1 ∧ D.rows i p.2.1 := by
  have hh := endpoints_in_flatten (D.pairs i) p hp
  exact ⟨selected_endpoint_supported D B hlocal i p.1 hh.1,
    selected_endpoint_supported D B hlocal i p.2 hh.2⟩

#print axioms selected_iff
#print axioms union_pairs_mem
#print axioms base_preserved
#print axioms component_preserved
#print axioms row_agreement_no_other
#print axioms own_row_agreement
#print axioms bare_row_unchanged
#print axioms selected_endpoint_supported
#print axioms pair_rows_supported
end DefectGluing


==> anc/lean/finite-lean-companion/formal-defect-gluing/source/GluingEntryAudit.lean <==
import GluingFamily

set_option pp.universes false
set_option pp.proofs false

#print DefectGluing.Components
#print DefectGluing.localFull
#print DefectGluing.unionSelected
#print DefectGluing.unionFull
#print DefectGluing.unionPairs
#print DefectGluing.Simplicity
#print DefectGluing.ValidAugmentation
#print DefectGluing.LocalValid
#print DefectGluing.Anchored
#print DefectGluing.Noninterference
#print PairedPivotCore.Five
#print PairedPivotCore.OriginalC3
#check DefectGluing.own_row_agreement
#check DefectGluing.bare_row_unchanged
#check DefectGluing.common_columns_anchored
#check DefectGluing.other_anchor_absent
#check DefectGluing.union_S
#check DefectGluing.union_cover
#check DefectGluing.union_C2
#check DefectGluing.union_C3
#check DefectGluing.finite_row_component_gluing


==> anc/lean/finite-lean-companion/formal-defect-gluing/source/GluingFamily.lean <==
import GluingGeometry

/-! The union has exact selected-cell coverage, with no endpoint reuse.
Together with the geometric transfer, this gives literal finite S/C2/C3. -/

namespace DefectGluing

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel

variable {m n k : Nat}

theorem flatten_append {α : Type} (ps qs : List (α × α)) :
    flattenPairs (ps ++ qs)=flattenPairs ps ++ flattenPairs qs := by
  induction ps with
  | nil => rfl
  | cons p ps ih => simp [flattenPairs,ih]

theorem flatten_family_mem (D : Components m n k) (ids : List (Fin k))
    (p : Cell (Fin m) (Fin n)) :
    p ∈ flattenPairs (ids.flatMap D.pairs) ↔ ∃ i ∈ ids, p ∈ flattenPairs (D.pairs i) := by
  induction ids with
  | nil => simp [flattenPairs]
  | cons i ids ih =>
    rw [List.flatMap_cons,flatten_append,List.mem_append,ih]
    constructor
    · intro h
      rcases h with hi | ⟨j,hj,hp⟩
      · exact ⟨i,by simp,hi⟩
      · exact ⟨j,List.mem_cons_of_mem i hj,hp⟩
    · rintro ⟨j,hj,hp⟩
      rcases List.mem_cons.mp hj with he | hj
      · subst j
        exact Or.inl hp
      · exact Or.inr ⟨j,hj,hp⟩

theorem union_endpoints_mem (D : Components m n k) (p : Cell (Fin m) (Fin n)) :
    p ∈ flattenPairs (unionPairs D) ↔ ∃ i, p ∈ flattenPairs (D.pairs i) := by
  simp only [unionPairs,flatten_family_mem,finRange_mem,true_and]

theorem flatten_family_nodup (D : Components m n k) (B : Grid m n)
    (hlocal : LocalValid D B) (ids : List (Fin k)) (hn : ids.Nodup) :
    (flattenPairs (ids.flatMap D.pairs)).Nodup := by
  induction ids with
  | nil => exact List.Pairwise.nil
  | cons i ids ih =>
    obtain ⟨hnot,ht⟩ := List.nodup_cons.mp hn
    rw [List.flatMap_cons,flatten_append]
    apply List.pairwise_append.mpr
    refine ⟨(hlocal i).1.1,ih ht,?_⟩
    intro a ha b hb he
    obtain ⟨j,hj,hb⟩ := (flatten_family_mem D ids b).mp hb
    have hra := selected_endpoint_supported D B hlocal i a ha
    have hrb := selected_endpoint_supported D B hlocal j b hb
    have hrj : D.rows j a.1 := by
      rw [congrArg Prod.fst he]
      exact hrb
    have hij := D.rows_disjoint i j a.1 hra hrj
    have hne : i≠j := by
      intro heq
      subst j
      exact hnot hj
    exact hne hij

theorem union_endpoints_nodup (D : Components m n k) (B : Grid m n)
    (hlocal : LocalValid D B) : (flattenPairs (unionPairs D)).Nodup := by
  exact flatten_family_nodup D B hlocal (List.finRange k) (finRange_nodup k)

theorem union_S (D : Components m n k) (B : Grid m n) (hlocal : LocalValid D B) :
    Simplicity B (unionPairs D) := by
  refine ⟨union_endpoints_nodup D B hlocal,?_⟩
  intro p hp
  obtain ⟨i,hi⟩ := (union_endpoints_mem D p).mp hp
  exact (hlocal i).1.2 p hi

theorem union_endpoints_selected (D : Components m n k) (B : Grid m n)
    (hlocal : LocalValid D B) (p : Cell (Fin m) (Fin n)) :
    p ∈ flattenPairs (unionPairs D) ↔ unionSelected D p.1 p.2=true := by
  rw [union_endpoints_mem,selected_iff]
  constructor
  · rintro ⟨i,hi⟩
    exact ⟨i,(occupied_cells_mem m n (D.selected i) p).mp ((hlocal i).2.1.mem_iff.mpr hi)⟩
  · rintro ⟨i,hi⟩
    exact ⟨i,(hlocal i).2.1.mem_iff.mp ((occupied_cells_mem m n (D.selected i) p).mpr hi)⟩

theorem union_cover (D : Components m n k) (B : Grid m n) (hlocal : LocalValid D B) :
    (cells (List.finRange m) (List.finRange n) (unionSelected D)).Perm (flattenPairs (unionPairs D)) := by
  apply List.perm_iff_count.mpr
  intro p
  rw [(occupied_cells_nodup m n (unionSelected D)).count,(union_endpoints_nodup D B hlocal).count]
  simp only [occupied_cells_mem,union_endpoints_selected D B hlocal]

/-- Abstract gluing of locally valid full-grid augmentations. Local C3 is a
hypothesis for each component; global C3 is derived using the anchor condition
and the absence of fixed/selected center cells on every other active row set. -/
theorem finite_row_component_gluing (D : Components m n k) (B : Grid m n)
    (hlocal : LocalValid D B) (hanchor : Anchored D B) (hnon : Noninterference D B) :
    ValidAugmentation B (unionSelected D) (unionPairs D) := by
  refine ⟨union_S D B hlocal,union_cover D B hlocal,?_⟩
  intro p hp
  obtain ⟨i,hi⟩ := (union_pairs_mem D p).mp hp
  have ho := pair_occupied D B hlocal i p hi
  have h2 := pair_C2 D B hlocal i p hi
  exact ⟨ho.1,ho.2,h2.1,h2.2,pair_C3 D B hlocal hanchor hnon i p hi⟩

#print axioms flatten_append
#print axioms flatten_family_mem
#print axioms union_endpoints_mem
#print axioms flatten_family_nodup
#print axioms union_endpoints_nodup
#print axioms union_S
#print axioms union_endpoints_selected
#print axioms union_cover
#print axioms finite_row_component_gluing
end DefectGluing


==> anc/lean/finite-lean-companion/formal-defect-gluing/source/GluingGeometry.lean <==
import GluingData

/-! Literal C2/C3 transfer. A potential new witness on another component's
row is excluded by its center cell, rather than by assuming global C3. -/

namespace DefectGluing

open PairedPivotCore

variable {m n k : Nat}

theorem common_columns_anchored (D : Components m n k) (B : Grid m n)
    (hlocal : LocalValid D B) (hanchor : Anchored D B)
    (i : Fin k) (p : Pair m n) (hp : p ∈ D.pairs i) (c : Fin n)
    (ha : unionFull D B p.1.1 c=true) (hb : unionFull D B p.2.1 c=true) :
    D.anchors i c := by
  have hr := pair_rows_supported D B hlocal i p hp
  exact hanchor i p hp c
    ((own_row_agreement D B i p.1.1 hr.1 c).mp ha)
    ((own_row_agreement D B i p.2.1 hr.2 c).mp hb)

theorem other_anchor_absent (D : Components m n k) (B : Grid m n)
    (hnon : Noninterference D B) (i j : Fin k) (hij : i≠j)
    (r : Fin m) (hr : D.rows j r) (c : Fin n) (hc : D.anchors i c) :
    ¬unionFull D B r c=true := by
  intro ho
  have hl := (own_row_agreement D B j r hr c).mp ho
  have hz := hnon i j hij r hr c hc
  rcases (local_full_iff D B j r c).mp hl with hb | hs
  · rw [hz.1] at hb
    cases hb
  · rw [hz.2] at hs
    cases hs

theorem pair_occupied (D : Components m n k) (B : Grid m n)
    (hlocal : LocalValid D B) (i : Fin k) (p : Pair m n) (hp : p ∈ D.pairs i) :
    unionFull D B p.1.1 p.1.2=true ∧ unionFull D B p.2.1 p.2.2=true := by
  have hl := (hlocal i).2.2 p hp
  exact ⟨component_preserved D B i _ _ hl.1,component_preserved D B i _ _ hl.2.1⟩

theorem pair_C2 (D : Components m n k) (B : Grid m n)
    (hlocal : LocalValid D B) (i : Fin k) (p : Pair m n) (hp : p ∈ D.pairs i) :
    ¬unionFull D B p.1.1 p.2.2=true ∧ ¬unionFull D B p.2.1 p.1.2=true := by
  have hr := pair_rows_supported D B hlocal i p hp
  have hl := (hlocal i).2.2 p hp
  constructor
  · intro ho
    exact hl.2.2.1 ((own_row_agreement D B i p.1.1 hr.1 p.2.2).mp ho)
  · intro ho
    exact hl.2.2.2.1 ((own_row_agreement D B i p.2.1 hr.2 p.1.2).mp ho)

theorem pair_C3 (D : Components m n k) (B : Grid m n)
    (hlocal : LocalValid D B) (hanchor : Anchored D B) (hnon : Noninterference D B)
    (i : Fin k) (p : Pair m n) (hp : p ∈ D.pairs i) :
    OriginalC3 (fun r c => unionFull D B r c=true) p.1 p.2 := by
  classical
  intro x y hxa hxb hya hyb hf
  obtain ⟨hxy,hxaCol,hxbCol,hpaY,hpbY⟩ := hf
  have hy := common_columns_anchored D B hlocal hanchor i p hp y hpaY hpbY
  by_cases hother : ∃ j, j≠i ∧ D.rows j x
  · obtain ⟨j,hji,hj⟩ := hother
    exact other_anchor_absent D B hnon i j (Ne.symm hji) x hj y hy hxy
  · have hnone : ∀ j, j≠i → ¬D.rows j x := by
      intro j hji hj
      exact hother ⟨j,hji,hj⟩
    have hr := pair_rows_supported D B hlocal i p hp
    have hc3 := ((hlocal i).2.2 p hp).2.2.2.2
    apply hc3 x y hxa hxb hya hyb
    exact ⟨(row_agreement_no_other D B i x hnone y).mp hxy,
      (row_agreement_no_other D B i x hnone p.1.2).mp hxaCol,
      (row_agreement_no_other D B i x hnone p.2.2).mp hxbCol,
      (own_row_agreement D B i p.1.1 hr.1 y).mp hpaY,
      (own_row_agreement D B i p.2.1 hr.2 y).mp hpbY⟩

theorem union_C2 (D : Components m n k) (B : Grid m n) (hlocal : LocalValid D B) :
    ∀ p ∈ unionPairs D,
      ¬unionFull D B p.1.1 p.2.2=true ∧ ¬unionFull D B p.2.1 p.1.2=true := by
  intro p hp
  obtain ⟨i,hi⟩ := (union_pairs_mem D p).mp hp
  exact pair_C2 D B hlocal i p hi

theorem union_C3 (D : Components m n k) (B : Grid m n)
    (hlocal : LocalValid D B) (hanchor : Anchored D B) (hnon : Noninterference D B) :
    ∀ p ∈ unionPairs D, OriginalC3 (fun r c => unionFull D B r c=true) p.1 p.2 := by
  intro p hp
  obtain ⟨i,hi⟩ := (union_pairs_mem D p).mp hp
  exact pair_C3 D B hlocal hanchor hnon i p hi

#print axioms common_columns_anchored
#print axioms other_anchor_absent
#print axioms pair_occupied
#print axioms pair_C2
#print axioms pair_C3
#print axioms union_C2
#print axioms union_C3
end DefectGluing


==> anc/lean/finite-lean-companion/formal-defect-gluing/source/GridModel.lean <==
import StableDensity

/-! Model checks: the final pairing-cover assumption is literal S coverage. -/

namespace GridModel

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry StableDensity

universe u v

theorem finRange_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n := by
  exact List.mem_ofFn.mpr ⟨i, rfl⟩

theorem finRange_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i=j at hv
  omega

theorem grid_mem {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (p : Cell Row Col) :
    p ∈ grid rows cols ↔ p.1 ∈ rows ∧ p.2 ∈ cols := by
  constructor
  · intro h
    obtain ⟨r, hr, hm⟩ := List.mem_flatMap.mp h
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hm
    cases he
    exact ⟨hr, hc⟩
  · rintro ⟨hr, hc⟩
    exact List.mem_flatMap.mpr ⟨p.1, hr,
      List.mem_map.mpr ⟨p.2, hc, Prod.eta p⟩⟩

theorem row_map_nodup {Row : Type u} {Col : Type v}
    (r : Row) (cols : List Col) (hc : cols.Nodup) :
    (cols.map (fun c => (r,c))).Nodup := by
  apply List.pairwise_map.mpr
  exact hc.imp (fun h he => h (congrArg Prod.snd he))

theorem grid_nodup {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (hr : rows.Nodup) (hc : cols.Nodup) :
    (grid rows cols).Nodup := by
  induction rows with
  | nil => exact List.Pairwise.nil
  | cons r rs ih =>
    obtain ⟨hn, ht⟩ := List.nodup_cons.mp hr
    change (cols.map (fun c => (r,c)) ++ grid rs cols).Nodup
    apply List.pairwise_append.mpr
    refine ⟨row_map_nodup r cols hc, ih ht, ?_⟩
    intro a ha b hb he
    obtain ⟨c, hc', hca⟩ := List.mem_map.mp ha
    have hb' := (grid_mem rs cols b).mp hb
    have hf : r=b.1 := by
      have h₁ := congrArg Prod.fst hca
      have h₂ := congrArg Prod.fst he
      exact h₁.trans h₂
    exact hn (hf ▸ hb'.1)

theorem occupied_cells_nodup (m n : Nat) (A : Fin m → Fin n → Bool) :
    (cells (List.finRange m) (List.finRange n) A).Nodup := by
  exact List.Pairwise.filter _
    (grid_nodup _ _ (finRange_nodup m) (finRange_nodup n))

theorem occupied_cells_mem (m n : Nat) (A : Fin m → Fin n → Bool)
    (p : Cell (Fin m) (Fin n)) :
    p ∈ cells (List.finRange m) (List.finRange n) A ↔ A p.1 p.2=true := by
  constructor
  · intro h
    exact (List.mem_filter.mp h).2
  · intro h
    apply List.mem_filter.mpr
    exact ⟨(grid_mem _ _ p).mpr ⟨finRange_mem p.1, finRange_mem p.2⟩, h⟩

theorem cover_has_no_reuse (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs)) :
    (flattenPairs pairs).Nodup := by
  exact cover.nodup (occupied_cells_nodup m n A)

theorem endpoints_in_flatten {α : Type u} (pairs : List (α × α)) (p : α × α)
    (hp : p ∈ pairs) : p.1 ∈ flattenPairs pairs ∧ p.2 ∈ flattenPairs pairs := by
  induction pairs with
  | nil => cases hp
  | cons q qs ih =>
    rcases List.mem_cons.mp hp with he | ht
    · cases he
      simp [flattenPairs]
    · have hh := ih ht
      exact ⟨List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.1),
        List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.2)⟩

theorem selected_endpoints_occupied (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    A p.1.1 p.1.2=true ∧ A p.2.1 p.2.2=true := by
  have hh := endpoints_in_flatten pairs p hp
  exact ⟨(occupied_cells_mem m n A p.1).mp (cover.mem_iff.mpr hh.1),
    (occupied_cells_mem m n A p.2).mp (cover.mem_iff.mpr hh.2)⟩

theorem stable_endpoints_are_ND (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs)
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    p.1.1≠p.2.1 ∧ p.1.2≠p.2.2 := by
  have ho := selected_endpoints_occupied m n A pairs cover p hp
  have hz := (hs p hp).2.1
  constructor
  · intro he
    apply hz
    simpa only [he] using ho.2
  · intro he
    apply hz
    simpa only [he] using ho.1

#print axioms finRange_mem
#print axioms finRange_nodup
#print axioms grid_mem
#print axioms grid_nodup
#print axioms occupied_cells_nodup
#print axioms occupied_cells_mem
#print axioms cover_has_no_reuse
#print axioms selected_endpoints_occupied
#print axioms stable_endpoints_are_ND

end GridModel


==> anc/lean/finite-lean-companion/formal-defect-gluing/source/ListRatCounting.lean <==
import RationalSampling

namespace ListRatCounting

open FiniteRatSums RationalSampling PairedPivotCounting

universe u v

theorem sum_append {α : Type u} (xs ys : List α) (f : α → Rat) :
    sum (xs++ys) f=sum xs f+sum ys f := by
  induction xs with
  | nil => simp only [List.nil_append, sum]; grind
  | cons x xs ih => simp only [List.cons_append, sum]; rw [ih]; grind

theorem sum_map {α : Type u} {β : Type v} (xs : List α) (g : α → β) (f : β → Rat) :
    sum (xs.map g) f=sum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.map_cons, sum]; rw [ih]

theorem sum_flatMap {α : Type u} {β : Type v} (xs : List α) (g : α → List β)
    (f : β → Rat) : sum (xs.flatMap g) f=sum xs (fun x => sum (g x) f) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.flatMap_cons, sum]; rw [sum_append, ih]

theorem sum_filter {α : Type u} (xs : List α) (p : α → Bool) (f : α → Rat) :
    sum (xs.filter p) f=sum xs (fun x => ratBit (p x)*f x) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    cases hp : p x <;> simp [hp, sum, ratBit, ih] <;> grind

theorem count_as_sum {α : Type u} (xs : List α) (f : α → Bool) :
    sum xs (fun x => ratBit (f x))=(count f xs : Rat) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hb : ratBit (f x)=(bitNat (f x) : Rat) := by cases f x <;> rfl
    simp only [sum, count]
    rw [Rat.natCast_add, hb, ih]

theorem ratBit_range (b : Bool) : 0≤ratBit b ∧ ratBit b≤1 := by
  cases b <;> constructor <;> decide

theorem inv_nonneg_of_pos (d : Rat) (hd : 0<d) : 0≤d⁻¹ := by
  have hn : d≠0 := by grind
  have he := Rat.inv_mul_cancel d hn
  apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
  grind

#print axioms sum_append
#print axioms sum_map
#print axioms sum_flatMap
#print axioms sum_filter
#print axioms count_as_sum
#print axioms ratBit_range
#print axioms inv_nonneg_of_pos

end ListRatCounting


==> anc/lean/finite-lean-companion/formal-defect-gluing/source/MajorityCounting.lean <==
import FiniteCounting

/-! Strict-majority counting for arbitrary pivot-list length. -/

namespace MajorityCounting

open PairedPivotCounting

universe u v

def ones : List Bool → Nat
  | [] => 0
  | b :: bs => bitNat b + ones bs

def majority (bs : List Bool) : Bool := decide (bs.length < 2*ones bs)

def DisjointBits : List Bool → List Bool → Prop
  | [], [] => True
  | x :: xs, y :: ys => ¬ (x = true ∧ y = true) ∧ DisjointBits xs ys
  | _, _ => False

theorem disjoint_ones_bound (xs ys : List Bool) (h : DisjointBits xs ys) :
    ones xs+ones ys ≤ xs.length := by
  induction xs generalizing ys with
  | nil =>
    cases ys with
    | nil => exact Nat.le_refl 0
    | cons y ys => exact False.elim h
  | cons x xs ih =>
    cases ys with
    | nil => exact False.elim h
    | cons y ys =>
      obtain ⟨hh, ht⟩ := h
      have h₁ := two_bits_le_one x y hh
      have h₂ := ih ys ht
      simp only [ones, List.length_cons]
      omega

theorem disjoint_majorities_impossible (xs ys : List Bool)
    (hlen : xs.length = ys.length) (h : DisjointBits xs ys) :
    ¬ (majority xs = true ∧ majority ys = true) := by
  rintro ⟨hx, hy⟩
  have h₁ : xs.length < 2*ones xs := of_decide_eq_true hx
  have h₂ : ys.length < 2*ones ys := of_decide_eq_true hy
  have h₃ := disjoint_ones_bound xs ys h
  omega

def bits {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a : C) : List Bool :=
  pivots.map (fun p => decide (R p a))

theorem bits_disjoint {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    DisjointBits (bits R pivots a) (bits R pivots b) := by
  induction pivots with
  | nil => trivial
  | cons p ps ih =>
    constructor
    · intro h
      exact hd p ⟨of_decide_eq_true h.1, of_decide_eq_true h.2⟩
    · exact ih

theorem majority_at_most_one {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (majority (bits R pivots a) = true ∧ majority (bits R pivots b) = true) := by
  apply disjoint_majorities_impossible
  · simp only [bits, List.length_map]
  · exact bits_disjoint R pivots a b hd

theorem majority_count_le_half {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)]
    (cells : List C) (pairs : List (C × C)) (cover : cells.Perm (flattenPairs pairs))
    (hd : ∀ ab ∈ pairs, ∀ p, ¬ (R p ab.1 ∧ R p ab.2))
    (pivots : List P) :
    2*count (fun a => majority (bits R pivots a)) cells ≤ cells.length := by
  let f := fun a => majority (bits R pivots a)
  have hp : ∀ ab ∈ pairs, ¬ (f ab.1 = true ∧ f ab.2 = true) := by
    intro ab hab
    exact majority_at_most_one R pivots ab.1 ab.2 (hd ab hab)
  have hc := paired_count_le f pairs hp
  have he := count_perm f cover
  have hl := cover.length_eq.trans (flatten_length pairs)
  change 2*count f cells ≤ cells.length
  omega

#print axioms disjoint_ones_bound
#print axioms disjoint_majorities_impossible
#print axioms bits_disjoint
#print axioms majority_at_most_one
#print axioms majority_count_le_half

end MajorityCounting


==> anc/lean/finite-lean-companion/formal-defect-gluing/source/MatrixMoments.lean <==
import FiniteRatSums
import RationalMinorant

/-! Conditional analytic component. Its explicit sampling hypothesis is
discharged in StableDensity. This component alone is not a C3 theorem. -/

namespace PairedMatrixMoments

open FiniteRatSums PairedPivotAlgebra

universe u v
variable {Row : Type u} {Col : Type v}

def rowDegree (cols : List Col) (A : Row → Col → Rat) (r : Row) : Rat :=
  sum cols (A r)

def colDegree (rows : List Row) (A : Row → Col → Rat) (c : Col) : Rat :=
  sum rows (fun r => A r c)

def codegree (cols : List Col) (A : Row → Col → Rat) (r s : Row) : Rat :=
  sum cols (fun c => A r c * A s c)

def total (rows : List Row) (cols : List Col) (A : Row → Col → Rat) : Rat :=
  sum rows (rowDegree cols A)

theorem total_columns (rows : List Row) (cols : List Col) (A : Row → Col → Rat) :
    total rows cols A = sum cols (colDegree rows A) := by
  exact sum_swap rows cols A

theorem codegree_double_count (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat) :
    sum rows (fun r => sum rows (codegree cols A r)) =
      sum cols (fun c => (colDegree rows A c)^2) := by
  change (sum rows (fun r => sum rows (fun s =>
    sum cols (fun c => A r c*A s c)))) = _
  rw [sum_congr rows _ _ (fun r _ =>
    sum_swap rows cols (fun s c => A r c*A s c))]
  rw [sum_swap rows cols]
  apply sum_congr cols
  intro c hc
  rw [sum_congr rows _ _ (fun r _ =>
    sum_mul_left rows (A r c) (fun s => A s c))]
  rw [sum_mul_right]
  unfold colDegree
  grind

theorem row_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c)
    (r : Row) (hr : r ∈ rows) : 0 ≤ rowDegree cols A r := by
  exact sum_nonneg cols (A r) (hA r hr)

theorem total_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c) : 0 ≤ total rows cols A := by
  exact sum_nonneg rows (rowDegree cols A) (row_nonneg rows cols A hA)

theorem codegree_range (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r s : Row) (hr : r ∈ rows) (hs : s ∈ rows) :
    0 ≤ codegree cols A r s ∧ codegree cols A r s ≤ rowDegree cols A r := by
  constructor
  · exact sum_nonneg cols _ (fun c hc =>
      Rat.mul_nonneg (hA r hr c hc).1 (hA s hs c hc).1)
  · apply sum_le cols
    intro c hc
    have h := Rat.mul_le_mul_of_nonneg_left (hA s hs c hc).2 (hA r hr c hc).1
    grind

theorem ratio_range (a d : Rat) (ha : 0 ≤ a) (had : a ≤ d) (hd : 0 < d) :
    0 ≤ a/d ∧ a/d ≤ 1 := by
  have hn : d ≠ 0 := by grind
  have he := Rat.div_mul_cancel (a := a) hn
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind

theorem row_bound_from_sampling (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r : Row) (hr : r ∈ rows) (hd : 0 < rowDegree cols A r)
    (sampling : 2*rowDegree cols A r *
      sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
        ≤ total rows cols A) :
    3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
      ≤ total rows cols A := by
  have hp : ∀ s ∈ rows,
      3*codegree cols A r s-rowDegree cols A r ≤
        2*rowDegree cols A r*f (codegree cols A r s/rowDegree cols A r) := by
    intro s hs
    have ht := codegree_range rows cols A hA r s hr hs
    have hq := ratio_range _ _ ht.1 ht.2 hd
    have hf := finite_majority_minorant_twice _ hq.1 hq.2
    have hm := Rat.mul_le_mul_of_nonneg_left hf (Rat.le_of_lt hd)
    have hn : rowDegree cols A r ≠ 0 := by grind
    have he := Rat.div_mul_cancel (a := codegree cols A r s) hn
    grind
  have hh := sum_le rows _ _ hp
  rw [sum_sub, sum_mul_left, sum_const, sum_mul_left] at hh
  grind

/-- The sampling premise is explicit here and proved from C3 in StableDensity. -/
theorem conditional_density_from_sampling
    (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (sampling : ∀ r ∈ rows, 0 < rowDegree cols A r →
      2*rowDegree cols A r *
        sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
          ≤ total rows cols A) :
    3*total rows cols A ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  have hE := total_nonneg rows cols A (fun r hr c hc => (hA r hr c hc).1)
  have hr : ∀ r ∈ rows,
      3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
        ≤ total rows cols A := by
    intro r hmem
    have hd := row_nonneg rows cols A (fun s hs c hc => (hA s hs c hc).1) r hmem
    by_cases hz : rowDegree cols A r = 0
    · have ht : ∀ s ∈ rows, codegree cols A r s = 0 := by
        intro s hs
        have hh := codegree_range rows cols A hA r s hmem hs
        grind
      rw [sum_congr rows _ (fun _ => 0) ht, sum_const, hz]
      grind
    · have hpos : 0 < rowDegree cols A r := by grind
      exact row_bound_from_sampling rows cols A hA r hmem hpos (sampling r hmem hpos)
  have hsum := sum_le rows _ _ hr
  rw [sum_sub, sum_mul_left, sum_mul_left, sum_const] at hsum
  rw [codegree_double_count] at hsum
  change 3*sum cols (fun c => (colDegree rows A c)^2) -
    (rows.length : Rat)*total rows cols A ≤
      (rows.length : Rat)*total rows cols A at hsum
  have hmoment : 3*sum cols (fun c => (colDegree rows A c)^2) ≤
      2*(rows.length : Rat)*total rows cols A := by grind
  have hc := finite_cauchy cols (colDegree rows A)
  rw [← total_columns rows cols A] at hc
  have hcm := Rat.mul_le_mul_of_nonneg_left hc (by decide : (0 : Rat) ≤ 3)
  have hmm := Rat.mul_le_mul_of_nonneg_left hmoment
    (Rat.natCast_nonneg (a := cols.length))
  have hprod : (3*total rows cols A)*total rows cols A ≤
      (2*(rows.length : Rat)*(cols.length : Rat))*total rows cols A := by grind
  by_cases hz : total rows cols A = 0
  · rw [hz]
    have hn := Rat.mul_nonneg (Rat.natCast_nonneg (a := rows.length))
      (Rat.natCast_nonneg (a := cols.length))
    grind
  · have hpos : 0 < total rows cols A := by grind
    exact Rat.le_of_mul_le_mul_right hprod hpos

#print axioms total_columns
#print axioms codegree_double_count
#print axioms row_nonneg
#print axioms total_nonneg
#print axioms codegree_range
#print axioms ratio_range
#print axioms row_bound_from_sampling
#print axioms conditional_density_from_sampling

end PairedMatrixMoments


==> anc/lean/finite-lean-companion/formal-defect-gluing/source/PairedPivotCore.lean <==
import Std

/-!
Logical core only: rectangle-neighborhood/C3 equivalence, stable endpoint
exclusions, and the finite accept-first-equal-pair intersection rule.
This file does not formalize probability, limits, Cauchy, or the density bound.
The decision rule uses 2L bits and rejects when all L pairs are mixed.
-/

namespace PairedPivotCore

universe u v

abbrev Cell (Row : Type u) (Col : Type v) := Row × Col

variable {Row : Type u} {Col : Type v}

def Closed (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied q.1 q.2 ∧
  occupied p.1 q.2 ∧ occupied q.1 p.2

def Open (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  Closed occupied p q ∧ p.1 ≠ q.1 ∧ p.2 ≠ q.2

def Outside (a b p : Cell Row Col) : Prop :=
  p.1 ≠ a.1 ∧ p.1 ≠ b.1 ∧ p.2 ≠ a.2 ∧ p.2 ≠ b.2

def Five (occupied : Row → Col → Prop) (a b p : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied p.1 a.2 ∧ occupied p.1 b.2 ∧
  occupied a.1 p.2 ∧ occupied b.1 p.2

def OriginalC3 (occupied : Row → Col → Prop) (a b : Cell Row Col) : Prop :=
  ∀ x y, x ≠ a.1 → x ≠ b.1 → y ≠ a.2 → y ≠ b.2 →
    ¬ Five occupied a b (x, y)

theorem closed_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Closed occupied p q → Closed occupied q p := by
  rintro ⟨hp, hq, hpq, hqp⟩
  exact ⟨hq, hp, hqp, hpq⟩

theorem open_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Open occupied p q → Open occupied q p := by
  rintro ⟨hc, hr, hh⟩
  exact ⟨closed_symmetric occupied p q hc, Ne.symm hr, Ne.symm hh⟩

/- No distinct-row or distinct-column assumptions on a,b occur here. -/
theorem common_open_iff_witness (occupied : Row → Col → Prop)
    (a b p : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    (Open occupied p a ∧ Open occupied p b) ↔
      (Outside a b p ∧ Five occupied a b p) := by
  constructor
  · rintro ⟨⟨⟨hp, _, hpa, hap⟩, hra, hca⟩,
      ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
    exact ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
  · rintro ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
    exact ⟨⟨⟨hp, ha, hpa, hap⟩, hra, hca⟩,
      ⟨⟨hp, hb, hpb, hbp⟩, hrb, hcb⟩⟩

theorem c3_iff_disjoint_open (occupied : Row → Col → Prop)
    (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    OriginalC3 occupied a b ↔
      ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  constructor
  · intro hc p h
    obtain ⟨⟨hra, hrb, hca, hcb⟩, hf⟩ :=
      (common_open_iff_witness occupied a b p ha hb).mp h
    exact hc p.1 p.2 hra hrb hca hcb hf
  · intro hd x y hra hrb hca hcb hf
    exact hd (x, y)
      ((common_open_iff_witness occupied a b (x, y) ha hb).mpr
        ⟨⟨hra, hrb, hca, hcb⟩, hf⟩)

theorem opposite_holes_exclude_closed_intersection
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ∀ p, ¬ (Closed occupied p a ∧ Closed occupied p b) := by
  intro p h
  obtain ⟨⟨hp, _, hpa, hap⟩, ⟨_, _, hpb, hbp⟩⟩ := h
  have hra : p.1 ≠ a.1 := by
    intro he
    apply hab
    simpa only [he] using hpb
  have hrb : p.1 ≠ b.1 := by
    intro he
    apply hba
    simpa only [he] using hpa
  have hca : p.2 ≠ a.2 := by
    intro he
    apply hba
    simpa only [he] using hbp
  have hcb : p.2 ≠ b.2 := by
    intro he
    apply hab
    simpa only [he] using hap
  exact hc p.1 p.2 hra hrb hca hcb ⟨hp, hpa, hpb, hap, hbp⟩

abbrev BitPair := Bool × Bool

def step (p : BitPair) (rest : Bool) : Bool :=
  if p.1 == p.2 then p.1 else rest

def accepts : List BitPair → Bool
  | [] => false
  | p :: ps => step p (accepts ps)

def Intersects : List BitPair → List BitPair → Prop
  | p :: ps, q :: qs =>
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ Intersects ps qs
  | _, _ => False

/- A finite truth table checked by kernel reduction, not native evaluation. -/
theorem accepted_head_step :
    ∀ (p q : BitPair) (x y : Bool),
      step p x = true → step q y = true →
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ (x = true ∧ y = true) := by
  intro p q x y
  rcases p with ⟨a, b⟩
  rcases q with ⟨c, d⟩
  cases a <;> cases b <;> cases c <;> cases d <;>
    cases x <;> cases y <;> decide

theorem accepted_lists_intersect (xs ys : List BitPair)
    (hlen : xs.length = ys.length)
    (hx : accepts xs = true) (hy : accepts ys = true) :
    Intersects xs ys := by
  induction xs generalizing ys with
  | nil => cases hx
  | cons p ps ih =>
    cases ys with
    | nil => cases hy
    | cons q qs =>
      have ht := accepted_head_step p q (accepts ps) (accepts qs) hx hy
      rcases ht with hh | hh | hh
      · exact Or.inl hh
      · exact Or.inr (Or.inl hh)
      · exact Or.inr (Or.inr (ih qs (Nat.succ.inj hlen) hh.1 hh.2))

def AllMixed : List BitPair → Prop
  | [] => True
  | p :: ps => p.1 ≠ p.2 ∧ AllMixed ps

theorem mixed_step : ∀ (p : BitPair) (x : Bool),
    p.1 ≠ p.2 → step p x = x := by
  intro p x
  rcases p with ⟨a, b⟩
  cases a <;> cases b <;> cases x <;> decide

theorem all_mixed_rejected (xs : List BitPair) (h : AllMixed xs) :
    accepts xs = false := by
  induction xs with
  | nil => rfl
  | cons p ps ih =>
    obtain ⟨hp, hps⟩ := h
    exact (mixed_step p (accepts ps) hp).trans (ih hps)

section RelationApplication

variable {α : Type u} (R : α → α → Prop) [DecidableRel R]

def membershipList (pivots : List (α × α)) (a : α) : List BitPair :=
  pivots.map (fun p => (decide (R p.1 a), decide (R p.2 a)))

theorem membership_length (pivots : List (α × α)) (a : α) :
    (membershipList R pivots a).length = pivots.length := by
  induction pivots with
  | nil => rfl
  | cons p ps ih => exact congrArg Nat.succ ih

theorem membership_intersection_witness
    (pivots : List (α × α)) (a b : α)
    (h : Intersects (membershipList R pivots a) (membershipList R pivots b)) :
    ∃ p, R p a ∧ R p b := by
  induction pivots with
  | nil => exact False.elim h
  | cons p ps ih =>
    rcases h with hh | hh | hh
    · exact ⟨p.1, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ⟨p.2, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ih hh

theorem decision_accepts_at_most_one
    (pivots : List (α × α)) (a b : α)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (accepts (membershipList R pivots a) = true ∧
       accepts (membershipList R pivots b) = true) := by
  rintro ⟨ha, hb⟩
  have hi := accepted_lists_intersect
    (membershipList R pivots a) (membershipList R pivots b)
    ((membership_length R pivots a).trans (membership_length R pivots b).symm)
    ha hb
  obtain ⟨p, hp⟩ := membership_intersection_witness R pivots a b hi
  exact hd p hp

end RelationApplication

theorem open_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Open occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2)
    (hc : OriginalC3 occupied a b) :
    ¬ (accepts (membershipList (Open occupied) pivots a) = true ∧
       accepts (membershipList (Open occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Open occupied) pivots a b
    ((c3_iff_disjoint_open occupied a b ha hb).mp hc)

theorem stable_closed_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Closed occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ¬ (accepts (membershipList (Closed occupied) pivots a) = true ∧
       accepts (membershipList (Closed occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Closed occupied) pivots a b
    (opposite_holes_exclude_closed_intersection occupied a b hc hab hba)

#print axioms closed_symmetric
#print axioms open_symmetric
#print axioms common_open_iff_witness
#print axioms c3_iff_disjoint_open
#print axioms opposite_holes_exclude_closed_intersection
#print axioms accepted_head_step
#print axioms accepted_lists_intersect
#print axioms mixed_step
#print axioms all_mixed_rejected
#print axioms membership_length
#print axioms membership_intersection_witness
#print axioms decision_accepts_at_most_one
#print axioms open_decision_accepts_at_most_one
#print axioms stable_closed_decision_accepts_at_most_one

end PairedPivotCore


==> anc/lean/finite-lean-companion/formal-defect-gluing/source/RationalMinorant.lean <==
import Std

/-! Exact rational algebra of the finite five/seven majority certificate.
This module does not assume or formalize a sampling interpretation. -/

namespace PairedPivotAlgebra

def f5 (t : Rat) : Rat := 10*t^4 - 15*t^5 + 6*t^6
def f7 (t : Rat) : Rat := 35*t^5 - 84*t^6 + 70*t^7 - 20*t^8
def f (t : Rat) : Rat := 6*t^4 + 5*t^5 - 30*t^6 + 28*t^7 - 8*t^8

def bernsteinP (t : Rat) : Rat :=
  (1-t)^5 + 7*t*(1-t)^4 + 20*t^2*(1-t)^3 +
    26*t^3*(1-t)^2 + 9*t^4*(1-t) + t^5

theorem mixture_identity (t : Rat) : f t = (3/5 : Rat)*f5 t+(2/5 : Rat)*f7 t := by
  unfold f f5 f7
  grind

theorem factor_identity (t : Rat) :
    2*f t-3*t+1=(1-t)*(2*t-1)^2*bernsteinP t := by
  unfold f bernsteinP
  grind

theorem rat_pow_nonneg (a : Rat) (ha : 0 ≤ a) (k : Nat) : 0 ≤ a^k := by
  induction k with
  | zero => change (0 : Rat) ≤ 1; decide
  | succ k ih =>
    rw [Rat.pow_succ]
    exact Rat.mul_nonneg ih ha

theorem monomial_nonneg (c a b : Rat) (i j : Nat)
    (hc : 0 ≤ c) (ha : 0 ≤ a) (hb : 0 ≤ b) :
    0 ≤ c*a^i*b^j := by
  exact Rat.mul_nonneg (Rat.mul_nonneg hc (rat_pow_nonneg a ha i))
    (rat_pow_nonneg b hb j)

theorem bernstein_nonneg (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    0 ≤ bernsteinP t := by
  have hb : 0 ≤ 1-t := by grind
  have h₀ := rat_pow_nonneg (1-t) hb 5
  have h₁ := monomial_nonneg 7 t (1-t) 1 4 (by decide) h0 hb
  have h₂ := monomial_nonneg 20 t (1-t) 2 3 (by decide) h0 hb
  have h₃ := monomial_nonneg 26 t (1-t) 3 2 (by decide) h0 hb
  have h₄ := monomial_nonneg 9 t (1-t) 4 1 (by decide) h0 hb
  have h₅ := rat_pow_nonneg t h0 5
  unfold bernsteinP
  grind

theorem finite_majority_minorant (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    (3*t-1)/2 ≤ f t := by
  have hb : 0 ≤ 1-t := by grind
  have hs : (0 : Rat) ≤ (2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hp := bernstein_nonneg t h0 h1
  have hn := Rat.mul_nonneg (Rat.mul_nonneg hb hs) hp
  have hi := factor_identity t
  rw [← hi] at hn
  apply Rat.le_of_mul_le_mul_right (c := 2) ?_ (by decide)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)]
  grind

theorem finite_majority_minorant_twice (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    3*t-1 ≤ 2*f t := by
  have h := Rat.mul_le_mul_of_nonneg_right (finite_majority_minorant t h0 h1)
    (by decide : (0 : Rat) ≤ 2)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)] at h
  grind

#print axioms mixture_identity
#print axioms factor_identity
#print axioms rat_pow_nonneg
#print axioms monomial_nonneg
#print axioms bernstein_nonneg
#print axioms finite_majority_minorant
#print axioms finite_majority_minorant_twice

end PairedPivotAlgebra


==> anc/lean/finite-lean-companion/formal-defect-gluing/source/RationalSampling.lean <==
import FiniteRatSums
import MajorityCounting
import RationalMinorant

/-! Finite weighted iid sampling; no measure theory or limits. -/

namespace RationalSampling

open FiniteRatSums MajorityCounting PairedPivotAlgebra

universe u v

def ratBit (b : Bool) : Rat := if b then 1 else 0

def expect {α : Type u} (xs : List α) (w f : α → Rat) : Rat :=
  sum xs (fun x => w x*f x)

theorem expect_congr {α : Type u} (xs : List α) (w f g : α → Rat)
    (h : ∀ x ∈ xs, f x=g x) : expect xs w f=expect xs w g := by
  apply sum_congr xs
  intro x hx
  rw [h x hx]

theorem expect_add {α : Type u} (xs : List α) (w f g : α → Rat) :
    expect xs w (fun x => f x+g x)=expect xs w f+expect xs w g := by
  unfold expect
  rw [sum_congr xs _ (fun x => w x*f x+w x*g x) (by intro x hx; grind)]
  exact sum_add xs _ _

theorem expect_mul_left {α : Type u} (xs : List α) (w f : α → Rat) (c : Rat) :
    expect xs w (fun x => c*f x)=c*expect xs w f := by
  unfold expect
  rw [sum_congr xs _ (fun x => c*(w x*f x)) (by intro x hx; grind)]
  exact sum_mul_left xs c _

theorem expect_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (c : Rat) : expect xs w (fun _ => c)=c := by
  unfold expect
  rw [sum_mul_right, hn]
  grind

theorem expect_le {α : Type u} (xs : List α) (w f g : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (h : ∀ x ∈ xs, f x≤g x) :
    expect xs w f≤expect xs w g := by
  exact sum_le xs _ _ (fun x hx => Rat.mul_le_mul_of_nonneg_left (h x hx) (hw x hx))

theorem expect_if {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (a b : Rat) :
    expect xs w (fun x => if h x then a else b)=
      expect xs w (fun x => ratBit (h x))*a+
        (1-expect xs w (fun x => ratBit (h x)))*b := by
  unfold expect
  rw [sum_congr xs _ (fun x =>
      a*(w x*ratBit (h x))+b*(w x-w x*ratBit (h x)))
    (by intro x hx; cases hh : h x <;> simp only [hh, ratBit] <;> grind)]
  rw [sum_add, sum_mul_left, sum_mul_left, sum_sub, hn]
  grind

theorem expect_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (f : α → β → Rat) :
    expect xs w (fun x => sum ys (f x))=
      sum ys (fun y => expect xs w (fun x => f x y)) := by
  unfold expect
  rw [sum_congr xs _ _ (fun x _ => (sum_mul_left ys (w x) (f x)).symm)]
  exact sum_swap xs ys _

def iid {α : Type u} (xs : List α) (w : α → Rat) : Nat → (List α → Rat) → Rat
  | 0, f => f []
  | k+1, f => expect xs w (fun x => iid xs w k (fun rest => f (x::rest)))

def boolIid (t : Rat) : Nat → (List Bool → Rat) → Rat
  | 0, f => f []
  | k+1, f => t*boolIid t k (fun rest => f (true::rest))+
      (1-t)*boolIid t k (fun rest => f (false::rest))

theorem iid_congr {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) (h : ∀ vs, f vs=g vs) : iid xs w k f=iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_congr xs w
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_add {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) :
    iid xs w k (fun vs => f vs+g vs)=iid xs w k f+iid xs w k g := by
  induction k generalizing f g with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = expect xs w _+expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)) (fun vs => g (x::vs)))]
    exact expect_add xs w _ _

theorem iid_mul_left {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f : List α → Rat) (c : Rat) :
    iid xs w k (fun vs => c*f vs)=c*iid xs w k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = c*expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)))]
    exact expect_mul_left xs w _ c

theorem iid_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (k : Nat) (c : Rat) : iid xs w k (fun _ => c)=c := by
  induction k with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=c
    rw [expect_congr xs w _ (fun _ => c) (fun _ _ => ih)]
    exact expect_const xs w hn c

theorem iid_le {α : Type u} (xs : List α) (w : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (k : Nat) (f g : List α → Rat)
    (h : ∀ vs, f vs≤g vs) : iid xs w k f≤iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_le xs w _ _ hw
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (k : Nat)
    (f : List α → β → Rat) :
    iid xs w k (fun vs => sum ys (f vs))=
      sum ys (fun y => iid xs w k (fun vs => f vs y)) := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=sum ys _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs y => f (x::vs) y))]
    exact expect_sum xs ys w _

theorem iid_boolean_pushforward {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (k : Nat) (f : List Bool → Rat) :
    iid xs w k (fun vs => f (vs.map h))=
      boolIid (expect xs w (fun x => ratBit (h x))) k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    let t := expect xs w (fun x => ratBit (h x))
    change expect xs w _ = t*boolIid t k (fun vs => f (true::vs))+
      (1-t)*boolIid t k (fun vs => f (false::vs))
    simp only [List.map_cons]
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (h x::vs)))]
    rw [expect_congr xs w _ (fun x => if h x then
        boolIid t k (fun vs => f (true::vs)) else boolIid t k (fun vs => f (false::vs)))
      (by intro x hx; cases hh : h x <;> simp [hh, t])]
    exact expect_if xs w hn h _ _

def majorityValue (vs : List Bool) : Rat := ratBit (majority vs)

theorem bernoulli_five (t : Rat) :
    boolIid t 5 majorityValue=10*t^3-15*t^4+6*t^5 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem bernoulli_seven (t : Rat) :
    boolIid t 7 majorityValue=35*t^4-84*t^5+70*t^6-20*t^7 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem five_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 5 (fun vs => majorityValue (vs.map h))=
      10*(expect xs w (fun x => ratBit (h x)))^3-
      15*(expect xs w (fun x => ratBit (h x)))^4+
      6*(expect xs w (fun x => ratBit (h x)))^5 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_five]

theorem seven_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 7 (fun vs => majorityValue (vs.map h))=
      35*(expect xs w (fun x => ratBit (h x)))^4-
      84*(expect xs w (fun x => ratBit (h x)))^5+
      70*(expect xs w (fun x => ratBit (h x)))^6-
      20*(expect xs w (fun x => ratBit (h x)))^7 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_seven]

#print axioms expect_if
#print axioms iid_const
#print axioms iid_le
#print axioms iid_sum
#print axioms iid_boolean_pushforward
#print axioms bernoulli_five
#print axioms bernoulli_seven
#print axioms five_sampling_formula
#print axioms seven_sampling_formula

end RationalSampling


==> anc/lean/finite-lean-companion/formal-defect-gluing/source/StableDensity.lean <==
import BooleanMatrixGeometry

/-! End-to-end stable C3 density theorem, using finite five/seven sampling.
No row inequality or sampling identity is an assumption of the final theorem. -/

namespace StableDensity

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums
  RationalSampling ListRatCounting PairedMatrixMoments PairedPivotAlgebra BooleanMatrixGeometry

universe u v
variable {Row : Type u} {Col : Type v}

def StablePairs (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) : Prop :=
  ∀ ab ∈ pairs,
    OriginalC3 (fun r c => A r c=true) ab.1 ab.2 ∧
      (¬ A ab.1.1 ab.2.2=true) ∧ (¬ A ab.2.1 ab.1.2=true)

theorem stable_relation_disjoint (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) (hs : StablePairs A pairs) (r : Row) :
    ∀ ab ∈ pairs, ∀ j,
      ¬ (closedBit A (r,j) ab.1=true ∧ closedBit A (r,j) ab.2=true) := by
  intro ab hab j h
  have hp := hs ab hab
  exact opposite_holes_exclude_closed_intersection
    (fun r c => A r c=true) ab.1 ab.2 hp.1 hp.2.1 hp.2.2 (r,j)
    ⟨(closedBit_iff A (r,j) ab.1).mp h.1, (closedBit_iff A (r,j) ab.2).mp h.2⟩

theorem deterministic_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (js : List Col) :
    2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
        ((cells rows cols A).length : Rat) := by
  have hn := majority_count_le_half (fun j p => closedBit A (r,j) p=true)
    (cells rows cols A) pairs cover (stable_relation_disjoint A pairs hs r) js
  have hr := Rat.natCast_le_natCast.mpr hn
  rw [Rat.natCast_mul] at hr
  rw [← count_as_sum] at hr
  simpa only [bits, Bool.decide_eq_true, majorityValue] using hr

theorem expected_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat) :
    2*iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) ≤
          total rows cols (indicator A) := by
  have hn := rowWeight_normalized cols A r hd
  have hw := rowWeight_nonneg cols A r hd
  have h := iid_le cols (rowWeight cols A r) hw k
    (fun js => 2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))))
    (fun _ => ((cells rows cols A).length : Rat))
    (deterministic_count_bound rows cols A pairs cover hs r)
  rw [iid_mul_left, iid_const cols (rowWeight cols A r) hn] at h
  rw [cells_card] at h
  exact h

theorem row_response (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat)
    (B : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [iid_sum]
  rw [sum_congr (cells rows cols A) _ _ (fun p _ =>
    (iid_boolean_pushforward cols (rowWeight cols A r)
      (rowWeight_normalized cols A r hd) (fun j => closedBit A (r,j) p) k majorityValue).trans
      (hb _))]
  exact sum_cell_response rows cols A r B h0

theorem polynomial_row_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (hd : 0<rowDegree cols (indicator A) r)
    (k : Nat) (B F : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) (hf : ∀ t, F t=t*B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      rowDegree cols (indicator A) r*
        sum rows (fun s => F (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [row_response rows cols A r hd k B h0 hb, ← sum_mul_left]
  apply sum_congr rows
  intro s hmem
  rw [hf]
  have hn : rowDegree cols (indicator A) r≠0 := by grind
  have he := Rat.div_mul_cancel (a := codegree cols (indicator A) r s) hn
  grind

def b5 (t : Rat) : Rat := 10*t^3-15*t^4+6*t^5
def b7 (t : Rat) : Rat := 35*t^4-84*t^5+70*t^6-20*t^7

theorem stable_sampling_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) :
    2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
        ≤ total rows cols (indicator A) := by
  have h5 := expected_count_bound rows cols A pairs cover hs r hd 5
  have h7 := expected_count_bound rows cols A pairs cover hs r hd 7
  rw [polynomial_row_response rows cols A r hd 5 b5 f5
    (by unfold b5; grind) bernoulli_five (by intro t; unfold f5 b5; grind)] at h5
  rw [polynomial_row_response rows cols A r hd 7 b7 f7
    (by unfold b7; grind) bernoulli_seven (by intro t; unfold f7 b7; grind)] at h7
  have h3 := Rat.mul_le_mul_of_nonneg_left h5 (by decide : (0 : Rat)≤3)
  have h2 := Rat.mul_le_mul_of_nonneg_left h7 (by decide : (0 : Rat)≤2)
  have hm : 5*sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) =
      3*sum rows (fun s => f5 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))+
      2*sum rows (fun s => f7 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
    rw [← sum_mul_left, ← sum_mul_left, ← sum_mul_left, ← sum_add]
    apply sum_congr rows
    intro s hmem
    unfold f f5 f7
    grind
  have hlinear := congrArg (fun x => 2*rowDegree cols (indicator A) r*x) hm
  have hh : (2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)))*5
        ≤ total rows cols (indicator A)*5 := by grind
  exact Rat.le_of_mul_le_mul_right hh (by decide : (0 : Rat)<5)

theorem stable_density_lists (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs) :
    3*total rows cols (indicator A) ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  apply conditional_density_from_sampling rows cols (indicator A)
  · intro r hr c hc
    exact ratBit_range (A r c)
  · intro r hr hd
    exact stable_sampling_bound rows cols A pairs cover hs r hd

/-- Full finite stable C3 upper bound. Only the explicit pairing cover and
the original C3/opposite-hole conditions are assumed. -/
theorem stable_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n := by
  have h := stable_density_lists (List.finRange m) (List.finRange n) A pairs cover hs
  rw [← cells_card] at h
  simp only [List.length_finRange] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul] using h

#print axioms stable_relation_disjoint
#print axioms deterministic_count_bound
#print axioms expected_count_bound
#print axioms row_response
#print axioms polynomial_row_response
#print axioms stable_sampling_bound
#print axioms stable_density_lists
#print axioms stable_C3_density

end StableDensity


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/README.md <==
# Optional private finite Lean companion

This source-only companion is separate from the paper package. It checks:

- `PairedDensity.general_C3_density_transposed`: 6E <= 4mn + 4m + 9n for
  Boolean occupancy, a full permutation pairing cover, and literal original
  C3. RD/CD are included; no C2 or stability premise is added.
- `PairedStable.stable_C3_density`: 3E <= 2mn under the separately stated
  stable opposite-hole/C3 hypothesis.
- The four `EvenParity` entries listed in the manifest: the classical
  even-column parity upper bound for an actual Boolean C4-free matrix.
  In particular 14F+n <= 6*binomial(n,2)+24m, with its floor form.

The last family allows uncovered pairs and arbitrary row degrees and does
not assume classical extremality. These are finite upper-bound results.
The even-column parity inequality is the known B_1^3 specialization of
G. Chen, D. Horsley, and A. Mammoliti, *Exact values for some unbalanced
Zarankiewicz numbers*, Journal of Graph Theory 106 (2024), 81–109,
[Theorem 1.1](https://arxiv.org/abs/2202.05507v2),
[DOI: 10.1002/jgt.23068](https://doi.org/10.1002/jgt.23068).
This companion formalizes that mathematical statement in Lean; it does
not claim the inequality itself as new.

They do NOT formalize the whole paper, original fixed-base conversion,
lower constructions, stability classification, design existence, or any
complete asymptotic/transition theorem.

## Replay

Install or provide Lean **4.24.0** with its bundled Std, and Python 3.
No Mathlib or other project library is needed. From this directory run:

    python3 check.py

Optionally pass `--lean /path/to/lean` and an unused `--out /path/to/receipt.json`.
Keep the output receipt outside this directory: the checker requires the
package to contain exactly the manifested files. It creates separate fresh
source/import directories for the two proof groups and recompiles every
packaged module. No cached project .olean is imported. It verifies every
source and checker hash, permitted imports, proof-admission exclusions,
exact printed axiom sets, and literal printed entry/type output hashes.

The paired entries depend on `propext`, `Classical.choice`, and `Quot.sound`.
The even-parity entries depend on `propext` and `Quot.sound`. These standard
Lean axioms are explicit; no empty-axiom claim is made. The Lean executable
and bundled standard library remain part of the trust boundary.

`manifest.json` records every relative source/import hash and exact axiom
list. Integrity is relative to that manifest; authenticating the archive or
manifest hash requires a trusted external receipt. The checker replaces the
original workspace-history checks with complete packaged-file integrity.
No old workspace, historical receipt, local toolchain path, proof log,
compiled object, or binary is required or included.

Private research distribution only. No license has been selected or granted
by this packaging step. No public upload is implied.


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/check.py <==
"""Replay the finite Lean companion from packaged sources only (Lean 4.24.0)."""
import argparse, hashlib, json, os, re, shutil, subprocess, tempfile
from pathlib import Path


def digest(p):
    return hashlib.sha256(p.read_bytes()).hexdigest()


def require(condition, message):
    if not condition:
        raise RuntimeError(message)


def main():
    ap=argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--lean',default=shutil.which('lean'),help='Lean 4.24.0 executable')
    ap.add_argument('--out',type=Path,help='Optional JSON receipt path; no raw logs are saved')
    args=ap.parse_args()
    require(args.lean is not None,'Lean executable not found')
    root=Path(__file__).resolve().parent
    manifest=json.loads((root/'manifest.json').read_text())
    expected=set(manifest['files'])|{'manifest.json'}
    actual={str(p.relative_to(root)) for p in root.rglob('*') if p.is_file()}
    require(actual==expected,'Unexpected or missing package files')
    require(not any(p.is_symlink() for p in root.rglob('*')),'Symlinks are not allowed')
    for name,h in manifest['files'].items():
        require(not Path(name).is_absolute() and '..' not in Path(name).parts,'Invalid manifest path')
        require(digest(root/name)==h,'Source integrity mismatch: '+name)
    before={name:digest(root/name) for name in expected}
    version=subprocess.run([args.lean,'--version'],capture_output=True,text=True,check=True,timeout=20).stdout
    require(re.search(r'version 4\.24\.0(?:[, )]|$)',version) is not None,'Lean 4.24.0 required')
    pattern=r"'([^']+)' (does not depend on any axioms|depends on axioms: \[([^\]]*)\])"
    forbidden=r'\b(?:sorry|admit|native_decide)\b|^\s*(?:axiom|unsafe)\b|debug\.skipKernelTC'
    results=[]
    for group in manifest['groups']:
        folder=root/group['directory'];modules=group['modules'];allowed={'Std',*(r['module'] for r in modules)}
        sources=[folder/(r['module']+'.lean') for r in modules]+[folder/group['entry_audit']]
        for source in sources:
            text=source.read_text()
            require(re.search(forbidden,text,re.MULTILINE) is None,'Forbidden proof form: '+source.name)
            for line in text.splitlines():
                if re.match(r'^\s*import\b',line):
                    require(re.fullmatch(r'import [A-Za-z0-9_.]+(?: [A-Za-z0-9_.]+)*',line) is not None,'Unrecognized import form')
                    require(set(line.split()[1:])<=allowed,'Nonpackaged import: '+source.name)
        # Fresh source copies and a distinct empty import path for each group.
        with tempfile.TemporaryDirectory(prefix='formal-companion-') as tmp:
            work=Path(tmp)/'source';build=Path(tmp)/'build';work.mkdir();build.mkdir()
            for source in sources:shutil.copyfile(source,work/source.name)
            env=dict(os.environ);env['LEAN_PATH']=str(build)
            require(not list(build.iterdir()),'Build path is not empty')
            checked=[]
            for record in modules:
                name=record['module']
                run=subprocess.run([args.lean,'-o',str(build/(name+'.olean')),name+'.lean'],cwd=work,env=env,capture_output=True,text=True,timeout=120)
                require(run.returncode==0 and not run.stderr,'Lean build failed: '+name)
                matches=list(re.finditer(pattern,run.stdout,re.S))
                require(not re.sub(pattern,'',run.stdout,flags=re.S).strip(),'Unexpected diagnostic: '+name)
                printed=[{'theorem':m[1],'axioms':sorted([] if m[3] is None else [v.strip() for v in m[3].split(',')])} for m in matches]
                require(printed==record['printed_axioms'],'Exact axiom mismatch: '+name)
                checked.extend(printed)
            run=subprocess.run([args.lean,group['entry_audit']],cwd=work,env=env,capture_output=True,text=True,timeout=120)
            require(run.returncode==0 and not run.stderr,'Entry audit failed')
            require(not any(x in run.stdout for x in ('sorryAx','error:','warning:')),'Entry diagnostic rejected')
            output_hash=hashlib.sha256(run.stdout.encode()).hexdigest()
            require(output_hash==group['entry_output_sha256'],'Literal entry/type output mismatch')
            by_name={r['theorem']:r['axioms'] for r in checked}
            for entry,axioms in group['entries'].items():require(by_name.get(entry)==axioms,'Entry axiom mismatch: '+entry)
            results.append({'group':group['directory'],'modules_checked':len(modules),'printed_axiom_lists_checked':len(checked),'entries':group['entries'],'entry_output_sha256':output_hash,'fresh_build':True})
    require(before=={name:digest(root/name) for name in expected},'Package changed during replay')
    report={'scope':'FINITE_FORMAL_COMPANION_ONLY','lean_version':'4.24.0','manifest_sha256':digest(root/'manifest.json'),'packaged_files_verified':len(expected),'package_unchanged':True,'groups':results}
    text=json.dumps(report,indent=2)+'\n'
    if args.out:
        require(not args.out.exists(),'Refusing to replace existing receipt')
        args.out.write_text(text)
    print(text,end='')


if __name__=='__main__':main()


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/even-parity/EntryAudit.lean <==
import EvenParity

set_option pp.universes true in
#print EvenParity.even_classical_parity

#print EvenParity.even_classical_parity_floor
#print EvenParity.occupied_cell_parity_cap
#print EvenParity.C4Free
#print EvenParity.degree
#print EvenParity.total
#print EvenParity.occupiedCells
#print EvenParity.leaveDegree
#print EvenParity.evenRowIncidence
#print EvenParity.chooseTwo

example (m n : Nat) (A : Fin m → Fin n → Bool)
    (hno : ∀ r s c d, r ≠ s → c ≠ d →
      ¬ (A r c = true ∧ A r d = true ∧ A s c = true ∧ A s d = true))
    (heven : n % 2 = 0) :
    14*EvenParity.total A ≤ 6*(n*(n-1)/2)+24*m-n :=
  EvenParity.even_classical_parity A hno heven


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/even-parity/EvenParity.lean <==
import MatrixCounting

namespace EvenParity

def evenDegree (d : Nat) : Nat := if d % 2 = 0 then d else 0

def evenIncident {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) : Nat :=
  if degree A r % 2 = 0 then bit (A r c) else 0

def evenRowIncidence {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum m (fun r => evenIncident A r c)

theorem row_cover_incident_even {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) :
    (rowCover A r c + evenIncident A r c) % 2 = 0 := by
  cases hac : A r c with
  | false => simp [rowCover, evenIncident, bit, hac]
  | true =>
    have hp := occupied_degree_pos A r c hac
    by_cases he : degree A r % 2 = 0
    · simp only [rowCover, evenIncident, hac, he, bit, ↓reduceIte]
      omega
    · simp only [rowCover, evenIncident, hac, he, ↓reduceIte]
      omega

theorem column_cover_incident_even {m n : Nat} (A : Fin m → Fin n → Bool)
    (c : Fin n) : (columnCover A c + evenRowIncidence A c) % 2 = 0 := by
  have hh := fsum_even m _ (fun r => row_cover_incident_even A r c)
  rw [fsum_add] at hh
  exact hh

/-- The leave and even-row incidence parity is DERIVED from the actual matrix. -/
theorem leave_incidence_odd {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (hn : n % 2 = 0) (c : Fin n) :
    (leaveDegree A c + evenRowIncidence A c) % 2 = 1 := by
  have hp := column_cover_incident_even A c
  have he := leave_cover_identity A hc4 c
  have hpos := c.isLt
  omega

theorem leave_incidence_ge_one {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (hn : n % 2 = 0) (c : Fin n) :
    1 ≤ leaveDegree A c + evenRowIncidence A c := by
  have hh := leave_incidence_odd A hc4 hn c
  omega

theorem row_even_incident_total {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    fsum n (evenIncident A r) = evenDegree (degree A r) := by
  change fsum n (fun c => if degree A r % 2 = 0 then bit (A r c) else 0) = _
  by_cases he : degree A r % 2 = 0
  · simp only [evenDegree, he, ↓reduceIte]
    rfl
  · simp only [evenDegree, he, ↓reduceIte, fsum_const, Nat.mul_zero]

theorem even_incidence_double_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    fsum n (evenRowIncidence A) = fsum m (fun r => evenDegree (degree A r)) := by
  unfold evenRowIncidence
  rw [fsum_swap]
  exact fsum_congr m _ _ (row_even_incident_total A)

theorem summed_parity_incidence {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (hn : n % 2 = 0) :
    n ≤ fsum n (leaveDegree A) + fsum m (fun r => evenDegree (degree A r)) := by
  have hs := fsum_le n _ _ (leave_incidence_ge_one A hc4 hn)
  rw [fsum_const, fsum_add, even_incidence_double_count] at hs
  simpa using hs

/-- Scalar bound for EVERY natural row degree, including zero and singleton rows. -/
theorem row_polynomial (d : Nat) :
    14*d + evenDegree d ≤ 3*(d*(d-1)) + 24 := by
  by_cases hl : d < 6
  · have hd : d=0 ∨ d=1 ∨ d=2 ∨ d=3 ∨ d=4 ∨ d=5 := by omega
    rcases hd with hd | hd | hd | hd | hd | hd <;> subst d <;> decide
  · have hh : 15 ≤ 3*(d-1) := by omega
    have hm := Nat.mul_le_mul_left d hh
    have he : d*(3*(d-1)) = 3*(d*(d-1)) := by
      simp [Nat.mul_comm, Nat.mul_assoc]
    rw [he] at hm
    have hb : evenDegree d ≤ d := by unfold evenDegree; split <;> omega
    omega

theorem summed_row_polynomial {m n : Nat} (A : Fin m → Fin n → Bool) :
    14*total A + fsum m (fun r => evenDegree (degree A r)) ≤
      3*fsum m (fun r => degree A r*(degree A r-1)) + 24*m := by
  have hh := fsum_le m _ _ (fun r => row_polynomial (degree A r))
  rw [fsum_add, fsum_add, fsum_mul_left, fsum_mul_left, fsum_const] at hh
  change 14*total A + _ ≤ _ at hh
  omega

/-- Main matrix theorem in ordered-pair form; only C4-freeness and even n are assumed. -/
theorem even_classical_parity_ordered {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (hn : n % 2 = 0) :
    14*total A + n ≤ 3*(n*(n-1)) + 24*m := by
  have hd := leave_double_count A hc4
  have hi := summed_parity_incidence A hc4 hn
  have hr := summed_row_polynomial A
  omega

def chooseTwo (n : Nat) : Nat := n*(n-1)/2

theorem twice_chooseTwo_even (n : Nat) (hn : n % 2 = 0) :
    2*chooseTwo n = n*(n-1) := by
  have he : n = 2*(n/2) := by omega
  have hp : n*(n-1) = 2*((n/2)*(n-1)) := by
    calc
      n*(n-1) = (2*(n/2))*(n-1) := congrArg (fun x => x*(n-1)) he
      _ = 2*((n/2)*(n-1)) := Nat.mul_assoc _ _ _
  unfold chooseTwo
  rw [hp]
  omega

/-- The requested 14F <= 6M+24m-n cap, with actual Boolean-matrix F and M=binom(n,2). -/
theorem even_classical_parity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (hn : n % 2 = 0) :
    14*total A ≤ 6*chooseTwo n + 24*m - n := by
  have hh := even_classical_parity_ordered A hc4 hn
  have he := twice_chooseTwo_even n hn
  omega

theorem even_classical_parity_floor {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (hn : n % 2 = 0) :
    total A ≤ (6*chooseTwo n + 24*m - n)/14 := by
  have hh := even_classical_parity A hc4 hn
  omega

/-- Same entry theorem with an explicit list length of all true matrix cells. -/
theorem occupied_cell_parity_cap {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (hn : n % 2 = 0) :
    14*(occupiedCells A).length + n ≤ 6*chooseTwo n + 24*m := by
  have hh := even_classical_parity_ordered A hc4 hn
  have he := twice_chooseTwo_even n hn
  rw [total_is_actual_cell_count] at hh
  omega

#print axioms leave_incidence_odd
#print axioms summed_parity_incidence
#print axioms row_polynomial
#print axioms even_classical_parity_ordered
#print axioms even_classical_parity
#print axioms even_classical_parity_floor
#print axioms occupied_cell_parity_cap

end EvenParity


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/even-parity/MatrixCounting.lean <==
import NatListSums

namespace EvenParity

def bit (b : Bool) : Nat := if b then 1 else 0

def C4Free {m n : Nat} (A : Fin m → Fin n → Bool) : Prop :=
  ∀ r s c d, r ≠ s → c ≠ d →
    ¬ (A r c = true ∧ A r d = true ∧ A s c = true ∧ A s d = true)

def degree {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Nat :=
  fsum n (fun c => bit (A r c))

def total {m n : Nat} (A : Fin m → Fin n → Bool) : Nat :=
  fsum m (degree A)

def common {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) : Nat :=
  fsum m (fun r => bit (A r c && A r d))

def leaveDegree {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum n (fun d => if d = c then 0 else if common A c d = 0 then 1 else 0)

def rowCover {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) (c : Fin n) : Nat :=
  if A r c then degree A r - 1 else 0

def columnCover {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum m (fun r => rowCover A r c)

theorem occupied_degree_pos {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) (h : A r c = true) : 0 < degree A r := by
  have hh := fsum_member_le n (fun d => bit (A r d)) c
  simpa [degree, bit, h] using hh

theorem common_le_one {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c d : Fin n) (hne : c ≠ d) : common A c d ≤ 1 := by
  classical
  by_cases hex : ∃ r, A r c = true ∧ A r d = true
  · obtain ⟨r, hrc, hrd⟩ := hex
    have hh : ∀ s, bit (A s c && A s d) ≤ if s = r then 1 else 0 := by
      intro s
      by_cases he : s = r
      · subst s; simp [bit, hrc, hrd]
      · have hn : ¬ (A s c = true ∧ A s d = true) := by
          intro hs
          exact hc4 s r c d he hne ⟨hs.1, hs.2, hrc, hrd⟩
        cases hsc : A s c <;> cases hsd : A s d <;> simp_all [bit]
    have hb := fsum_le m _ _ hh
    simpa only [common, fsum_single] using hb
  · have hh : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hn : ¬ (A r c = true ∧ A r d = true) := fun hr => hex ⟨r, hr⟩
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hh, fsum_const]
    omega

theorem offdiagonal_count (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else 1) = n - 1 := by
  have hh : fsum n (fun d => (if d = c then 0 else 1) + (if d = c then 1 else 0)) = n := by
    rw [fsum_congr n _ (fun _ => 1)]
    · simpa using fsum_const n 1
    · intro d; split <;> simp_all
  rw [fsum_add, fsum_single] at hh
  omega

theorem row_offdiagonal {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else bit (A r c && A r d)) = rowCover A r c := by
  cases hac : A r c with
  | false =>
    simp only [hac, Bool.false_and, bit, Bool.false_eq_true, ↓reduceIte, rowCover]
    have hz : ∀ d : Fin n, (if d = c then 0 else 0) = 0 := by intro d; split <;> rfl
    rw [fsum_congr n _ (fun _ => 0) hz, fsum_const]
    simp
  | true =>
    have he : ∀ d : Fin n,
        (if d = c then 0 else bit (A r c && A r d)) +
          (if d = c then 1 else 0) = bit (A r d) := by
      intro d
      by_cases hd : d = c
      · subst d; simp [hac, bit]
      · simp [hd, hac]
    have hs := fsum_congr n _ _ he
    rw [fsum_add, fsum_single] at hs
    change _ + 1 = degree A r at hs
    simp only [hac] at hs
    simp only [rowCover, hac, ↓reduceIte]
    omega

theorem cover_double_count_column {m n : Nat} (A : Fin m → Fin n → Bool)
    (c : Fin n) :
    fsum n (fun d => if d = c then 0 else common A c d) = columnCover A c := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else common A c d) =
        fsum m (fun r => if d = c then 0 else bit (A r c && A r d)) := by
    intro d
    by_cases hd : d = c
    · simp only [hd, ↓reduceIte, fsum_const, Nat.mul_zero]
    · simp only [hd, ↓reduceIte, common]
  rw [fsum_congr n _ _ hp, fsum_swap]
  exact fsum_congr m _ _ (fun r => row_offdiagonal A r c)

theorem leave_cover_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c : Fin n) :
    leaveDegree A c + columnCover A c = n - 1 := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) +
        (if d = c then 0 else common A c d) = (if d = c then 0 else 1) := by
    intro d
    by_cases hd : d = c
    · simp [hd]
    · have ht := common_le_one A hc4 c d (Ne.symm hd)
      simp only [hd, ↓reduceIte]
      split <;> omega
  have hs := fsum_congr n _ _ hp
  rw [fsum_add, cover_double_count_column, offdiagonal_count] at hs
  exact hs

theorem row_cover_total {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    fsum n (rowCover A r) = degree A r * (degree A r - 1) := by
  have hp : ∀ c : Fin n, rowCover A r c = bit (A r c) * (degree A r - 1) := by
    intro c; cases h : A r c <;> simp [rowCover, bit, h]
  rw [fsum_congr n _ _ hp, fsum_mul]
  rfl

theorem cover_double_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    fsum n (columnCover A) = fsum m (fun r => degree A r * (degree A r - 1)) := by
  unfold columnCover
  rw [fsum_swap]
  exact fsum_congr m _ _ (row_cover_total A)

theorem leave_double_count {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) :
    fsum n (leaveDegree A) + fsum m (fun r => degree A r * (degree A r - 1)) = n * (n - 1) := by
  have hs := fsum_congr n _ _ (leave_cover_identity A hc4)
  rw [fsum_add, cover_double_count, fsum_const] at hs
  exact hs

theorem nsum_bit_filter {α : Type} (xs : List α) (f : α → Bool) :
    nsum xs (fun x => bit (f x)) = (xs.filter f).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [ih]
    cases hx : f x <;> simp [bit, hx, Nat.add_comm]

theorem flatMap_length_nsum {α β : Type} (xs : List α) (f : α → List β) :
    (xs.flatMap f).length = nsum xs (fun x => (f x).length) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum, ih]

def occupiedCells {m n : Nat} (A : Fin m → Fin n → Bool) : List (Fin m × Fin n) :=
  (List.finRange m).flatMap (fun r =>
    ((List.finRange n).filter (A r)).map (fun c => (r,c)))

theorem degree_is_actual_row_count {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    degree A r = ((List.finRange n).filter (A r)).length := nsum_bit_filter _ _

theorem total_is_actual_cell_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    total A = (occupiedCells A).length := by
  unfold occupiedCells
  rw [flatMap_length_nsum]
  apply nsum_congr
  intro r _
  simpa only [List.length_map] using degree_is_actual_row_count A r

theorem occupiedCells_mem {m n : Nat} (A : Fin m → Fin n → Bool) (p : Fin m × Fin n) :
    p ∈ occupiedCells A ↔ A p.1 p.2 = true := by
  constructor
  · intro hp
    obtain ⟨r, _, hr⟩ := List.mem_flatMap.mp hp
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hr
    cases he
    exact (List.mem_filter.mp hc).2
  · intro hp
    exact List.mem_flatMap.mpr ⟨p.1, fin_mem p.1,
      List.mem_map.mpr ⟨p.2, List.mem_filter.mpr ⟨fin_mem p.2, hp⟩, Prod.eta p⟩⟩

theorem common_zero_iff {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    common A c d = 0 ↔ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  constructor
  · intro hz r hr
    have hh := fsum_member_le m (fun s => bit (A s c && A s d)) r
    change _ ≤ common A c d at hh
    simp [hr.1, hr.2, bit, hz] at hh
  · intro h
    have hp : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hr := h r
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hp, fsum_const]
    simp

def leaveNeighbors {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : List (Fin n) :=
  (List.finRange n).filter (fun d => decide (d ≠ c ∧ common A c d = 0))

theorem leaveNeighbors_mem {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    d ∈ leaveNeighbors A c ↔ d ≠ c ∧ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  simp [leaveNeighbors, List.mem_filter, fin_mem, common_zero_iff]

theorem leaveDegree_is_actual_leave_count {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) :
    leaveDegree A c = (leaveNeighbors A c).length := by
  unfold leaveDegree leaveNeighbors
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) =
        bit (decide (d ≠ c ∧ common A c d = 0)) := by
    intro d
    by_cases hd : d = c <;> by_cases hz : common A c d = 0 <;> simp [hd, hz, bit]
  rw [fsum_congr n _ _ hp]
  exact nsum_bit_filter _ _

#print axioms common_le_one
#print axioms leave_cover_identity
#print axioms leave_double_count
#print axioms degree_is_actual_row_count
#print axioms total_is_actual_cell_count
#print axioms occupiedCells_mem
#print axioms common_zero_iff
#print axioms leaveNeighbors_mem
#print axioms leaveDegree_is_actual_leave_count

end EvenParity


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/even-parity/NatListSums.lean <==
import Std

namespace EvenParity

def nsum {α : Type} : List α → (α → Nat) → Nat
  | [], _ => 0
  | x :: xs, f => f x + nsum xs f

theorem nsum_congr {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x = g x) : nsum xs f = nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [h x (by simp), ih (fun y hy => h y (by simp [hy]))]

theorem nsum_add {α : Type} (xs : List α) (f g : α → Nat) :
    nsum xs (fun x => f x + g x) = nsum xs f + nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [nsum, ih]; omega

theorem nsum_const {α : Type} (xs : List α) (k : Nat) :
    nsum xs (fun _ => k) = xs.length * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul, Nat.add_comm]

theorem nsum_zero {α : Type} (xs : List α) : nsum xs (fun _ => 0) = 0 := by
  simpa using nsum_const xs 0

theorem nsum_mul {α : Type} (xs : List α) (f : α → Nat) (k : Nat) :
    nsum xs (fun x => f x * k) = nsum xs f * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul]

theorem nsum_le {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x ≤ g x) : nsum xs f ≤ nsum xs g := by
  induction xs with
  | nil => exact Nat.le_refl 0
  | cons x xs ih =>
    exact Nat.add_le_add (h x (by simp)) (ih (fun y hy => h y (by simp [hy])))

theorem nsum_swap {α β : Type} (xs : List α) (ys : List β) (f : α → β → Nat) :
    nsum xs (fun x => nsum ys (f x)) = nsum ys (fun y => nsum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [nsum, nsum_zero]
  | cons x xs ih =>
    simp only [nsum]
    rw [nsum_add, ih]

theorem nsum_single {α : Type} [DecidableEq α] (xs : List α)
    (hn : xs.Nodup) (a : α) (ha : a ∈ xs) :
    nsum xs (fun x => if x = a then 1 else 0) = 1 := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    obtain ⟨hx, ht⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | hm
    · subst a
      have hz : nsum xs (fun y => if y = x then 1 else 0) = 0 := by
        rw [nsum_congr xs _ (fun _ => 0)]
        · exact nsum_zero xs
        · intro y hy
          have : y ≠ x := by intro he; exact hx (he ▸ hy)
          simp [this]
      simp [nsum, hz]
    · have he : x ≠ a := by intro he; exact hx (he ▸ hm)
      simp [nsum, he, ih ht hm]

theorem nsum_member_le {α : Type} (xs : List α) (f : α → Nat)
    (a : α) (ha : a ∈ xs) : f a ≤ nsum xs f := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    rcases List.mem_cons.mp ha with he | hm
    · subst a; simp only [nsum]; omega
    · have hh := ih hm; simp only [nsum]; omega

theorem nsum_even {α : Type} (xs : List α) (f : α → Nat)
    (h : ∀ x ∈ xs, f x % 2 = 0) : nsum xs f % 2 = 0 := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (by simp [hy]))
    change (f x + nsum xs f) % 2 = 0
    omega

theorem fin_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n :=
  List.mem_ofFn.mpr ⟨i, rfl⟩

theorem fin_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i = j at hv
  omega

def fsum (n : Nat) (f : Fin n → Nat) : Nat := nsum (List.finRange n) f

theorem fsum_congr (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x = g x) :
    fsum n f = fsum n g := nsum_congr _ _ _ (fun x _ => h x)

theorem fsum_add (n : Nat) (f g : Fin n → Nat) :
    fsum n (fun x => f x + g x) = fsum n f + fsum n g := nsum_add _ _ _

theorem fsum_const (n k : Nat) : fsum n (fun _ => k) = n * k := by
  simp [fsum, nsum_const]

theorem fsum_mul (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => f x * k) = fsum n f * k := nsum_mul _ _ _

theorem fsum_mul_left (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => k * f x) = k * fsum n f := by
  rw [fsum_congr n _ (fun x => f x * k) (fun x => Nat.mul_comm _ _), fsum_mul]
  exact Nat.mul_comm _ _

theorem fsum_swap (m n : Nat) (f : Fin m → Fin n → Nat) :
    fsum m (fun r => fsum n (f r)) = fsum n (fun c => fsum m (fun r => f r c)) :=
  nsum_swap _ _ _

theorem fsum_single (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 1 else 0) = 1 :=
  nsum_single _ (fin_nodup n) c (fin_mem c)

theorem fsum_member_le (n : Nat) (f : Fin n → Nat) (c : Fin n) :
    f c ≤ fsum n f := nsum_member_le _ _ _ (fin_mem c)

theorem fsum_le (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x ≤ g x) :
    fsum n f ≤ fsum n g := nsum_le _ _ _ (fun x _ => h x)

theorem fsum_even (n : Nat) (f : Fin n → Nat) (h : ∀ x, f x % 2 = 0) :
    fsum n f % 2 = 0 := nsum_even _ _ (fun x _ => h x)

end EvenParity


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/even-parity/SanityCases.lean <==
import EvenParity

set_option maxRecDepth 10000
set_option maxHeartbeats 2000000

namespace EvenParity

def quadMatrix : Fin 1 → Fin 4 → Bool := fun _ _ => true

theorem quad_c4free : C4Free quadMatrix := by unfold C4Free; decide

theorem quad_count : total quadMatrix = 4 := by decide

theorem quad_cap_equality : 14*total quadMatrix = 6*chooseTwo 4 + 24*1 - 4 := by decide

def sixColumnMatrix (r : Fin 7) (c : Fin 6) : Bool :=
  decide ((r.val = 0 ∧ (c.val = 0 ∨ c.val = 1)) ∨
    (r.val = 1 ∧ (c.val = 2 ∨ c.val = 3)) ∨
    (r.val = 2 ∧ (c.val = 4 ∨ c.val = 5)) ∨
    (r.val = 3 ∧ (c.val = 0 ∨ c.val = 2 ∨ c.val = 4)) ∨
    (r.val = 4 ∧ (c.val = 0 ∨ c.val = 3 ∨ c.val = 5)) ∨
    (r.val = 5 ∧ (c.val = 1 ∨ c.val = 2 ∨ c.val = 5)) ∨
    (r.val = 6 ∧ (c.val = 1 ∨ c.val = 3 ∨ c.val = 4)))

theorem six_column_c4free : C4Free sixColumnMatrix := by unfold C4Free; decide

theorem six_column_count : total sixColumnMatrix = 18 := by decide

theorem six_column_no_leave : ∀ c, leaveDegree sixColumnMatrix c = 0 := by decide

theorem six_column_even_incidence : ∀ c, evenRowIncidence sixColumnMatrix c = 1 := by decide

theorem six_column_cap_equality :
    14*total sixColumnMatrix = 6*chooseTwo 6 + 24*7 - 6 := by decide

theorem empty_rows_example :
    14*total (fun (_ : Fin 0) (_ : Fin 8) => false) ≤ 6*chooseTwo 8 - 8 := by
  exact even_classical_parity _ (by intro r; exact Fin.elim0 r) (by decide)

theorem zero_columns_example :
    14*total (fun (_ : Fin 9) (_ : Fin 0) => false) ≤ 24*9 := by
  have hh := even_classical_parity (fun (_ : Fin 9) (_ : Fin 0) => false)
    (by intro r s c; exact Fin.elim0 c) (by decide)
  simpa [chooseTwo] using hh

def badRectangle : Fin 2 → Fin 2 → Bool := fun _ _ => true

theorem bad_rectangle_excluded : ¬ C4Free badRectangle := by unfold C4Free; decide

theorem parity_hypothesis_matters :
    ¬ (14*total (fun (_ : Fin 1) (_ : Fin 3) => true) ≤ 6*chooseTwo 3+24*1-3) := by decide

#print axioms quad_c4free
#print axioms quad_cap_equality
#print axioms six_column_c4free
#print axioms six_column_cap_equality
#print axioms empty_rows_example
#print axioms zero_columns_example
#print axioms bad_rectangle_excluded
#print axioms parity_hypothesis_matters

end EvenParity


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/manifest.json <==
{
  "format": 1,
  "required_lean_version": "4.24.0",
  "scope": "FINITE_UPPER_BOUNDS_ONLY_PRIVATE",
  "files": {
    "README.md": "fa0610f7c4734ee7446800ebaa3714a677c2240822db818e996cc955d915957c",
    "check.py": "c0b8aaca22cc3f9e4a49d12652be5bcf846af4b17630e38bec4a918285f2a128",
    "even-parity/EntryAudit.lean": "fd9c6a94902b48b52fea133f15fc25d8681dc62f24ab64e56cb2f67b580003ed",
    "even-parity/EvenParity.lean": "b8a521e09f568785a7b6c36de3a506bdbf37b0709721f72da6f1a79990df01f2",
    "even-parity/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "even-parity/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "even-parity/SanityCases.lean": "f931c7664eb767700a25eb16f223f67c741755c4a10306c356c5b67391e106e9",
    "paired-density/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "paired-density/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "paired-density/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "paired-density/GeneralBoundary.lean": "60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13",
    "paired-density/GeneralDensity.lean": "17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2",
    "paired-density/GeneralSampling.lean": "526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774",
    "paired-density/GeneralSanity.lean": "dbee473847e00626a9a67b398611340ec023619ba05b66d2b7c919f4ef59e412",
    "paired-density/GeneralTranspose.lean": "c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625",
    "paired-density/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "paired-density/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "paired-density/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "paired-density/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "paired-density/PairedCounting.lean": "a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b",
    "paired-density/PairedDecision.lean": "35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940",
    "paired-density/PairedDensity.lean": "aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9",
    "paired-density/PairedEntryAudit.lean": "83017d9ddeeb8f4a46b3162ac7d81b49ce5eb1f09402ccdc312b17aa330e3bc8",
    "paired-density/PairedLimit.lean": "39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987",
    "paired-density/PairedOpenGeometry.lean": "ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604",
    "paired-density/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "paired-density/PairedRational.lean": "beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d",
    "paired-density/PairedRow.lean": "106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19",
    "paired-density/PairedSanity.lean": "a8a8dada84340d37de5ecc4ad2076cf35db6f4595dcd0e90681765b7d1d978f9",
    "paired-density/PairedStable.lean": "07a64ce08380ea502c02dfd04c40c06cbea9a2e548c973f074ea68d4584480e8",
    "paired-density/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "paired-density/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "paired-density/SanityCases.lean": "bd1d677c2ede4781d67e9e018c92a9ee88adfc4e32844566b7d61dfa09d36324",
    "paired-density/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136"
  },
  "groups": [
    {
      "directory": "paired-density",
      "modules": [
        {
          "module": "PairedPivotCore",
          "sha256": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
          "imports": [
            "Std"
          ],
          "printed_axioms": [
            {
              "theorem": "PairedPivotCore.closed_symmetric",
              "axioms": []
            },
            {
              "theorem": "PairedPivotCore.open_symmetric",
              "axioms": []
            },
            {
              "theorem": "PairedPivotCore.common_open_iff_witness",
              "axioms": []
            },
            {
              "theorem": "PairedPivotCore.c3_iff_disjoint_open",
              "axioms": []
            },
            {
              "theorem": "PairedPivotCore.opposite_holes_exclude_closed_intersection",
              "axioms": []
            },
            {
              "theorem": "PairedPivotCore.accepted_head_step",
              "axioms": []
            },
            {
              "theorem": "PairedPivotCore.accepted_lists_intersect",
              "axioms": []
            },
            {
              "theorem": "PairedPivotCore.mixed_step",
              "axioms": []
            },
            {
              "theorem": "PairedPivotCore.all_mixed_rejected",
              "axioms": []
            },
            {
              "theorem": "PairedPivotCore.membership_length",
              "axioms": []
            },
            {
              "theorem": "PairedPivotCore.membership_intersection_witness",
              "axioms": []
            },
            {
              "theorem": "PairedPivotCore.decision_accepts_at_most_one",
              "axioms": []
            },
            {
              "theorem": "PairedPivotCore.open_decision_accepts_at_most_one",
              "axioms": []
            },
            {
              "theorem": "PairedPivotCore.stable_closed_decision_accepts_at_most_one",
              "axioms": []
            }
          ]
        },
        {
          "module": "FiniteCounting",
          "sha256": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
          "imports": [
            "PairedPivotCore"
          ],
          "printed_axioms": [
            {
              "theorem": "PairedPivotCounting.two_bits_le_one",
              "axioms": [
                "propext"
              ]
            },
            {
              "theorem": "PairedPivotCounting.count_perm",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedPivotCounting.flatten_length",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedPivotCounting.paired_count_le",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedPivotCounting.c3_no_common_open",
              "axioms": []
            },
            {
              "theorem": "PairedPivotCounting.open_accepted_count_le_half",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedPivotCounting.stable_accepted_count_le_half",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            }
          ]
        },
        {
          "module": "MajorityCounting",
          "sha256": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
          "imports": [
            "FiniteCounting"
          ],
          "printed_axioms": [
            {
              "theorem": "MajorityCounting.disjoint_ones_bound",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "MajorityCounting.disjoint_majorities_impossible",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "MajorityCounting.bits_disjoint",
              "axioms": []
            },
            {
              "theorem": "MajorityCounting.majority_at_most_one",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "MajorityCounting.majority_count_le_half",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            }
          ]
        },
        {
          "module": "FiniteRatSums",
          "sha256": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
          "imports": [
            "Std"
          ],
          "printed_axioms": [
            {
              "theorem": "FiniteRatSums.sum_congr",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "FiniteRatSums.sum_add",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "FiniteRatSums.sum_sub",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "FiniteRatSums.sum_mul_left",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "FiniteRatSums.sum_mul_right",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "FiniteRatSums.sum_const",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "FiniteRatSums.sum_nonneg",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "FiniteRatSums.sum_le",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "FiniteRatSums.sum_swap",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "FiniteRatSums.sum_square_shift",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "FiniteRatSums.lagrange_identity",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "FiniteRatSums.finite_cauchy",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            }
          ]
        },
        {
          "module": "RationalMinorant",
          "sha256": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
          "imports": [
            "Std"
          ],
          "printed_axioms": [
            {
              "theorem": "PairedPivotAlgebra.mixture_identity",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedPivotAlgebra.factor_identity",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedPivotAlgebra.rat_pow_nonneg",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedPivotAlgebra.monomial_nonneg",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedPivotAlgebra.bernstein_nonneg",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedPivotAlgebra.finite_majority_minorant",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedPivotAlgebra.finite_majority_minorant_twice",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            }
          ]
        },
        {
          "module": "RationalSampling",
          "sha256": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
          "imports": [
            "FiniteRatSums",
            "MajorityCounting",
            "RationalMinorant"
          ],
          "printed_axioms": [
            {
              "theorem": "RationalSampling.expect_if",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "RationalSampling.iid_const",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "RationalSampling.iid_le",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "RationalSampling.iid_sum",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "RationalSampling.iid_boolean_pushforward",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "RationalSampling.bernoulli_five",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "RationalSampling.bernoulli_seven",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "RationalSampling.five_sampling_formula",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "RationalSampling.seven_sampling_formula",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            }
          ]
        },
        {
          "module": "ListRatCounting",
          "sha256": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
          "imports": [
            "RationalSampling"
          ],
          "printed_axioms": [
            {
              "theorem": "ListRatCounting.sum_append",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "ListRatCounting.sum_map",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "ListRatCounting.sum_flatMap",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "ListRatCounting.sum_filter",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "ListRatCounting.count_as_sum",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "ListRatCounting.ratBit_range",
              "axioms": [
                "propext"
              ]
            },
            {
              "theorem": "ListRatCounting.inv_nonneg_of_pos",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            }
          ]
        },
        {
          "module": "MatrixMoments",
          "sha256": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
          "imports": [
            "FiniteRatSums",
            "RationalMinorant"
          ],
          "printed_axioms": [
            {
              "theorem": "PairedMatrixMoments.total_columns",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedMatrixMoments.codegree_double_count",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedMatrixMoments.row_nonneg",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedMatrixMoments.total_nonneg",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedMatrixMoments.codegree_range",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedMatrixMoments.ratio_range",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedMatrixMoments.row_bound_from_sampling",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedMatrixMoments.conditional_density_from_sampling",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            }
          ]
        },
        {
          "module": "BooleanMatrixGeometry",
          "sha256": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
          "imports": [
            "ListRatCounting",
            "MatrixMoments"
          ],
          "printed_axioms": [
            {
              "theorem": "BooleanMatrixGeometry.closedBit_iff",
              "axioms": [
                "propext"
              ]
            },
            {
              "theorem": "BooleanMatrixGeometry.grid_sum",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "BooleanMatrixGeometry.cells_sum",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "BooleanMatrixGeometry.cells_card",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "BooleanMatrixGeometry.rowWeight_normalized",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "BooleanMatrixGeometry.rowWeight_nonneg",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "BooleanMatrixGeometry.four_bit_identity",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "BooleanMatrixGeometry.row_cell_probability",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "BooleanMatrixGeometry.two_bit_mask",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "BooleanMatrixGeometry.sum_cell_response",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            }
          ]
        },
        {
          "module": "StableDensity",
          "sha256": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
          "imports": [
            "BooleanMatrixGeometry"
          ],
          "printed_axioms": [
            {
              "theorem": "StableDensity.stable_relation_disjoint",
              "axioms": [
                "propext"
              ]
            },
            {
              "theorem": "StableDensity.deterministic_count_bound",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "StableDensity.expected_count_bound",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "StableDensity.row_response",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "StableDensity.polynomial_row_response",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "StableDensity.stable_sampling_bound",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "StableDensity.stable_density_lists",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "StableDensity.stable_C3_density",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            }
          ]
        },
        {
          "module": "GridModel",
          "sha256": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
          "imports": [
            "StableDensity"
          ],
          "printed_axioms": [
            {
              "theorem": "GridModel.finRange_mem",
              "axioms": [
                "propext"
              ]
            },
            {
              "theorem": "GridModel.finRange_nodup",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GridModel.grid_mem",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GridModel.grid_nodup",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GridModel.occupied_cells_nodup",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GridModel.occupied_cells_mem",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GridModel.cover_has_no_reuse",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GridModel.selected_endpoints_occupied",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GridModel.stable_endpoints_are_ND",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            }
          ]
        },
        {
          "module": "SanityCases",
          "sha256": "bd1d677c2ede4781d67e9e018c92a9ee88adfc4e32844566b7d61dfa09d36324",
          "imports": [
            "GridModel"
          ],
          "printed_axioms": [
            {
              "theorem": "StableDensitySanity.three_by_three_cover",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "StableDensitySanity.three_by_three_C3",
              "axioms": [
                "propext"
              ]
            },
            {
              "theorem": "StableDensitySanity.three_by_three_sharp",
              "axioms": []
            },
            {
              "theorem": "StableDensitySanity.three_by_three_instance",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            }
          ]
        },
        {
          "module": "GeneralBoundary",
          "sha256": "60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13",
          "imports": [
            "GridModel"
          ],
          "printed_axioms": [
            {
              "theorem": "GeneralBoundary.member_le_sum",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GeneralBoundary.sum_single",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GeneralBoundary.openBit_iff",
              "axioms": [
                "propext"
              ]
            },
            {
              "theorem": "GeneralBoundary.pointwise_boundary",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GeneralBoundary.row_boundary_sum",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GeneralBoundary.col_boundary_sum_le",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GeneralBoundary.closed_open_count_comparison",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GeneralBoundary.open_relation_disjoint",
              "axioms": [
                "propext"
              ]
            },
            {
              "theorem": "GeneralBoundary.general_deterministic_count_bound",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GeneralBoundary.iid_le_on_length",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            }
          ]
        },
        {
          "module": "GeneralSampling",
          "sha256": "526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774",
          "imports": [
            "GeneralBoundary"
          ],
          "printed_axioms": [
            {
              "theorem": "GeneralSampling.expected_with_error",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GeneralSampling.sampling_with_error",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GeneralSampling.scaled_minorant",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GeneralSampling.general_row_bound",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            }
          ]
        },
        {
          "module": "GeneralDensity",
          "sha256": "17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2",
          "imports": [
            "GeneralSampling"
          ],
          "printed_axioms": [
            {
              "theorem": "GeneralDensity.general_second_moment",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GeneralDensity.general_quadratic_rat",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GeneralDensity.quadratic_linear_bound",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GeneralDensity.general_linear_rat",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GeneralDensity.general_C3_density",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GeneralDensity.general_C3_quadratic",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            }
          ]
        },
        {
          "module": "GeneralTranspose",
          "sha256": "c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625",
          "imports": [
            "GeneralDensity"
          ],
          "printed_axioms": [
            {
              "theorem": "GeneralTranspose.perm_from_nodup_membership",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GeneralTranspose.swapped_nodup",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GeneralTranspose.cells_transpose_perm",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GeneralTranspose.flatten_transpose",
              "axioms": [
                "propext"
              ]
            },
            {
              "theorem": "GeneralTranspose.transpose_cover",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GeneralTranspose.c3_transpose",
              "axioms": []
            },
            {
              "theorem": "GeneralTranspose.transposed_pairs_C3",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GeneralTranspose.general_C3_density_transposed",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            }
          ]
        },
        {
          "module": "GeneralSanity",
          "sha256": "dbee473847e00626a9a67b398611340ec023619ba05b66d2b7c919f4ef59e412",
          "imports": [
            "GeneralTranspose"
          ],
          "printed_axioms": [
            {
              "theorem": "GeneralSanity.RD_cover",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GeneralSanity.CD_cover",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GeneralSanity.RD_C3",
              "axioms": [
                "propext"
              ]
            },
            {
              "theorem": "GeneralSanity.CD_C3",
              "axioms": [
                "propext"
              ]
            },
            {
              "theorem": "GeneralSanity.RD_instance",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GeneralSanity.CD_transposed_instance",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "GeneralSanity.these_are_not_stable",
              "axioms": [
                "propext"
              ]
            }
          ]
        },
        {
          "module": "PairedRational",
          "sha256": "beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d",
          "imports": [
            "GeneralBoundary"
          ],
          "printed_axioms": [
            {
              "theorem": "PairedRational.den_pos",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedRational.B_mul_den",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedRational.B_range",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedRational.rho_range",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedRational.fixed_point",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedRational.rational_minorant",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedRational.shifted_minorant",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            }
          ]
        },
        {
          "module": "PairedDecision",
          "sha256": "35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940",
          "imports": [
            "PairedRational"
          ],
          "printed_axioms": [
            {
              "theorem": "PairedDecision.decision_disjoint",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedDecision.decision_count_le_half",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedDecision.boolIid_congr",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedDecision.boolIid_const",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedDecision.bool_response",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedDecision.iid_response",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            }
          ]
        },
        {
          "module": "PairedLimit",
          "sha256": "39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987",
          "imports": [
            "PairedDecision"
          ],
          "printed_axioms": [
            {
              "theorem": "PairedLimit.rational_nat_above",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedLimit.archimedean_le",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedLimit.probability_error",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedLimit.sum_limit",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            }
          ]
        },
        {
          "module": "PairedCounting",
          "sha256": "a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b",
          "imports": [
            "PairedLimit"
          ],
          "printed_axioms": [
            {
              "theorem": "PairedCounting.bool_probability_range",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedCounting.finite_decision_bound",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedCounting.rational_decision_bound",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            }
          ]
        },
        {
          "module": "PairedOpenGeometry",
          "sha256": "ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604",
          "imports": [
            "PairedCounting"
          ],
          "printed_axioms": [
            {
              "theorem": "PairedOpenGeometry.B_zero",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedOpenGeometry.open_probability",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedOpenGeometry.sum_open_response",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedOpenGeometry.codegree_self",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedOpenGeometry.codegree_integral",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            }
          ]
        },
        {
          "module": "PairedRow",
          "sha256": "106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19",
          "imports": [
            "PairedOpenGeometry"
          ],
          "printed_axioms": [
            {
              "theorem": "PairedRow.open_rational_bound",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedRow.general_row_bound",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            }
          ]
        },
        {
          "module": "PairedDensity",
          "sha256": "aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9",
          "imports": [
            "PairedRow",
            "GeneralTranspose"
          ],
          "printed_axioms": [
            {
              "theorem": "PairedDensity.second_moment",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedDensity.quadratic",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedDensity.quadratic_to_linear",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedDensity.density_rat",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedDensity.general_C3_density",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedDensity.general_C3_density_transposed",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            }
          ]
        },
        {
          "module": "PairedStable",
          "sha256": "07a64ce08380ea502c02dfd04c40c06cbea9a2e548c973f074ea68d4584480e8",
          "imports": [
            "PairedDensity"
          ],
          "printed_axioms": [
            {
              "theorem": "PairedStable.scaled_minorant",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedStable.stable_row",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedStable.stable_density_rat",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedStable.stable_C3_density",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            }
          ]
        },
        {
          "module": "PairedSanity",
          "sha256": "a8a8dada84340d37de5ecc4ad2076cf35db6f4595dcd0e90681765b7d1d978f9",
          "imports": [
            "PairedStable",
            "GeneralSanity",
            "SanityCases"
          ],
          "printed_axioms": [
            {
              "theorem": "PairedSanity.RD_instance",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedSanity.CD_instance",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedSanity.single_cover",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedSanity.single_C3",
              "axioms": [
                "propext"
              ]
            },
            {
              "theorem": "PairedSanity.single_row_instance",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedSanity.zero_rows_instance",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedSanity.zero_columns_instance",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "PairedSanity.stable_three_by_three",
              "axioms": [
                "Classical.choice",
                "Quot.sound",
                "propext"
              ]
            }
          ]
        }
      ],
      "entry_audit": "PairedEntryAudit.lean",
      "entry_output_sha256": "e764ce350cca9ba3296a4dd50df7e9ccaff1c0f3412ad32e6ee81471df5be1e3",
      "entries": {
        "PairedDensity.general_C3_density_transposed": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "PairedStable.stable_C3_density": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ]
      }
    },
    {
      "directory": "even-parity",
      "modules": [
        {
          "module": "NatListSums",
          "sha256": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
          "imports": [
            "Std"
          ],
          "printed_axioms": []
        },
        {
          "module": "MatrixCounting",
          "sha256": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
          "imports": [
            "NatListSums"
          ],
          "printed_axioms": [
            {
              "theorem": "EvenParity.common_le_one",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "EvenParity.leave_cover_identity",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "EvenParity.leave_double_count",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "EvenParity.degree_is_actual_row_count",
              "axioms": [
                "propext"
              ]
            },
            {
              "theorem": "EvenParity.total_is_actual_cell_count",
              "axioms": [
                "propext"
              ]
            },
            {
              "theorem": "EvenParity.occupiedCells_mem",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "EvenParity.common_zero_iff",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "EvenParity.leaveNeighbors_mem",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "EvenParity.leaveDegree_is_actual_leave_count",
              "axioms": [
                "propext"
              ]
            }
          ]
        },
        {
          "module": "EvenParity",
          "sha256": "b8a521e09f568785a7b6c36de3a506bdbf37b0709721f72da6f1a79990df01f2",
          "imports": [
            "MatrixCounting"
          ],
          "printed_axioms": [
            {
              "theorem": "EvenParity.leave_incidence_odd",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "EvenParity.summed_parity_incidence",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "EvenParity.row_polynomial",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "EvenParity.even_classical_parity_ordered",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "EvenParity.even_classical_parity",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "EvenParity.even_classical_parity_floor",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "EvenParity.occupied_cell_parity_cap",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            }
          ]
        },
        {
          "module": "SanityCases",
          "sha256": "f931c7664eb767700a25eb16f223f67c741755c4a10306c356c5b67391e106e9",
          "imports": [
            "EvenParity"
          ],
          "printed_axioms": [
            {
              "theorem": "EvenParity.quad_c4free",
              "axioms": []
            },
            {
              "theorem": "EvenParity.quad_cap_equality",
              "axioms": []
            },
            {
              "theorem": "EvenParity.six_column_c4free",
              "axioms": []
            },
            {
              "theorem": "EvenParity.six_column_cap_equality",
              "axioms": []
            },
            {
              "theorem": "EvenParity.empty_rows_example",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "EvenParity.zero_columns_example",
              "axioms": [
                "Quot.sound",
                "propext"
              ]
            },
            {
              "theorem": "EvenParity.bad_rectangle_excluded",
              "axioms": []
            },
            {
              "theorem": "EvenParity.parity_hypothesis_matters",
              "axioms": []
            }
          ]
        }
      ],
      "entry_audit": "EntryAudit.lean",
      "entry_output_sha256": "ec396ba0c2275b1339c067c2f5ae72146174ec3d5752fd403c569d66e0cfeea5",
      "entries": {
        "EvenParity.even_classical_parity_ordered": [
          "Quot.sound",
          "propext"
        ],
        "EvenParity.even_classical_parity": [
          "Quot.sound",
          "propext"
        ],
        "EvenParity.even_classical_parity_floor": [
          "Quot.sound",
          "propext"
        ],
        "EvenParity.occupied_cell_parity_cap": [
          "Quot.sound",
          "propext"
        ]
      }
    }
  ]
}


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/paired-density/BooleanMatrixGeometry.lean <==
import ListRatCounting
import MatrixMoments

namespace BooleanMatrixGeometry

open PairedPivotCore FiniteRatSums RationalSampling ListRatCounting PairedMatrixMoments

universe u v
variable {Row : Type u} {Col : Type v}

def indicator (A : Row → Col → Bool) (r : Row) (c : Col) : Rat := ratBit (A r c)

def grid (rows : List Row) (cols : List Col) : List (Cell Row Col) :=
  rows.flatMap (fun r => cols.map (fun c => (r,c)))

def cells (rows : List Row) (cols : List Col) (A : Row → Col → Bool) : List (Cell Row Col) :=
  (grid rows cols).filter (fun p => A p.1 p.2)

def closedBit (A : Row → Col → Bool) (p q : Cell Row Col) : Bool :=
  A p.1 p.2 && A q.1 q.2 && A p.1 q.2 && A q.1 p.2

theorem closedBit_iff (A : Row → Col → Bool) (p q : Cell Row Col) :
    closedBit A p q=true ↔ Closed (fun r c => A r c=true) p q := by
  simp [closedBit, Closed, Bool.and_eq_true, and_assoc]

theorem grid_sum (rows : List Row) (cols : List Col) (g : Cell Row Col → Rat) :
    sum (grid rows cols) g=sum rows (fun r => sum cols (fun c => g (r,c))) := by
  unfold grid
  rw [sum_flatMap]
  exact sum_congr rows _ _ (fun r _ => sum_map cols (fun c => (r,c)) g)

theorem cells_sum (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (g : Cell Row Col → Rat) :
    sum (cells rows cols A) g=
      sum rows (fun r => sum cols (fun c => indicator A r c*g (r,c))) := by
  unfold cells
  rw [sum_filter, grid_sum]
  rfl

theorem cells_card (rows : List Row) (cols : List Col) (A : Row → Col → Bool) :
    ((cells rows cols A).length : Rat)=total rows cols (indicator A) := by
  have h := cells_sum rows cols A (fun _ => 1)
  rw [sum_const] at h
  have hi : sum rows (fun r => sum cols (fun c => indicator A r c*1))=
      total rows cols (indicator A) := by
    apply sum_congr rows
    intro r hr
    exact sum_congr cols _ _ (fun c _ => Rat.mul_one _)
  rw [hi] at h
  grind

def rowWeight (cols : List Col) (A : Row → Col → Bool) (r : Row) (c : Col) : Rat :=
  indicator A r c*(rowDegree cols (indicator A) r)⁻¹

theorem rowWeight_normalized (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : sum cols (rowWeight cols A r)=1 := by
  unfold rowWeight
  rw [sum_mul_right]
  change rowDegree cols (indicator A) r*(rowDegree cols (indicator A) r)⁻¹=1
  exact Rat.mul_inv_cancel _ (by grind)

theorem rowWeight_nonneg (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : ∀ c ∈ cols, 0≤rowWeight cols A r c := by
  intro c hc
  exact Rat.mul_nonneg (ratBit_range (A r c)).1 (inv_nonneg_of_pos _ hd)

theorem four_bit_identity (a b x y : Bool) (z : Rat) :
    ratBit x*z*ratBit (x && b && a && y)=
      ratBit a*ratBit b*(ratBit x*ratBit y)*z := by
  cases a <;> cases b <;> cases x <;> cases y <;> simp [ratBit] <;> grind

theorem row_cell_probability (cols : List Col) (A : Row → Col → Bool)
    (r s : Row) (c : Col) :
    expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) (s,c)))=
      indicator A r c*indicator A s c*
        (codegree cols (indicator A) r s/rowDegree cols (indicator A) r) := by
  unfold expect
  rw [sum_congr cols (fun j => rowWeight cols A r j*ratBit (closedBit A (r,j) (s,c))) (fun j =>
      (indicator A r c*indicator A s c)*(indicator A r j*indicator A s j)*
        (rowDegree cols (indicator A) r)⁻¹)
    (fun j _ => four_bit_identity (A r c) (A s c) (A r j) (A s j) _)]
  rw [sum_mul_right, sum_mul_left]
  unfold codegree
  rw [Rat.div_def]
  grind

theorem two_bit_mask (a b : Bool) (B : Rat → Rat) (hB : B 0=0) (t : Rat) :
    B (ratBit a*ratBit b*t)=ratBit a*ratBit b*B t := by
  cases a <;> cases b <;> simp [ratBit, hB] <;> grind

theorem occupied_mask_identity (a b : Bool) (t : Rat) :
    ratBit b*(ratBit a*ratBit b*t)=(ratBit a*ratBit b)*t := by
  cases a <;> cases b <;> simp [ratBit] <;> grind

theorem sum_cell_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (B : Rat → Rat) (hB : B 0=0) :
    sum (cells rows cols A) (fun p =>
      B (expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) p))))=
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [sum_congr (cells rows cols A) _ (fun p =>
      indicator A r p.2*indicator A p.1 p.2*
        B (codegree cols (indicator A) r p.1/rowDegree cols (indicator A) r))
    (by
      intro p hp
      rw [row_cell_probability]
      exact two_bit_mask (A r p.2) (A p.1 p.2) B hB _)]
  rw [cells_sum]
  apply sum_congr rows
  intro s hs
  rw [sum_congr cols (fun c => indicator A s c*(indicator A r c*indicator A s c*
      B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))) (fun c =>
      (indicator A r c*indicator A s c)*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
    (fun c _ => occupied_mask_identity (A r c) (A s c) _)]
  exact sum_mul_right cols _ _

#print axioms closedBit_iff
#print axioms grid_sum
#print axioms cells_sum
#print axioms cells_card
#print axioms rowWeight_normalized
#print axioms rowWeight_nonneg
#print axioms four_bit_identity
#print axioms row_cell_probability
#print axioms two_bit_mask
#print axioms sum_cell_response

end BooleanMatrixGeometry


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/paired-density/FiniteCounting.lean <==
import PairedPivotCore

/-! Actual finite counting from original C3 and a simple pairing cover.
This module does not assume a degree or sampling inequality. -/

namespace PairedPivotCounting

open PairedPivotCore

universe u

def bitNat (b : Bool) : Nat := if b then 1 else 0

def count {α : Type u} (f : α → Bool) : List α → Nat
  | [] => 0
  | a :: as => bitNat (f a) + count f as

def flattenPairs {α : Type u} : List (α × α) → List α
  | [] => []
  | p :: ps => p.1 :: p.2 :: flattenPairs ps

theorem two_bits_le_one (a b : Bool)
    (h : ¬ (a = true ∧ b = true)) : bitNat a + bitNat b ≤ 1 := by
  cases a <;> cases b <;> simp_all [bitNat]

theorem count_perm {α : Type u} (f : α → Bool) {xs ys : List α}
    (h : xs.Perm ys) : count f xs = count f ys := by
  induction h with
  | nil => rfl
  | cons x h ih => exact congrArg (fun k => bitNat (f x) + k) ih
  | swap x y xs => simp only [count]; omega
  | trans h₁ h₂ ih₁ ih₂ => exact ih₁.trans ih₂

theorem flatten_length {α : Type u} (pairs : List (α × α)) :
    (flattenPairs pairs).length = 2 * pairs.length := by
  induction pairs with
  | nil => rfl
  | cons p ps ih => simp only [flattenPairs, List.length_cons]; omega

theorem paired_count_le {α : Type u} (f : α → Bool)
    (pairs : List (α × α))
    (h : ∀ p ∈ pairs, ¬ (f p.1 = true ∧ f p.2 = true)) :
    count f (flattenPairs pairs) ≤ pairs.length := by
  induction pairs with
  | nil => exact Nat.le_refl 0
  | cons p ps ih =>
    have hp := two_bits_le_one (f p.1) (f p.2) (h p (by simp))
    have ht := ih (fun q hq => h q (List.mem_cons_of_mem p hq))
    simp only [flattenPairs, count, List.length_cons]
    omega

/-- A literal finite occupied matrix and its S pairing cover. -/
structure Matrix (m n : Nat) where
  occupied : Fin m → Fin n → Prop
  cells : List (Cell (Fin m) (Fin n))
  pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))
  complete : ∀ p, occupied p.1 p.2 ↔ p ∈ cells
  simple : cells.Nodup
  cover : cells.Perm (flattenPairs pairs)
  c3 : ∀ p ∈ pairs, OriginalC3 occupied p.1 p.2

theorem c3_no_common_open {Row Col : Type u}
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b) :
    ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  intro p h
  rcases h with ⟨⟨⟨hpp, _, hpa, hap⟩, hra, hca⟩,
    ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
  exact hc p.1 p.2 hra hrb hca hcb ⟨hpp, hpa, hpb, hap, hbp⟩

theorem open_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Open A.occupied)]
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Open A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Open A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact decision_accepts_at_most_one (Open A.occupied) pivots p.1 p.2
      (c3_no_common_open A.occupied p.1 p.2 (A.c3 p hm))
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

theorem stable_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Closed A.occupied)]
    (holes : ∀ p ∈ A.pairs,
      (¬ A.occupied p.1.1 p.2.2) ∧ (¬ A.occupied p.2.1 p.1.2))
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Closed A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Closed A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact stable_closed_decision_accepts_at_most_one A.occupied pivots p.1 p.2
      (A.c3 p hm) (holes p hm).1 (holes p hm).2
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

#print axioms two_bits_le_one
#print axioms count_perm
#print axioms flatten_length
#print axioms paired_count_le
#print axioms c3_no_common_open
#print axioms open_accepted_count_le_half
#print axioms stable_accepted_count_le_half

end PairedPivotCounting


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/paired-density/FiniteRatSums.lean <==
import Std

/-! Elementary finite rational sums and Cauchy by a sum-of-squares identity. -/

namespace FiniteRatSums

universe u v

def sum {α : Type u} : List α → (α → Rat) → Rat
  | [], _ => 0
  | a :: as, f => f a + sum as f

theorem sum_congr {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x = g x) : sum xs f = sum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f = g x + sum xs g
    rw [hx, ht]

theorem sum_add {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x + g x) = sum xs f + sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_sub {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x - g x) = sum xs f - sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_left {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => c * f x) = c * sum xs f := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_right {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => f x * c) = sum xs f * c := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_const {α : Type u} (xs : List α) (c : Rat) :
    sum xs (fun _ => c) = (xs.length : Rat) * c := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem sum_nonneg {α : Type u} (xs : List α) (f : α → Rat)
    (h : ∀ x ∈ xs, 0 ≤ f x) : 0 ≤ sum xs f := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    exact Rat.add_nonneg (h x (by simp))
      (ih (fun y hy => h y (List.mem_cons_of_mem x hy)))

theorem sum_le {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x ≤ g x) : sum xs f ≤ sum xs g := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f ≤ g x + sum xs g
    grind

theorem sum_swap {α : Type u} {β : Type v} (xs : List α) (ys : List β)
    (f : α → β → Rat) :
    sum xs (fun x => sum ys (f x)) = sum ys (fun y => sum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [sum]; rw [sum_const]; grind
  | cons x xs ih =>
    simp only [sum]
    rw [sum_add, ih]

theorem sum_square_shift {α : Type u} (xs : List α) (f : α → Rat) (c : Rat) :
    sum xs (fun x => (f x-c)^2) =
      sum xs (fun x => (f x)^2)-2*c*sum xs f+(xs.length : Rat)*c^2 := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem lagrange_identity {α : Type u} (xs : List α) (f : α → Rat) :
    sum xs (fun y => sum xs (fun x => (f x-f y)^2)) =
      2*(xs.length : Rat)*sum xs (fun x => (f x)^2)-2*(sum xs f)^2 := by
  rw [sum_congr xs _ _ (fun y _ => sum_square_shift xs f (f y))]
  rw [sum_add, sum_sub, sum_const]
  rw [sum_mul_right, sum_mul_left, sum_mul_left]
  grind

theorem finite_cauchy {α : Type u} (xs : List α) (f : α → Rat) :
    (sum xs f)^2 ≤ (xs.length : Rat)*sum xs (fun x => (f x)^2) := by
  have h := sum_nonneg xs (fun y => sum xs (fun x => (f x-f y)^2))
    (fun y _ => sum_nonneg xs (fun x => (f x-f y)^2)
      (fun x _ => Lean.Grind.OrderedRing.sq_nonneg))
  rw [lagrange_identity] at h
  grind

#print axioms sum_congr
#print axioms sum_add
#print axioms sum_sub
#print axioms sum_mul_left
#print axioms sum_mul_right
#print axioms sum_const
#print axioms sum_nonneg
#print axioms sum_le
#print axioms sum_swap
#print axioms sum_square_shift
#print axioms lagrange_identity
#print axioms finite_cauchy

end FiniteRatSums


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/paired-density/GeneralBoundary.lean <==
import GridModel

/-! New general-C3 boundary bridge. The stable proof files are unchanged. -/

namespace GeneralBoundary

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments BooleanMatrixGeometry GridModel

universe u
variable {Row Col : Type u}

def flag {α : Type u} [DecidableEq α] (a b : α) : Rat := ratBit (decide (a=b))

theorem flag_self {α : Type u} [DecidableEq α] (a : α) : flag a a=1 := by
  simp [flag, ratBit]

theorem flag_ne {α : Type u} [DecidableEq α] (a b : α) (h : a≠b) : flag a b=0 := by
  simp [flag, h, ratBit]

theorem flag_nonneg {α : Type u} [DecidableEq α] (a b : α) : 0≤flag a b :=
  (ratBit_range _).1

theorem member_le_sum {α : Type u} (xs : List α) (f : α → Rat)
    (hf : ∀ x ∈ xs, 0≤f x) (a : α) (ha : a ∈ xs) : f a≤sum xs f := by
  induction xs with
  | nil => cases ha
  | cons x xs ih =>
    rcases List.mem_cons.mp ha with he | ht
    · subst a
      have hn := sum_nonneg xs f (fun y hy => hf y (List.mem_cons_of_mem x hy))
      change f x≤f x+sum xs f
      grind
    · have hi := ih (fun y hy => hf y (List.mem_cons_of_mem x hy)) ht
      have hn := hf x (by simp)
      change f a≤f x+sum xs f
      grind

theorem sum_flag_not_mem {α : Type u} [DecidableEq α]
    (xs : List α) (a : α) (f : α → Rat) (ha : a ∉ xs) :
    sum xs (fun x => f x*flag x a)=0 := by
  rw [sum_congr xs _ (fun _ => 0) (by
    intro x hx
    have hn : x≠a := by intro he; exact ha (he ▸ hx)
    rw [flag_ne x a hn, Rat.mul_zero])]
  rw [sum_const]
  grind

theorem sum_single {α : Type u} [DecidableEq α]
    (xs : List α) (a : α) (f : α → Rat) (hn : xs.Nodup) (ha : a ∈ xs) :
    sum xs (fun x => f x*flag x a)=f a := by
  induction xs with
  | nil => cases ha
  | cons x xs ih =>
    obtain ⟨hx, hxs⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | ht
    · subst a
      change f x*flag x x+sum xs (fun y => f y*flag y x)=f x
      rw [flag_self, Rat.mul_one, sum_flag_not_mem xs x f hx, Rat.add_zero]
    · have hne : x≠a := by intro he; exact hx (he.symm ▸ ht)
      change f x*flag x a+sum xs (fun y => f y*flag y a)=f a
      rw [flag_ne x a hne, Rat.mul_zero, Rat.zero_add]
      exact ih hxs ht

def openBit [DecidableEq Row] [DecidableEq Col]
    (A : Row → Col → Bool) (p q : Cell Row Col) : Bool :=
  closedBit A p q && decide (p.1≠q.1) && decide (p.2≠q.2)

theorem openBit_iff [DecidableEq Row] [DecidableEq Col]
    (A : Row → Col → Bool) (p q : Cell Row Col) :
    openBit A p q=true ↔ Open (fun r c => A r c=true) p q := by
  simp [openBit, Open, closedBit_iff, Bool.and_eq_true, and_assoc]

theorem pointwise_boundary [DecidableEq Row] [DecidableEq Col]
    (A : Row → Col → Bool) (r : Row) (js : List Col) (p : Cell Row Col) :
    majorityValue (js.map (fun j => closedBit A (r,j) p)) ≤
      majorityValue (js.map (fun j => openBit A (r,j) p))+
        flag p.1 r+sum js (fun j => flag p.2 j) := by
  have hc := ratBit_range (majority (js.map (fun j => closedBit A (r,j) p)))
  have ho := ratBit_range (majority (js.map (fun j => openBit A (r,j) p)))
  have hr := flag_nonneg p.1 r
  have hj := sum_nonneg js (fun j => flag p.2 j) (fun j _ => flag_nonneg p.2 j)
  by_cases he : p.1=r
  · have hflag : flag p.1 r=1 := by rw [he, flag_self]
    unfold majorityValue
    grind
  · by_cases hm : p.2 ∈ js
    · have hsum := member_le_sum js (fun j => flag p.2 j)
        (fun j _ => flag_nonneg p.2 j) p.2 hm
      change flag p.2 p.2≤sum js (fun j => flag p.2 j) at hsum
      rw [flag_self] at hsum
      unfold majorityValue
      grind
    · have hl : js.map (fun j => closedBit A (r,j) p)=
          js.map (fun j => openBit A (r,j) p) := by
        apply List.map_congr_left
        intro j hj
        have hn : j≠p.2 := by intro h; exact hm (h ▸ hj)
        simp [openBit, Ne.symm he, hn]
      rw [hl]
      grind

theorem row_boundary_sum [DecidableEq Row]
    (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (r : Row) (hn : rows.Nodup) (hr : r ∈ rows) :
    sum (cells rows cols A) (fun p => flag p.1 r)=rowDegree cols (indicator A) r := by
  rw [cells_sum]
  rw [sum_congr rows _ (fun s => rowDegree cols (indicator A) s*flag s r)
    (fun s _ => sum_mul_right cols (flag s r) (indicator A s))]
  exact sum_single rows r (rowDegree cols (indicator A)) hn hr

theorem col_boundary_sum_le [DecidableEq Col]
    (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (j : Col) (hn : cols.Nodup) (hj : j ∈ cols) :
    sum (cells rows cols A) (fun p => flag p.2 j)≤(rows.length : Rat) := by
  rw [cells_sum]
  rw [sum_congr rows _ (fun s => indicator A s j)
    (fun s _ => sum_single cols j (indicator A s) hn hj)]
  have h := sum_le rows (fun s => indicator A s j) (fun _ => 1)
    (fun s _ => (ratBit_range (A s j)).2)
  rw [sum_const] at h
  grind

theorem closed_open_count_comparison (m n : Nat) (A : Fin m → Fin n → Bool)
    (r : Fin m) (js : List (Fin n)) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
    sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => openBit A (r,j) p)))+
      rowDegree (List.finRange n) (indicator A) r+(js.length : Rat)*(m : Rat) := by
  have h := sum_le (cells (List.finRange m) (List.finRange n) A) _ _
    (fun p _ => pointwise_boundary A r js p)
  rw [sum_add, sum_add] at h
  rw [row_boundary_sum _ _ A r (finRange_nodup m) (finRange_mem r)] at h
  rw [sum_swap] at h
  have hb := sum_le js
    (fun j => sum (cells (List.finRange m) (List.finRange n) A) (fun p => flag p.2 j))
    (fun _ => (m : Rat)) (fun j _ => by
      have hh := col_boundary_sum_le (List.finRange m) (List.finRange n) A j
        (finRange_nodup n) (finRange_mem j)
      simpa only [List.length_finRange] using hh)
  rw [sum_const] at hb
  grind

theorem open_relation_disjoint (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) (r : Fin m) :
    ∀ ab ∈ pairs, ∀ j,
      ¬ (openBit A (r,j) ab.1=true ∧ openBit A (r,j) ab.2=true) := by
  intro ab hab j h
  exact c3_no_common_open (fun r c => A r c=true) ab.1 ab.2 (hc ab hab) (r,j)
    ⟨(openBit_iff A (r,j) ab.1).mp h.1, (openBit_iff A (r,j) ab.2).mp h.2⟩

theorem general_deterministic_count_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (js : List (Fin n)) :
    2*sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        2*rowDegree (List.finRange n) (indicator A) r+2*(js.length : Rat)*(m : Rat) := by
  have hn := majority_count_le_half (fun j p => openBit A (r,j) p=true)
    (cells (List.finRange m) (List.finRange n) A) pairs cover
    (open_relation_disjoint m n A pairs hc r) js
  have hr := Rat.natCast_le_natCast.mpr hn
  rw [Rat.natCast_mul, ← count_as_sum] at hr
  simp only [bits, Bool.decide_eq_true] at hr
  rw [cells_card] at hr
  have hb := Rat.mul_le_mul_of_nonneg_left (closed_open_count_comparison m n A r js)
    (by decide : (0 : Rat)≤2)
  unfold majorityValue at hb
  unfold majorityValue
  grind

theorem iid_le_on_length {α : Type u} (xs : List α) (w : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (k : Nat) (f g : List α → Rat)
    (h : ∀ vs, vs.length=k → f vs≤g vs) : iid xs w k f≤iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h [] rfl
  | succ k ih =>
    apply expect_le xs w _ _ hw
    intro x hx
    exact ih _ _ (fun vs hvs => h (x::vs) (by simp only [List.length_cons, hvs]))

#print axioms member_le_sum
#print axioms sum_single
#print axioms openBit_iff
#print axioms pointwise_boundary
#print axioms row_boundary_sum
#print axioms col_boundary_sum_le
#print axioms closed_open_count_comparison
#print axioms open_relation_disjoint
#print axioms general_deterministic_count_bound
#print axioms iid_le_on_length

end GeneralBoundary


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/paired-density/GeneralDensity.lean <==
import GeneralSampling

/-! Full general original-C3 finite bound. No ND, CD, or RD exclusion. -/

namespace GeneralDensity

open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralSampling

theorem general_second_moment (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2) ≤
      (2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+14*(m : Rat)^2 := by
  have h := sum_le (List.finRange m)
    (fun r => 3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r))
    (fun r => total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat))
    (fun r _ => general_row_bound m n A pairs cover hc r)
  rw [sum_mul_left, codegree_double_count, sum_add, sum_add,
    sum_const, sum_mul_left, sum_const] at h
  simp only [List.length_finRange] at h
  change 3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2) ≤
    (m : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
      (m : Rat)*(14*(m : Rat)) at h
  grind

theorem general_quadratic_rat (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(total (List.finRange m) (List.finRange n) (indicator A))^2 ≤
      (2*(m : Rat)+2)*(n : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
        14*(m : Rat)^2*(n : Rat) := by
  have h₁ := general_second_moment m n A pairs cover hc
  have h₂ := finite_cauchy (List.finRange n) (colDegree (List.finRange m) (indicator A))
  rw [← total_columns] at h₂
  simp only [List.length_finRange] at h₂
  have h₃ := Rat.mul_le_mul_of_nonneg_left h₁ (Rat.natCast_nonneg (a := n))
  have h₄ := Rat.mul_le_mul_of_nonneg_left h₂ (by decide : (0 : Rat)≤3)
  grind

theorem quadratic_linear_bound (x m n : Rat)
    (_hx : 0≤x) (hm : 0≤m) (hn : 0≤n)
    (hq : x^2≤(2*m+2)*n*x+42*m^2*n) :
    x≤(2*m+2)*n+21*m := by
  apply Classical.byContradiction
  intro h
  have ha : 0≤2*m+2 := by grind
  have hab := Rat.mul_nonneg ha hn
  have h₁ : 0<x-((2*m+2)*n+21*m) := by grind
  have h₂ : 0<x+21*m := by grind
  have hp := Rat.mul_pos h₁ h₂
  have hmn := Rat.mul_nonneg hm hn
  have hm2 : 0≤m^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he :
      (x-((2*m+2)*n+21*m))*(x+21*m)+42*m*n+441*m^2 =
        x^2-(2*m+2)*n*x-42*m^2*n := by grind
  have hpos : 0<(x-((2*m+2)*n+21*m))*(x+21*m)+42*m*n+441*m^2 := by grind
  rw [he] at hpos
  grind

theorem general_linear_rat (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*total (List.finRange m) (List.finRange n) (indicator A) ≤
      2*(m : Rat)*(n : Rat)+2*(n : Rat)+21*(m : Rat) := by
  have hq := general_quadratic_rat m n A pairs cover hc
  have h₃ := Rat.mul_le_mul_of_nonneg_left hq (by decide : (0 : Rat)≤3)
  have hE := total_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (ratBit_range (A r c)).1)
  have hx : 0≤3*total (List.finRange m) (List.finRange n) (indicator A) := by grind
  have hh : (3*total (List.finRange m) (List.finRange n) (indicator A))^2 ≤
      (2*(m : Rat)+2)*(n : Rat)*(3*total (List.finRange m) (List.finRange n) (indicator A))+
        42*(m : Rat)^2*(n : Rat) := by grind
  have h := quadratic_linear_bound _ (m : Rat) (n : Rat) hx
    Rat.natCast_nonneg Rat.natCast_nonneg hh
  grind

/-- All selected pair types are permitted. No C2 or opposite-hole hypothesis. -/
theorem general_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n+2*n+21*m := by
  have h := general_linear_rat m n A pairs cover hc
  rw [← cells_card] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul, Rat.natCast_add] using h

theorem general_C3_quadratic (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(cells (List.finRange m) (List.finRange n) A).length^2 ≤
      (2*m+2)*n*(cells (List.finRange m) (List.finRange n) A).length+14*m^2*n := by
  have h := general_quadratic_rat m n A pairs cover hc
  rw [← cells_card] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul, Rat.natCast_add, Rat.natCast_pow] using h

#print axioms general_second_moment
#print axioms general_quadratic_rat
#print axioms quadratic_linear_bound
#print axioms general_linear_rat
#print axioms general_C3_density
#print axioms general_C3_quadratic

end GeneralDensity


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/paired-density/GeneralSampling.lean <==
import GeneralBoundary

namespace GeneralSampling

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments PairedPivotAlgebra BooleanMatrixGeometry GeneralBoundary

theorem expected_with_error (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r)
    (k : Nat) (hk : k≤7) :
    2*iid (List.finRange n) (rowWeight (List.finRange n) A r) k (fun js =>
      sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        2*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat) := by
  have hn := rowWeight_normalized (List.finRange n) A r hd
  have hw := rowWeight_nonneg (List.finRange n) A r hd
  have hkr : (k : Rat)≤7 := Rat.natCast_le_natCast.mpr hk
  have hkm := Rat.mul_le_mul_of_nonneg_right hkr (Rat.natCast_nonneg (a := m))
  have h := iid_le_on_length (List.finRange n) (rowWeight (List.finRange n) A r) hw k
    (fun js => 2*sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))))
    (fun _ => total (List.finRange m) (List.finRange n) (indicator A)+
      2*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat)) (by
        intro js hlen
        have hh := general_deterministic_count_bound m n A pairs cover hc r js
        rw [hlen] at hh
        grind)
  rw [iid_mul_left, iid_const (List.finRange n) (rowWeight (List.finRange n) A r) hn] at h
  exact h

theorem sampling_with_error (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    2*rowDegree (List.finRange n) (indicator A) r*
      sum (List.finRange m) (fun s =>
        f (codegree (List.finRange n) (indicator A) r s /
          rowDegree (List.finRange n) (indicator A) r)) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        2*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat) := by
  have h5 := expected_with_error m n A pairs cover hc r hd 5 (by decide)
  have h7 := expected_with_error m n A pairs cover hc r hd 7 (by decide)
  rw [StableDensity.polynomial_row_response (List.finRange m) (List.finRange n) A r hd
    5 StableDensity.b5 f5 (by unfold StableDensity.b5; grind) bernoulli_five
      (by intro t; unfold f5 StableDensity.b5; grind)] at h5
  rw [StableDensity.polynomial_row_response (List.finRange m) (List.finRange n) A r hd
    7 StableDensity.b7 f7 (by unfold StableDensity.b7; grind) bernoulli_seven
      (by intro t; unfold f7 StableDensity.b7; grind)] at h7
  have h3 := Rat.mul_le_mul_of_nonneg_left h5 (by decide : (0 : Rat)≤3)
  have h2 := Rat.mul_le_mul_of_nonneg_left h7 (by decide : (0 : Rat)≤2)
  have hm : 5*sum (List.finRange m) (fun s =>
      f (codegree (List.finRange n) (indicator A) r s /rowDegree (List.finRange n) (indicator A) r)) =
      3*sum (List.finRange m) (fun s =>
        f5 (codegree (List.finRange n) (indicator A) r s /rowDegree (List.finRange n) (indicator A) r))+
      2*sum (List.finRange m) (fun s =>
        f7 (codegree (List.finRange n) (indicator A) r s /rowDegree (List.finRange n) (indicator A) r)) := by
    rw [← sum_mul_left, ← sum_mul_left, ← sum_mul_left, ← sum_add]
    apply sum_congr (List.finRange m)
    intro s hmem
    unfold f f5 f7
    grind
  have hlinear := congrArg (fun x => 2*rowDegree (List.finRange n) (indicator A) r*x) hm
  apply Rat.le_of_mul_le_mul_right (c := 5) ?_ (by decide)
  grind

theorem scaled_minorant (a d : Rat) (ha : 0≤a) (had : a≤d) (hd : 0<d) :
    3*a-d≤2*d*f (a/d) := by
  have hq := ratio_range a d ha had hd
  have hf := finite_majority_minorant_twice _ hq.1 hq.2
  have hm := Rat.mul_le_mul_of_nonneg_left hf (Rat.le_of_lt hd)
  have hn : d≠0 := by grind
  have he := Rat.div_mul_cancel (a := a) hn
  grind

theorem general_row_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) :
    3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat) := by
  have hA : ∀ r ∈ List.finRange m, ∀ c ∈ List.finRange n,
      0≤indicator A r c ∧ indicator A r c≤1 := by
    intro r hr c hc
    exact ratBit_range _
  have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1) r (GridModel.finRange_mem r)
  have hE := total_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1)
  by_cases hz : rowDegree (List.finRange n) (indicator A) r=0
  · have ht : ∀ s ∈ List.finRange m, codegree (List.finRange n) (indicator A) r s=0 := by
      intro s hs
      have h := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
        r s (GridModel.finRange_mem r) hs
      grind
    rw [sum_congr (List.finRange m) _ (fun _ => 0) ht, sum_const, hz]
    have hm := Rat.natCast_nonneg (a := m)
    grind
  · have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by grind
    have hp := sum_le (List.finRange m)
      (fun s => 3*codegree (List.finRange n) (indicator A) r s-rowDegree (List.finRange n) (indicator A) r)
      (fun s => 2*rowDegree (List.finRange n) (indicator A) r*
        f (codegree (List.finRange n) (indicator A) r s/rowDegree (List.finRange n) (indicator A) r)) (by
          intro s hs
          have h := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
            r s (GridModel.finRange_mem r) hs
          exact scaled_minorant _ _ h.1 h.2 hpos)
    rw [sum_sub, sum_mul_left, sum_const, sum_mul_left] at hp
    simp only [List.length_finRange] at hp
    have hsamp := sampling_with_error m n A pairs cover hc r hpos
    grind

#print axioms expected_with_error
#print axioms sampling_with_error
#print axioms scaled_minorant
#print axioms general_row_bound

end GeneralSampling


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/paired-density/GeneralSanity.lean <==
import GeneralTranspose

namespace GeneralSanity

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GeneralDensity GeneralTranspose

def fullTwo (_r _c : Fin 2) : Bool := true

def rowPairs : List (Cell (Fin 2) (Fin 2) × Cell (Fin 2) (Fin 2)) :=
  [((0,0),(0,1)), ((1,0),(1,1))]

def columnPairs : List (Cell (Fin 2) (Fin 2) × Cell (Fin 2) (Fin 2)) :=
  [((0,0),(1,0)), ((0,1),(1,1))]

theorem RD_cover : (cells (List.finRange 2) (List.finRange 2) fullTwo).Perm
    (flattenPairs rowPairs) := by decide

theorem CD_cover : (cells (List.finRange 2) (List.finRange 2) fullTwo).Perm
    (flattenPairs columnPairs) := by decide

theorem RD_C3 : ∀ ab ∈ rowPairs,
    OriginalC3 (fun r c => fullTwo r c=true) ab.1 ab.2 := by
  intro ab hab
  simp [rowPairs] at hab
  rcases hab with h | h <;> subst ab <;> unfold OriginalC3 Five fullTwo <;> decide

theorem CD_C3 : ∀ ab ∈ columnPairs,
    OriginalC3 (fun r c => fullTwo r c=true) ab.1 ab.2 := by
  intro ab hab
  simp [columnPairs] at hab
  rcases hab with h | h <;> subst ab <;> unfold OriginalC3 Five fullTwo <;> decide

theorem RD_instance : 3*(cells (List.finRange 2) (List.finRange 2) fullTwo).length≤
    2*2*2+2*2+21*2 := by
  exact general_C3_density 2 2 fullTwo rowPairs RD_cover RD_C3

theorem CD_transposed_instance : 3*(cells (List.finRange 2) (List.finRange 2) fullTwo).length≤
    2*2*2+2*2+21*2 := by
  exact general_C3_density_transposed 2 2 fullTwo columnPairs CD_cover CD_C3

theorem these_are_not_stable : ¬StableDensity.StablePairs fullTwo rowPairs := by
  intro h
  have hh := (h ((0,0),(0,1)) (by simp [rowPairs])).2.1
  exact hh rfl

#print axioms RD_cover
#print axioms CD_cover
#print axioms RD_C3
#print axioms CD_C3
#print axioms RD_instance
#print axioms CD_transposed_instance
#print axioms these_are_not_stable

end GeneralSanity


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/paired-density/GeneralTranspose.lean <==
import GeneralDensity

namespace GeneralTranspose

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel GeneralDensity

universe u

theorem perm_from_nodup_membership {α : Type u} [BEq α] [LawfulBEq α]
    (xs ys : List α) (hx : xs.Nodup) (hy : ys.Nodup)
    (h : ∀ a, a ∈ xs ↔ a ∈ ys) : xs.Perm ys := by
  apply List.perm_iff_count.mpr
  intro a
  rw [hx.count, hy.count]
  simp only [h a]

theorem swapped_nodup {α β : Type u} (xs : List (α × β)) (h : xs.Nodup) :
    (xs.map Prod.swap).Nodup := by
  apply List.pairwise_map.mpr
  exact h.imp (fun hn he => hn (by
    have hh := congrArg Prod.swap he
    simpa only [Prod.swap_swap] using hh))

def transpose {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) (r : Fin m) : Bool := A r c

def transposePairs {m n : Nat}
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    List (Cell (Fin n) (Fin m) × Cell (Fin n) (Fin m)) :=
  pairs.map (fun ab => (ab.1.swap,ab.2.swap))

theorem cells_transpose_perm (m n : Nat) (A : Fin m → Fin n → Bool) :
    (cells (List.finRange n) (List.finRange m) (transpose A)).Perm
      ((cells (List.finRange m) (List.finRange n) A).map Prod.swap) := by
  apply perm_from_nodup_membership
  · exact occupied_cells_nodup n m (transpose A)
  · exact swapped_nodup _ (occupied_cells_nodup m n A)
  · intro p
    constructor
    · intro hp
      have ho := (occupied_cells_mem n m (transpose A) p).mp hp
      apply List.mem_map.mpr
      exact ⟨p.swap, (occupied_cells_mem m n A p.swap).mpr ho, Prod.swap_swap p⟩
    · intro hp
      obtain ⟨q, hq, he⟩ := List.mem_map.mp hp
      cases he
      exact (occupied_cells_mem n m (transpose A) q.swap).mpr
        ((occupied_cells_mem m n A q).mp hq)

theorem flatten_transpose {m n : Nat}
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    flattenPairs (transposePairs pairs)=(flattenPairs pairs).map Prod.swap := by
  induction pairs with
  | nil => rfl
  | cons p ps ih => simp [transposePairs, flattenPairs] at ih ⊢; exact ih

theorem transpose_cover (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs)) :
    (cells (List.finRange n) (List.finRange m) (transpose A)).Perm
      (flattenPairs (transposePairs pairs)) := by
  rw [flatten_transpose]
  exact (cells_transpose_perm m n A).trans (cover.map Prod.swap)

theorem c3_transpose {m n : Nat} (A : Fin m → Fin n → Bool)
    (a b : Cell (Fin m) (Fin n))
    (h : OriginalC3 (fun r c => A r c=true) a b) :
    OriginalC3 (fun c r => transpose A c r=true) a.swap b.swap := by
  intro x y hxa hxb hya hyb hf
  obtain ⟨hxy, hxa', hxb', hay, hby⟩ := hf
  exact h y x hya hyb hxa hxb ⟨hxy, hay, hby, hxa', hxb'⟩

theorem transposed_pairs_C3 (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    ∀ ab ∈ transposePairs pairs,
      OriginalC3 (fun c r => transpose A c r=true) ab.1 ab.2 := by
  intro ab hab
  obtain ⟨p, hp, he⟩ := List.mem_map.mp hab
  cases he
  exact c3_transpose A p.1 p.2 (hc p hp)

/-- Coarse all-type bound in the transposed orientation: E<=2mn/3+2m/3+7n. -/
theorem general_C3_density_transposed (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n+2*m+21*n := by
  have h := general_C3_density n m (transpose A) (transposePairs pairs)
    (transpose_cover m n A pairs cover) (transposed_pairs_C3 m n A pairs hc)
  have hl := (cells_transpose_perm m n A).length_eq
  rw [List.length_map] at hl
  rw [hl] at h
  simp only [Nat.mul_assoc] at h ⊢
  rw [Nat.mul_comm n m] at h
  exact h

#print axioms perm_from_nodup_membership
#print axioms swapped_nodup
#print axioms cells_transpose_perm
#print axioms flatten_transpose
#print axioms transpose_cover
#print axioms c3_transpose
#print axioms transposed_pairs_C3
#print axioms general_C3_density_transposed

end GeneralTranspose


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/paired-density/GridModel.lean <==
import StableDensity

/-! Model checks: the final pairing-cover assumption is literal S coverage. -/

namespace GridModel

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry StableDensity

universe u v

theorem finRange_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n := by
  exact List.mem_ofFn.mpr ⟨i, rfl⟩

theorem finRange_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i=j at hv
  omega

theorem grid_mem {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (p : Cell Row Col) :
    p ∈ grid rows cols ↔ p.1 ∈ rows ∧ p.2 ∈ cols := by
  constructor
  · intro h
    obtain ⟨r, hr, hm⟩ := List.mem_flatMap.mp h
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hm
    cases he
    exact ⟨hr, hc⟩
  · rintro ⟨hr, hc⟩
    exact List.mem_flatMap.mpr ⟨p.1, hr,
      List.mem_map.mpr ⟨p.2, hc, Prod.eta p⟩⟩

theorem row_map_nodup {Row : Type u} {Col : Type v}
    (r : Row) (cols : List Col) (hc : cols.Nodup) :
    (cols.map (fun c => (r,c))).Nodup := by
  apply List.pairwise_map.mpr
  exact hc.imp (fun h he => h (congrArg Prod.snd he))

theorem grid_nodup {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (hr : rows.Nodup) (hc : cols.Nodup) :
    (grid rows cols).Nodup := by
  induction rows with
  | nil => exact List.Pairwise.nil
  | cons r rs ih =>
    obtain ⟨hn, ht⟩ := List.nodup_cons.mp hr
    change (cols.map (fun c => (r,c)) ++ grid rs cols).Nodup
    apply List.pairwise_append.mpr
    refine ⟨row_map_nodup r cols hc, ih ht, ?_⟩
    intro a ha b hb he
    obtain ⟨c, hc', hca⟩ := List.mem_map.mp ha
    have hb' := (grid_mem rs cols b).mp hb
    have hf : r=b.1 := by
      have h₁ := congrArg Prod.fst hca
      have h₂ := congrArg Prod.fst he
      exact h₁.trans h₂
    exact hn (hf ▸ hb'.1)

theorem occupied_cells_nodup (m n : Nat) (A : Fin m → Fin n → Bool) :
    (cells (List.finRange m) (List.finRange n) A).Nodup := by
  exact List.Pairwise.filter _
    (grid_nodup _ _ (finRange_nodup m) (finRange_nodup n))

theorem occupied_cells_mem (m n : Nat) (A : Fin m → Fin n → Bool)
    (p : Cell (Fin m) (Fin n)) :
    p ∈ cells (List.finRange m) (List.finRange n) A ↔ A p.1 p.2=true := by
  constructor
  · intro h
    exact (List.mem_filter.mp h).2
  · intro h
    apply List.mem_filter.mpr
    exact ⟨(grid_mem _ _ p).mpr ⟨finRange_mem p.1, finRange_mem p.2⟩, h⟩

theorem cover_has_no_reuse (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs)) :
    (flattenPairs pairs).Nodup := by
  exact cover.nodup (occupied_cells_nodup m n A)

theorem endpoints_in_flatten {α : Type u} (pairs : List (α × α)) (p : α × α)
    (hp : p ∈ pairs) : p.1 ∈ flattenPairs pairs ∧ p.2 ∈ flattenPairs pairs := by
  induction pairs with
  | nil => cases hp
  | cons q qs ih =>
    rcases List.mem_cons.mp hp with he | ht
    · cases he
      simp [flattenPairs]
    · have hh := ih ht
      exact ⟨List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.1),
        List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.2)⟩

theorem selected_endpoints_occupied (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    A p.1.1 p.1.2=true ∧ A p.2.1 p.2.2=true := by
  have hh := endpoints_in_flatten pairs p hp
  exact ⟨(occupied_cells_mem m n A p.1).mp (cover.mem_iff.mpr hh.1),
    (occupied_cells_mem m n A p.2).mp (cover.mem_iff.mpr hh.2)⟩

theorem stable_endpoints_are_ND (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs)
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    p.1.1≠p.2.1 ∧ p.1.2≠p.2.2 := by
  have ho := selected_endpoints_occupied m n A pairs cover p hp
  have hz := (hs p hp).2.1
  constructor
  · intro he
    apply hz
    simpa only [he] using ho.2
  · intro he
    apply hz
    simpa only [he] using ho.1

#print axioms finRange_mem
#print axioms finRange_nodup
#print axioms grid_mem
#print axioms grid_nodup
#print axioms occupied_cells_nodup
#print axioms occupied_cells_mem
#print axioms cover_has_no_reuse
#print axioms selected_endpoints_occupied
#print axioms stable_endpoints_are_ND

end GridModel


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/paired-density/ListRatCounting.lean <==
import RationalSampling

namespace ListRatCounting

open FiniteRatSums RationalSampling PairedPivotCounting

universe u v

theorem sum_append {α : Type u} (xs ys : List α) (f : α → Rat) :
    sum (xs++ys) f=sum xs f+sum ys f := by
  induction xs with
  | nil => simp only [List.nil_append, sum]; grind
  | cons x xs ih => simp only [List.cons_append, sum]; rw [ih]; grind

theorem sum_map {α : Type u} {β : Type v} (xs : List α) (g : α → β) (f : β → Rat) :
    sum (xs.map g) f=sum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.map_cons, sum]; rw [ih]

theorem sum_flatMap {α : Type u} {β : Type v} (xs : List α) (g : α → List β)
    (f : β → Rat) : sum (xs.flatMap g) f=sum xs (fun x => sum (g x) f) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.flatMap_cons, sum]; rw [sum_append, ih]

theorem sum_filter {α : Type u} (xs : List α) (p : α → Bool) (f : α → Rat) :
    sum (xs.filter p) f=sum xs (fun x => ratBit (p x)*f x) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    cases hp : p x <;> simp [hp, sum, ratBit, ih] <;> grind

theorem count_as_sum {α : Type u} (xs : List α) (f : α → Bool) :
    sum xs (fun x => ratBit (f x))=(count f xs : Rat) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hb : ratBit (f x)=(bitNat (f x) : Rat) := by cases f x <;> rfl
    simp only [sum, count]
    rw [Rat.natCast_add, hb, ih]

theorem ratBit_range (b : Bool) : 0≤ratBit b ∧ ratBit b≤1 := by
  cases b <;> constructor <;> decide

theorem inv_nonneg_of_pos (d : Rat) (hd : 0<d) : 0≤d⁻¹ := by
  have hn : d≠0 := by grind
  have he := Rat.inv_mul_cancel d hn
  apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
  grind

#print axioms sum_append
#print axioms sum_map
#print axioms sum_flatMap
#print axioms sum_filter
#print axioms count_as_sum
#print axioms ratBit_range
#print axioms inv_nonneg_of_pos

end ListRatCounting


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/paired-density/MajorityCounting.lean <==
import FiniteCounting

/-! Strict-majority counting for arbitrary pivot-list length. -/

namespace MajorityCounting

open PairedPivotCounting

universe u v

def ones : List Bool → Nat
  | [] => 0
  | b :: bs => bitNat b + ones bs

def majority (bs : List Bool) : Bool := decide (bs.length < 2*ones bs)

def DisjointBits : List Bool → List Bool → Prop
  | [], [] => True
  | x :: xs, y :: ys => ¬ (x = true ∧ y = true) ∧ DisjointBits xs ys
  | _, _ => False

theorem disjoint_ones_bound (xs ys : List Bool) (h : DisjointBits xs ys) :
    ones xs+ones ys ≤ xs.length := by
  induction xs generalizing ys with
  | nil =>
    cases ys with
    | nil => exact Nat.le_refl 0
    | cons y ys => exact False.elim h
  | cons x xs ih =>
    cases ys with
    | nil => exact False.elim h
    | cons y ys =>
      obtain ⟨hh, ht⟩ := h
      have h₁ := two_bits_le_one x y hh
      have h₂ := ih ys ht
      simp only [ones, List.length_cons]
      omega

theorem disjoint_majorities_impossible (xs ys : List Bool)
    (hlen : xs.length = ys.length) (h : DisjointBits xs ys) :
    ¬ (majority xs = true ∧ majority ys = true) := by
  rintro ⟨hx, hy⟩
  have h₁ : xs.length < 2*ones xs := of_decide_eq_true hx
  have h₂ : ys.length < 2*ones ys := of_decide_eq_true hy
  have h₃ := disjoint_ones_bound xs ys h
  omega

def bits {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a : C) : List Bool :=
  pivots.map (fun p => decide (R p a))

theorem bits_disjoint {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    DisjointBits (bits R pivots a) (bits R pivots b) := by
  induction pivots with
  | nil => trivial
  | cons p ps ih =>
    constructor
    · intro h
      exact hd p ⟨of_decide_eq_true h.1, of_decide_eq_true h.2⟩
    · exact ih

theorem majority_at_most_one {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (majority (bits R pivots a) = true ∧ majority (bits R pivots b) = true) := by
  apply disjoint_majorities_impossible
  · simp only [bits, List.length_map]
  · exact bits_disjoint R pivots a b hd

theorem majority_count_le_half {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)]
    (cells : List C) (pairs : List (C × C)) (cover : cells.Perm (flattenPairs pairs))
    (hd : ∀ ab ∈ pairs, ∀ p, ¬ (R p ab.1 ∧ R p ab.2))
    (pivots : List P) :
    2*count (fun a => majority (bits R pivots a)) cells ≤ cells.length := by
  let f := fun a => majority (bits R pivots a)
  have hp : ∀ ab ∈ pairs, ¬ (f ab.1 = true ∧ f ab.2 = true) := by
    intro ab hab
    exact majority_at_most_one R pivots ab.1 ab.2 (hd ab hab)
  have hc := paired_count_le f pairs hp
  have he := count_perm f cover
  have hl := cover.length_eq.trans (flatten_length pairs)
  change 2*count f cells ≤ cells.length
  omega

#print axioms disjoint_ones_bound
#print axioms disjoint_majorities_impossible
#print axioms bits_disjoint
#print axioms majority_at_most_one
#print axioms majority_count_le_half

end MajorityCounting


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/paired-density/MatrixMoments.lean <==
import FiniteRatSums
import RationalMinorant

/-! Conditional analytic component. Its explicit sampling hypothesis is
discharged in StableDensity. This component alone is not a C3 theorem. -/

namespace PairedMatrixMoments

open FiniteRatSums PairedPivotAlgebra

universe u v
variable {Row : Type u} {Col : Type v}

def rowDegree (cols : List Col) (A : Row → Col → Rat) (r : Row) : Rat :=
  sum cols (A r)

def colDegree (rows : List Row) (A : Row → Col → Rat) (c : Col) : Rat :=
  sum rows (fun r => A r c)

def codegree (cols : List Col) (A : Row → Col → Rat) (r s : Row) : Rat :=
  sum cols (fun c => A r c * A s c)

def total (rows : List Row) (cols : List Col) (A : Row → Col → Rat) : Rat :=
  sum rows (rowDegree cols A)

theorem total_columns (rows : List Row) (cols : List Col) (A : Row → Col → Rat) :
    total rows cols A = sum cols (colDegree rows A) := by
  exact sum_swap rows cols A

theorem codegree_double_count (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat) :
    sum rows (fun r => sum rows (codegree cols A r)) =
      sum cols (fun c => (colDegree rows A c)^2) := by
  change (sum rows (fun r => sum rows (fun s =>
    sum cols (fun c => A r c*A s c)))) = _
  rw [sum_congr rows _ _ (fun r _ =>
    sum_swap rows cols (fun s c => A r c*A s c))]
  rw [sum_swap rows cols]
  apply sum_congr cols
  intro c hc
  rw [sum_congr rows _ _ (fun r _ =>
    sum_mul_left rows (A r c) (fun s => A s c))]
  rw [sum_mul_right]
  unfold colDegree
  grind

theorem row_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c)
    (r : Row) (hr : r ∈ rows) : 0 ≤ rowDegree cols A r := by
  exact sum_nonneg cols (A r) (hA r hr)

theorem total_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c) : 0 ≤ total rows cols A := by
  exact sum_nonneg rows (rowDegree cols A) (row_nonneg rows cols A hA)

theorem codegree_range (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r s : Row) (hr : r ∈ rows) (hs : s ∈ rows) :
    0 ≤ codegree cols A r s ∧ codegree cols A r s ≤ rowDegree cols A r := by
  constructor
  · exact sum_nonneg cols _ (fun c hc =>
      Rat.mul_nonneg (hA r hr c hc).1 (hA s hs c hc).1)
  · apply sum_le cols
    intro c hc
    have h := Rat.mul_le_mul_of_nonneg_left (hA s hs c hc).2 (hA r hr c hc).1
    grind

theorem ratio_range (a d : Rat) (ha : 0 ≤ a) (had : a ≤ d) (hd : 0 < d) :
    0 ≤ a/d ∧ a/d ≤ 1 := by
  have hn : d ≠ 0 := by grind
  have he := Rat.div_mul_cancel (a := a) hn
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind

theorem row_bound_from_sampling (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r : Row) (hr : r ∈ rows) (hd : 0 < rowDegree cols A r)
    (sampling : 2*rowDegree cols A r *
      sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
        ≤ total rows cols A) :
    3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
      ≤ total rows cols A := by
  have hp : ∀ s ∈ rows,
      3*codegree cols A r s-rowDegree cols A r ≤
        2*rowDegree cols A r*f (codegree cols A r s/rowDegree cols A r) := by
    intro s hs
    have ht := codegree_range rows cols A hA r s hr hs
    have hq := ratio_range _ _ ht.1 ht.2 hd
    have hf := finite_majority_minorant_twice _ hq.1 hq.2
    have hm := Rat.mul_le_mul_of_nonneg_left hf (Rat.le_of_lt hd)
    have hn : rowDegree cols A r ≠ 0 := by grind
    have he := Rat.div_mul_cancel (a := codegree cols A r s) hn
    grind
  have hh := sum_le rows _ _ hp
  rw [sum_sub, sum_mul_left, sum_const, sum_mul_left] at hh
  grind

/-- The sampling premise is explicit here and proved from C3 in StableDensity. -/
theorem conditional_density_from_sampling
    (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (sampling : ∀ r ∈ rows, 0 < rowDegree cols A r →
      2*rowDegree cols A r *
        sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
          ≤ total rows cols A) :
    3*total rows cols A ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  have hE := total_nonneg rows cols A (fun r hr c hc => (hA r hr c hc).1)
  have hr : ∀ r ∈ rows,
      3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
        ≤ total rows cols A := by
    intro r hmem
    have hd := row_nonneg rows cols A (fun s hs c hc => (hA s hs c hc).1) r hmem
    by_cases hz : rowDegree cols A r = 0
    · have ht : ∀ s ∈ rows, codegree cols A r s = 0 := by
        intro s hs
        have hh := codegree_range rows cols A hA r s hmem hs
        grind
      rw [sum_congr rows _ (fun _ => 0) ht, sum_const, hz]
      grind
    · have hpos : 0 < rowDegree cols A r := by grind
      exact row_bound_from_sampling rows cols A hA r hmem hpos (sampling r hmem hpos)
  have hsum := sum_le rows _ _ hr
  rw [sum_sub, sum_mul_left, sum_mul_left, sum_const] at hsum
  rw [codegree_double_count] at hsum
  change 3*sum cols (fun c => (colDegree rows A c)^2) -
    (rows.length : Rat)*total rows cols A ≤
      (rows.length : Rat)*total rows cols A at hsum
  have hmoment : 3*sum cols (fun c => (colDegree rows A c)^2) ≤
      2*(rows.length : Rat)*total rows cols A := by grind
  have hc := finite_cauchy cols (colDegree rows A)
  rw [← total_columns rows cols A] at hc
  have hcm := Rat.mul_le_mul_of_nonneg_left hc (by decide : (0 : Rat) ≤ 3)
  have hmm := Rat.mul_le_mul_of_nonneg_left hmoment
    (Rat.natCast_nonneg (a := cols.length))
  have hprod : (3*total rows cols A)*total rows cols A ≤
      (2*(rows.length : Rat)*(cols.length : Rat))*total rows cols A := by grind
  by_cases hz : total rows cols A = 0
  · rw [hz]
    have hn := Rat.mul_nonneg (Rat.natCast_nonneg (a := rows.length))
      (Rat.natCast_nonneg (a := cols.length))
    grind
  · have hpos : 0 < total rows cols A := by grind
    exact Rat.le_of_mul_le_mul_right hprod hpos

#print axioms total_columns
#print axioms codegree_double_count
#print axioms row_nonneg
#print axioms total_nonneg
#print axioms codegree_range
#print axioms ratio_range
#print axioms row_bound_from_sampling
#print axioms conditional_density_from_sampling

end PairedMatrixMoments


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/paired-density/PairedCounting.lean <==
import PairedLimit

namespace PairedCounting
open PairedPivotCounting MajorityCounting FiniteRatSums RationalSampling
  ListRatCounting PairedRational PairedDecision PairedLimit

theorem bool_probability_range {P : Type} (xs : List P) (w : P → Rat)
    (hn : sum xs w=1) (hw : ∀ p ∈ xs, 0≤w p) (R : P → Bool) :
    0≤expect xs w (fun p => ratBit (R p)) ∧
      expect xs w (fun p => ratBit (R p))≤1 := by
  have h0 := expect_le xs w (fun _ => 0) (fun p => ratBit (R p)) hw
    (fun p _ => (ratBit_range (R p)).1)
  have h1 := expect_le xs w (fun p => ratBit (R p)) (fun _ => 1) hw
    (fun p _ => (ratBit_range (R p)).2)
  rw [expect_const xs w hn] at h0 h1
  exact ⟨h0,h1⟩

theorem finite_decision_bound {P C : Type} (xs : List P) (w : P → Rat)
    (hn : sum xs w=1) (hw : ∀ p ∈ xs, 0≤w p)
    (cs : List C) (pairs : List (C × C)) (cover : cs.Perm (flattenPairs pairs))
    (R : P → C → Bool)
    (hd : ∀ ab ∈ pairs, ∀ p, ¬(R p ab.1=true ∧ R p ab.2=true)) (k : Nat) :
    2*sum cs (fun c => prob (expect xs w (fun p => ratBit (R p c))) k)≤(cs.length : Rat) := by
  have hpoint : ∀ vs : List P,
      2*sum cs (fun c => decisionValue (vs.map (fun p => R p c)))≤(cs.length : Rat) := by
    intro vs
    have h := decision_count_le_half (fun p c => R p c=true) cs pairs cover hd vs
    have hr := Rat.natCast_le_natCast.mpr h
    rw [Rat.natCast_mul, ← count_as_sum] at hr
    simpa only [bits, Bool.decide_eq_true, decisionValue] using hr
  have h := iid_le xs w hw (2*k)
    (fun vs => 2*sum cs (fun c => decisionValue (vs.map (fun p => R p c))))
    (fun _ => (cs.length : Rat)) hpoint
  rw [iid_mul_left, iid_const xs w hn, iid_sum] at h
  rw [sum_congr cs _ _ (fun c _ => iid_response xs w hn (fun p => R p c) k)] at h
  exact h

theorem rational_decision_bound {P C : Type} (xs : List P) (w : P → Rat)
    (hn : sum xs w=1) (hw : ∀ p ∈ xs, 0≤w p)
    (cs : List C) (pairs : List (C × C)) (cover : cs.Perm (flattenPairs pairs))
    (R : P → C → Bool)
    (hd : ∀ ab ∈ pairs, ∀ p, ¬(R p ab.1=true ∧ R p ab.2=true)) :
    2*sum cs (fun c => B (expect xs w (fun p => ratBit (R p c))))≤(cs.length : Rat) := by
  have h := sum_limit cs (fun c => expect xs w (fun p => ratBit (R p c)))
    (fun c _ => bool_probability_range xs w hn hw (fun p => R p c))
    ((cs.length : Rat)/2) (by
      intro k
      have hh := finite_decision_bound xs w hn hw cs pairs cover R hd k
      have he := Rat.div_mul_cancel (a := (cs.length : Rat)) (by decide : (2:Rat)≠0)
      grind)
  have he := Rat.div_mul_cancel (a := (cs.length : Rat)) (by decide : (2:Rat)≠0)
  grind

#print axioms bool_probability_range
#print axioms finite_decision_bound
#print axioms rational_decision_bound
end PairedCounting


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/paired-density/PairedDecision.lean <==
import PairedRational

namespace PairedDecision
open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums
  RationalSampling ListRatCounting PairedRational

def decision : List Bool → Bool
  | [] => false
  | [_] => false
  | a::b::rest => step (a,b) (decision rest)
def decisionValue (vs : List Bool) : Rat := ratBit (decision vs)

theorem decision_disjoint (xs ys : List Bool) (h : DisjointBits xs ys) :
    ¬(decision xs=true ∧ decision ys=true) := by
  cases xs with
  | nil => simp [decision]
  | cons a xs =>
    cases xs with
    | nil => simp [decision]
    | cons b rest =>
      cases ys with
      | nil => cases h
      | cons c ys =>
        cases ys with
        | nil => cases h.2
        | cons d tail =>
          have ih := decision_disjoint rest tail h.2.2
          have ha := h.1
          have hb := h.2.1
          cases a <;> cases b <;> cases c <;> cases d <;>
            simp_all [decision, step]
termination_by xs.length

theorem decision_count_le_half {P C : Type} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (cs : List C) (pairs : List (C × C))
    (cover : cs.Perm (flattenPairs pairs))
    (hd : ∀ ab ∈ pairs, ∀ p, ¬(R p ab.1 ∧ R p ab.2)) (pivots : List P) :
    2*count (fun a => decision (bits R pivots a)) cs≤cs.length := by
  let f := fun a => decision (bits R pivots a)
  have hp : ∀ ab ∈ pairs, ¬(f ab.1=true ∧ f ab.2=true) := by
    intro ab hab
    exact decision_disjoint _ _ (bits_disjoint R pivots ab.1 ab.2 (hd ab hab))
  have h := paired_count_le f pairs hp
  have he := count_perm f cover
  have hl := cover.length_eq.trans (flatten_length pairs)
  change 2*count f cs≤cs.length
  omega

theorem boolIid_congr (t : Rat) (k : Nat) (f g : List Bool → Rat)
    (h : ∀ vs, f vs=g vs) : boolIid t k f=boolIid t k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    change t*boolIid t k _+(1-t)*boolIid t k _=_
    rw [ih _ _ (fun vs => h (true::vs)), ih _ _ (fun vs => h (false::vs))]
    rfl

theorem boolIid_const (t : Rat) (k : Nat) (c : Rat) :
    boolIid t k (fun _ => c)=c := by
  induction k with
  | zero => rfl
  | succ k ih =>
    change t*boolIid t k (fun _ => c)+(1-t)*boolIid t k (fun _ => c)=c
    rw [ih]
    grind

def prob (t : Rat) : Nat → Rat
  | 0 => 0
  | k+1 => t^2+rho t*prob t k

theorem value_tt (vs : List Bool) : decisionValue (true::true::vs)=1 := rfl
theorem value_ff (vs : List Bool) : decisionValue (false::false::vs)=0 := rfl
theorem value_tf (vs : List Bool) : decisionValue (true::false::vs)=decisionValue vs := rfl
theorem value_ft (vs : List Bool) : decisionValue (false::true::vs)=decisionValue vs := rfl

theorem bool_response (t : Rat) (k : Nat) : boolIid t (2*k) decisionValue=prob t k := by
  induction k with
  | zero => rfl
  | succ k ih =>
    rw [show 2*(k+1)=2*k+1+1 by omega]
    change t*(t*boolIid t (2*k) (fun vs => decisionValue (true::true::vs))+
      (1-t)*boolIid t (2*k) (fun vs => decisionValue (true::false::vs)))+
      (1-t)*(t*boolIid t (2*k) (fun vs => decisionValue (false::true::vs))+
      (1-t)*boolIid t (2*k) (fun vs => decisionValue (false::false::vs)))=prob t (k+1)
    simp only [value_tt,value_tf,value_ft,value_ff,boolIid_const,ih]
    change t*(t*1+(1-t)*prob t k)+(1-t)*(t*prob t k+(1-t)*0)=t^2+rho t*prob t k
    unfold rho
    grind

theorem iid_response {α : Type} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (k : Nat) :
    iid xs w (2*k) (fun vs => decisionValue (vs.map h))=
      prob (expect xs w (fun x => ratBit (h x))) k := by
  rw [iid_boolean_pushforward xs w hn h, bool_response]

#print axioms decision_disjoint
#print axioms decision_count_le_half
#print axioms boolIid_congr
#print axioms boolIid_const
#print axioms bool_response
#print axioms iid_response
end PairedDecision


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/paired-density/PairedDensity.lean <==
import PairedRow
import GeneralTranspose

namespace PairedDensity
open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry PairedRow GeneralTranspose

theorem second_moment (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2)≤
      (2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
        3*(m : Rat)*((m : Rat)-1) := by
  have h := sum_le (List.finRange m)
    (fun r => 3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r))
    (fun r => total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+3*((m : Rat)-1))
    (fun r _ => PairedRow.general_row_bound m n A pairs cover hc r)
  rw [sum_mul_left, codegree_double_count, sum_add, sum_add,
    sum_const, sum_mul_left, sum_const] at h
  simp only [List.length_finRange] at h
  change 3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2)≤
    (m : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
      (m : Rat)*(3*((m : Rat)-1)) at h
  grind

theorem quadratic (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(total (List.finRange m) (List.finRange n) (indicator A))^2≤
      (2*(m : Rat)+2)*(n : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
        3*(m : Rat)*((m : Rat)-1)*(n : Rat) := by
  have h1 := second_moment m n A pairs cover hc
  have h2 := finite_cauchy (List.finRange n) (colDegree (List.finRange m) (indicator A))
  rw [← total_columns] at h2
  simp only [List.length_finRange] at h2
  have h3 := Rat.mul_le_mul_of_nonneg_left h1 (Rat.natCast_nonneg (a := n))
  have h4 := Rat.mul_le_mul_of_nonneg_left h2 (by decide : (0:Rat)≤3)
  grind

theorem quadratic_to_linear (x m n : Rat) (hm : 0≤m) (hn : 0≤n)
    (hq : x^2≤(4*m+4)*n*x+36*m*(m-1)*n) :
    x≤(4*m+4)*n+9*m := by
  apply Classical.byContradiction
  intro h
  have ha : 0≤4*m+4 := by grind
  have han := Rat.mul_nonneg ha hn
  have hp1 : 0<x-((4*m+4)*n+9*m) := by grind
  have hp2 : 0<x+9*m := by grind
  have hp := Rat.mul_pos hp1 hp2
  have hmn := Rat.mul_nonneg hm hn
  have hm2 : (0:Rat)≤m^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he : (x-((4*m+4)*n+9*m))*(x+9*m)+72*m*n+81*m^2=
      x^2-(4*m+4)*n*x-36*m*(m-1)*n := by grind
  have hpos : 0<(x-((4*m+4)*n+9*m))*(x+9*m)+72*m*n+81*m^2 := by grind
  rw [he] at hpos
  grind

theorem density_rat (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    6*total (List.finRange m) (List.finRange n) (indicator A)≤
      4*(m : Rat)*(n : Rat)+4*(n : Rat)+9*(m : Rat) := by
  have hq := quadratic m n A pairs cover hc
  have h12 := Rat.mul_le_mul_of_nonneg_left hq (by decide : (0:Rat)≤12)
  have hscaled : (6*total (List.finRange m) (List.finRange n) (indicator A))^2≤
      (4*(m : Rat)+4)*(n : Rat)*(6*total (List.finRange m) (List.finRange n) (indicator A))+
        36*(m : Rat)*((m : Rat)-1)*(n : Rat) := by grind
  have h := quadratic_to_linear _ (m : Rat) (n : Rat)
    Rat.natCast_nonneg Rat.natCast_nonneg hscaled
  grind

theorem general_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    6*(cells (List.finRange m) (List.finRange n) A).length≤4*m*n+4*n+9*m := by
  have h := density_rat m n A pairs cover hc
  rw [← cells_card] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul,Rat.natCast_add] using h

/-- Preferred rational-rule bound from literal C3 and full pairing coverage. -/
theorem general_C3_density_transposed (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    6*(cells (List.finRange m) (List.finRange n) A).length≤4*m*n+4*m+9*n := by
  have h := general_C3_density n m (transpose A) (transposePairs pairs)
    (transpose_cover m n A pairs cover) (transposed_pairs_C3 m n A pairs hc)
  have hl := (cells_transpose_perm m n A).length_eq
  rw [List.length_map] at hl
  rw [hl] at h
  simp only [Nat.mul_assoc] at h ⊢
  rw [Nat.mul_comm n m] at h
  exact h

#print axioms second_moment
#print axioms quadratic
#print axioms quadratic_to_linear
#print axioms density_rat
#print axioms general_C3_density
#print axioms general_C3_density_transposed
end PairedDensity


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/paired-density/PairedEntryAudit.lean <==
import PairedSanity

#print PairedPivotCore.OriginalC3
#print PairedPivotCore.Five
#print PairedDecision.decision
#check PairedDecision.bool_response
#check PairedLimit.probability_error
#check PairedCounting.rational_decision_bound
#check PairedOpenGeometry.open_probability
#check PairedRow.general_row_bound
#check PairedDensity.general_C3_density_transposed
#print axioms PairedDensity.general_C3_density_transposed
#check PairedStable.stable_C3_density
#print axioms PairedStable.stable_C3_density
#check PairedSanity.RD_instance
#check PairedSanity.CD_instance
#check PairedSanity.single_row_instance
#check PairedSanity.zero_rows_instance
#check PairedSanity.zero_columns_instance


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/paired-density/PairedLimit.lean <==
import PairedDecision

namespace PairedLimit
open FiniteRatSums RationalSampling ListRatCounting PairedRational PairedDecision

theorem rational_nat_above (q : Rat) : ∃ n : Nat, q<(n : Rat) := by
  refine ⟨(q.floor+1).toNat, ?_⟩
  have h := Rat.lt_floor_add_one q
  have hi := Rat.intCast_le_intCast.mpr (Int.self_le_toNat (q.floor+1))
  simp only [Rat.intCast_natCast] at hi
  grind

theorem archimedean_le (a b c : Rat)
    (h : ∀ k : Nat, ((k : Rat)+1)*(a-b)≤c) : a≤b := by
  apply Classical.byContradiction
  intro hab
  have hp : 0<a-b := by grind
  obtain ⟨k,hk⟩ := rational_nat_above (c/(a-b))
  have hm := Rat.mul_lt_mul_of_pos_right hk hp
  have he := Rat.div_mul_cancel (a := c) (show a-b≠0 by grind)
  have hh := h k
  grind

theorem probability_error (t : Rat) (h0 : 0≤t) (h1 : t≤1) (k : Nat) :
    0≤B t-prob t k ∧ ((k : Rat)+1)*(B t-prob t k)≤1 := by
  induction k with
  | zero =>
    have h := B_range t
    change 0≤B t-0 ∧ ((0:Rat)+1)*(B t-0)≤1
    grind
  | succ k ih =>
    have hr := rho_range t h0 h1
    have hf := fixed_point t
    have he : B t-prob t (k+1)=rho t*(B t-prob t k) := by
      change B t-(t^2+rho t*prob t k)=rho t*(B t-prob t k)
      grind
    have hn := Rat.natCast_nonneg (a := k)
    have hr2 : 2*rho t≤1 := by
      have h := Rat.mul_le_mul_of_nonneg_left hr.2 (by decide : (0:Rat)≤2)
      grind
    have hc := Rat.mul_le_mul_of_nonneg_left hr2 (show 0≤(k : Rat)+2 by grind)
    have hcoef : ((k : Rat)+2)*rho t≤(k : Rat)+1 := by grind
    have hh := Rat.mul_le_mul_of_nonneg_right hcoef ih.1
    have hp := Rat.mul_nonneg hr.1 ih.1
    constructor
    · rw [he]; exact hp
    · rw [he]
      simp only [Rat.natCast_add]
      change ((k : Rat)+1+1)*(rho t*(B t-prob t k))≤1
      grind

theorem sum_limit {α : Type} (xs : List α) (q : α → Rat)
    (hq : ∀ x ∈ xs, 0≤q x ∧ q x≤1) (K : Rat)
    (h : ∀ k, sum xs (fun x => prob (q x) k)≤K) :
    sum xs (fun x => B (q x))≤K := by
  apply archimedean_le _ _ (xs.length : Rat)
  intro k
  have he := sum_le xs
    (fun x => ((k : Rat)+1)*(B (q x)-prob (q x) k)) (fun _ => 1)
    (fun x hx => (probability_error (q x) (hq x hx).1 (hq x hx).2 k).2)
  rw [sum_mul_left, sum_sub, sum_const] at he
  have hm := Rat.mul_le_mul_of_nonneg_left (h k)
    (show 0≤(k : Rat)+1 by have := Rat.natCast_nonneg (a := k); grind)
  grind

#print axioms rational_nat_above
#print axioms archimedean_le
#print axioms probability_error
#print axioms sum_limit
end PairedLimit


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/paired-density/PairedOpenGeometry.lean <==
import PairedCounting

namespace PairedOpenGeometry
open PairedPivotCore FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralBoundary GridModel PairedRational

theorem B_zero : B 0=0 := by
  have h := B_mul_den 0
  unfold den at h
  grind

theorem open_probability (m n : Nat) (A : Fin m → Fin n → Bool)
    (r s : Fin m) (c : Fin n) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    expect (List.finRange n) (rowWeight (List.finRange n) A r)
      (fun j => ratBit (openBit A (r,j) (s,c)))=
    if s=r then 0 else indicator A r c*indicator A s c*
      ((codegree (List.finRange n) (indicator A) r s-1)/
        rowDegree (List.finRange n) (indicator A) r) := by
  have hnorm := rowWeight_normalized (List.finRange n) A r hd
  by_cases hsr : s=r
  · subst s
    rw [if_pos rfl]
    rw [expect_congr _ _ _ (fun _ => 0) (by intro j hj; simp [openBit, ratBit])]
    exact expect_const _ _ hnorm 0
  · rw [if_neg hsr]
    have hbit : ∀ j : Fin n,
        ratBit (openBit A (r,j) (s,c))=
        ratBit (closedBit A (r,j) (s,c))*(1-flag j c) := by
      intro j
      by_cases hj : j=c
      · subst j; simp [openBit, flag, ratBit] <;> grind
      · simp [openBit, Ne.symm hsr, hj, flag, ratBit] <;> grind
    have hdiag := sum_single (List.finRange n) c
      (fun j => rowWeight (List.finRange n) A r j*ratBit (closedBit A (r,j) (s,c)))
      (finRange_nodup n) (finRange_mem c)
    have hexp :
        expect (List.finRange n) (rowWeight (List.finRange n) A r)
          (fun j => ratBit (openBit A (r,j) (s,c)))=
        expect (List.finRange n) (rowWeight (List.finRange n) A r)
          (fun j => ratBit (closedBit A (r,j) (s,c)))-
        rowWeight (List.finRange n) A r c*ratBit (closedBit A (r,c) (s,c)) := by
      unfold expect
      rw [sum_congr (List.finRange n) _
        (fun j => rowWeight (List.finRange n) A r j*ratBit (closedBit A (r,j) (s,c))-
          (rowWeight (List.finRange n) A r j*ratBit (closedBit A (r,j) (s,c)))*flag j c)
        (by intro j hj; dsimp only; rw [hbit j]; grind)]
      rw [sum_sub, hdiag]
    rw [row_cell_probability] at hexp
    cases hrc : A r c <;> cases hsc : A s c <;>
      simp [rowWeight, closedBit, indicator, ratBit, hrc, hsc] at hexp ⊢ <;> grind

theorem sum_open_response (m n : Nat) (A : Fin m → Fin n → Bool)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      B (expect (List.finRange n) (rowWeight (List.finRange n) A r)
        (fun j => ratBit (openBit A (r,j) p))))=
    sum (List.finRange m) (fun s => if s=r then 0 else
      codegree (List.finRange n) (indicator A) r s*
        B ((codegree (List.finRange n) (indicator A) r s-1)/
          rowDegree (List.finRange n) (indicator A) r)) := by
  rw [cells_sum]
  apply sum_congr (List.finRange m)
  intro s hs
  by_cases hsr : s=r
  · subst s
    rw [if_pos rfl]
    rw [sum_congr (List.finRange n) _ (fun _ => 0) (by
      intro c hc
      rw [open_probability m n A r r c hd, if_pos rfl, B_zero, Rat.mul_zero])]
    rw [sum_const]; grind
  · rw [if_neg hsr]
    have hp : ∀ c : Fin n,
        indicator A s c*B (expect (List.finRange n) (rowWeight (List.finRange n) A r)
          (fun j => ratBit (openBit A (r,j) (s,c))))=
        (indicator A r c*indicator A s c)*
          B ((codegree (List.finRange n) (indicator A) r s-1)/
            rowDegree (List.finRange n) (indicator A) r) := by
      intro c
      rw [open_probability m n A r s c hd, if_neg hsr]
      unfold indicator
      rw [two_bit_mask (A r c) (A s c) B B_zero]
      cases hrc : A r c <;> cases hsc : A s c <;> simp [ratBit]
    rw [sum_congr (List.finRange n) _ _ (fun c _ => hp c), sum_mul_right]
    rfl

theorem codegree_self (m n : Nat) (A : Fin m → Fin n → Bool) (r : Fin m) :
    codegree (List.finRange n) (indicator A) r r=rowDegree (List.finRange n) (indicator A) r := by
  unfold codegree rowDegree
  apply sum_congr
  intro c hc
  cases h : A r c <;> simp [indicator,ratBit,h]

theorem codegree_integral (m n : Nat) (A : Fin m → Fin n → Bool) (r s : Fin m) :
    ∃ k : Nat, codegree (List.finRange n) (indicator A) r s=(k : Rat) := by
  refine ⟨((List.finRange n).filter (fun c => A r c && A s c)).length, ?_⟩
  have h := sum_const ((List.finRange n).filter (fun c => A r c && A s c)) (1 : Rat)
  rw [sum_filter] at h
  have he : codegree (List.finRange n) (indicator A) r s=
      sum (List.finRange n) (fun c => ratBit (A r c && A s c)*1) := by
    unfold codegree
    apply sum_congr
    intro c hc
    cases hr : A r c <;> cases hs : A s c <;> simp [indicator,ratBit,hr,hs]
  rw [he,h]
  grind

#print axioms B_zero
#print axioms open_probability
#print axioms sum_open_response
#print axioms codegree_self
#print axioms codegree_integral
end PairedOpenGeometry


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/paired-density/PairedPivotCore.lean <==
import Std

/-!
Logical core only: rectangle-neighborhood/C3 equivalence, stable endpoint
exclusions, and the finite accept-first-equal-pair intersection rule.
This file does not formalize probability, limits, Cauchy, or the density bound.
The decision rule uses 2L bits and rejects when all L pairs are mixed.
-/

namespace PairedPivotCore

universe u v

abbrev Cell (Row : Type u) (Col : Type v) := Row × Col

variable {Row : Type u} {Col : Type v}

def Closed (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied q.1 q.2 ∧
  occupied p.1 q.2 ∧ occupied q.1 p.2

def Open (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  Closed occupied p q ∧ p.1 ≠ q.1 ∧ p.2 ≠ q.2

def Outside (a b p : Cell Row Col) : Prop :=
  p.1 ≠ a.1 ∧ p.1 ≠ b.1 ∧ p.2 ≠ a.2 ∧ p.2 ≠ b.2

def Five (occupied : Row → Col → Prop) (a b p : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied p.1 a.2 ∧ occupied p.1 b.2 ∧
  occupied a.1 p.2 ∧ occupied b.1 p.2

def OriginalC3 (occupied : Row → Col → Prop) (a b : Cell Row Col) : Prop :=
  ∀ x y, x ≠ a.1 → x ≠ b.1 → y ≠ a.2 → y ≠ b.2 →
    ¬ Five occupied a b (x, y)

theorem closed_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Closed occupied p q → Closed occupied q p := by
  rintro ⟨hp, hq, hpq, hqp⟩
  exact ⟨hq, hp, hqp, hpq⟩

theorem open_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Open occupied p q → Open occupied q p := by
  rintro ⟨hc, hr, hh⟩
  exact ⟨closed_symmetric occupied p q hc, Ne.symm hr, Ne.symm hh⟩

/- No distinct-row or distinct-column assumptions on a,b occur here. -/
theorem common_open_iff_witness (occupied : Row → Col → Prop)
    (a b p : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    (Open occupied p a ∧ Open occupied p b) ↔
      (Outside a b p ∧ Five occupied a b p) := by
  constructor
  · rintro ⟨⟨⟨hp, _, hpa, hap⟩, hra, hca⟩,
      ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
    exact ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
  · rintro ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
    exact ⟨⟨⟨hp, ha, hpa, hap⟩, hra, hca⟩,
      ⟨⟨hp, hb, hpb, hbp⟩, hrb, hcb⟩⟩

theorem c3_iff_disjoint_open (occupied : Row → Col → Prop)
    (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    OriginalC3 occupied a b ↔
      ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  constructor
  · intro hc p h
    obtain ⟨⟨hra, hrb, hca, hcb⟩, hf⟩ :=
      (common_open_iff_witness occupied a b p ha hb).mp h
    exact hc p.1 p.2 hra hrb hca hcb hf
  · intro hd x y hra hrb hca hcb hf
    exact hd (x, y)
      ((common_open_iff_witness occupied a b (x, y) ha hb).mpr
        ⟨⟨hra, hrb, hca, hcb⟩, hf⟩)

theorem opposite_holes_exclude_closed_intersection
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ∀ p, ¬ (Closed occupied p a ∧ Closed occupied p b) := by
  intro p h
  obtain ⟨⟨hp, _, hpa, hap⟩, ⟨_, _, hpb, hbp⟩⟩ := h
  have hra : p.1 ≠ a.1 := by
    intro he
    apply hab
    simpa only [he] using hpb
  have hrb : p.1 ≠ b.1 := by
    intro he
    apply hba
    simpa only [he] using hpa
  have hca : p.2 ≠ a.2 := by
    intro he
    apply hba
    simpa only [he] using hbp
  have hcb : p.2 ≠ b.2 := by
    intro he
    apply hab
    simpa only [he] using hap
  exact hc p.1 p.2 hra hrb hca hcb ⟨hp, hpa, hpb, hap, hbp⟩

abbrev BitPair := Bool × Bool

def step (p : BitPair) (rest : Bool) : Bool :=
  if p.1 == p.2 then p.1 else rest

def accepts : List BitPair → Bool
  | [] => false
  | p :: ps => step p (accepts ps)

def Intersects : List BitPair → List BitPair → Prop
  | p :: ps, q :: qs =>
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ Intersects ps qs
  | _, _ => False

/- A finite truth table checked by kernel reduction, not native evaluation. -/
theorem accepted_head_step :
    ∀ (p q : BitPair) (x y : Bool),
      step p x = true → step q y = true →
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ (x = true ∧ y = true) := by
  intro p q x y
  rcases p with ⟨a, b⟩
  rcases q with ⟨c, d⟩
  cases a <;> cases b <;> cases c <;> cases d <;>
    cases x <;> cases y <;> decide

theorem accepted_lists_intersect (xs ys : List BitPair)
    (hlen : xs.length = ys.length)
    (hx : accepts xs = true) (hy : accepts ys = true) :
    Intersects xs ys := by
  induction xs generalizing ys with
  | nil => cases hx
  | cons p ps ih =>
    cases ys with
    | nil => cases hy
    | cons q qs =>
      have ht := accepted_head_step p q (accepts ps) (accepts qs) hx hy
      rcases ht with hh | hh | hh
      · exact Or.inl hh
      · exact Or.inr (Or.inl hh)
      · exact Or.inr (Or.inr (ih qs (Nat.succ.inj hlen) hh.1 hh.2))

def AllMixed : List BitPair → Prop
  | [] => True
  | p :: ps => p.1 ≠ p.2 ∧ AllMixed ps

theorem mixed_step : ∀ (p : BitPair) (x : Bool),
    p.1 ≠ p.2 → step p x = x := by
  intro p x
  rcases p with ⟨a, b⟩
  cases a <;> cases b <;> cases x <;> decide

theorem all_mixed_rejected (xs : List BitPair) (h : AllMixed xs) :
    accepts xs = false := by
  induction xs with
  | nil => rfl
  | cons p ps ih =>
    obtain ⟨hp, hps⟩ := h
    exact (mixed_step p (accepts ps) hp).trans (ih hps)

section RelationApplication

variable {α : Type u} (R : α → α → Prop) [DecidableRel R]

def membershipList (pivots : List (α × α)) (a : α) : List BitPair :=
  pivots.map (fun p => (decide (R p.1 a), decide (R p.2 a)))

theorem membership_length (pivots : List (α × α)) (a : α) :
    (membershipList R pivots a).length = pivots.length := by
  induction pivots with
  | nil => rfl
  | cons p ps ih => exact congrArg Nat.succ ih

theorem membership_intersection_witness
    (pivots : List (α × α)) (a b : α)
    (h : Intersects (membershipList R pivots a) (membershipList R pivots b)) :
    ∃ p, R p a ∧ R p b := by
  induction pivots with
  | nil => exact False.elim h
  | cons p ps ih =>
    rcases h with hh | hh | hh
    · exact ⟨p.1, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ⟨p.2, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ih hh

theorem decision_accepts_at_most_one
    (pivots : List (α × α)) (a b : α)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (accepts (membershipList R pivots a) = true ∧
       accepts (membershipList R pivots b) = true) := by
  rintro ⟨ha, hb⟩
  have hi := accepted_lists_intersect
    (membershipList R pivots a) (membershipList R pivots b)
    ((membership_length R pivots a).trans (membership_length R pivots b).symm)
    ha hb
  obtain ⟨p, hp⟩ := membership_intersection_witness R pivots a b hi
  exact hd p hp

end RelationApplication

theorem open_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Open occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2)
    (hc : OriginalC3 occupied a b) :
    ¬ (accepts (membershipList (Open occupied) pivots a) = true ∧
       accepts (membershipList (Open occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Open occupied) pivots a b
    ((c3_iff_disjoint_open occupied a b ha hb).mp hc)

theorem stable_closed_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Closed occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ¬ (accepts (membershipList (Closed occupied) pivots a) = true ∧
       accepts (membershipList (Closed occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Closed occupied) pivots a b
    (opposite_holes_exclude_closed_intersection occupied a b hc hab hba)

#print axioms closed_symmetric
#print axioms open_symmetric
#print axioms common_open_iff_witness
#print axioms c3_iff_disjoint_open
#print axioms opposite_holes_exclude_closed_intersection
#print axioms accepted_head_step
#print axioms accepted_lists_intersect
#print axioms mixed_step
#print axioms all_mixed_rejected
#print axioms membership_length
#print axioms membership_intersection_witness
#print axioms decision_accepts_at_most_one
#print axioms open_decision_accepts_at_most_one
#print axioms stable_closed_decision_accepts_at_most_one

end PairedPivotCore


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/paired-density/PairedRational.lean <==
import GeneralBoundary

namespace PairedRational
open FiniteRatSums RationalSampling ListRatCounting

def den (t : Rat) : Rat := t^2+(1-t)^2
def B (t : Rat) : Rat := t^2/den t
def rho (t : Rat) : Rat := 2*t*(1-t)

theorem den_pos (t : Rat) : 0<den t := by
  have h : (0:Rat)≤(2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold den
  grind

theorem B_mul_den (t : Rat) : B t*den t=t^2 := by
  exact Rat.div_mul_cancel (by have := den_pos t; grind)

theorem B_range (t : Rat) : 0≤B t ∧ B t≤1 := by
  have hp := den_pos t
  have he := B_mul_den t
  have hs : (0:Rat)≤t^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hu : (0:Rat)≤(1-t)^2 := Lean.Grind.OrderedRing.sq_nonneg
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := den t) ?_ hp
    grind
  · apply Rat.le_of_mul_le_mul_right (c := den t) ?_ hp
    unfold den at *
    grind

theorem rho_range (t : Rat) (h0 : 0≤t) (h1 : t≤1) : 0≤rho t ∧ rho t≤1/2 := by
  have hm := Rat.mul_nonneg h0 (show 0≤1-t by grind)
  have hs : (0:Rat)≤(2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold rho
  grind

theorem fixed_point (t : Rat) : B t=t^2+rho t*B t := by
  have he := B_mul_den t
  unfold den rho at *
  grind

theorem rational_minorant (t : Rat) (_h0 : 0≤t) (h1 : t≤1) :
    3*t-1≤2*t*B t := by
  have hp := den_pos t
  have he := congrArg (fun x : Rat => 2*t*x) (B_mul_den t)
  have hn := Rat.mul_nonneg (show 0≤1-t by grind)
    (show (0:Rat)≤(2*t-1)^2 from Lean.Grind.OrderedRing.sq_nonneg)
  apply Rat.le_of_mul_le_mul_right (c := den t) ?_ hp
  unfold den at *
  grind

theorem shifted_minorant (d t : Rat) (hd : 0<d) (ht : 1≤t) (htd : t≤d) :
    3*t-d-3≤2*t*B ((t-1)/d) := by
  have hn : d≠0 := by grind
  have he := Rat.div_mul_cancel (a := t-1) hn
  have hq0 : 0≤(t-1)/d := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  have hq1 : (t-1)/d≤1 := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  have hm := Rat.mul_le_mul_of_nonneg_left (rational_minorant _ hq0 hq1) (Rat.le_of_lt hd)
  have hb := (B_range ((t-1)/d)).1
  have hl : d*(3*((t-1)/d)-1)=3*t-3-d := by grind
  have heB := congrArg (fun x : Rat => 2*x*B ((t-1)/d)) he
  have hr : d*(2*((t-1)/d)*B ((t-1)/d))=2*(t-1)*B ((t-1)/d) := by grind
  rw [hl, hr] at hm
  grind

#print axioms den_pos
#print axioms B_mul_den
#print axioms B_range
#print axioms rho_range
#print axioms fixed_point
#print axioms rational_minorant
#print axioms shifted_minorant
end PairedRational


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/paired-density/PairedRow.lean <==
import PairedOpenGeometry

namespace PairedRow
open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralBoundary GridModel PairedRational
  PairedCounting PairedOpenGeometry

theorem open_rational_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    2*sum (List.finRange m) (fun s => if s=r then 0 else
      codegree (List.finRange n) (indicator A) r s*
        B ((codegree (List.finRange n) (indicator A) r s-1)/
          rowDegree (List.finRange n) (indicator A) r))≤
      total (List.finRange m) (List.finRange n) (indicator A) := by
  have h := rational_decision_bound (List.finRange n) (rowWeight (List.finRange n) A r)
    (rowWeight_normalized _ A r hd) (rowWeight_nonneg _ A r hd)
    (cells (List.finRange m) (List.finRange n) A) pairs cover
    (fun j p => openBit A (r,j) p) (open_relation_disjoint m n A pairs hc r)
  rw [sum_open_response m n A r hd, cells_card] at h
  exact h

theorem general_row_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) :
    3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r)≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+3*((m : Rat)-1) := by
  have hA : ∀ r ∈ List.finRange m, ∀ c ∈ List.finRange n,
      0≤indicator A r c ∧ indicator A r c≤1 := by
    intro r hr c hc; exact ratBit_range _
  have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1) r (finRange_mem r)
  have hE := total_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1)
  have hm : (1:Rat)≤(m : Rat) := by
    have hmN : (1:Nat)≤m := by
      have h := r.isLt
      omega
    exact Rat.natCast_le_natCast.mpr hmN
  by_cases hz : rowDegree (List.finRange n) (indicator A) r=0
  · have ht : ∀ s ∈ List.finRange m, codegree (List.finRange n) (indicator A) r s=0 := by
      intro s hs
      have h := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
        r s (finRange_mem r) hs
      grind
    rw [sum_congr (List.finRange m) _ (fun _ => 0) ht, sum_const, hz]
    grind
  · have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by grind
    let d := rowDegree (List.finRange n) (indicator A) r
    let phi := fun s => if s=r then (0:Rat) else codegree (List.finRange n) (indicator A) r s*
      B ((codegree (List.finRange n) (indicator A) r s-1)/d)
    have hp : ∀ s ∈ List.finRange m,
        3*codegree (List.finRange n) (indicator A) r s-d-3≤2*phi s+(2*d-3)*flag s r := by
      intro s hs
      by_cases hsr : s=r
      · subst s
        rw [codegree_self]
        simp only [phi, if_pos rfl, flag_self]
        dsimp [d]
        grind
      · rw [flag_ne s r hsr]
        have ht := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
          r s (finRange_mem r) hs
        by_cases hzero : codegree (List.finRange n) (indicator A) r s=0
        · simp only [phi, if_neg hsr, hzero, Rat.zero_mul]
          dsimp [d]
          grind
        · obtain ⟨k,hk⟩ := codegree_integral m n A r s
          have hkpos : 1≤k := by
            apply Classical.byContradiction
            intro h
            have hk0 : k=0 := by omega
            rw [hk0] at hk
            exact hzero hk
          have hge : (1:Rat)≤codegree (List.finRange n) (indicator A) r s := by
            rw [hk]
            exact Rat.natCast_le_natCast.mpr hkpos
          have h := shifted_minorant _ _ hpos hge ht.2
          simpa only [phi, if_neg hsr, d, Rat.mul_zero, Rat.add_zero, Rat.mul_assoc] using h
    have hsum := sum_le (List.finRange m) _ _ hp
    have hflag : sum (List.finRange m) (fun s => flag s r)=1 := by
      have h := sum_single (List.finRange m) r (fun _ => (1:Rat))
        (finRange_nodup m) (finRange_mem r)
      simpa only [Rat.one_mul] using h
    rw [sum_sub, sum_sub, sum_mul_left, sum_const, sum_const,
      sum_add, sum_mul_left, sum_mul_left, hflag] at hsum
    simp only [List.length_finRange] at hsum
    have hb := open_rational_bound m n A pairs cover hc r hpos
    change 2*sum (List.finRange m) phi≤_ at hb
    dsimp [d] at hsum
    grind

#print axioms open_rational_bound
#print axioms general_row_bound
end PairedRow


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/paired-density/PairedSanity.lean <==
import PairedStable
import GeneralSanity
import SanityCases

namespace PairedSanity
open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry

theorem RD_instance :
    6*(cells (List.finRange 2) (List.finRange 2) GeneralSanity.fullTwo).length≤4*2*2+4*2+9*2 := by
  exact PairedDensity.general_C3_density_transposed 2 2 GeneralSanity.fullTwo
    GeneralSanity.rowPairs GeneralSanity.RD_cover GeneralSanity.RD_C3

theorem CD_instance :
    6*(cells (List.finRange 2) (List.finRange 2) GeneralSanity.fullTwo).length≤4*2*2+4*2+9*2 := by
  exact PairedDensity.general_C3_density_transposed 2 2 GeneralSanity.fullTwo
    GeneralSanity.columnPairs GeneralSanity.CD_cover GeneralSanity.CD_C3

def fullOne (_r : Fin 1) (_c : Fin 2) : Bool := true
def singlePairs : List (Cell (Fin 1) (Fin 2) × Cell (Fin 1) (Fin 2)) := [((0,0),(0,1))]
theorem single_cover : (cells (List.finRange 1) (List.finRange 2) fullOne).Perm
    (flattenPairs singlePairs) := by decide
theorem single_C3 : ∀ ab ∈ singlePairs, OriginalC3 (fun r c => fullOne r c=true) ab.1 ab.2 := by
  intro ab hab
  simp [singlePairs] at hab
  subst ab
  unfold OriginalC3 Five fullOne
  decide
theorem single_row_instance :
    6*(cells (List.finRange 1) (List.finRange 2) fullOne).length≤4*1*2+4*1+9*2 := by
  exact PairedDensity.general_C3_density_transposed 1 2 fullOne singlePairs single_cover single_C3

theorem zero_rows_instance :
    6*(cells (List.finRange 0) (List.finRange 3) (fun _ _ => false)).length≤4*0*3+4*0+9*3 := by
  exact PairedDensity.general_C3_density_transposed 0 3 (fun _ _ => false) []
    (by decide) (by intro ab hab; cases hab)

theorem zero_columns_instance :
    6*(cells (List.finRange 3) (List.finRange 0) (fun _ _ => false)).length≤4*3*0+4*3+9*0 := by
  exact PairedDensity.general_C3_density_transposed 3 0 (fun _ _ => false) []
    (by decide) (by intro ab hab; cases hab)

theorem stable_three_by_three :
    3*(cells (List.finRange 3) (List.finRange 3) StableDensitySanity.offDiagonal).length≤2*3*3 := by
  exact PairedStable.stable_C3_density 3 3 StableDensitySanity.offDiagonal
    StableDensitySanity.pairs3 StableDensitySanity.three_by_three_cover StableDensitySanity.three_by_three_C3

#print axioms RD_instance
#print axioms CD_instance
#print axioms single_cover
#print axioms single_C3
#print axioms single_row_instance
#print axioms zero_rows_instance
#print axioms zero_columns_instance
#print axioms stable_three_by_three
end PairedSanity


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/paired-density/PairedStable.lean <==
import PairedDensity

namespace PairedStable
open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GridModel PairedRational PairedCounting
  PairedOpenGeometry

theorem scaled_minorant (d t : Rat) (hd : 0<d) (ht : 0≤t) (htd : t≤d) :
    3*t-d≤2*t*B (t/d) := by
  have hq := ratio_range t d ht htd hd
  have hn : d≠0 := by grind
  have he := Rat.div_mul_cancel (a := t) hn
  have hm := Rat.mul_le_mul_of_nonneg_left (rational_minorant _ hq.1 hq.2) (Rat.le_of_lt hd)
  have heB := congrArg (fun x : Rat => 2*x*B (t/d)) he
  have hl : d*(3*(t/d)-1)=3*t-d := by grind
  have hr : d*(2*(t/d)*B (t/d))=2*t*B (t/d) := by grind
  rw [hl,hr] at hm
  exact hm

theorem stable_row (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StableDensity.StablePairs A pairs) (r : Fin m) :
    3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r)≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        (m : Rat)*rowDegree (List.finRange n) (indicator A) r := by
  have hA : ∀ r ∈ List.finRange m, ∀ c ∈ List.finRange n,
      0≤indicator A r c ∧ indicator A r c≤1 := by
    intro r hr c hc; exact ratBit_range _
  have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1) r (finRange_mem r)
  have hE := total_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1)
  by_cases hz : rowDegree (List.finRange n) (indicator A) r=0
  · have ht : ∀ s ∈ List.finRange m, codegree (List.finRange n) (indicator A) r s=0 := by
      intro s hs
      have h := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
        r s (finRange_mem r) hs
      grind
    rw [sum_congr (List.finRange m) _ (fun _ => 0) ht, sum_const, hz]
    grind
  · have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by grind
    have hb := rational_decision_bound (List.finRange n) (rowWeight (List.finRange n) A r)
      (rowWeight_normalized _ A r hpos) (rowWeight_nonneg _ A r hpos)
      (cells (List.finRange m) (List.finRange n) A) pairs cover
      (fun j p => closedBit A (r,j) p) (StableDensity.stable_relation_disjoint A pairs hs r)
    rw [sum_cell_response _ _ A r B B_zero, cells_card] at hb
    have hp := sum_le (List.finRange m)
      (fun s => 3*codegree (List.finRange n) (indicator A) r s-rowDegree (List.finRange n) (indicator A) r)
      (fun s => 2*(codegree (List.finRange n) (indicator A) r s*
        B (codegree (List.finRange n) (indicator A) r s/rowDegree (List.finRange n) (indicator A) r))) (by
      intro s hmem
      have ht := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
        r s (finRange_mem r) hmem
      have h := scaled_minorant _ _ hpos ht.1 ht.2
      simpa only [Rat.mul_assoc] using h)
    rw [sum_sub,sum_mul_left,sum_const,sum_mul_left] at hp
    simp only [List.length_finRange] at hp
    grind

theorem stable_density_rat (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StableDensity.StablePairs A pairs) :
    3*total (List.finRange m) (List.finRange n) (indicator A)≤2*(m : Rat)*(n : Rat) := by
  have h := sum_le (List.finRange m)
    (fun r => 3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r))
    (fun r => total (List.finRange m) (List.finRange n) (indicator A)+
      (m : Rat)*rowDegree (List.finRange n) (indicator A) r)
    (fun r _ => stable_row m n A pairs cover hs r)
  rw [sum_mul_left,codegree_double_count,sum_add,sum_const,sum_mul_left] at h
  simp only [List.length_finRange] at h
  have hE := total_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (ratBit_range (A r c)).1)
  have hmn := Rat.mul_nonneg (Rat.natCast_nonneg (a := m)) (Rat.natCast_nonneg (a := n))
  have hc := finite_cauchy (List.finRange n) (colDegree (List.finRange m) (indicator A))
  rw [← total_columns] at hc
  simp only [List.length_finRange] at hc
  have h1 := Rat.mul_le_mul_of_nonneg_left h (Rat.natCast_nonneg (a := n))
  have h2 := Rat.mul_le_mul_of_nonneg_left hc (by decide : (0:Rat)≤3)
  by_cases hz : total (List.finRange m) (List.finRange n) (indicator A)=0
  · rw [hz]; grind
  · have hp : 0<total (List.finRange m) (List.finRange n) (indicator A) := by grind
    apply Rat.le_of_mul_le_mul_right (c := total (List.finRange m) (List.finRange n) (indicator A)) ?_ hp
    change (3*total (List.finRange m) (List.finRange n) (indicator A))*total (List.finRange m) (List.finRange n) (indicator A)≤_
    change 3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2)≤
      (m : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
        (m : Rat)*total (List.finRange m) (List.finRange n) (indicator A) at h
    have h1fresh := Rat.mul_le_mul_of_nonneg_left h (Rat.natCast_nonneg (a := n))
    grind

theorem stable_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StableDensity.StablePairs A pairs) :
    3*(cells (List.finRange m) (List.finRange n) A).length≤2*m*n := by
  have h := stable_density_rat m n A pairs cover hs
  rw [← cells_card] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul] using h

#print axioms scaled_minorant
#print axioms stable_row
#print axioms stable_density_rat
#print axioms stable_C3_density
end PairedStable


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/paired-density/RationalMinorant.lean <==
import Std

/-! Exact rational algebra of the finite five/seven majority certificate.
This module does not assume or formalize a sampling interpretation. -/

namespace PairedPivotAlgebra

def f5 (t : Rat) : Rat := 10*t^4 - 15*t^5 + 6*t^6
def f7 (t : Rat) : Rat := 35*t^5 - 84*t^6 + 70*t^7 - 20*t^8
def f (t : Rat) : Rat := 6*t^4 + 5*t^5 - 30*t^6 + 28*t^7 - 8*t^8

def bernsteinP (t : Rat) : Rat :=
  (1-t)^5 + 7*t*(1-t)^4 + 20*t^2*(1-t)^3 +
    26*t^3*(1-t)^2 + 9*t^4*(1-t) + t^5

theorem mixture_identity (t : Rat) : f t = (3/5 : Rat)*f5 t+(2/5 : Rat)*f7 t := by
  unfold f f5 f7
  grind

theorem factor_identity (t : Rat) :
    2*f t-3*t+1=(1-t)*(2*t-1)^2*bernsteinP t := by
  unfold f bernsteinP
  grind

theorem rat_pow_nonneg (a : Rat) (ha : 0 ≤ a) (k : Nat) : 0 ≤ a^k := by
  induction k with
  | zero => change (0 : Rat) ≤ 1; decide
  | succ k ih =>
    rw [Rat.pow_succ]
    exact Rat.mul_nonneg ih ha

theorem monomial_nonneg (c a b : Rat) (i j : Nat)
    (hc : 0 ≤ c) (ha : 0 ≤ a) (hb : 0 ≤ b) :
    0 ≤ c*a^i*b^j := by
  exact Rat.mul_nonneg (Rat.mul_nonneg hc (rat_pow_nonneg a ha i))
    (rat_pow_nonneg b hb j)

theorem bernstein_nonneg (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    0 ≤ bernsteinP t := by
  have hb : 0 ≤ 1-t := by grind
  have h₀ := rat_pow_nonneg (1-t) hb 5
  have h₁ := monomial_nonneg 7 t (1-t) 1 4 (by decide) h0 hb
  have h₂ := monomial_nonneg 20 t (1-t) 2 3 (by decide) h0 hb
  have h₃ := monomial_nonneg 26 t (1-t) 3 2 (by decide) h0 hb
  have h₄ := monomial_nonneg 9 t (1-t) 4 1 (by decide) h0 hb
  have h₅ := rat_pow_nonneg t h0 5
  unfold bernsteinP
  grind

theorem finite_majority_minorant (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    (3*t-1)/2 ≤ f t := by
  have hb : 0 ≤ 1-t := by grind
  have hs : (0 : Rat) ≤ (2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hp := bernstein_nonneg t h0 h1
  have hn := Rat.mul_nonneg (Rat.mul_nonneg hb hs) hp
  have hi := factor_identity t
  rw [← hi] at hn
  apply Rat.le_of_mul_le_mul_right (c := 2) ?_ (by decide)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)]
  grind

theorem finite_majority_minorant_twice (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    3*t-1 ≤ 2*f t := by
  have h := Rat.mul_le_mul_of_nonneg_right (finite_majority_minorant t h0 h1)
    (by decide : (0 : Rat) ≤ 2)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)] at h
  grind

#print axioms mixture_identity
#print axioms factor_identity
#print axioms rat_pow_nonneg
#print axioms monomial_nonneg
#print axioms bernstein_nonneg
#print axioms finite_majority_minorant
#print axioms finite_majority_minorant_twice

end PairedPivotAlgebra


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/paired-density/RationalSampling.lean <==
import FiniteRatSums
import MajorityCounting
import RationalMinorant

/-! Finite weighted iid sampling; no measure theory or limits. -/

namespace RationalSampling

open FiniteRatSums MajorityCounting PairedPivotAlgebra

universe u v

def ratBit (b : Bool) : Rat := if b then 1 else 0

def expect {α : Type u} (xs : List α) (w f : α → Rat) : Rat :=
  sum xs (fun x => w x*f x)

theorem expect_congr {α : Type u} (xs : List α) (w f g : α → Rat)
    (h : ∀ x ∈ xs, f x=g x) : expect xs w f=expect xs w g := by
  apply sum_congr xs
  intro x hx
  rw [h x hx]

theorem expect_add {α : Type u} (xs : List α) (w f g : α → Rat) :
    expect xs w (fun x => f x+g x)=expect xs w f+expect xs w g := by
  unfold expect
  rw [sum_congr xs _ (fun x => w x*f x+w x*g x) (by intro x hx; grind)]
  exact sum_add xs _ _

theorem expect_mul_left {α : Type u} (xs : List α) (w f : α → Rat) (c : Rat) :
    expect xs w (fun x => c*f x)=c*expect xs w f := by
  unfold expect
  rw [sum_congr xs _ (fun x => c*(w x*f x)) (by intro x hx; grind)]
  exact sum_mul_left xs c _

theorem expect_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (c : Rat) : expect xs w (fun _ => c)=c := by
  unfold expect
  rw [sum_mul_right, hn]
  grind

theorem expect_le {α : Type u} (xs : List α) (w f g : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (h : ∀ x ∈ xs, f x≤g x) :
    expect xs w f≤expect xs w g := by
  exact sum_le xs _ _ (fun x hx => Rat.mul_le_mul_of_nonneg_left (h x hx) (hw x hx))

theorem expect_if {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (a b : Rat) :
    expect xs w (fun x => if h x then a else b)=
      expect xs w (fun x => ratBit (h x))*a+
        (1-expect xs w (fun x => ratBit (h x)))*b := by
  unfold expect
  rw [sum_congr xs _ (fun x =>
      a*(w x*ratBit (h x))+b*(w x-w x*ratBit (h x)))
    (by intro x hx; cases hh : h x <;> simp only [hh, ratBit] <;> grind)]
  rw [sum_add, sum_mul_left, sum_mul_left, sum_sub, hn]
  grind

theorem expect_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (f : α → β → Rat) :
    expect xs w (fun x => sum ys (f x))=
      sum ys (fun y => expect xs w (fun x => f x y)) := by
  unfold expect
  rw [sum_congr xs _ _ (fun x _ => (sum_mul_left ys (w x) (f x)).symm)]
  exact sum_swap xs ys _

def iid {α : Type u} (xs : List α) (w : α → Rat) : Nat → (List α → Rat) → Rat
  | 0, f => f []
  | k+1, f => expect xs w (fun x => iid xs w k (fun rest => f (x::rest)))

def boolIid (t : Rat) : Nat → (List Bool → Rat) → Rat
  | 0, f => f []
  | k+1, f => t*boolIid t k (fun rest => f (true::rest))+
      (1-t)*boolIid t k (fun rest => f (false::rest))

theorem iid_congr {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) (h : ∀ vs, f vs=g vs) : iid xs w k f=iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_congr xs w
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_add {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) :
    iid xs w k (fun vs => f vs+g vs)=iid xs w k f+iid xs w k g := by
  induction k generalizing f g with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = expect xs w _+expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)) (fun vs => g (x::vs)))]
    exact expect_add xs w _ _

theorem iid_mul_left {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f : List α → Rat) (c : Rat) :
    iid xs w k (fun vs => c*f vs)=c*iid xs w k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = c*expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)))]
    exact expect_mul_left xs w _ c

theorem iid_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (k : Nat) (c : Rat) : iid xs w k (fun _ => c)=c := by
  induction k with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=c
    rw [expect_congr xs w _ (fun _ => c) (fun _ _ => ih)]
    exact expect_const xs w hn c

theorem iid_le {α : Type u} (xs : List α) (w : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (k : Nat) (f g : List α → Rat)
    (h : ∀ vs, f vs≤g vs) : iid xs w k f≤iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_le xs w _ _ hw
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (k : Nat)
    (f : List α → β → Rat) :
    iid xs w k (fun vs => sum ys (f vs))=
      sum ys (fun y => iid xs w k (fun vs => f vs y)) := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=sum ys _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs y => f (x::vs) y))]
    exact expect_sum xs ys w _

theorem iid_boolean_pushforward {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (k : Nat) (f : List Bool → Rat) :
    iid xs w k (fun vs => f (vs.map h))=
      boolIid (expect xs w (fun x => ratBit (h x))) k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    let t := expect xs w (fun x => ratBit (h x))
    change expect xs w _ = t*boolIid t k (fun vs => f (true::vs))+
      (1-t)*boolIid t k (fun vs => f (false::vs))
    simp only [List.map_cons]
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (h x::vs)))]
    rw [expect_congr xs w _ (fun x => if h x then
        boolIid t k (fun vs => f (true::vs)) else boolIid t k (fun vs => f (false::vs)))
      (by intro x hx; cases hh : h x <;> simp [hh, t])]
    exact expect_if xs w hn h _ _

def majorityValue (vs : List Bool) : Rat := ratBit (majority vs)

theorem bernoulli_five (t : Rat) :
    boolIid t 5 majorityValue=10*t^3-15*t^4+6*t^5 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem bernoulli_seven (t : Rat) :
    boolIid t 7 majorityValue=35*t^4-84*t^5+70*t^6-20*t^7 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem five_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 5 (fun vs => majorityValue (vs.map h))=
      10*(expect xs w (fun x => ratBit (h x)))^3-
      15*(expect xs w (fun x => ratBit (h x)))^4+
      6*(expect xs w (fun x => ratBit (h x)))^5 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_five]

theorem seven_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 7 (fun vs => majorityValue (vs.map h))=
      35*(expect xs w (fun x => ratBit (h x)))^4-
      84*(expect xs w (fun x => ratBit (h x)))^5+
      70*(expect xs w (fun x => ratBit (h x)))^6-
      20*(expect xs w (fun x => ratBit (h x)))^7 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_seven]

#print axioms expect_if
#print axioms iid_const
#print axioms iid_le
#print axioms iid_sum
#print axioms iid_boolean_pushforward
#print axioms bernoulli_five
#print axioms bernoulli_seven
#print axioms five_sampling_formula
#print axioms seven_sampling_formula

end RationalSampling


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/paired-density/SanityCases.lean <==
import GridModel

namespace StableDensitySanity

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry StableDensity

def offDiagonal (r c : Fin 3) : Bool := decide (r≠c)

def pairs3 : List (Cell (Fin 3) (Fin 3) × Cell (Fin 3) (Fin 3)) :=
  [((0,1),(1,0)), ((0,2),(2,0)), ((1,2),(2,1))]

theorem three_by_three_cover :
    (cells (List.finRange 3) (List.finRange 3) offDiagonal).Perm (flattenPairs pairs3) := by
  decide

theorem three_by_three_C3 : StablePairs offDiagonal pairs3 := by
  intro p hp
  simp [pairs3] at hp
  rcases hp with h | h | h <;> subst p <;>
    unfold OriginalC3 Five offDiagonal <;> decide

theorem three_by_three_sharp :
    3*(cells (List.finRange 3) (List.finRange 3) offDiagonal).length=2*3*3 := by
  decide

theorem three_by_three_instance :
    3*(cells (List.finRange 3) (List.finRange 3) offDiagonal).length≤2*3*3 := by
  exact stable_C3_density 3 3 offDiagonal pairs3 three_by_three_cover three_by_three_C3

#print axioms three_by_three_cover
#print axioms three_by_three_C3
#print axioms three_by_three_sharp
#print axioms three_by_three_instance

end StableDensitySanity


==> anc/lean/finite-lean-companion/legacy-finite-density-and-parity/paired-density/StableDensity.lean <==
import BooleanMatrixGeometry

/-! End-to-end stable C3 density theorem, using finite five/seven sampling.
No row inequality or sampling identity is an assumption of the final theorem. -/

namespace StableDensity

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums
  RationalSampling ListRatCounting PairedMatrixMoments PairedPivotAlgebra BooleanMatrixGeometry

universe u v
variable {Row : Type u} {Col : Type v}

def StablePairs (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) : Prop :=
  ∀ ab ∈ pairs,
    OriginalC3 (fun r c => A r c=true) ab.1 ab.2 ∧
      (¬ A ab.1.1 ab.2.2=true) ∧ (¬ A ab.2.1 ab.1.2=true)

theorem stable_relation_disjoint (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) (hs : StablePairs A pairs) (r : Row) :
    ∀ ab ∈ pairs, ∀ j,
      ¬ (closedBit A (r,j) ab.1=true ∧ closedBit A (r,j) ab.2=true) := by
  intro ab hab j h
  have hp := hs ab hab
  exact opposite_holes_exclude_closed_intersection
    (fun r c => A r c=true) ab.1 ab.2 hp.1 hp.2.1 hp.2.2 (r,j)
    ⟨(closedBit_iff A (r,j) ab.1).mp h.1, (closedBit_iff A (r,j) ab.2).mp h.2⟩

theorem deterministic_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (js : List Col) :
    2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
        ((cells rows cols A).length : Rat) := by
  have hn := majority_count_le_half (fun j p => closedBit A (r,j) p=true)
    (cells rows cols A) pairs cover (stable_relation_disjoint A pairs hs r) js
  have hr := Rat.natCast_le_natCast.mpr hn
  rw [Rat.natCast_mul] at hr
  rw [← count_as_sum] at hr
  simpa only [bits, Bool.decide_eq_true, majorityValue] using hr

theorem expected_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat) :
    2*iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) ≤
          total rows cols (indicator A) := by
  have hn := rowWeight_normalized cols A r hd
  have hw := rowWeight_nonneg cols A r hd
  have h := iid_le cols (rowWeight cols A r) hw k
    (fun js => 2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))))
    (fun _ => ((cells rows cols A).length : Rat))
    (deterministic_count_bound rows cols A pairs cover hs r)
  rw [iid_mul_left, iid_const cols (rowWeight cols A r) hn] at h
  rw [cells_card] at h
  exact h

theorem row_response (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat)
    (B : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [iid_sum]
  rw [sum_congr (cells rows cols A) _ _ (fun p _ =>
    (iid_boolean_pushforward cols (rowWeight cols A r)
      (rowWeight_normalized cols A r hd) (fun j => closedBit A (r,j) p) k majorityValue).trans
      (hb _))]
  exact sum_cell_response rows cols A r B h0

theorem polynomial_row_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (hd : 0<rowDegree cols (indicator A) r)
    (k : Nat) (B F : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) (hf : ∀ t, F t=t*B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      rowDegree cols (indicator A) r*
        sum rows (fun s => F (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [row_response rows cols A r hd k B h0 hb, ← sum_mul_left]
  apply sum_congr rows
  intro s hmem
  rw [hf]
  have hn : rowDegree cols (indicator A) r≠0 := by grind
  have he := Rat.div_mul_cancel (a := codegree cols (indicator A) r s) hn
  grind

def b5 (t : Rat) : Rat := 10*t^3-15*t^4+6*t^5
def b7 (t : Rat) : Rat := 35*t^4-84*t^5+70*t^6-20*t^7

theorem stable_sampling_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) :
    2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
        ≤ total rows cols (indicator A) := by
  have h5 := expected_count_bound rows cols A pairs cover hs r hd 5
  have h7 := expected_count_bound rows cols A pairs cover hs r hd 7
  rw [polynomial_row_response rows cols A r hd 5 b5 f5
    (by unfold b5; grind) bernoulli_five (by intro t; unfold f5 b5; grind)] at h5
  rw [polynomial_row_response rows cols A r hd 7 b7 f7
    (by unfold b7; grind) bernoulli_seven (by intro t; unfold f7 b7; grind)] at h7
  have h3 := Rat.mul_le_mul_of_nonneg_left h5 (by decide : (0 : Rat)≤3)
  have h2 := Rat.mul_le_mul_of_nonneg_left h7 (by decide : (0 : Rat)≤2)
  have hm : 5*sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) =
      3*sum rows (fun s => f5 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))+
      2*sum rows (fun s => f7 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
    rw [← sum_mul_left, ← sum_mul_left, ← sum_mul_left, ← sum_add]
    apply sum_congr rows
    intro s hmem
    unfold f f5 f7
    grind
  have hlinear := congrArg (fun x => 2*rowDegree cols (indicator A) r*x) hm
  have hh : (2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)))*5
        ≤ total rows cols (indicator A)*5 := by grind
  exact Rat.le_of_mul_le_mul_right hh (by decide : (0 : Rat)<5)

theorem stable_density_lists (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs) :
    3*total rows cols (indicator A) ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  apply conditional_density_from_sampling rows cols (indicator A)
  · intro r hr c hc
    exact ratBit_range (A r c)
  · intro r hr hd
    exact stable_sampling_bound rows cols A pairs cover hs r hd

/-- Full finite stable C3 upper bound. Only the explicit pairing cover and
the original C3/opposite-hole conditions are assumed. -/
theorem stable_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n := by
  have h := stable_density_lists (List.finRange m) (List.finRange n) A pairs cover hs
  rw [← cells_card] at h
  simp only [List.length_finRange] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul] using h

#print axioms stable_relation_disjoint
#print axioms deterministic_count_bound
#print axioms expected_count_bound
#print axioms row_response
#print axioms polynomial_row_response
#print axioms stable_sampling_bound
#print axioms stable_density_lists
#print axioms stable_C3_density

end StableDensity


==> anc/lean/finite-lean-companion/manifest.json <==
{
  "format": 1,
  "scope": "EXPANDED_FINITE_NAT_RAT_COMPANION",
  "archive_root": "finite-lean-companion",
  "packages": [
    {
      "directory": "unrestricted-asymptotic",
      "manifest_sha256": "5cbe33758407b701d2352d0431a1ce99a3023e97364a9decf5fe502d75b047f0",
      "payload_files": 42,
      "lean_sources": 37,
      "checker": "check.py",
      "receipt_kind": "json"
    },
    {
      "directory": "terminal-bases",
      "manifest_sha256": "38d7ffc54bd5d326ab979523d48f7ceeea5e4bbd9dd45520bc1495c27e7b7c9c",
      "payload_files": 29,
      "lean_sources": 24,
      "checker": "check.py",
      "receipt_kind": "json"
    },
    {
      "directory": "clean-holes-complete",
      "manifest_sha256": "4883d9cebda06343420ecd19c28389867878cbe7915151b01b0c7c4c40737478",
      "payload_files": 66,
      "lean_sources": 61,
      "checker": "check.py",
      "receipt_kind": "json"
    },
    {
      "directory": "polynomial-matrix-current",
      "manifest_sha256": "a88d14d1be30920c8ad6d49a6f14d6001cabbd52304aa89587c3eb3e1d71d25e",
      "payload_files": 69,
      "lean_sources": 59,
      "checker": "check.py",
      "receipt_kind": "json"
    },
    {
      "directory": "mixing-light-transfer",
      "manifest_sha256": "4f2ab7ad1cd10948f412b1aab79e498317786b8ab979515e751056dcb022c5db",
      "payload_files": 61,
      "lean_sources": 56,
      "checker": "check.py",
      "receipt_kind": "json"
    },
    {
      "directory": "construction-frame",
      "manifest_sha256": "efb307a5747663a16015a379c34cccc13bf7711b9ee947744ad9d329a8eb01b3",
      "payload_files": 27,
      "lean_sources": 22,
      "checker": "check.py",
      "receipt_kind": "json"
    },
    {
      "directory": "affine-trade",
      "manifest_sha256": "14ee9b20d48714239c815f703a1787e5b0a3e2c92c3df00dafaffa8cc799787b",
      "payload_files": 10,
      "lean_sources": 5,
      "checker": "check.py",
      "receipt_kind": "json"
    },
    {
      "directory": "formal-bare-quarter",
      "manifest_sha256": "19c716b62dfaf3ab981d4d58821dc4f017d03fd1411c86f567de2bea31b1af5f",
      "payload_files": 25,
      "lean_sources": 20,
      "checker": "check.py",
      "receipt_kind": "json"
    },
    {
      "directory": "formal-defect-gluing",
      "manifest_sha256": "494bf91d34b6d53b9181ac72e575d01fba50b8416d437f7c58918a49b8db3bc7",
      "payload_files": 21,
      "lean_sources": 15,
      "checker": "replay.py",
      "receipt_kind": "directory"
    },
    {
      "directory": "legacy-finite-density-and-parity",
      "manifest_sha256": "4fbb83d315ef3e18137cbca564a010e3c441cc104cf28a7f9b3714d618fd29d4",
      "payload_files": 35,
      "lean_sources": 32,
      "checker": "check.py",
      "receipt_kind": "json"
    }
  ],
  "moment_free_data": {
    "path": "data/moment-free-certificate.json",
    "sha256": "ab81b6b06001883dd8bbbc1c1697435ea5a14b6a798abaaec35f8845f719eff9",
    "prior_standalone_manifest_sha256": "452a7dd7b83b2a696285c86d387514cf0f280365107be0c830cf6f4f13c23dce"
  },
  "statistics": {
    "packages": 10,
    "lean_source_files": 331,
    "unique_lean_source_contents": 192
  },
  "distribution": {
    "layout": "unpacked-source-directories",
    "prepared_for": "manuscript-submission",
    "license": null,
    "public_location": null
  },
  "files": {
    "COVERAGE.md": "9d038f74f5050b5e62ebae9e5f2ba7a945ced625f7bee928690becb9ab80619c",
    "README.md": "aa670e4c4a0ed29de410f4c4a4136987b48ab0e2158ad3867fcbcda0d09f406b",
    "SELECTION.json": "7d9b86a723d4f7432b45a749eaf474df7a51e0643486f059db9a83afe3a97211",
    "affine-trade/ENTRY_TYPES.txt": "f9cb2af5250458aa8a2d0e55356b94fb1d210097b214fbf30d0662b7444b36c5",
    "affine-trade/README.md": "33b216644b15f28c910f955ac1b19ebd5d786b4a51bc7d40fed48e3e8761d1f8",
    "affine-trade/check.py": "ad6a3f00d203d8c5a32a1c788920f8faf6424f75fba60bff37458495ec4762dd",
    "affine-trade/inputs/affine_core_source_snapshot.txt": "3e1ae3d8b1f457e2a3162db84e5cf113e4c7ad4b3ae7264349973352726b5d9d",
    "affine-trade/manifest.json": "14ee9b20d48714239c815f703a1787e5b0a3e2c92c3df00dafaffa8cc799787b",
    "affine-trade/source/AffineData.lean": "0690fb3c735e850c48c05cc5fbd623fa7cdbf677a729dbfab59a5d9bbb6e32ab",
    "affine-trade/source/AffineEntryAudit.lean": "34aa1473293dbe73b1462f827e7c47be04da5c84350a84f00d5b30950edc1669",
    "affine-trade/source/AffineMixed.lean": "e88154c54fad0d166df0010d0b351e204898077b0860731dc77690199d99fa08",
    "affine-trade/source/AffineQuads.lean": "564d9d18bf07c9820514bd08b007085656620ef7f7eb7d2661ff70e186d3c468",
    "affine-trade/source/AffineTrade.lean": "b8c9e08df947ef810e5945572bf22650e15cca03001c40ec689abc7e4fb41ecf",
    "check.py": "f4733a6cea1afcc7b064d5490d10f49bb88a554dd83e7253d9906b7b503ccd9f",
    "clean-holes-complete/ENTRY_TYPES.txt": "a829c7bec6421b182daab4ec5b91f8249e1e17d510fa66b0beaba9d480a01554",
    "clean-holes-complete/README.md": "9022847c512b9862c84a3425a85f5f5c5a769131caa5bbdc466fa01d13b43612",
    "clean-holes-complete/check.py": "8d830961831769a85d76f5aa66706bfc962d492a8e2bca50939ae760cc5f02ff",
    "clean-holes-complete/lean-toolchain": "42779d67b81608af8a12aa4328d2ab47ca201925b3b2bd68369587b5340bb434",
    "clean-holes-complete/manifest.json": "4883d9cebda06343420ecd19c28389867878cbe7915151b01b0c7c4c40737478",
    "clean-holes-complete/source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "clean-holes-complete/source/CleanHoleClassLower.lean": "0d8f04d6d2e8680765c0c01097002c1002ffe6702a49fbb1906fa635429ff3c6",
    "clean-holes-complete/source/CleanHoleCounting.lean": "08d51803ef859cb473d2cadb7f5c04c4f12f530568c815e214df984f8307a824",
    "clean-holes-complete/source/CleanHoleExact.lean": "da65be8f00591500adc15bf86af0b7c2fb9fcd2293c132e70d0915faa3965f6d",
    "clean-holes-complete/source/CleanHoleGeometry.lean": "34291db3543f2a185e3d0dc2240c8871a37cddfc50b796ccc45a5e81ebfdd32c",
    "clean-holes-complete/source/CleanHolePairCounting.lean": "4999a2f134b28192237a6efb88ce30b9d6513eda4b958d8a566989221bccd760",
    "clean-holes-complete/source/CleanHoleReciprocity.lean": "7f45b95259317b252baec6d4a0215f9f98bce069e2f06d9abe9f2fe06e2687a1",
    "clean-holes-complete/source/CleanHoles.lean": "61574d8e4408151bff95a121b8d37210770a3d4c9a4688deb07e77446cc451ba",
    "clean-holes-complete/source/CleanHolesComplete.lean": "dca096de06c0dbad8c79f8cf1d150a62aa1ef8cc4faf8e93e4e6fcb23970298a",
    "clean-holes-complete/source/CleanHolesCompleteEntryAudit.lean": "5dca8a62941f8eb8c8e240ccefbfc44282d4627076415f00f12bcd43e7fd8b35",
    "clean-holes-complete/source/CleanHolesPaper.lean": "30247bf9e7a7c8cdbcac91040d7dfa2cccfb6ff6adbb8a47e8c90c255c623cfe",
    "clean-holes-complete/source/CleanHolesPaperParameter.lean": "94d961c58b8095e8d527d00155f4fba7ff4fa6f9646932280fcbdef6e474979c",
    "clean-holes-complete/source/CleanHolesPartitions.lean": "4abf316134cbcca4acd8420a24fae34c62e0d0cd774c16117bff34586bfc47fd",
    "clean-holes-complete/source/CleanHolesQuantitative.lean": "b14220a5fd38d851a3744980759a289e8f62cc2cb22ac60ea6f517bdafa044db",
    "clean-holes-complete/source/CleanHolesRestoration.lean": "0fc93b1476fe21b34a04a829e23822e8f6a737ddce6adfda263cd21a2828162f",
    "clean-holes-complete/source/CleanupAverages.lean": "2d521b6dc1db12b26bbaa483a45d5292cef039f0c8436034c27ca2f5ca2dca90",
    "clean-holes-complete/source/CleanupLabels.lean": "cb93e5292b3b336d2fc0d2bf84f0da7a3798116b689ced9f1b9df5077208acad",
    "clean-holes-complete/source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "clean-holes-complete/source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "clean-holes-complete/source/GeneralBoundary.lean": "60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13",
    "clean-holes-complete/source/GeneralDensity.lean": "17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2",
    "clean-holes-complete/source/GeneralSampling.lean": "526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774",
    "clean-holes-complete/source/GeneralTranspose.lean": "c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625",
    "clean-holes-complete/source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "clean-holes-complete/source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "clean-holes-complete/source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "clean-holes-complete/source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "clean-holes-complete/source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "clean-holes-complete/source/MinimumAlgebra.lean": "a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b",
    "clean-holes-complete/source/MinimumMatrix.lean": "e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766",
    "clean-holes-complete/source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "clean-holes-complete/source/OriginalCounts.lean": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5",
    "clean-holes-complete/source/OriginalModel.lean": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
    "clean-holes-complete/source/PairedCounting.lean": "a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b",
    "clean-holes-complete/source/PairedDecision.lean": "35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940",
    "clean-holes-complete/source/PairedDensity.lean": "aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9",
    "clean-holes-complete/source/PairedLimit.lean": "39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987",
    "clean-holes-complete/source/PairedOpenGeometry.lean": "ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604",
    "clean-holes-complete/source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "clean-holes-complete/source/PairedRational.lean": "beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d",
    "clean-holes-complete/source/PairedRow.lean": "106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19",
    "clean-holes-complete/source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "clean-holes-complete/source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "clean-holes-complete/source/StabilityClassMass.lean": "8e3497f323487da590058c1b4465e3adfcb08b32d0e4dd47b9708d50ff8cb20b",
    "clean-holes-complete/source/StabilityCleanup.lean": "95e9b7cc8078a055c456343e103ff50e2961dd719cd83346531a337f60bcd525",
    "clean-holes-complete/source/StabilityClusteringBridge.lean": "db9eb2cd7dde2df8ecc82b8aed4351981959b4cd7b0e8355b5df9d394b3d590c",
    "clean-holes-complete/source/StabilityComplete.lean": "1132de38808371259d72aa47cf8fa6838dfe8d8cbdd9956d0d2e8e56b5544beb",
    "clean-holes-complete/source/StabilityFinalMasses.lean": "f0d047752a506896e261c5d2e654280995f23acdde7e9278ddbd62f1b1aeb25c",
    "clean-holes-complete/source/StabilityHamming.lean": "8397aa418c2571de9b898e3daec0186377cf175e36b15f32b854b489ce8f3cbe",
    "clean-holes-complete/source/StabilityRepresentative.lean": "ede6c08454a372f41d3775c73cd3db446c338114b4962b95d068abcd31fa0185",
    "clean-holes-complete/source/StabilityRootControl.lean": "3c555f76fcc678149294eefffbf0aeaeabfc39e10b94a7a6eeb4c8609bf36b46",
    "clean-holes-complete/source/StabilityRowClustering.lean": "f3259a97c2e6f6dfddb785e550129d6c1a9e3cd2989a123e2e009fe622662bca",
    "clean-holes-complete/source/StabilitySlack.lean": "22bc1f459543f188289bd4655eea3d7c69fb5b24723c3c58857d6098a493a645",
    "clean-holes-complete/source/StabilitySlackCoercivity.lean": "8dc4d14ae90edb85bcdc64f80bdf5e1bcfb1ae1c15da3ab2bc4224c7dddf13dd",
    "clean-holes-complete/source/StabilitySlackContinuity.lean": "4309b1431ef45cc53af5f1727e0288447773ba954028856c9d5da3849821ab6f",
    "clean-holes-complete/source/StabilitySymmetricSlack.lean": "a22accb7b3d6ebd59bc3267ecde34c59ccf1f616bf984a0142c25cc550249c8f",
    "clean-holes-complete/source/StabilityThreeRepresentatives.lean": "2c31cac2ac1c2fb3aa8553e5d4fb5dd8a1d6d9f531810d094d2b1ddd8438207e",
    "clean-holes-complete/source/StabilityTypical.lean": "4889b3ed06cbb8727439d14a5f6869acfc5433b95558be671c6fd32e2b926509",
    "clean-holes-complete/source/StabilityVariance.lean": "b34eddb872f9ce1bba4605dcf679e0bfaa86e91cc899cf3ac1b4f6d592ff8da0",
    "clean-holes-complete/source/StabilityZeroGeometry.lean": "36a03b0ab4f1ad24a4291f0960f7ee023476844b87544e79d7367819d33be442",
    "clean-holes-complete/source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
    "construction-frame/ENTRY_TYPES.txt": "615aa01f084bfd720a07fdb9c1e12c662b6c992cdfb40511adda34b6bc251eff",
    "construction-frame/README.md": "8ff039b5901c2884dc55285b79e78e08acc55964dca67b2c745590812924ddc2",
    "construction-frame/check.py": "79fd24218af5787e96f40fe2493b88624231e1746bbc9f718dca3034cae3a612",
    "construction-frame/lean-toolchain": "42779d67b81608af8a12aa4328d2ab47ca201925b3b2bd68369587b5340bb434",
    "construction-frame/manifest.json": "efb307a5747663a16015a379c34cccc13bf7711b9ee947744ad9d329a8eb01b3",
    "construction-frame/source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "construction-frame/source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "construction-frame/source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "construction-frame/source/FrameC4Count.lean": "1fc3d23ddeef4632bc49b9f26711a01b9d15435c5faac15d2296c89c6ae01172",
    "construction-frame/source/FrameCounting.lean": "3c1123ca73ef73f309a1d12ba26e51172b991c7e40c0e4fa4a5ae1c610abbd60",
    "construction-frame/source/FrameCover.lean": "e13716d5980be55b2baa348c073cf5ec43112b629aadcc57411ba67a05430942",
    "construction-frame/source/FrameCyclic.lean": "ffdeb81ab3994f88b345c1c0651f695503dd611dafe0cfd8bb6abbf2d03c1666",
    "construction-frame/source/FrameData.lean": "dbc67144c41809f49beddf776451858d99cd2b01a730cc70ae9c05acbf80043d",
    "construction-frame/source/FrameEntryAudit.lean": "c1e823825a3adba7845e74045fc6794dd120ea7d6d10e83742602adce3df41af",
    "construction-frame/source/FrameFiniteBound.lean": "940a075839f1d446d0b21d5726d71722e4de85be14c6d47625d39c4f31fa908a",
    "construction-frame/source/FrameGeometry.lean": "b51648d3a1f369e412cfb03d903fd847ca251bad24edd00af08ee3fa9b58547f",
    "construction-frame/source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "construction-frame/source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "construction-frame/source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "construction-frame/source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "construction-frame/source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "construction-frame/source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "construction-frame/source/OriginalModel.lean": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
    "construction-frame/source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "construction-frame/source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "construction-frame/source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "construction-frame/source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
    "data/moment-free-certificate.json": "ab81b6b06001883dd8bbbc1c1697435ea5a14b6a798abaaec35f8845f719eff9",
    "formal-bare-quarter/DEPENDENCY_AUDIT.md": "ec44f2d3a7cb8772540878a64215e54daed13c76b379d18604e26edf6b9a3a0d",
    "formal-bare-quarter/ENTRY_TYPES.txt": "099b7cf9dda2a5a3bb6837a0c3d097d3c185c9b7d740454b5fd400836a5d4e32",
    "formal-bare-quarter/README.md": "2db4e1d001bf31fd3f5c2c033efd50ee091480f9f099a9f897580cb3123fe5d1",
    "formal-bare-quarter/check.py": "762e31d93d0095af6c032cb1fcc8032ce732721dbb5f2bd950f5804939da7d7d",
    "formal-bare-quarter/manifest.json": "19c716b62dfaf3ab981d4d58821dc4f017d03fd1411c86f567de2bea31b1af5f",
    "formal-bare-quarter/source/BareCounting.lean": "7be15f1b84faec3b751527071b9824345d74d98a4e9d264cb49c8b590de5d28c",
    "formal-bare-quarter/source/BareData.lean": "e1f5bed191a89511f451289d2cd8acf77aae97a429662fa8a9bafc72390aa1cb",
    "formal-bare-quarter/source/BareEntryAudit.lean": "82d53d7c62ffdded60620d796b2db08b2eefa826376c32b3797b251a2b668462",
    "formal-bare-quarter/source/BareFamily.lean": "530e64575f6aabf1bcd5f7240e3b0112641e2759e724c40df8dbaf842cd2ac4a",
    "formal-bare-quarter/source/BareGeometry.lean": "baf6bbce288da64ef22fa9c806fe137cf397e17583b64aa22fcb901db14ea86c",
    "formal-bare-quarter/source/BareNatSums.lean": "7315e8595fc8a1080a8f468692f77152d3abaeeb49f5fd8b05ddcde26715b934",
    "formal-bare-quarter/source/BareSanity.lean": "4473610602a8812cfe36c27658cb67aa3bef784d9f43f8c293cd9f869b7190be",
    "formal-bare-quarter/source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "formal-bare-quarter/source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "formal-bare-quarter/source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "formal-bare-quarter/source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "formal-bare-quarter/source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "formal-bare-quarter/source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "formal-bare-quarter/source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "formal-bare-quarter/source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "formal-bare-quarter/source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "formal-bare-quarter/source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "formal-bare-quarter/source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "formal-bare-quarter/source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "formal-bare-quarter/source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
    "formal-defect-gluing/DEPENDENCY_AUDIT.md": "ad4c00abf4dfdb4a53b77b0cb97f710dac52459944e924a4c1894d20b1abb3b7",
    "formal-defect-gluing/README.md": "6e860cc059149be8a4bf145672276e998748979fe8989c6e1851f59dbe9350ef",
    "formal-defect-gluing/audit/entry-axioms.json": "5ecfc64e591fcbd4fc0fe4af1346ed04e7ba51f2a027b1ac745d5238c9cecbf4",
    "formal-defect-gluing/audit/entry-types.txt": "2826262d65bc2725f13c681b08cd2dc23c671ad42970dca6f6c7ca293ca35e89",
    "formal-defect-gluing/manifest.json": "494bf91d34b6d53b9181ac72e575d01fba50b8416d437f7c58918a49b8db3bc7",
    "formal-defect-gluing/replay.py": "b64f62b36ac4ab80d8865b51ca4137396abac150c76b6c1895ade8e9a99c3bb0",
    "formal-defect-gluing/source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "formal-defect-gluing/source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "formal-defect-gluing/source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "formal-defect-gluing/source/GluingData.lean": "e572d315efe1e0c433a2cf7bfe62961b289fe9a44867f5c75cfec6d411e9eebf",
    "formal-defect-gluing/source/GluingEntryAudit.lean": "0cb621526f181fa21bf42a997604e9240320a1286118b5cab4a41f18a9435bbf",
    "formal-defect-gluing/source/GluingFamily.lean": "912a32a9eb8553ace0ee4e59c5bee4baf57d33f8addf2b0be2c1aefec31f1820",
    "formal-defect-gluing/source/GluingGeometry.lean": "e4bbcb8e4025c952ffdb2223f71f3cb9f56eecafeee374b810c4018c01f1287d",
    "formal-defect-gluing/source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "formal-defect-gluing/source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "formal-defect-gluing/source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "formal-defect-gluing/source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "formal-defect-gluing/source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "formal-defect-gluing/source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "formal-defect-gluing/source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "formal-defect-gluing/source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
    "legacy-finite-density-and-parity/README.md": "fa0610f7c4734ee7446800ebaa3714a677c2240822db818e996cc955d915957c",
    "legacy-finite-density-and-parity/check.py": "c0b8aaca22cc3f9e4a49d12652be5bcf846af4b17630e38bec4a918285f2a128",
    "legacy-finite-density-and-parity/even-parity/EntryAudit.lean": "fd9c6a94902b48b52fea133f15fc25d8681dc62f24ab64e56cb2f67b580003ed",
    "legacy-finite-density-and-parity/even-parity/EvenParity.lean": "b8a521e09f568785a7b6c36de3a506bdbf37b0709721f72da6f1a79990df01f2",
    "legacy-finite-density-and-parity/even-parity/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "legacy-finite-density-and-parity/even-parity/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "legacy-finite-density-and-parity/even-parity/SanityCases.lean": "f931c7664eb767700a25eb16f223f67c741755c4a10306c356c5b67391e106e9",
    "legacy-finite-density-and-parity/manifest.json": "4fbb83d315ef3e18137cbca564a010e3c441cc104cf28a7f9b3714d618fd29d4",
    "legacy-finite-density-and-parity/paired-density/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "legacy-finite-density-and-parity/paired-density/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "legacy-finite-density-and-parity/paired-density/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "legacy-finite-density-and-parity/paired-density/GeneralBoundary.lean": "60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13",
    "legacy-finite-density-and-parity/paired-density/GeneralDensity.lean": "17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2",
    "legacy-finite-density-and-parity/paired-density/GeneralSampling.lean": "526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774",
    "legacy-finite-density-and-parity/paired-density/GeneralSanity.lean": "dbee473847e00626a9a67b398611340ec023619ba05b66d2b7c919f4ef59e412",
    "legacy-finite-density-and-parity/paired-density/GeneralTranspose.lean": "c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625",
    "legacy-finite-density-and-parity/paired-density/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "legacy-finite-density-and-parity/paired-density/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "legacy-finite-density-and-parity/paired-density/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "legacy-finite-density-and-parity/paired-density/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "legacy-finite-density-and-parity/paired-density/PairedCounting.lean": "a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b",
    "legacy-finite-density-and-parity/paired-density/PairedDecision.lean": "35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940",
    "legacy-finite-density-and-parity/paired-density/PairedDensity.lean": "aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9",
    "legacy-finite-density-and-parity/paired-density/PairedEntryAudit.lean": "83017d9ddeeb8f4a46b3162ac7d81b49ce5eb1f09402ccdc312b17aa330e3bc8",
    "legacy-finite-density-and-parity/paired-density/PairedLimit.lean": "39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987",
    "legacy-finite-density-and-parity/paired-density/PairedOpenGeometry.lean": "ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604",
    "legacy-finite-density-and-parity/paired-density/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "legacy-finite-density-and-parity/paired-density/PairedRational.lean": "beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d",
    "legacy-finite-density-and-parity/paired-density/PairedRow.lean": "106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19",
    "legacy-finite-density-and-parity/paired-density/PairedSanity.lean": "a8a8dada84340d37de5ecc4ad2076cf35db6f4595dcd0e90681765b7d1d978f9",
    "legacy-finite-density-and-parity/paired-density/PairedStable.lean": "07a64ce08380ea502c02dfd04c40c06cbea9a2e548c973f074ea68d4584480e8",
    "legacy-finite-density-and-parity/paired-density/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "legacy-finite-density-and-parity/paired-density/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "legacy-finite-density-and-parity/paired-density/SanityCases.lean": "bd1d677c2ede4781d67e9e018c92a9ee88adfc4e32844566b7d61dfa09d36324",
    "legacy-finite-density-and-parity/paired-density/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
    "mixing-light-transfer/ENTRY_TYPES.txt": "5f8245b068cbd6be9a66045b824eb0de94df792716da794a82eef5c9fe696c4f",
    "mixing-light-transfer/README.md": "543af23573230afb70d9c580865d36382a90a50c220a3c36d2738173adac8300",
    "mixing-light-transfer/check.py": "e673dd95cc5334db029439ee29aaf27b970a136ce388965ea4a9e9f0c6129847",
    "mixing-light-transfer/lean-toolchain": "42779d67b81608af8a12aa4328d2ab47ca201925b3b2bd68369587b5340bb434",
    "mixing-light-transfer/manifest.json": "4f2ab7ad1cd10948f412b1aab79e498317786b8ab979515e751056dcb022c5db",
    "mixing-light-transfer/source/AreaLightBridge.lean": "a99f85dd7b2f1676bdf536ef6d11f18742e6d009d3fc690a3dbeb33eec284f4f",
    "mixing-light-transfer/source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "mixing-light-transfer/source/BoundedMaximum.lean": "837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394",
    "mixing-light-transfer/source/C4Quadratic.lean": "23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0",
    "mixing-light-transfer/source/DefectMixingTransfer.lean": "f2f81cc870bf536d1270a360c47b51d7b23440dc52d5825da4de5540a7477af1",
    "mixing-light-transfer/source/EmptyRectangleGeometry.lean": "28ec433ee4e5abfc45ab624cc5a5b5725598eb3e7b176262594faf3ad2b5395f",
    "mixing-light-transfer/source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "mixing-light-transfer/source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "mixing-light-transfer/source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "mixing-light-transfer/source/LightAverages.lean": "c415637e5a6ab97832b7d5dd68683759fe35a8d525be5871e4483630e6472620",
    "mixing-light-transfer/source/LightDual.lean": "626ee5a0bd7baa6ea4ee270ab94c8833f70fcf82978678d4e887a88207d5c588",
    "mixing-light-transfer/source/LightMatrixTheorem.lean": "9f0fef1607512270a479bbb2e7b9ae224719f45583b66f31ef62b27b5350599d",
    "mixing-light-transfer/source/LightPairing.lean": "dfe485f93abf9c2bfec04fa8514376331be419919b94b4ab2b7da01bf5f5fd8b",
    "mixing-light-transfer/source/LightRanges.lean": "d5b285a24d3dbc743786c04ad3f4bdcc98ef1fc2ee5ab9fdeaa9fde7eedf5251",
    "mixing-light-transfer/source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "mixing-light-transfer/source/MFBernstein.lean": "5e335e1322868c13a756f1edffd5ad837219f353992af0d6e82455a7cf4a24dd",
    "mixing-light-transfer/source/MFData.lean": "7613c273e05586dd243d32fa2b77243c0fb3641d06b3ccbf44c7060f4811757c",
    "mixing-light-transfer/source/MFFunctions.lean": "2ea68c531ea136ead80142655235f5eb0ffa95f3f1b09bfef9cf3f198ce1ba8a",
    "mixing-light-transfer/source/MFHall.lean": "074e53ebe6a38a809658cf1667cc8ce694a94e018954545bd96308d59ea43af5",
    "mixing-light-transfer/source/MFNumerical.lean": "21cba23ce9f515440654b6dccd8ab82a9ff3ebe4053bd2ee63b4355c6d1ffe88",
    "mixing-light-transfer/source/MFPointwise.lean": "315def3dc2be6c3c9cd7894b9fc9553e8513947af0e8e3825d7838bc7548ad23",
    "mixing-light-transfer/source/MFRows0.lean": "99282688a53d5e0bbf064c6b0097e42e1d410dcd057bdf825141273c72ba6879",
    "mixing-light-transfer/source/MFRows1.lean": "74563ff5a5569842625e20e025541596d47a4095236c31ba4e45cec830379524",
    "mixing-light-transfer/source/MFRows2.lean": "659a44b1bd50ee61dbb3409b6f3534427fec07a8e4c30e91c1d990f1eabd71e9",
    "mixing-light-transfer/source/MFRows3.lean": "90bb022fe9455800cdda8e9bab64619ea3ebb2b155179a58bb5f050c378d148f",
    "mixing-light-transfer/source/MFRows4.lean": "3c3e9c3a8be6bfcee941110ee786b13e3ee532ac11a2830643d4f02151d5f52d",
    "mixing-light-transfer/source/MFRows5.lean": "006901020727ca1aaf6fa2b5ef55f8063db4fe669f4c34bfaf5eeaa72fec6c55",
    "mixing-light-transfer/source/MFRows6.lean": "9009a5cc91ec5ef1573728d0faa0a8472e6ffa274ff044b67b7b4257d8884e54",
    "mixing-light-transfer/source/MFRows7.lean": "fa2666e04c7af5d6198ef4eb636eb92f4a4d78d84de0814aea9ac33c3a17f48e",
    "mixing-light-transfer/source/MFUnitSquare.lean": "ead78863cfa0d70e452b81fcbd188e872a61834239d5d5057dfe58f9cc05cb43",
    "mixing-light-transfer/source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "mixing-light-transfer/source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "mixing-light-transfer/source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "mixing-light-transfer/source/MinimumAlgebra.lean": "a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b",
    "mixing-light-transfer/source/MinimumMatrix.lean": "e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766",
    "mixing-light-transfer/source/MixingAugmentedBound.lean": "bd3242d3979595c2d12e5b850b58a0146795944167fe7ea4b86585d6fd0c64e8",
    "mixing-light-transfer/source/MixingBound.lean": "8c073b07d259a612bceaa93460de6af207f69c76e8f5e0531a3e7a17c0fc0690",
    "mixing-light-transfer/source/MixingCauchy.lean": "d3253e9b68313f91140b05e06691eaf7b13173d26bee8c9ae35418676817dfeb",
    "mixing-light-transfer/source/MixingData.lean": "b13b6a4e5e8677bee20aff0de6564e43b36d9febe30cfc96a27fdfaf11309a5a",
    "mixing-light-transfer/source/MixingIncidence.lean": "9558b6e5212785e035353c97a5176e809802ca51089fbeb598d6799bd1f7ddea",
    "mixing-light-transfer/source/MixingLightEntryAudit.lean": "a3fa117b31c17ea7e0189adb6f1bca44cee89f008781aa1b27099468d674c97f",
    "mixing-light-transfer/source/MixingMoments.lean": "839118525306cbad276d9e18374e7f496af1093a177a4e2584e9e7c710fa38fb",
    "mixing-light-transfer/source/MixingScalar.lean": "e17b8fc8069c60c2704459323f476e79314f5ed1666fae2f200706611fd569c7",
    "mixing-light-transfer/source/MixingVariance.lean": "fd58c51730c55a95bc3e7ce66d5c1cd5a82cdbb39df48fb413aff99ca249c45f",
    "mixing-light-transfer/source/MonotoneMixingTransfer.lean": "d800a1fc4e2c92cf68f77e13de80519440cb61c06c6f0b8f182a78c0a1411e08",
    "mixing-light-transfer/source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "mixing-light-transfer/source/OriginalCounts.lean": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5",
    "mixing-light-transfer/source/OriginalFixedBase.lean": "b8184750df944527563d5dc44e26ce0db4ce8bd0a5e9f63876c4b621b7e86fb8",
    "mixing-light-transfer/source/OriginalMixingLight.lean": "d6547543eb1582eaff9b01501b313622e2d3b90e441906046aaeee7322d76007",
    "mixing-light-transfer/source/OriginalModel.lean": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
    "mixing-light-transfer/source/OriginalParameters.lean": "f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59",
    "mixing-light-transfer/source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "mixing-light-transfer/source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "mixing-light-transfer/source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "mixing-light-transfer/source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
    "mixing-light-transfer/source/SubbaseGeometry.lean": "82c94ce54a6e9496adcca44cb242b5a1502bd4ddd6c8c57f3432622dbf9632bc",
    "polynomial-matrix-current/DEPENDENCIES.json": "6872650d3c7c73b8c475478ea8264a0a7c3d0e4699d4ddef7cf8d6c977ab9032",
    "polynomial-matrix-current/ENTRY_TYPES.txt": "10af3a653bd5cae09a5187cc52b6365956ba2e33b8da67b65fde87e562e4f159",
    "polynomial-matrix-current/README.md": "b776119cfc654cfb8e906501cfb9f5f40323124c3a40eb063c636bd6f53ac78e",
    "polynomial-matrix-current/certificate.json": "012f5b37db5a3bfdaecc12b163e636c4e158400aa0d1f4cce110fa4168e77ac8",
    "polynomial-matrix-current/check.py": "0bcaa9088d91d8643906303b30cea60eefa9bb5a837897abfce00e6e3c5c2029",
    "polynomial-matrix-current/generate.py": "465ead4f5c9ee850cfd13022b0dbe3d6e59e9eefcc4138382067a3d65aa97e79",
    "polynomial-matrix-current/inputs/joint_bound_source_snapshot.txt": "2a228c2a7cc1ead22d9952e7842da058724abfccd23cbf86278d544c68f1e441",
    "polynomial-matrix-current/inputs/verify_joint_bound.py": "3eee3d946ddabb8da0eee00fd52e891979a256b474066a9c473c74b46fadf329",
    "polynomial-matrix-current/lean-toolchain": "42779d67b81608af8a12aa4328d2ab47ca201925b3b2bd68369587b5340bb434",
    "polynomial-matrix-current/manifest.json": "a88d14d1be30920c8ad6d49a6f14d6001cabbd52304aa89587c3eb3e1d71d25e",
    "polynomial-matrix-current/source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "polynomial-matrix-current/source/CurrentPolynomialMatrix.lean": "96b60b02f7db717f2f1507aa7a9326b6d9a57f35850a9f4fb104f05995d11e7f",
    "polynomial-matrix-current/source/CurrentPolynomialMatrixEntryAudit.lean": "b612be0564ecd2f080e0d9503886ec8620750045c7fe0a7c9067a0eebeec7b9d",
    "polynomial-matrix-current/source/CurrentPolynomialPairing.lean": "18c4b43bdebbb5a44f32563b6c0eacff6f3ee9686d78fd4f7c805edd31b2b666",
    "polynomial-matrix-current/source/CurrentPolynomialPotential.lean": "e37e04746c336c87a518d29eee749739fb10eb94c02bd90c67395c34ba7bcc39",
    "polynomial-matrix-current/source/CurrentPolynomialTheorem.lean": "eb334b65f0a1c794931926db296cb592851fb1389d3dcc84c3c1f03c00d2cf33",
    "polynomial-matrix-current/source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "polynomial-matrix-current/source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "polynomial-matrix-current/source/LightAverages.lean": "c415637e5a6ab97832b7d5dd68683759fe35a8d525be5871e4483630e6472620",
    "polynomial-matrix-current/source/LightRanges.lean": "d5b285a24d3dbc743786c04ad3f4bdcc98ef1fc2ee5ab9fdeaa9fde7eedf5251",
    "polynomial-matrix-current/source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "polynomial-matrix-current/source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "polynomial-matrix-current/source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "polynomial-matrix-current/source/MinimumAlgebra.lean": "a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b",
    "polynomial-matrix-current/source/MinimumMatrix.lean": "e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766",
    "polynomial-matrix-current/source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "polynomial-matrix-current/source/PolynomialBernstein.lean": "933c2c8f1b8820741f9629c135b5db0069381fede9a74403be0f9e39b462a4f1",
    "polynomial-matrix-current/source/PolynomialBoxes.lean": "c864e6d375abcc7670e29623063c85f7fcb68022de722012aeb6aa13858887b7",
    "polynomial-matrix-current/source/PolynomialData.lean": "acb5932ffefb678ea70149b046f72ecc74891acaf7e3a06abe35ab05dcb024fe",
    "polynomial-matrix-current/source/PolynomialLeavesG0.lean": "784b17a0bbd756fc25646885ecc6cef553951bfedb9f2ffd89a56022a44c92e5",
    "polynomial-matrix-current/source/PolynomialLeavesG1.lean": "bbf54e944b947544c974d5837a21138e60b2c1a65405d7b0754400a625625c81",
    "polynomial-matrix-current/source/PolynomialLeavesG2.lean": "327509f1678b962d3e97048eb8452b643d3310d8c1494ec5c4842306f42567f5",
    "polynomial-matrix-current/source/PolynomialLeavesG3.lean": "c5c1bfa07fcf2fbecee158e20e78dc3ebea29ebc02dc1bfd32b36e5238ad5369",
    "polynomial-matrix-current/source/PolynomialLeavesP0.lean": "3fd2a6d2b8ddbeaaa7216660bde34452a11ec697a16ac2e232ebd7f0799d7631",
    "polynomial-matrix-current/source/PolynomialLeavesP1.lean": "e07021344efc5a61c4b71234645d2b9ae78e0e65812442efe080a86b7327f5e5",
    "polynomial-matrix-current/source/PolynomialLeavesP2.lean": "addba01ebea6aaaac7dd43f86f0f5cf8dc87c8836f96a12b42a0d70979793b84",
    "polynomial-matrix-current/source/PolynomialSegment00.lean": "9d7ad230fd3f5ea166a92ae749092516b09b42d84275605366898a6415c1f15d",
    "polynomial-matrix-current/source/PolynomialSegment01.lean": "639d24b501b0e8669422e9b89906d0029a809374d0b2f268846d3cf9a7503ebe",
    "polynomial-matrix-current/source/PolynomialSegment02.lean": "814bba91db5ab4dc137aa2c542b579cf5685666ceca8f7fc31bfc0914b25017f",
    "polynomial-matrix-current/source/PolynomialSegment03.lean": "fa62b3d7f06c57693c85b6024802b282c8cddf97e657be427703148a97917c2e",
    "polynomial-matrix-current/source/PolynomialSegment04.lean": "a255175782a828ef1a1db8600648ad9cefc0635f451a61d99d03418804c6eb21",
    "polynomial-matrix-current/source/PolynomialSegment05.lean": "994aa54093fec5bdf121818131adc7038154a1b9181c6e120c5c75bfb06e07a3",
    "polynomial-matrix-current/source/PolynomialSegment06.lean": "684c086ab4bcdf2b8ef2b224c728fa9e2169535b9468165d6417723c83aa28b0",
    "polynomial-matrix-current/source/PolynomialSegment07.lean": "5d3db48457b3f72ab6bb67243f97e1d32966f58282e28a7ac10fe2441a7dd13f",
    "polynomial-matrix-current/source/PolynomialSegment08.lean": "0b9720013930ddb75b1b82679dc827a2f2cae8cd2f2a0adc4486f39778844273",
    "polynomial-matrix-current/source/PolynomialSegment09.lean": "b5c80e49e704e1d83249bf57db8c2faa242c71ee9b0ab68c59fa1ef0f16230b0",
    "polynomial-matrix-current/source/PolynomialSegment10.lean": "64622b713a846c13656a7c69cdfea05f24899a4ecda85606155c36b4488efd00",
    "polynomial-matrix-current/source/PolynomialSegment11.lean": "8bcaad14833a9f5e03bef47e4de90052ef0042e3e4cf937c857faeb17a0e126b",
    "polynomial-matrix-current/source/PolynomialSegment12.lean": "a4f5a4c9ab13a1960abda4608b29b56f2dcd308033cca437475b2d04618a840f",
    "polynomial-matrix-current/source/PolynomialSegment13.lean": "746ee56f300c3c94a9823a5f6f8f7c022c1afd38bd930687c0536d6699965e51",
    "polynomial-matrix-current/source/PolynomialSegment14.lean": "77f4f936e9daca4d0d5c0e939473b651e9b144b1ae61fac95eb5625e263dc57e",
    "polynomial-matrix-current/source/PolynomialSegment15.lean": "ae7c00ca5bb961f684968e7330de55ffe4fae2966ebf3e0bd8e50e649cfec910",
    "polynomial-matrix-current/source/PolynomialSegment16.lean": "ff1037f03a0c517545239427bc12f0d84407d17a6a34739f7aeba14188097fc1",
    "polynomial-matrix-current/source/PolynomialSegment17.lean": "4726121562a1694f8d209d99d9cc1b646576f94f3456dbc021677cbe88778bdd",
    "polynomial-matrix-current/source/PolynomialSegment18.lean": "6f4f95a4796bf77cd9a4e206c7114a6c6b9c36ed9b710c5348be3228a385a01c",
    "polynomial-matrix-current/source/PolynomialSegment19.lean": "99e8a2068520001ee30d21e2f6cf0dcc079365d7fec0ab0258f828b45603cc5c",
    "polynomial-matrix-current/source/PolynomialSegment20.lean": "a5be0a87cbfc706c6291bde7b5007d6a401f4ed10dbb300d38716250449f1715",
    "polynomial-matrix-current/source/PolynomialSegment21.lean": "c0296881715b2c2bdeb7c6a0747d243f64ed55956ddeb133a099c2a7214a82b8",
    "polynomial-matrix-current/source/PolynomialSegment22.lean": "a40aa1d977b80209f6300bee54d03a1bb1e6215e8e80390ef0bcb19fb70d2f54",
    "polynomial-matrix-current/source/PolynomialSegment23.lean": "ea64a2b9e44cf72a1ee9cb3c6e24cfd95c0b29df7bb403b1557ca915c608d3ad",
    "polynomial-matrix-current/source/PolynomialSegment24.lean": "e4e683a8d74f5e82a7ecb26509611399183ae392d5a306501e955751333971e2",
    "polynomial-matrix-current/source/PolynomialSegment25.lean": "2ae8ceea17527baeaa61a9cbd7481a14f7a2e8cf33e609fec4be248f337ef3cc",
    "polynomial-matrix-current/source/PolynomialSegment26.lean": "485fb2169f4e86c4f722ff8d983ae34209c4c856a41b3ca3cb2fd5b4c61b1d4b",
    "polynomial-matrix-current/source/PolynomialSegment27.lean": "68d8ad0660fa4c7166aaf97035b0c5054f20fc868c4e01f033756dbfa331ce33",
    "polynomial-matrix-current/source/PolynomialSegment28.lean": "df75ad368b3761eb3ce3ccc99fc7c0d5ba80884d0bb380b1f4d3a50304c42b0c",
    "polynomial-matrix-current/source/PolynomialSegment29.lean": "6329816099ca73b98f288b013c855e42bc053fb4650d7693fb8bb21804fd5a28",
    "polynomial-matrix-current/source/PolynomialUnitSquare.lean": "614d1c677c89848621f5aeb14da173473513c6f9f96c41eefb65cc660a2ac7d6",
    "polynomial-matrix-current/source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "polynomial-matrix-current/source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "run_inner.py": "6d7ccda3ac2cc70c5038e40e2e9dd89e7beaa37935761abb3a0d1e7bba5c4101",
    "terminal-bases/DEPENDENCY_AUDIT.md": "72cd3aa50d8cadc842466500e4300612e5b1e51156fb1fd3b7f7beff6b0411ba",
    "terminal-bases/ENTRY_TYPES.txt": "c4b32436527472c64ea6796b5c34a549b3bf6c631f9ae1bc3d4fc5caea77c298",
    "terminal-bases/README.md": "ca515118df267e2e542c4733bde9538b31747155861d29012ffe2f881a8faade",
    "terminal-bases/check.py": "1c55ab3f7afb45dc2ade5a42a151ec514d07160ffab6d9461ef2f671dd487306",
    "terminal-bases/manifest.json": "38d7ffc54bd5d326ab979523d48f7ceeea5e4bbd9dd45520bc1495c27e7b7c9c",
    "terminal-bases/source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "terminal-bases/source/BoundedMaximum.lean": "837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394",
    "terminal-bases/source/C4Quadratic.lean": "23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0",
    "terminal-bases/source/ColumnPairs.lean": "95915273ae4b49d10997af87e2a4d35fae956a0a26346514eacb1539e2128773",
    "terminal-bases/source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "terminal-bases/source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "terminal-bases/source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "terminal-bases/source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "terminal-bases/source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "terminal-bases/source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "terminal-bases/source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "terminal-bases/source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "terminal-bases/source/OriginalCounts.lean": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5",
    "terminal-bases/source/OriginalModel.lean": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
    "terminal-bases/source/OriginalParameters.lean": "f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59",
    "terminal-bases/source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "terminal-bases/source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "terminal-bases/source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "terminal-bases/source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
    "terminal-bases/source/TerminalClassification.lean": "bdd9b9fbaec238a24cb9e2b9880bbece536e0ab45eee064fb8bd637febfa1d28",
    "terminal-bases/source/TerminalConstruction.lean": "ecea63b21fa583ff117b4cea4d0bceb7b2ae2d104a3d8ec76cc2892a7f8b736d",
    "terminal-bases/source/TerminalDeficit.lean": "f3157da34aad78cd0ccea3d5c155a50343beef7bfd85aa3804c17b8be383ad19",
    "terminal-bases/source/TerminalEntryAudit.lean": "b0637c2df4cf7fd760f4843d74a14d32a7083b8e5af5b9ed19521bf2dc63b48f",
    "terminal-bases/source/TerminalIdentity.lean": "dfe5bfe43a0b943a049fc30277d449935b43d1c12c1b71c60f4c651ceb8171f6",
    "unrestricted-asymptotic/DEPENDENCY_AUDIT.md": "f004e6d9569e8ecba6d9fce062024a93f898dc0880652a04e89b2ccc2bbfe06e",
    "unrestricted-asymptotic/ENTRY_TYPES.txt": "7e8b118e9161e91c76b8242cd74ed367f3f8341a0b77d3eb48546fae71f8a669",
    "unrestricted-asymptotic/README.md": "2cd33e04243189f77867b9ef7f0692565e502e029a25c9fec7c7c1a4ff85d7d3",
    "unrestricted-asymptotic/check.py": "7421055e0c0b506bc886e8f4bc06034e1ba9aa7600c1389a7e1e172dc1ec8ba3",
    "unrestricted-asymptotic/manifest.json": "5cbe33758407b701d2352d0431a1ce99a3023e97364a9decf5fe502d75b047f0",
    "unrestricted-asymptotic/source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "unrestricted-asymptotic/source/BoundedMaximum.lean": "837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394",
    "unrestricted-asymptotic/source/C4Quadratic.lean": "23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0",
    "unrestricted-asymptotic/source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "unrestricted-asymptotic/source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "unrestricted-asymptotic/source/GeneralBoundary.lean": "60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13",
    "unrestricted-asymptotic/source/GeneralDensity.lean": "17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2",
    "unrestricted-asymptotic/source/GeneralSampling.lean": "526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774",
    "unrestricted-asymptotic/source/GeneralTranspose.lean": "c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625",
    "unrestricted-asymptotic/source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "unrestricted-asymptotic/source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "unrestricted-asymptotic/source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "unrestricted-asymptotic/source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "unrestricted-asymptotic/source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "unrestricted-asymptotic/source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "unrestricted-asymptotic/source/OriginalCounts.lean": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5",
    "unrestricted-asymptotic/source/OriginalModel.lean": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
    "unrestricted-asymptotic/source/OriginalParameters.lean": "f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59",
    "unrestricted-asymptotic/source/PairedCounting.lean": "a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b",
    "unrestricted-asymptotic/source/PairedDecision.lean": "35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940",
    "unrestricted-asymptotic/source/PairedDensity.lean": "aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9",
    "unrestricted-asymptotic/source/PairedLimit.lean": "39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987",
    "unrestricted-asymptotic/source/PairedOpenGeometry.lean": "ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604",
    "unrestricted-asymptotic/source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "unrestricted-asymptotic/source/PairedRational.lean": "beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d",
    "unrestricted-asymptotic/source/PairedRow.lean": "106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19",
    "unrestricted-asymptotic/source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "unrestricted-asymptotic/source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "unrestricted-asymptotic/source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
    "unrestricted-asymptotic/source/ThirdCanonical.lean": "1fad684eba36da9a292474a55ebb0b5222eedda5ddbf420623e5ec4ec690fdbd",
    "unrestricted-asymptotic/source/ThirdCounting.lean": "babfb89f62b191648b98a0a4e789bbebc4b575228ccf0087a71369607e503415",
    "unrestricted-asymptotic/source/ThirdData.lean": "d81e917c74856950bafc3eda7c26cae048b1e8a4a909f9af5b03f5db08478690",
    "unrestricted-asymptotic/source/ThirdFamily.lean": "24aa5fbbbf3d87c5a13985749db83feb1a1c8c33ff88b0290a01165f2c3f2e02",
    "unrestricted-asymptotic/source/ThirdGeometry.lean": "d980af26aeb3dc3cf8df5575d32688b1140517eb116f1bbf85c7ffbcbe853565",
    "unrestricted-asymptotic/source/UnrestrictedModulus.lean": "6cbc302bae2b77db2f43f3abaf3a1fc3f10d44c237dcf0b1c4d005986cd5a877",
    "unrestricted-asymptotic/source/UnrestrictedModulusEntryAudit.lean": "42df8cc0c64fcd16ee8ff58e6d189668fee2f1d620ad04e8ae2a1553580e56bb",
    "unrestricted-asymptotic/source/UnrestrictedParameterBridge.lean": "b5080e02ddcfa7fe0d988b4bcc4e4f0394511261d04a599caa3baeb9a74f6134"
  }
}


==> anc/lean/finite-lean-companion/mixing-light-transfer/ENTRY_TYPES.txt <==
structure OriginalAugmented.Admissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop
number of parameters: 5
fields:
  OriginalAugmented.Admissible.base_C4 : EvenParity.C4Free B
  OriginalAugmented.Admissible.disjoint : ∀ (r : Fin m) (c : Fin n), B r c = true → A r c = false
  OriginalAugmented.Admissible.cover : (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) A).Perm
      (PairedPivotCounting.flattenPairs ps)
  OriginalAugmented.Admissible.c2 : ∀ (p : Pair m n), p ∈ ps → OriginalC2 (full B A) p
  OriginalAugmented.Admissible.c3 : ∀ (p : Pair m n),
      p ∈ ps → PairedPivotCore.OriginalC3 (fun r c => full B A r c = true) p.fst p.snd
constructor:
  OriginalAugmented.Admissible.mk {m n : Nat} {B A : Matrix m n} {ps : List (Pair m n)} (base_C4 : EvenParity.C4Free B)
    (disjoint : ∀ (r : Fin m) (c : Fin n), B r c = true → A r c = false)
    (cover :
      (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) A).Perm (PairedPivotCounting.flattenPairs ps))
    (c2 : ∀ (p : Pair m n), p ∈ ps → OriginalC2 (full B A) p)
    (c3 : ∀ (p : Pair m n), p ∈ ps → PairedPivotCore.OriginalC3 (fun r c => full B A r c = true) p.fst p.snd) :
    Admissible B A ps
def OriginalAugmented.full : {m n : Nat} → Matrix m n → Matrix m n → Matrix m n :=
fun {m n} B A r c => B r c || A r c
def PairedPivotCore.OriginalC3.{u, v} : {Row : Type u} →
  {Col : Type v} → (Row → Col → Prop) → PairedPivotCore.Cell Row Col → PairedPivotCore.Cell Row Col → Prop :=
fun {Row} {Col} occupied a b =>
  ∀ (x : Row) (y : Col), x ≠ a.fst → x ≠ b.fst → y ≠ a.snd → y ≠ b.snd → ¬PairedPivotCore.Five occupied a b (x, y)
def PairedPivotCore.Five.{u, v} : {Row : Type u} →
  {Col : Type v} →
    (Row → Col → Prop) →
      PairedPivotCore.Cell Row Col → PairedPivotCore.Cell Row Col → PairedPivotCore.Cell Row Col → Prop :=
fun {Row} {Col} occupied a b p =>
  occupied p.fst p.snd ∧ occupied p.fst a.snd ∧ occupied p.fst b.snd ∧ occupied a.fst p.snd ∧ occupied b.fst p.snd
def OriginalAugmented.fixedCount : {m n : Nat} → Matrix m n → Nat :=
fun {m n} B => (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) B).length
def OriginalAugmented.objective : {m n : Nat} → Matrix m n → List (Pair m n) → Nat :=
fun {m n} B ps => fixedCount B + ps.length
def MixingLightTransfer.maskCard : (k : Nat) → (Fin k → Bool) → Nat :=
fun k P => (List.filter P (List.finRange k)).length
def MixingLightTransfer.EmptyRectangle : {m n : Nat} → Matrix m n → (Fin m → Bool) → (Fin n → Bool) → Prop :=
fun {m n} B R C => ∀ (r : Fin m) (c : Fin n), R r = true → C c = true → B r c = false
def MixingLightTransfer.NoLargeEmpty : {m n : Nat} → Matrix m n → Rat → Prop :=
fun {m n} B xi =>
  ∀ (R : Fin m → Bool) (C : Fin n → Bool), EmptyRectangle B R C → ↑(maskCard m R) ≤ xi * ↑m ∨ ↑(maskCard n C) ≤ xi * ↑n
def MixingLightTransfer.commonRows : {m n : Nat} → Matrix m n → Pair m n → Fin m → Bool :=
fun {m n} O p => cutIntersection (fun r => O r p.fst.snd) (fun r => O r p.snd.snd) p.fst.fst p.snd.fst
def MixingLightTransfer.commonCols : {m n : Nat} → Matrix m n → Pair m n → Fin n → Bool :=
fun {m n} O p => cutIntersection (O p.fst.fst) (O p.snd.fst) p.fst.snd p.snd.snd
def MixingLightTransfer.cutIntersection : {k : Nat} → (Fin k → Bool) → (Fin k → Bool) → Fin k → Fin k → Fin k → Bool :=
fun {k} f g a b x => f x && g x && decide (x ≠ a ∧ x ≠ b)
def MixingLightTransfer.lightError : Nat → Nat → Rat → Rat :=
fun m n xi => xi + 2 / ↑m + 2 / ↑n
def MixingLightTransfer.mixingError : {m n : Nat} → Matrix m n → Nat → Rat → Rat :=
fun {m n} B D v =>
  ↑(fixedCount B) / ↑n ^ 2 + 2 * ↑D / ↑n + 2 / ↑n + 2 * ↑(ElementaryMixing.orderedLeave B) / ↑n ^ 2 + 4 * v
def MixingLightTransfer.Subbase : {m n : Nat} → Matrix m n → Matrix m n → Prop :=
fun {m n} C B => ∀ (r : Fin m) (c : Fin n), C r c = true → B r c = true
def MixingLightTransfer.maskColumns : {m n : Nat} → Matrix m n → (Fin n → Bool) → Matrix m n :=
fun {m n} B keep r c => B r c && keep c
def MixingLightTransfer.defectMixingError : {m n : Nat} → Matrix m n → Nat → Rat → Rat :=
fun {m n} C D w => ↑(fixedCount C) / ↑n ^ 2 + 2 * ↑D / ↑n + 2 / ↑n + 2 * w ^ 2 + 4 * w
def ElementaryMixing.variance : {m n : Nat} → Matrix m n → Rat :=
fun {m n} B => FiniteRatSums.sum (List.finRange m) fun r => (↑(EvenParity.degree B r) - ElementaryMixing.mean B) ^ 2
def ElementaryMixing.orderedLeave : {m n : Nat} → Matrix m n → Nat :=
fun {m n} B => EvenParity.fsum n (EvenParity.leaveDegree B)
def ElementaryMixing.defect : {m n : Nat} → Matrix m n → Rat :=
fun {m n} B => ↑n * (↑n - 1) + ↑(fixedCount B) - ↑(fixedCount B) ^ 2 / ↑m
MixingLightTransfer.intersection_minus_two (k : Nat) (f g : Fin k → Bool) (a b : Fin k) :
  maskCard k f + maskCard k g ≤ k + maskCard k (cutIntersection f g a b) + 2
MixingLightTransfer.common_rectangle_empty {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
  (had : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
  EmptyRectangle B (commonRows (full B A) p) (commonCols (full B A) p)
MixingLightTransfer.original_mate_light {m n : Nat} (hm : 0 < m) (hn : 0 < n) (B A : Matrix m n) (ps : List (Pair m n))
  (had : Admissible B A ps) (xi : Rat) (hrect : NoLargeEmpty B xi) (p : Pair m n) :
  p ∈ ps →
    MinimumEndpoint.rowMean A p.fst.fst + MinimumEndpoint.rowMean A p.snd.fst ≤ 1 + lightError m n xi ∨
      MinimumEndpoint.colMean A p.fst.snd + MinimumEndpoint.colMean A p.snd.snd ≤ 1 + lightError m n xi
LightMatrix.finite_three_fifths {m n : Nat} (A : Fin m → Fin n → Bool) (hm : 0 < m) (hn : 0 < n)
  (ps : List (PairedPivotCore.Cell (Fin m) (Fin n) × PairedPivotCore.Cell (Fin m) (Fin n)))
  (cover :
    (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) A).Perm (PairedPivotCounting.flattenPairs ps))
  (ε : Rat) (hε : 0 ≤ ε)
  (light :
    ∀ (p : PairedPivotCore.Cell (Fin m) (Fin n) × PairedPivotCore.Cell (Fin m) (Fin n)),
      p ∈ ps →
        MinimumEndpoint.rowMean A p.fst.fst + MinimumEndpoint.rowMean A p.snd.fst ≤ 1 + ε ∨
          MinimumEndpoint.colMean A p.fst.snd + MinimumEndpoint.colMean A p.snd.snd ≤ 1 + ε) :
  ↑(BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) A).length < 3 / 5 * (1 + ε) * ↑m * ↑n
MixingLightTransfer.objective_from_elementary_mixing {m n : Nat} (hm : 0 < m) (hn : 0 < n) (B A : Matrix m n)
  (ps : List (Pair m n)) (had : Admissible B A ps) (D : Nat) (hD : ∀ (c : Fin n), ElementaryMixing.colDegree B c ≤ D)
  (v xi : Rat) (hv : 0 ≤ v) (hxi : 0 ≤ xi) (hV : ElementaryMixing.variance B ≤ v ^ 2 * ↑n ^ 2)
  (hsmall : mixingError B D v ≤ xi ^ 2) :
  ↑(objective B ps) ≤ ↑(fixedCount B) + 3 / 10 * (1 + lightError m n xi) * ↑m * ↑n
MixingLightTransfer.selected_count_from_elementary_mixing {m n : Nat} (hm : 0 < m) (hn : 0 < n) (B A : Matrix m n)
  (ps : List (Pair m n)) (had : Admissible B A ps) (D : Nat) (hD : ∀ (c : Fin n), ElementaryMixing.colDegree B c ≤ D)
  (v xi : Rat) (hv : 0 ≤ v) (hxi : 0 ≤ xi) (hV : ElementaryMixing.variance B ≤ v ^ 2 * ↑n ^ 2)
  (hsmall : mixingError B D v ≤ xi ^ 2) : ↑(fixedCount A) < 3 / 5 * (1 + lightError m n xi) * ↑m * ↑n
MixingLightTransfer.Tstar_from_elementary_mixing {m n : Nat} (hm : 0 < m) (hn : 0 < n) (B : Matrix m n)
  (hB : EvenParity.C4Free B) (D : Nat) (hD : ∀ (c : Fin n), ElementaryMixing.colDegree B c ≤ D) (v xi : Rat)
  (hv : 0 ≤ v) (hxi : 0 ≤ xi) (hV : ElementaryMixing.variance B ≤ v ^ 2 * ↑n ^ 2)
  (hsmall : mixingError B D v ≤ xi ^ 2) : ↑(Tstar B) ≤ 3 / 10 * (1 + lightError m n xi) * ↑m * ↑n
MixingLightTransfer.zL_from_uniform_elementary_mixing (m n : Nat) (hm : 0 < m) (hn : 0 < n) (xi : Rat) (hxi : 0 ≤ xi)
  (hcert :
    ∀ (B : Matrix m n),
      MaximumBase B →
        ∃ D v,
          (∀ (c : Fin n), ElementaryMixing.colDegree B c ≤ D) ∧
            0 ≤ v ∧ ElementaryMixing.variance B ≤ v ^ 2 * ↑n ^ 2 ∧ mixingError B D v ≤ xi ^ 2) :
  ↑(zL m n) ≤ ↑(z m n) + 3 / 10 * (1 + lightError m n xi) * ↑m * ↑n
MixingLightTransfer.objective_from_column_masked_defect {m n : Nat} (hm : 0 < m) (hn : 0 < n) (B A : Matrix m n)
  (ps : List (Pair m n)) (had : Admissible B A ps) (keep : Fin n → Bool) (D : Nat)
  (hD : ∀ (c : Fin n), ElementaryMixing.colDegree (maskColumns B keep) c ≤ D) (w xi : Rat) (hw : 0 ≤ w) (hxi : 0 ≤ xi)
  (hdefect : ElementaryMixing.defect (maskColumns B keep) ≤ w ^ 2 * ↑n ^ 2)
  (hsmall : defectMixingError (maskColumns B keep) D w ≤ xi ^ 2) :
  ↑(objective B ps) ≤ ↑(fixedCount B) + 3 / 10 * (1 + lightError m n xi) * ↑m * ↑n
MixingLightTransfer.selected_count_from_subbase_defect {m n : Nat} (hm : 0 < m) (hn : 0 < n) (B A C : Matrix m n)
  (ps : List (Pair m n)) (had : Admissible B A ps) (hsub : Subbase C B) (D : Nat)
  (hD : ∀ (c : Fin n), ElementaryMixing.colDegree C c ≤ D) (w xi : Rat) (hw : 0 ≤ w) (hxi : 0 ≤ xi)
  (hdefect : ElementaryMixing.defect C ≤ w ^ 2 * ↑n ^ 2) (hsmall : defectMixingError C D w ≤ xi ^ 2) :
  ↑(fixedCount A) < 3 / 5 * (1 + lightError m n xi) * ↑m * ↑n
MixingLightTransfer.Tstar_from_subbase_defect {m n : Nat} (hm : 0 < m) (hn : 0 < n) (B C : Matrix m n)
  (hB : EvenParity.C4Free B) (hsub : Subbase C B) (D : Nat) (hD : ∀ (c : Fin n), ElementaryMixing.colDegree C c ≤ D)
  (w xi : Rat) (hw : 0 ≤ w) (hxi : 0 ≤ xi) (hdefect : ElementaryMixing.defect C ≤ w ^ 2 * ↑n ^ 2)
  (hsmall : defectMixingError C D w ≤ xi ^ 2) : ↑(Tstar B) ≤ 3 / 10 * (1 + lightError m n xi) * ↑m * ↑n
MixingLightTransfer.zL_from_uniform_masked_defect (m n : Nat) (hm : 0 < m) (hn : 0 < n) (xi : Rat) (hxi : 0 ≤ xi)
  (hcert :
    ∀ (B : Matrix m n),
      MaximumBase B →
        ∃ keep D w,
          (∀ (c : Fin n), ElementaryMixing.colDegree (maskColumns B keep) c ≤ D) ∧
            0 ≤ w ∧
              ElementaryMixing.defect (maskColumns B keep) ≤ w ^ 2 * ↑n ^ 2 ∧
                defectMixingError (maskColumns B keep) D w ≤ xi ^ 2) :
  ↑(zL m n) ≤ ↑(z m n) + 3 / 10 * (1 + lightError m n xi) * ↑m * ↑n
OriginalAugmented.Tstar_attained {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) :
  ∃ A ps, Admissible B A ps ∧ ps.length = Tstar B
OriginalAugmented.zL_attained (m n : Nat) : ∃ B A ps, LimitedAdmissible B A ps ∧ objective B ps = zL m n
'MixingLightTransfer.objective_from_elementary_mixing' depends on axioms: [propext, Classical.choice, Quot.sound]
'MixingLightTransfer.objective_from_column_masked_defect' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/lean/finite-lean-companion/mixing-light-transfer/README.md <==
# Finite original-model mixing-to-light transfer

This package proves the finite augmented upper bound from actual base geometry.
The input model is `OriginalAugmented.Admissible B A ps`: a C4-free fixed base B,
a disjoint selected matrix A, exact coverage of A by the pair list ps, and the
original C2 and C3 conditions on full occupancy B OR A.

The geometric theorem constructs the actual common occupied row and column
intersections outside the endpoint indices, proves their Cartesian product is
empty in B by literal original C3, and proves the degree-intersection inequalities
with an error of at most two removed indices on each axis. It requires no
assumption that the two endpoint rows or columns are distinct.

If every empty base rectangle has one side at most xi times its dimension,
then each selected pair has row-degree sum or column-degree sum at most
`1 + xi + 2/m + 2/n` after normalization. The finite light-matrix theorem gives

- selected-cell count `2T < (3/5)*(1+xi+2/m+2/n)*m*n`;
- objective `F+T <= F+(3/10)*(1+xi+2/m+2/n)*m*n`.

The numerical step uses the independent moment-free certificate in the packaged
MF and Light modules. The manuscript's current polynomial certificate is a
separate proof. This package records which certificate supplies its finite
three-fifths theorem.

The final finite certificate interface derives the rectangle premise internally.
For an auxiliary C4-free subbase C contained in B on the same grid, let D bound
its actual column degrees, choose rational w,xi >= 0, and assume

`defect C <= w^2*n^2`, where `defect C = n*(n-1)+F_C-F_C^2/m`,

and

`F_C/n^2 + 2D/n + 2/n + 2w^2 + 4w <= xi^2`.

The elementary finite mixing theorem bounds all empty rectangles of C. Because
C is contained in B, every B-empty rectangle is C-empty. Its area bound therefore
transfers without an area loss, on the unchanged grid. The original fixed base,
selected matrix, pairing, full occupancy, and objective remain B,A,ps throughout.
The wrapper `objective_from_column_masked_defect` takes C literally to be
`fun r c => B r c && keep c`, so heavy columns can be zeroed without reindexing.
No pair-lightness, witness exclusion, intersection estimate, or empty-rectangle
bound is assumed by that final wrapper.

The package also bounds the actual finite parameter Tstar. Its zL wrapper uses
uniform numerical certificates over maximum bases. Both wrappers use the proved
attainment theorems for the original extremal definitions; they do not assume
an optimizer as an input. Existence of sufficiently small certificates in an
asymptotic regime, and prime-plane or design existence, are separate scope.

`MixingLightEntryAudit.lean` checks the final masked-base result with the matrix
mask, finite error expression, unchanged objective, and endpoint error written
explicitly. `ENTRY_TYPES.txt` prints the original model, C3, actual cardinalities,
base masking, defect, and final theorem types.

Run `python3 -B check.py --lean /path/to/lean --out /unused/receipt.json`.
The checker requires Lean 4.24.0, rebuilds every local import from packaged
sources into a fresh empty directory, checks source hashes and exact import order,
checks printed logical-axiom lists, and rechecks the literal entry type.
No compiled objects, caches, machine paths, solver output, or runtime binaries
are included. The only logical axioms are Lean's standard `propext`, `Quot.sound`,
and `Classical.choice`.


==> anc/lean/finite-lean-companion/mixing-light-transfer/check.py <==
"""Replay original augmented mixing-light transfer from literal C3 and actual finite base certificates using Lean 4.24.0."""

import argparse
import hashlib
import json
import os
import re
import shutil
import subprocess
import tempfile
from datetime import datetime, timezone
from pathlib import Path


AXIOM_OUTPUT = re.compile(
    r"'([^']+)' (does not depend on any axioms|depends on axioms: \[([^\]]*)\])",
    re.S,
)
FORBIDDEN_PROOF_FORM = re.compile(
    r"\b(?:sorry|admit|native_decide|sorryAx)\b|^\s*(?:axiom|unsafe)\b|"
    r"debug\.skipKernelTC|\bdecide\s*\+native\b",
    re.M,
)
IMPORT_LINE = re.compile(r"import [A-Za-z0-9_.]+(?: [A-Za-z0-9_.]+)*")


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def require(condition, message):
    if not condition:
        raise RuntimeError(message)


def payload_files(root):
    """Saved receipts are outputs, never proof or import inputs."""
    return {
        str(path.relative_to(root))
        for path in root.rglob("*")
        if path.is_file() and path.relative_to(root).parts[0] != "receipts"
    }


def printed_axioms(output):
    matches = list(AXIOM_OUTPUT.finditer(output))
    require(not AXIOM_OUTPUT.sub("", output).strip(), "Unexpected Lean diagnostic")
    return [
        {
            "theorem": match[1],
            "axioms": sorted([] if match[3] is None else [x.strip() for x in match[3].split(",")]),
        }
        for match in matches
    ]


def run_lean(executable, arguments, work, env):
    result = subprocess.run(
        [executable, *arguments], cwd=work, env=env,
        capture_output=True, text=True, timeout=120,
    )
    require(
        result.returncode == 0 and not result.stderr,
        "Lean failed for " + arguments[-1] + ":\n" + result.stdout + result.stderr,
    )
    return result.stdout


def resolve_lean(launcher, root):
    # Preserve argv[0] for Elan/Homebrew launchers before locating the compiler.
    launcher_path = str(Path(shutil.which(launcher) or launcher).absolute())
    result = subprocess.run(
        [launcher_path, "--print-prefix"], cwd=root,
        capture_output=True, text=True, timeout=20,
    )
    require(result.returncode == 0 and not result.stderr, "Lean prefix discovery failed: " + result.stderr)
    lines = result.stdout.strip().splitlines()
    require(len(lines) == 1 and Path(lines[0]).is_absolute(), "Unexpected Lean prefix output")
    executable = str((Path(lines[0]) / "bin" / "lean").resolve())
    return executable, launcher_path


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--lean", default=shutil.which("lean"), help="Lean 4.24.0 executable")
    parser.add_argument("--out", type=Path, help="Unused receipt path, outside the checked payload")
    args = parser.parse_args()
    require(args.lean is not None, "Lean executable not found; use --lean")
    root = Path(__file__).resolve().parent
    executable, launcher_path = resolve_lean(args.lean, root)
    manifest = json.loads((root / "manifest.json").read_text())
    require(manifest["format"] == 1, "Unsupported manifest format")
    expected = set(manifest["files"]) | {"manifest.json"}
    require(payload_files(root) == expected, "Unexpected or missing payload files")
    require(not any(path.is_symlink() for path in root.rglob("*")), "Symlinks are not allowed")
    for name, expected_hash in manifest["files"].items():
        require(not Path(name).is_absolute() and ".." not in Path(name).parts, "Invalid payload path")
        require(digest(root / name) == expected_hash, "Source integrity mismatch: " + name)
    before = {name: digest(root / name) for name in expected}
    if args.out:
        require(not args.out.exists(), "Refusing to replace an existing receipt")
        receipt_path = args.out.resolve()
        require(receipt_path not in {root / name for name in expected}, "Receipt overlaps checked payload")
        require(
            not receipt_path.is_relative_to(root) or receipt_path.is_relative_to(root / "receipts"),
            "An internal receipt must be placed under receipts/",
        )

    version = subprocess.run(
        [executable, "--version"], cwd=root, capture_output=True, text=True, check=True, timeout=20,
    ).stdout.strip()
    require(re.search(r"version 4\.24\.0(?:[, )]|$)", version) is not None, "Lean 4.24.0 required")
    modules = manifest["modules"]
    allowed = {"Std"}
    source_paths = []
    for record in modules:
        name = record["module"]
        require(re.fullmatch(r"[A-Za-z0-9_]+", name) is not None, "Invalid module name")
        source = root / "source" / (name + ".lean")
        source_paths.append(source)
        source_text = source.read_text()
        require(FORBIDDEN_PROOF_FORM.search(source_text) is None, "Forbidden proof form: " + name)
        imports = []
        for line in source_text.splitlines():
            if re.match(r"^\s*import\b", line):
                require(IMPORT_LINE.fullmatch(line) is not None, "Unrecognized import form: " + name)
                imports.extend(line.split()[1:])
        require(imports == record["imports"], "Import list mismatch: " + name)
        require(set(imports) <= allowed, "Import not yet built from packaged sources: " + name)
        allowed.add(name)
    audit = root / manifest["entry_audit"]
    require(FORBIDDEN_PROOF_FORM.search(audit.read_text()) is None, "Forbidden entry-audit form")
    for line in audit.read_text().splitlines():
        if re.match(r"^\s*import\b", line):
            require(IMPORT_LINE.fullmatch(line) is not None, "Unrecognized audit import")
            require(set(line.split()[1:]) <= allowed, "Nonpackaged audit import")
    source_paths.append(audit)
    require(
        {str(source.relative_to(root)) for source in source_paths}
        == {name for name in manifest["files"] if name.endswith(".lean")},
        "Not every packaged Lean source is in the replay",
    )

    checked = []
    with tempfile.TemporaryDirectory(prefix=".replay-") as temporary:
        work = Path(temporary) / "source"
        build = Path(temporary) / "imports"
        work.mkdir()
        build.mkdir()
        for source in source_paths:
            shutil.copyfile(source, work / source.name)
        env = dict(os.environ)
        env["LEAN_PATH"] = str(build)
        require(not list(build.iterdir()), "Fresh import directory is not empty")
        for record in modules:
            name = record["module"]
            module_output = run_lean(executable, ["-o", str(build / (name + ".olean")), name + ".lean"], work, env)
            entries = printed_axioms(module_output)
            require(all(set(entry["axioms"]) <= {"propext", "Quot.sound", "Classical.choice"}
                        for entry in entries), "Nonstandard proof axiom: " + name)
            require(entries == record["printed_axioms"], "Exact axiom mismatch: " + name)
            checked.extend(entries)
        entry_output = run_lean(executable, [audit.name], work, env)
        require(not any(word in entry_output for word in ("sorryAx", "error:", "warning:")), "Entry audit diagnostic")
        entry_hash = hashlib.sha256(entry_output.encode()).hexdigest()
        require(entry_hash == manifest["entry_output_sha256"], "Literal entry/type output mismatch")
        require(entry_output == (root / "ENTRY_TYPES.txt").read_text(), "Saved entry/type output mismatch")
        by_name = {entry["theorem"]: entry["axioms"] for entry in checked}
        for name, axioms in manifest["entries"].items():
            require(by_name.get(name) == axioms, "Entry axiom mismatch: " + name)


    require(payload_files(root) == expected, "Payload file set changed during replay")
    require(before == {name: digest(root / name) for name in expected}, "Payload changed during replay")
    report = {
        "scope": manifest["scope"],
        "checked_at_utc": datetime.now(timezone.utc).isoformat(),
        "lean_version": version,
        "resolved_lean_compiler": executable,
        "lean_executable_sha256": digest(Path(executable)),
        "manifest_sha256": digest(root / "manifest.json"),
        "fresh_source_and_import_directories": True,
        "cached_project_objects_imported": False,
        "payload_files_verified": len(expected),
        "payload_unchanged": True,
        "modules_checked": len(modules),
        "printed_axiom_lists_checked": len(checked),
        "entries": manifest["entries"],
        "entry_output_sha256": entry_hash,
        "source_sha256": {str(source.relative_to(root)): digest(source) for source in source_paths},
    }
    rendered = json.dumps(report, indent=2) + "\n"
    if args.out:
        args.out.parent.mkdir(parents=True, exist_ok=True)
        with args.out.open("x") as receipt:
            receipt.write(rendered)
    print(rendered, end="")


if __name__ == "__main__":
    main()


==> anc/lean/finite-lean-companion/mixing-light-transfer/lean-toolchain <==
leanprover/lean4:v4.24.0


==> anc/lean/finite-lean-companion/mixing-light-transfer/manifest.json <==
{
  "format": 1,
  "scope": "FINITE_ORIGINAL_AUGMENTED_MIXING_LIGHT_TRANSFER_WITH_ACTUAL_NUMERICAL_BASE_CERTIFICATES",
  "modules": [
    {
      "module": "FiniteRatSums",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "FiniteRatSums.sum_congr",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_add",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_sub",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_mul_left",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_mul_right",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_const",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_le",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_swap",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_square_shift",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.lagrange_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.finite_cauchy",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedPivotCore",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedPivotCore.closed_symmetric",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.open_symmetric",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.common_open_iff_witness",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.c3_iff_disjoint_open",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.opposite_holes_exclude_closed_intersection",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.accepted_head_step",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.accepted_lists_intersect",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.mixed_step",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.all_mixed_rejected",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.membership_length",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.membership_intersection_witness",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.decision_accepts_at_most_one",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.open_decision_accepts_at_most_one",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.stable_closed_decision_accepts_at_most_one",
          "axioms": []
        }
      ]
    },
    {
      "module": "FiniteCounting",
      "imports": [
        "PairedPivotCore"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedPivotCounting.two_bits_le_one",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.count_perm",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.flatten_length",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.paired_count_le",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.c3_no_common_open",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCounting.open_accepted_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.stable_accepted_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MajorityCounting",
      "imports": [
        "FiniteCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "MajorityCounting.disjoint_ones_bound",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MajorityCounting.disjoint_majorities_impossible",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MajorityCounting.bits_disjoint",
          "axioms": []
        },
        {
          "theorem": "MajorityCounting.majority_at_most_one",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MajorityCounting.majority_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "RationalMinorant",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedPivotAlgebra.mixture_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.factor_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.rat_pow_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.monomial_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.bernstein_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.finite_majority_minorant",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.finite_majority_minorant_twice",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "RationalSampling",
      "imports": [
        "FiniteRatSums",
        "MajorityCounting",
        "RationalMinorant"
      ],
      "printed_axioms": [
        {
          "theorem": "RationalSampling.expect_if",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_const",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_le",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_boolean_pushforward",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.bernoulli_five",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.bernoulli_seven",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.five_sampling_formula",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.seven_sampling_formula",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "ListRatCounting",
      "imports": [
        "RationalSampling"
      ],
      "printed_axioms": [
        {
          "theorem": "ListRatCounting.sum_append",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.sum_map",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.sum_flatMap",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.sum_filter",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.count_as_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.ratBit_range",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.inv_nonneg_of_pos",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MatrixMoments",
      "imports": [
        "FiniteRatSums",
        "RationalMinorant"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedMatrixMoments.total_columns",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.codegree_double_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.row_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.total_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.codegree_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.ratio_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.row_bound_from_sampling",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.conditional_density_from_sampling",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "BooleanMatrixGeometry",
      "imports": [
        "ListRatCounting",
        "MatrixMoments"
      ],
      "printed_axioms": [
        {
          "theorem": "BooleanMatrixGeometry.closedBit_iff",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.grid_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.cells_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.cells_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.rowWeight_normalized",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.rowWeight_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.four_bit_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.row_cell_probability",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.two_bit_mask",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.sum_cell_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StableDensity",
      "imports": [
        "BooleanMatrixGeometry"
      ],
      "printed_axioms": [
        {
          "theorem": "StableDensity.stable_relation_disjoint",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.deterministic_count_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.expected_count_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.row_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.polynomial_row_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.stable_sampling_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.stable_density_lists",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.stable_C3_density",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "GridModel",
      "imports": [
        "StableDensity"
      ],
      "printed_axioms": [
        {
          "theorem": "GridModel.finRange_mem",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "GridModel.finRange_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.grid_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.grid_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.occupied_cells_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.occupied_cells_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.cover_has_no_reuse",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.selected_endpoints_occupied",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.stable_endpoints_are_ND",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "NatListSums",
      "imports": [
        "Std"
      ],
      "printed_axioms": []
    },
    {
      "module": "MatrixCounting",
      "imports": [
        "NatListSums"
      ],
      "printed_axioms": [
        {
          "theorem": "EvenParity.common_le_one",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leave_cover_identity",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leave_double_count",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.degree_is_actual_row_count",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.total_is_actual_cell_count",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.occupiedCells_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.common_zero_iff",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leaveNeighbors_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leaveDegree_is_actual_leave_count",
          "axioms": [
            "propext"
          ]
        }
      ]
    },
    {
      "module": "OriginalModel",
      "imports": [
        "GridModel",
        "MatrixCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "OriginalAugmented.full_iff",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.empty_C4",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.full_empty",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.c3_antitone",
          "axioms": []
        },
        {
          "theorem": "OriginalAugmented.selected_C3",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.selected_S",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.selected_endpoints",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "OriginalCounts",
      "imports": [
        "OriginalModel"
      ],
      "printed_axioms": [
        {
          "theorem": "OriginalAugmented.fixedCount_le_grid",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.full_count_add",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.selected_count_eq_twice_pairs",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixed_plus_twice_pairs_eq_full",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixed_plus_twice_pairs_le_grid",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.objective_le_grid",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixedCount_empty",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.admissible_empty_selection",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MinimumAlgebra",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "MinimumEndpoint.combine_minimum_bounds",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.min_abs_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.abs_square",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.quadratic_majorant",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.minimum_quadratic",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.pair_minimum_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MinimumMatrix",
      "imports": [
        "BooleanMatrixGeometry",
        "MinimumAlgebra"
      ],
      "printed_axioms": [
        {
          "theorem": "MinimumEndpoint.density_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.uniform_row_mean",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.uniform_col_mean",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.occupied_linear_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.rectangular_square_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.ambient_square_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "EmptyRectangleGeometry",
      "imports": [
        "OriginalCounts",
        "MinimumMatrix"
      ],
      "printed_axioms": [
        {
          "theorem": "MixingLightTransfer.intersection_minus_two",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MixingLightTransfer.maskCard_rat_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MixingLightTransfer.common_rectangle_empty",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "MixingLightTransfer.selected_row_pair_count",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MixingLightTransfer.selected_col_pair_count",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "LightAverages",
      "imports": [
        "MinimumMatrix"
      ],
      "printed_axioms": [
        {
          "theorem": "LightMatrix.gridAvg_product",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.gridAvg_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.weighted_support_average",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.row_weighted_degree",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.column_weighted_degree",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.row_mean",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.column_mean",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.weighted_row_balance",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.weighted_column_balance",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "LightRanges",
      "imports": [
        "LightAverages"
      ],
      "printed_axioms": [
        {
          "theorem": "LightMatrix.original_row_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.original_column_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.W_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.U_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.V_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.scaled_light",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MFData",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "MomentFreeCertificate.a_piece_links",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.b_piece_links",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.weights_nonnegative",
          "axioms": []
        }
      ]
    },
    {
      "module": "MFBernstein",
      "imports": [
        "MinimumAlgebra"
      ],
      "printed_axioms": [
        {
          "theorem": "MomentFreeCertificate.bernstein_monotone",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MomentFreeCertificate.bernstein_linear",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MomentFreeCertificate.bernstein_square",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MomentFreeCertificate.bernstein_product",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MomentFreeCertificate.bernstein22_product",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MomentFreeCertificate.bernstein22_lower",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MomentFreeCertificate.bernstein22_minimum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MFFunctions",
      "imports": [
        "MFData",
        "MFBernstein",
        "FiniteRatSums"
      ],
      "printed_axioms": [
        {
          "theorem": "MomentFreeCertificate.point_scaled",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MomentFreeCertificate.square_scaled",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MomentFreeCertificate.linear_scaled",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MomentFreeCertificate.product_scaled",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MomentFreeCertificate.g_scaled",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MomentFreeCertificate.h_scaled",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MomentFreeCertificate.a_local_table_segment",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MomentFreeCertificate.b_local_table_segment",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MomentFreeCertificate.bernstein_g_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MFHall",
      "imports": [
        "MFFunctions"
      ],
      "printed_axioms": [
        {
          "theorem": "MomentFreeCertificate.phi_at_lower",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MomentFreeCertificate.phi_monotone",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MomentFreeCertificate.hall_lower_formula",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MomentFreeCertificate.hall_lower_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MomentFreeCertificate.negative_dual_scalar",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MomentFreeCertificate.dual_scalar_negative",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "LightPairing",
      "imports": [
        "LightAverages",
        "MFHall"
      ],
      "printed_axioms": [
        {
          "theorem": "LightMatrix.pair_cover_sum_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.weighted_pair_average_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.strict_hall_pair_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.certificate_hall_pair_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.weighted_minimum_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.weighted_strict_hall_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.weighted_hall_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MFRows0",
      "imports": [
        "MFData"
      ],
      "printed_axioms": [
        {
          "theorem": "MomentFreeCertificate.row_00",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_01",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_02",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_03",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_04",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_05",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_06",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_07",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_08",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_09",
          "axioms": []
        }
      ]
    },
    {
      "module": "MFRows1",
      "imports": [
        "MFData"
      ],
      "printed_axioms": [
        {
          "theorem": "MomentFreeCertificate.row_10",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_11",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_12",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_13",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_14",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_15",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_16",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_17",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_18",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_19",
          "axioms": []
        }
      ]
    },
    {
      "module": "MFRows2",
      "imports": [
        "MFData"
      ],
      "printed_axioms": [
        {
          "theorem": "MomentFreeCertificate.row_20",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_21",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_22",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_23",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_24",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_25",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_26",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_27",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_28",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_29",
          "axioms": []
        }
      ]
    },
    {
      "module": "MFRows3",
      "imports": [
        "MFData"
      ],
      "printed_axioms": [
        {
          "theorem": "MomentFreeCertificate.row_30",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_31",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_32",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_33",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_34",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_35",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_36",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_37",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_38",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_39",
          "axioms": []
        }
      ]
    },
    {
      "module": "MFRows4",
      "imports": [
        "MFData"
      ],
      "printed_axioms": [
        {
          "theorem": "MomentFreeCertificate.row_40",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_41",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_42",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_43",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_44",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_45",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_46",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_47",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_48",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_49",
          "axioms": []
        }
      ]
    },
    {
      "module": "MFRows5",
      "imports": [
        "MFData"
      ],
      "printed_axioms": [
        {
          "theorem": "MomentFreeCertificate.row_50",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_51",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_52",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_53",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_54",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_55",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_56",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_57",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_58",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_59",
          "axioms": []
        }
      ]
    },
    {
      "module": "MFRows6",
      "imports": [
        "MFData"
      ],
      "printed_axioms": [
        {
          "theorem": "MomentFreeCertificate.row_60",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_61",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_62",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_63",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_64",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_65",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_66",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_67",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_68",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_69",
          "axioms": []
        }
      ]
    },
    {
      "module": "MFRows7",
      "imports": [
        "MFData"
      ],
      "printed_axioms": [
        {
          "theorem": "MomentFreeCertificate.row_70",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_71",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_72",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_73",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_74",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_75",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_76",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_77",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_78",
          "axioms": []
        },
        {
          "theorem": "MomentFreeCertificate.row_79",
          "axioms": []
        }
      ]
    },
    {
      "module": "MFNumerical",
      "imports": [
        "MFRows0",
        "MFRows1",
        "MFRows2",
        "MFRows3",
        "MFRows4",
        "MFRows5",
        "MFRows6",
        "MFRows7"
      ],
      "printed_axioms": [
        {
          "theorem": "MomentFreeCertificate.all_rows",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MFPointwise",
      "imports": [
        "MFHall",
        "MFNumerical"
      ],
      "printed_axioms": [
        {
          "theorem": "MomentFreeCertificate.coefficients_lower",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MomentFreeCertificate.interval_fraction_bounds",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MomentFreeCertificate.local_pointwise_margin",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MFUnitSquare",
      "imports": [
        "MFPointwise"
      ],
      "printed_axioms": [
        {
          "theorem": "MomentFreeCertificate.bin_bounds",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MomentFreeCertificate.coarse_interval_bounds",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MomentFreeCertificate.functions_from_table",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MomentFreeCertificate.unit_square_margin",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MomentFreeCertificate.pointwise_certificate",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "LightDual",
      "imports": [
        "LightRanges",
        "LightPairing",
        "MFUnitSquare"
      ],
      "printed_axioms": [
        {
          "theorem": "LightMatrix.centered_column_term",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.centered_row_term",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.dual_cancellation",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.dual_nonnegative",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.normalized_light_impossible",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "LightMatrixTheorem",
      "imports": [
        "LightDual"
      ],
      "printed_axioms": [
        {
          "theorem": "LightMatrix.thinning_parameters",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.light_density_lt",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.finite_three_fifths",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.exact_light_three_fifths",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "BoundedMaximum",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "BoundedMaximum.greatest_le",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BoundedMaximum.le_greatest",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BoundedMaximum.greatest_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "OriginalParameters",
      "imports": [
        "OriginalCounts",
        "BoundedMaximum"
      ],
      "printed_axioms": [
        {
          "theorem": "OriginalAugmented.classical_zero_feasible",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.augmented_zero_feasible",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixedCount_le_z",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.classical_attained",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.exists_maximumBase",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.maximumBase_iff",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.limited_nonempty",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.objective_le_zA",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.objective_le_zL",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.zA_attained",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.zL_attained",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.hierarchy",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.z_le_iff",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.zA_le_iff",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.zL_le_iff",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.parameters_zero_of_grid_zero",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "OriginalFixedBase",
      "imports": [
        "OriginalParameters"
      ],
      "printed_axioms": [
        {
          "theorem": "OriginalAugmented.fixedBase_zero_feasible",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.pairs_le_Tstar",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.Tstar_attained",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.objective_le_fixedCount_add_Tstar",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixedCount_add_twice_Tstar_le_grid",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixedCount_add_Tstar_le_zA",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixedCount_add_Tstar_le_zL",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.Tstar_le_iff",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.exists_maximumBase_zL_eq_z_add_Tstar",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.exists_base_zA_eq_fixedCount_add_Tstar",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "OriginalMixingLight",
      "imports": [
        "EmptyRectangleGeometry",
        "LightMatrixTheorem",
        "OriginalFixedBase"
      ],
      "printed_axioms": [
        {
          "theorem": "MixingLightTransfer.original_mate_light",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MixingLightTransfer.selected_count_from_base_mixing",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MixingLightTransfer.pair_count_from_base_mixing",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MixingLightTransfer.objective_from_base_mixing",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MixingLightTransfer.Tstar_from_base_mixing",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MixingLightTransfer.zL_from_uniform_base_mixing",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "AreaLightBridge",
      "imports": [
        "OriginalMixingLight"
      ],
      "printed_axioms": [
        {
          "theorem": "MixingLightTransfer.area_bound_implies_no_large",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MixingLightTransfer.objective_from_empty_area",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MixingLightTransfer.Tstar_from_empty_area",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MixingLightTransfer.zL_from_uniform_empty_area",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "C4Quadratic",
      "imports": [
        "OriginalCounts"
      ],
      "printed_axioms": [
        {
          "theorem": "UnrestrictedUniform.nsum_cauchy",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedUniform.fixedCount_eq_total",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedUniform.C4_quadratic",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedUniform.C4_square_grid_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MixingData",
      "imports": [
        "C4Quadratic"
      ],
      "printed_axioms": [
        {
          "theorem": "ElementaryMixing.members_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.card_le",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.restrictedCount_columns",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.restrictedCount_cap",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.restrictedLeave_le",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.common_diagonal",
          "axioms": [
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MixingIncidence",
      "imports": [
        "MixingData"
      ],
      "printed_axioms": [
        {
          "theorem": "ElementaryMixing.mixed_leave_identity",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.restricted_square_common",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.restricted_square_cap",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.restricted_square_small_cap",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.empty_row_restricted_zero",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.empty_restricted_cauchy",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.empty_restricted_cauchy_cap",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MixingVariance",
      "imports": [
        "MixingData"
      ],
      "printed_axioms": [
        {
          "theorem": "ElementaryMixing.covariance_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.variance_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.full_square_leave",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.variance_leave_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.mean_square_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MixingCauchy",
      "imports": [
        "FiniteRatSums"
      ],
      "printed_axioms": [
        {
          "theorem": "ElementaryMixing.bilinear_lagrange",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.bilinear_cauchy",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.square_upper",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MixingMoments",
      "imports": [
        "MixingIncidence",
        "MixingVariance",
        "MixingCauchy"
      ],
      "printed_axioms": [
        {
          "theorem": "ElementaryMixing.covariance_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MixingScalar",
      "imports": [
        "FiniteRatSums"
      ],
      "printed_axioms": [
        {
          "theorem": "ElementaryMixing.square_lower",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.rectangle_scalar",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.cleared_to_ratio",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MixingBound",
      "imports": [
        "MixingMoments",
        "MixingScalar"
      ],
      "printed_axioms": [
        {
          "theorem": "ElementaryMixing.empty_rectangle_cleared",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.empty_rectangle_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.defect_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ElementaryMixing.empty_rectangle_defect_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MixingAugmentedBound",
      "imports": [
        "AreaLightBridge",
        "MixingBound"
      ],
      "printed_axioms": [
        {
          "theorem": "MixingLightTransfer.elementary_empty_area",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MixingLightTransfer.objective_from_elementary_mixing",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MixingLightTransfer.selected_count_from_elementary_mixing",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MixingLightTransfer.Tstar_from_elementary_mixing",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MixingLightTransfer.zL_from_uniform_elementary_mixing",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "SubbaseGeometry",
      "imports": [
        "AreaLightBridge"
      ],
      "printed_axioms": [
        {
          "theorem": "MixingLightTransfer.masked_subbase",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "MixingLightTransfer.subbase_C4",
          "axioms": []
        },
        {
          "theorem": "MixingLightTransfer.empty_area_subbase_transfer",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MonotoneMixingTransfer",
      "imports": [
        "MixingAugmentedBound",
        "SubbaseGeometry"
      ],
      "printed_axioms": [
        {
          "theorem": "MixingLightTransfer.objective_from_subbase_mixing",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MixingLightTransfer.objective_from_column_masked_mixing",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MixingLightTransfer.Tstar_from_subbase_mixing",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MixingLightTransfer.zL_from_uniform_masked_mixing",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "DefectMixingTransfer",
      "imports": [
        "MonotoneMixingTransfer"
      ],
      "printed_axioms": [
        {
          "theorem": "MixingLightTransfer.elementary_defect_empty_area",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MixingLightTransfer.objective_from_subbase_defect",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MixingLightTransfer.selected_count_from_subbase_defect",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MixingLightTransfer.objective_from_column_masked_defect",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MixingLightTransfer.Tstar_from_subbase_defect",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MixingLightTransfer.zL_from_uniform_masked_defect",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    }
  ],
  "entry_audit": "source/MixingLightEntryAudit.lean",
  "entry_output_sha256": "5f8245b068cbd6be9a66045b824eb0de94df792716da794a82eef5c9fe696c4f",
  "entries": {
    "MixingLightTransfer.intersection_minus_two": [
      "Quot.sound",
      "propext"
    ],
    "MixingLightTransfer.maskCard_rat_sum": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "MixingLightTransfer.common_rectangle_empty": [
      "propext"
    ],
    "MixingLightTransfer.selected_row_pair_count": [
      "Quot.sound",
      "propext"
    ],
    "MixingLightTransfer.selected_col_pair_count": [
      "Quot.sound",
      "propext"
    ],
    "MixingLightTransfer.original_mate_light": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "MixingLightTransfer.selected_count_from_base_mixing": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "MixingLightTransfer.pair_count_from_base_mixing": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "MixingLightTransfer.objective_from_base_mixing": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "MixingLightTransfer.Tstar_from_base_mixing": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "MixingLightTransfer.zL_from_uniform_base_mixing": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "MixingLightTransfer.area_bound_implies_no_large": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "MixingLightTransfer.objective_from_empty_area": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "MixingLightTransfer.Tstar_from_empty_area": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "MixingLightTransfer.zL_from_uniform_empty_area": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "MixingLightTransfer.elementary_empty_area": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "MixingLightTransfer.objective_from_elementary_mixing": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "MixingLightTransfer.selected_count_from_elementary_mixing": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "MixingLightTransfer.Tstar_from_elementary_mixing": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "MixingLightTransfer.zL_from_uniform_elementary_mixing": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "MixingLightTransfer.masked_subbase": [
      "propext"
    ],
    "MixingLightTransfer.subbase_C4": [],
    "MixingLightTransfer.empty_area_subbase_transfer": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "MixingLightTransfer.objective_from_subbase_mixing": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "MixingLightTransfer.objective_from_column_masked_mixing": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "MixingLightTransfer.Tstar_from_subbase_mixing": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "MixingLightTransfer.zL_from_uniform_masked_mixing": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "MixingLightTransfer.elementary_defect_empty_area": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "MixingLightTransfer.objective_from_subbase_defect": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "MixingLightTransfer.selected_count_from_subbase_defect": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "MixingLightTransfer.objective_from_column_masked_defect": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "MixingLightTransfer.Tstar_from_subbase_defect": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "MixingLightTransfer.zL_from_uniform_masked_defect": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ]
  },
  "files": {
    "ENTRY_TYPES.txt": "5f8245b068cbd6be9a66045b824eb0de94df792716da794a82eef5c9fe696c4f",
    "README.md": "543af23573230afb70d9c580865d36382a90a50c220a3c36d2738173adac8300",
    "check.py": "e673dd95cc5334db029439ee29aaf27b970a136ce388965ea4a9e9f0c6129847",
    "lean-toolchain": "42779d67b81608af8a12aa4328d2ab47ca201925b3b2bd68369587b5340bb434",
    "source/AreaLightBridge.lean": "a99f85dd7b2f1676bdf536ef6d11f18742e6d009d3fc690a3dbeb33eec284f4f",
    "source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "source/BoundedMaximum.lean": "837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394",
    "source/C4Quadratic.lean": "23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0",
    "source/DefectMixingTransfer.lean": "f2f81cc870bf536d1270a360c47b51d7b23440dc52d5825da4de5540a7477af1",
    "source/EmptyRectangleGeometry.lean": "28ec433ee4e5abfc45ab624cc5a5b5725598eb3e7b176262594faf3ad2b5395f",
    "source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "source/LightAverages.lean": "c415637e5a6ab97832b7d5dd68683759fe35a8d525be5871e4483630e6472620",
    "source/LightDual.lean": "626ee5a0bd7baa6ea4ee270ab94c8833f70fcf82978678d4e887a88207d5c588",
    "source/LightMatrixTheorem.lean": "9f0fef1607512270a479bbb2e7b9ae224719f45583b66f31ef62b27b5350599d",
    "source/LightPairing.lean": "dfe485f93abf9c2bfec04fa8514376331be419919b94b4ab2b7da01bf5f5fd8b",
    "source/LightRanges.lean": "d5b285a24d3dbc743786c04ad3f4bdcc98ef1fc2ee5ab9fdeaa9fde7eedf5251",
    "source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "source/MFBernstein.lean": "5e335e1322868c13a756f1edffd5ad837219f353992af0d6e82455a7cf4a24dd",
    "source/MFData.lean": "7613c273e05586dd243d32fa2b77243c0fb3641d06b3ccbf44c7060f4811757c",
    "source/MFFunctions.lean": "2ea68c531ea136ead80142655235f5eb0ffa95f3f1b09bfef9cf3f198ce1ba8a",
    "source/MFHall.lean": "074e53ebe6a38a809658cf1667cc8ce694a94e018954545bd96308d59ea43af5",
    "source/MFNumerical.lean": "21cba23ce9f515440654b6dccd8ab82a9ff3ebe4053bd2ee63b4355c6d1ffe88",
    "source/MFPointwise.lean": "315def3dc2be6c3c9cd7894b9fc9553e8513947af0e8e3825d7838bc7548ad23",
    "source/MFRows0.lean": "99282688a53d5e0bbf064c6b0097e42e1d410dcd057bdf825141273c72ba6879",
    "source/MFRows1.lean": "74563ff5a5569842625e20e025541596d47a4095236c31ba4e45cec830379524",
    "source/MFRows2.lean": "659a44b1bd50ee61dbb3409b6f3534427fec07a8e4c30e91c1d990f1eabd71e9",
    "source/MFRows3.lean": "90bb022fe9455800cdda8e9bab64619ea3ebb2b155179a58bb5f050c378d148f",
    "source/MFRows4.lean": "3c3e9c3a8be6bfcee941110ee786b13e3ee532ac11a2830643d4f02151d5f52d",
    "source/MFRows5.lean": "006901020727ca1aaf6fa2b5ef55f8063db4fe669f4c34bfaf5eeaa72fec6c55",
    "source/MFRows6.lean": "9009a5cc91ec5ef1573728d0faa0a8472e6ffa274ff044b67b7b4257d8884e54",
    "source/MFRows7.lean": "fa2666e04c7af5d6198ef4eb636eb92f4a4d78d84de0814aea9ac33c3a17f48e",
    "source/MFUnitSquare.lean": "ead78863cfa0d70e452b81fcbd188e872a61834239d5d5057dfe58f9cc05cb43",
    "source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "source/MinimumAlgebra.lean": "a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b",
    "source/MinimumMatrix.lean": "e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766",
    "source/MixingAugmentedBound.lean": "bd3242d3979595c2d12e5b850b58a0146795944167fe7ea4b86585d6fd0c64e8",
    "source/MixingBound.lean": "8c073b07d259a612bceaa93460de6af207f69c76e8f5e0531a3e7a17c0fc0690",
    "source/MixingCauchy.lean": "d3253e9b68313f91140b05e06691eaf7b13173d26bee8c9ae35418676817dfeb",
    "source/MixingData.lean": "b13b6a4e5e8677bee20aff0de6564e43b36d9febe30cfc96a27fdfaf11309a5a",
    "source/MixingIncidence.lean": "9558b6e5212785e035353c97a5176e809802ca51089fbeb598d6799bd1f7ddea",
    "source/MixingLightEntryAudit.lean": "a3fa117b31c17ea7e0189adb6f1bca44cee89f008781aa1b27099468d674c97f",
    "source/MixingMoments.lean": "839118525306cbad276d9e18374e7f496af1093a177a4e2584e9e7c710fa38fb",
    "source/MixingScalar.lean": "e17b8fc8069c60c2704459323f476e79314f5ed1666fae2f200706611fd569c7",
    "source/MixingVariance.lean": "fd58c51730c55a95bc3e7ce66d5c1cd5a82cdbb39df48fb413aff99ca249c45f",
    "source/MonotoneMixingTransfer.lean": "d800a1fc4e2c92cf68f77e13de80519440cb61c06c6f0b8f182a78c0a1411e08",
    "source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "source/OriginalCounts.lean": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5",
    "source/OriginalFixedBase.lean": "b8184750df944527563d5dc44e26ce0db4ce8bd0a5e9f63876c4b621b7e86fb8",
    "source/OriginalMixingLight.lean": "d6547543eb1582eaff9b01501b313622e2d3b90e441906046aaeee7322d76007",
    "source/OriginalModel.lean": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
    "source/OriginalParameters.lean": "f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59",
    "source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
    "source/SubbaseGeometry.lean": "82c94ce54a6e9496adcca44cb242b5a1502bd4ddd6c8c57f3432622dbf9632bc"
  }
}


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/AreaLightBridge.lean <==
import OriginalMixingLight

namespace MixingLightTransfer
open PairedPivotCore PairedPivotCounting OriginalAugmented BooleanMatrixGeometry

def EmptyAreaBound {m n : Nat} (B : OriginalAugmented.Matrix m n) (theta : Rat) : Prop :=
  ∀ (R : Fin m → Bool) (C : Fin n → Bool), EmptyRectangle B R C →
    (maskCard m R : Rat)*(maskCard n C : Rat)/((m : Rat)*(n : Rat))≤theta

/-- An actual empty-area bound excludes a rectangle with both normalized sides
    larger than xi as soon as its bound is at most xi squared. -/
theorem area_bound_implies_no_large {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B : OriginalAugmented.Matrix m n) (theta xi : Rat) (hxi : 0≤xi)
    (htheta : theta≤xi^2) (harea : EmptyAreaBound B theta) : NoLargeEmpty B xi := by
  have hmR : (0:Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnR : (0:Rat)<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmn := Rat.mul_pos hmR hnR
  intro R C hempty
  have h := harea R C hempty
  have hprod := Rat.mul_le_mul_of_nonneg_right h (Rat.le_of_lt hmn)
  rw [Rat.div_mul_cancel (by grind : (m : Rat)*(n : Rat)≠0)] at hprod
  have hthetaM := Rat.mul_le_mul_of_nonneg_right htheta (Rat.le_of_lt hmn)
  by_cases hR : (maskCard m R : Rat)≤xi*(m : Rat)
  · exact Or.inl hR
  · apply Or.inr
    apply Classical.byContradiction
    intro hC
    have hxM := Rat.mul_nonneg hxi (Rat.le_of_lt hmR)
    have hxN := Rat.mul_nonneg hxi (Rat.le_of_lt hnR)
    have hCp : (0:Rat)<(maskCard n C : Rat) := by grind
    have hRprod := Rat.mul_lt_mul_of_pos_right
      (show xi*(m : Rat)<(maskCard m R : Rat) by grind) hCp
    have hCprod := Rat.mul_le_mul_of_nonneg_left
      (show xi*(n : Rat)≤(maskCard n C : Rat) by grind) hxM
    grind

theorem objective_from_empty_area {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B A : OriginalAugmented.Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (theta xi : Rat) (hxi : 0≤xi)
    (htheta : theta≤xi^2) (harea : EmptyAreaBound B theta) :
    (objective B ps : Rat)≤(fixedCount B : Rat)+
      (3/10 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by
  exact objective_from_base_mixing hm hn B A ps had xi hxi
    (area_bound_implies_no_large hm hn B theta xi hxi htheta harea)

theorem Tstar_from_empty_area {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B : OriginalAugmented.Matrix m n) (hB : EvenParity.C4Free B)
    (theta xi : Rat) (hxi : 0≤xi) (htheta : theta≤xi^2)
    (harea : EmptyAreaBound B theta) :
    (Tstar B : Rat)≤(3/10 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by
  exact Tstar_from_base_mixing hm hn B hB xi hxi
    (area_bound_implies_no_large hm hn B theta xi hxi htheta harea)

theorem zL_from_uniform_empty_area (m n : Nat) (hm : 0<m) (hn : 0<n)
    (theta xi : Rat) (hxi : 0≤xi) (htheta : theta≤xi^2)
    (harea : ∀ B : OriginalAugmented.Matrix m n, MaximumBase B → EmptyAreaBound B theta) :
    (zL m n : Rat)≤(z m n : Rat)+
      (3/10 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by
  exact zL_from_uniform_base_mixing m n hm hn xi hxi (by
    intro B hB
    exact area_bound_implies_no_large hm hn B theta xi hxi htheta (harea B hB))

#print axioms area_bound_implies_no_large
#print axioms objective_from_empty_area
#print axioms Tstar_from_empty_area
#print axioms zL_from_uniform_empty_area
end MixingLightTransfer


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/BooleanMatrixGeometry.lean <==
import ListRatCounting
import MatrixMoments

namespace BooleanMatrixGeometry

open PairedPivotCore FiniteRatSums RationalSampling ListRatCounting PairedMatrixMoments

universe u v
variable {Row : Type u} {Col : Type v}

def indicator (A : Row → Col → Bool) (r : Row) (c : Col) : Rat := ratBit (A r c)

def grid (rows : List Row) (cols : List Col) : List (Cell Row Col) :=
  rows.flatMap (fun r => cols.map (fun c => (r,c)))

def cells (rows : List Row) (cols : List Col) (A : Row → Col → Bool) : List (Cell Row Col) :=
  (grid rows cols).filter (fun p => A p.1 p.2)

def closedBit (A : Row → Col → Bool) (p q : Cell Row Col) : Bool :=
  A p.1 p.2 && A q.1 q.2 && A p.1 q.2 && A q.1 p.2

theorem closedBit_iff (A : Row → Col → Bool) (p q : Cell Row Col) :
    closedBit A p q=true ↔ Closed (fun r c => A r c=true) p q := by
  simp [closedBit, Closed, Bool.and_eq_true, and_assoc]

theorem grid_sum (rows : List Row) (cols : List Col) (g : Cell Row Col → Rat) :
    sum (grid rows cols) g=sum rows (fun r => sum cols (fun c => g (r,c))) := by
  unfold grid
  rw [sum_flatMap]
  exact sum_congr rows _ _ (fun r _ => sum_map cols (fun c => (r,c)) g)

theorem cells_sum (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (g : Cell Row Col → Rat) :
    sum (cells rows cols A) g=
      sum rows (fun r => sum cols (fun c => indicator A r c*g (r,c))) := by
  unfold cells
  rw [sum_filter, grid_sum]
  rfl

theorem cells_card (rows : List Row) (cols : List Col) (A : Row → Col → Bool) :
    ((cells rows cols A).length : Rat)=total rows cols (indicator A) := by
  have h := cells_sum rows cols A (fun _ => 1)
  rw [sum_const] at h
  have hi : sum rows (fun r => sum cols (fun c => indicator A r c*1))=
      total rows cols (indicator A) := by
    apply sum_congr rows
    intro r hr
    exact sum_congr cols _ _ (fun c _ => Rat.mul_one _)
  rw [hi] at h
  grind

def rowWeight (cols : List Col) (A : Row → Col → Bool) (r : Row) (c : Col) : Rat :=
  indicator A r c*(rowDegree cols (indicator A) r)⁻¹

theorem rowWeight_normalized (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : sum cols (rowWeight cols A r)=1 := by
  unfold rowWeight
  rw [sum_mul_right]
  change rowDegree cols (indicator A) r*(rowDegree cols (indicator A) r)⁻¹=1
  exact Rat.mul_inv_cancel _ (by grind)

theorem rowWeight_nonneg (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : ∀ c ∈ cols, 0≤rowWeight cols A r c := by
  intro c hc
  exact Rat.mul_nonneg (ratBit_range (A r c)).1 (inv_nonneg_of_pos _ hd)

theorem four_bit_identity (a b x y : Bool) (z : Rat) :
    ratBit x*z*ratBit (x && b && a && y)=
      ratBit a*ratBit b*(ratBit x*ratBit y)*z := by
  cases a <;> cases b <;> cases x <;> cases y <;> simp [ratBit] <;> grind

theorem row_cell_probability (cols : List Col) (A : Row → Col → Bool)
    (r s : Row) (c : Col) :
    expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) (s,c)))=
      indicator A r c*indicator A s c*
        (codegree cols (indicator A) r s/rowDegree cols (indicator A) r) := by
  unfold expect
  rw [sum_congr cols (fun j => rowWeight cols A r j*ratBit (closedBit A (r,j) (s,c))) (fun j =>
      (indicator A r c*indicator A s c)*(indicator A r j*indicator A s j)*
        (rowDegree cols (indicator A) r)⁻¹)
    (fun j _ => four_bit_identity (A r c) (A s c) (A r j) (A s j) _)]
  rw [sum_mul_right, sum_mul_left]
  unfold codegree
  rw [Rat.div_def]
  grind

theorem two_bit_mask (a b : Bool) (B : Rat → Rat) (hB : B 0=0) (t : Rat) :
    B (ratBit a*ratBit b*t)=ratBit a*ratBit b*B t := by
  cases a <;> cases b <;> simp [ratBit, hB] <;> grind

theorem occupied_mask_identity (a b : Bool) (t : Rat) :
    ratBit b*(ratBit a*ratBit b*t)=(ratBit a*ratBit b)*t := by
  cases a <;> cases b <;> simp [ratBit] <;> grind

theorem sum_cell_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (B : Rat → Rat) (hB : B 0=0) :
    sum (cells rows cols A) (fun p =>
      B (expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) p))))=
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [sum_congr (cells rows cols A) _ (fun p =>
      indicator A r p.2*indicator A p.1 p.2*
        B (codegree cols (indicator A) r p.1/rowDegree cols (indicator A) r))
    (by
      intro p hp
      rw [row_cell_probability]
      exact two_bit_mask (A r p.2) (A p.1 p.2) B hB _)]
  rw [cells_sum]
  apply sum_congr rows
  intro s hs
  rw [sum_congr cols (fun c => indicator A s c*(indicator A r c*indicator A s c*
      B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))) (fun c =>
      (indicator A r c*indicator A s c)*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
    (fun c _ => occupied_mask_identity (A r c) (A s c) _)]
  exact sum_mul_right cols _ _

#print axioms closedBit_iff
#print axioms grid_sum
#print axioms cells_sum
#print axioms cells_card
#print axioms rowWeight_normalized
#print axioms rowWeight_nonneg
#print axioms four_bit_identity
#print axioms row_cell_probability
#print axioms two_bit_mask
#print axioms sum_cell_response

end BooleanMatrixGeometry


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/BoundedMaximum.lean <==
import Std

/-! Bounded maximization of a Nat-valued feasible predicate.
No witness of a maximum is assumed; nonempty feasibility suffices. -/
namespace BoundedMaximum

def greatest (P : Nat → Prop) [DecidablePred P] : Nat → Nat
  | 0 => 0
  | n+1 => if P (n+1) then n+1 else greatest P n

theorem greatest_le (P : Nat → Prop) [DecidablePred P] (N : Nat) : greatest P N≤N := by
  induction N with
  | zero => exact Nat.le_refl 0
  | succ n ih =>
    simp only [greatest]
    split
    · exact Nat.le_refl (n+1)
    · omega

theorem le_greatest (P : Nat → Prop) [DecidablePred P]
    (N k : Nat) (hk : k≤N) (hp : P k) : k≤greatest P N := by
  induction N generalizing k with
  | zero => simp only [greatest]; omega
  | succ n ih =>
    simp only [greatest]
    split
    · exact hk
    · rename_i hn
      have hkn : k≤n := by
        by_cases he : k=n+1
        · subst k; exact False.elim (hn hp)
        · omega
      exact ih k hkn hp

theorem greatest_mem (P : Nat → Prop) [DecidablePred P] (N : Nat)
    (hex : ∃ k, k≤N ∧ P k) : P (greatest P N) := by
  induction N with
  | zero =>
    obtain ⟨k,hk,hp⟩ := hex
    have he : k=0 := by omega
    subst k
    exact hp
  | succ n ih =>
    simp only [greatest]
    split
    · assumption
    · rename_i hn
      obtain ⟨k,hk,hp⟩ := hex
      have hkn : k≤n := by
        by_cases he : k=n+1
        · subst k; exact False.elim (hn hp)
        · omega
      exact ih ⟨k,hkn,hp⟩

#print axioms greatest_le
#print axioms le_greatest
#print axioms greatest_mem
end BoundedMaximum


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/C4Quadratic.lean <==
import OriginalCounts

/-! The base-size quadratic is derived from literal C4-freeness. -/
namespace UnrestrictedUniform

open OriginalAugmented EvenParity BooleanMatrixGeometry FiniteRatSums

theorem cast_nsum {α : Type} (xs : List α) (f : α → Nat) :
    (nsum xs f : Rat)=sum xs (fun x => (f x : Rat)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [nsum,sum,Rat.natCast_add,ih]

theorem nsum_cauchy {α : Type} (xs : List α) (f : α → Nat) :
    (nsum xs f)^2≤xs.length*nsum xs (fun x => (f x)^2) := by
  have h := finite_cauchy xs (fun x => (f x : Rat))
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_pow,Rat.natCast_mul,cast_nsum] using h

theorem nsum_append {α : Type} (xs ys : List α) (f : α → Nat) :
    nsum (xs++ys) f=nsum xs f+nsum ys f := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum,ih,Nat.add_assoc]

theorem nsum_map {α β : Type} (xs : List α) (g : α → β) (f : β → Nat) :
    nsum (xs.map g) f=nsum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum,ih]

theorem nsum_grid {Row Col : Type} (rows : List Row) (cols : List Col) (f : Row×Col → Nat) :
    nsum (grid rows cols) f=nsum rows (fun r => nsum cols (fun c => f (r,c))) := by
  induction rows with
  | nil => rfl
  | cons r rs ih =>
    change nsum (cols.map (fun c => (r,c)) ++ grid rs cols) f = _
    rw [nsum_append,nsum_map,ih]
    rfl

theorem fixedCount_eq_total {m n : Nat} (B : Matrix m n) : fixedCount B=EvenParity.total B := by
  unfold fixedCount cells
  rw [←nsum_bit_filter,nsum_grid]
  rfl

theorem degree_square_identity (d : Nat) : d^2=d*(d-1)+d := by
  cases d with
  | zero => rfl
  | succ d => simp [Nat.pow_two,Nat.add_mul,Nat.mul_add]

theorem base_square_sum {m n : Nat} (B : Matrix m n) :
    fsum m (fun r => (degree B r)^2)=
      fsum m (fun r => degree B r*(degree B r-1))+EvenParity.total B := by
  rw [fsum_congr m _ _ (fun r => degree_square_identity (degree B r)),fsum_add]
  rfl

theorem C4_quadratic {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    (fixedCount B)^2≤m*fixedCount B+m*n*(n-1) := by
  have h := nsum_cauchy (List.finRange m) (degree B)
  change (EvenParity.total B)^2≤(List.finRange m).length*fsum m (fun r => (degree B r)^2) at h
  rw [List.length_finRange,base_square_sum] at h
  have hl := leave_double_count B hc4
  have hp : fsum m (fun r => degree B r*(degree B r-1))≤n*(n-1) := by omega
  have hm := Nat.mul_le_mul_left m hp
  rw [fixedCount_eq_total]
  rw [Nat.mul_add] at h
  have he : m*(n*(n-1))=m*n*(n-1) := by ac_rfl
  rw [he] at hm
  omega

theorem C4_square_grid_bound {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    (fixedCount B)^2≤m*n*(m+n) := by
  have h := C4_quadratic B hc4
  have hf := Nat.mul_le_mul_left m (fixedCount_le_grid B)
  have hn := Nat.mul_le_mul_left (m*n) (Nat.sub_le n 1)
  have he : m*(m*n)+m*n*n=m*n*(m+n) := by
    rw [Nat.mul_add]
    congr 1
    ac_rfl
  calc
    (fixedCount B)^2≤m*fixedCount B+m*n*(n-1) := h
    _≤m*(m*n)+m*n*n := Nat.add_le_add hf hn
    _=m*n*(m+n) := he

#print axioms nsum_cauchy
#print axioms fixedCount_eq_total
#print axioms C4_quadratic
#print axioms C4_square_grid_bound
end UnrestrictedUniform


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/DefectMixingTransfer.lean <==
import MonotoneMixingTransfer

namespace MixingLightTransfer
open PairedPivotCore PairedPivotCounting OriginalAugmented

def defectMixingError {m n : Nat} (C : OriginalAugmented.Matrix m n) (D : Nat) (w : Rat) : Rat :=
  (fixedCount C : Rat)/(n : Rat)^2+2*(D : Rat)/(n : Rat)+2/(n : Rat)+2*w^2+4*w

theorem elementary_defect_empty_area {m n : Nat} (hm : 0<m) (hn : 0<n)
    (C : OriginalAugmented.Matrix m n) (hC : EvenParity.C4Free C) (D : Nat)
    (hD : ∀ c, ElementaryMixing.colDegree C c≤D) (w : Rat) (hw : 0≤w)
    (hdefect : ElementaryMixing.defect C≤w^2*(n : Rat)^2) :
    EmptyAreaBound C (defectMixingError C D w) := by
  intro R K he
  exact ElementaryMixing.empty_rectangle_defect_bound C hC hm hn D hD w hw hdefect R K he

/-- The final finite transfer uses actual defect and degree data of an auxiliary
    subbase. All original-model C3/geometry and light-matrix steps are internal. -/
theorem objective_from_subbase_defect {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B A C : OriginalAugmented.Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (hsub : Subbase C B) (D : Nat)
    (hD : ∀ c, ElementaryMixing.colDegree C c≤D) (w xi : Rat)
    (hw : 0≤w) (hxi : 0≤xi) (hdefect : ElementaryMixing.defect C≤w^2*(n : Rat)^2)
    (hsmall : defectMixingError C D w≤xi^2) :
    (objective B ps : Rat)≤(fixedCount B : Rat)+
      (3/10 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by
  exact objective_from_empty_area hm hn B A ps had (defectMixingError C D w) xi hxi hsmall
    (empty_area_subbase_transfer C B hsub _
      (elementary_defect_empty_area hm hn C (subbase_C4 C B hsub had.base_C4) D hD w hw hdefect))

theorem selected_count_from_subbase_defect {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B A C : OriginalAugmented.Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (hsub : Subbase C B) (D : Nat)
    (hD : ∀ c, ElementaryMixing.colDegree C c≤D) (w xi : Rat)
    (hw : 0≤w) (hxi : 0≤xi) (hdefect : ElementaryMixing.defect C≤w^2*(n : Rat)^2)
    (hsmall : defectMixingError C D w≤xi^2) :
    (fixedCount A : Rat)<(3/5 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by
  have harea := empty_area_subbase_transfer C B hsub _
    (elementary_defect_empty_area hm hn C (subbase_C4 C B hsub had.base_C4) D hD w hw hdefect)
  exact selected_count_from_base_mixing hm hn B A ps had xi hxi
    (area_bound_implies_no_large hm hn B _ xi hxi hsmall harea)

theorem objective_from_column_masked_defect {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B A : OriginalAugmented.Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (keep : Fin n → Bool) (D : Nat)
    (hD : ∀ c, ElementaryMixing.colDegree (maskColumns B keep) c≤D) (w xi : Rat)
    (hw : 0≤w) (hxi : 0≤xi)
    (hdefect : ElementaryMixing.defect (maskColumns B keep)≤w^2*(n : Rat)^2)
    (hsmall : defectMixingError (maskColumns B keep) D w≤xi^2) :
    (objective B ps : Rat)≤(fixedCount B : Rat)+
      (3/10 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by
  exact objective_from_subbase_defect hm hn B A (maskColumns B keep) ps had
    (masked_subbase B keep) D hD w xi hw hxi hdefect hsmall

theorem Tstar_from_subbase_defect {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B C : OriginalAugmented.Matrix m n) (hB : EvenParity.C4Free B)
    (hsub : Subbase C B) (D : Nat)
    (hD : ∀ c, ElementaryMixing.colDegree C c≤D) (w xi : Rat)
    (hw : 0≤w) (hxi : 0≤xi) (hdefect : ElementaryMixing.defect C≤w^2*(n : Rat)^2)
    (hsmall : defectMixingError C D w≤xi^2) :
    (Tstar B : Rat)≤(3/10 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by
  exact Tstar_from_empty_area hm hn B hB _ xi hxi hsmall
    (empty_area_subbase_transfer C B hsub _
      (elementary_defect_empty_area hm hn C (subbase_C4 C B hsub hB) D hD w hw hdefect))

theorem zL_from_uniform_masked_defect (m n : Nat) (hm : 0<m) (hn : 0<n)
    (xi : Rat) (hxi : 0≤xi)
    (hcert : ∀ B : OriginalAugmented.Matrix m n, MaximumBase B →
      ∃ (keep : Fin n → Bool) (D : Nat) (w : Rat),
        (∀ c, ElementaryMixing.colDegree (maskColumns B keep) c≤D) ∧ 0≤w ∧
        ElementaryMixing.defect (maskColumns B keep)≤w^2*(n : Rat)^2 ∧
        defectMixingError (maskColumns B keep) D w≤xi^2) :
    (zL m n : Rat)≤(z m n : Rat)+
      (3/10 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by
  apply zL_from_uniform_base_mixing m n hm hn xi hxi
  intro B hB
  obtain ⟨keep,D,w,hD,hw,hdefect,hsmall⟩ := hcert B hB
  have hsub := masked_subbase B keep
  have harea := empty_area_subbase_transfer (maskColumns B keep) B hsub _
    (elementary_defect_empty_area hm hn (maskColumns B keep)
      (subbase_C4 (maskColumns B keep) B hsub hB.1) D hD w hw hdefect)
  exact area_bound_implies_no_large hm hn B _ xi hxi hsmall harea

#print axioms elementary_defect_empty_area
#print axioms objective_from_subbase_defect
#print axioms selected_count_from_subbase_defect
#print axioms objective_from_column_masked_defect
#print axioms Tstar_from_subbase_defect
#print axioms zL_from_uniform_masked_defect
end MixingLightTransfer


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/EmptyRectangleGeometry.lean <==
import OriginalCounts
import MinimumMatrix

namespace MixingLightTransfer
open PairedPivotCore PairedPivotCounting OriginalAugmented BooleanMatrixGeometry
  PairedMatrixMoments FiniteRatSums RationalSampling ListRatCounting

def maskCard (k : Nat) (P : Fin k → Bool) : Nat := ((List.finRange k).filter P).length

def EmptyRectangle {m n : Nat} (B : OriginalAugmented.Matrix m n)
    (R : Fin m → Bool) (C : Fin n → Bool) : Prop :=
  ∀ r c, R r=true → C c=true → B r c=false

def NoLargeEmpty {m n : Nat} (B : OriginalAugmented.Matrix m n) (xi : Rat) : Prop :=
  ∀ (R : Fin m → Bool) (C : Fin n → Bool), EmptyRectangle B R C →
    (maskCard m R : Rat)≤xi*(m : Rat) ∨ (maskCard n C : Rat)≤xi*(n : Rat)

def cutIntersection {k : Nat} (f g : Fin k → Bool) (a b : Fin k) (x : Fin k) : Bool :=
  f x && g x && decide (x≠a ∧ x≠b)

def commonRows {m n : Nat} (O : OriginalAugmented.Matrix m n) (p : Pair m n) : Fin m → Bool :=
  cutIntersection (fun r => O r p.1.2) (fun r => O r p.2.2) p.1.1 p.2.1

def commonCols {m n : Nat} (O : OriginalAugmented.Matrix m n) (p : Pair m n) : Fin n → Bool :=
  cutIntersection (O p.1.1) (O p.2.1) p.1.2 p.2.2

theorem cutIntersection_iff {k : Nat} (f g : Fin k → Bool) (a b x : Fin k) :
    cutIntersection f g a b x=true ↔ f x=true ∧ g x=true ∧ x≠a ∧ x≠b := by
  simp [cutIntersection,and_assoc]

theorem fsum_maskCard (k : Nat) (P : Fin k → Bool) :
    EvenParity.fsum k (fun x => EvenParity.bit (P x))=maskCard k P :=
  EvenParity.nsum_bit_filter _ _

theorem maskCard_le (k : Nat) (P : Fin k → Bool) : maskCard k P≤k := by
  have h := List.length_filter_le P (List.finRange k)
  simpa only [List.length_finRange] using h

theorem maskCard_mono (k : Nat) (P Q : Fin k → Bool) (hPQ : ∀ x, P x=true → Q x=true) :
    maskCard k P≤maskCard k Q := by
  have h := EvenParity.fsum_le k (fun x => EvenParity.bit (P x))
    (fun x => EvenParity.bit (Q x)) (by
      intro x
      have hx := hPQ x
      cases hp : P x <;> cases hq : Q x <;> simp_all [EvenParity.bit])
  simpa only [fsum_maskCard] using h

/-- The two removed indices are charged separately, so this bound also holds
    when the endpoint indices coincide. -/
theorem intersection_minus_two (k : Nat) (f g : Fin k → Bool) (a b : Fin k) :
    maskCard k f+maskCard k g≤k+maskCard k (cutIntersection f g a b)+2 := by
  have hp : ∀ x, EvenParity.bit (f x)+EvenParity.bit (g x)≤
      1+EvenParity.bit (cutIntersection f g a b x)+
        (if x=a then 1 else 0)+(if x=b then 1 else 0) := by
    intro x
    by_cases ha : x=a <;> by_cases hb : x=b <;>
      cases hf : f x <;> cases hg : g x <;>
      simp [cutIntersection,EvenParity.bit,ha,hb,hf,hg] <;> omega
  have h := EvenParity.fsum_le k _ _ hp
  rw [EvenParity.fsum_add,EvenParity.fsum_add,EvenParity.fsum_add,
    EvenParity.fsum_add,EvenParity.fsum_const,EvenParity.fsum_single,
    EvenParity.fsum_single,fsum_maskCard,fsum_maskCard,fsum_maskCard] at h
  omega

theorem maskCard_rat_sum (k : Nat) (P : Fin k → Bool) :
    (maskCard k P : Rat)=sum (List.finRange k) (fun x => ratBit (P x)) := by
  have h := sum_filter (List.finRange k) P (fun _ => (1:Rat))
  rw [sum_const] at h
  have hi : sum (List.finRange k) (fun x => ratBit (P x)*1)=
      sum (List.finRange k) (fun x => ratBit (P x)) :=
    sum_congr (List.finRange k) _ _ (fun x hx => Rat.mul_one _)
  rw [hi] at h
  change (maskCard k P : Rat)*1=_ at h
  grind

theorem rowMean_card {m n : Nat} (A : OriginalAugmented.Matrix m n) (r : Fin m) :
    MinimumEndpoint.rowMean A r=(maskCard n (A r) : Rat)/(n : Rat) := by
  rw [maskCard_rat_sum]
  rfl

theorem colMean_card {m n : Nat} (A : OriginalAugmented.Matrix m n) (c : Fin n) :
    MinimumEndpoint.colMean A c=(maskCard m (fun r => A r c) : Rat)/(m : Rat) := by
  rw [maskCard_rat_sum]
  rfl

/-- Literal C3 makes the common full-occupancy intersections an empty base rectangle. -/
theorem common_rectangle_empty {m n : Nat} (B A : OriginalAugmented.Matrix m n)
    (ps : List (Pair m n)) (had : Admissible B A ps) (p : Pair m n) (hp : p∈ps) :
    EmptyRectangle B (commonRows (full B A) p) (commonCols (full B A) p) := by
  intro r c hr hc
  have hrow := (cutIntersection_iff _ _ _ _ r).mp hr
  have hcol := (cutIntersection_iff _ _ _ _ c).mp hc
  apply Bool.eq_false_iff.mpr
  intro hbase
  exact had.c3 p hp r c hrow.2.2.1 hrow.2.2.2 hcol.2.2.1 hcol.2.2.2
    ⟨base_preserved B A r c hbase,hrow.1,hrow.2.1,hcol.1,hcol.2.1⟩

theorem selected_row_pair_count {m n : Nat} (B A : OriginalAugmented.Matrix m n)
    (p : Pair m n) :
    maskCard n (A p.1.1)+maskCard n (A p.2.1)≤
      n+maskCard n (commonCols (full B A) p)+2 := by
  have h1 := maskCard_mono n (A p.1.1) ((full B A) p.1.1)
    (fun c hc => selected_preserved B A p.1.1 c hc)
  have h2 := maskCard_mono n (A p.2.1) ((full B A) p.2.1)
    (fun c hc => selected_preserved B A p.2.1 c hc)
  have h := intersection_minus_two n ((full B A) p.1.1) ((full B A) p.2.1) p.1.2 p.2.2
  change _≤n+maskCard n (commonCols (full B A) p)+2 at h
  omega

theorem selected_col_pair_count {m n : Nat} (B A : OriginalAugmented.Matrix m n)
    (p : Pair m n) :
    maskCard m (fun r => A r p.1.2)+maskCard m (fun r => A r p.2.2)≤
      m+maskCard m (commonRows (full B A) p)+2 := by
  have h1 := maskCard_mono m (fun r => A r p.1.2) (fun r => full B A r p.1.2)
    (fun r hr => selected_preserved B A r p.1.2 hr)
  have h2 := maskCard_mono m (fun r => A r p.2.2) (fun r => full B A r p.2.2)
    (fun r hr => selected_preserved B A r p.2.2 hr)
  have h := intersection_minus_two m (fun r => full B A r p.1.2)
    (fun r => full B A r p.2.2) p.1.1 p.2.1
  change _≤m+maskCard m (commonRows (full B A) p)+2 at h
  omega

#print axioms intersection_minus_two
#print axioms maskCard_rat_sum
#print axioms common_rectangle_empty
#print axioms selected_row_pair_count
#print axioms selected_col_pair_count
end MixingLightTransfer


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/FiniteCounting.lean <==
import PairedPivotCore

/-! Actual finite counting from original C3 and a simple pairing cover.
This module does not assume a degree or sampling inequality. -/

namespace PairedPivotCounting

open PairedPivotCore

universe u

def bitNat (b : Bool) : Nat := if b then 1 else 0

def count {α : Type u} (f : α → Bool) : List α → Nat
  | [] => 0
  | a :: as => bitNat (f a) + count f as

def flattenPairs {α : Type u} : List (α × α) → List α
  | [] => []
  | p :: ps => p.1 :: p.2 :: flattenPairs ps

theorem two_bits_le_one (a b : Bool)
    (h : ¬ (a = true ∧ b = true)) : bitNat a + bitNat b ≤ 1 := by
  cases a <;> cases b <;> simp_all [bitNat]

theorem count_perm {α : Type u} (f : α → Bool) {xs ys : List α}
    (h : xs.Perm ys) : count f xs = count f ys := by
  induction h with
  | nil => rfl
  | cons x h ih => exact congrArg (fun k => bitNat (f x) + k) ih
  | swap x y xs => simp only [count]; omega
  | trans h₁ h₂ ih₁ ih₂ => exact ih₁.trans ih₂

theorem flatten_length {α : Type u} (pairs : List (α × α)) :
    (flattenPairs pairs).length = 2 * pairs.length := by
  induction pairs with
  | nil => rfl
  | cons p ps ih => simp only [flattenPairs, List.length_cons]; omega

theorem paired_count_le {α : Type u} (f : α → Bool)
    (pairs : List (α × α))
    (h : ∀ p ∈ pairs, ¬ (f p.1 = true ∧ f p.2 = true)) :
    count f (flattenPairs pairs) ≤ pairs.length := by
  induction pairs with
  | nil => exact Nat.le_refl 0
  | cons p ps ih =>
    have hp := two_bits_le_one (f p.1) (f p.2) (h p (by simp))
    have ht := ih (fun q hq => h q (List.mem_cons_of_mem p hq))
    simp only [flattenPairs, count, List.length_cons]
    omega

/-- A literal finite occupied matrix and its S pairing cover. -/
structure Matrix (m n : Nat) where
  occupied : Fin m → Fin n → Prop
  cells : List (Cell (Fin m) (Fin n))
  pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))
  complete : ∀ p, occupied p.1 p.2 ↔ p ∈ cells
  simple : cells.Nodup
  cover : cells.Perm (flattenPairs pairs)
  c3 : ∀ p ∈ pairs, OriginalC3 occupied p.1 p.2

theorem c3_no_common_open {Row Col : Type u}
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b) :
    ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  intro p h
  rcases h with ⟨⟨⟨hpp, _, hpa, hap⟩, hra, hca⟩,
    ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
  exact hc p.1 p.2 hra hrb hca hcb ⟨hpp, hpa, hpb, hap, hbp⟩

theorem open_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Open A.occupied)]
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Open A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Open A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact decision_accepts_at_most_one (Open A.occupied) pivots p.1 p.2
      (c3_no_common_open A.occupied p.1 p.2 (A.c3 p hm))
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

theorem stable_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Closed A.occupied)]
    (holes : ∀ p ∈ A.pairs,
      (¬ A.occupied p.1.1 p.2.2) ∧ (¬ A.occupied p.2.1 p.1.2))
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Closed A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Closed A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact stable_closed_decision_accepts_at_most_one A.occupied pivots p.1 p.2
      (A.c3 p hm) (holes p hm).1 (holes p hm).2
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

#print axioms two_bits_le_one
#print axioms count_perm
#print axioms flatten_length
#print axioms paired_count_le
#print axioms c3_no_common_open
#print axioms open_accepted_count_le_half
#print axioms stable_accepted_count_le_half

end PairedPivotCounting


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/FiniteRatSums.lean <==
import Std

/-! Elementary finite rational sums and Cauchy by a sum-of-squares identity. -/

namespace FiniteRatSums

universe u v

def sum {α : Type u} : List α → (α → Rat) → Rat
  | [], _ => 0
  | a :: as, f => f a + sum as f

theorem sum_congr {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x = g x) : sum xs f = sum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f = g x + sum xs g
    rw [hx, ht]

theorem sum_add {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x + g x) = sum xs f + sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_sub {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x - g x) = sum xs f - sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_left {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => c * f x) = c * sum xs f := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_right {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => f x * c) = sum xs f * c := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_const {α : Type u} (xs : List α) (c : Rat) :
    sum xs (fun _ => c) = (xs.length : Rat) * c := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem sum_nonneg {α : Type u} (xs : List α) (f : α → Rat)
    (h : ∀ x ∈ xs, 0 ≤ f x) : 0 ≤ sum xs f := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    exact Rat.add_nonneg (h x (by simp))
      (ih (fun y hy => h y (List.mem_cons_of_mem x hy)))

theorem sum_le {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x ≤ g x) : sum xs f ≤ sum xs g := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f ≤ g x + sum xs g
    grind

theorem sum_swap {α : Type u} {β : Type v} (xs : List α) (ys : List β)
    (f : α → β → Rat) :
    sum xs (fun x => sum ys (f x)) = sum ys (fun y => sum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [sum]; rw [sum_const]; grind
  | cons x xs ih =>
    simp only [sum]
    rw [sum_add, ih]

theorem sum_square_shift {α : Type u} (xs : List α) (f : α → Rat) (c : Rat) :
    sum xs (fun x => (f x-c)^2) =
      sum xs (fun x => (f x)^2)-2*c*sum xs f+(xs.length : Rat)*c^2 := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem lagrange_identity {α : Type u} (xs : List α) (f : α → Rat) :
    sum xs (fun y => sum xs (fun x => (f x-f y)^2)) =
      2*(xs.length : Rat)*sum xs (fun x => (f x)^2)-2*(sum xs f)^2 := by
  rw [sum_congr xs _ _ (fun y _ => sum_square_shift xs f (f y))]
  rw [sum_add, sum_sub, sum_const]
  rw [sum_mul_right, sum_mul_left, sum_mul_left]
  grind

theorem finite_cauchy {α : Type u} (xs : List α) (f : α → Rat) :
    (sum xs f)^2 ≤ (xs.length : Rat)*sum xs (fun x => (f x)^2) := by
  have h := sum_nonneg xs (fun y => sum xs (fun x => (f x-f y)^2))
    (fun y _ => sum_nonneg xs (fun x => (f x-f y)^2)
      (fun x _ => Lean.Grind.OrderedRing.sq_nonneg))
  rw [lagrange_identity] at h
  grind

#print axioms sum_congr
#print axioms sum_add
#print axioms sum_sub
#print axioms sum_mul_left
#print axioms sum_mul_right
#print axioms sum_const
#print axioms sum_nonneg
#print axioms sum_le
#print axioms sum_swap
#print axioms sum_square_shift
#print axioms lagrange_identity
#print axioms finite_cauchy

end FiniteRatSums


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/GridModel.lean <==
import StableDensity

/-! Model checks: the final pairing-cover assumption is literal S coverage. -/

namespace GridModel

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry StableDensity

universe u v

theorem finRange_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n := by
  exact List.mem_ofFn.mpr ⟨i, rfl⟩

theorem finRange_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i=j at hv
  omega

theorem grid_mem {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (p : Cell Row Col) :
    p ∈ grid rows cols ↔ p.1 ∈ rows ∧ p.2 ∈ cols := by
  constructor
  · intro h
    obtain ⟨r, hr, hm⟩ := List.mem_flatMap.mp h
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hm
    cases he
    exact ⟨hr, hc⟩
  · rintro ⟨hr, hc⟩
    exact List.mem_flatMap.mpr ⟨p.1, hr,
      List.mem_map.mpr ⟨p.2, hc, Prod.eta p⟩⟩

theorem row_map_nodup {Row : Type u} {Col : Type v}
    (r : Row) (cols : List Col) (hc : cols.Nodup) :
    (cols.map (fun c => (r,c))).Nodup := by
  apply List.pairwise_map.mpr
  exact hc.imp (fun h he => h (congrArg Prod.snd he))

theorem grid_nodup {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (hr : rows.Nodup) (hc : cols.Nodup) :
    (grid rows cols).Nodup := by
  induction rows with
  | nil => exact List.Pairwise.nil
  | cons r rs ih =>
    obtain ⟨hn, ht⟩ := List.nodup_cons.mp hr
    change (cols.map (fun c => (r,c)) ++ grid rs cols).Nodup
    apply List.pairwise_append.mpr
    refine ⟨row_map_nodup r cols hc, ih ht, ?_⟩
    intro a ha b hb he
    obtain ⟨c, hc', hca⟩ := List.mem_map.mp ha
    have hb' := (grid_mem rs cols b).mp hb
    have hf : r=b.1 := by
      have h₁ := congrArg Prod.fst hca
      have h₂ := congrArg Prod.fst he
      exact h₁.trans h₂
    exact hn (hf ▸ hb'.1)

theorem occupied_cells_nodup (m n : Nat) (A : Fin m → Fin n → Bool) :
    (cells (List.finRange m) (List.finRange n) A).Nodup := by
  exact List.Pairwise.filter _
    (grid_nodup _ _ (finRange_nodup m) (finRange_nodup n))

theorem occupied_cells_mem (m n : Nat) (A : Fin m → Fin n → Bool)
    (p : Cell (Fin m) (Fin n)) :
    p ∈ cells (List.finRange m) (List.finRange n) A ↔ A p.1 p.2=true := by
  constructor
  · intro h
    exact (List.mem_filter.mp h).2
  · intro h
    apply List.mem_filter.mpr
    exact ⟨(grid_mem _ _ p).mpr ⟨finRange_mem p.1, finRange_mem p.2⟩, h⟩

theorem cover_has_no_reuse (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs)) :
    (flattenPairs pairs).Nodup := by
  exact cover.nodup (occupied_cells_nodup m n A)

theorem endpoints_in_flatten {α : Type u} (pairs : List (α × α)) (p : α × α)
    (hp : p ∈ pairs) : p.1 ∈ flattenPairs pairs ∧ p.2 ∈ flattenPairs pairs := by
  induction pairs with
  | nil => cases hp
  | cons q qs ih =>
    rcases List.mem_cons.mp hp with he | ht
    · cases he
      simp [flattenPairs]
    · have hh := ih ht
      exact ⟨List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.1),
        List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.2)⟩

theorem selected_endpoints_occupied (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    A p.1.1 p.1.2=true ∧ A p.2.1 p.2.2=true := by
  have hh := endpoints_in_flatten pairs p hp
  exact ⟨(occupied_cells_mem m n A p.1).mp (cover.mem_iff.mpr hh.1),
    (occupied_cells_mem m n A p.2).mp (cover.mem_iff.mpr hh.2)⟩

theorem stable_endpoints_are_ND (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs)
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    p.1.1≠p.2.1 ∧ p.1.2≠p.2.2 := by
  have ho := selected_endpoints_occupied m n A pairs cover p hp
  have hz := (hs p hp).2.1
  constructor
  · intro he
    apply hz
    simpa only [he] using ho.2
  · intro he
    apply hz
    simpa only [he] using ho.1

#print axioms finRange_mem
#print axioms finRange_nodup
#print axioms grid_mem
#print axioms grid_nodup
#print axioms occupied_cells_nodup
#print axioms occupied_cells_mem
#print axioms cover_has_no_reuse
#print axioms selected_endpoints_occupied
#print axioms stable_endpoints_are_ND

end GridModel


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/LightAverages.lean <==
import MinimumMatrix

/-! Actual finite matrix averages and weighted degree identities. -/

namespace LightMatrix

open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry ListRatCounting

variable {m n : Nat}

def lineAvg (k : Nat) (f : Fin k → Rat) : Rat := sum (List.finRange k) f*(k : Rat)⁻¹

def gridAvg (m n : Nat) (f : Fin m → Fin n → Rat) : Rat :=
  sum (List.finRange m) (fun r => sum (List.finRange n) (f r))*(m : Rat)⁻¹*(n : Rat)⁻¹

def supportAvg (A : Fin m → Fin n → Bool) (f : Fin m → Fin n → Rat) : Rat :=
  sum (cells (List.finRange m) (List.finRange n) A) (fun p => f p.1 p.2)*(m : Rat)⁻¹*(n : Rat)⁻¹

def W (A : Fin m → Fin n → Bool) (θ : Rat) (r : Fin m) (c : Fin n) : Rat :=
  θ*indicator A r c

def U (A : Fin m → Fin n → Bool) (θ : Rat) (r : Fin m) : Rat :=
  θ*MinimumEndpoint.rowMean A r

def V (A : Fin m → Fin n → Bool) (θ : Rat) (c : Fin n) : Rat :=
  θ*MinimumEndpoint.colMean A c

theorem lineAvg_const (k : Nat) (hk : 0<k) (a : Rat) : lineAvg k (fun _ => a)=a := by
  have hpos : 0<(k : Rat) := Rat.natCast_pos.mpr hk
  have he := Rat.mul_inv_cancel (k : Rat) (by grind)
  unfold lineAvg
  rw [sum_const,List.length_finRange]
  grind

theorem lineAvg_sub (k : Nat) (f g : Fin k → Rat) :
    lineAvg k (fun x => f x-g x)=lineAvg k f-lineAvg k g := by
  unfold lineAvg
  rw [sum_sub]
  grind

theorem lineAvg_mul (k : Nat) (a : Rat) (f : Fin k → Rat) :
    lineAvg k (fun x => a*f x)=a*lineAvg k f := by
  unfold lineAvg
  rw [sum_mul_left]
  grind

theorem gridAvg_congr (f g : Fin m → Fin n → Rat) (h : ∀ r c, f r c=g r c) :
    gridAvg m n f=gridAvg m n g := by
  unfold gridAvg
  rw [sum_congr (List.finRange m) _ _
    (fun r _ => sum_congr (List.finRange n) _ _ (fun c _ => h r c))]

theorem gridAvg_add (f g : Fin m → Fin n → Rat) :
    gridAvg m n (fun r c => f r c+g r c)=gridAvg m n f+gridAvg m n g := by
  unfold gridAvg
  rw [sum_congr (List.finRange m) _ _ (fun r _ => sum_add (List.finRange n) (f r) (g r)),sum_add]
  grind

theorem gridAvg_sub (f g : Fin m → Fin n → Rat) :
    gridAvg m n (fun r c => f r c-g r c)=gridAvg m n f-gridAvg m n g := by
  unfold gridAvg
  rw [sum_congr (List.finRange m) _ _ (fun r _ => sum_sub (List.finRange n) (f r) (g r)),sum_sub]
  grind

theorem gridAvg_mul (a : Rat) (f : Fin m → Fin n → Rat) :
    gridAvg m n (fun r c => a*f r c)=a*gridAvg m n f := by
  unfold gridAvg
  rw [sum_congr (List.finRange m) _ _ (fun r _ => sum_mul_left (List.finRange n) a (f r)),sum_mul_left]
  grind

theorem gridAvg_row (hn : 0<n) (f : Fin m → Rat) :
    gridAvg m n (fun r _ => f r)=lineAvg m f := by
  have hpos : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have he := Rat.mul_inv_cancel (n : Rat) (by grind)
  unfold gridAvg lineAvg
  rw [sum_congr (List.finRange m) _ _ (fun r _ => sum_const (List.finRange n) (f r))]
  simp only [List.length_finRange]
  rw [sum_mul_left]
  grind

theorem gridAvg_column (hm : 0<m) (f : Fin n → Rat) :
    gridAvg m n (fun _ c => f c)=lineAvg n f := by
  have hpos : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have he := Rat.mul_inv_cancel (m : Rat) (by grind)
  unfold gridAvg lineAvg
  rw [sum_const,List.length_finRange]
  grind

theorem gridAvg_const (hm : 0<m) (hn : 0<n) (a : Rat) :
    gridAvg m n (fun _ _ => a)=a := by
  rw [gridAvg_row hn,lineAvg_const m hm]

theorem gridAvg_product (f : Fin m → Rat) (g : Fin n → Rat) :
    gridAvg m n (fun r c => f r*g c)=lineAvg m f*lineAvg n g := by
  unfold gridAvg lineAvg
  rw [sum_congr (List.finRange m) _ _ (fun r _ => sum_mul_left (List.finRange n) (f r) g),sum_mul_right]
  grind

theorem gridAvg_nonneg (hm : 0<m) (hn : 0<n) (f : Fin m → Fin n → Rat)
    (h : ∀ r c, 0≤f r c) : 0≤gridAvg m n f := by
  have hsum := sum_nonneg (List.finRange m) (fun r => sum (List.finRange n) (f r))
    (fun r _ => sum_nonneg (List.finRange n) (f r) (fun c _ => h r c))
  exact Rat.mul_nonneg (Rat.mul_nonneg hsum
    (inv_nonneg_of_pos _ (Rat.natCast_pos.mpr hm)))
    (inv_nonneg_of_pos _ (Rat.natCast_pos.mpr hn))

theorem indicator_average (A : Fin m → Fin n → Bool) :
    gridAvg m n (indicator A)=MinimumEndpoint.density A := rfl

theorem support_average (A : Fin m → Fin n → Bool) (f : Fin m → Fin n → Rat) :
    supportAvg A f=gridAvg m n (fun r c => indicator A r c*f r c) := by
  unfold supportAvg gridAvg
  rw [cells_sum]

theorem weight_average (A : Fin m → Fin n → Bool) (θ : Rat) :
    gridAvg m n (W A θ)=θ*MinimumEndpoint.density A := by
  unfold W
  rw [gridAvg_mul,indicator_average]

theorem weighted_support_average (A : Fin m → Fin n → Bool) (θ : Rat) (f : Fin m → Fin n → Rat) :
    gridAvg m n (fun r c => W A θ r c*f r c)=θ*supportAvg A f := by
  rw [support_average]
  unfold W
  rw [gridAvg_congr _ (fun r c => θ*(indicator A r c*f r c)) (by intro r c; grind),gridAvg_mul]

theorem row_weighted_degree (A : Fin m → Fin n → Bool) (θ : Rat) (r : Fin m) :
    lineAvg n (W A θ r)=U A θ r := by
  unfold lineAvg W U MinimumEndpoint.rowMean
  rw [sum_mul_left]
  unfold rowDegree
  grind

theorem column_weighted_degree (A : Fin m → Fin n → Bool) (θ : Rat) (c : Fin n) :
    lineAvg m (fun r => W A θ r c)=V A θ c := by
  unfold lineAvg W V MinimumEndpoint.colMean
  rw [sum_mul_left]
  unfold colDegree
  grind

theorem row_mean (A : Fin m → Fin n → Bool) (θ : Rat) :
    lineAvg m (U A θ)=θ*MinimumEndpoint.density A := by
  unfold U
  rw [lineAvg_mul]
  exact congrArg (fun q : Rat => θ*q) (MinimumEndpoint.uniform_row_mean A)

theorem column_mean (A : Fin m → Fin n → Bool) (θ : Rat) :
    lineAvg n (V A θ)=θ*MinimumEndpoint.density A := by
  unfold V
  rw [lineAvg_mul]
  exact congrArg (fun q : Rat => θ*q) (MinimumEndpoint.uniform_col_mean A)

theorem weighted_row_balance (A : Fin m → Fin n → Bool) (θ : Rat) (hn : 0<n) (f : Fin m → Rat) :
    gridAvg m n (fun r c => W A θ r c*f r)=gridAvg m n (fun r _ => U A θ r*f r) := by
  have hpos : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have he := Rat.mul_inv_cancel (n : Rat) (by grind)
  have hrow : ∀ r, sum (List.finRange n) (fun c => W A θ r c*f r)=
      sum (List.finRange n) (fun _ => U A θ r*f r) := by
    intro r
    rw [sum_mul_right,sum_const,List.length_finRange]
    have hu := row_weighted_degree A θ r
    unfold lineAvg at hu
    grind
  unfold gridAvg
  rw [sum_congr (List.finRange m) _ _ (fun r _ => hrow r)]

theorem weighted_column_balance (A : Fin m → Fin n → Bool) (θ : Rat) (hm : 0<m) (f : Fin n → Rat) :
    gridAvg m n (fun r c => W A θ r c*f c)=gridAvg m n (fun _ c => V A θ c*f c) := by
  have hpos : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have he := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hcol : ∀ c, sum (List.finRange m) (fun r => W A θ r c*f c)=
      sum (List.finRange m) (fun _ => V A θ c*f c) := by
    intro c
    rw [sum_mul_right,sum_const,List.length_finRange]
    have hv := column_weighted_degree A θ c
    unfold lineAvg at hv
    grind
  unfold gridAvg
  rw [sum_swap (List.finRange m) (List.finRange n) (fun r c => W A θ r c*f c)]
  rw [sum_swap (List.finRange m) (List.finRange n) (fun _ c => V A θ c*f c)]
  rw [sum_congr (List.finRange n) _ _ (fun c _ => hcol c)]

#print axioms gridAvg_product
#print axioms gridAvg_nonneg
#print axioms weighted_support_average
#print axioms row_weighted_degree
#print axioms column_weighted_degree
#print axioms row_mean
#print axioms column_mean
#print axioms weighted_row_balance
#print axioms weighted_column_balance
end LightMatrix


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/LightDual.lean <==
import LightRanges
import LightPairing
import MFUnitSquare

/-! Finite cancellation and contradiction with the actual moment-free table. -/
namespace LightMatrix

variable {m n : Nat}

def dualAverage (A : Fin m → Fin n → Bool) (θ : Rat) : Rat :=
  gridAvg m n (fun r c => MomentFreeCertificate.G (U A θ r) (V A θ c)+
    W A θ r c*MomentFreeCertificate.H (U A θ r) (V A θ c))

theorem centered_column_term (A : Fin m → Fin n → Bool) (θ : Rat) (hn : 0<n)
    (hmean : θ*MinimumEndpoint.density A=MomentFreeCertificate.mu) (f : Fin m → Rat) :
    gridAvg m n (fun r c => f r*(V A θ c-MomentFreeCertificate.mu))=0 := by
  rw [gridAvg_product,lineAvg_sub,column_mean,lineAvg_const n hn,hmean]
  grind

theorem centered_row_term (A : Fin m → Fin n → Bool) (θ : Rat) (hm : 0<m)
    (hmean : θ*MinimumEndpoint.density A=MomentFreeCertificate.mu) (f : Fin n → Rat) :
    gridAvg m n (fun r c => (U A θ r-MomentFreeCertificate.mu)*f c)=0 := by
  rw [gridAvg_product,lineAvg_sub,row_mean,lineAvg_const m hm,hmean]
  grind

theorem dual_cancellation (A : Fin m → Fin n → Bool) (θ : Rat) (hm : 0<m) (hn : 0<n)
    (hmean : θ*MinimumEndpoint.density A=MomentFreeCertificate.mu) :
    dualAverage A θ=MomentFreeCertificate.lambda+MomentFreeCertificate.z*I A θ+J A θ := by
  have hexpand : ∀ r c,
      MomentFreeCertificate.G (U A θ r) (V A θ c)+W A θ r c*MomentFreeCertificate.H (U A θ r) (V A θ c)=
      MomentFreeCertificate.lambda-U A θ r*MomentFreeCertificate.a (U A θ r)-
      V A θ c*MomentFreeCertificate.a (V A θ c)+
      MomentFreeCertificate.b (U A θ r)*(V A θ c-MomentFreeCertificate.mu)+
      (U A θ r-MomentFreeCertificate.mu)*MomentFreeCertificate.b (V A θ c)+
      W A θ r c*MomentFreeCertificate.a (U A θ r)+W A θ r c*MomentFreeCertificate.a (V A θ c)+
      MomentFreeCertificate.z*(W A θ r c*min (U A θ r) (V A θ c))+
      W A θ r c*MomentFreeCertificate.hall (U A θ r) (V A θ c) := by
    intro r c
    unfold MomentFreeCertificate.G MomentFreeCertificate.H
    grind
  unfold dualAverage
  rw [gridAvg_congr _ _ hexpand]
  simp only [gridAvg_add,gridAvg_sub,gridAvg_mul]
  rw [gridAvg_const hm hn,
    weighted_row_balance A θ hn (fun r => MomentFreeCertificate.a (U A θ r)),
    weighted_column_balance A θ hm (fun c => MomentFreeCertificate.a (V A θ c)),
    centered_column_term A θ hn hmean (fun r => MomentFreeCertificate.b (U A θ r)),
    centered_row_term A θ hm hmean (fun c => MomentFreeCertificate.b (V A θ c))]
  unfold I J
  grind

theorem dual_nonnegative (A : Fin m → Fin n → Bool) (θ : Rat) (hm : 0<m) (hn : 0<n)
    (hθ0 : 0≤θ) (hθ1 : θ≤1) : 0≤dualAverage A θ := by
  apply gridAvg_nonneg hm hn
  intro r c
  have hu := U_range A θ hn hθ0 hθ1 r
  have hv := V_range A θ hm hθ0 hθ1 c
  have hw := W_range A θ hθ0 hθ1 r c
  have hg := MomentFreeCertificate.pointwise_certificate (U A θ r) (V A θ c) hu.1 hu.2 hv.1 hv.2
  have hleft := Rat.mul_nonneg (show 0≤1-W A θ r c by grind) hg.1
  have hright := Rat.mul_nonneg hw.1 hg.2
  have hsum := Rat.add_nonneg hleft hright
  have he : (1-W A θ r c)*MomentFreeCertificate.G (U A θ r) (V A θ c)+
      W A θ r c*(MomentFreeCertificate.G (U A θ r) (V A θ c)+MomentFreeCertificate.H (U A θ r) (V A θ c))=
      MomentFreeCertificate.G (U A θ r) (V A θ c)+W A θ r c*MomentFreeCertificate.H (U A θ r) (V A θ c) := by
    grind
  rw [he] at hsum
  exact hsum

/-- Excludes the finite uniformly weighted, normalized mate-light model.
Every premise here is discharged from the Boolean matrix in the main entry. -/
theorem normalized_light_impossible (A : Fin m → Fin n → Bool) (θ : Rat)
    (hm : 0<m) (hn : 0<n) (hθ0 : 0≤θ) (hθ1 : θ≤1)
    (ps : List (PairedPivotCore.Cell (Fin m) (Fin n) × PairedPivotCore.Cell (Fin m) (Fin n)))
    (cover : (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) A).Perm
      (PairedPivotCounting.flattenPairs ps))
    (hmean : θ*MinimumEndpoint.density A=MomentFreeCertificate.mu)
    (light : ∀ p ∈ ps, U A θ p.1.1+U A θ p.2.1≤1 ∨ V A θ p.1.2+V A θ p.2.2≤1) : False := by
  have hnonneg := dual_nonnegative A θ hm hn hθ0 hθ1
  rw [dual_cancellation A θ hm hn hmean] at hnonneg
  have hi := weighted_minimum_bound A θ hm hn hθ0 ps cover light
  rw [hmean] at hi
  have hihalf : I A θ≤MomentFreeCertificate.mu/2 := by
    apply Rat.le_of_mul_le_mul_right (c := 2) ?_ (by decide)
    rw [Rat.div_mul_cancel (by decide : (2:Rat)≠0)]
    grind
  have hj := weighted_hall_bound A θ hm hn hθ0 ps cover light
  have hzi := Rat.mul_le_mul_of_nonneg_left hihalf
    (by unfold MomentFreeCertificate.z; decide : (0:Rat)≤MomentFreeCertificate.z)
  have he : MomentFreeCertificate.z*(MomentFreeCertificate.mu/2)=
      (MomentFreeCertificate.mu/2)*MomentFreeCertificate.z := by grind
  rw [he] at hzi
  have hneg := MomentFreeCertificate.dual_scalar_negative
  grind

#print axioms centered_column_term
#print axioms centered_row_term
#print axioms dual_cancellation
#print axioms dual_nonnegative
#print axioms normalized_light_impossible
end LightMatrix


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/LightMatrixTheorem.lean <==
import LightDual

/-! The standalone finite Boolean-matrix three-fifths theorem. -/
namespace LightMatrix

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry
variable {m n : Nat}

theorem thinning_parameters (d ε : Rat) (hε : 0≤ε)
    (hcut : MomentFreeCertificate.mu*(1+ε)≤d) :
    0<d ∧ 0<MomentFreeCertificate.mu/d ∧ MomentFreeCertificate.mu/d≤1 ∧
    (MomentFreeCertificate.mu/d)*d=MomentFreeCertificate.mu ∧
    (MomentFreeCertificate.mu/d)*(1+ε)≤1 := by
  have hmu : 0<MomentFreeCertificate.mu := by unfold MomentFreeCertificate.mu; grind
  have hprod := Rat.mul_nonneg (Rat.le_of_lt hmu) hε
  have he : MomentFreeCertificate.mu*(1+ε)=MomentFreeCertificate.mu+MomentFreeCertificate.mu*ε := by grind
  have hmd : MomentFreeCertificate.mu≤d := by rw [he] at hcut; grind
  have hd : 0<d := by grind
  have hdne : d≠0 := by grind
  have hcancel := Rat.div_mul_cancel (a := MomentFreeCertificate.mu) hdne
  have hθpos : 0<MomentFreeCertificate.mu/d := by
    rw [Rat.div_def]
    exact Rat.mul_pos hmu (Rat.inv_pos.mpr hd)
  have hθ1 : MomentFreeCertificate.mu/d≤1 := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    rw [hcancel]
    simpa only [Rat.one_mul] using hmd
  have hscale : (MomentFreeCertificate.mu/d)*(1+ε)≤1 := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    have hh : (MomentFreeCertificate.mu/d)*(1+ε)*d=MomentFreeCertificate.mu*(1+ε) := by grind
    rw [hh]
    simpa only [Rat.one_mul] using hcut
  exact ⟨hd,hθpos,hθ1,hcancel,hscale⟩

theorem light_density_lt (A : Fin m → Fin n → Bool) (hm : 0<m) (hn : 0<n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (ε : Rat) (hε : 0≤ε)
    (light : ∀ p ∈ ps,
      MinimumEndpoint.rowMean A p.1.1+MinimumEndpoint.rowMean A p.2.1≤1+ε ∨
      MinimumEndpoint.colMean A p.1.2+MinimumEndpoint.colMean A p.2.2≤1+ε) :
    MinimumEndpoint.density A<MomentFreeCertificate.mu*(1+ε) := by
  apply Classical.byContradiction
  intro hnot
  have hcut : MomentFreeCertificate.mu*(1+ε)≤MinimumEndpoint.density A := by grind
  obtain ⟨_,hθpos,hθ1,hmean,hscale⟩ := thinning_parameters (MinimumEndpoint.density A) ε hε hcut
  let θ := MomentFreeCertificate.mu/MinimumEndpoint.density A
  have hθ0 : 0≤θ := Rat.le_of_lt hθpos
  have transformed : ∀ p ∈ ps, U A θ p.1.1+U A θ p.2.1≤1 ∨ V A θ p.1.2+V A θ p.2.2≤1 := by
    intro p hp
    exact scaled_light θ ε _ _ _ _ hθ0 hscale (light p hp)
  exact normalized_light_impossible A θ hm hn hθ0 hθ1 ps cover hmean transformed

/-- The complete finite statement. Its only substantive combinatorial
hypothesis is the mate-light alternative, besides literal full pair coverage. -/
theorem finite_three_fifths (A : Fin m → Fin n → Bool) (hm : 0<m) (hn : 0<n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (ε : Rat) (hε : 0≤ε)
    (light : ∀ p ∈ ps,
      MinimumEndpoint.rowMean A p.1.1+MinimumEndpoint.rowMean A p.2.1≤1+ε ∨
      MinimumEndpoint.colMean A p.1.2+MinimumEndpoint.colMean A p.2.2≤1+ε) :
    ((cells (List.finRange m) (List.finRange n) A).length : Rat)<
      (3/5 : Rat)*(1+ε)*(m : Rat)*(n : Rat) := by
  have hd := light_density_lt A hm hn ps cover ε hε light
  have hcardpos := Rat.mul_pos (Rat.natCast_pos.mpr hm) (Rat.natCast_pos.mpr hn)
  have h := Rat.mul_lt_mul_of_pos_right hd hcardpos
  rw [MinimumEndpoint.density_card] at h
  rw [Rat.div_mul_cancel (by grind : (m : Rat)*(n : Rat)≠0)] at h
  simpa only [MomentFreeCertificate.mu,Rat.mul_assoc] using h

theorem exact_light_three_fifths (A : Fin m → Fin n → Bool) (hm : 0<m) (hn : 0<n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (light : ∀ p ∈ ps,
      MinimumEndpoint.rowMean A p.1.1+MinimumEndpoint.rowMean A p.2.1≤1 ∨
      MinimumEndpoint.colMean A p.1.2+MinimumEndpoint.colMean A p.2.2≤1) :
    ((cells (List.finRange m) (List.finRange n) A).length : Rat)<(3/5 : Rat)*(m : Rat)*(n : Rat) := by
  have h := finite_three_fifths A hm hn ps cover 0 (by decide)
    (by simpa only [Rat.add_zero] using light)
  simpa only [Rat.add_zero,Rat.mul_one] using h

#print axioms thinning_parameters
#print axioms light_density_lt
#print axioms finite_three_fifths
#print axioms exact_light_three_fifths
end LightMatrix


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/LightPairing.lean <==
import LightAverages
import MFHall

/-! Actual finite pair-cover minimum and strict Hall bounds. -/
namespace LightMatrix

open PairedPivotCore PairedPivotCounting FiniteRatSums PairedMatrixMoments
  BooleanMatrixGeometry ListRatCounting

universe u
variable {m n : Nat}

def strictHall (t x y : Rat) : Rat :=
  (if t<x ∧ t<y then 1 else 0)-(if x<1-t ∨ y<1-t then 1 else 0)

def I (A : Fin m → Fin n → Bool) (θ : Rat) : Rat :=
  gridAvg m n (fun r c => W A θ r c*min (U A θ r) (V A θ c))

def J (A : Fin m → Fin n → Bool) (θ : Rat) : Rat :=
  gridAvg m n (fun r c => W A θ r c*MomentFreeCertificate.hall (U A θ r) (V A θ c))

theorem sum_perm {α : Type u} (f : α → Rat) {xs ys : List α} (h : xs.Perm ys) :
    sum xs f=sum ys f := by
  induction h with
  | nil => rfl
  | cons x h ih => exact congrArg (fun q => f x+q) ih
  | swap x y xs => simp only [sum]; grind
  | trans h₁ h₂ ih₁ ih₂ => exact ih₁.trans ih₂

theorem flatten_sum {α : Type u} (ps : List (α × α)) (f : α → Rat) :
    sum (flattenPairs ps) f=sum ps (fun p => f p.1+f p.2) := by
  induction ps with
  | nil => rfl
  | cons p ps ih => simp only [flattenPairs,sum]; rw [ih]; grind

theorem pair_cover_sum_bound {α : Type u} (cs : List α) (ps : List (α × α))
    (cover : cs.Perm (flattenPairs ps)) (f : α → Rat) (b : Rat)
    (bound : ∀ p ∈ ps, f p.1+f p.2≤b) : 2*sum cs f≤(cs.length : Rat)*b := by
  have h := sum_le ps (fun p => f p.1+f p.2) (fun _ => b) bound
  rw [sum_const] at h
  have hs := sum_perm f cover
  rw [flatten_sum] at hs
  have hl : (cs.length : Rat)=2*(ps.length : Rat) := by
    rw [cover.length_eq,flatten_length,Rat.natCast_mul]
    rfl
  rw [hs,hl]
  have hh := Rat.mul_le_mul_of_nonneg_left h (by decide : (0:Rat)≤2)
  grind

theorem weighted_pair_average_bound (A : Fin m → Fin n → Bool) (θ : Rat)
    (hm : 0<m) (hn : 0<n) (hθ : 0≤θ)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (f : Fin m → Fin n → Rat) (b : Rat)
    (bound : ∀ p ∈ ps, f p.1.1 p.1.2+f p.2.1 p.2.2≤b) :
    2*gridAvg m n (fun r c => W A θ r c*f r c)≤b*(θ*MinimumEndpoint.density A) := by
  have h := pair_cover_sum_bound (cells (List.finRange m) (List.finRange n) A) ps cover
    (fun p => f p.1 p.2) b bound
  rw [cells_card] at h
  have hscale := Rat.mul_nonneg hθ (Rat.mul_nonneg
    (inv_nonneg_of_pos _ (Rat.natCast_pos.mpr hm))
    (inv_nonneg_of_pos _ (Rat.natCast_pos.mpr hn)))
  have hh := Rat.mul_le_mul_of_nonneg_right h hscale
  rw [weighted_support_average]
  unfold supportAvg MinimumEndpoint.density
  grind

theorem minimum_pair_bound (x y x' y' : Rat) (light : x+x'≤1 ∨ y+y'≤1) :
    min x y+min x' y'≤1 := by
  have h := MinimumEndpoint.pair_minimum_bound x y x' y' 0
    (by simpa only [Rat.add_zero] using light)
  simpa only [Rat.add_zero] using h

theorem strict_hall_pair_bound (t x y x' y' : Rat) (light : x+x'≤1 ∨ y+y'≤1) :
    strictHall t x y+strictHall t x' y'≤0 := by
  unfold strictHall
  rcases light with h | h <;> split <;> split <;> split <;> split <;> grind

theorem certificate_hall_pair_bound (x y x' y' : Rat) (light : x+x'≤1 ∨ y+y'≤1) :
    MomentFreeCertificate.hall x y+MomentFreeCertificate.hall x' y'≤0 := by
  unfold MomentFreeCertificate.hall
  rw [←sum_add]
  have hh := sum_le (List.range 20)
    (fun k => ((MomentFreeCertificate.wTable[k]?.getD 0 : Int) : Rat)/1000*
      MomentFreeCertificate.phi k x y+
      ((MomentFreeCertificate.wTable[k]?.getD 0 : Int) : Rat)/1000*
      MomentFreeCertificate.phi k x' y') (fun _ => 0) (by
    intro k hk
    have hphi := strict_hall_pair_bound (MomentFreeCertificate.threshold k) x y x' y' light
    change MomentFreeCertificate.phi k x y+MomentFreeCertificate.phi k x' y'≤0 at hphi
    have hw : 0≤((MomentFreeCertificate.wTable[k]?.getD 0 : Int) : Rat)/1000 := by
      rw [Rat.div_def]
      exact Rat.mul_nonneg
        (Rat.intCast_nonneg.mpr (MomentFreeCertificate.weights_nonnegative k hk))
        (Rat.le_of_lt (Rat.inv_pos.mpr (by decide : (0:Rat)<1000)))
    have hmul := Rat.mul_le_mul_of_nonneg_left hphi hw
    have he : (((MomentFreeCertificate.wTable[k]?.getD 0 : Int) : Rat)/1000)*
        (MomentFreeCertificate.phi k x y+MomentFreeCertificate.phi k x' y')=
        ((MomentFreeCertificate.wTable[k]?.getD 0 : Int) : Rat)/1000*MomentFreeCertificate.phi k x y+
        ((MomentFreeCertificate.wTable[k]?.getD 0 : Int) : Rat)/1000*MomentFreeCertificate.phi k x' y' := by grind
    rw [he] at hmul
    simpa only [Rat.mul_zero] using hmul)
  rw [sum_const] at hh
  simpa only [Rat.mul_zero] using hh

theorem weighted_minimum_bound (A : Fin m → Fin n → Bool) (θ : Rat)
    (hm : 0<m) (hn : 0<n) (hθ : 0≤θ)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (light : ∀ p ∈ ps, U A θ p.1.1+U A θ p.2.1≤1 ∨ V A θ p.1.2+V A θ p.2.2≤1) :
    2*I A θ≤θ*MinimumEndpoint.density A := by
  have h := weighted_pair_average_bound A θ hm hn hθ ps cover
    (fun r c => min (U A θ r) (V A θ c)) 1
    (fun p hp => minimum_pair_bound _ _ _ _ (light p hp))
  simpa only [I,Rat.one_mul] using h

theorem weighted_strict_hall_bound (A : Fin m → Fin n → Bool) (θ t : Rat)
    (hm : 0<m) (hn : 0<n) (hθ : 0≤θ)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (light : ∀ p ∈ ps, U A θ p.1.1+U A θ p.2.1≤1 ∨ V A θ p.1.2+V A θ p.2.2≤1) :
    gridAvg m n (fun r c => W A θ r c*strictHall t (U A θ r) (V A θ c))≤0 := by
  have h := weighted_pair_average_bound A θ hm hn hθ ps cover
    (fun r c => strictHall t (U A θ r) (V A θ c)) 0
    (fun p hp => strict_hall_pair_bound t _ _ _ _ (light p hp))
  grind

theorem weighted_hall_bound (A : Fin m → Fin n → Bool) (θ : Rat)
    (hm : 0<m) (hn : 0<n) (hθ : 0≤θ)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (light : ∀ p ∈ ps, U A θ p.1.1+U A θ p.2.1≤1 ∨ V A θ p.1.2+V A θ p.2.2≤1) : J A θ≤0 := by
  have h := weighted_pair_average_bound A θ hm hn hθ ps cover
    (fun r c => MomentFreeCertificate.hall (U A θ r) (V A θ c)) 0
    (fun p hp => certificate_hall_pair_bound _ _ _ _ (light p hp))
  unfold J
  grind

#print axioms pair_cover_sum_bound
#print axioms weighted_pair_average_bound
#print axioms strict_hall_pair_bound
#print axioms certificate_hall_pair_bound
#print axioms weighted_minimum_bound
#print axioms weighted_strict_hall_bound
#print axioms weighted_hall_bound
end LightMatrix


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/LightRanges.lean <==
import LightAverages

namespace LightMatrix

open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry ListRatCounting
variable {m n : Nat}

theorem original_row_range (A : Fin m → Fin n → Bool) (hn : 0<n) (r : Fin m) :
    0≤MinimumEndpoint.rowMean A r ∧ MinimumEndpoint.rowMean A r≤1 := by
  have h₀ := sum_nonneg (List.finRange n) (indicator A r)
    (fun c _ => (ratBit_range (A r c)).1)
  have h₁ := sum_le (List.finRange n) (indicator A r) (fun _ => 1)
    (fun c _ => (ratBit_range (A r c)).2)
  rw [sum_const,List.length_finRange] at h₁
  have hh := ratio_range (rowDegree (List.finRange n) (indicator A) r) (n : Rat)
    h₀ (by unfold rowDegree; grind) (Rat.natCast_pos.mpr hn)
  simpa only [MinimumEndpoint.rowMean,Rat.div_def] using hh

theorem original_column_range (A : Fin m → Fin n → Bool) (hm : 0<m) (c : Fin n) :
    0≤MinimumEndpoint.colMean A c ∧ MinimumEndpoint.colMean A c≤1 := by
  have h₀ := sum_nonneg (List.finRange m) (fun r => indicator A r c)
    (fun r _ => (ratBit_range (A r c)).1)
  have h₁ := sum_le (List.finRange m) (fun r => indicator A r c) (fun _ => 1)
    (fun r _ => (ratBit_range (A r c)).2)
  rw [sum_const,List.length_finRange] at h₁
  have hh := ratio_range (colDegree (List.finRange m) (indicator A) c) (m : Rat)
    h₀ (by unfold colDegree; grind) (Rat.natCast_pos.mpr hm)
  simpa only [MinimumEndpoint.colMean,Rat.div_def] using hh

theorem W_range (A : Fin m → Fin n → Bool) (θ : Rat) (hθ0 : 0≤θ) (hθ1 : θ≤1)
    (r : Fin m) (c : Fin n) : 0≤W A θ r c ∧ W A θ r c≤1 := by
  cases h : A r c <;> simp [W,indicator,RationalSampling.ratBit,h,hθ0,hθ1] <;> grind

theorem U_range (A : Fin m → Fin n → Bool) (θ : Rat) (hn : 0<n)
    (hθ0 : 0≤θ) (hθ1 : θ≤1) (r : Fin m) : 0≤U A θ r ∧ U A θ r≤1 := by
  have h := original_row_range A hn r
  have h₀ := Rat.mul_nonneg hθ0 h.1
  have h₁ := Rat.mul_le_mul_of_nonneg_left h.2 hθ0
  unfold U
  constructor <;> grind

theorem V_range (A : Fin m → Fin n → Bool) (θ : Rat) (hm : 0<m)
    (hθ0 : 0≤θ) (hθ1 : θ≤1) (c : Fin n) : 0≤V A θ c ∧ V A θ c≤1 := by
  have h := original_column_range A hm c
  have h₀ := Rat.mul_nonneg hθ0 h.1
  have h₁ := Rat.mul_le_mul_of_nonneg_left h.2 hθ0
  unfold V
  constructor <;> grind

theorem scaled_light (θ ε x y x' y' : Rat) (hθ0 : 0≤θ) (hscale : θ*(1+ε)≤1)
    (light : x+x'≤1+ε ∨ y+y'≤1+ε) :
    θ*x+θ*x'≤1 ∨ θ*y+θ*y'≤1 := by
  rcases light with h | h
  · have hh := Rat.mul_le_mul_of_nonneg_left h hθ0
    have he : θ*(x+x')=θ*x+θ*x' := by grind
    rw [he] at hh
    exact Or.inl (Rat.le_trans hh hscale)
  · have hh := Rat.mul_le_mul_of_nonneg_left h hθ0
    have he : θ*(y+y')=θ*y+θ*y' := by grind
    rw [he] at hh
    exact Or.inr (Rat.le_trans hh hscale)

#print axioms original_row_range
#print axioms original_column_range
#print axioms W_range
#print axioms U_range
#print axioms V_range
#print axioms scaled_light
end LightMatrix


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/ListRatCounting.lean <==
import RationalSampling

namespace ListRatCounting

open FiniteRatSums RationalSampling PairedPivotCounting

universe u v

theorem sum_append {α : Type u} (xs ys : List α) (f : α → Rat) :
    sum (xs++ys) f=sum xs f+sum ys f := by
  induction xs with
  | nil => simp only [List.nil_append, sum]; grind
  | cons x xs ih => simp only [List.cons_append, sum]; rw [ih]; grind

theorem sum_map {α : Type u} {β : Type v} (xs : List α) (g : α → β) (f : β → Rat) :
    sum (xs.map g) f=sum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.map_cons, sum]; rw [ih]

theorem sum_flatMap {α : Type u} {β : Type v} (xs : List α) (g : α → List β)
    (f : β → Rat) : sum (xs.flatMap g) f=sum xs (fun x => sum (g x) f) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.flatMap_cons, sum]; rw [sum_append, ih]

theorem sum_filter {α : Type u} (xs : List α) (p : α → Bool) (f : α → Rat) :
    sum (xs.filter p) f=sum xs (fun x => ratBit (p x)*f x) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    cases hp : p x <;> simp [hp, sum, ratBit, ih] <;> grind

theorem count_as_sum {α : Type u} (xs : List α) (f : α → Bool) :
    sum xs (fun x => ratBit (f x))=(count f xs : Rat) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hb : ratBit (f x)=(bitNat (f x) : Rat) := by cases f x <;> rfl
    simp only [sum, count]
    rw [Rat.natCast_add, hb, ih]

theorem ratBit_range (b : Bool) : 0≤ratBit b ∧ ratBit b≤1 := by
  cases b <;> constructor <;> decide

theorem inv_nonneg_of_pos (d : Rat) (hd : 0<d) : 0≤d⁻¹ := by
  have hn : d≠0 := by grind
  have he := Rat.inv_mul_cancel d hn
  apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
  grind

#print axioms sum_append
#print axioms sum_map
#print axioms sum_flatMap
#print axioms sum_filter
#print axioms count_as_sum
#print axioms ratBit_range
#print axioms inv_nonneg_of_pos

end ListRatCounting


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/MFBernstein.lean <==
import MinimumAlgebra

/-! Degree-(2,2) Bernstein identities and inequalities over rational numbers. -/

namespace MomentFreeCertificate

open MinimumEndpoint

def lerp (lo hi t : Rat) : Rat := (1-t)*lo+t*hi

def bernstein (f : Nat → Rat) (t : Rat) : Rat :=
  (1-t)^2*f 0+2*t*(1-t)*f 1+t^2*f 2

def bernstein22 (f : Nat → Nat → Rat) (s t : Rat) : Rat :=
  bernstein (fun p => bernstein (f p) t) s

def linearCoeff (lo hi : Rat) (p : Nat) : Rat :=
  match p with
  | 0 => lo
  | 1 => (lo+hi)/2
  | _ => hi

def squareCoeff (lo hi : Rat) (p : Nat) : Rat :=
  match p with
  | 0 => lo^2
  | 1 => lo*hi
  | _ => hi^2

def productCoeff (lo hi al ah : Rat) (p : Nat) : Rat :=
  match p with
  | 0 => lo*al
  | 1 => (lo*ah+hi*al)/2
  | _ => hi*ah

theorem bernstein_const (c t : Rat) : bernstein (fun _ => c) t=c := by
  unfold bernstein
  grind

theorem bernstein_add (f g : Nat → Rat) (t : Rat) :
    bernstein (fun p => f p+g p) t=bernstein f t+bernstein g t := by
  unfold bernstein
  grind

theorem bernstein_sub (f g : Nat → Rat) (t : Rat) :
    bernstein (fun p => f p-g p) t=bernstein f t-bernstein g t := by
  unfold bernstein
  grind

theorem bernstein_mul (f : Nat → Rat) (c t : Rat) :
    bernstein (fun p => c*f p) t=c*bernstein f t := by
  unfold bernstein
  grind

theorem bernstein_monotone (f g : Nat → Rat) (t : Rat)
    (ht0 : 0≤t) (ht1 : t≤1) (h : ∀ p, p<3 → f p≤g p) :
    bernstein f t≤bernstein g t := by
  have h₀ := Rat.mul_le_mul_of_nonneg_left (h 0 (by decide))
    (show (0:Rat)≤(1-t)^2 from Lean.Grind.OrderedRing.sq_nonneg)
  have h₁ := Rat.mul_le_mul_of_nonneg_left (h 1 (by decide))
    (Rat.mul_nonneg (Rat.mul_nonneg (by decide : (0:Rat)≤2) ht0) (show 0≤1-t by grind))
  have h₂ := Rat.mul_le_mul_of_nonneg_left (h 2 (by decide))
    (show (0:Rat)≤t^2 from Lean.Grind.OrderedRing.sq_nonneg)
  unfold bernstein
  grind

theorem bernstein_linear (lo hi t : Rat) :
    bernstein (linearCoeff lo hi) t=lerp lo hi t := by
  unfold bernstein linearCoeff lerp
  grind

theorem bernstein_square (lo hi t : Rat) :
    bernstein (squareCoeff lo hi) t=(lerp lo hi t)^2 := by
  unfold bernstein squareCoeff lerp
  grind

theorem bernstein_product (lo hi al ah t : Rat) :
    bernstein (productCoeff lo hi al ah) t=lerp lo hi t*lerp al ah t := by
  unfold bernstein productCoeff lerp
  grind

theorem bernstein22_const (c s t : Rat) : bernstein22 (fun _ _ => c) s t=c := by
  unfold bernstein22
  simp only [bernstein_const]

theorem bernstein22_add (f g : Nat → Nat → Rat) (s t : Rat) :
    bernstein22 (fun p q => f p q+g p q) s t=bernstein22 f s t+bernstein22 g s t := by
  unfold bernstein22
  simp only [bernstein_add]

theorem bernstein22_sub (f g : Nat → Nat → Rat) (s t : Rat) :
    bernstein22 (fun p q => f p q-g p q) s t=bernstein22 f s t-bernstein22 g s t := by
  unfold bernstein22
  simp only [bernstein_sub]

theorem bernstein22_mul (f : Nat → Nat → Rat) (c s t : Rat) :
    bernstein22 (fun p q => c*f p q) s t=c*bernstein22 f s t := by
  unfold bernstein22
  simp only [bernstein_mul]

theorem bernstein22_row (f : Nat → Rat) (s t : Rat) :
    bernstein22 (fun p _ => f p) s t=bernstein f s := by
  unfold bernstein22
  simp only [bernstein_const]

theorem bernstein22_column (f : Nat → Rat) (s t : Rat) :
    bernstein22 (fun _ q => f q) s t=bernstein f t := by
  unfold bernstein22
  rw [bernstein_const]

theorem bernstein22_product (f g : Nat → Rat) (s t : Rat) :
    bernstein22 (fun p q => f p*g q) s t=bernstein f s*bernstein g t := by
  unfold bernstein22 bernstein
  grind

theorem bernstein22_monotone (f g : Nat → Nat → Rat) (s t : Rat)
    (hs0 : 0≤s) (hs1 : s≤1) (ht0 : 0≤t) (ht1 : t≤1)
    (h : ∀ p, p<3 → ∀ q, q<3 → f p q≤g p q) :
    bernstein22 f s t≤bernstein22 g s t := by
  apply bernstein_monotone _ _ s hs0 hs1
  intro p hp
  exact bernstein_monotone _ _ t ht0 ht1 (h p hp)

theorem bernstein22_lower (f : Nat → Nat → Rat) (c s t : Rat)
    (hs0 : 0≤s) (hs1 : s≤1) (ht0 : 0≤t) (ht1 : t≤1)
    (h : ∀ p, p<3 → ∀ q, q<3 → c≤f p q) :
    c≤bernstein22 f s t := by
  have hh := bernstein22_monotone (fun _ _ => c) f s t hs0 hs1 ht0 ht1 h
  rw [bernstein22_const] at hh
  exact hh

theorem bernstein22_minimum (f g : Nat → Rat) (s t : Rat)
    (hs0 : 0≤s) (hs1 : s≤1) (ht0 : 0≤t) (ht1 : t≤1) :
    bernstein22 (fun p q => min (f p) (g q)) s t≤min (bernstein f s) (bernstein g t) := by
  have h₁ := bernstein22_monotone (fun p q => min (f p) (g q)) (fun p _ => f p)
    s t hs0 hs1 ht0 ht1 (fun p _ q _ => min_le_first (f p) (g q))
  have h₂ := bernstein22_monotone (fun p q => min (f p) (g q)) (fun _ q => g q)
    s t hs0 hs1 ht0 ht1 (fun p _ q _ => min_le_second (f p) (g q))
  rw [bernstein22_row] at h₁
  rw [bernstein22_column] at h₂
  change _≤(if bernstein f s≤bernstein g t then bernstein f s else bernstein g t)
  split <;> assumption

#print axioms bernstein_monotone
#print axioms bernstein_linear
#print axioms bernstein_square
#print axioms bernstein_product
#print axioms bernstein22_product
#print axioms bernstein22_lower
#print axioms bernstein22_minimum
end MomentFreeCertificate


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/MFData.lean <==
import Std

/-! The integer table and scaled coefficients, computed without stored
coefficient values. All indices and scalar arithmetic here are exact. -/

namespace MomentFreeCertificate

def aTable : List Int :=
  [31947, 27173, 25672, 24025, 22084, 11067, 2319, -5755, -12291, -17705, -23195, -28315, -28362, -28306, -29833, -33796, -39269, -47323, -48617, -50384, -52333]

def bTable : List Int :=
  [-25027, -90946, -85345, -76266, -77269, -66270, -62531, -57068, -51795, -47276, -43358, -40322, -45794, -51567, -58671, -68874, -81994, -99091, -95767, -93468, -91353]

def wTable : List Int :=
  [0, 0, 0, 16, 102, 492, 628, 1272, 1474, 1874, 2092, 2492, 2826, 1337, 0, 0, 0, 0, 0, 0]

def sumInt {α : Type} : List α → (α → Int) → Int
  | [], _ => 0
  | x::xs, f => f x+sumInt xs f

/-- Four subdivisions of each table interval. The denominator is 4000. -/
def nodeNum (table : List Int) (i : Nat) : Int :=
  (4-(i%4 : Nat))*table[i/4]?.getD 0+(i%4 : Nat)*table[i/4+1]?.getD 0

/-- Twice the interval-relative Bernstein index, on the global /160 scale. -/
def pointNum (i p : Nat) : Int := 2*(i : Int)+(p : Int)

def squareNum (i p : Nat) : Int :=
  match p with
  | 0 => (i : Int)*(i : Int)
  | 1 => (i : Int)*((i : Int)+1)
  | _ => ((i : Int)+1)*((i : Int)+1)

/-- Interpolated table coefficient, with denominator 8000. -/
def linearNum (table : List Int) (i p : Nat) : Int :=
  (2-(p : Int))*nodeNum table i+(p : Int)*nodeNum table (i+1)

/-- Product of coordinate and table function, with denominator 640000. -/
def productNum (table : List Int) (i p : Nat) : Int :=
  match p with
  | 0 => 2*(i : Int)*nodeNum table i
  | 1 => (i : Int)*nodeNum table (i+1)+((i : Int)+1)*nodeNum table i
  | _ => 2*((i : Int)+1)*nodeNum table (i+1)

def hallBitNum (i j k : Nat) : Int :=
  (if 40+2*(k : Int)<(i : Int) ∧ 40+2*(k : Int)<(j : Int) then 1 else 0)-
  (if (i : Int)<40-2*(k : Int) ∨ (j : Int)<40-2*(k : Int) then 1 else 0)

def hallNum (i j : Nat) : Int :=
  sumInt (List.range 20) (fun k => wTable[k]?.getD 0*hallBitNum i j k)

def gNum (i j p q : Nat) : Int :=
  -3001*12800-
  2*(productNum aTable i p+productNum aTable j q)+
  (pointNum j q-96)*linearNum bTable i p+
  (pointNum i p-96)*linearNum bTable j q

def hNum (i j p q : Nat) : Int :=
  gNum i j p q+160*(linearNum aTable i p+linearNum aTable j q)+
  800000*min (pointNum i p) (pointNum j q)+1280*hallNum i j

def RowPositive (i : Nat) : Prop :=
  ∀ j ∈ List.range 80, ∀ p ∈ List.range 3, ∀ q ∈ List.range 3,
    27800≤gNum i j p q ∧ 27800≤hNum i j p q

def PieceLink (table : List Int) (i : Nat) : Prop :=
  let k := i/4
  let d := table[k+1]?.getD 0-table[k]?.getD 0
  nodeNum table (i+1)-nodeNum table i=d ∧
  nodeNum table i-(i : Int)*(nodeNum table (i+1)-nodeNum table i)=
    4*(table[k]?.getD 0-(k : Int)*d)

theorem a_piece_links : ∀ i ∈ List.range 80, PieceLink aTable i := by
  unfold PieceLink
  decide +kernel

theorem b_piece_links : ∀ i ∈ List.range 80, PieceLink bTable i := by
  unfold PieceLink
  decide +kernel

theorem weights_nonnegative : ∀ k ∈ List.range 20, 0≤wTable[k]?.getD 0 := by
  decide +kernel

#print axioms a_piece_links
#print axioms b_piece_links
#print axioms weights_nonnegative
end MomentFreeCertificate


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/MFFunctions.lean <==
import MFData
import MFBernstein
import FiniteRatSums

namespace MomentFreeCertificate

open FiniteRatSums

def lo (i : Nat) : Rat := (i : Rat)/80
def node (table : List Int) (i : Nat) : Rat := (nodeNum table i : Rat)/4000
def localValue (table : List Int) (i : Nat) (x : Rat) : Rat :=
  lerp (node table i) (node table (i+1)) (80*x-(i : Rat))
def tableSegment (table : List Int) (k : Nat) (x : Rat) : Rat :=
  lerp ((table[k]?.getD 0 : Rat)/1000) ((table[k+1]?.getD 0 : Rat)/1000)
    (20*x-(k : Rat))

def lambda : Rat := -3001/100
def mu : Rat := 3/5
def z : Rat := 100

def xCoeff (i p : Nat) : Rat := linearCoeff (lo i) (lo (i+1)) p
def aCoeff (i p : Nat) : Rat := linearCoeff (node aTable i) (node aTable (i+1)) p
def bCoeff (i p : Nat) : Rat := linearCoeff (node bTable i) (node bTable (i+1)) p

def gCoeff (i j p q : Nat) : Rat :=
  lambda-
  productCoeff (lo i) (lo (i+1)) (node aTable i) (node aTable (i+1)) p-
  productCoeff (lo j) (lo (j+1)) (node aTable j) (node aTable (j+1)) q+
  bCoeff i p*(xCoeff j q-mu)+(xCoeff i p-mu)*bCoeff j q

def hallLower (i j : Nat) : Rat := (hallNum i j : Rat)/1000

def hCoeff (i j p q : Nat) : Rat :=
  gCoeff i j p q+aCoeff i p+aCoeff j q+z*min (xCoeff i p) (xCoeff j q)+hallLower i j

def localG (i j : Nat) (x y : Rat) : Rat :=
  lambda-x*localValue aTable i x-y*localValue aTable j y+
  (y-mu)*localValue bTable i x+(x-mu)*localValue bTable j y

theorem point_scaled (i p : Nat) (hp : p<3) :
    160*xCoeff i p=(pointNum i p : Rat) := by
  have h : p=0 ∨ p=1 ∨ p=2 := by omega
  rcases h with rfl | rfl | rfl <;>
    simp only [xCoeff,linearCoeff,lo,pointNum,Rat.intCast_add,Rat.intCast_mul,
      Rat.intCast_natCast,Rat.natCast_add] <;> grind

theorem square_scaled (i p : Nat) (hp : p<3) :
    6400*squareCoeff (lo i) (lo (i+1)) p=(squareNum i p : Rat) := by
  have h : p=0 ∨ p=1 ∨ p=2 := by omega
  rcases h with rfl | rfl | rfl <;>
    simp only [squareCoeff,lo,squareNum,Rat.intCast_add,Rat.intCast_mul,
      Rat.intCast_natCast,Rat.natCast_add] <;> grind

theorem linear_scaled (table : List Int) (i p : Nat) (hp : p<3) :
    8000*linearCoeff (node table i) (node table (i+1)) p=(linearNum table i p : Rat) := by
  have h : p=0 ∨ p=1 ∨ p=2 := by omega
  rcases h with rfl | rfl | rfl <;>
    simp only [linearCoeff,node,linearNum,Rat.intCast_add,Rat.intCast_mul,
      Rat.intCast_sub,Rat.intCast_natCast] <;> grind

theorem product_scaled (table : List Int) (i p : Nat) (hp : p<3) :
    640000*productCoeff (lo i) (lo (i+1)) (node table i) (node table (i+1)) p=
      (productNum table i p : Rat) := by
  have h : p=0 ∨ p=1 ∨ p=2 := by omega
  rcases h with rfl | rfl | rfl <;>
    simp only [productCoeff,lo,node,productNum,Rat.intCast_add,Rat.intCast_mul,
      Rat.intCast_natCast,Rat.natCast_add] <;> grind

theorem minimum_scale (c x y : Rat) (hc : 0≤c) : c*min x y=min (c*x) (c*y) := by
  change c*(if x≤y then x else y)=(if c*x≤c*y then c*x else c*y)
  by_cases hxy : x≤y
  · have hh := Rat.mul_le_mul_of_nonneg_left hxy hc
    simp [hxy,hh]
  · have hyx : y≤x := by grind
    have hh := Rat.mul_le_mul_of_nonneg_left hyx hc
    simp only [if_neg hxy]
    split <;> grind

theorem int_cast_minimum (x y : Int) : ((min x y : Int) : Rat)=min (x : Rat) (y : Rat) := by
  rw [Int.min_def]
  change ((if x≤y then x else y : Int) : Rat)=(if (x : Rat)≤(y : Rat) then (x : Rat) else (y : Rat))
  by_cases hxy : x≤y
  · have hh := Rat.intCast_le_intCast.mpr hxy
    simp [hxy,hh]
  · have hh : ¬(x : Rat)≤(y : Rat) := by
      intro h
      exact hxy (Rat.intCast_le_intCast.mp h)
    simp [hxy,hh]

theorem g_scaled (i j p q : Nat) (hp : p<3) (hq : q<3) :
    1280000*gCoeff i j p q=(gNum i j p q : Rat) := by
  have hx := point_scaled i p hp
  have hy := point_scaled j q hq
  have hax := product_scaled aTable i p hp
  have hay := product_scaled aTable j q hq
  have hbx := linear_scaled bTable i p hp
  have hby := linear_scaled bTable j q hq
  simp only [gNum,Rat.intCast_add,Rat.intCast_sub,Rat.intCast_mul,Rat.intCast_neg]
  rw [←hx,←hy,←hax,←hay,←hbx,←hby]
  unfold gCoeff lambda mu bCoeff
  grind

theorem h_scaled (i j p q : Nat) (hp : p<3) (hq : q<3) :
    1280000*hCoeff i j p q=(hNum i j p q : Rat) := by
  have hg := g_scaled i j p q hp hq
  have ha := linear_scaled aTable i p hp
  have hb := linear_scaled aTable j q hq
  have hmin : ((min (pointNum i p) (pointNum j q) : Int) : Rat)=
      160*min (xCoeff i p) (xCoeff j q) := by
    rw [int_cast_minimum,←point_scaled i p hp,←point_scaled j q hq,
      ←minimum_scale 160 _ _ (by decide)]
  simp only [hNum,Rat.intCast_add,Rat.intCast_mul]
  rw [←hg,←ha,←hb,hmin]
  unfold hCoeff aCoeff hallLower z
  grind

theorem local_value_table_segment (table : List Int) (i : Nat) (x : Rat)
    (h : PieceLink table i) : localValue table i x=tableSegment table (i/4) x := by
  obtain ⟨hd,hc⟩ := h
  have hdc := congrArg (fun v : Int => (v : Rat)) hd
  have hcc := congrArg (fun v : Int => (v : Rat)) hc
  simp only [Rat.intCast_sub,Rat.intCast_mul,Rat.intCast_natCast] at hdc hcc
  unfold localValue tableSegment lerp node
  grind

theorem a_local_table_segment (i : Nat) (hi : i<80) (x : Rat) :
    localValue aTable i x=tableSegment aTable (i/4) x := by
  exact local_value_table_segment aTable i x (a_piece_links i (List.mem_range.mpr hi))

theorem b_local_table_segment (i : Nat) (hi : i<80) (x : Rat) :
    localValue bTable i x=tableSegment bTable (i/4) x := by
  exact local_value_table_segment bTable i x (b_piece_links i (List.mem_range.mpr hi))

theorem interpolation_coordinate (i : Nat) (x : Rat) :
    lerp (lo i) (lo (i+1)) (80*x-(i : Rat))=x := by
  unfold lerp lo
  rw [Rat.natCast_add]
  grind

theorem interpolation_fraction (i : Nat) (s : Rat) :
    80*lerp (lo i) (lo (i+1)) s-(i : Rat)=s := by
  unfold lerp lo
  rw [Rat.natCast_add]
  grind

theorem bernstein_g_identity (i j : Nat) (s t : Rat) :
    bernstein22 (gCoeff i j) s t=
      localG i j (lerp (lo i) (lo (i+1)) s) (lerp (lo j) (lo (j+1)) t) := by
  unfold gCoeff
  simp only [bernstein22_add,bernstein22_sub,bernstein22_const,
    bernstein22_row,bernstein22_column,bernstein_product,
    bernstein22_product,bernstein_sub,bernstein_const]
  unfold bCoeff xCoeff
  rw [bernstein_linear,bernstein_linear,bernstein_linear,bernstein_linear]
  unfold localG localValue
  rw [interpolation_fraction,interpolation_fraction]
  grind

#print axioms point_scaled
#print axioms square_scaled
#print axioms linear_scaled
#print axioms product_scaled
#print axioms g_scaled
#print axioms h_scaled
#print axioms a_local_table_segment
#print axioms b_local_table_segment
#print axioms bernstein_g_identity
end MomentFreeCertificate


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/MFHall.lean <==
import MFFunctions

namespace MomentFreeCertificate

open FiniteRatSums

def threshold (k : Nat) : Rat := 1/2+(k : Rat)/40

def phi (k : Nat) (x y : Rat) : Rat :=
  (if threshold k<x ∧ threshold k<y then 1 else 0)-
  (if x<1-threshold k ∨ y<1-threshold k then 1 else 0)

def hall (x y : Rat) : Rat :=
  sum (List.range 20) (fun k => ((wTable[k]?.getD 0 : Int) : Rat)/1000*phi k x y)

theorem positive_grid_iff (i k : Nat) :
    threshold k<lo i ↔ 40+2*(k : Int)<(i : Int) := by
  have hl : 80*lo i=((i : Int) : Rat) := by unfold lo; rw [Rat.intCast_natCast]; grind
  have ht : 80*threshold k=((40+2*(k : Int) : Int) : Rat) := by
    unfold threshold
    simp only [Rat.intCast_add,Rat.intCast_mul,Rat.intCast_natCast]
    grind
  rw [←Rat.mul_lt_mul_left (c := 80) (by decide : (0:Rat)<80),ht,hl]
  exact Rat.intCast_lt_intCast

theorem negative_grid_iff (i k : Nat) :
    lo i<1-threshold k ↔ (i : Int)<40-2*(k : Int) := by
  have hl : 80*lo i=((i : Int) : Rat) := by unfold lo; rw [Rat.intCast_natCast]; grind
  have ht : 80*(1-threshold k)=((40-2*(k : Int) : Int) : Rat) := by
    unfold threshold
    simp only [Rat.intCast_sub,Rat.intCast_mul,Rat.intCast_natCast]
    grind
  rw [←Rat.mul_lt_mul_left (c := 80) (by decide : (0:Rat)<80),hl,ht]
  exact Rat.intCast_lt_intCast

theorem flag_cast (p : Prop) [Decidable p] :
    ((if p then 1 else 0 : Int) : Rat)=(if p then 1 else 0 : Rat) := by
  split <;> rfl

theorem phi_at_lower (i j k : Nat) :
    phi k (lo i) (lo j)=(hallBitNum i j k : Rat) := by
  simp only [phi,hallBitNum,Rat.intCast_sub,flag_cast,positive_grid_iff,negative_grid_iff]

theorem phi_monotone (k : Nat) (l v x y : Rat) (hx : l≤x) (hy : v≤y) :
    phi k l v≤phi k x y := by
  unfold phi
  split <;> split <;> split <;> split <;> grind

theorem sumInt_cast {α : Type} (xs : List α) (f : α → Int) :
    ((sumInt xs f : Int) : Rat)=sum xs (fun x => (f x : Rat)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [sumInt,sum,Rat.intCast_add]; rw [ih]

theorem hall_lower_formula (i j : Nat) : hallLower i j=hall (lo i) (lo j) := by
  unfold hallLower hallNum hall
  rw [sumInt_cast]
  simp only [Rat.div_def]
  rw [←sum_mul_right]
  apply sum_congr
  intro k hk
  rw [Rat.intCast_mul,phi_at_lower]
  grind

theorem hall_lower_bound (i j : Nat) (x y : Rat) (hx : lo i≤x) (hy : lo j≤y) :
    hallLower i j≤hall x y := by
  rw [hall_lower_formula]
  unfold hall
  apply sum_le
  intro k hk
  apply Rat.mul_le_mul_of_nonneg_left (phi_monotone k (lo i) (lo j) x y hx hy)
  rw [Rat.div_def]
  exact Rat.mul_nonneg (Rat.intCast_nonneg.mpr (weights_nonnegative k hk))
    (Rat.le_of_lt (Rat.inv_pos.mpr (by decide : (0:Rat)<1000)))

theorem negative_dual_scalar : lambda+(mu/2)*z=(-1/100 : Rat) := by
  unfold lambda mu z
  grind

theorem dual_scalar_negative : lambda+(mu/2)*z<0 := by
  rw [negative_dual_scalar]
  grind

#print axioms phi_at_lower
#print axioms phi_monotone
#print axioms hall_lower_formula
#print axioms hall_lower_bound
#print axioms negative_dual_scalar
#print axioms dual_scalar_negative
end MomentFreeCertificate


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/MFNumerical.lean <==
import MFRows0
import MFRows1
import MFRows2
import MFRows3
import MFRows4
import MFRows5
import MFRows6
import MFRows7

namespace MomentFreeCertificate

theorem all_rows (i : Nat) (hi : i<80) : RowPositive i := by
  match i with
  | 0 => exact row_00
  | 1 => exact row_01
  | 2 => exact row_02
  | 3 => exact row_03
  | 4 => exact row_04
  | 5 => exact row_05
  | 6 => exact row_06
  | 7 => exact row_07
  | 8 => exact row_08
  | 9 => exact row_09
  | 10 => exact row_10
  | 11 => exact row_11
  | 12 => exact row_12
  | 13 => exact row_13
  | 14 => exact row_14
  | 15 => exact row_15
  | 16 => exact row_16
  | 17 => exact row_17
  | 18 => exact row_18
  | 19 => exact row_19
  | 20 => exact row_20
  | 21 => exact row_21
  | 22 => exact row_22
  | 23 => exact row_23
  | 24 => exact row_24
  | 25 => exact row_25
  | 26 => exact row_26
  | 27 => exact row_27
  | 28 => exact row_28
  | 29 => exact row_29
  | 30 => exact row_30
  | 31 => exact row_31
  | 32 => exact row_32
  | 33 => exact row_33
  | 34 => exact row_34
  | 35 => exact row_35
  | 36 => exact row_36
  | 37 => exact row_37
  | 38 => exact row_38
  | 39 => exact row_39
  | 40 => exact row_40
  | 41 => exact row_41
  | 42 => exact row_42
  | 43 => exact row_43
  | 44 => exact row_44
  | 45 => exact row_45
  | 46 => exact row_46
  | 47 => exact row_47
  | 48 => exact row_48
  | 49 => exact row_49
  | 50 => exact row_50
  | 51 => exact row_51
  | 52 => exact row_52
  | 53 => exact row_53
  | 54 => exact row_54
  | 55 => exact row_55
  | 56 => exact row_56
  | 57 => exact row_57
  | 58 => exact row_58
  | 59 => exact row_59
  | 60 => exact row_60
  | 61 => exact row_61
  | 62 => exact row_62
  | 63 => exact row_63
  | 64 => exact row_64
  | 65 => exact row_65
  | 66 => exact row_66
  | 67 => exact row_67
  | 68 => exact row_68
  | 69 => exact row_69
  | 70 => exact row_70
  | 71 => exact row_71
  | 72 => exact row_72
  | 73 => exact row_73
  | 74 => exact row_74
  | 75 => exact row_75
  | 76 => exact row_76
  | 77 => exact row_77
  | 78 => exact row_78
  | 79 => exact row_79
  | k+80 => omega

#print axioms all_rows
end MomentFreeCertificate


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/MFPointwise.lean <==
import MFHall
import MFNumerical

namespace MomentFreeCertificate

def localH (i j : Nat) (x y : Rat) : Rat :=
  localValue aTable i x+localValue aTable j y+z*min x y+hall x y

theorem scaled_lower (x : Rat) (h : (27800:Rat)≤1280000*x) :
    (139/6400 : Rat)≤x := by
  apply Rat.le_of_mul_le_mul_right (c := 1280000) ?_ (by decide)
  have he : (139/6400 : Rat)*1280000=27800 := by grind
  rw [he]
  grind

theorem coefficients_lower (i j p q : Nat)
    (hi : i<80) (hj : j<80) (hp : p<3) (hq : q<3) :
    (139/6400 : Rat)≤gCoeff i j p q ∧ (139/6400 : Rat)≤hCoeff i j p q := by
  have h := all_rows i hi j (List.mem_range.mpr hj) p (List.mem_range.mpr hp) q (List.mem_range.mpr hq)
  have hg := Rat.intCast_le_intCast.mpr h.1
  have hh := Rat.intCast_le_intCast.mpr h.2
  change (27800:Rat)≤(gNum i j p q : Rat) at hg
  change (27800:Rat)≤(hNum i j p q : Rat) at hh
  rw [←g_scaled i j p q hp hq] at hg
  rw [←h_scaled i j p q hp hq] at hh
  exact ⟨scaled_lower _ hg,scaled_lower _ hh⟩

theorem interval_fraction_bounds (i : Nat) (x : Rat) (hx0 : lo i≤x) (hx1 : x≤lo (i+1)) :
    0≤80*x-(i : Rat) ∧ 80*x-(i : Rat)≤1 := by
  have hl : 80*lo i=(i : Rat) := by unfold lo; grind
  have hr : 80*lo (i+1)=(i : Rat)+1 := by unfold lo; rw [Rat.natCast_add]; grind
  have h₀ := Rat.mul_le_mul_of_nonneg_left hx0 (by decide : (0:Rat)≤80)
  have h₁ := Rat.mul_le_mul_of_nonneg_left hx1 (by decide : (0:Rat)≤80)
  rw [hl] at h₀
  rw [hr] at h₁
  constructor <;> grind

/-- Every closed grid rectangle is covered, with the strict Hall terms
compared to their actual values at arbitrary rational points. -/
theorem local_pointwise_margin (i j : Nat) (hi : i<80) (hj : j<80) (x y : Rat)
    (hx0 : lo i≤x) (hx1 : x≤lo (i+1)) (hy0 : lo j≤y) (hy1 : y≤lo (j+1)) :
    (139/6400 : Rat)≤localG i j x y ∧
    (139/6400 : Rat)≤localG i j x y+localH i j x y := by
  obtain ⟨hs0,hs1⟩ := interval_fraction_bounds i x hx0 hx1
  obtain ⟨ht0,ht1⟩ := interval_fraction_bounds j y hy0 hy1
  have hg := bernstein22_lower (gCoeff i j) (139/6400) (80*x-(i : Rat)) (80*y-(j : Rat))
    hs0 hs1 ht0 ht1 (fun p hp q hq => (coefficients_lower i j p q hi hj hp hq).1)
  rw [bernstein_g_identity,interpolation_coordinate,interpolation_coordinate] at hg
  have hh := bernstein22_lower (hCoeff i j) (139/6400) (80*x-(i : Rat)) (80*y-(j : Rat))
    hs0 hs1 ht0 ht1 (fun p hp q hq => (coefficients_lower i j p q hi hj hp hq).2)
  unfold hCoeff at hh
  simp only [bernstein22_add,bernstein22_row,bernstein22_column,
    bernstein22_mul,bernstein_const] at hh
  unfold aCoeff at hh
  rw [bernstein_linear,bernstein_linear,bernstein_g_identity,
    interpolation_coordinate,interpolation_coordinate] at hh
  have hmin := bernstein22_minimum (xCoeff i) (xCoeff j) (80*x-(i : Rat)) (80*y-(j : Rat))
    hs0 hs1 ht0 ht1
  unfold xCoeff at hmin
  rw [bernstein_linear,bernstein_linear,interpolation_coordinate,interpolation_coordinate] at hmin
  have hz := Rat.mul_le_mul_of_nonneg_left hmin (by unfold z; decide : (0:Rat)≤z)
  change z*bernstein22 (fun p q => min (xCoeff i p) (xCoeff j q))
    (80*x-(i : Rat)) (80*y-(j : Rat))≤z*min x y at hz
  have hhall := hall_lower_bound i j x y hx0 hy0
  refine ⟨hg,?_⟩
  unfold localH localValue
  grind

#print axioms coefficients_lower
#print axioms interval_fraction_bounds
#print axioms local_pointwise_margin
end MomentFreeCertificate


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/MFRows0.lean <==
import MFData

namespace MomentFreeCertificate

theorem row_00 : RowPositive 0 := by
  unfold RowPositive
  decide +kernel

#print axioms row_00

theorem row_01 : RowPositive 1 := by
  unfold RowPositive
  decide +kernel

#print axioms row_01

theorem row_02 : RowPositive 2 := by
  unfold RowPositive
  decide +kernel

#print axioms row_02

theorem row_03 : RowPositive 3 := by
  unfold RowPositive
  decide +kernel

#print axioms row_03

theorem row_04 : RowPositive 4 := by
  unfold RowPositive
  decide +kernel

#print axioms row_04

theorem row_05 : RowPositive 5 := by
  unfold RowPositive
  decide +kernel

#print axioms row_05

theorem row_06 : RowPositive 6 := by
  unfold RowPositive
  decide +kernel

#print axioms row_06

theorem row_07 : RowPositive 7 := by
  unfold RowPositive
  decide +kernel

#print axioms row_07

theorem row_08 : RowPositive 8 := by
  unfold RowPositive
  decide +kernel

#print axioms row_08

theorem row_09 : RowPositive 9 := by
  unfold RowPositive
  decide +kernel

#print axioms row_09

end MomentFreeCertificate


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/MFRows1.lean <==
import MFData

namespace MomentFreeCertificate

theorem row_10 : RowPositive 10 := by
  unfold RowPositive
  decide +kernel

#print axioms row_10

theorem row_11 : RowPositive 11 := by
  unfold RowPositive
  decide +kernel

#print axioms row_11

theorem row_12 : RowPositive 12 := by
  unfold RowPositive
  decide +kernel

#print axioms row_12

theorem row_13 : RowPositive 13 := by
  unfold RowPositive
  decide +kernel

#print axioms row_13

theorem row_14 : RowPositive 14 := by
  unfold RowPositive
  decide +kernel

#print axioms row_14

theorem row_15 : RowPositive 15 := by
  unfold RowPositive
  decide +kernel

#print axioms row_15

theorem row_16 : RowPositive 16 := by
  unfold RowPositive
  decide +kernel

#print axioms row_16

theorem row_17 : RowPositive 17 := by
  unfold RowPositive
  decide +kernel

#print axioms row_17

theorem row_18 : RowPositive 18 := by
  unfold RowPositive
  decide +kernel

#print axioms row_18

theorem row_19 : RowPositive 19 := by
  unfold RowPositive
  decide +kernel

#print axioms row_19

end MomentFreeCertificate


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/MFRows2.lean <==
import MFData

namespace MomentFreeCertificate

theorem row_20 : RowPositive 20 := by
  unfold RowPositive
  decide +kernel

#print axioms row_20

theorem row_21 : RowPositive 21 := by
  unfold RowPositive
  decide +kernel

#print axioms row_21

theorem row_22 : RowPositive 22 := by
  unfold RowPositive
  decide +kernel

#print axioms row_22

theorem row_23 : RowPositive 23 := by
  unfold RowPositive
  decide +kernel

#print axioms row_23

theorem row_24 : RowPositive 24 := by
  unfold RowPositive
  decide +kernel

#print axioms row_24

theorem row_25 : RowPositive 25 := by
  unfold RowPositive
  decide +kernel

#print axioms row_25

theorem row_26 : RowPositive 26 := by
  unfold RowPositive
  decide +kernel

#print axioms row_26

theorem row_27 : RowPositive 27 := by
  unfold RowPositive
  decide +kernel

#print axioms row_27

theorem row_28 : RowPositive 28 := by
  unfold RowPositive
  decide +kernel

#print axioms row_28

theorem row_29 : RowPositive 29 := by
  unfold RowPositive
  decide +kernel

#print axioms row_29

end MomentFreeCertificate


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/MFRows3.lean <==
import MFData

namespace MomentFreeCertificate

theorem row_30 : RowPositive 30 := by
  unfold RowPositive
  decide +kernel

#print axioms row_30

theorem row_31 : RowPositive 31 := by
  unfold RowPositive
  decide +kernel

#print axioms row_31

theorem row_32 : RowPositive 32 := by
  unfold RowPositive
  decide +kernel

#print axioms row_32

theorem row_33 : RowPositive 33 := by
  unfold RowPositive
  decide +kernel

#print axioms row_33

theorem row_34 : RowPositive 34 := by
  unfold RowPositive
  decide +kernel

#print axioms row_34

theorem row_35 : RowPositive 35 := by
  unfold RowPositive
  decide +kernel

#print axioms row_35

theorem row_36 : RowPositive 36 := by
  unfold RowPositive
  decide +kernel

#print axioms row_36

theorem row_37 : RowPositive 37 := by
  unfold RowPositive
  decide +kernel

#print axioms row_37

theorem row_38 : RowPositive 38 := by
  unfold RowPositive
  decide +kernel

#print axioms row_38

theorem row_39 : RowPositive 39 := by
  unfold RowPositive
  decide +kernel

#print axioms row_39

end MomentFreeCertificate


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/MFRows4.lean <==
import MFData

namespace MomentFreeCertificate

theorem row_40 : RowPositive 40 := by
  unfold RowPositive
  decide +kernel

#print axioms row_40

theorem row_41 : RowPositive 41 := by
  unfold RowPositive
  decide +kernel

#print axioms row_41

theorem row_42 : RowPositive 42 := by
  unfold RowPositive
  decide +kernel

#print axioms row_42

theorem row_43 : RowPositive 43 := by
  unfold RowPositive
  decide +kernel

#print axioms row_43

theorem row_44 : RowPositive 44 := by
  unfold RowPositive
  decide +kernel

#print axioms row_44

theorem row_45 : RowPositive 45 := by
  unfold RowPositive
  decide +kernel

#print axioms row_45

theorem row_46 : RowPositive 46 := by
  unfold RowPositive
  decide +kernel

#print axioms row_46

theorem row_47 : RowPositive 47 := by
  unfold RowPositive
  decide +kernel

#print axioms row_47

theorem row_48 : RowPositive 48 := by
  unfold RowPositive
  decide +kernel

#print axioms row_48

theorem row_49 : RowPositive 49 := by
  unfold RowPositive
  decide +kernel

#print axioms row_49

end MomentFreeCertificate


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/MFRows5.lean <==
import MFData

namespace MomentFreeCertificate

theorem row_50 : RowPositive 50 := by
  unfold RowPositive
  decide +kernel

#print axioms row_50

theorem row_51 : RowPositive 51 := by
  unfold RowPositive
  decide +kernel

#print axioms row_51

theorem row_52 : RowPositive 52 := by
  unfold RowPositive
  decide +kernel

#print axioms row_52

theorem row_53 : RowPositive 53 := by
  unfold RowPositive
  decide +kernel

#print axioms row_53

theorem row_54 : RowPositive 54 := by
  unfold RowPositive
  decide +kernel

#print axioms row_54

theorem row_55 : RowPositive 55 := by
  unfold RowPositive
  decide +kernel

#print axioms row_55

theorem row_56 : RowPositive 56 := by
  unfold RowPositive
  decide +kernel

#print axioms row_56

theorem row_57 : RowPositive 57 := by
  unfold RowPositive
  decide +kernel

#print axioms row_57

theorem row_58 : RowPositive 58 := by
  unfold RowPositive
  decide +kernel

#print axioms row_58

theorem row_59 : RowPositive 59 := by
  unfold RowPositive
  decide +kernel

#print axioms row_59

end MomentFreeCertificate


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/MFRows6.lean <==
import MFData

namespace MomentFreeCertificate

theorem row_60 : RowPositive 60 := by
  unfold RowPositive
  decide +kernel

#print axioms row_60

theorem row_61 : RowPositive 61 := by
  unfold RowPositive
  decide +kernel

#print axioms row_61

theorem row_62 : RowPositive 62 := by
  unfold RowPositive
  decide +kernel

#print axioms row_62

theorem row_63 : RowPositive 63 := by
  unfold RowPositive
  decide +kernel

#print axioms row_63

theorem row_64 : RowPositive 64 := by
  unfold RowPositive
  decide +kernel

#print axioms row_64

theorem row_65 : RowPositive 65 := by
  unfold RowPositive
  decide +kernel

#print axioms row_65

theorem row_66 : RowPositive 66 := by
  unfold RowPositive
  decide +kernel

#print axioms row_66

theorem row_67 : RowPositive 67 := by
  unfold RowPositive
  decide +kernel

#print axioms row_67

theorem row_68 : RowPositive 68 := by
  unfold RowPositive
  decide +kernel

#print axioms row_68

theorem row_69 : RowPositive 69 := by
  unfold RowPositive
  decide +kernel

#print axioms row_69

end MomentFreeCertificate


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/MFRows7.lean <==
import MFData

namespace MomentFreeCertificate

theorem row_70 : RowPositive 70 := by
  unfold RowPositive
  decide +kernel

#print axioms row_70

theorem row_71 : RowPositive 71 := by
  unfold RowPositive
  decide +kernel

#print axioms row_71

theorem row_72 : RowPositive 72 := by
  unfold RowPositive
  decide +kernel

#print axioms row_72

theorem row_73 : RowPositive 73 := by
  unfold RowPositive
  decide +kernel

#print axioms row_73

theorem row_74 : RowPositive 74 := by
  unfold RowPositive
  decide +kernel

#print axioms row_74

theorem row_75 : RowPositive 75 := by
  unfold RowPositive
  decide +kernel

#print axioms row_75

theorem row_76 : RowPositive 76 := by
  unfold RowPositive
  decide +kernel

#print axioms row_76

theorem row_77 : RowPositive 77 := by
  unfold RowPositive
  decide +kernel

#print axioms row_77

theorem row_78 : RowPositive 78 := by
  unfold RowPositive
  decide +kernel

#print axioms row_78

theorem row_79 : RowPositive 79 := by
  unfold RowPositive
  decide +kernel

#print axioms row_79

end MomentFreeCertificate


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/MFUnitSquare.lean <==
import MFPointwise

namespace MomentFreeCertificate

/-- At 1, choose the last closed interval. Elsewhere use the floor index. -/
def bin (x : Rat) : Nat := min (80*x).floor.toNat 79

def a (x : Rat) : Rat := localValue aTable (bin x) x
def b (x : Rat) : Rat := localValue bTable (bin x) x

def G (x y : Rat) : Rat :=
  lambda-x*a x-y*a y+(y-mu)*b x+(x-mu)*b y

def H (x y : Rat) : Rat := a x+a y+z*min x y+hall x y

theorem bin_lt (x : Rat) : bin x<80 := by
  have h := Nat.min_le_right (80*x).floor.toNat 79
  unfold bin
  omega

theorem bin_bounds (x : Rat) (hx0 : 0≤x) (hx1 : x≤1) :
    lo (bin x)≤x ∧ x≤lo (bin x+1) := by
  have hz : 0≤(80*x).floor := Rat.le_floor_iff.mpr (by grind)
  have he : (((80*x).floor.toNat : Nat) : Rat)=((80*x).floor : Rat) := by
    rw [←Rat.intCast_natCast,Int.toNat_of_nonneg hz]
  have hfloor : (((80*x).floor.toNat : Nat) : Rat)≤80*x := by
    rw [he]
    exact Rat.floor_le (80*x)
  have hnext : 80*x<(((80*x).floor.toNat : Nat) : Rat)+1 := by
    rw [he]
    have h := Rat.lt_floor_add_one (80*x)
    simpa only [Rat.intCast_add] using h
  have hscaled : (bin x : Rat)≤80*x ∧ 80*x≤(bin x : Rat)+1 := by
    by_cases h : (80*x).floor.toNat≤79
    · have hb : bin x=(80*x).floor.toNat := Nat.min_eq_left h
      rw [hb]
      exact ⟨hfloor,Rat.le_of_lt hnext⟩
    · have hb : bin x=79 := Nat.min_eq_right (by omega)
      have hnNat : 80≤(80*x).floor.toNat := by omega
      have hn := Rat.natCast_le_natCast.mpr hnNat
      change (80:Rat)≤(((80*x).floor.toNat : Nat) : Rat) at hn
      rw [hb]
      constructor <;> grind
  have hl : 80*lo (bin x)=(bin x : Rat) := by unfold lo; grind
  have hr : 80*lo (bin x+1)=(bin x : Rat)+1 := by
    unfold lo
    rw [Rat.natCast_add]
    grind
  constructor
  · apply Rat.le_of_mul_le_mul_left (c := 80) ?_ (by decide)
    rw [hl]
    exact hscaled.1
  · apply Rat.le_of_mul_le_mul_left (c := 80) ?_ (by decide)
    rw [hr]
    exact hscaled.2

theorem coarse_interval_bounds (i : Nat) (x : Rat) (hx0 : lo i≤x) (hx1 : x≤lo (i+1)) :
    (((i/4 : Nat) : Rat)/20)≤x ∧ x≤(((i/4+1 : Nat) : Rat)/20) := by
  have hlNat : 4*(i/4)≤i := by omega
  have hrNat : i+1≤4*(i/4+1) := by omega
  have hl : (((i/4 : Nat) : Rat)/20)≤lo i := by
    apply Rat.le_of_mul_le_mul_right (c := 80) ?_ (by decide)
    have h₁ : (((i/4 : Nat) : Rat)/20)*80=4*((i/4 : Nat) : Rat) := by grind
    have h₂ : lo i*80=(i : Rat) := by unfold lo; grind
    rw [h₁,h₂]
    have h := Rat.natCast_le_natCast.mpr hlNat
    simpa only [Rat.natCast_mul] using h
  have hr : lo (i+1)≤(((i/4+1 : Nat) : Rat)/20) := by
    apply Rat.le_of_mul_le_mul_right (c := 80) ?_ (by decide)
    have h₁ : lo (i+1)*80=((i+1 : Nat) : Rat) := by unfold lo; grind
    have h₂ : (((i/4+1 : Nat) : Rat)/20)*80=4*((i/4+1 : Nat) : Rat) := by grind
    rw [h₁,h₂]
    have h := Rat.natCast_le_natCast.mpr hrNat
    simpa only [Rat.natCast_mul] using h
  exact ⟨Rat.le_trans hl hx0,Rat.le_trans hx1 hr⟩

/-- The global functions use exactly the twenty linear segments of the
actual twenty-one-row integer table, including closed knot endpoints. -/
theorem functions_from_table (x : Rat) (hx0 : 0≤x) (hx1 : x≤1) :
    ∃ k : Nat, k<20 ∧ (k : Rat)/20≤x ∧ x≤((k+1 : Nat) : Rat)/20 ∧
      a x=tableSegment aTable k x ∧ b x=tableSegment bTable k x := by
  have hi := bin_lt x
  obtain ⟨hl,hr⟩ := bin_bounds x hx0 hx1
  obtain ⟨hlo,hhi⟩ := coarse_interval_bounds (bin x) x hl hr
  refine ⟨bin x/4,by omega,hlo,hhi,?_,?_⟩
  · exact a_local_table_segment (bin x) hi x
  · exact b_local_table_segment (bin x) hi x

/-- Pointwise rational certificate for the actual table-defined functions. -/
theorem unit_square_margin (x y : Rat) (hx0 : 0≤x) (hx1 : x≤1) (hy0 : 0≤y) (hy1 : y≤1) :
    (139/6400 : Rat)≤G x y ∧ (139/6400 : Rat)≤G x y+H x y := by
  obtain ⟨hl,hr⟩ := bin_bounds x hx0 hx1
  obtain ⟨vl,vr⟩ := bin_bounds y hy0 hy1
  exact local_pointwise_margin (bin x) (bin y) (bin_lt x) (bin_lt y) x y hl hr vl vr

theorem pointwise_certificate (x y : Rat) (hx0 : 0≤x) (hx1 : x≤1) (hy0 : 0≤y) (hy1 : y≤1) :
    0≤G x y ∧ 0≤G x y+H x y := by
  have h := unit_square_margin x y hx0 hx1 hy0 hy1
  constructor <;> grind

#print axioms bin_bounds
#print axioms coarse_interval_bounds
#print axioms functions_from_table
#print axioms unit_square_margin
#print axioms pointwise_certificate
end MomentFreeCertificate


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/MajorityCounting.lean <==
import FiniteCounting

/-! Strict-majority counting for arbitrary pivot-list length. -/

namespace MajorityCounting

open PairedPivotCounting

universe u v

def ones : List Bool → Nat
  | [] => 0
  | b :: bs => bitNat b + ones bs

def majority (bs : List Bool) : Bool := decide (bs.length < 2*ones bs)

def DisjointBits : List Bool → List Bool → Prop
  | [], [] => True
  | x :: xs, y :: ys => ¬ (x = true ∧ y = true) ∧ DisjointBits xs ys
  | _, _ => False

theorem disjoint_ones_bound (xs ys : List Bool) (h : DisjointBits xs ys) :
    ones xs+ones ys ≤ xs.length := by
  induction xs generalizing ys with
  | nil =>
    cases ys with
    | nil => exact Nat.le_refl 0
    | cons y ys => exact False.elim h
  | cons x xs ih =>
    cases ys with
    | nil => exact False.elim h
    | cons y ys =>
      obtain ⟨hh, ht⟩ := h
      have h₁ := two_bits_le_one x y hh
      have h₂ := ih ys ht
      simp only [ones, List.length_cons]
      omega

theorem disjoint_majorities_impossible (xs ys : List Bool)
    (hlen : xs.length = ys.length) (h : DisjointBits xs ys) :
    ¬ (majority xs = true ∧ majority ys = true) := by
  rintro ⟨hx, hy⟩
  have h₁ : xs.length < 2*ones xs := of_decide_eq_true hx
  have h₂ : ys.length < 2*ones ys := of_decide_eq_true hy
  have h₃ := disjoint_ones_bound xs ys h
  omega

def bits {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a : C) : List Bool :=
  pivots.map (fun p => decide (R p a))

theorem bits_disjoint {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    DisjointBits (bits R pivots a) (bits R pivots b) := by
  induction pivots with
  | nil => trivial
  | cons p ps ih =>
    constructor
    · intro h
      exact hd p ⟨of_decide_eq_true h.1, of_decide_eq_true h.2⟩
    · exact ih

theorem majority_at_most_one {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (majority (bits R pivots a) = true ∧ majority (bits R pivots b) = true) := by
  apply disjoint_majorities_impossible
  · simp only [bits, List.length_map]
  · exact bits_disjoint R pivots a b hd

theorem majority_count_le_half {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)]
    (cells : List C) (pairs : List (C × C)) (cover : cells.Perm (flattenPairs pairs))
    (hd : ∀ ab ∈ pairs, ∀ p, ¬ (R p ab.1 ∧ R p ab.2))
    (pivots : List P) :
    2*count (fun a => majority (bits R pivots a)) cells ≤ cells.length := by
  let f := fun a => majority (bits R pivots a)
  have hp : ∀ ab ∈ pairs, ¬ (f ab.1 = true ∧ f ab.2 = true) := by
    intro ab hab
    exact majority_at_most_one R pivots ab.1 ab.2 (hd ab hab)
  have hc := paired_count_le f pairs hp
  have he := count_perm f cover
  have hl := cover.length_eq.trans (flatten_length pairs)
  change 2*count f cells ≤ cells.length
  omega

#print axioms disjoint_ones_bound
#print axioms disjoint_majorities_impossible
#print axioms bits_disjoint
#print axioms majority_at_most_one
#print axioms majority_count_le_half

end MajorityCounting


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/MatrixCounting.lean <==
import NatListSums

namespace EvenParity

def bit (b : Bool) : Nat := if b then 1 else 0

def C4Free {m n : Nat} (A : Fin m → Fin n → Bool) : Prop :=
  ∀ r s c d, r ≠ s → c ≠ d →
    ¬ (A r c = true ∧ A r d = true ∧ A s c = true ∧ A s d = true)

def degree {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Nat :=
  fsum n (fun c => bit (A r c))

def total {m n : Nat} (A : Fin m → Fin n → Bool) : Nat :=
  fsum m (degree A)

def common {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) : Nat :=
  fsum m (fun r => bit (A r c && A r d))

def leaveDegree {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum n (fun d => if d = c then 0 else if common A c d = 0 then 1 else 0)

def rowCover {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) (c : Fin n) : Nat :=
  if A r c then degree A r - 1 else 0

def columnCover {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum m (fun r => rowCover A r c)

theorem occupied_degree_pos {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) (h : A r c = true) : 0 < degree A r := by
  have hh := fsum_member_le n (fun d => bit (A r d)) c
  simpa [degree, bit, h] using hh

theorem common_le_one {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c d : Fin n) (hne : c ≠ d) : common A c d ≤ 1 := by
  classical
  by_cases hex : ∃ r, A r c = true ∧ A r d = true
  · obtain ⟨r, hrc, hrd⟩ := hex
    have hh : ∀ s, bit (A s c && A s d) ≤ if s = r then 1 else 0 := by
      intro s
      by_cases he : s = r
      · subst s; simp [bit, hrc, hrd]
      · have hn : ¬ (A s c = true ∧ A s d = true) := by
          intro hs
          exact hc4 s r c d he hne ⟨hs.1, hs.2, hrc, hrd⟩
        cases hsc : A s c <;> cases hsd : A s d <;> simp_all [bit]
    have hb := fsum_le m _ _ hh
    simpa only [common, fsum_single] using hb
  · have hh : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hn : ¬ (A r c = true ∧ A r d = true) := fun hr => hex ⟨r, hr⟩
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hh, fsum_const]
    omega

theorem offdiagonal_count (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else 1) = n - 1 := by
  have hh : fsum n (fun d => (if d = c then 0 else 1) + (if d = c then 1 else 0)) = n := by
    rw [fsum_congr n _ (fun _ => 1)]
    · simpa using fsum_const n 1
    · intro d; split <;> simp_all
  rw [fsum_add, fsum_single] at hh
  omega

theorem row_offdiagonal {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else bit (A r c && A r d)) = rowCover A r c := by
  cases hac : A r c with
  | false =>
    simp only [hac, Bool.false_and, bit, Bool.false_eq_true, ↓reduceIte, rowCover]
    have hz : ∀ d : Fin n, (if d = c then 0 else 0) = 0 := by intro d; split <;> rfl
    rw [fsum_congr n _ (fun _ => 0) hz, fsum_const]
    simp
  | true =>
    have he : ∀ d : Fin n,
        (if d = c then 0 else bit (A r c && A r d)) +
          (if d = c then 1 else 0) = bit (A r d) := by
      intro d
      by_cases hd : d = c
      · subst d; simp [hac, bit]
      · simp [hd, hac]
    have hs := fsum_congr n _ _ he
    rw [fsum_add, fsum_single] at hs
    change _ + 1 = degree A r at hs
    simp only [hac] at hs
    simp only [rowCover, hac, ↓reduceIte]
    omega

theorem cover_double_count_column {m n : Nat} (A : Fin m → Fin n → Bool)
    (c : Fin n) :
    fsum n (fun d => if d = c then 0 else common A c d) = columnCover A c := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else common A c d) =
        fsum m (fun r => if d = c then 0 else bit (A r c && A r d)) := by
    intro d
    by_cases hd : d = c
    · simp only [hd, ↓reduceIte, fsum_const, Nat.mul_zero]
    · simp only [hd, ↓reduceIte, common]
  rw [fsum_congr n _ _ hp, fsum_swap]
  exact fsum_congr m _ _ (fun r => row_offdiagonal A r c)

theorem leave_cover_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c : Fin n) :
    leaveDegree A c + columnCover A c = n - 1 := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) +
        (if d = c then 0 else common A c d) = (if d = c then 0 else 1) := by
    intro d
    by_cases hd : d = c
    · simp [hd]
    · have ht := common_le_one A hc4 c d (Ne.symm hd)
      simp only [hd, ↓reduceIte]
      split <;> omega
  have hs := fsum_congr n _ _ hp
  rw [fsum_add, cover_double_count_column, offdiagonal_count] at hs
  exact hs

theorem row_cover_total {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    fsum n (rowCover A r) = degree A r * (degree A r - 1) := by
  have hp : ∀ c : Fin n, rowCover A r c = bit (A r c) * (degree A r - 1) := by
    intro c; cases h : A r c <;> simp [rowCover, bit, h]
  rw [fsum_congr n _ _ hp, fsum_mul]
  rfl

theorem cover_double_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    fsum n (columnCover A) = fsum m (fun r => degree A r * (degree A r - 1)) := by
  unfold columnCover
  rw [fsum_swap]
  exact fsum_congr m _ _ (row_cover_total A)

theorem leave_double_count {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) :
    fsum n (leaveDegree A) + fsum m (fun r => degree A r * (degree A r - 1)) = n * (n - 1) := by
  have hs := fsum_congr n _ _ (leave_cover_identity A hc4)
  rw [fsum_add, cover_double_count, fsum_const] at hs
  exact hs

theorem nsum_bit_filter {α : Type} (xs : List α) (f : α → Bool) :
    nsum xs (fun x => bit (f x)) = (xs.filter f).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [ih]
    cases hx : f x <;> simp [bit, hx, Nat.add_comm]

theorem flatMap_length_nsum {α β : Type} (xs : List α) (f : α → List β) :
    (xs.flatMap f).length = nsum xs (fun x => (f x).length) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum, ih]

def occupiedCells {m n : Nat} (A : Fin m → Fin n → Bool) : List (Fin m × Fin n) :=
  (List.finRange m).flatMap (fun r =>
    ((List.finRange n).filter (A r)).map (fun c => (r,c)))

theorem degree_is_actual_row_count {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    degree A r = ((List.finRange n).filter (A r)).length := nsum_bit_filter _ _

theorem total_is_actual_cell_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    total A = (occupiedCells A).length := by
  unfold occupiedCells
  rw [flatMap_length_nsum]
  apply nsum_congr
  intro r _
  simpa only [List.length_map] using degree_is_actual_row_count A r

theorem occupiedCells_mem {m n : Nat} (A : Fin m → Fin n → Bool) (p : Fin m × Fin n) :
    p ∈ occupiedCells A ↔ A p.1 p.2 = true := by
  constructor
  · intro hp
    obtain ⟨r, _, hr⟩ := List.mem_flatMap.mp hp
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hr
    cases he
    exact (List.mem_filter.mp hc).2
  · intro hp
    exact List.mem_flatMap.mpr ⟨p.1, fin_mem p.1,
      List.mem_map.mpr ⟨p.2, List.mem_filter.mpr ⟨fin_mem p.2, hp⟩, Prod.eta p⟩⟩

theorem common_zero_iff {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    common A c d = 0 ↔ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  constructor
  · intro hz r hr
    have hh := fsum_member_le m (fun s => bit (A s c && A s d)) r
    change _ ≤ common A c d at hh
    simp [hr.1, hr.2, bit, hz] at hh
  · intro h
    have hp : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hr := h r
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hp, fsum_const]
    simp

def leaveNeighbors {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : List (Fin n) :=
  (List.finRange n).filter (fun d => decide (d ≠ c ∧ common A c d = 0))

theorem leaveNeighbors_mem {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    d ∈ leaveNeighbors A c ↔ d ≠ c ∧ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  simp [leaveNeighbors, List.mem_filter, fin_mem, common_zero_iff]

theorem leaveDegree_is_actual_leave_count {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) :
    leaveDegree A c = (leaveNeighbors A c).length := by
  unfold leaveDegree leaveNeighbors
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) =
        bit (decide (d ≠ c ∧ common A c d = 0)) := by
    intro d
    by_cases hd : d = c <;> by_cases hz : common A c d = 0 <;> simp [hd, hz, bit]
  rw [fsum_congr n _ _ hp]
  exact nsum_bit_filter _ _

#print axioms common_le_one
#print axioms leave_cover_identity
#print axioms leave_double_count
#print axioms degree_is_actual_row_count
#print axioms total_is_actual_cell_count
#print axioms occupiedCells_mem
#print axioms common_zero_iff
#print axioms leaveNeighbors_mem
#print axioms leaveDegree_is_actual_leave_count

end EvenParity


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/MatrixMoments.lean <==
import FiniteRatSums
import RationalMinorant

/-! Conditional analytic component. Its explicit sampling hypothesis is
discharged in StableDensity. This component alone is not a C3 theorem. -/

namespace PairedMatrixMoments

open FiniteRatSums PairedPivotAlgebra

universe u v
variable {Row : Type u} {Col : Type v}

def rowDegree (cols : List Col) (A : Row → Col → Rat) (r : Row) : Rat :=
  sum cols (A r)

def colDegree (rows : List Row) (A : Row → Col → Rat) (c : Col) : Rat :=
  sum rows (fun r => A r c)

def codegree (cols : List Col) (A : Row → Col → Rat) (r s : Row) : Rat :=
  sum cols (fun c => A r c * A s c)

def total (rows : List Row) (cols : List Col) (A : Row → Col → Rat) : Rat :=
  sum rows (rowDegree cols A)

theorem total_columns (rows : List Row) (cols : List Col) (A : Row → Col → Rat) :
    total rows cols A = sum cols (colDegree rows A) := by
  exact sum_swap rows cols A

theorem codegree_double_count (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat) :
    sum rows (fun r => sum rows (codegree cols A r)) =
      sum cols (fun c => (colDegree rows A c)^2) := by
  change (sum rows (fun r => sum rows (fun s =>
    sum cols (fun c => A r c*A s c)))) = _
  rw [sum_congr rows _ _ (fun r _ =>
    sum_swap rows cols (fun s c => A r c*A s c))]
  rw [sum_swap rows cols]
  apply sum_congr cols
  intro c hc
  rw [sum_congr rows _ _ (fun r _ =>
    sum_mul_left rows (A r c) (fun s => A s c))]
  rw [sum_mul_right]
  unfold colDegree
  grind

theorem row_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c)
    (r : Row) (hr : r ∈ rows) : 0 ≤ rowDegree cols A r := by
  exact sum_nonneg cols (A r) (hA r hr)

theorem total_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c) : 0 ≤ total rows cols A := by
  exact sum_nonneg rows (rowDegree cols A) (row_nonneg rows cols A hA)

theorem codegree_range (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r s : Row) (hr : r ∈ rows) (hs : s ∈ rows) :
    0 ≤ codegree cols A r s ∧ codegree cols A r s ≤ rowDegree cols A r := by
  constructor
  · exact sum_nonneg cols _ (fun c hc =>
      Rat.mul_nonneg (hA r hr c hc).1 (hA s hs c hc).1)
  · apply sum_le cols
    intro c hc
    have h := Rat.mul_le_mul_of_nonneg_left (hA s hs c hc).2 (hA r hr c hc).1
    grind

theorem ratio_range (a d : Rat) (ha : 0 ≤ a) (had : a ≤ d) (hd : 0 < d) :
    0 ≤ a/d ∧ a/d ≤ 1 := by
  have hn : d ≠ 0 := by grind
  have he := Rat.div_mul_cancel (a := a) hn
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind

theorem row_bound_from_sampling (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r : Row) (hr : r ∈ rows) (hd : 0 < rowDegree cols A r)
    (sampling : 2*rowDegree cols A r *
      sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
        ≤ total rows cols A) :
    3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
      ≤ total rows cols A := by
  have hp : ∀ s ∈ rows,
      3*codegree cols A r s-rowDegree cols A r ≤
        2*rowDegree cols A r*f (codegree cols A r s/rowDegree cols A r) := by
    intro s hs
    have ht := codegree_range rows cols A hA r s hr hs
    have hq := ratio_range _ _ ht.1 ht.2 hd
    have hf := finite_majority_minorant_twice _ hq.1 hq.2
    have hm := Rat.mul_le_mul_of_nonneg_left hf (Rat.le_of_lt hd)
    have hn : rowDegree cols A r ≠ 0 := by grind
    have he := Rat.div_mul_cancel (a := codegree cols A r s) hn
    grind
  have hh := sum_le rows _ _ hp
  rw [sum_sub, sum_mul_left, sum_const, sum_mul_left] at hh
  grind

/-- The sampling premise is explicit here and proved from C3 in StableDensity. -/
theorem conditional_density_from_sampling
    (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (sampling : ∀ r ∈ rows, 0 < rowDegree cols A r →
      2*rowDegree cols A r *
        sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
          ≤ total rows cols A) :
    3*total rows cols A ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  have hE := total_nonneg rows cols A (fun r hr c hc => (hA r hr c hc).1)
  have hr : ∀ r ∈ rows,
      3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
        ≤ total rows cols A := by
    intro r hmem
    have hd := row_nonneg rows cols A (fun s hs c hc => (hA s hs c hc).1) r hmem
    by_cases hz : rowDegree cols A r = 0
    · have ht : ∀ s ∈ rows, codegree cols A r s = 0 := by
        intro s hs
        have hh := codegree_range rows cols A hA r s hmem hs
        grind
      rw [sum_congr rows _ (fun _ => 0) ht, sum_const, hz]
      grind
    · have hpos : 0 < rowDegree cols A r := by grind
      exact row_bound_from_sampling rows cols A hA r hmem hpos (sampling r hmem hpos)
  have hsum := sum_le rows _ _ hr
  rw [sum_sub, sum_mul_left, sum_mul_left, sum_const] at hsum
  rw [codegree_double_count] at hsum
  change 3*sum cols (fun c => (colDegree rows A c)^2) -
    (rows.length : Rat)*total rows cols A ≤
      (rows.length : Rat)*total rows cols A at hsum
  have hmoment : 3*sum cols (fun c => (colDegree rows A c)^2) ≤
      2*(rows.length : Rat)*total rows cols A := by grind
  have hc := finite_cauchy cols (colDegree rows A)
  rw [← total_columns rows cols A] at hc
  have hcm := Rat.mul_le_mul_of_nonneg_left hc (by decide : (0 : Rat) ≤ 3)
  have hmm := Rat.mul_le_mul_of_nonneg_left hmoment
    (Rat.natCast_nonneg (a := cols.length))
  have hprod : (3*total rows cols A)*total rows cols A ≤
      (2*(rows.length : Rat)*(cols.length : Rat))*total rows cols A := by grind
  by_cases hz : total rows cols A = 0
  · rw [hz]
    have hn := Rat.mul_nonneg (Rat.natCast_nonneg (a := rows.length))
      (Rat.natCast_nonneg (a := cols.length))
    grind
  · have hpos : 0 < total rows cols A := by grind
    exact Rat.le_of_mul_le_mul_right hprod hpos

#print axioms total_columns
#print axioms codegree_double_count
#print axioms row_nonneg
#print axioms total_nonneg
#print axioms codegree_range
#print axioms ratio_range
#print axioms row_bound_from_sampling
#print axioms conditional_density_from_sampling

end PairedMatrixMoments


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/MinimumAlgebra.lean <==
import Std

/-! Exact scalar inequalities used by the minimum-endpoint argument. -/

namespace MinimumEndpoint

def absRat (x : Rat) : Rat := if 0 ≤ x then x else -x

theorem min_le_first (x y : Rat) : min x y ≤ x := by
  change (if x ≤ y then x else y) ≤ x
  split <;> grind

theorem min_le_second (x y : Rat) : min x y ≤ y := by
  change (if x ≤ y then x else y) ≤ y
  split <;> grind

theorem min_abs_identity (x y : Rat) :
    2*min x y = x+y-absRat (x-y) := by
  change 2*(if x ≤ y then x else y) = x+y-(if 0 ≤ x-y then x-y else -(x-y))
  split <;> split <;> grind

theorem abs_square (x : Rat) : (absRat x)^2=x^2 := by
  unfold absRat
  split <;> grind

theorem quadratic_majorant (x : Rat) :
    6*absRat x ≤ 9*x^2+1 := by
  have h : (0:Rat) ≤ (3*absRat x-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he := abs_square x
  grind

theorem minimum_quadratic (x y : Rat) :
    6*(x+y)-9*(x-y)^2-1 ≤ 12*min x y := by
  have hm := min_abs_identity x y
  have hq := quadratic_majorant (x-y)
  grind

theorem pair_minimum_bound (x y z w ε : Rat)
    (light : x+z ≤ 1+ε ∨ y+w ≤ 1+ε) :
    min x y+min z w ≤ 1+ε := by
  have h₁ := min_le_first x y
  have h₂ := min_le_second x y
  have h₃ := min_le_first z w
  have h₄ := min_le_second z w
  rcases light with h | h <;> grind

theorem combine_minimum_bounds (μ S I ε η : Rat)
    (lower : 18*μ^2-3*S-μ≤12*I)
    (upper : 2*I≤(1+ε)*μ)
    (moment : S≤(4/3 : Rat)*μ+η) :
    18*μ^2≤(11+6*ε)*μ+3*η := by
  have hu := Rat.mul_le_mul_of_nonneg_left upper (by decide : (0:Rat)≤6)
  have hm := Rat.mul_le_mul_of_nonneg_left moment (by decide : (0:Rat)≤3)
  have heu : 6*((1+ε)*μ)=6*μ+6*ε*μ := by grind
  have hem : 3*((4/3 : Rat)*μ+η)=4*μ+3*η := by grind
  have heg : (11+6*ε)*μ+3*η=11*μ+6*ε*μ+3*η := by grind
  rw [heu] at hu
  rw [hem] at hm
  rw [heg]
  grind

#print axioms combine_minimum_bounds
#print axioms min_abs_identity
#print axioms abs_square
#print axioms quadratic_majorant
#print axioms minimum_quadratic
#print axioms pair_minimum_bound
end MinimumEndpoint


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/MinimumMatrix.lean <==
import BooleanMatrixGeometry
import MinimumAlgebra

/-! Finite Boolean-matrix normalizations and the occupied/ambient identities. -/

namespace MinimumEndpoint

open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments BooleanMatrixGeometry

universe u v

def rowMean {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  rowDegree (List.finRange n) (indicator A) r * (n : Rat)⁻¹

def colMean {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Rat :=
  colDegree (List.finRange m) (indicator A) c * (m : Rat)⁻¹

def density {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  total (List.finRange m) (List.finRange n) (indicator A) * (m : Rat)⁻¹ * (n : Rat)⁻¹

def secondMoment {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => (rowMean A r)^2) * (m : Rat)⁻¹ +
  sum (List.finRange n) (fun c => (colMean A c)^2) * (n : Rat)⁻¹

def ambientMean (m n : Nat) (f : Cell (Fin m) (Fin n) → Rat) : Rat :=
  sum (grid (List.finRange m) (List.finRange n)) f * (m : Rat)⁻¹ * (n : Rat)⁻¹

def occupiedMean {m n : Nat} (A : Fin m → Fin n → Bool)
    (f : Cell (Fin m) (Fin n) → Rat) : Rat :=
  sum (cells (List.finRange m) (List.finRange n) A) f * (m : Rat)⁻¹ * (n : Rat)⁻¹

def minimumMass {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  occupiedMean A (fun p => min (rowMean A p.1) (colMean A p.2))

theorem density_card {m n : Nat} (A : Fin m → Fin n → Bool) :
    density A = ((cells (List.finRange m) (List.finRange n) A).length : Rat) /
      ((m : Rat)*(n : Rat)) := by
  rw [cells_card, Rat.div_def, Rat.inv_mul_rev]
  unfold density
  grind

theorem occupied_as_ambient {m n : Nat} (A : Fin m → Fin n → Bool)
    (f : Cell (Fin m) (Fin n) → Rat) :
    sum (cells (List.finRange m) (List.finRange n) A) f =
      sum (grid (List.finRange m) (List.finRange n))
        (fun p => indicator A p.1 p.2*f p) := by
  rw [cells_sum, grid_sum]

theorem indicator_sum {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (grid (List.finRange m) (List.finRange n)) (fun p => indicator A p.1 p.2) =
      total (List.finRange m) (List.finRange n) (indicator A) := by
  rw [grid_sum]
  rfl

theorem mean_row_sum {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange m) (rowMean A) =
      total (List.finRange m) (List.finRange n) (indicator A)*(n : Rat)⁻¹ := by
  unfold rowMean
  rw [sum_mul_right]
  rfl

theorem mean_col_sum {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange n) (colMean A) =
      total (List.finRange m) (List.finRange n) (indicator A)*(m : Rat)⁻¹ := by
  unfold colMean
  rw [sum_mul_right, ← total_columns]

theorem uniform_row_mean {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange m) (rowMean A)*(m : Rat)⁻¹ = density A := by
  rw [mean_row_sum]
  unfold density
  grind

theorem uniform_col_mean {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange n) (colMean A)*(n : Rat)⁻¹ = density A := by
  rw [mean_col_sum]
  rfl

theorem occupied_row_sum {m n : Nat} (A : Fin m → Fin n → Bool) (hn : 0<n) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p => rowMean A p.1) =
      (n : Rat)*sum (List.finRange m) (fun r => (rowMean A r)^2) := by
  have hnq : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  rw [cells_sum, ← sum_mul_left]
  apply sum_congr
  intro r hr
  change sum (List.finRange n) (fun c => indicator A r c*rowMean A r) = _
  rw [sum_mul_right]
  change rowDegree (List.finRange n) (indicator A) r * rowMean A r =
    (n : Rat)*(rowMean A r)^2
  unfold rowMean
  grind

theorem occupied_col_sum {m n : Nat} (A : Fin m → Fin n → Bool) (hm : 0<m) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p => colMean A p.2) =
      (m : Rat)*sum (List.finRange n) (fun c => (colMean A c)^2) := by
  have hmq : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  rw [cells_sum, sum_swap, ← sum_mul_left]
  apply sum_congr
  intro c hc
  change sum (List.finRange m) (fun r => indicator A r c*colMean A c) = _
  rw [sum_mul_right]
  change colDegree (List.finRange m) (indicator A) c * colMean A c =
    (m : Rat)*(colMean A c)^2
  unfold colMean
  grind

theorem occupied_linear_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n) :
    occupiedMean A (fun p => rowMean A p.1+colMean A p.2) = secondMoment A := by
  have hmq : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnq : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  unfold occupiedMean
  rw [sum_add, occupied_row_sum A hn, occupied_col_sum A hm]
  unfold secondMoment
  grind

theorem rectangular_square_identity {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (u : Row → Rat) (v : Col → Rat) :
    sum rows (fun r => sum cols (fun c => (u r-v c)^2)) =
      (cols.length : Rat)*sum rows (fun r => (u r)^2)+
      (rows.length : Rat)*sum cols (fun c => (v c)^2)-2*sum rows u*sum cols v := by
  have h : ∀ r ∈ rows, sum cols (fun c => (u r-v c)^2) =
      sum cols (fun c => (v c)^2)-2*u r*sum cols v+(cols.length : Rat)*(u r)^2 := by
    intro r hr
    rw [sum_congr cols _ (fun c => (v c-u r)^2) (by intro c hc; grind)]
    exact sum_square_shift cols v (u r)
  rw [sum_congr rows _ _ h, sum_add, sum_sub, sum_const,
    sum_mul_right, sum_mul_left, sum_mul_left]
  grind

theorem ambient_square_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n) :
    ambientMean m n (fun p => (rowMean A p.1-colMean A p.2)^2) =
      secondMoment A-2*(density A)^2 := by
  have hmq : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnq : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  unfold ambientMean
  rw [grid_sum, rectangular_square_identity]
  simp only [List.length_finRange]
  rw [mean_row_sum, mean_col_sum]
  unfold secondMoment density
  grind

#print axioms density_card
#print axioms uniform_row_mean
#print axioms uniform_col_mean
#print axioms occupied_linear_identity
#print axioms rectangular_square_identity
#print axioms ambient_square_identity
end MinimumEndpoint


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/MixingAugmentedBound.lean <==
import AreaLightBridge
import MixingBound

/-! The actual finite elementary mixing inequality discharges the empty-rectangle
premise. The selected-count step uses the independent moment-free certificate. -/
namespace MixingLightTransfer
open PairedPivotCore PairedPivotCounting OriginalAugmented

def mixingError {m n : Nat} (B : OriginalAugmented.Matrix m n) (D : Nat) (v : Rat) : Rat :=
  (fixedCount B : Rat)/(n : Rat)^2+2*(D : Rat)/(n : Rat)+2/(n : Rat)+
    2*(ElementaryMixing.orderedLeave B : Rat)/(n : Rat)^2+4*v

theorem elementary_empty_area {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B : OriginalAugmented.Matrix m n) (hB : EvenParity.C4Free B) (D : Nat)
    (hD : ∀ c, ElementaryMixing.colDegree B c≤D) (v : Rat) (hv : 0≤v)
    (hV : ElementaryMixing.variance B≤v^2*(n : Rat)^2) :
    EmptyAreaBound B (mixingError B D v) := by
  intro R C he
  exact ElementaryMixing.empty_rectangle_bound B hB hm hn D hD v hv hV R C he

/-- Literal augmented-model objective upper bound from actual base counts and
    variance. Neither mate-lightness nor empty-rectangle exclusion is an input. -/
theorem objective_from_elementary_mixing {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B A : OriginalAugmented.Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (D : Nat)
    (hD : ∀ c, ElementaryMixing.colDegree B c≤D) (v xi : Rat)
    (hv : 0≤v) (hxi : 0≤xi) (hV : ElementaryMixing.variance B≤v^2*(n : Rat)^2)
    (hsmall : mixingError B D v≤xi^2) :
    (objective B ps : Rat)≤(fixedCount B : Rat)+
      (3/10 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by
  exact objective_from_empty_area hm hn B A ps had (mixingError B D v) xi hxi hsmall
    (elementary_empty_area hm hn B had.base_C4 D hD v hv hV)

theorem selected_count_from_elementary_mixing {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B A : OriginalAugmented.Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (D : Nat)
    (hD : ∀ c, ElementaryMixing.colDegree B c≤D) (v xi : Rat)
    (hv : 0≤v) (hxi : 0≤xi) (hV : ElementaryMixing.variance B≤v^2*(n : Rat)^2)
    (hsmall : mixingError B D v≤xi^2) :
    (fixedCount A : Rat)<(3/5 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by
  exact selected_count_from_base_mixing hm hn B A ps had xi hxi
    (area_bound_implies_no_large hm hn B (mixingError B D v) xi hxi hsmall
      (elementary_empty_area hm hn B had.base_C4 D hD v hv hV))

theorem Tstar_from_elementary_mixing {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B : OriginalAugmented.Matrix m n) (hB : EvenParity.C4Free B) (D : Nat)
    (hD : ∀ c, ElementaryMixing.colDegree B c≤D) (v xi : Rat)
    (hv : 0≤v) (hxi : 0≤xi) (hV : ElementaryMixing.variance B≤v^2*(n : Rat)^2)
    (hsmall : mixingError B D v≤xi^2) :
    (Tstar B : Rat)≤(3/10 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by
  exact Tstar_from_empty_area hm hn B hB (mixingError B D v) xi hxi hsmall
    (elementary_empty_area hm hn B hB D hD v hv hV)

/-- Uniform actual numerical base certificates bound the limited extremal
    parameter. The existence of its maximizing object is proved in the model. -/
theorem zL_from_uniform_elementary_mixing (m n : Nat) (hm : 0<m) (hn : 0<n)
    (xi : Rat) (hxi : 0≤xi)
    (hcert : ∀ B : OriginalAugmented.Matrix m n, MaximumBase B →
      ∃ (D : Nat) (v : Rat),
        (∀ c, ElementaryMixing.colDegree B c≤D) ∧ 0≤v ∧
        ElementaryMixing.variance B≤v^2*(n : Rat)^2 ∧ mixingError B D v≤xi^2) :
    (zL m n : Rat)≤(z m n : Rat)+
      (3/10 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by
  apply zL_from_uniform_base_mixing m n hm hn xi hxi
  intro B hB
  obtain ⟨D,v,hD,hv,hV,hsmall⟩ := hcert B hB
  exact area_bound_implies_no_large hm hn B (mixingError B D v) xi hxi hsmall
    (elementary_empty_area hm hn B hB.1 D hD v hv hV)

#print axioms elementary_empty_area
#print axioms objective_from_elementary_mixing
#print axioms selected_count_from_elementary_mixing
#print axioms Tstar_from_elementary_mixing
#print axioms zL_from_uniform_elementary_mixing
end MixingLightTransfer


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/MixingBound.lean <==
import MixingMoments
import MixingScalar

/-! Closed finite empty-rectangle bounds in the literal Boolean model. -/
namespace ElementaryMixing

open OriginalAugmented EvenParity

theorem empty_rectangle_cleared {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (hm : 0<m) (hn : 0<n) (D : Nat) (hD : ∀ c, colDegree B c≤D)
    (v : Rat) (hv : 0≤v) (hV : variance B≤v^2*(n : Rat)^2)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C) :
    (card m R : Rat)*(card n C : Rat)*(n : Rat)≤
      (m : Rat)*(fixedCount B : Rat)+2*(m : Rat)*(D : Rat)*(n : Rat)+
      2*(m : Rat)*(n : Rat)+2*(m : Rat)*(orderedLeave B : Rat)+4*v*(m : Rat)*(n : Rat)^2 := by
  let M : Rat := (m : Rat)
  let N : Rat := (n : Rat)
  let a : Rat := (card m R : Rat)
  let b : Rat := (card n C : Rat)
  let F : Rat := (fixedCount B : Rat)
  let d : Rat := (D : Rat)
  let ell : Rat := (orderedLeave B : Rat)
  let U : Rat := (restrictedCount B C : Rat)
  let p : Rat := mean B
  let L : Rat := p*U
  let E : Rat := N+ell+2*v*N^2
  change a*b*N≤M*F+2*M*d*N+2*M*N+2*M*ell+4*v*M*N^2
  have hM : 0<M := Rat.natCast_pos.mpr hm
  have hN : 0<N := Rat.natCast_pos.mpr hn
  have hM0 := Rat.le_of_lt hM
  have hN0 := Rat.le_of_lt hN
  have ha : 0≤a := Rat.natCast_nonneg
  have hb : 0≤b := Rat.natCast_nonneg
  have hF0 : 0≤F := Rat.natCast_nonneg
  have hd0 : 0≤d := Rat.natCast_nonneg
  have hell : 0≤ell := Rat.natCast_nonneg
  have hU : 0≤U := Rat.natCast_nonneg
  have haM : a≤M := Rat.natCast_le_natCast.mpr (card_le m R)
  have hbN : b≤N := Rat.natCast_le_natCast.mpr (card_le n C)
  have hN2 : 0≤N^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hMF := Rat.mul_nonneg hM0 hF0
  have hMDN := Rat.mul_nonneg (Rat.mul_nonneg hM0 hd0) hN0
  have hMN := Rat.mul_nonneg hM0 hN0
  have hMl := Rat.mul_nonneg hM0 hell
  have hvMN2 := Rat.mul_nonneg (Rat.mul_nonneg hv hM0) hN2
  have harea : a*b*N≤M*N^2 := by
    have h₁ := Rat.mul_le_mul_of_nonneg_left haM (Rat.mul_nonneg hb hN0)
    have h₂ := Rat.mul_le_mul_of_nonneg_left hbN hMN
    grind
  by_cases hFn : fixedCount B≤n^2
  · have hFN : F≤N^2 := by
      have h := Rat.natCast_le_natCast.mpr hFn
      simpa only [Rat.natCast_pow] using h
    by_cases hDn : D≤n
    · have hE : 0≤E := by
        have h := Rat.mul_nonneg hv hN2
        dsimp only [E]
        grind
      have hcov := (covariance_bound B hc4 C D hD hDn v hv hV).2
      have hcovid := covariance_identity B C
      have hinc := congrArg (fun x : Nat => (x : Rat)) (mixed_leave_identity B hc4 C)
      simp only [Rat.natCast_add,Rat.natCast_mul] at hinc
      rw [cast_sub n 1 (by omega)] at hinc
      have hleave := Rat.natCast_le_natCast.mpr (restrictedLeave_le B C)
      have hlower : b*N-E≤L := by
        change covariance B C+p*U=(mixedCount B C : Rat) at hcovid
        change (mixedCount B C : Rat)+(restrictedLeave B C : Rat)=U+b*(N-1) at hinc
        change (restrictedLeave B C : Rat)≤ell at hleave
        change covariance B C≤2*v*N^2 at hcov
        dsimp only [E,L]
        grind
      have hempty := Rat.natCast_le_natCast.mpr (empty_restricted_cauchy_cap B hc4 R C he D hD)
      simp only [Rat.natCast_pow,Rat.natCast_mul,Rat.natCast_add] at hempty
      rw [cast_sub m (card m R) (card_le m R)] at hempty
      change U^2≤(M-a)*(b^2+b*d) at hempty
      have hmean : M*p^2≤N^2+F := mean_square_bound B hc4 hm
      have hp2 : 0≤p^2 := Lean.Grind.OrderedRing.sq_nonneg
      have hMp2 := Rat.mul_nonneg hM0 hp2
      have hfactor : 0≤(M-a)*(b^2+b*d) := Rat.mul_nonneg (by grind)
        (Rat.add_nonneg Lean.Grind.OrderedRing.sq_nonneg (Rat.mul_nonneg hb hd0))
      have h₁ := Rat.mul_le_mul_of_nonneg_left hempty hMp2
      have h₂ := Rat.mul_le_mul_of_nonneg_left hmean hfactor
      have hmix : M*L^2≤(N^2+F)*(M-a)*(b^2+d*b) := by
        dsimp only [L]
        grind
      have h := rectangle_scalar M N a b F d E L hM hN ha hb hbN hF0 hFN hd0 hE hlower hmix
      dsimp only [E] at h
      grind
    · have hdn : n≤D := by omega
      have hNd : N≤d := Rat.natCast_le_natCast.mpr hdn
      have hscaled := Rat.mul_le_mul_of_nonneg_left hNd hMN
      grind
  · have hnf : n^2≤fixedCount B := by omega
    have hNF : N^2≤F := by
      have h := Rat.natCast_le_natCast.mpr hnf
      simpa only [Rat.natCast_pow] using h
    have hscaled := Rat.mul_le_mul_of_nonneg_left hNF hM0
    grind

/-- Finite mixing bound for every actually empty rectangle. Only C4,
column cap, dimensions, and the displayed actual variance bound are assumed. -/
theorem empty_rectangle_bound {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (hm : 0<m) (hn : 0<n) (D : Nat) (hD : ∀ c, colDegree B c≤D)
    (v : Rat) (hv : 0≤v) (hV : variance B≤v^2*(n : Rat)^2)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C) :
    (card m R : Rat)*(card n C : Rat)/((m : Rat)*(n : Rat))≤
      (fixedCount B : Rat)/(n : Rat)^2+2*(D : Rat)/(n : Rat)+2/(n : Rat)+
      2*(orderedLeave B : Rat)/(n : Rat)^2+4*v := by
  exact cleared_to_ratio (m : Rat) (n : Rat) (card m R : Rat) (card n C : Rat)
    (fixedCount B : Rat) (D : Rat) (orderedLeave B : Rat) v
    (Rat.natCast_pos.mpr hm) (Rat.natCast_pos.mpr hn)
    (empty_rectangle_cleared B hc4 hm hn D hD v hv hV R C he)

def defect {m n : Nat} (B : Matrix m n) : Rat :=
  (n : Rat)*((n : Rat)-1)+(fixedCount B : Rat)-(fixedCount B : Rat)^2/(m : Rat)

theorem defect_identity {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) (hm : 0<m) (hn : 0<n) :
    defect B=variance B+(orderedLeave B : Rat) := (variance_leave_identity B hc4 hm hn).symm

theorem empty_rectangle_defect_bound {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (hm : 0<m) (hn : 0<n) (D : Nat) (hD : ∀ c, colDegree B c≤D)
    (w : Rat) (hw : 0≤w) (hdef : defect B≤w^2*(n : Rat)^2)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C) :
    (card m R : Rat)*(card n C : Rat)/((m : Rat)*(n : Rat))≤
      (fixedCount B : Rat)/(n : Rat)^2+2*(D : Rat)/(n : Rat)+2/(n : Rat)+2*w^2+4*w := by
  rw [defect_identity B hc4 hm hn] at hdef
  have hvar := variance_nonneg B
  have hl0 : (0 : Rat)≤(orderedLeave B : Rat) := Rat.natCast_nonneg
  have hV : variance B≤w^2*(n : Rat)^2 := by grind
  have hell : (orderedLeave B : Rat)≤w^2*(n : Rat)^2 := by grind
  have h := empty_rectangle_bound B hc4 hm hn D hD w hw hV R C he
  have hnpos : (0 : Rat)<(n : Rat) := Rat.natCast_pos.mpr hn
  have hn2pos : (0 : Rat)<(n : Rat)^2 := by
    have hp := Rat.mul_pos hnpos hnpos
    grind
  have heq : (2*(orderedLeave B : Rat)/(n : Rat)^2)*(n : Rat)^2=2*(orderedLeave B : Rat) :=
    Rat.div_mul_cancel (by grind)
  have hquot : 2*(orderedLeave B : Rat)/(n : Rat)^2≤2*w^2 := by
    apply Rat.le_of_mul_le_mul_right (c := (n : Rat)^2) ?_ hn2pos
    rw [heq]
    grind
  grind

#print axioms empty_rectangle_cleared
#print axioms empty_rectangle_bound
#print axioms defect_identity
#print axioms empty_rectangle_defect_bound
end ElementaryMixing


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/MixingCauchy.lean <==
import FiniteRatSums

namespace ElementaryMixing
open FiniteRatSums

theorem bilinear_lagrange {α : Type} (xs : List α) (f g : α → Rat) :
    sum xs (fun y => sum xs (fun x => (f x*g y-f y*g x)^2))=
      2*sum xs (fun x => (f x)^2)*sum xs (fun x => (g x)^2)-
        2*(sum xs (fun x => f x*g x))^2 := by
  have hi : ∀ y, sum xs (fun x => (f x*g y-f y*g x)^2)=
      (g y)^2*sum xs (fun x => (f x)^2)-
        (f y*g y)*(2*sum xs (fun x => f x*g x))+
        (f y)^2*sum xs (fun x => (g x)^2) := by
    intro y
    rw [sum_congr xs _ (fun x =>
      (f x)^2*(g y)^2-(f x*g x)*(2*f y*g y)+(g x)^2*(f y)^2)
      (fun x _ => by grind)]
    rw [sum_add,sum_sub,sum_mul_right,sum_mul_right,sum_mul_right]
    grind
  rw [sum_congr xs _ _ (fun y _ => hi y),sum_add,sum_sub,
    sum_mul_right,sum_mul_right,sum_mul_right]
  grind

theorem bilinear_cauchy {α : Type} (xs : List α) (f g : α → Rat) :
    (sum xs (fun x => f x*g x))^2≤sum xs (fun x => (f x)^2)*sum xs (fun x => (g x)^2) := by
  have h := sum_nonneg xs (fun y => sum xs (fun x => (f x*g y-f y*g x)^2))
    (fun y _ => sum_nonneg xs _ (fun x _ => Lean.Grind.OrderedRing.sq_nonneg))
  rw [bilinear_lagrange] at h
  grind

theorem square_upper (H K : Rat) (hK : 0≤K) (hs : H^2≤K^2) : H≤K := by
  apply Classical.byContradiction
  intro h
  have hp := Rat.mul_pos (by grind : 0<H-K) (by grind : 0<H+K)
  have he : (H-K)*(H+K)=H^2-K^2 := by grind
  rw [he] at hp
  grind


#print axioms bilinear_lagrange
#print axioms bilinear_cauchy
#print axioms square_upper
end ElementaryMixing


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/MixingData.lean <==
import C4Quadratic

/-! Actual finite row/column masks and incidence counts. -/
namespace ElementaryMixing

open OriginalAugmented EvenParity GridModel

def members (k : Nat) (P : Fin k → Bool) : List (Fin k) := (List.finRange k).filter P
def card (k : Nat) (P : Fin k → Bool) : Nat := (members k P).length

def colDegree {m n : Nat} (B : Matrix m n) (c : Fin n) : Nat := fsum m (fun r => bit (B r c))
def restrictedRow {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) (r : Fin m) : Nat :=
  nsum (members n C) (fun c => bit (B r c))
def restrictedCount {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat := fsum m (restrictedRow B C)
def restrictedSquare {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat :=
  fsum m (fun r => (restrictedRow B C r)^2)
def mixedCount {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat :=
  fsum m (fun r => restrictedRow B C r*degree B r)
def orderedLeave {m n : Nat} (B : Matrix m n) : Nat := fsum n (leaveDegree B)
def restrictedLeave {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Nat :=
  nsum (members n C) (leaveDegree B)
def EmptyRectangle {m n : Nat} (B : Matrix m n) (R : Fin m → Bool) (C : Fin n → Bool) : Prop :=
  ∀ r c, R r=true → C c=true → B r c=false

theorem members_mem (k : Nat) (P : Fin k → Bool) (i : Fin k) : i∈members k P ↔ P i=true := by
  simp [members,List.mem_filter,finRange_mem]

theorem members_nodup (k : Nat) (P : Fin k → Bool) : (members k P).Nodup :=
  List.Pairwise.filter P (finRange_nodup k)

theorem card_le (k : Nat) (P : Fin k → Bool) : card k P≤k := by
  have h := List.length_filter_le P (List.finRange k)
  simpa [card,members] using h

theorem nsum_mul_left {α : Type} (xs : List α) (f : α → Nat) (k : Nat) :
    nsum xs (fun x => k*f x)=k*nsum xs f := by
  rw [nsum_congr xs _ (fun x => f x*k) (fun x _ => Nat.mul_comm _ _),nsum_mul]
  exact Nat.mul_comm _ _

theorem nsum_filter_le {α : Type} (xs : List α) (P : α → Bool) (f : α → Nat) :
    nsum (xs.filter P) f≤nsum xs f := by
  induction xs with
  | nil => exact Nat.le_refl 0
  | cons x xs ih =>
    cases hp : P x <;> simp [hp,nsum] <;> omega

theorem nsum_product {α : Type} (xs : List α) (f g : α → Nat) :
    nsum xs f*nsum xs g=nsum xs (fun x => nsum xs (fun y => f x*g y)) := by
  rw [nsum_congr xs _ (fun x => f x*nsum xs g) (fun x _ => nsum_mul_left xs g (f x))]
  exact (nsum_mul xs f (nsum xs g)).symm

theorem bit_product (a b : Bool) : bit a*bit b=bit (a&&b) := by
  cases a <;> cases b <;> decide

theorem restrictedCount_columns {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    restrictedCount B C=nsum (members n C) (colDegree B) := by
  exact nsum_swap (List.finRange m) (members n C) (fun r c => bit (B r c))

theorem restrictedCount_cap {m n : Nat} (B : Matrix m n) (C : Fin n → Bool)
    (D : Nat) (hD : ∀ c, colDegree B c≤D) : restrictedCount B C≤card n C*D := by
  rw [restrictedCount_columns]
  have h := nsum_le (members n C) (colDegree B) (fun _ => D) (fun c _ => hD c)
  rw [nsum_const] at h
  exact h

theorem restrictedLeave_le {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    restrictedLeave B C≤orderedLeave B := nsum_filter_le _ C (leaveDegree B)

theorem common_diagonal {m n : Nat} (B : Matrix m n) (c : Fin n) : common B c c=colDegree B c := by
  unfold common colDegree
  apply fsum_congr
  intro r
  cases h : B r c <;> rfl

#print axioms members_nodup
#print axioms card_le
#print axioms restrictedCount_columns
#print axioms restrictedCount_cap
#print axioms restrictedLeave_le
#print axioms common_diagonal
end ElementaryMixing


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/MixingIncidence.lean <==
import MixingData

/-! The restricted incidence identities and Cauchy bound use the actual masks. -/
namespace ElementaryMixing

open OriginalAugmented EvenParity

theorem column_weight_identity {m n : Nat} (B : Matrix m n) (c : Fin n) :
    fsum m (fun r => bit (B r c)*degree B r)=columnCover B c+colDegree B c := by
  have hp : ∀ r, bit (B r c)*degree B r=rowCover B r c+bit (B r c) := by
    intro r
    cases h : B r c with
    | false => simp [h,bit,rowCover]
    | true =>
      have hd := occupied_degree_pos B r c h
      simp [h,bit,rowCover]
      omega
  rw [fsum_congr m _ _ hp,fsum_add]
  rfl

theorem mixed_columns {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    mixedCount B C=nsum (members n C) (fun c => columnCover B c+colDegree B c) := by
  unfold mixedCount fsum restrictedRow
  rw [nsum_congr (List.finRange m) _
    (fun r => nsum (members n C) (fun c => bit (B r c)*degree B r))
    (fun r _ => (nsum_mul (members n C) (fun c => bit (B r c)) (degree B r)).symm)]
  rw [nsum_swap]
  exact nsum_congr _ _ _ (fun c _ => column_weight_identity B c)

theorem mixed_leave_identity {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) (C : Fin n → Bool) :
    mixedCount B C+restrictedLeave B C=restrictedCount B C+card n C*(n-1) := by
  have h := nsum_congr (members n C)
    (fun c => columnCover B c+leaveDegree B c) (fun _ => n-1)
    (fun c _ => by dsimp only; have h := leave_cover_identity B hc4 c; omega)
  rw [nsum_add,nsum_const] at h
  rw [mixed_columns,nsum_add,restrictedCount_columns]
  unfold restrictedLeave card
  omega

theorem restricted_square_common {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    restrictedSquare B C=nsum (members n C) (fun c => nsum (members n C) (fun d => common B c d)) := by
  unfold restrictedSquare fsum
  rw [nsum_congr (List.finRange m) _
    (fun r => nsum (members n C) (fun c => nsum (members n C) (fun d => bit (B r c)*bit (B r d))))
    (fun r _ => by unfold restrictedRow; rw [Nat.pow_two]; exact nsum_product _ _ _)]
  rw [nsum_swap]
  apply nsum_congr
  intro c hc
  rw [nsum_swap]
  apply nsum_congr
  intro d hd
  unfold common fsum
  exact nsum_congr _ _ _ (fun r _ => bit_product (B r c) (B r d))

theorem restricted_common_cap {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (D : Nat) (hD : ∀ c, colDegree B c≤D) (c d : Fin n) :
    common B c d≤1+(if d=c then D else 0) := by
  by_cases hd : d=c
  · subst d
    rw [common_diagonal]
    have h := hD c
    simp
    omega
  · have h := common_le_one B hc4 c d (Ne.symm hd)
    simpa [hd] using h

theorem selected_diagonal_sum {n : Nat} (C : Fin n → Bool) (D : Nat) (c : Fin n)
    (hc : c∈members n C) : nsum (members n C) (fun d => if d=c then D else 0)=D := by
  rw [nsum_congr (members n C) _ (fun d => (if d=c then 1 else 0)*D)
    (fun d _ => by split <;> simp_all)]
  rw [nsum_mul,nsum_single _ (members_nodup n C) c hc]
  simp

theorem restricted_square_cap {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (C : Fin n → Bool) (D : Nat) (hD : ∀ c, colDegree B c≤D) :
    restrictedSquare B C≤(card n C)^2+card n C*D := by
  rw [restricted_square_common]
  have hp : ∀ c∈members n C, nsum (members n C) (fun d => common B c d)≤card n C+D := by
    intro c hc
    have h := nsum_le (members n C) (fun d => common B c d)
      (fun d => 1+(if d=c then D else 0)) (fun d _ => restricted_common_cap B hc4 D hD c d)
    rw [nsum_add,nsum_const,selected_diagonal_sum C D c hc] at h
    simpa [card] using h
  have h := nsum_le (members n C) _ (fun _ => card n C+D) hp
  rw [nsum_const] at h
  simpa [card,Nat.mul_add,Nat.pow_two] using h

theorem restricted_square_small_cap {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (C : Fin n → Bool) (D : Nat) (hD : ∀ c, colDegree B c≤D) (hDn : D≤n) :
    restrictedSquare B C≤2*n^2 := by
  have h := restricted_square_cap B hc4 C D hD
  have hb := card_le n C
  have h₁ := Nat.mul_le_mul hb hb
  have h₂ := Nat.mul_le_mul hb hDn
  simp only [Nat.pow_two] at h ⊢
  omega

theorem filter_complement_length {α : Type} (xs : List α) (P : α → Bool) :
    (xs.filter P).length+(xs.filter (fun x => !P x)).length=xs.length := by
  induction xs with
  | nil => rfl
  | cons x xs ih => cases hp : P x <;> simp [hp] <;> omega

theorem complement_card (m : Nat) (R : Fin m → Bool) : card m (fun r => !R r)=m-card m R := by
  have h := filter_complement_length (List.finRange m) R
  simp only [List.length_finRange] at h
  change card m R+card m (fun r => !R r)=m at h
  omega

theorem nsum_remove_zeros {α : Type} (xs : List α) (P : α → Bool) (f : α → Nat)
    (hz : ∀ x∈xs, P x=true → f x=0) :
    nsum xs f=nsum (xs.filter (fun x => !P x)) f := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := hz x (by simp)
    have ht := ih (fun y hy => hz y (by simp [hy]))
    cases hp : P x with
    | false => simp [hp,nsum,ht]
    | true => simp [hp,nsum,hx hp,ht]

theorem empty_row_restricted_zero {m n : Nat} (B : Matrix m n)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C)
    (r : Fin m) (hr : R r=true) : restrictedRow B C r=0 := by
  unfold restrictedRow
  rw [nsum_congr (members n C) _ (fun _ => 0)]
  · exact nsum_zero _
  · intro c hc
    rw [he r c hr ((members_mem n C c).mp hc)]
    rfl

theorem empty_restricted_cauchy {m n : Nat} (B : Matrix m n)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C) :
    (restrictedCount B C)^2≤(m-card m R)*restrictedSquare B C := by
  have hz := nsum_remove_zeros (List.finRange m) R (restrictedRow B C)
    (fun r _ hr => empty_row_restricted_zero B R C he r hr)
  change restrictedCount B C=nsum (members m (fun r => !R r)) (restrictedRow B C) at hz
  have h := UnrestrictedUniform.nsum_cauchy (members m (fun r => !R r)) (restrictedRow B C)
  rw [←hz] at h
  have hs := nsum_filter_le (List.finRange m) (fun r => !R r) (fun r => (restrictedRow B C r)^2)
  change nsum (members m (fun r => !R r)) (fun r => (restrictedRow B C r)^2)≤restrictedSquare B C at hs
  have hm := Nat.mul_le_mul_left (members m (fun r => !R r)).length hs
  have hc : (members m (fun r => !R r)).length=m-card m R := complement_card m R
  rw [hc] at h hm
  exact Nat.le_trans h hm

theorem empty_restricted_cauchy_cap {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (R : Fin m → Bool) (C : Fin n → Bool) (he : EmptyRectangle B R C)
    (D : Nat) (hD : ∀ c, colDegree B c≤D) :
    (restrictedCount B C)^2≤(m-card m R)*((card n C)^2+card n C*D) := by
  exact Nat.le_trans (empty_restricted_cauchy B R C he)
    (Nat.mul_le_mul_left _ (restricted_square_cap B hc4 C D hD))

#print axioms mixed_leave_identity
#print axioms restricted_square_common
#print axioms restricted_square_cap
#print axioms restricted_square_small_cap
#print axioms empty_row_restricted_zero
#print axioms empty_restricted_cauchy
#print axioms empty_restricted_cauchy_cap
end ElementaryMixing


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/MixingLightEntryAudit.lean <==
import DefectMixingTransfer

open OriginalAugmented MixingLightTransfer

example {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (D : Nat) (hD : ∀ c, ElementaryMixing.colDegree B c≤D) (v xi : Rat)
    (hv : 0≤v) (hxi : 0≤xi) (hV : ElementaryMixing.variance B≤v^2*(n : Rat)^2)
    (hsmall : (fixedCount B : Rat)/(n : Rat)^2+2*(D : Rat)/(n : Rat)+2/(n : Rat)+
      2*(ElementaryMixing.orderedLeave B : Rat)/(n : Rat)^2+4*v≤xi^2) :
    (objective B ps : Rat)≤(fixedCount B : Rat)+
      (3/10 : Rat)*(1+(xi+2/(m : Rat)+2/(n : Rat)))*(m : Rat)*(n : Rat) :=
  objective_from_elementary_mixing hm hn B A ps had D hD v xi hv hxi hV hsmall

example {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (xi : Rat) (hrect : NoLargeEmpty B xi) :
    ∀ p∈ps,
      MinimumEndpoint.rowMean A p.1.1+MinimumEndpoint.rowMean A p.2.1≤
        1+(xi+2/(m : Rat)+2/(n : Rat)) ∨
      MinimumEndpoint.colMean A p.1.2+MinimumEndpoint.colMean A p.2.2≤
        1+(xi+2/(m : Rat)+2/(n : Rat)) :=
  original_mate_light hm hn B A ps had xi hrect

example {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B A : Matrix m n) (ps : List (Pair m n)) (had : Admissible B A ps)
    (keep : Fin n → Bool) (D : Nat)
    (hD : ∀ c, ElementaryMixing.colDegree (fun r c => B r c && keep c) c≤D)
    (w xi : Rat) (hw : 0≤w) (hxi : 0≤xi)
    (hdefect : ElementaryMixing.defect (fun r c => B r c && keep c)≤w^2*(n : Rat)^2)
    (hsmall : (fixedCount (fun r c => B r c && keep c) : Rat)/(n : Rat)^2+
      2*(D : Rat)/(n : Rat)+2/(n : Rat)+2*w^2+4*w≤xi^2) :
    (objective B ps : Rat)≤(fixedCount B : Rat)+
      (3/10 : Rat)*(1+(xi+2/(m : Rat)+2/(n : Rat)))*(m : Rat)*(n : Rat) :=
  objective_from_column_masked_defect hm hn B A ps had keep D hD w xi hw hxi hdefect hsmall

#print OriginalAugmented.Admissible
#print OriginalAugmented.full
#print PairedPivotCore.OriginalC3
#print PairedPivotCore.Five
#print OriginalAugmented.fixedCount
#print OriginalAugmented.objective
#print MixingLightTransfer.maskCard
#print MixingLightTransfer.EmptyRectangle
#print MixingLightTransfer.NoLargeEmpty
#print MixingLightTransfer.commonRows
#print MixingLightTransfer.commonCols
#print MixingLightTransfer.cutIntersection
#print MixingLightTransfer.lightError
#print MixingLightTransfer.mixingError
#print MixingLightTransfer.Subbase
#print MixingLightTransfer.maskColumns
#print MixingLightTransfer.defectMixingError
#print ElementaryMixing.variance
#print ElementaryMixing.orderedLeave
#print ElementaryMixing.defect
#check intersection_minus_two
#check common_rectangle_empty
#check original_mate_light
#check LightMatrix.finite_three_fifths
#check objective_from_elementary_mixing
#check selected_count_from_elementary_mixing
#check Tstar_from_elementary_mixing
#check zL_from_uniform_elementary_mixing
#check objective_from_column_masked_defect
#check selected_count_from_subbase_defect
#check Tstar_from_subbase_defect
#check zL_from_uniform_masked_defect
#check OriginalAugmented.Tstar_attained
#check OriginalAugmented.zL_attained
#print axioms objective_from_elementary_mixing
#print axioms objective_from_column_masked_defect


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/MixingMoments.lean <==
import MixingIncidence
import MixingVariance
import MixingCauchy

namespace ElementaryMixing
open OriginalAugmented EvenParity FiniteRatSums

theorem covariance_bound {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (C : Fin n → Bool) (D : Nat) (hD : ∀ c, colDegree B c≤D) (hDn : D≤n)
    (v : Rat) (hv : 0≤v) (hV : variance B≤v^2*(n : Rat)^2) :
    -(2*v*(n : Rat)^2)≤covariance B C ∧ covariance B C≤2*v*(n : Rat)^2 := by
  have hc := bilinear_cauchy (List.finRange m) (fun r => (restrictedRow B C r : Rat))
    (fun r => (degree B r : Rat)-mean B)
  rw [square_sum_cast] at hc
  change (covariance B C)^2≤(restrictedSquare B C : Rat)*variance B at hc
  have hS := Rat.natCast_le_natCast.mpr (restricted_square_small_cap B hc4 C D hD hDn)
  simp only [Rat.natCast_mul,Rat.natCast_pow] at hS
  have hn2 : (0 : Rat)≤(n : Rat)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hS4 : (restrictedSquare B C : Rat)≤4*(n : Rat)^2 := by grind
  have h₁ := Rat.mul_le_mul_of_nonneg_left hS4 (variance_nonneg B)
  have h₂ := Rat.mul_le_mul_of_nonneg_left hV (by grind : (0 : Rat)≤4*(n : Rat)^2)
  have hs : (covariance B C)^2≤(2*v*(n : Rat)^2)^2 := by grind
  have hK : 0≤2*v*(n : Rat)^2 := by have hp := Rat.mul_nonneg hv hn2; grind
  have hu := square_upper (covariance B C) (2*v*(n : Rat)^2) hK hs
  have hl := square_upper (-covariance B C) (2*v*(n : Rat)^2) hK (by grind)
  constructor <;> grind


#print axioms covariance_bound
end ElementaryMixing


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/MixingScalar.lean <==
import FiniteRatSums

/-! Elementary rational scalar algebra for the empty-rectangle estimate. -/
namespace ElementaryMixing

theorem square_mono_nonneg (u w : Rat) (hu : 0≤u) (huw : u≤w) : u^2≤w^2 := by
  have hp := Rat.mul_nonneg (by grind : 0≤w-u) (by grind : 0≤w+u)
  grind

theorem square_lower (X E L : Rat) (hX : 0≤X) (hl : X-E≤L) : X^2-2*E*X≤L^2 := by
  by_cases hXE : X≤E
  · have hp := Rat.mul_nonneg hX (by grind : 0≤2*E-X)
    have hs : 0≤L^2 := Lean.Grind.OrderedRing.sq_nonneg
    grind
  · have hx : 0≤X-E := by grind
    have hs := square_mono_nonneg (X-E) L hx hl
    have he : 0≤E^2 := Lean.Grind.OrderedRing.sq_nonneg
    grind

theorem rectangle_scalar (M N A B F D E L : Rat)
    (hM : 0<M) (hN : 0<N) (hA : 0≤A)
    (hB : 0≤B) (hBN : B≤N) (hF : 0≤F) (hFN : F≤N^2)
    (hD : 0≤D) (hE : 0≤E) (hl : B*N-E≤L)
    (hmix : M*L^2≤(N^2+F)*(M-A)*(B^2+D*B)) :
    A*B*N≤M*F+2*M*D*N+2*M*E := by
  have hM0 := Rat.le_of_lt hM
  have hN0 := Rat.le_of_lt hN
  have hMF := Rat.mul_nonneg hM0 hF
  have hMDN := Rat.mul_nonneg (Rat.mul_nonneg hM0 hD) hN0
  have hME := Rat.mul_nonneg hM0 hE
  by_cases hz : B=0
  · rw [hz]
    grind
  · have hBpos : 0<B := by grind
    have hBN0 := Rat.mul_nonneg hB hN0
    have hlo := square_lower (B*N) E L hBN0 hl
    have hlom := Rat.mul_le_mul_of_nonneg_left hlo hM0
    have hn2 : 0≤N^2 := Lean.Grind.OrderedRing.sq_nonneg
    have hb2 : 0≤B^2 := Lean.Grind.OrderedRing.sq_nonneg
    have hdiscard1 := Rat.mul_nonneg (Rat.mul_nonneg hF hA) hb2
    have hdiscard2 := Rat.mul_nonneg
      (Rat.mul_nonneg (Rat.mul_nonneg (Rat.add_nonneg hn2 hF) hA) hD) hB
    have hmid : A*N^2*B^2≤F*M*B^2+(N^2+F)*M*D*B+2*M*E*B*N := by grind
    have hcap := Rat.mul_le_mul_of_nonneg_left (by grind : N^2+F≤2*N^2)
      (Rat.mul_nonneg (Rat.mul_nonneg hM0 hD) hB)
    have hcol := Rat.mul_le_mul_of_nonneg_left hBN
      (Rat.mul_nonneg (Rat.mul_nonneg hF hM0) hB)
    have hprod : (A*B*N)*(B*N)≤(M*F+2*M*D*N+2*M*E)*(B*N) := by grind
    exact Rat.le_of_mul_le_mul_right hprod (Rat.mul_pos hBpos hN)

theorem cleared_to_ratio (M N A B F D ell v : Rat) (hM : 0<M) (hN : 0<N)
    (h : A*B*N≤M*F+2*M*D*N+2*M*N+2*M*ell+4*v*M*N^2) :
    A*B/(M*N)≤F/N^2+2*D/N+2/N+2*ell/N^2+4*v := by
  have hMN : M*N≠0 := by have hp := Rat.mul_pos hM hN; grind
  have hN0 : N≠0 := by grind
  have hN2pos : 0<N^2 := by have hp := Rat.mul_pos hN hN; grind
  have hN2 : N^2≠0 := by grind
  have ha : A*B/(M*N)*(M*N)=A*B := Rat.div_mul_cancel hMN
  have hf : F/N^2*N^2=F := Rat.div_mul_cancel hN2
  have hd : (2*D/N)*N=2*D := Rat.div_mul_cancel hN0
  have ht : (2/N)*N=2 := Rat.div_mul_cancel hN0
  have hl : (2*ell/N^2)*N^2=2*ell := Rat.div_mul_cancel hN2
  have heL : (A*B/(M*N))*(M*N^2)=A*B*N := by grind
  have heR : (F/N^2+2*D/N+2/N+2*ell/N^2+4*v)*(M*N^2)=
      M*F+2*M*D*N+2*M*N+2*M*ell+4*v*M*N^2 := by grind
  apply Rat.le_of_mul_le_mul_right (c := M*N^2) ?_ (Rat.mul_pos hM hN2pos)
  rw [heL,heR]
  exact h

#print axioms square_lower
#print axioms rectangle_scalar
#print axioms cleared_to_ratio
end ElementaryMixing


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/MixingVariance.lean <==
import MixingData

/-! Exact variance/leave identity and finite bilinear Cauchy. -/
namespace ElementaryMixing

open OriginalAugmented EvenParity FiniteRatSums

def mean {m n : Nat} (B : Matrix m n) : Rat := (fixedCount B : Rat)/(m : Rat)
def variance {m n : Nat} (B : Matrix m n) : Rat :=
  sum (List.finRange m) (fun r => ((degree B r : Rat)-mean B)^2)
def covariance {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => (restrictedRow B C r : Rat)*((degree B r : Rat)-mean B))

theorem cast_sub (a b : Nat) (h : b≤a) : ((a-b : Nat) : Rat)=(a : Rat)-(b : Rat) := by
  have he : a-b+b=a := by omega
  have hr := congrArg (fun x : Nat => (x : Rat)) he
  dsimp only at hr
  rw [Rat.natCast_add] at hr
  grind

theorem degree_sum_rat {m n : Nat} (B : Matrix m n) :
    sum (List.finRange m) (fun r => (degree B r : Rat))=(fixedCount B : Rat) := by
  rw [←UnrestrictedUniform.cast_nsum]
  change (EvenParity.total B : Rat)=(fixedCount B : Rat)
  rw [←UnrestrictedUniform.fixedCount_eq_total]

theorem restricted_sum_rat {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    sum (List.finRange m) (fun r => (restrictedRow B C r : Rat))=(restrictedCount B C : Rat) := by
  exact (UnrestrictedUniform.cast_nsum _ _).symm

theorem square_sum_cast {α : Type} (xs : List α) (f : α → Nat) :
    sum xs (fun x => (f x : Rat)^2)=(nsum xs (fun x => (f x)^2) : Rat) := by
  rw [UnrestrictedUniform.cast_nsum]
  exact sum_congr xs _ _ (fun x _ => (Rat.natCast_pow (f x) 2).symm)

theorem covariance_identity {m n : Nat} (B : Matrix m n) (C : Fin n → Bool) :
    covariance B C+mean B*(restrictedCount B C : Rat)=(mixedCount B C : Rat) := by
  unfold covariance
  rw [sum_congr (List.finRange m) _
    (fun r => ((restrictedRow B C r*degree B r : Nat) : Rat)-(restrictedRow B C r : Rat)*mean B)
    (fun r _ => by dsimp only; rw [Rat.natCast_mul]; grind)]
  rw [sum_sub,sum_mul_right,restricted_sum_rat,←UnrestrictedUniform.cast_nsum]
  change (mixedCount B C : Rat)-(restrictedCount B C : Rat)*mean B+
    mean B*(restrictedCount B C : Rat)=(mixedCount B C : Rat)
  grind

theorem variance_nonneg {m n : Nat} (B : Matrix m n) : 0≤variance B := by
  exact sum_nonneg _ _ (fun r _ => Lean.Grind.OrderedRing.sq_nonneg)

theorem mean_mul {m n : Nat} (B : Matrix m n) (hm : 0<m) : mean B*(m : Rat)=(fixedCount B : Rat) := by
  have hp : (0 : Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  exact Rat.div_mul_cancel (by grind)

theorem mean_nonneg {m n : Nat} (B : Matrix m n) (hm : 0<m) : 0≤mean B := by
  have hp : (0 : Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  have h := mean_mul B hm
  have hF : (0 : Rat)≤(fixedCount B : Rat) := Rat.natCast_nonneg
  apply Rat.le_of_mul_le_mul_right (c := (m : Rat)) ?_ hp
  grind

theorem full_square_leave {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    fsum m (fun r => (degree B r)^2)+orderedLeave B=n*(n-1)+fixedCount B := by
  have hs := UnrestrictedUniform.base_square_sum B
  have hl := leave_double_count B hc4
  rw [←UnrestrictedUniform.fixedCount_eq_total] at hs
  unfold orderedLeave
  omega

theorem variance_leave_identity {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (hm : 0<m) (hn : 0<n) :
    variance B+(orderedLeave B : Rat)=(n : Rat)*((n : Rat)-1)+(fixedCount B : Rat)-
      (fixedCount B : Rat)^2/(m : Rat) := by
  have hs := sum_square_shift (List.finRange m) (fun r => (degree B r : Rat)) (mean B)
  rw [degree_sum_rat,square_sum_cast,List.length_finRange] at hs
  change variance B=(fsum m (fun r => (degree B r)^2) : Rat)-
    2*mean B*(fixedCount B : Rat)+(m : Rat)*(mean B)^2 at hs
  have hnat := full_square_leave B hc4
  have hcount := congrArg (fun x : Nat => (x : Rat)) hnat
  simp only [Rat.natCast_add,Rat.natCast_mul] at hcount
  rw [cast_sub n 1 (by omega)] at hcount
  have hmean := mean_mul B hm
  have hmpos : (0 : Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  have hdiv : (fixedCount B : Rat)^2/(m : Rat)*(m : Rat)=(fixedCount B : Rat)^2 :=
    Rat.div_mul_cancel (by grind)
  have he : (variance B+(orderedLeave B : Rat))*(m : Rat)=
      ((n : Rat)*((n : Rat)-1)+(fixedCount B : Rat)-(fixedCount B : Rat)^2/(m : Rat))*(m : Rat) := by grind
  have h₁ := Rat.le_of_mul_le_mul_right (show
    (variance B+(orderedLeave B : Rat))*(m : Rat)≤
      ((n : Rat)*((n : Rat)-1)+(fixedCount B : Rat)-(fixedCount B : Rat)^2/(m : Rat))*(m : Rat) by rw [he]; exact Rat.le_refl) hmpos
  have h₂ := Rat.le_of_mul_le_mul_right (show
    ((n : Rat)*((n : Rat)-1)+(fixedCount B : Rat)-(fixedCount B : Rat)^2/(m : Rat))*(m : Rat)≤
      (variance B+(orderedLeave B : Rat))*(m : Rat) by rw [he]; exact Rat.le_refl) hmpos
  exact Rat.le_antisymm h₁ h₂

theorem mean_square_bound {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) (hm : 0<m) :
    (m : Rat)*(mean B)^2≤(n : Rat)^2+(fixedCount B : Rat) := by
  have hf := UnrestrictedUniform.C4_quadratic B hc4
  have hn := Nat.mul_le_mul_left (m*n) (Nat.sub_le n 1)
  have hb : (fixedCount B)^2≤m*(fixedCount B+n^2) := by
    calc
      (fixedCount B)^2≤m*fixedCount B+m*n*(n-1) := hf
      _≤m*fixedCount B+m*n*n := Nat.add_le_add_left hn _
      _=m*(fixedCount B+n^2) := by
        rw [Nat.pow_two,Nat.mul_add]
        congr 1
        ac_rfl
  have hcast := Rat.natCast_le_natCast.mpr hb
  simp only [Rat.natCast_pow,Rat.natCast_mul,Rat.natCast_add] at hcast
  have hp := mean_mul B hm
  have hmpos : (0 : Rat)<(m : Rat) := Rat.natCast_pos.mpr hm
  apply Rat.le_of_mul_le_mul_right (c := (m : Rat)) ?_ hmpos
  have hsquare : ∀ x : Rat, x^2=x*x := by
    intro x
    simpa only [Rat.pow_one] using Rat.pow_succ x 1
  have he : (m : Rat)*(mean B)^2*(m : Rat)=(fixedCount B : Rat)^2 := by
    rw [hsquare,hsquare]
    calc
      (m : Rat)*(mean B*mean B)*(m : Rat)=
          (mean B*(m : Rat))*(mean B*(m : Rat)) := by grind
      _=(fixedCount B : Rat)*(fixedCount B : Rat) := by rw [hp]
  rw [he]
  simpa only [Rat.add_comm,Rat.mul_comm] using hcast


#print axioms covariance_identity
#print axioms variance_nonneg
#print axioms full_square_leave
#print axioms variance_leave_identity
#print axioms mean_square_bound
end ElementaryMixing


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/MonotoneMixingTransfer.lean <==
import MixingAugmentedBound
import SubbaseGeometry

namespace MixingLightTransfer
open PairedPivotCore PairedPivotCounting OriginalAugmented

theorem elementary_subbase_empty_area {m n : Nat} (hm : 0<m) (hn : 0<n)
    (C B : OriginalAugmented.Matrix m n) (hsub : Subbase C B)
    (hB : EvenParity.C4Free B) (D : Nat)
    (hD : ∀ c, ElementaryMixing.colDegree C c≤D) (v : Rat) (hv : 0≤v)
    (hV : ElementaryMixing.variance C≤v^2*(n : Rat)^2) :
    EmptyAreaBound B (mixingError C D v) := by
  exact empty_area_subbase_transfer C B hsub _
    (elementary_empty_area hm hn C (subbase_C4 C B hsub hB) D hD v hv hV)

/-- The fixed base in Admissible is still B. Only the geometric estimate is
    supplied by a possibly sparser auxiliary matrix C on the same grid. -/
theorem objective_from_subbase_mixing {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B A C : OriginalAugmented.Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (hsub : Subbase C B) (D : Nat)
    (hD : ∀ c, ElementaryMixing.colDegree C c≤D) (v xi : Rat)
    (hv : 0≤v) (hxi : 0≤xi) (hV : ElementaryMixing.variance C≤v^2*(n : Rat)^2)
    (hsmall : mixingError C D v≤xi^2) :
    (objective B ps : Rat)≤(fixedCount B : Rat)+
      (3/10 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by
  exact objective_from_empty_area hm hn B A ps had (mixingError C D v) xi hxi hsmall
    (elementary_subbase_empty_area hm hn C B hsub had.base_C4 D hD v hv hV)

theorem objective_from_column_masked_mixing {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B A : OriginalAugmented.Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (keep : Fin n → Bool) (D : Nat)
    (hD : ∀ c, ElementaryMixing.colDegree (maskColumns B keep) c≤D) (v xi : Rat)
    (hv : 0≤v) (hxi : 0≤xi)
    (hV : ElementaryMixing.variance (maskColumns B keep)≤v^2*(n : Rat)^2)
    (hsmall : mixingError (maskColumns B keep) D v≤xi^2) :
    (objective B ps : Rat)≤(fixedCount B : Rat)+
      (3/10 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by
  exact objective_from_subbase_mixing hm hn B A (maskColumns B keep) ps had
    (masked_subbase B keep) D hD v xi hv hxi hV hsmall

theorem Tstar_from_subbase_mixing {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B C : OriginalAugmented.Matrix m n) (hB : EvenParity.C4Free B)
    (hsub : Subbase C B) (D : Nat)
    (hD : ∀ c, ElementaryMixing.colDegree C c≤D) (v xi : Rat)
    (hv : 0≤v) (hxi : 0≤xi) (hV : ElementaryMixing.variance C≤v^2*(n : Rat)^2)
    (hsmall : mixingError C D v≤xi^2) :
    (Tstar B : Rat)≤(3/10 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by
  exact Tstar_from_empty_area hm hn B hB (mixingError C D v) xi hxi hsmall
    (elementary_subbase_empty_area hm hn C B hsub hB D hD v hv hV)

theorem zL_from_uniform_masked_mixing (m n : Nat) (hm : 0<m) (hn : 0<n)
    (xi : Rat) (hxi : 0≤xi)
    (hcert : ∀ B : OriginalAugmented.Matrix m n, MaximumBase B →
      ∃ (keep : Fin n → Bool) (D : Nat) (v : Rat),
        (∀ c, ElementaryMixing.colDegree (maskColumns B keep) c≤D) ∧ 0≤v ∧
        ElementaryMixing.variance (maskColumns B keep)≤v^2*(n : Rat)^2 ∧
        mixingError (maskColumns B keep) D v≤xi^2) :
    (zL m n : Rat)≤(z m n : Rat)+
      (3/10 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by
  apply zL_from_uniform_base_mixing m n hm hn xi hxi
  intro B hB
  obtain ⟨keep,D,v,hD,hv,hV,hsmall⟩ := hcert B hB
  exact area_bound_implies_no_large hm hn B _ xi hxi hsmall
    (elementary_subbase_empty_area hm hn (maskColumns B keep) B
      (masked_subbase B keep) hB.1 D hD v hv hV)

#print axioms objective_from_subbase_mixing
#print axioms objective_from_column_masked_mixing
#print axioms Tstar_from_subbase_mixing
#print axioms zL_from_uniform_masked_mixing
end MixingLightTransfer


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/NatListSums.lean <==
import Std

namespace EvenParity

def nsum {α : Type} : List α → (α → Nat) → Nat
  | [], _ => 0
  | x :: xs, f => f x + nsum xs f

theorem nsum_congr {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x = g x) : nsum xs f = nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [h x (by simp), ih (fun y hy => h y (by simp [hy]))]

theorem nsum_add {α : Type} (xs : List α) (f g : α → Nat) :
    nsum xs (fun x => f x + g x) = nsum xs f + nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [nsum, ih]; omega

theorem nsum_const {α : Type} (xs : List α) (k : Nat) :
    nsum xs (fun _ => k) = xs.length * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul, Nat.add_comm]

theorem nsum_zero {α : Type} (xs : List α) : nsum xs (fun _ => 0) = 0 := by
  simpa using nsum_const xs 0

theorem nsum_mul {α : Type} (xs : List α) (f : α → Nat) (k : Nat) :
    nsum xs (fun x => f x * k) = nsum xs f * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul]

theorem nsum_le {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x ≤ g x) : nsum xs f ≤ nsum xs g := by
  induction xs with
  | nil => exact Nat.le_refl 0
  | cons x xs ih =>
    exact Nat.add_le_add (h x (by simp)) (ih (fun y hy => h y (by simp [hy])))

theorem nsum_swap {α β : Type} (xs : List α) (ys : List β) (f : α → β → Nat) :
    nsum xs (fun x => nsum ys (f x)) = nsum ys (fun y => nsum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [nsum, nsum_zero]
  | cons x xs ih =>
    simp only [nsum]
    rw [nsum_add, ih]

theorem nsum_single {α : Type} [DecidableEq α] (xs : List α)
    (hn : xs.Nodup) (a : α) (ha : a ∈ xs) :
    nsum xs (fun x => if x = a then 1 else 0) = 1 := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    obtain ⟨hx, ht⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | hm
    · subst a
      have hz : nsum xs (fun y => if y = x then 1 else 0) = 0 := by
        rw [nsum_congr xs _ (fun _ => 0)]
        · exact nsum_zero xs
        · intro y hy
          have : y ≠ x := by intro he; exact hx (he ▸ hy)
          simp [this]
      simp [nsum, hz]
    · have he : x ≠ a := by intro he; exact hx (he ▸ hm)
      simp [nsum, he, ih ht hm]

theorem nsum_member_le {α : Type} (xs : List α) (f : α → Nat)
    (a : α) (ha : a ∈ xs) : f a ≤ nsum xs f := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    rcases List.mem_cons.mp ha with he | hm
    · subst a; simp only [nsum]; omega
    · have hh := ih hm; simp only [nsum]; omega

theorem nsum_even {α : Type} (xs : List α) (f : α → Nat)
    (h : ∀ x ∈ xs, f x % 2 = 0) : nsum xs f % 2 = 0 := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (by simp [hy]))
    change (f x + nsum xs f) % 2 = 0
    omega

theorem fin_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n :=
  List.mem_ofFn.mpr ⟨i, rfl⟩

theorem fin_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i = j at hv
  omega

def fsum (n : Nat) (f : Fin n → Nat) : Nat := nsum (List.finRange n) f

theorem fsum_congr (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x = g x) :
    fsum n f = fsum n g := nsum_congr _ _ _ (fun x _ => h x)

theorem fsum_add (n : Nat) (f g : Fin n → Nat) :
    fsum n (fun x => f x + g x) = fsum n f + fsum n g := nsum_add _ _ _

theorem fsum_const (n k : Nat) : fsum n (fun _ => k) = n * k := by
  simp [fsum, nsum_const]

theorem fsum_mul (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => f x * k) = fsum n f * k := nsum_mul _ _ _

theorem fsum_mul_left (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => k * f x) = k * fsum n f := by
  rw [fsum_congr n _ (fun x => f x * k) (fun x => Nat.mul_comm _ _), fsum_mul]
  exact Nat.mul_comm _ _

theorem fsum_swap (m n : Nat) (f : Fin m → Fin n → Nat) :
    fsum m (fun r => fsum n (f r)) = fsum n (fun c => fsum m (fun r => f r c)) :=
  nsum_swap _ _ _

theorem fsum_single (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 1 else 0) = 1 :=
  nsum_single _ (fin_nodup n) c (fin_mem c)

theorem fsum_member_le (n : Nat) (f : Fin n → Nat) (c : Fin n) :
    f c ≤ fsum n f := nsum_member_le _ _ _ (fin_mem c)

theorem fsum_le (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x ≤ g x) :
    fsum n f ≤ fsum n g := nsum_le _ _ _ (fun x _ => h x)

theorem fsum_even (n : Nat) (f : Fin n → Nat) (h : ∀ x, f x % 2 = 0) :
    fsum n f % 2 = 0 := nsum_even _ _ (fun x _ => h x)

end EvenParity


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/OriginalCounts.lean <==
import OriginalModel

namespace OriginalAugmented

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry

theorem grid_length {Row Col : Type} (rows : List Row) (cols : List Col) :
    (grid rows cols).length=rows.length*cols.length := by
  induction rows with
  | nil => simp [grid]
  | cons r rs ih =>
    change (cols.map (fun c => (r,c)) ++ grid rs cols).length=(rs.length+1)*cols.length
    rw [List.length_append,List.length_map,ih,Nat.add_mul]
    omega

theorem fixedCount_le_grid {m n : Nat} (B : Matrix m n) : fixedCount B≤m*n := by
  unfold fixedCount cells
  have h := List.length_filter_le (fun p => B p.1 p.2)
    (grid (List.finRange m) (List.finRange n))
  simpa only [grid_length,List.length_finRange] using h

theorem filter_disjoint_or_length {α : Type} (xs : List α) (p q : α → Bool)
    (h : ∀ x, p x=true → q x=false) :
    (xs.filter (fun x => p x || q x)).length=(xs.filter p).length+(xs.filter q).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hh := h x
    cases hp : p x <;> cases hq : q x <;> simp_all <;> omega

theorem full_count_add {m n : Nat} (B A : Matrix m n)
    (h : ∀ r c, B r c=true → A r c=false) :
    fixedCount (full B A)=fixedCount B+fixedCount A := by
  exact filter_disjoint_or_length (grid (List.finRange m) (List.finRange n))
    (fun p => B p.1 p.2) (fun p => A p.1 p.2) (fun p => h p.1 p.2)

theorem selected_count_eq_twice_pairs {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : fixedCount A=2*ps.length := by
  exact h.cover.length_eq.trans (flatten_length ps)

theorem fixed_plus_twice_pairs_eq_full {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) :
    fixedCount B+2*ps.length=fixedCount (full B A) := by
  rw [full_count_add B A h.disjoint,selected_count_eq_twice_pairs B A ps h]

theorem fixed_plus_twice_pairs_le_grid {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : fixedCount B+2*ps.length≤m*n := by
  rw [fixed_plus_twice_pairs_eq_full B A ps h]
  exact fixedCount_le_grid (full B A)

theorem objective_le_grid {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : objective B ps≤m*n := by
  have hh := fixed_plus_twice_pairs_le_grid B A ps h
  unfold objective
  omega

theorem cells_empty (m n : Nat) :
    cells (List.finRange m) (List.finRange n) (empty m n)=[] := by
  simp [cells,empty]

theorem fixedCount_empty (m n : Nat) : fixedCount (empty m n)=0 := by
  simp [fixedCount,cells_empty]

theorem objective_empty_selection {m n : Nat} (B : Matrix m n) :
    objective B []=fixedCount B := by simp [objective]

theorem admissible_empty_selection {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : Admissible B (empty m n) [] := by
  refine ⟨hc4,?_,?_,?_,?_⟩
  · intro r c _; rfl
  · rw [cells_empty]; exact List.Perm.nil
  · intro p hp; simp at hp
  · intro p hp; simp at hp

#print axioms fixedCount_le_grid
#print axioms full_count_add
#print axioms selected_count_eq_twice_pairs
#print axioms fixed_plus_twice_pairs_eq_full
#print axioms fixed_plus_twice_pairs_le_grid
#print axioms objective_le_grid
#print axioms fixedCount_empty
#print axioms admissible_empty_selection
end OriginalAugmented


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/OriginalFixedBase.lean <==
import OriginalParameters

/-! Optimal selected-pair count while preserving a supplied C4-free base. -/
namespace OriginalAugmented

def FixedBaseValue {m n : Nat} (B : Matrix m n) (k : Nat) : Prop :=
  ∃ (A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps ∧ ps.length=k

noncomputable def Tstar {m n : Nat} (B : Matrix m n) : Nat := by
  classical
  exact BoundedMaximum.greatest (FixedBaseValue B) (m*n)

theorem pairs_le_grid {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : ps.length≤m*n := by
  have hh := fixed_plus_twice_pairs_le_grid B A ps h
  omega

theorem fixedBase_zero_feasible {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : FixedBaseValue B 0 :=
  ⟨empty m n,[],admissible_empty_selection B hc4,rfl⟩

theorem Tstar_le_grid {m n : Nat} (B : Matrix m n) : Tstar B≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (FixedBaseValue B) (m*n)

theorem pairs_le_Tstar {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : ps.length≤Tstar B := by
  classical
  exact BoundedMaximum.le_greatest (FixedBaseValue B) (m*n) ps.length
    (pairs_le_grid B A ps h) ⟨A,ps,h,rfl⟩

theorem Tstar_attained {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) :
    ∃ (A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps ∧ ps.length=Tstar B := by
  classical
  exact BoundedMaximum.greatest_mem (FixedBaseValue B) (m*n)
    ⟨0,Nat.zero_le _,fixedBase_zero_feasible B hc4⟩

theorem objective_le_fixedCount_add_Tstar {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) :
    objective B ps≤fixedCount B+Tstar B := by
  exact Nat.add_le_add_left (pairs_le_Tstar B A ps h) (fixedCount B)

theorem fixedCount_add_twice_Tstar_le_grid {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : fixedCount B+2*Tstar B≤m*n := by
  obtain ⟨A,ps,h,hcount⟩ := Tstar_attained B hc4
  have hh := fixed_plus_twice_pairs_le_grid B A ps h
  rwa [hcount] at hh

theorem fixedCount_add_Tstar_le_zA {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : fixedCount B+Tstar B≤zA m n := by
  obtain ⟨A,ps,h,hcount⟩ := Tstar_attained B hc4
  have hh := objective_le_zA B A ps h
  unfold objective at hh
  rwa [hcount] at hh

theorem fixedCount_add_Tstar_le_zL {m n : Nat} (B : Matrix m n)
    (hB : MaximumBase B) : fixedCount B+Tstar B≤zL m n := by
  obtain ⟨A,ps,h,hcount⟩ := Tstar_attained B hB.1
  have hh := objective_le_zL B A ps ⟨h,hB⟩
  unfold objective at hh
  rwa [hcount] at hh

theorem Tstar_le_iff {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) (k : Nat) :
    Tstar B≤k ↔ ∀ (A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps → ps.length≤k := by
  constructor
  · intro h A ps ha; exact Nat.le_trans (pairs_le_Tstar B A ps ha) h
  · intro h
    obtain ⟨A,ps,ha,hcount⟩ := Tstar_attained B hc4
    rw [←hcount]
    exact h A ps ha

theorem exists_maximumBase_zL_eq_z_add_Tstar (m n : Nat) :
    ∃ B : Matrix m n, MaximumBase B ∧ zL m n=z m n+Tstar B := by
  obtain ⟨B,A,ps,h,hobj⟩ := zL_attained m n
  have hcount := ((maximumBase_iff B).mp h.2).2
  have hup := fixedCount_add_Tstar_le_zL B h.2
  have hlo := objective_le_fixedCount_add_Tstar B A ps h.1
  rw [hcount] at hup
  rw [hobj,hcount] at hlo
  exact ⟨B,h.2,Nat.le_antisymm hlo hup⟩

theorem exists_base_zA_eq_fixedCount_add_Tstar (m n : Nat) :
    ∃ B : Matrix m n, EvenParity.C4Free B ∧ zA m n=fixedCount B+Tstar B := by
  obtain ⟨B,A,ps,h,hobj⟩ := zA_attained m n
  have hup := fixedCount_add_Tstar_le_zA B h.base_C4
  have hlo := objective_le_fixedCount_add_Tstar B A ps h
  rw [hobj] at hlo
  exact ⟨B,h.base_C4,Nat.le_antisymm hlo hup⟩

#print axioms fixedBase_zero_feasible
#print axioms pairs_le_Tstar
#print axioms Tstar_attained
#print axioms objective_le_fixedCount_add_Tstar
#print axioms fixedCount_add_twice_Tstar_le_grid
#print axioms fixedCount_add_Tstar_le_zA
#print axioms fixedCount_add_Tstar_le_zL
#print axioms Tstar_le_iff
#print axioms exists_maximumBase_zL_eq_z_add_Tstar
#print axioms exists_base_zA_eq_fixedCount_add_Tstar
end OriginalAugmented


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/OriginalMixingLight.lean <==
import EmptyRectangleGeometry
import LightMatrixTheorem
import OriginalFixedBase

/-! Original augmented C3 plus empty-rectangle mixing implies mate-lightness.
The numerical three-fifths step uses the independent moment-free certificate. -/
namespace MixingLightTransfer
open PairedPivotCore PairedPivotCounting OriginalAugmented BooleanMatrixGeometry
  PairedMatrixMoments FiniteRatSums RationalSampling ListRatCounting MinimumEndpoint

def lightError (m n : Nat) (xi : Rat) : Rat := xi+2/(m : Rat)+2/(n : Rat)

theorem lightError_nonneg (m n : Nat) (hm : 0<m) (hn : 0<n)
    (xi : Rat) (hxi : 0≤xi) : 0≤lightError m n xi := by
  have hmi := Rat.inv_pos.mpr (Rat.natCast_pos.mpr hm)
  have hni := Rat.inv_pos.mpr (Rat.natCast_pos.mpr hn)
  unfold lightError
  grind

theorem normalized_intersection_bound (k a b c : Nat) (hk : 0<k) (xi : Rat)
    (hcount : a+b≤k+c+2) (hc : (c : Rat)≤xi*(k : Rat)) :
    (a : Rat)/(k : Rat)+(b : Rat)/(k : Rat)≤1+xi+2/(k : Rat) := by
  have hkR : (0:Rat)<(k : Rat) := Rat.natCast_pos.mpr hk
  have hkne : (k : Rat)≠0 := by grind
  have h := Rat.natCast_le_natCast.mpr hcount
  rw [Rat.natCast_add,Rat.natCast_add,Rat.natCast_add] at h
  have ha := Rat.div_mul_cancel (a := (a : Rat)) hkne
  have hb := Rat.div_mul_cancel (a := (b : Rat)) hkne
  have htwo := Rat.div_mul_cancel (a := (2:Rat)) hkne
  apply Rat.le_of_mul_le_mul_right (c := (k : Rat)) ?_ hkR
  grind

/-- The pair-light conclusion is derived from full-occupancy C3 and actual
    rectangle cardinalities. No endpoint-distinctness premise is imposed. -/
theorem original_mate_light {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B A : OriginalAugmented.Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (xi : Rat) (hrect : NoLargeEmpty B xi) :
    ∀ p ∈ ps,
      rowMean A p.1.1+rowMean A p.2.1≤1+lightError m n xi ∨
      colMean A p.1.2+colMean A p.2.2≤1+lightError m n xi := by
  have hmi := Rat.inv_pos.mpr (Rat.natCast_pos.mpr hm)
  have hni := Rat.inv_pos.mpr (Rat.natCast_pos.mpr hn)
  intro p hp
  have hempty := common_rectangle_empty B A ps had p hp
  obtain hrows | hcols := hrect _ _ hempty
  · have hc := normalized_intersection_bound m
      (maskCard m (fun r => A r p.1.2)) (maskCard m (fun r => A r p.2.2))
      (maskCard m (commonRows (full B A) p)) hm xi (selected_col_pair_count B A p) hrows
    rw [←colMean_card,←colMean_card] at hc
    exact Or.inr (by unfold lightError; grind)
  · have hr := normalized_intersection_bound n
      (maskCard n (A p.1.1)) (maskCard n (A p.2.1))
      (maskCard n (commonCols (full B A) p)) hn xi (selected_row_pair_count B A p) hcols
    rw [←rowMean_card,←rowMean_card] at hr
    exact Or.inl (by unfold lightError; grind)

/-- Actual selected-cell count, using the independently checked moment-free
    certificate. C3 witness exclusion and pair-lightness are proved internally. -/
theorem selected_count_from_base_mixing {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B A : OriginalAugmented.Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (xi : Rat) (hxi : 0≤xi) (hrect : NoLargeEmpty B xi) :
    (fixedCount A : Rat)<(3/5 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by
  exact LightMatrix.finite_three_fifths A hm hn ps had.cover
    (lightError m n xi) (lightError_nonneg m n hm hn xi hxi)
    (original_mate_light hm hn B A ps had xi hrect)

theorem pair_count_from_base_mixing {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B A : OriginalAugmented.Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (xi : Rat) (hxi : 0≤xi) (hrect : NoLargeEmpty B xi) :
    2*(ps.length : Rat)<(3/5 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by
  have h := selected_count_from_base_mixing hm hn B A ps had xi hxi hrect
  rw [selected_count_eq_twice_pairs B A ps had,Rat.natCast_mul] at h
  exact h

theorem objective_from_base_mixing {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B A : OriginalAugmented.Matrix m n) (ps : List (Pair m n))
    (had : Admissible B A ps) (xi : Rat) (hxi : 0≤xi) (hrect : NoLargeEmpty B xi) :
    (objective B ps : Rat)≤(fixedCount B : Rat)+
      (3/10 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by
  have h := pair_count_from_base_mixing hm hn B A ps had xi hxi hrect
  have hhalf : 2*((3/10 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat))=
      (3/5 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by grind
  unfold objective
  rw [Rat.natCast_add]
  apply Rat.le_of_mul_le_mul_left (c := (2:Rat)) ?_ (by decide)
  grind

/-- The fixed-base optimum is attained by the separately proved finite maximum
    construction; this theorem does not assume an optimizer as input. -/
theorem Tstar_from_base_mixing {m n : Nat} (hm : 0<m) (hn : 0<n)
    (B : OriginalAugmented.Matrix m n) (hB : EvenParity.C4Free B)
    (xi : Rat) (hxi : 0≤xi) (hrect : NoLargeEmpty B xi) :
    (Tstar B : Rat)≤(3/10 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by
  obtain ⟨A,ps,had,heq⟩ := Tstar_attained B hB
  have h := pair_count_from_base_mixing hm hn B A ps had xi hxi hrect
  rw [heq] at h
  have hhalf : 2*((3/10 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat))=
      (3/5 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by grind
  apply Rat.le_of_mul_le_mul_left (c := (2:Rat)) ?_ (by decide)
  grind

/-- A uniform mixing hypothesis over maximum bases yields the actual limited
    extremal-parameter bound. Existence of a maximizing object is a proved fact. -/
theorem zL_from_uniform_base_mixing (m n : Nat) (hm : 0<m) (hn : 0<n)
    (xi : Rat) (hxi : 0≤xi)
    (hrect : ∀ B : OriginalAugmented.Matrix m n, MaximumBase B → NoLargeEmpty B xi) :
    (zL m n : Rat)≤(z m n : Rat)+
      (3/10 : Rat)*(1+lightError m n xi)*(m : Rat)*(n : Rat) := by
  obtain ⟨B,A,ps,had,heq⟩ := zL_attained m n
  have h := objective_from_base_mixing hm hn B A ps had.1 xi hxi (hrect B had.2)
  rw [heq,((maximumBase_iff B).mp had.2).2] at h
  exact h

#print axioms original_mate_light
#print axioms selected_count_from_base_mixing
#print axioms pair_count_from_base_mixing
#print axioms objective_from_base_mixing
#print axioms Tstar_from_base_mixing
#print axioms zL_from_uniform_base_mixing
end MixingLightTransfer


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/OriginalModel.lean <==
import GridModel
import MatrixCounting

/-! The original model, with a separate fixed base and selected-only matrix. -/
namespace OriginalAugmented

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry

abbrev Matrix (m n : Nat) := Fin m → Fin n → Bool
abbrev Pair (m n : Nat) := Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)

def full {m n : Nat} (B A : Matrix m n) : Matrix m n :=
  fun r c => B r c || A r c

def empty (m n : Nat) : Matrix m n := fun _ _ => false

def OriginalC2 {m n : Nat} (O : Matrix m n) (p : Pair m n) : Prop :=
  p.1.1 ≠ p.2.1 → p.1.2 ≠ p.2.2 →
    ¬ (O p.1.1 p.2.2 = true ∧ O p.2.1 p.1.2 = true)

structure Admissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop where
  base_C4 : EvenParity.C4Free B
  disjoint : ∀ r c, B r c = true → A r c = false
  cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps)
  c2 : ∀ p ∈ ps, OriginalC2 (full B A) p
  c3 : ∀ p ∈ ps, OriginalC3 (fun r c => full B A r c = true) p.1 p.2

def fixedCount {m n : Nat} (B : Matrix m n) : Nat :=
  (cells (List.finRange m) (List.finRange n) B).length

def objective {m n : Nat} (B : Matrix m n) (ps : List (Pair m n)) : Nat :=
  fixedCount B + ps.length

def MaximumBase {m n : Nat} (B : Matrix m n) : Prop :=
  EvenParity.C4Free B ∧ ∀ B' : Matrix m n, EvenParity.C4Free B' →
    fixedCount B' ≤ fixedCount B

def LimitedAdmissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop :=
  Admissible B A ps ∧ MaximumBase B

theorem full_iff {m n : Nat} (B A : Matrix m n) (r : Fin m) (c : Fin n) :
    full B A r c = true ↔ B r c = true ∨ A r c = true := by
  simp [full]

theorem selected_preserved {m n : Nat} (B A : Matrix m n)
    (r : Fin m) (c : Fin n) (h : A r c = true) : full B A r c = true := by
  exact (full_iff B A r c).mpr (Or.inr h)

theorem base_preserved {m n : Nat} (B A : Matrix m n)
    (r : Fin m) (c : Fin n) (h : B r c = true) : full B A r c = true := by
  exact (full_iff B A r c).mpr (Or.inl h)

theorem empty_C4 (m n : Nat) : EvenParity.C4Free (empty m n) := by
  intro r s c d _ _ h
  simp [empty] at h

theorem full_empty {m n : Nat} (A : Matrix m n) : full (empty m n) A = A := by
  funext r c
  simp [full, empty]

theorem c3_antitone {Row Col : Type} (P Q : Row → Col → Prop)
    (hPQ : ∀ r c, P r c → Q r c) (a b : Cell Row Col)
    (hQ : OriginalC3 Q a b) : OriginalC3 P a b := by
  intro x y hxa hxb hya hyb h
  exact hQ x y hxa hxb hya hyb
    ⟨hPQ x y h.1, hPQ x a.2 h.2.1, hPQ x b.2 h.2.2.1,
      hPQ a.1 y h.2.2.2.1, hPQ b.1 y h.2.2.2.2⟩

theorem selected_C3 {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
    OriginalC3 (fun r c => A r c = true) p.1 p.2 := by
  apply c3_antitone _ _ (fun r c => selected_preserved B A r c) p.1 p.2
  exact h.c3 p hp

theorem selected_S {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : (flattenPairs ps).Nodup := by
  exact GridModel.cover_has_no_reuse m n A ps h.cover

theorem selected_endpoints {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
    A p.1.1 p.1.2 = true ∧ A p.2.1 p.2.2 = true := by
  exact GridModel.selected_endpoints_occupied m n A ps h.cover p hp

#print axioms full_iff
#print axioms empty_C4
#print axioms full_empty
#print axioms c3_antitone
#print axioms selected_C3
#print axioms selected_S
#print axioms selected_endpoints

end OriginalAugmented


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/OriginalParameters.lean <==
import OriginalCounts
import BoundedMaximum

/-! The actual extremal parameters of the unchanged original Boolean model. -/
namespace OriginalAugmented

def ClassicalValue (m n k : Nat) : Prop :=
  ∃ B : Matrix m n, EvenParity.C4Free B ∧ fixedCount B=k

def AugmentedValue (m n k : Nat) : Prop :=
  ∃ (B A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps ∧ objective B ps=k

def LimitedValue (m n k : Nat) : Prop :=
  ∃ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps ∧ objective B ps=k

noncomputable def z (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (ClassicalValue m n) (m*n)

noncomputable def zA (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (AugmentedValue m n) (m*n)

noncomputable def zL (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (LimitedValue m n) (m*n)

theorem classical_zero_feasible (m n : Nat) : ClassicalValue m n 0 :=
  ⟨empty m n,empty_C4 m n,fixedCount_empty m n⟩

theorem augmented_zero_feasible (m n : Nat) : AugmentedValue m n 0 := by
  refine ⟨empty m n,empty m n,[],admissible_empty_selection _ (empty_C4 m n),?_⟩
  simp [objective,fixedCount_empty]

theorem z_le_grid (m n : Nat) : z m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (ClassicalValue m n) (m*n)

theorem zA_le_grid (m n : Nat) : zA m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (AugmentedValue m n) (m*n)

theorem zL_le_grid (m n : Nat) : zL m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (LimitedValue m n) (m*n)

theorem fixedCount_le_z {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) :
    fixedCount B≤z m n := by
  classical
  exact BoundedMaximum.le_greatest (ClassicalValue m n) (m*n) (fixedCount B)
    (fixedCount_le_grid B) ⟨B,hc4,rfl⟩

theorem classical_attained (m n : Nat) : ∃ B : Matrix m n,
    MaximumBase B ∧ fixedCount B=z m n := by
  classical
  have hv : ClassicalValue m n (z m n) := BoundedMaximum.greatest_mem
    (ClassicalValue m n) (m*n) ⟨0,Nat.zero_le _,classical_zero_feasible m n⟩
  obtain ⟨B,hc4,hcount⟩ := hv
  refine ⟨B,⟨hc4,?_⟩,hcount⟩
  intro B' hB'
  rw [hcount]
  exact fixedCount_le_z B' hB'

theorem exists_maximumBase (m n : Nat) : ∃ B : Matrix m n, MaximumBase B := by
  obtain ⟨B,hB,_⟩ := classical_attained m n
  exact ⟨B,hB⟩

theorem maximumBase_iff {m n : Nat} (B : Matrix m n) :
    MaximumBase B ↔ EvenParity.C4Free B ∧ fixedCount B=z m n := by
  constructor
  · intro hB
    obtain ⟨C,hC,hcount⟩ := classical_attained m n
    refine ⟨hB.1,Nat.le_antisymm (fixedCount_le_z B hB.1) ?_⟩
    rw [←hcount]
    exact hB.2 C hC.1
  · rintro ⟨hc4,hcount⟩
    refine ⟨hc4,?_⟩
    intro C hC
    rw [hcount]
    exact fixedCount_le_z C hC

theorem limited_nonempty (m n : Nat) :
    ∃ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps := by
  obtain ⟨B,hB⟩ := exists_maximumBase m n
  exact ⟨B,empty m n,[],admissible_empty_selection B hB.1,hB⟩

theorem objective_le_zA {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : objective B ps≤zA m n := by
  classical
  exact BoundedMaximum.le_greatest (AugmentedValue m n) (m*n) (objective B ps)
    (objective_le_grid B A ps h) ⟨B,A,ps,h,rfl⟩

theorem objective_le_zL {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : LimitedAdmissible B A ps) : objective B ps≤zL m n := by
  classical
  exact BoundedMaximum.le_greatest (LimitedValue m n) (m*n) (objective B ps)
    (objective_le_grid B A ps h.1) ⟨B,A,ps,h,rfl⟩

theorem zA_attained (m n : Nat) : ∃ (B A : Matrix m n) (ps : List (Pair m n)),
    Admissible B A ps ∧ objective B ps=zA m n := by
  classical
  exact BoundedMaximum.greatest_mem (AugmentedValue m n) (m*n)
    ⟨0,Nat.zero_le _,augmented_zero_feasible m n⟩

theorem zL_attained (m n : Nat) : ∃ (B A : Matrix m n) (ps : List (Pair m n)),
    LimitedAdmissible B A ps ∧ objective B ps=zL m n := by
  classical
  obtain ⟨B,A,ps,h⟩ := limited_nonempty m n
  exact BoundedMaximum.greatest_mem (LimitedValue m n) (m*n)
    ⟨objective B ps,objective_le_grid B A ps h.1,⟨B,A,ps,h,rfl⟩⟩

theorem z_le_zL (m n : Nat) : z m n≤zL m n := by
  obtain ⟨B,hB,hcount⟩ := classical_attained m n
  have hh := objective_le_zL B (empty m n) [] ⟨admissible_empty_selection B hB.1,hB⟩
  simpa only [objective,List.length_nil,Nat.add_zero,hcount] using hh

theorem zL_le_zA (m n : Nat) : zL m n≤zA m n := by
  obtain ⟨B,A,ps,h,hcount⟩ := zL_attained m n
  rw [←hcount]
  exact objective_le_zA B A ps h.1

theorem hierarchy (m n : Nat) : z m n≤zL m n ∧ zL m n≤zA m n :=
  ⟨z_le_zL m n,zL_le_zA m n⟩

theorem z_le_iff (m n k : Nat) : z m n≤k ↔
    ∀ B : Matrix m n, EvenParity.C4Free B → fixedCount B≤k := by
  constructor
  · intro h B hB; exact Nat.le_trans (fixedCount_le_z B hB) h
  · intro h
    obtain ⟨B,hB,hcount⟩ := classical_attained m n
    rw [←hcount]
    exact h B hB.1

theorem zA_le_iff (m n k : Nat) : zA m n≤k ↔
    ∀ (B A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps → objective B ps≤k := by
  constructor
  · intro h B A ps ha; exact Nat.le_trans (objective_le_zA B A ps ha) h
  · intro h
    obtain ⟨B,A,ps,ha,hcount⟩ := zA_attained m n
    rw [←hcount]
    exact h B A ps ha

theorem zL_le_iff (m n k : Nat) : zL m n≤k ↔
    ∀ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps → objective B ps≤k := by
  constructor
  · intro h B A ps ha; exact Nat.le_trans (objective_le_zL B A ps ha) h
  · intro h
    obtain ⟨B,A,ps,ha,hcount⟩ := zL_attained m n
    rw [←hcount]
    exact h B A ps ha

theorem parameters_zero_of_grid_zero (m n : Nat) (hz : m*n=0) :
    z m n=0 ∧ zL m n=0 ∧ zA m n=0 := by
  have h₁ := z_le_grid m n
  have h₂ := zL_le_grid m n
  have h₃ := zA_le_grid m n
  omega

#print axioms classical_zero_feasible
#print axioms augmented_zero_feasible
#print axioms fixedCount_le_z
#print axioms classical_attained
#print axioms exists_maximumBase
#print axioms maximumBase_iff
#print axioms limited_nonempty
#print axioms objective_le_zA
#print axioms objective_le_zL
#print axioms zA_attained
#print axioms zL_attained
#print axioms hierarchy
#print axioms z_le_iff
#print axioms zA_le_iff
#print axioms zL_le_iff
#print axioms parameters_zero_of_grid_zero
end OriginalAugmented


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/PairedPivotCore.lean <==
import Std

/-!
Logical core only: rectangle-neighborhood/C3 equivalence, stable endpoint
exclusions, and the finite accept-first-equal-pair intersection rule.
This file does not formalize probability, limits, Cauchy, or the density bound.
The decision rule uses 2L bits and rejects when all L pairs are mixed.
-/

namespace PairedPivotCore

universe u v

abbrev Cell (Row : Type u) (Col : Type v) := Row × Col

variable {Row : Type u} {Col : Type v}

def Closed (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied q.1 q.2 ∧
  occupied p.1 q.2 ∧ occupied q.1 p.2

def Open (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  Closed occupied p q ∧ p.1 ≠ q.1 ∧ p.2 ≠ q.2

def Outside (a b p : Cell Row Col) : Prop :=
  p.1 ≠ a.1 ∧ p.1 ≠ b.1 ∧ p.2 ≠ a.2 ∧ p.2 ≠ b.2

def Five (occupied : Row → Col → Prop) (a b p : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied p.1 a.2 ∧ occupied p.1 b.2 ∧
  occupied a.1 p.2 ∧ occupied b.1 p.2

def OriginalC3 (occupied : Row → Col → Prop) (a b : Cell Row Col) : Prop :=
  ∀ x y, x ≠ a.1 → x ≠ b.1 → y ≠ a.2 → y ≠ b.2 →
    ¬ Five occupied a b (x, y)

theorem closed_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Closed occupied p q → Closed occupied q p := by
  rintro ⟨hp, hq, hpq, hqp⟩
  exact ⟨hq, hp, hqp, hpq⟩

theorem open_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Open occupied p q → Open occupied q p := by
  rintro ⟨hc, hr, hh⟩
  exact ⟨closed_symmetric occupied p q hc, Ne.symm hr, Ne.symm hh⟩

/- No distinct-row or distinct-column assumptions on a,b occur here. -/
theorem common_open_iff_witness (occupied : Row → Col → Prop)
    (a b p : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    (Open occupied p a ∧ Open occupied p b) ↔
      (Outside a b p ∧ Five occupied a b p) := by
  constructor
  · rintro ⟨⟨⟨hp, _, hpa, hap⟩, hra, hca⟩,
      ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
    exact ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
  · rintro ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
    exact ⟨⟨⟨hp, ha, hpa, hap⟩, hra, hca⟩,
      ⟨⟨hp, hb, hpb, hbp⟩, hrb, hcb⟩⟩

theorem c3_iff_disjoint_open (occupied : Row → Col → Prop)
    (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    OriginalC3 occupied a b ↔
      ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  constructor
  · intro hc p h
    obtain ⟨⟨hra, hrb, hca, hcb⟩, hf⟩ :=
      (common_open_iff_witness occupied a b p ha hb).mp h
    exact hc p.1 p.2 hra hrb hca hcb hf
  · intro hd x y hra hrb hca hcb hf
    exact hd (x, y)
      ((common_open_iff_witness occupied a b (x, y) ha hb).mpr
        ⟨⟨hra, hrb, hca, hcb⟩, hf⟩)

theorem opposite_holes_exclude_closed_intersection
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ∀ p, ¬ (Closed occupied p a ∧ Closed occupied p b) := by
  intro p h
  obtain ⟨⟨hp, _, hpa, hap⟩, ⟨_, _, hpb, hbp⟩⟩ := h
  have hra : p.1 ≠ a.1 := by
    intro he
    apply hab
    simpa only [he] using hpb
  have hrb : p.1 ≠ b.1 := by
    intro he
    apply hba
    simpa only [he] using hpa
  have hca : p.2 ≠ a.2 := by
    intro he
    apply hba
    simpa only [he] using hbp
  have hcb : p.2 ≠ b.2 := by
    intro he
    apply hab
    simpa only [he] using hap
  exact hc p.1 p.2 hra hrb hca hcb ⟨hp, hpa, hpb, hap, hbp⟩

abbrev BitPair := Bool × Bool

def step (p : BitPair) (rest : Bool) : Bool :=
  if p.1 == p.2 then p.1 else rest

def accepts : List BitPair → Bool
  | [] => false
  | p :: ps => step p (accepts ps)

def Intersects : List BitPair → List BitPair → Prop
  | p :: ps, q :: qs =>
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ Intersects ps qs
  | _, _ => False

/- A finite truth table checked by kernel reduction, not native evaluation. -/
theorem accepted_head_step :
    ∀ (p q : BitPair) (x y : Bool),
      step p x = true → step q y = true →
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ (x = true ∧ y = true) := by
  intro p q x y
  rcases p with ⟨a, b⟩
  rcases q with ⟨c, d⟩
  cases a <;> cases b <;> cases c <;> cases d <;>
    cases x <;> cases y <;> decide

theorem accepted_lists_intersect (xs ys : List BitPair)
    (hlen : xs.length = ys.length)
    (hx : accepts xs = true) (hy : accepts ys = true) :
    Intersects xs ys := by
  induction xs generalizing ys with
  | nil => cases hx
  | cons p ps ih =>
    cases ys with
    | nil => cases hy
    | cons q qs =>
      have ht := accepted_head_step p q (accepts ps) (accepts qs) hx hy
      rcases ht with hh | hh | hh
      · exact Or.inl hh
      · exact Or.inr (Or.inl hh)
      · exact Or.inr (Or.inr (ih qs (Nat.succ.inj hlen) hh.1 hh.2))

def AllMixed : List BitPair → Prop
  | [] => True
  | p :: ps => p.1 ≠ p.2 ∧ AllMixed ps

theorem mixed_step : ∀ (p : BitPair) (x : Bool),
    p.1 ≠ p.2 → step p x = x := by
  intro p x
  rcases p with ⟨a, b⟩
  cases a <;> cases b <;> cases x <;> decide

theorem all_mixed_rejected (xs : List BitPair) (h : AllMixed xs) :
    accepts xs = false := by
  induction xs with
  | nil => rfl
  | cons p ps ih =>
    obtain ⟨hp, hps⟩ := h
    exact (mixed_step p (accepts ps) hp).trans (ih hps)

section RelationApplication

variable {α : Type u} (R : α → α → Prop) [DecidableRel R]

def membershipList (pivots : List (α × α)) (a : α) : List BitPair :=
  pivots.map (fun p => (decide (R p.1 a), decide (R p.2 a)))

theorem membership_length (pivots : List (α × α)) (a : α) :
    (membershipList R pivots a).length = pivots.length := by
  induction pivots with
  | nil => rfl
  | cons p ps ih => exact congrArg Nat.succ ih

theorem membership_intersection_witness
    (pivots : List (α × α)) (a b : α)
    (h : Intersects (membershipList R pivots a) (membershipList R pivots b)) :
    ∃ p, R p a ∧ R p b := by
  induction pivots with
  | nil => exact False.elim h
  | cons p ps ih =>
    rcases h with hh | hh | hh
    · exact ⟨p.1, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ⟨p.2, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ih hh

theorem decision_accepts_at_most_one
    (pivots : List (α × α)) (a b : α)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (accepts (membershipList R pivots a) = true ∧
       accepts (membershipList R pivots b) = true) := by
  rintro ⟨ha, hb⟩
  have hi := accepted_lists_intersect
    (membershipList R pivots a) (membershipList R pivots b)
    ((membership_length R pivots a).trans (membership_length R pivots b).symm)
    ha hb
  obtain ⟨p, hp⟩ := membership_intersection_witness R pivots a b hi
  exact hd p hp

end RelationApplication

theorem open_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Open occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2)
    (hc : OriginalC3 occupied a b) :
    ¬ (accepts (membershipList (Open occupied) pivots a) = true ∧
       accepts (membershipList (Open occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Open occupied) pivots a b
    ((c3_iff_disjoint_open occupied a b ha hb).mp hc)

theorem stable_closed_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Closed occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ¬ (accepts (membershipList (Closed occupied) pivots a) = true ∧
       accepts (membershipList (Closed occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Closed occupied) pivots a b
    (opposite_holes_exclude_closed_intersection occupied a b hc hab hba)

#print axioms closed_symmetric
#print axioms open_symmetric
#print axioms common_open_iff_witness
#print axioms c3_iff_disjoint_open
#print axioms opposite_holes_exclude_closed_intersection
#print axioms accepted_head_step
#print axioms accepted_lists_intersect
#print axioms mixed_step
#print axioms all_mixed_rejected
#print axioms membership_length
#print axioms membership_intersection_witness
#print axioms decision_accepts_at_most_one
#print axioms open_decision_accepts_at_most_one
#print axioms stable_closed_decision_accepts_at_most_one

end PairedPivotCore


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/RationalMinorant.lean <==
import Std

/-! Exact rational algebra of the finite five/seven majority certificate.
This module does not assume or formalize a sampling interpretation. -/

namespace PairedPivotAlgebra

def f5 (t : Rat) : Rat := 10*t^4 - 15*t^5 + 6*t^6
def f7 (t : Rat) : Rat := 35*t^5 - 84*t^6 + 70*t^7 - 20*t^8
def f (t : Rat) : Rat := 6*t^4 + 5*t^5 - 30*t^6 + 28*t^7 - 8*t^8

def bernsteinP (t : Rat) : Rat :=
  (1-t)^5 + 7*t*(1-t)^4 + 20*t^2*(1-t)^3 +
    26*t^3*(1-t)^2 + 9*t^4*(1-t) + t^5

theorem mixture_identity (t : Rat) : f t = (3/5 : Rat)*f5 t+(2/5 : Rat)*f7 t := by
  unfold f f5 f7
  grind

theorem factor_identity (t : Rat) :
    2*f t-3*t+1=(1-t)*(2*t-1)^2*bernsteinP t := by
  unfold f bernsteinP
  grind

theorem rat_pow_nonneg (a : Rat) (ha : 0 ≤ a) (k : Nat) : 0 ≤ a^k := by
  induction k with
  | zero => change (0 : Rat) ≤ 1; decide
  | succ k ih =>
    rw [Rat.pow_succ]
    exact Rat.mul_nonneg ih ha

theorem monomial_nonneg (c a b : Rat) (i j : Nat)
    (hc : 0 ≤ c) (ha : 0 ≤ a) (hb : 0 ≤ b) :
    0 ≤ c*a^i*b^j := by
  exact Rat.mul_nonneg (Rat.mul_nonneg hc (rat_pow_nonneg a ha i))
    (rat_pow_nonneg b hb j)

theorem bernstein_nonneg (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    0 ≤ bernsteinP t := by
  have hb : 0 ≤ 1-t := by grind
  have h₀ := rat_pow_nonneg (1-t) hb 5
  have h₁ := monomial_nonneg 7 t (1-t) 1 4 (by decide) h0 hb
  have h₂ := monomial_nonneg 20 t (1-t) 2 3 (by decide) h0 hb
  have h₃ := monomial_nonneg 26 t (1-t) 3 2 (by decide) h0 hb
  have h₄ := monomial_nonneg 9 t (1-t) 4 1 (by decide) h0 hb
  have h₅ := rat_pow_nonneg t h0 5
  unfold bernsteinP
  grind

theorem finite_majority_minorant (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    (3*t-1)/2 ≤ f t := by
  have hb : 0 ≤ 1-t := by grind
  have hs : (0 : Rat) ≤ (2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hp := bernstein_nonneg t h0 h1
  have hn := Rat.mul_nonneg (Rat.mul_nonneg hb hs) hp
  have hi := factor_identity t
  rw [← hi] at hn
  apply Rat.le_of_mul_le_mul_right (c := 2) ?_ (by decide)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)]
  grind

theorem finite_majority_minorant_twice (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    3*t-1 ≤ 2*f t := by
  have h := Rat.mul_le_mul_of_nonneg_right (finite_majority_minorant t h0 h1)
    (by decide : (0 : Rat) ≤ 2)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)] at h
  grind

#print axioms mixture_identity
#print axioms factor_identity
#print axioms rat_pow_nonneg
#print axioms monomial_nonneg
#print axioms bernstein_nonneg
#print axioms finite_majority_minorant
#print axioms finite_majority_minorant_twice

end PairedPivotAlgebra


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/RationalSampling.lean <==
import FiniteRatSums
import MajorityCounting
import RationalMinorant

/-! Finite weighted iid sampling; no measure theory or limits. -/

namespace RationalSampling

open FiniteRatSums MajorityCounting PairedPivotAlgebra

universe u v

def ratBit (b : Bool) : Rat := if b then 1 else 0

def expect {α : Type u} (xs : List α) (w f : α → Rat) : Rat :=
  sum xs (fun x => w x*f x)

theorem expect_congr {α : Type u} (xs : List α) (w f g : α → Rat)
    (h : ∀ x ∈ xs, f x=g x) : expect xs w f=expect xs w g := by
  apply sum_congr xs
  intro x hx
  rw [h x hx]

theorem expect_add {α : Type u} (xs : List α) (w f g : α → Rat) :
    expect xs w (fun x => f x+g x)=expect xs w f+expect xs w g := by
  unfold expect
  rw [sum_congr xs _ (fun x => w x*f x+w x*g x) (by intro x hx; grind)]
  exact sum_add xs _ _

theorem expect_mul_left {α : Type u} (xs : List α) (w f : α → Rat) (c : Rat) :
    expect xs w (fun x => c*f x)=c*expect xs w f := by
  unfold expect
  rw [sum_congr xs _ (fun x => c*(w x*f x)) (by intro x hx; grind)]
  exact sum_mul_left xs c _

theorem expect_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (c : Rat) : expect xs w (fun _ => c)=c := by
  unfold expect
  rw [sum_mul_right, hn]
  grind

theorem expect_le {α : Type u} (xs : List α) (w f g : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (h : ∀ x ∈ xs, f x≤g x) :
    expect xs w f≤expect xs w g := by
  exact sum_le xs _ _ (fun x hx => Rat.mul_le_mul_of_nonneg_left (h x hx) (hw x hx))

theorem expect_if {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (a b : Rat) :
    expect xs w (fun x => if h x then a else b)=
      expect xs w (fun x => ratBit (h x))*a+
        (1-expect xs w (fun x => ratBit (h x)))*b := by
  unfold expect
  rw [sum_congr xs _ (fun x =>
      a*(w x*ratBit (h x))+b*(w x-w x*ratBit (h x)))
    (by intro x hx; cases hh : h x <;> simp only [hh, ratBit] <;> grind)]
  rw [sum_add, sum_mul_left, sum_mul_left, sum_sub, hn]
  grind

theorem expect_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (f : α → β → Rat) :
    expect xs w (fun x => sum ys (f x))=
      sum ys (fun y => expect xs w (fun x => f x y)) := by
  unfold expect
  rw [sum_congr xs _ _ (fun x _ => (sum_mul_left ys (w x) (f x)).symm)]
  exact sum_swap xs ys _

def iid {α : Type u} (xs : List α) (w : α → Rat) : Nat → (List α → Rat) → Rat
  | 0, f => f []
  | k+1, f => expect xs w (fun x => iid xs w k (fun rest => f (x::rest)))

def boolIid (t : Rat) : Nat → (List Bool → Rat) → Rat
  | 0, f => f []
  | k+1, f => t*boolIid t k (fun rest => f (true::rest))+
      (1-t)*boolIid t k (fun rest => f (false::rest))

theorem iid_congr {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) (h : ∀ vs, f vs=g vs) : iid xs w k f=iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_congr xs w
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_add {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) :
    iid xs w k (fun vs => f vs+g vs)=iid xs w k f+iid xs w k g := by
  induction k generalizing f g with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = expect xs w _+expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)) (fun vs => g (x::vs)))]
    exact expect_add xs w _ _

theorem iid_mul_left {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f : List α → Rat) (c : Rat) :
    iid xs w k (fun vs => c*f vs)=c*iid xs w k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = c*expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)))]
    exact expect_mul_left xs w _ c

theorem iid_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (k : Nat) (c : Rat) : iid xs w k (fun _ => c)=c := by
  induction k with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=c
    rw [expect_congr xs w _ (fun _ => c) (fun _ _ => ih)]
    exact expect_const xs w hn c

theorem iid_le {α : Type u} (xs : List α) (w : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (k : Nat) (f g : List α → Rat)
    (h : ∀ vs, f vs≤g vs) : iid xs w k f≤iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_le xs w _ _ hw
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (k : Nat)
    (f : List α → β → Rat) :
    iid xs w k (fun vs => sum ys (f vs))=
      sum ys (fun y => iid xs w k (fun vs => f vs y)) := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=sum ys _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs y => f (x::vs) y))]
    exact expect_sum xs ys w _

theorem iid_boolean_pushforward {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (k : Nat) (f : List Bool → Rat) :
    iid xs w k (fun vs => f (vs.map h))=
      boolIid (expect xs w (fun x => ratBit (h x))) k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    let t := expect xs w (fun x => ratBit (h x))
    change expect xs w _ = t*boolIid t k (fun vs => f (true::vs))+
      (1-t)*boolIid t k (fun vs => f (false::vs))
    simp only [List.map_cons]
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (h x::vs)))]
    rw [expect_congr xs w _ (fun x => if h x then
        boolIid t k (fun vs => f (true::vs)) else boolIid t k (fun vs => f (false::vs)))
      (by intro x hx; cases hh : h x <;> simp [hh, t])]
    exact expect_if xs w hn h _ _

def majorityValue (vs : List Bool) : Rat := ratBit (majority vs)

theorem bernoulli_five (t : Rat) :
    boolIid t 5 majorityValue=10*t^3-15*t^4+6*t^5 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem bernoulli_seven (t : Rat) :
    boolIid t 7 majorityValue=35*t^4-84*t^5+70*t^6-20*t^7 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem five_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 5 (fun vs => majorityValue (vs.map h))=
      10*(expect xs w (fun x => ratBit (h x)))^3-
      15*(expect xs w (fun x => ratBit (h x)))^4+
      6*(expect xs w (fun x => ratBit (h x)))^5 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_five]

theorem seven_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 7 (fun vs => majorityValue (vs.map h))=
      35*(expect xs w (fun x => ratBit (h x)))^4-
      84*(expect xs w (fun x => ratBit (h x)))^5+
      70*(expect xs w (fun x => ratBit (h x)))^6-
      20*(expect xs w (fun x => ratBit (h x)))^7 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_seven]

#print axioms expect_if
#print axioms iid_const
#print axioms iid_le
#print axioms iid_sum
#print axioms iid_boolean_pushforward
#print axioms bernoulli_five
#print axioms bernoulli_seven
#print axioms five_sampling_formula
#print axioms seven_sampling_formula

end RationalSampling


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/StableDensity.lean <==
import BooleanMatrixGeometry

/-! End-to-end stable C3 density theorem, using finite five/seven sampling.
No row inequality or sampling identity is an assumption of the final theorem. -/

namespace StableDensity

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums
  RationalSampling ListRatCounting PairedMatrixMoments PairedPivotAlgebra BooleanMatrixGeometry

universe u v
variable {Row : Type u} {Col : Type v}

def StablePairs (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) : Prop :=
  ∀ ab ∈ pairs,
    OriginalC3 (fun r c => A r c=true) ab.1 ab.2 ∧
      (¬ A ab.1.1 ab.2.2=true) ∧ (¬ A ab.2.1 ab.1.2=true)

theorem stable_relation_disjoint (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) (hs : StablePairs A pairs) (r : Row) :
    ∀ ab ∈ pairs, ∀ j,
      ¬ (closedBit A (r,j) ab.1=true ∧ closedBit A (r,j) ab.2=true) := by
  intro ab hab j h
  have hp := hs ab hab
  exact opposite_holes_exclude_closed_intersection
    (fun r c => A r c=true) ab.1 ab.2 hp.1 hp.2.1 hp.2.2 (r,j)
    ⟨(closedBit_iff A (r,j) ab.1).mp h.1, (closedBit_iff A (r,j) ab.2).mp h.2⟩

theorem deterministic_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (js : List Col) :
    2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
        ((cells rows cols A).length : Rat) := by
  have hn := majority_count_le_half (fun j p => closedBit A (r,j) p=true)
    (cells rows cols A) pairs cover (stable_relation_disjoint A pairs hs r) js
  have hr := Rat.natCast_le_natCast.mpr hn
  rw [Rat.natCast_mul] at hr
  rw [← count_as_sum] at hr
  simpa only [bits, Bool.decide_eq_true, majorityValue] using hr

theorem expected_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat) :
    2*iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) ≤
          total rows cols (indicator A) := by
  have hn := rowWeight_normalized cols A r hd
  have hw := rowWeight_nonneg cols A r hd
  have h := iid_le cols (rowWeight cols A r) hw k
    (fun js => 2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))))
    (fun _ => ((cells rows cols A).length : Rat))
    (deterministic_count_bound rows cols A pairs cover hs r)
  rw [iid_mul_left, iid_const cols (rowWeight cols A r) hn] at h
  rw [cells_card] at h
  exact h

theorem row_response (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat)
    (B : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [iid_sum]
  rw [sum_congr (cells rows cols A) _ _ (fun p _ =>
    (iid_boolean_pushforward cols (rowWeight cols A r)
      (rowWeight_normalized cols A r hd) (fun j => closedBit A (r,j) p) k majorityValue).trans
      (hb _))]
  exact sum_cell_response rows cols A r B h0

theorem polynomial_row_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (hd : 0<rowDegree cols (indicator A) r)
    (k : Nat) (B F : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) (hf : ∀ t, F t=t*B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      rowDegree cols (indicator A) r*
        sum rows (fun s => F (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [row_response rows cols A r hd k B h0 hb, ← sum_mul_left]
  apply sum_congr rows
  intro s hmem
  rw [hf]
  have hn : rowDegree cols (indicator A) r≠0 := by grind
  have he := Rat.div_mul_cancel (a := codegree cols (indicator A) r s) hn
  grind

def b5 (t : Rat) : Rat := 10*t^3-15*t^4+6*t^5
def b7 (t : Rat) : Rat := 35*t^4-84*t^5+70*t^6-20*t^7

theorem stable_sampling_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) :
    2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
        ≤ total rows cols (indicator A) := by
  have h5 := expected_count_bound rows cols A pairs cover hs r hd 5
  have h7 := expected_count_bound rows cols A pairs cover hs r hd 7
  rw [polynomial_row_response rows cols A r hd 5 b5 f5
    (by unfold b5; grind) bernoulli_five (by intro t; unfold f5 b5; grind)] at h5
  rw [polynomial_row_response rows cols A r hd 7 b7 f7
    (by unfold b7; grind) bernoulli_seven (by intro t; unfold f7 b7; grind)] at h7
  have h3 := Rat.mul_le_mul_of_nonneg_left h5 (by decide : (0 : Rat)≤3)
  have h2 := Rat.mul_le_mul_of_nonneg_left h7 (by decide : (0 : Rat)≤2)
  have hm : 5*sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) =
      3*sum rows (fun s => f5 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))+
      2*sum rows (fun s => f7 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
    rw [← sum_mul_left, ← sum_mul_left, ← sum_mul_left, ← sum_add]
    apply sum_congr rows
    intro s hmem
    unfold f f5 f7
    grind
  have hlinear := congrArg (fun x => 2*rowDegree cols (indicator A) r*x) hm
  have hh : (2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)))*5
        ≤ total rows cols (indicator A)*5 := by grind
  exact Rat.le_of_mul_le_mul_right hh (by decide : (0 : Rat)<5)

theorem stable_density_lists (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs) :
    3*total rows cols (indicator A) ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  apply conditional_density_from_sampling rows cols (indicator A)
  · intro r hr c hc
    exact ratBit_range (A r c)
  · intro r hr hd
    exact stable_sampling_bound rows cols A pairs cover hs r hd

/-- Full finite stable C3 upper bound. Only the explicit pairing cover and
the original C3/opposite-hole conditions are assumed. -/
theorem stable_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n := by
  have h := stable_density_lists (List.finRange m) (List.finRange n) A pairs cover hs
  rw [← cells_card] at h
  simp only [List.length_finRange] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul] using h

#print axioms stable_relation_disjoint
#print axioms deterministic_count_bound
#print axioms expected_count_bound
#print axioms row_response
#print axioms polynomial_row_response
#print axioms stable_sampling_bound
#print axioms stable_density_lists
#print axioms stable_C3_density

end StableDensity


==> anc/lean/finite-lean-companion/mixing-light-transfer/source/SubbaseGeometry.lean <==
import AreaLightBridge

namespace MixingLightTransfer
open PairedPivotCore PairedPivotCounting OriginalAugmented

def Subbase {m n : Nat} (C B : OriginalAugmented.Matrix m n) : Prop :=
  ∀ r c, C r c=true → B r c=true

def maskColumns {m n : Nat} (B : OriginalAugmented.Matrix m n)
    (keep : Fin n → Bool) : OriginalAugmented.Matrix m n := fun r c => B r c && keep c

theorem masked_subbase {m n : Nat} (B : OriginalAugmented.Matrix m n)
    (keep : Fin n → Bool) : Subbase (maskColumns B keep) B := by
  intro r c h
  simp only [maskColumns,Bool.and_eq_true] at h
  exact h.1

theorem subbase_C4 {m n : Nat} (C B : OriginalAugmented.Matrix m n)
    (hsub : Subbase C B) (hB : EvenParity.C4Free B) : EvenParity.C4Free C := by
  intro r s c d hrs hcd h
  exact hB r s c d hrs hcd
    ⟨hsub r c h.1,hsub r d h.2.1,hsub s c h.2.2.1,hsub s d h.2.2.2⟩

theorem empty_rectangle_subbase {m n : Nat} (C B : OriginalAugmented.Matrix m n)
    (hsub : Subbase C B) (R : Fin m → Bool) (K : Fin n → Bool)
    (he : EmptyRectangle B R K) : EmptyRectangle C R K := by
  intro r c hr hc
  have hz := he r c hr hc
  apply Bool.eq_false_iff.mpr
  intro hC
  have hB := hsub r c hC
  simp [hz] at hB

/-- A sparser auxiliary base has more empty rectangles. Therefore an area bound
    for it transfers to the original base on the unchanged grid with no area loss. -/
theorem empty_area_subbase_transfer {m n : Nat} (C B : OriginalAugmented.Matrix m n)
    (hsub : Subbase C B) (theta : Rat) (harea : EmptyAreaBound C theta) : EmptyAreaBound B theta := by
  intro R K he
  exact harea R K (empty_rectangle_subbase C B hsub R K he)


#print axioms masked_subbase
#print axioms subbase_C4
#print axioms empty_area_subbase_transfer
end MixingLightTransfer


==> anc/lean/finite-lean-companion/polynomial-matrix-current/DEPENDENCIES.json <==
{
  "current_polynomial_manifest_sha256": "e7a5a5b73a8b9e9ef6bae375e4d762f3253945dbd0353fb0c180ac9306eedfaf",
  "generic_light_matrix_manifest_sha256": "452a7dd7b83b2a696285c86d387514cf0f280365107be0c830cf6f4f13c23dce",
  "copied_modules": {
    "BooleanMatrixGeometry.lean": {
      "sha256": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
      "origin": "generic-light-matrix-support"
    },
    "FiniteCounting.lean": {
      "sha256": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
      "origin": "generic-light-matrix-support"
    },
    "FiniteRatSums.lean": {
      "sha256": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
      "origin": "generic-light-matrix-support"
    },
    "LightAverages.lean": {
      "sha256": "c415637e5a6ab97832b7d5dd68683759fe35a8d525be5871e4483630e6472620",
      "origin": "generic-light-matrix-support"
    },
    "LightRanges.lean": {
      "sha256": "d5b285a24d3dbc743786c04ad3f4bdcc98ef1fc2ee5ab9fdeaa9fde7eedf5251",
      "origin": "generic-light-matrix-support"
    },
    "ListRatCounting.lean": {
      "sha256": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
      "origin": "generic-light-matrix-support"
    },
    "MajorityCounting.lean": {
      "sha256": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
      "origin": "generic-light-matrix-support"
    },
    "MatrixMoments.lean": {
      "sha256": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
      "origin": "generic-light-matrix-support"
    },
    "MinimumAlgebra.lean": {
      "sha256": "a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b",
      "origin": "generic-light-matrix-support"
    },
    "MinimumMatrix.lean": {
      "sha256": "e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766",
      "origin": "generic-light-matrix-support"
    },
    "PairedPivotCore.lean": {
      "sha256": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
      "origin": "generic-light-matrix-support"
    },
    "PolynomialBernstein.lean": {
      "sha256": "933c2c8f1b8820741f9629c135b5db0069381fede9a74403be0f9e39b462a4f1",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialBoxes.lean": {
      "sha256": "c864e6d375abcc7670e29623063c85f7fcb68022de722012aeb6aa13858887b7",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialData.lean": {
      "sha256": "acb5932ffefb678ea70149b046f72ecc74891acaf7e3a06abe35ab05dcb024fe",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialLeavesG0.lean": {
      "sha256": "784b17a0bbd756fc25646885ecc6cef553951bfedb9f2ffd89a56022a44c92e5",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialLeavesG1.lean": {
      "sha256": "bbf54e944b947544c974d5837a21138e60b2c1a65405d7b0754400a625625c81",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialLeavesG2.lean": {
      "sha256": "327509f1678b962d3e97048eb8452b643d3310d8c1494ec5c4842306f42567f5",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialLeavesG3.lean": {
      "sha256": "c5c1bfa07fcf2fbecee158e20e78dc3ebea29ebc02dc1bfd32b36e5238ad5369",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialLeavesP0.lean": {
      "sha256": "3fd2a6d2b8ddbeaaa7216660bde34452a11ec697a16ac2e232ebd7f0799d7631",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialLeavesP1.lean": {
      "sha256": "e07021344efc5a61c4b71234645d2b9ae78e0e65812442efe080a86b7327f5e5",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialLeavesP2.lean": {
      "sha256": "addba01ebea6aaaac7dd43f86f0f5cf8dc87c8836f96a12b42a0d70979793b84",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment00.lean": {
      "sha256": "9d7ad230fd3f5ea166a92ae749092516b09b42d84275605366898a6415c1f15d",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment01.lean": {
      "sha256": "639d24b501b0e8669422e9b89906d0029a809374d0b2f268846d3cf9a7503ebe",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment02.lean": {
      "sha256": "814bba91db5ab4dc137aa2c542b579cf5685666ceca8f7fc31bfc0914b25017f",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment03.lean": {
      "sha256": "fa62b3d7f06c57693c85b6024802b282c8cddf97e657be427703148a97917c2e",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment04.lean": {
      "sha256": "a255175782a828ef1a1db8600648ad9cefc0635f451a61d99d03418804c6eb21",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment05.lean": {
      "sha256": "994aa54093fec5bdf121818131adc7038154a1b9181c6e120c5c75bfb06e07a3",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment06.lean": {
      "sha256": "684c086ab4bcdf2b8ef2b224c728fa9e2169535b9468165d6417723c83aa28b0",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment07.lean": {
      "sha256": "5d3db48457b3f72ab6bb67243f97e1d32966f58282e28a7ac10fe2441a7dd13f",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment08.lean": {
      "sha256": "0b9720013930ddb75b1b82679dc827a2f2cae8cd2f2a0adc4486f39778844273",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment09.lean": {
      "sha256": "b5c80e49e704e1d83249bf57db8c2faa242c71ee9b0ab68c59fa1ef0f16230b0",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment10.lean": {
      "sha256": "64622b713a846c13656a7c69cdfea05f24899a4ecda85606155c36b4488efd00",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment11.lean": {
      "sha256": "8bcaad14833a9f5e03bef47e4de90052ef0042e3e4cf937c857faeb17a0e126b",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment12.lean": {
      "sha256": "a4f5a4c9ab13a1960abda4608b29b56f2dcd308033cca437475b2d04618a840f",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment13.lean": {
      "sha256": "746ee56f300c3c94a9823a5f6f8f7c022c1afd38bd930687c0536d6699965e51",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment14.lean": {
      "sha256": "77f4f936e9daca4d0d5c0e939473b651e9b144b1ae61fac95eb5625e263dc57e",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment15.lean": {
      "sha256": "ae7c00ca5bb961f684968e7330de55ffe4fae2966ebf3e0bd8e50e649cfec910",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment16.lean": {
      "sha256": "ff1037f03a0c517545239427bc12f0d84407d17a6a34739f7aeba14188097fc1",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment17.lean": {
      "sha256": "4726121562a1694f8d209d99d9cc1b646576f94f3456dbc021677cbe88778bdd",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment18.lean": {
      "sha256": "6f4f95a4796bf77cd9a4e206c7114a6c6b9c36ed9b710c5348be3228a385a01c",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment19.lean": {
      "sha256": "99e8a2068520001ee30d21e2f6cf0dcc079365d7fec0ab0258f828b45603cc5c",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment20.lean": {
      "sha256": "a5be0a87cbfc706c6291bde7b5007d6a401f4ed10dbb300d38716250449f1715",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment21.lean": {
      "sha256": "c0296881715b2c2bdeb7c6a0747d243f64ed55956ddeb133a099c2a7214a82b8",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment22.lean": {
      "sha256": "a40aa1d977b80209f6300bee54d03a1bb1e6215e8e80390ef0bcb19fb70d2f54",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment23.lean": {
      "sha256": "ea64a2b9e44cf72a1ee9cb3c6e24cfd95c0b29df7bb403b1557ca915c608d3ad",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment24.lean": {
      "sha256": "e4e683a8d74f5e82a7ecb26509611399183ae392d5a306501e955751333971e2",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment25.lean": {
      "sha256": "2ae8ceea17527baeaa61a9cbd7481a14f7a2e8cf33e609fec4be248f337ef3cc",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment26.lean": {
      "sha256": "485fb2169f4e86c4f722ff8d983ae34209c4c856a41b3ca3cb2fd5b4c61b1d4b",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment27.lean": {
      "sha256": "68d8ad0660fa4c7166aaf97035b0c5054f20fc868c4e01f033756dbfa331ce33",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment28.lean": {
      "sha256": "df75ad368b3761eb3ce3ccc99fc7c0d5ba80884d0bb380b1f4d3a50304c42b0c",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialSegment29.lean": {
      "sha256": "6329816099ca73b98f288b013c855e42bc053fb4650d7693fb8bb21804fd5a28",
      "origin": "current-polynomial-certificate"
    },
    "PolynomialUnitSquare.lean": {
      "sha256": "614d1c677c89848621f5aeb14da173473513c6f9f96c41eefb65cc660a2ac7d6",
      "origin": "current-polynomial-certificate"
    },
    "RationalMinorant.lean": {
      "sha256": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
      "origin": "generic-light-matrix-support"
    },
    "RationalSampling.lean": {
      "sha256": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
      "origin": "generic-light-matrix-support"
    }
  },
  "new_modules": [
    "CurrentPolynomialMatrix",
    "CurrentPolynomialPairing",
    "CurrentPolynomialPotential",
    "CurrentPolynomialTheorem"
  ],
  "input_tex_sha256": "2a228c2a7cc1ead22d9952e7842da058724abfccd23cbf86278d544c68f1e441",
  "input_checker_sha256": "3eee3d946ddabb8da0eee00fd52e891979a256b474066a9c473c74b46fadf329",
  "generator_sha256": "465ead4f5c9ee850cfd13022b0dbe3d6e59e9eefcc4138382067a3d65aa97e79"
}


==> anc/lean/finite-lean-companion/polynomial-matrix-current/ENTRY_TYPES.txt <==
def BooleanMatrixGeometry.cells.{u, v} : {Row : Type u} →
  {Col : Type v} → List Row → List Col → (Row → Col → Bool) → List (Cell Row Col) :=
fun {Row} {Col} rows cols A => List.filter (fun p => A p.fst p.snd) (grid rows cols)
def PairedPivotCounting.flattenPairs.{u} : {α : Type u} → List (α × α) → List α :=
fun {α} x =>
  List.brecOn x fun x f =>
    (match (motive := (x : List (α × α)) → List.below x → List α) x with
      | [] => fun x => []
      | p :: ps => fun x => p.fst :: p.snd :: x.1)
      f
def PairedMatrixMoments.rowDegree.{u, v} : {Row : Type u} → {Col : Type v} → List Col → (Row → Col → Rat) → Row → Rat :=
fun {Row} {Col} cols A r => sum cols (A r)
def PairedMatrixMoments.colDegree.{u, v} : {Row : Type u} → {Col : Type v} → List Row → (Row → Col → Rat) → Col → Rat :=
fun {Row} {Col} rows A c => sum rows fun r => A r c
def MinimumEndpoint.rowMean : {m n : Nat} → (Fin m → Fin n → Bool) → Fin m → Rat :=
fun {m n} A r => rowDegree (List.finRange n) (indicator A) r * (↑n)⁻¹
def MinimumEndpoint.colMean : {m n : Nat} → (Fin m → Fin n → Bool) → Fin n → Rat :=
fun {m n} A c => colDegree (List.finRange m) (indicator A) c * (↑m)⁻¹
def MinimumEndpoint.density : {m n : Nat} → (Fin m → Fin n → Bool) → Rat :=
fun {m n} A => total (List.finRange m) (List.finRange n) (indicator A) * (↑m)⁻¹ * (↑n)⁻¹
def LightMatrix.lineAvg : (k : Nat) → (Fin k → Rat) → Rat :=
fun k f => sum (List.finRange k) f * (↑k)⁻¹
def LightMatrix.gridAvg : (m n : Nat) → (Fin m → Fin n → Rat) → Rat :=
fun m n f => (sum (List.finRange m) fun r => sum (List.finRange n) (f r)) * (↑m)⁻¹ * (↑n)⁻¹
def LightMatrix.W : {m n : Nat} → (Fin m → Fin n → Bool) → Rat → Fin m → Fin n → Rat :=
fun {m n} A θ r c => θ * indicator A r c
def LightMatrix.U : {m n : Nat} → (Fin m → Fin n → Bool) → Rat → Fin m → Rat :=
fun {m n} A θ r => θ * MinimumEndpoint.rowMean A r
def LightMatrix.V : {m n : Nat} → (Fin m → Fin n → Bool) → Rat → Fin n → Rat :=
fun {m n} A θ c => θ * MinimumEndpoint.colMean A c
def CurrentPolynomialMatrix.moments : {m n : Nat} → (Fin m → Fin n → Bool) → Rat :=
fun {m n} A =>
  (LightMatrix.lineAvg m fun r => MinimumEndpoint.rowMean A r ^ 2) +
    LightMatrix.lineAvg n fun c => MinimumEndpoint.colMean A c ^ 2
def CurrentPolynomial.A : Nat → Rat :=
fun x =>
  match x with
  | 0 => 10000 / 100
  | 1 => -6978 / 100
  | 2 => 9672 / 100
  | 3 => -7973 / 100
  | 4 => 4652 / 100
  | 5 => -1386 / 100
  | 6 => -701 / 100
  | 7 => -843 / 100
  | x => 0
def CurrentPolynomial.B : Nat → Rat :=
fun x =>
  match x with
  | 0 => -69 / 100
  | 1 => -7346 / 100
  | 2 => 7198 / 100
  | 3 => -9370 / 100
  | 4 => 6685 / 100
  | 5 => -4103 / 100
  | 6 => -2529 / 100
  | 7 => -2204 / 100
  | x => 0
def CurrentPolynomial.HC : Nat → Rat :=
fun x =>
  match x with
  | 0 => -3669 / 100
  | 1 => -430 / 100
  | 2 => 0
  | 3 => 0
  | 4 => 430 / 100
  | 5 => 3669 / 100
  | x => 0
def CurrentPolynomial.a : Rat → Rat :=
fun x => CurrentPolynomial.bern 7 CurrentPolynomial.A x
def CurrentPolynomial.b : Rat → Rat :=
fun x => CurrentPolynomial.bern 7 CurrentPolynomial.B x
def CurrentPolynomial.h : Rat → Rat :=
fun x => CurrentPolynomial.bern 5 CurrentPolynomial.HC x
def CurrentPolynomial.G : Rat → Rat → Rat :=
fun x y =>
  -81 / 100 + x ^ 2 + y ^ 2 - x * CurrentPolynomial.a x - y * CurrentPolynomial.a y +
      (y - 3 / 5) * CurrentPolynomial.b x +
    (x - 3 / 5) * CurrentPolynomial.b y
def CurrentPolynomial.P : Rat → Rat → Rat :=
fun x y => CurrentPolynomial.G x y + CurrentPolynomial.a x + CurrentPolynomial.a y + CurrentPolynomial.h x
CurrentPolynomial.current_certificate (x y : Rat) (hx0 : 0 ≤ x) (hx1 : x ≤ 1) (hy0 : 0 ≤ y) (hy1 : y ≤ 1) :
  0 ≤ CurrentPolynomial.G x y ∧ 0 ≤ CurrentPolynomial.P x y
CurrentPolynomial.h_monotone (x y : Rat) (hx0 : 0 ≤ x) (hxy : x ≤ y) (hy1 : y ≤ 1) :
  CurrentPolynomial.h x ≤ CurrentPolynomial.h y
CurrentPolynomial.h_antisymmetric (x : Rat) : CurrentPolynomial.h (1 - x) = -CurrentPolynomial.h x
CurrentPolynomialMatrix.potential_average_nonpositive {m n : Nat} (A : Fin m → Fin n → Bool) (θ : Rat) (hm : 0 < m)
  (hn : 0 < n) (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1) (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
  (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
  (light :
    ∀ (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)),
      p ∈ ps →
        LightMatrix.U A θ p.fst.fst + LightMatrix.U A θ p.snd.fst ≤ 1 ∨
          LightMatrix.V A θ p.fst.snd + LightMatrix.V A θ p.snd.snd ≤ 1) :
  CurrentPolynomialMatrix.potentialAverage A θ ≤ 0
CurrentPolynomialMatrix.dual_cancellation {m n : Nat} (A : Fin m → Fin n → Bool) (θ : Rat) (hm : 0 < m) (hn : 0 < n)
  (hmean : θ * MinimumEndpoint.density A = 3 / 5) :
  CurrentPolynomialMatrix.dualAverage A θ =
    -81 / 100 + θ ^ 2 * CurrentPolynomialMatrix.moments A + CurrentPolynomialMatrix.potentialAverage A θ
CurrentPolynomialMatrix.thinning_parameters (d ε : Rat) (hε : 0 ≤ ε) (hcut : 3 / 5 * (1 + ε) ≤ d) :
  0 < d ∧ 0 < 3 / 5 / d ∧ 3 / 5 / d ≤ 1 ∧ 3 / 5 / d * d = 3 / 5 ∧ 3 / 5 / d * (1 + ε) ≤ 1
CurrentPolynomialMatrix.current_polynomial_density_bound {m n : Nat} (A : Fin m → Fin n → Bool) (hm : 0 < m)
  (hn : 0 < n) (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
  (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps)) (ε η : Rat) (hε : 0 ≤ ε) (hη0 : 0 ≤ η)
  (hη1 : η < 1 / 100)
  (light :
    ∀ (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)),
      p ∈ ps →
        MinimumEndpoint.rowMean A p.fst.fst + MinimumEndpoint.rowMean A p.snd.fst ≤ 1 + ε ∨
          MinimumEndpoint.colMean A p.fst.snd + MinimumEndpoint.colMean A p.snd.snd ≤ 1 + ε)
  (hmoment : CurrentPolynomialMatrix.moments A ≤ 4 / 3 * MinimumEndpoint.density A + η) :
  MinimumEndpoint.density A < 3 / 5 * (1 + ε)
CurrentPolynomialMatrix.current_polynomial_finite_three_fifths {m n : Nat} (A : Fin m → Fin n → Bool) (hm : 0 < m)
  (hn : 0 < n) (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
  (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps)) (ε η : Rat) (hε : 0 ≤ ε) (hη0 : 0 ≤ η)
  (hη1 : η < 1 / 100)
  (light :
    ∀ (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)),
      p ∈ ps →
        MinimumEndpoint.rowMean A p.fst.fst + MinimumEndpoint.rowMean A p.snd.fst ≤ 1 + ε ∨
          MinimumEndpoint.colMean A p.fst.snd + MinimumEndpoint.colMean A p.snd.snd ≤ 1 + ε)
  (hmoment : CurrentPolynomialMatrix.moments A ≤ 4 / 3 * MinimumEndpoint.density A + η) :
  ↑(cells (List.finRange m) (List.finRange n) A).length < 3 / 5 * (1 + ε) * ↑m * ↑n
'CurrentPolynomialMatrix.current_polynomial_finite_three_fifths' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]


==> anc/lean/finite-lean-companion/polynomial-matrix-current/README.md <==
# Current polynomial: complete finite matrix argument

This package proves the paper's current polynomial matrix lemma using Lean 4.24.0 and bundled Std. It uses the actual printed degree-seven arrays for `a,b`, the degree-five array for `h`, `lambda=-81/100`, and mean `3/5`.

The final theorem `CurrentPolynomialMatrix.current_polynomial_finite_three_fifths` concerns a Boolean matrix with positive integer dimensions and a list partitioning all occupied cells into pairs. Let `E` be its actual occupied-cell count, `mu=E/(mn)`, `u_r=d_r/n`, and `v_c=e_c/m`. For rational `epsilon >= 0` and `0 <= eta < 1/100`, it proves

```
E < (3/5)*(1+epsilon)*m*n
```

provided each pair satisfies `u_r+u_s <= 1+epsilon` or `v_c+v_d <= 1+epsilon`, and the actual moment satisfies

```
(1/m) sum_r u_r^2 + (1/n) sum_c v_c^2 <= (4/3)*mu+eta.
```

Repeated rows or columns are allowed. The exact endpoint cover prevents cell reuse. The conclusion is a strict bound on occupied cells, not the number of pairs. These are precisely the finite hypotheses of the manuscript's `lem:lightmatrix`.

## Closed proof chain

- The frozen current polynomial certificate proves `G,P >= 0` at every rational point of the closed unit square, including boundaries. Its 35 G rectangles and 28 P rectangles account for 5,103 exact coefficient inequalities. Symbolic polynomial identities and rectangle coverage are also proved in Lean.
- `h` is proved monotone and antisymmetric. Actual pairwise degree-lightness gives a nonpositive sum of the endpoint potentials; complete pairing coverage transfers this to the weighted matrix average.
- Symmetry and a pointwise convex combination give a nonnegative averaged certificate.
- The `a` terms cancel using actual weighted row/column degree identities. The centered `b` terms cancel by separate row and column averaging; no occupancy-independence premise is used.
- Under a contrary density bound, thinning to mean `3/5` is proved valid. The moment estimate then makes the same average at most `-1/100+eta < 0`, a contradiction.

The final theorem assumes no pointwise certificate positivity, potential bound, cancellation identity, thinning parameter, or optimization result. The current polynomial data and all those bridges are proved. The older moment-free c0 table is not imported.

`CurrentPolynomialMatrixEntryAudit.lean` checks the final entry with occupied count, raw row and column degrees, normalization denominators, and both moment sums expanded. `ENTRY_TYPES.txt` prints those definitions, the literal A/B/H arrays, G/P, and the final theorem hypotheses.

## Certificate correspondence and replay

The certificate, generator, manuscript input, and exact Python checker are unchanged copies of the frozen current pointwise package. The manuscript input is a historical snapshot; the current manuscript expands its exposition without changing the polynomial data. The bundled Python checker still matches the distributed `anc/verify_joint_bound.py` byte for byte. `DEPENDENCIES.json` records the 54 copied module hashes and upstream manifest pins; four new modules complete the finite matrix proof.

```
python3 -B check.py --lean /path/to/lean-4.24.0 --out /unused/receipt.json
```

On the current macOS host, use `/usr/bin/python3` to avoid the unreliable PATH shim. Each Lean invocation has a 900-second startup/execution allowance because of an observed macOS loader-policy fault. This changes only the wait allowance; source/import integrity, kernel checking, exact axiom lists, and literal entry output remain strict.

The checker regenerates all 38 generated interval/leaf/coverage sources and the certificate in a temporary directory and compares them byte for byte. It also compares the literal coefficient arrays and Bernstein degrees. The generator is a correspondence check, not a proof oracle: the Lean kernel independently proves the generated identities, inequalities, and global coverage.

Replay compiles every packaged module from sources in an empty import directory and compares exact entry output. No development objects are imported. Standard foundational axioms `propext`, `Classical.choice`, and `Quot.sound` are reported explicitly; no additional axiom, admission, unsafe/native proof evaluation, or kernel-check bypass is allowed. Receipts and runtime files stay outside the payload.

## Scope

This is the complete finite rational matrix lemma. The pointwise certificate is evaluated at rational normalized degrees, so no real-continuity theorem is needed for this finite application. Lean `Real` continuity and the further original-model asymptotic 3/10 transfer are not formalized here. The moment and pair-lightness premises remain explicit because they are hypotheses of this lemma. The package does not claim formalization of the full paper.


==> anc/lean/finite-lean-companion/polynomial-matrix-current/certificate.json <==
{
  "A": [
    10000,
    -6978,
    9672,
    -7973,
    4652,
    -1386,
    -701,
    -843
  ],
  "B": [
    -69,
    -7346,
    7198,
    -9370,
    6685,
    -4103,
    -2529,
    -2204
  ],
  "H": [
    -3669,
    -430,
    0,
    0,
    430,
    3669
  ],
  "lambda": "-81/100",
  "mean": "3/5",
  "intervals": [
    [
      "0",
      "1/8"
    ],
    [
      "0",
      "1/4"
    ],
    [
      "0",
      "1/2"
    ],
    [
      "1/8",
      "3/16"
    ],
    [
      "1/8",
      "1/4"
    ],
    [
      "3/16",
      "7/32"
    ],
    [
      "3/16",
      "1/4"
    ],
    [
      "7/32",
      "1/4"
    ],
    [
      "1/4",
      "5/16"
    ],
    [
      "1/4",
      "3/8"
    ],
    [
      "1/4",
      "1/2"
    ],
    [
      "5/16",
      "3/8"
    ],
    [
      "3/8",
      "7/16"
    ],
    [
      "3/8",
      "1/2"
    ],
    [
      "7/16",
      "1/2"
    ],
    [
      "1/2",
      "9/16"
    ],
    [
      "1/2",
      "5/8"
    ],
    [
      "1/2",
      "3/4"
    ],
    [
      "1/2",
      "1"
    ],
    [
      "9/16",
      "5/8"
    ],
    [
      "5/8",
      "11/16"
    ],
    [
      "5/8",
      "3/4"
    ],
    [
      "11/16",
      "3/4"
    ],
    [
      "3/4",
      "13/16"
    ],
    [
      "3/4",
      "7/8"
    ],
    [
      "3/4",
      "1"
    ],
    [
      "13/16",
      "7/8"
    ],
    [
      "7/8",
      "15/16"
    ],
    [
      "7/8",
      "1"
    ],
    [
      "15/16",
      "1"
    ]
  ],
  "trees": {
    "G": {
      "axis": 0,
      "cut": "1/2",
      "left": {
        "axis": 1,
        "cut": "1/2",
        "left": {
          "axis": 0,
          "cut": "1/4",
          "left": {
            "leaf": 0
          },
          "right": {
            "axis": 1,
            "cut": "1/4",
            "left": {
              "leaf": 1
            },
            "right": {
              "axis": 0,
              "cut": "3/8",
              "left": {
                "leaf": 2
              },
              "right": {
                "axis": 1,
                "cut": "3/8",
                "left": {
                  "leaf": 3
                },
                "right": {
                  "leaf": 4
                }
              }
            }
          }
        },
        "right": {
          "axis": 0,
          "cut": "1/4",
          "left": {
            "axis": 1,
            "cut": "3/4",
            "left": {
              "leaf": 5
            },
            "right": {
              "leaf": 6
            }
          },
          "right": {
            "axis": 1,
            "cut": "3/4",
            "left": {
              "axis": 0,
              "cut": "3/8",
              "left": {
                "axis": 1,
                "cut": "5/8",
                "left": {
                  "axis": 0,
                  "cut": "5/16",
                  "left": {
                    "leaf": 7
                  },
                  "right": {
                    "leaf": 8
                  }
                },
                "right": {
                  "leaf": 9
                }
              },
              "right": {
                "leaf": 10
              }
            },
            "right": {
              "leaf": 11
            }
          }
        }
      },
      "right": {
        "axis": 1,
        "cut": "1/2",
        "left": {
          "axis": 0,
          "cut": "3/4",
          "left": {
            "axis": 1,
            "cut": "1/4",
            "left": {
              "leaf": 12
            },
            "right": {
              "axis": 0,
              "cut": "5/8",
              "left": {
                "axis": 1,
                "cut": "3/8",
                "left": {
                  "axis": 0,
                  "cut": "9/16",
                  "left": {
                    "leaf": 13
                  },
                  "right": {
                    "leaf": 14
                  }
                },
                "right": {
                  "leaf": 15
                }
              },
              "right": {
                "leaf": 16
              }
            }
          },
          "right": {
            "axis": 1,
            "cut": "1/4",
            "left": {
              "leaf": 17
            },
            "right": {
              "leaf": 18
            }
          }
        },
        "right": {
          "axis": 0,
          "cut": "3/4",
          "left": {
            "axis": 1,
            "cut": "3/4",
            "left": {
              "axis": 0,
              "cut": "5/8",
              "left": {
                "leaf": 19
              },
              "right": {
                "axis": 1,
                "cut": "5/8",
                "left": {
                  "leaf": 20
                },
                "right": {
                  "axis": 0,
                  "cut": "11/16",
                  "left": {
                    "leaf": 21
                  },
                  "right": {
                    "axis": 1,
                    "cut": "11/16",
                    "left": {
                      "leaf": 22
                    },
                    "right": {
                      "leaf": 23
                    }
                  }
                }
              }
            },
            "right": {
              "leaf": 24
            }
          },
          "right": {
            "axis": 1,
            "cut": "3/4",
            "left": {
              "leaf": 25
            },
            "right": {
              "axis": 0,
              "cut": "7/8",
              "left": {
                "axis": 1,
                "cut": "7/8",
                "left": {
                  "axis": 0,
                  "cut": "13/16",
                  "left": {
                    "axis": 1,
                    "cut": "13/16",
                    "left": {
                      "leaf": 26
                    },
                    "right": {
                      "leaf": 27
                    }
                  },
                  "right": {
                    "leaf": 28
                  }
                },
                "right": {
                  "leaf": 29
                }
              },
              "right": {
                "axis": 1,
                "cut": "7/8",
                "left": {
                  "leaf": 30
                },
                "right": {
                  "axis": 0,
                  "cut": "15/16",
                  "left": {
                    "axis": 1,
                    "cut": "15/16",
                    "left": {
                      "leaf": 31
                    },
                    "right": {
                      "leaf": 32
                    }
                  },
                  "right": {
                    "axis": 1,
                    "cut": "15/16",
                    "left": {
                      "leaf": 33
                    },
                    "right": {
                      "leaf": 34
                    }
                  }
                }
              }
            }
          }
        }
      }
    },
    "P": {
      "axis": 0,
      "cut": "1/2",
      "left": {
        "axis": 1,
        "cut": "1/2",
        "left": {
          "axis": 0,
          "cut": "1/4",
          "left": {
            "leaf": 0
          },
          "right": {
            "leaf": 1
          }
        },
        "right": {
          "axis": 0,
          "cut": "1/4",
          "left": {
            "axis": 1,
            "cut": "3/4",
            "left": {
              "axis": 0,
              "cut": "1/8",
              "left": {
                "leaf": 2
              },
              "right": {
                "axis": 1,
                "cut": "5/8",
                "left": {
                  "leaf": 3
                },
                "right": {
                  "leaf": 4
                }
              }
            },
            "right": {
              "axis": 0,
              "cut": "1/8",
              "left": {
                "leaf": 5
              },
              "right": {
                "axis": 1,
                "cut": "7/8",
                "left": {
                  "leaf": 6
                },
                "right": {
                  "axis": 0,
                  "cut": "3/16",
                  "left": {
                    "leaf": 7
                  },
                  "right": {
                    "axis": 1,
                    "cut": "15/16",
                    "left": {
                      "leaf": 8
                    },
                    "right": {
                      "axis": 0,
                      "cut": "7/32",
                      "left": {
                        "leaf": 9
                      },
                      "right": {
                        "leaf": 10
                      }
                    }
                  }
                }
              }
            }
          },
          "right": {
            "axis": 1,
            "cut": "3/4",
            "left": {
              "axis": 0,
              "cut": "3/8",
              "left": {
                "axis": 1,
                "cut": "5/8",
                "left": {
                  "leaf": 11
                },
                "right": {
                  "axis": 0,
                  "cut": "5/16",
                  "left": {
                    "axis": 1,
                    "cut": "11/16",
                    "left": {
                      "leaf": 12
                    },
                    "right": {
                      "leaf": 13
                    }
                  },
                  "right": {
                    "leaf": 14
                  }
                }
              },
              "right": {
                "axis": 1,
                "cut": "5/8",
                "left": {
                  "leaf": 15
                },
                "right": {
                  "axis": 0,
                  "cut": "7/16",
                  "left": {
                    "leaf": 16
                  },
                  "right": {
                    "leaf": 17
                  }
                }
              }
            },
            "right": {
              "axis": 0,
              "cut": "3/8",
              "left": {
                "leaf": 18
              },
              "right": {
                "axis": 1,
                "cut": "7/8",
                "left": {
                  "leaf": 19
                },
                "right": {
                  "leaf": 20
                }
              }
            }
          }
        }
      },
      "right": {
        "axis": 1,
        "cut": "1/2",
        "left": {
          "leaf": 21
        },
        "right": {
          "axis": 0,
          "cut": "3/4",
          "left": {
            "axis": 1,
            "cut": "3/4",
            "left": {
              "leaf": 22
            },
            "right": {
              "axis": 0,
              "cut": "5/8",
              "left": {
                "axis": 1,
                "cut": "7/8",
                "left": {
                  "leaf": 23
                },
                "right": {
                  "leaf": 24
                }
              },
              "right": {
                "axis": 1,
                "cut": "7/8",
                "left": {
                  "leaf": 25
                },
                "right": {
                  "leaf": 26
                }
              }
            }
          },
          "right": {
            "leaf": 27
          }
        }
      }
    }
  },
  "leaves": {
    "G": [
      {
        "box": [
          "0",
          "1/4",
          "0",
          "1/2"
        ],
        "coefficients": [
          [
            "9/500",
            "12827/1000",
            "655623/56000",
            "1278789/224000",
            "361859/112000",
            "539999/179200",
            "2804283/896000",
            "1650571/512000",
            "94709/25600"
          ],
          [
            "2569/400",
            "2206937/128000",
            "5523309/358400",
            "62271129/7168000",
            "9529333/1792000",
            "118982019/28672000",
            "18986613/5734400",
            "1998317/819200",
            "1967463/1024000"
          ],
          [
            "418651/44800",
            "67427821/3584000",
            "6060883/358400",
            "4525529/448000",
            "2902847/448000",
            "71686647/14336000",
            "11026781/2867200",
            "7591859/2867200",
            "6362733/3584000"
          ],
          [
            "17770041/1792000",
            "526150909/28672000",
            "34185899/2048000",
            "289975587/28672000",
            "46988461/7168000",
            "14568969/2867200",
            "16084863/4096000",
            "4872121/1792000",
            "2591949/1433600"
          ],
          [
            "661417/71680",
            "60078481/3584000",
            "277481/17920",
            "33229857/3584000",
            "10595843/1792000",
            "32825141/7168000",
            "5105061/1433600",
            "710567/286720",
            "745781/448000"
          ],
          [
            "230706683/28672000",
            "6755429451/458752000",
            "454470837/32768000",
            "3699892929/458752000",
            "567480519/114688000",
            "1742148007/458752000",
            "96910887/32768000",
            "937022493/458752000",
            "78482489/57344000"
          ],
          [
            "391054053/57344000",
            "11598930619/917504000",
            "5600086419/458752000",
            "1249818141/183500800",
            "902627071/229376000",
            "2722394791/917504000",
            "1057360329/458752000",
            "1428754813/917504000",
            "117261077/114688000"
          ],
          [
            "377329003/65536000",
            "2806578523/262144000",
            "9795717027/917504000",
            "10406965263/1835008000",
            "692697947/229376000",
            "813858093/367001600",
            "1574620437/917504000",
            "293337397/262144000",
            "1852017/2621440"
          ],
          [
            "161558771/32768000",
            "294410083/32768000",
            "2142172357/229376000",
            "43163677/9175040",
            "517658341/229376000",
            "366879669/229376000",
            "284052037/229376000",
            "25262851/32768000",
            "15076467/32768000"
          ]
        ]
      },
      {
        "box": [
          "1/4",
          "1/2",
          "0",
          "1/4"
        ],
        "coefficients": [
          [
            "161558771/32768000",
            "227984427/32768000",
            "1848706229/229376000",
            "1852391517/229376000",
            "1691340869/229376000",
            "1456346203/229376000",
            "302581109/57344000",
            "17619777/4096000",
            "56998579/16384000"
          ],
          [
            "268906081/65536000",
            "2979607129/524288000",
            "12217113299/1835008000",
            "24605371421/3670016000",
            "5597368837/917504000",
            "19068287127/3670016000",
            "389243093/91750400",
            "885621599/262144000",
            "870361/327680"
          ],
          [
            "402627879/114688000",
            "68014269/14680064",
            "1003730333/183500800",
            "10160030779/1835008000",
            "65811463/13107200",
            "7753438857/1835008000",
            "1551028629/458752000",
            "4690521/1792000",
            "113853703/57344000"
          ],
          [
            "369558429/114688000",
            "711075287/183500800",
            "16741803/3670016",
            "4254190777/917504000",
            "192526881/45875200",
            "401183437/114688000",
            "5047165581/1835008000",
            "7616463583/3670016000",
            "348951117/229376000"
          ],
          [
            "22694681/7168000",
            "766424569/229376000",
            "63409231/16384000",
            "904965787/229376000",
            "204912481/57344000",
            "339921539/114688000",
            "151078211/65536000",
            "1569501553/917504000",
            "281399021/229376000"
          ],
          [
            "92372627/28672000",
            "668693463/229376000",
            "376417179/114688000",
            "769172601/229376000",
            "174626077/57344000",
            "2312833163/917504000",
            "714545491/367001600",
            "5243377581/3670016000",
            "46377273/45875200"
          ],
          [
            "23792193/7168000",
            "289904219/114688000",
            "156503427/57344000",
            "320340893/114688000",
            "10426593/4096000",
            "964664329/458752000",
            "59103189/36700160",
            "2138094083/1835008000",
            "37163361/45875200"
          ],
          [
            "3544751/1024000",
            "17861437/8192000",
            "63410227/28672000",
            "32448229/14336000",
            "29696671/14336000",
            "312976481/183500800",
            "2366843429/1835008000",
            "478539097/524288000",
            "20169659/32768000"
          ],
          [
            "94709/25600",
            "1967463/1024000",
            "6362733/3584000",
            "2591949/1433600",
            "745781/448000",
            "78482489/57344000",
            "117261077/114688000",
            "1852017/2621440",
            "15076467/32768000"
          ]
        ]
      },
      {
        "box": [
          "1/4",
          "3/8",
          "1/4",
          "1/2"
        ],
        "coefficients": [
          [
            "56998579/16384000",
            "870361/327680",
            "113853703/57344000",
            "348951117/229376000",
            "281399021/229376000",
            "46377273/45875200",
            "37163361/45875200",
            "20169659/32768000",
            "15076467/32768000"
          ],
          [
            "100516629/32768000",
            "1203244801/524288000",
            "191464437/114688000",
            "9133190033/7340032000",
            "1807286699/1835008000",
            "5887167939/7340032000",
            "2321509237/3670016000",
            "97920907/209715200",
            "44158377/131072000"
          ],
          [
            "1235950159/458752000",
            "7227474551/3670016000",
            "2543854989/1835008000",
            "915281907/917504000",
            "353556299/458752000",
            "70912703/114688000",
            "219087807/458752000",
            "4849669/14336000",
            "4240613/18350080"
          ],
          [
            "4340933759/1835008000",
            "49491428331/29360128000",
            "2395666653/2097152000",
            "23113476277/29360128000",
            "4331034611/7340032000",
            "13661476531/29360128000",
            "735095339/2097152000",
            "1378562317/5872025600",
            "541663061/3670016000"
          ],
          [
            "7644683267/3670016000",
            "10608344027/7340032000",
            "53846137/57344000",
            "4513021761/7340032000",
            "1632093637/3670016000",
            "2531824067/7340032000",
            "465060303/1835008000",
            "1163833973/7340032000",
            "65134571/734003200"
          ],
          [
            "6763392183/3670016000",
            "146216353039/117440512000",
            "6488427017/8388608000",
            "56130801053/117440512000",
            "9762981239/29360128000",
            "29993426139/117440512000",
            "1550701291/8388608000",
            "509814209/4697620480",
            "788779419/14680064000"
          ],
          [
            "1503866321/917504000",
            "31683924779/29360128000",
            "1880110223/2936012800",
            "87254877/234881024",
            "1826242603/7340032000",
            "5647384719/29360128000",
            "2067061497/14680064000",
            "2379731413/29360128000",
            "144291927/3670016000"
          ],
          [
            "6142890543/4194304000",
            "63142693529/67108864000",
            "125240939367/234881024000",
            "135914670509/469762048000",
            "22047391619/117440512000",
            "70600665963/469762048000",
            "27265284709/234881024000",
            "4781105231/67108864000",
            "13725279/335544320"
          ],
          [
            "11012336231/8388608000",
            "1727851157/2097152000",
            "26181338823/58720256000",
            "6621563649/29360128000",
            "8430735037/58720256000",
            "907973327/7340032000",
            "6187891251/58720256000",
            "310433681/4194304000",
            "89968067/1677721600"
          ]
        ]
      },
      {
        "box": [
          "3/8",
          "1/2",
          "1/4",
          "3/8"
        ],
        "coefficients": [
          [
            "11012336231/8388608000",
            "17923740859/16777216000",
            "12501709827/14680064000",
            "78503248643/117440512000",
            "30568560023/58720256000",
            "47665477413/117440512000",
            "375368629/1174405120",
            "2147700119/8388608000",
            "878046747/4194304000"
          ],
          [
            "608680711/524288000",
            "125350911527/134217728000",
            "344488596689/469762048000",
            "530711825379/939524096000",
            "101087896417/234881024000",
            "308053138289/939524096000",
            "23757429007/93952409600",
            "13399408177/67108864000",
            "1364486869/8388608000"
          ],
          [
            "15147747151/14680064000",
            "192957480789/234881024000",
            "14945311257/23488102400",
            "113171499159/234881024000",
            "603956051/1677721600",
            "63178119359/234881024000",
            "24013067459/117440512000",
            "15121272093/93952409600",
            "156068919/1174405120"
          ],
          [
            "843056407/917504000",
            "8509490799/11744051200",
            "16269542007/29360128000",
            "2425372773/5872025600",
            "2225785203/7340032000",
            "10480748493/46976204800",
            "9893736331/58720256000",
            "125920558149/939524096000",
            "13424551323/117440512000"
          ],
          [
            "374266379/458752000",
            "4676107843/7340032000",
            "252104239/524288000",
            "5175706371/14680064000",
            "116639111/458752000",
            "10830506069/58720256000",
            "58368311/419430400",
            "26589436997/234881024000",
            "5946649843/58720256000"
          ],
          [
            "164804361/229376000",
            "8142696927/14680064000",
            "756248891/1835008000",
            "17386805003/58720256000",
            "3063848833/14680064000",
            "34917295347/234881024000",
            "6585820839/58720256000",
            "88452743667/939524096000",
            "10503639329/117440512000"
          ],
          [
            "5737273/9175040",
            "3492587769/7340032000",
            "158870487/458752000",
            "7102565601/29360128000",
            "172830531/1048576000",
            "13377690969/117440512000",
            "2511980309/29360128000",
            "35170358313/469762048000",
            "2253614583/29360128000"
          ],
          [
            "17623063/32768000",
            "842871551/2097152000",
            "261204733/917504000",
            "11226116073/58720256000",
            "1815179683/14680064000",
            "19055590577/234881024000",
            "3534066829/58720256000",
            "7526161031/134217728000",
            "1070707697/16777216000"
          ],
          [
            "15076467/32768000",
            "44158377/131072000",
            "4240613/18350080",
            "541663061/3670016000",
            "65134571/734003200",
            "788779419/14680064000",
            "144291927/3670016000",
            "13725279/335544320",
            "89968067/1677721600"
          ]
        ]
      },
      {
        "box": [
          "3/8",
          "1/2",
          "3/8",
          "1/2"
        ],
        "coefficients": [
          [
            "878046747/4194304000",
            "1364486869/8388608000",
            "156068919/1174405120",
            "13424551323/117440512000",
            "5946649843/58720256000",
            "10503639329/117440512000",
            "2253614583/29360128000",
            "1070707697/16777216000",
            "89968067/1677721600"
          ],
          [
            "1364486869/8388608000",
            "8432381727/67108864000",
            "9849754947/93952409600",
            "88872263019/939524096000",
            "20983761747/234881024000",
            "79605485597/939524096000",
            "36945308343/469762048000",
            "9605162121/134217728000",
            "111309739/1677721600"
          ],
          [
            "156068919/1174405120",
            "9849754947/93952409600",
            "5417137297/58720256000",
            "21050797759/234881024000",
            "153392169/1677721600",
            "21919654321/234881024000",
            "10935396251/117440512000",
            "21412771131/234881024000",
            "331031557/3670016000"
          ],
          [
            "13424551323/117440512000",
            "88872263019/939524096000",
            "21050797759/234881024000",
            "110385381/1174405120",
            "1500940731/14680064000",
            "6460600763/58720256000",
            "3378607041/29360128000",
            "6907973433/58720256000",
            "441555011/3670016000"
          ],
          [
            "5946649843/58720256000",
            "20983761747/234881024000",
            "153392169/1677721600",
            "1500940731/14680064000",
            "106784127/917504000",
            "950516509/7340032000",
            "73009233/524288000",
            "1070064759/7340032000",
            "6951937/45875200"
          ],
          [
            "10503639329/117440512000",
            "79605485597/939524096000",
            "21919654321/234881024000",
            "6460600763/58720256000",
            "950516509/7340032000",
            "270449153/1835008000",
            "11838433/73400320",
            "628383611/3670016000",
            "41173189/229376000"
          ],
          [
            "2253614583/29360128000",
            "36945308343/469762048000",
            "10935396251/117440512000",
            "3378607041/29360128000",
            "73009233/524288000",
            "11838433/73400320",
            "40991289/229376000",
            "35125773/183500800",
            "2890103/14336000"
          ],
          [
            "1070707697/16777216000",
            "9605162121/134217728000",
            "21412771131/234881024000",
            "6907973433/58720256000",
            "1070064759/7340032000",
            "628383611/3670016000",
            "35125773/183500800",
            "3377859/16384000",
            "222721/1024000"
          ],
          [
            "89968067/1677721600",
            "111309739/1677721600",
            "331031557/3670016000",
            "441555011/3670016000",
            "6951937/45875200",
            "41173189/229376000",
            "2890103/14336000",
            "222721/1024000",
            "14663/64000"
          ]
        ]
      },
      {
        "box": [
          "0",
          "1/4",
          "1/2",
          "3/4"
        ],
        "coefficients": [
          [
            "94709/25600",
            "4031969/1024000",
            "6122649/1433600",
            "136196309/28672000",
            "7846831/1433600",
            "752490531/114688000",
            "926999307/114688000",
            "653111399/65536000",
            "394039371/32768000"
          ],
          [
            "1967463/1024000",
            "13617971/8192000",
            "171087171/114688000",
            "334408029/229376000",
            "379819217/229376000",
            "2021976021/917504000",
            "5820824673/1835008000",
            "2355844283/524288000",
            "49074293/8192000"
          ],
          [
            "6362733/3584000",
            "38393501/28672000",
            "56436523/57344000",
            "86792697/114688000",
            "12271703/16384000",
            "493967753/458752000",
            "1662012169/917504000",
            "5304703193/1835008000",
            "950817419/229376000"
          ],
          [
            "2591949/1433600",
            "19390751/14336000",
            "22284249/22937600",
            "162552867/229376000",
            "29968807/45875200",
            "843179103/917504000",
            "2895915907/1835008000",
            "9445533959/3670016000",
            "429336021/114688000"
          ],
          [
            "745781/448000",
            "18033313/14336000",
            "3761817/4096000",
            "39447271/57344000",
            "37424713/57344000",
            "211966179/229376000",
            "103252091/65536000",
            "2344224439/917504000",
            "850524809/229376000"
          ],
          [
            "78482489/57344000",
            "946557243/917504000",
            "346339167/458752000",
            "530308517/917504000",
            "33492189/57344000",
            "25301991/28672000",
            "113573361/73400320",
            "1858467873/734003200",
            "423122849/114688000"
          ],
          [
            "117261077/114688000",
            "277102207/367001600",
            "496247331/917504000",
            "765525953/1835008000",
            "30430109/65536000",
            "1448588403/1835008000",
            "336600213/229376000",
            "70447061/28672000",
            "207499479/57344000"
          ],
          [
            "1852017/2621440",
            "262267703/524288000",
            "24967773/73400320",
            "959057667/3670016000",
            "62596231/183500800",
            "2512015857/3670016000",
            "1254480111/917504000",
            "616896751/262144000",
            "57515683/16384000"
          ],
          [
            "15076467/32768000",
            "399331/1310720",
            "43207429/229376000",
            "33045261/229376000",
            "56472109/229376000",
            "137048461/229376000",
            "73098247/57344000",
            "4601599/2048000",
            "55532899/16384000"
          ]
        ]
      },
      {
        "box": [
          "0",
          "1/4",
          "3/4",
          "1"
        ],
        "coefficients": [
          [
            "394039371/32768000",
            "184609217/13107200",
            "467942677/28672000",
            "13295427/716800",
            "18341969/896000",
            "4862923/224000",
            "1229451/56000",
            "342073/16000",
            "2696/125"
          ],
          [
            "49074293/8192000",
            "3925665221/524288000",
            "16809571239/1835008000",
            "9938334583/917504000",
            "175112781/14336000",
            "742071821/57344000",
            "91073239/7168000",
            "149423/12800",
            "18219/1600"
          ],
          [
            "950817419/229376000",
            "9908375511/1835008000",
            "6265684487/917504000",
            "3791037879/458752000",
            "9652999/1024000",
            "285558353/28672000",
            "17138281/1792000",
            "12034527/1433600",
            "17813/2240"
          ],
          [
            "429336021/114688000",
            "3606394277/734003200",
            "11482353333/1835008000",
            "1397094417/183500800",
            "62466197/7168000",
            "4127131/448000",
            "252720807/28672000",
            "439591027/57344000",
            "6474483/896000"
          ],
          [
            "850524809/229376000",
            "4459974033/917504000",
            "405502033/65536000",
            "1727852887/229376000",
            "30964789/3584000",
            "131465179/14336000",
            "4524791/512000",
            "2230029/286720",
            "2655077/358400"
          ],
          [
            "423122849/114688000",
            "17787522971/3670016000",
            "11334517631/1835008000",
            "1727795651/229376000",
            "397579169/45875200",
            "8487916287/917504000",
            "4130987909/458752000",
            "7390372901/917504000",
            "111487819/14336000"
          ],
          [
            "207499479/57344000",
            "68526209/14336000",
            "56091437/9175040",
            "13724745597/1835008000",
            "566240323/65536000",
            "17026018943/1835008000",
            "66929913/7340032",
            "15190261141/1835008000",
            "28998773/3584000"
          ],
          [
            "57515683/16384000",
            "244721021/52428800",
            "5501438589/917504000",
            "1080998263/146800640",
            "7838087961/917504000",
            "33861244397/3670016000",
            "16779954043/1835008000",
            "4406645129/524288000",
            "544011303/65536000"
          ],
          [
            "55532899/16384000",
            "37126503/8192000",
            "67035949/11468800",
            "1652445099/229376000",
            "1924754693/229376000",
            "2089588141/229376000",
            "417249361/45875200",
            "276783291/32768000",
            "275748851/32768000"
          ]
        ]
      },
      {
        "box": [
          "1/4",
          "5/16",
          "1/2",
          "5/8"
        ],
        "coefficients": [
          [
            "15076467/32768000",
            "12529871/32768000",
            "72127137/229376000",
            "59731449/229376000",
            "104120587/458752000",
            "8184429/36700160",
            "3795614863/14680064000",
            "359833121/1048576000",
            "4062885671/8388608000"
          ],
          [
            "20892849/52428800",
            "1372108257/4194304000",
            "3891930887/14680064000",
            "1271172909/5872025600",
            "2757648063/14680064000",
            "22083142117/117440512000",
            "106632626869/469762048000",
            "84352482497/268435456000",
            "15343649251/33554432000"
          ],
          [
            "313097251/917504000",
            "8100919231/29360128000",
            "3222075263/14680064000",
            "5165336597/29360128000",
            "34817501/229376000",
            "1829730307/11744051200",
            "46469432053/234881024000",
            "270020511911/939524096000",
            "50732726579/117440512000"
          ],
          [
            "8483898833/29360128000",
            "107725598667/469762048000",
            "5977494373/33554432000",
            "65452415873/469762048000",
            "14016202071/117440512000",
            "59584503011/469762048000",
            "11517904711/67108864000",
            "494501935561/1879048192000",
            "96057062091/234881024000"
          ],
          [
            "14215363227/58720256000",
            "1102760501/5872025600",
            "1662204981/11744051200",
            "196580571/1835008000",
            "5341121159/58720256000",
            "186428919/1835008000",
            "3494911307/23488102400",
            "113667550887/469762048000",
            "4564114897/11744051200"
          ],
          [
            "18875322259/93952409600",
            "1139722652679/7516192768000",
            "59030245561/536870912000",
            "23936145533/300647710720",
            "125759697939/1879048192000",
            "604116816803/7516192768000",
            "69605394451/536870912000",
            "1684585952541/7516192768000",
            "348870950073/939524096000"
          ],
          [
            "77749651481/469762048000",
            "181801750167/1503238553600",
            "62772010607/751619276800",
            "427885207481/7516192768000",
            "89068389063/1879048192000",
            "476067793919/7516192768000",
            "85961397037/751619276800",
            "1577113166317/7516192768000",
            "67127781849/187904819200"
          ],
          [
            "145856442363/1073741824000",
            "65740383733/687194767360",
            "747945504951/12025908428800",
            "4696392178641/120259084288000",
            "973498493983/30064771072000",
            "6073498272039/120259084288000",
            "1238457372181/12025908428800",
            "3420874028571/17179869184000",
            "29759491691/85899345920"
          ],
          [
            "47971912091/429496729600",
            "40601329191/536870912000",
            "688824027223/15032385536000",
            "38841565297/1503238553600",
            "326726951037/15032385536000",
            "39231381001/939524096000",
            "1434066151843/15032385536000",
            "206081530413/1073741824000",
            "727732185519/2147483648000"
          ]
        ]
      },
      {
        "box": [
          "5/16",
          "3/8",
          "1/2",
          "5/8"
        ],
        "coefficients": [
          [
            "47971912091/429496729600",
            "40601329191/536870912000",
            "688824027223/15032385536000",
            "38841565297/1503238553600",
            "326726951037/15032385536000",
            "39231381001/939524096000",
            "1434066151843/15032385536000",
            "206081530413/1073741824000",
            "727732185519/2147483648000"
          ],
          [
            "23500779523/268435456000",
            "954975474899/17179869184000",
            "1770864693029/60129542144000",
            "1518258268879/120259084288000",
            "66681862033/6012954214400",
            "3969735264217/120259084288000",
            "5280242353839/60129542144000",
            "634746988929/3435973836800",
            "711477078763/2147483648000"
          ],
          [
            "259023941951/3758096384000",
            "1226165588849/30064771072000",
            "271008796277/15032385536000",
            "122473875043/30064771072000",
            "36228964343/7516192768000",
            "170477934353/6012954214400",
            "1263205687207/15032385536000",
            "5443465871527/30064771072000",
            "153596236211/469762048000"
          ],
          [
            "52258411963/939524096000",
            "933013427067/30064771072000",
            "24457720093/2147483648000",
            "1104337841/30064771072000",
            "4202973591/1503238553600",
            "831898506983/30064771072000",
            "180297890263/2147483648000",
            "1087256078793/6012954214400",
            "1224367481079/3758096384000"
          ],
          [
            "44439839021/939524096000",
            "97762836061/3758096384000",
            "17347087363/1879048192000",
            "875379119/3758096384000",
            "2234136299/469762048000",
            "115462797953/3758096384000",
            "164171124933/1879048192000",
            "690802095867/3758096384000",
            "307798619839/939524096000"
          ],
          [
            "2554472999/58720256000",
            "190078504961/7516192768000",
            "5980949879/536870912000",
            "32062153987/7516192768000",
            "19398079457/1879048192000",
            "11170779661/300647710720",
            "50428386589/536870912000",
            "1426087415923/7516192768000",
            "312033773557/939524096000"
          ],
          [
            "10261400827/234881024000",
            "53246935867/1879048192000",
            "15606575951/939524096000",
            "21891466241/1879048192000",
            "1788109061/93952409600",
            "87410402983/1879048192000",
            "96969563041/939524096000",
            "74471738723/375809638400",
            "4975456069/14680064000"
          ],
          [
            "79297231/1677721600",
            "9283291313/268435456000",
            "23568472583/939524096000",
            "8209306433/375809638400",
            "14260148351/469762048000",
            "109552915747/1879048192000",
            "107781777003/939524096000",
            "28001097171/134217728000",
            "5831287553/16777216000"
          ],
          [
            "89968067/1677721600",
            "728653643/16777216000",
            "528212697/14680064000",
            "805156327/23488102400",
            "2568447967/58720256000",
            "8451698697/117440512000",
            "58686561/458752000",
            "1850556341/8388608000",
            "1499694307/4194304000"
          ]
        ]
      },
      {
        "box": [
          "1/4",
          "3/8",
          "5/8",
          "3/4"
        ],
        "coefficients": [
          [
            "4062885671/8388608000",
            "2623553187/4194304000",
            "1510644973/1835008000",
            "3982088161/3670016000",
            "5198000819/3670016000",
            "133513011/73400320",
            "8402447/3670016",
            "92345691/32768000",
            "55532899/16384000"
          ],
          [
            "7217877909/16777216000",
            "15438440707/26843545600",
            "91023525451/117440512000",
            "243696134117/234881024000",
            "10041674847/7340032000",
            "103856659477/58720256000",
            "2051713173/917504000",
            "2895445489/1048576000",
            "54541507/16384000"
          ],
          [
            "11250054049/29360128000",
            "249222845017/469762048000",
            "42946568187/58720256000",
            "116645196149/117440512000",
            "69295523/52428800",
            "50469685593/29360128000",
            "8008803431/3670016000",
            "19836424621/7340032000",
            "1497912909/458752000"
          ],
          [
            "40771764293/117440512000",
            "93118994671/187904819200",
            "81728524541/117440512000",
            "224485504947/234881024000",
            "18801527839/14680064000",
            "49128473251/29360128000",
            "62562127661/29360128000",
            "155307360149/58720256000",
            "2937121597/917504000"
          ],
          [
            "19094524163/58720256000",
            "111165215361/234881024000",
            "2817761713/4194304000",
            "54508781857/58720256000",
            "916397303/734003200",
            "12000873617/7340032000",
            "2186822191/1048576000",
            "38049907527/14680064000",
            "11526058667/3670016000"
          ],
          [
            "37312627563/117440512000",
            "87256603157/187904819200",
            "38749451373/58720256000",
            "107088384391/117440512000",
            "71997080881/58720256000",
            "377073096663/234881024000",
            "240485383809/117440512000",
            "597865523761/234881024000",
            "22645524381/7340032000"
          ],
          [
            "948249583/2936012800",
            "219465378243/469762048000",
            "38681548799/58720256000",
            "106306246913/117440512000",
            "2542789619/2097152000",
            "92987502093/58720256000",
            "59211747349/29360128000",
            "29415099249/11744051200",
            "5568625837/1835008000"
          ],
          [
            "2831898939/8388608000",
            "32113736581/67108864000",
            "312526000471/469762048000",
            "850646383217/939524096000",
            "56602977933/46976204800",
            "1472200880851/939524096000",
            "934890903393/469762048000",
            "331183811159/134217728000",
            "1565958971/524288000"
          ],
          [
            "1499694307/4194304000",
            "4148220887/8388608000",
            "9919795863/14680064000",
            "106728918479/117440512000",
            "14090734591/11744051200",
            "182278996257/117440512000",
            "57679336963/29360128000",
            "40779238273/16777216000",
            "24650475831/8388608000"
          ]
        ]
      },
      {
        "box": [
          "3/8",
          "1/2",
          "1/2",
          "3/4"
        ],
        "coefficients": [
          [
            "89968067/1677721600",
            "69703327/2097152000",
            "279826899/11744051200",
            "1450880621/29360128000",
            "2027532113/11744051200",
            "1788910677/3670016000",
            "63078690699/58720256000",
            "8064381221/4194304000",
            "24650475831/8388608000"
          ],
          [
            "111309739/1677721600",
            "3752006559/67108864000",
            "2486496657/46976204800",
            "37735143931/469762048000",
            "4680299319/23488102400",
            "236087654301/469762048000",
            "251584777911/234881024000",
            "127319136201/67108864000",
            "12122804063/4194304000"
          ],
          [
            "331031557/3670016000",
            "10366258341/117440512000",
            "5301023317/58720256000",
            "13862092463/117440512000",
            "6788981421/29360128000",
            "61257149753/117440512000",
            "62858035711/58720256000",
            "219933188067/117440512000",
            "41714932761/14680064000"
          ],
          [
            "441555011/3670016000",
            "3689346831/29360128000",
            "275610597/2097152000",
            "4648050109/29360128000",
            "1941725997/7340032000",
            "15876276699/29360128000",
            "448242623/419430400",
            "10839076401/5872025600",
            "5118429849/1835008000"
          ],
          [
            "6951937/45875200",
            "598400121/3670016000",
            "62926461/367001600",
            "720696107/3670016000",
            "54045489/183500800",
            "2038522197/3670016000",
            "1947645057/1835008000",
            "6651537309/3670016000",
            "1252065329/458752000"
          ],
          [
            "41173189/229376000",
            "14390917/73400320",
            "27000803/131072000",
            "418047803/1835008000",
            "36330127/114688000",
            "515003789/917504000",
            "547408639/524288000",
            "12975905821/7340032000",
            "1218923057/458752000"
          ],
          [
            "2890103/14336000",
            "101821023/458752000",
            "53253393/229376000",
            "22904159/91750400",
            "75267933/229376000",
            "101848701/183500800",
            "1859647031/1835008000",
            "6270629067/3670016000",
            "58924401/22937600"
          ],
          [
            "222721/1024000",
            "393489/1638400",
            "57154089/229376000",
            "119646367/458752000",
            "150187263/458752000",
            "981987843/1835008000",
            "3551324943/3670016000",
            "1712130573/1048576000",
            "161395181/65536000"
          ],
          [
            "14663/64000",
            "129191/512000",
            "925973/3584000",
            "7523723/28672000",
            "4519967/14336000",
            "57591277/114688000",
            "26006567/28672000",
            "100951981/65536000",
            "76615387/32768000"
          ]
        ]
      },
      {
        "box": [
          "1/4",
          "1/2",
          "3/4",
          "1"
        ],
        "coefficients": [
          [
            "55532899/16384000",
            "37126503/8192000",
            "67035949/11468800",
            "1652445099/229376000",
            "1924754693/229376000",
            "2089588141/229376000",
            "417249361/45875200",
            "276783291/32768000",
            "275748851/32768000"
          ],
          [
            "10710023/3276800",
            "1152491087/262144000",
            "5224313251/917504000",
            "25853286593/3670016000",
            "7559949583/917504000",
            "6601115223/734003200",
            "16599994837/1835008000",
            "4450420183/524288000",
            "558984101/65536000"
          ],
          [
            "179740503/57344000",
            "15551517/3670016",
            "157965407/28672000",
            "2510615123/367001600",
            "526506269/65536000",
            "16170350661/1835008000",
            "8186279919/917504000",
            "15496686519/1835008000",
            "980365529/114688000"
          ],
          [
            "345395871/114688000",
            "2992892633/734003200",
            "9746695353/1835008000",
            "606642763/91750400",
            "1786924599/229376000",
            "7873227863/917504000",
            "4007816217/458752000",
            "7640319997/917504000",
            "972592329/114688000"
          ],
          [
            "672852601/229376000",
            "3628106731/917504000",
            "67405523/13107200",
            "183616613/28672000",
            "433534567/57344000",
            "1916588581/229376000",
            "28010317/3276800",
            "1880757607/229376000",
            "30086393/3584000"
          ],
          [
            "411097/143360",
            "14090660823/3670016000",
            "9134387307/1835008000",
            "5685004287/917504000",
            "420098563/57344000",
            "372592531/45875200",
            "957339437/114688000",
            "1847627961/229376000",
            "237639567/28672000"
          ],
          [
            "126750243/45875200",
            "6757019849/1835008000",
            "4374199521/917504000",
            "2724694181/458752000",
            "28833147/4096000",
            "179657087/22937600",
            "463774461/57344000",
            "900094373/114688000",
            "58175703/7168000"
          ],
          [
            "42389897/16384000",
            "1808438683/524288000",
            "8214372361/1835008000",
            "5135320969/917504000",
            "9551233/1433600",
            "213543761/28672000",
            "221572469/28672000",
            "61739443/8192000",
            "8022211/1024000"
          ],
          [
            "76615387/32768000",
            "205509567/65536000",
            "469977819/114688000",
            "295902783/57344000",
            "11081417/1792000",
            "49849927/7168000",
            "25992427/3584000",
            "1454517/204800",
            "190017/25600"
          ]
        ]
      },
      {
        "box": [
          "1/2",
          "3/4",
          "0",
          "1/4"
        ],
        "coefficients": [
          [
            "94709/25600",
            "1967463/1024000",
            "6362733/3584000",
            "2591949/1433600",
            "745781/448000",
            "78482489/57344000",
            "117261077/114688000",
            "1852017/2621440",
            "15076467/32768000"
          ],
          [
            "4031969/1024000",
            "13617971/8192000",
            "38393501/28672000",
            "19390751/14336000",
            "18033313/14336000",
            "946557243/917504000",
            "277102207/367001600",
            "262267703/524288000",
            "399331/1310720"
          ],
          [
            "6122649/1433600",
            "171087171/114688000",
            "56436523/57344000",
            "22284249/22937600",
            "3761817/4096000",
            "346339167/458752000",
            "496247331/917504000",
            "24967773/73400320",
            "43207429/229376000"
          ],
          [
            "136196309/28672000",
            "334408029/229376000",
            "86792697/114688000",
            "162552867/229376000",
            "39447271/57344000",
            "530308517/917504000",
            "765525953/1835008000",
            "959057667/3670016000",
            "33045261/229376000"
          ],
          [
            "7846831/1433600",
            "379819217/229376000",
            "12271703/16384000",
            "29968807/45875200",
            "37424713/57344000",
            "33492189/57344000",
            "30430109/65536000",
            "62596231/183500800",
            "56472109/229376000"
          ],
          [
            "752490531/114688000",
            "2021976021/917504000",
            "493967753/458752000",
            "843179103/917504000",
            "211966179/229376000",
            "25301991/28672000",
            "1448588403/1835008000",
            "2512015857/3670016000",
            "137048461/229376000"
          ],
          [
            "926999307/114688000",
            "5820824673/1835008000",
            "1662012169/917504000",
            "2895915907/1835008000",
            "103252091/65536000",
            "113573361/73400320",
            "336600213/229376000",
            "1254480111/917504000",
            "73098247/57344000"
          ],
          [
            "653111399/65536000",
            "2355844283/524288000",
            "5304703193/1835008000",
            "9445533959/3670016000",
            "2344224439/917504000",
            "1858467873/734003200",
            "70447061/28672000",
            "616896751/262144000",
            "4601599/2048000"
          ],
          [
            "394039371/32768000",
            "49074293/8192000",
            "950817419/229376000",
            "429336021/114688000",
            "850524809/229376000",
            "423122849/114688000",
            "207499479/57344000",
            "57515683/16384000",
            "55532899/16384000"
          ]
        ]
      },
      {
        "box": [
          "1/2",
          "9/16",
          "1/4",
          "3/8"
        ],
        "coefficients": [
          [
            "15076467/32768000",
            "44158377/131072000",
            "4240613/18350080",
            "541663061/3670016000",
            "65134571/734003200",
            "788779419/14680064000",
            "144291927/3670016000",
            "13725279/335544320",
            "89968067/1677721600"
          ],
          [
            "13803169/32768000",
            "255346109/838860800",
            "374887217/1835008000",
            "2954742171/23488102400",
            "2092894577/29360128000",
            "3761164307/93952409600",
            "3391945667/117440512000",
            "8944173769/268435456000",
            "1628334313/33554432000"
          ],
          [
            "1765403/4587520",
            "4024053603/14680064000",
            "329394213/1835008000",
            "6211978887/58720256000",
            "813193029/14680064000",
            "6501518703/234881024000",
            "1149399283/58720256000",
            "25029746031/939524096000",
            "5181154317/117440512000"
          ],
          [
            "32238771/91750400",
            "1809755739/7340032000",
            "329669737/2097152000",
            "10338171049/117440512000",
            "1218903743/29360128000",
            "8033226381/469762048000",
            "198004743/16777216000",
            "39950090877/1879048192000",
            "9575594389/234881024000"
          ],
          [
            "2360241137/7340032000",
            "26116617601/117440512000",
            "8104292617/58720256000",
            "8589130191/117440512000",
            "888093281/29360128000",
            "260620699/29360128000",
            "359919169/58720256000",
            "8326220611/469762048000",
            "143152927/3670016000"
          ],
          [
            "8696483051/29360128000",
            "380298339873/1879048192000",
            "16474089399/134217728000",
            "116270600403/1879048192000",
            "10494458529/469762048000",
            "7020840273/1879048192000",
            "17529013/5368709120",
            "15709547793/939524096000",
            "2319557073/58720256000"
          ],
          [
            "259548982927/939524096000",
            "2818775536989/15032385536000",
            "843998244069/7516192768000",
            "828990535479/15032385536000",
            "70145350057/3758096384000",
            "38105681489/15032385536000",
            "6080342131/1503238553600",
            "286616946363/15032385536000",
            "80897441211/1879048192000"
          ],
          [
            "14107327981/53687091200",
            "3071477619013/17179869184000",
            "6474273534979/60129542144000",
            "6486276371241/120259084288000",
            "607206529427/30064771072000",
            "748821091951/120259084288000",
            "565513841737/60129542144000",
            "441175818019/17179869184000",
            "108570717133/2147483648000"
          ],
          [
            "551566032983/2147483648000",
            "47589283933/268435456000",
            "1652877198927/15032385536000",
            "445681396259/7516192768000",
            "420456679997/15032385536000",
            "59494614477/3758096384000",
            "305879681579/15032385536000",
            "40315302343/1073741824000",
            "135261617631/2147483648000"
          ]
        ]
      },
      {
        "box": [
          "9/16",
          "5/8",
          "1/4",
          "3/8"
        ],
        "coefficients": [
          [
            "551566032983/2147483648000",
            "47589283933/268435456000",
            "1652877198927/15032385536000",
            "445681396259/7516192768000",
            "420456679997/15032385536000",
            "59494614477/3758096384000",
            "305879681579/15032385536000",
            "40315302343/1073741824000",
            "135261617631/2147483648000"
          ],
          [
            "269419473363/1073741824000",
            "3019950724411/17179869184000",
            "6748744056437/60129542144000",
            "7775528309047/120259084288000",
            "1074620190561/30064771072000",
            "3058834234577/120259084288000",
            "376304722179/12025908428800",
            "848913856957/17179869184000",
            "161952518129/2147483648000"
          ],
          [
            "949106327909/3758096384000",
            "5457206942871/30064771072000",
            "1825231748867/15032385536000",
            "2302607039861/30064771072000",
            "373997530681/7516192768000",
            "1231217934291/30064771072000",
            "718808305889/15032385536000",
            "2000317029009/30064771072000",
            "87157796477/939524096000"
          ],
          [
            "493897358721/1879048192000",
            "1175900282119/6012954214400",
            "297582557517/2147483648000",
            "578106477173/6012954214400",
            "534039995927/7516192768000",
            "76245071367/1202590842880",
            "152319316983/2147483648000",
            "2702633373413/30064771072000",
            "435995228901/3758096384000"
          ],
          [
            "265845356249/939524096000",
            "823267815099/3758096384000",
            "61941935669/375809638400",
            "467640571369/3758096384000",
            "1182873743/11744051200",
            "352752833719/3758096384000",
            "191091962359/1879048192000",
            "90606423753/751619276800",
            "27470884411/187904819200"
          ],
          [
            "147534628781/469762048000",
            "1903014226297/7516192768000",
            "108082665511/536870912000",
            "1222148553867/7516192768000",
            "262864570781/1879048192000",
            "1003100049997/7516192768000",
            "606536585/4294967296",
            "1199491589179/7516192768000",
            "173237784463/939524096000"
          ],
          [
            "83923968701/234881024000",
            "561963060637/1879048192000",
            "9364865169/37580963840",
            "397912692647/1879048192000",
            "17820623363/93952409600",
            "344401155897/1879048192000",
            "179069760227/939524096000",
            "15641045173/75161927680",
            "680192361/2936012800"
          ],
          [
            "6941550639/16777216000",
            "96036866281/268435456000",
            "58155949867/187904819200",
            "512927369677/1879048192000",
            "23593814919/93952409600",
            "459220045727/1879048192000",
            "235694421597/939524096000",
            "7170367591/26843545600",
            "969988991/3355443200"
          ],
          [
            "4062885671/8388608000",
            "7217877909/16777216000",
            "11250054049/29360128000",
            "40771764293/117440512000",
            "19094524163/58720256000",
            "37312627563/117440512000",
            "948249583/2936012800",
            "2831898939/8388608000",
            "1499694307/4194304000"
          ]
        ]
      },
      {
        "box": [
          "1/2",
          "5/8",
          "3/8",
          "1/2"
        ],
        "coefficients": [
          [
            "89968067/1677721600",
            "111309739/1677721600",
            "331031557/3670016000",
            "441555011/3670016000",
            "6951937/45875200",
            "41173189/229376000",
            "2890103/14336000",
            "222721/1024000",
            "14663/64000"
          ],
          [
            "728653643/16777216000",
            "8204396119/134217728000",
            "4191853633/46976204800",
            "7221786919/58720256000",
            "1154555081/7340032000",
            "689158437/3670016000",
            "194304319/917504000",
            "3749213/16384000",
            "49299/204800"
          ],
          [
            "528212697/14680064000",
            "27139946329/469762048000",
            "2096378657/23488102400",
            "3692420527/29360128000",
            "85079279/524288000",
            "356735651/1835008000",
            "6291127/28672000",
            "217220513/917504000",
            "142231/573440"
          ],
          [
            "805156327/23488102400",
            "2222889083/37580963840",
            "21840004303/234881024000",
            "7706043941/58720256000",
            "247992263/1468006400",
            "370098227/1835008000",
            "415993759/1835008000",
            "892880669/3670016000",
            "58020187/229376000"
          ],
          [
            "2568447967/58720256000",
            "16561227253/234881024000",
            "885154547/8388608000",
            "2118756937/14680064000",
            "10438513/57344000",
            "1572504477/7340032000",
            "4992649/20971520",
            "1855108487/7340032000",
            "59544669/229376000"
          ],
          [
            "8451698697/117440512000",
            "93287852981/939524096000",
            "31506404417/234881024000",
            "5054873611/29360128000",
            "3061354229/14680064000",
            "561010333/2348810240",
            "7638330607/29360128000",
            "3189313867/11744051200",
            "1006620253/3670016000"
          ],
          [
            "58686561/458752000",
            "72503338389/469762048000",
            "275324407/1468006400",
            "52455744031/234881024000",
            "2154982749/8388608000",
            "66668707873/234881024000",
            "35368429547/117440512000",
            "72304774923/234881024000",
            "44764873/146800640"
          ],
          [
            "1850556341/8388608000",
            "16412255013/67108864000",
            "128993008297/469762048000",
            "288036713693/939524096000",
            "78871626453/234881024000",
            "336192894171/939524096000",
            "34726598141/93952409600",
            "49663014543/134217728000",
            "3019588617/8388608000"
          ],
          [
            "1499694307/4194304000",
            "3166878289/8388608000",
            "147841891/367001600",
            "50439775373/117440512000",
            "26589976183/58720256000",
            "55011569439/117440512000",
            "3472836317/7340032000",
            "7813545527/16777216000",
            "749901843/1677721600"
          ]
        ]
      },
      {
        "box": [
          "5/8",
          "3/4",
          "1/4",
          "1/2"
        ],
        "coefficients": [
          [
            "4062885671/8388608000",
            "1577496119/4194304000",
            "17390341363/58720256000",
            "4055249097/14680064000",
            "19506370517/58720256000",
            "12245941443/29360128000",
            "27987689271/58720256000",
            "508004539/1048576000",
            "749901843/1677721600"
          ],
          [
            "2623553187/4194304000",
            "35215352543/67108864000",
            "105019243761/234881024000",
            "198904070507/469762048000",
            "55392964061/117440512000",
            "256868095101/469762048000",
            "139728153283/234881024000",
            "7903655077/13421772800",
            "4479429813/8388608000"
          ],
          [
            "1510644973/1835008000",
            "8536577263/11744051200",
            "19039930491/29360128000",
            "36285217137/58720256000",
            "9621601219/14680064000",
            "8428913531/11744051200",
            "4411542957/5872025600",
            "42767385373/58720256000",
            "4792965743/7340032000"
          ],
          [
            "3982088161/3670016000",
            "23253862593/23488102400",
            "7615381251/8388608000",
            "101861247199/117440512000",
            "26159983133/29360128000",
            "22017880949/23488102400",
            "319904801/335544320",
            "106922479091/117440512000",
            "11914210841/14680064000"
          ],
          [
            "5198000819/3670016000",
            "1210918507/917504000",
            "903479513/734003200",
            "54023001/45875200",
            "4347341599/3670016000",
            "2224353179/1835008000",
            "4432265133/3670016000",
            "1047665809/917504000",
            "3731000347/3670016000"
          ],
          [
            "133513011/73400320",
            "50451455077/29360128000",
            "3397901987/2097152000",
            "45556332923/29360128000",
            "2259789409/1468006400",
            "45381358557/29360128000",
            "3183934453/2097152000",
            "41896604591/29360128000",
            "4671287343/3670016000"
          ],
          [
            "8402447/3670016",
            "500703649/229376000",
            "1902562489/917504000",
            "7295155641/3670016000",
            "358621993/183500800",
            "7110389619/3670016000",
            "3459091857/1835008000",
            "6483088097/3670016000",
            "90689007/57344000"
          ],
          [
            "92345691/32768000",
            "1417914433/524288000",
            "2369832447/917504000",
            "18193540451/7340032000",
            "4446124481/1835008000",
            "17481588777/7340032000",
            "8453009311/3670016000",
            "2260991429/1048576000",
            "50836551/26214400"
          ],
          [
            "55532899/16384000",
            "10710023/3276800",
            "179740503/57344000",
            "345395871/114688000",
            "672852601/229376000",
            "411097/143360",
            "126750243/45875200",
            "42389897/16384000",
            "76615387/32768000"
          ]
        ]
      },
      {
        "box": [
          "3/4",
          "1",
          "0",
          "1/4"
        ],
        "coefficients": [
          [
            "394039371/32768000",
            "49074293/8192000",
            "950817419/229376000",
            "429336021/114688000",
            "850524809/229376000",
            "423122849/114688000",
            "207499479/57344000",
            "57515683/16384000",
            "55532899/16384000"
          ],
          [
            "184609217/13107200",
            "3925665221/524288000",
            "9908375511/1835008000",
            "3606394277/734003200",
            "4459974033/917504000",
            "17787522971/3670016000",
            "68526209/14336000",
            "244721021/52428800",
            "37126503/8192000"
          ],
          [
            "467942677/28672000",
            "16809571239/1835008000",
            "6265684487/917504000",
            "11482353333/1835008000",
            "405502033/65536000",
            "11334517631/1835008000",
            "56091437/9175040",
            "5501438589/917504000",
            "67035949/11468800"
          ],
          [
            "13295427/716800",
            "9938334583/917504000",
            "3791037879/458752000",
            "1397094417/183500800",
            "1727852887/229376000",
            "1727795651/229376000",
            "13724745597/1835008000",
            "1080998263/146800640",
            "1652445099/229376000"
          ],
          [
            "18341969/896000",
            "175112781/14336000",
            "9652999/1024000",
            "62466197/7168000",
            "30964789/3584000",
            "397579169/45875200",
            "566240323/65536000",
            "7838087961/917504000",
            "1924754693/229376000"
          ],
          [
            "4862923/224000",
            "742071821/57344000",
            "285558353/28672000",
            "4127131/448000",
            "131465179/14336000",
            "8487916287/917504000",
            "17026018943/1835008000",
            "33861244397/3670016000",
            "2089588141/229376000"
          ],
          [
            "1229451/56000",
            "91073239/7168000",
            "17138281/1792000",
            "252720807/28672000",
            "4524791/512000",
            "4130987909/458752000",
            "66929913/7340032",
            "16779954043/1835008000",
            "417249361/45875200"
          ],
          [
            "342073/16000",
            "149423/12800",
            "12034527/1433600",
            "439591027/57344000",
            "2230029/286720",
            "7390372901/917504000",
            "15190261141/1835008000",
            "4406645129/524288000",
            "276783291/32768000"
          ],
          [
            "2696/125",
            "18219/1600",
            "17813/2240",
            "6474483/896000",
            "2655077/358400",
            "111487819/14336000",
            "28998773/3584000",
            "544011303/65536000",
            "275748851/32768000"
          ]
        ]
      },
      {
        "box": [
          "3/4",
          "1",
          "1/4",
          "1/2"
        ],
        "coefficients": [
          [
            "55532899/16384000",
            "10710023/3276800",
            "179740503/57344000",
            "345395871/114688000",
            "672852601/229376000",
            "411097/143360",
            "126750243/45875200",
            "42389897/16384000",
            "76615387/32768000"
          ],
          [
            "37126503/8192000",
            "1152491087/262144000",
            "15551517/3670016",
            "2992892633/734003200",
            "3628106731/917504000",
            "14090660823/3670016000",
            "6757019849/1835008000",
            "1808438683/524288000",
            "205509567/65536000"
          ],
          [
            "67035949/11468800",
            "5224313251/917504000",
            "157965407/28672000",
            "9746695353/1835008000",
            "67405523/13107200",
            "9134387307/1835008000",
            "4374199521/917504000",
            "8214372361/1835008000",
            "469977819/114688000"
          ],
          [
            "1652445099/229376000",
            "25853286593/3670016000",
            "2510615123/367001600",
            "606642763/91750400",
            "183616613/28672000",
            "5685004287/917504000",
            "2724694181/458752000",
            "5135320969/917504000",
            "295902783/57344000"
          ],
          [
            "1924754693/229376000",
            "7559949583/917504000",
            "526506269/65536000",
            "1786924599/229376000",
            "433534567/57344000",
            "420098563/57344000",
            "28833147/4096000",
            "9551233/1433600",
            "11081417/1792000"
          ],
          [
            "2089588141/229376000",
            "6601115223/734003200",
            "16170350661/1835008000",
            "7873227863/917504000",
            "1916588581/229376000",
            "372592531/45875200",
            "179657087/22937600",
            "213543761/28672000",
            "49849927/7168000"
          ],
          [
            "417249361/45875200",
            "16599994837/1835008000",
            "8186279919/917504000",
            "4007816217/458752000",
            "28010317/3276800",
            "957339437/114688000",
            "463774461/57344000",
            "221572469/28672000",
            "25992427/3584000"
          ],
          [
            "276783291/32768000",
            "4450420183/524288000",
            "15496686519/1835008000",
            "7640319997/917504000",
            "1880757607/229376000",
            "1847627961/229376000",
            "900094373/114688000",
            "61739443/8192000",
            "1454517/204800"
          ],
          [
            "275748851/32768000",
            "558984101/65536000",
            "980365529/114688000",
            "972592329/114688000",
            "30086393/3584000",
            "237639567/28672000",
            "58175703/7168000",
            "8022211/1024000",
            "190017/25600"
          ]
        ]
      },
      {
        "box": [
          "1/2",
          "5/8",
          "1/2",
          "3/4"
        ],
        "coefficients": [
          [
            "14663/64000",
            "129191/512000",
            "925973/3584000",
            "7523723/28672000",
            "4519967/14336000",
            "57591277/114688000",
            "26006567/28672000",
            "100951981/65536000",
            "76615387/32768000"
          ],
          [
            "49299/204800",
            "2166667/8192000",
            "12274091/45875200",
            "121112769/458752000",
            "1112725/3670016",
            "860933021/1835008000",
            "3106356209/3670016000",
            "1518332819/1048576000",
            "145066367/65536000"
          ],
          [
            "142231/573440",
            "124133887/458752000",
            "493489/1835008",
            "117453599/458752000",
            "12834259/45875200",
            "388188683/917504000",
            "1414678297/1835008000",
            "4914044789/3670016000",
            "59367789/28672000"
          ],
          [
            "58020187/229376000",
            "499603819/1835008000",
            "34581749/131072000",
            "439571837/1835008000",
            "28189771/114688000",
            "334371911/917504000",
            "356961313/524288000",
            "8905649827/7340032000",
            "875733203/458752000"
          ],
          [
            "59544669/229376000",
            "8024285/29360128",
            "469317857/1835008000",
            "799038651/3670016000",
            "187282261/917504000",
            "1085289301/3670016000",
            "1061257429/1835008000",
            "3937362433/3670016000",
            "793719497/458752000"
          ],
          [
            "1006620253/3670016000",
            "8212316737/29360128000",
            "525040331/2097152000",
            "1150294231/5872025600",
            "1172695651/7340032000",
            "1301464817/5872025600",
            "981021269/2097152000",
            "27060390331/29360128000",
            "564445731/367001600"
          ],
          [
            "44764873/146800640",
            "35130920277/117440512000",
            "119808617/469762048",
            "21280966079/117440512000",
            "702350937/5872025600",
            "17476676009/117440512000",
            "20877850639/58720256000",
            "89943773043/117440512000",
            "19645472313/14680064000"
          ],
          [
            "3019588617/8388608000",
            "4561422453/13421772800",
            "65279007491/234881024000",
            "85324328973/469762048000",
            "10743522693/117440512000",
            "39897008923/469762048000",
            "58523977937/234881024000",
            "41126481807/67108864000",
            "4773852229/4194304000"
          ],
          [
            "749901843/1677721600",
            "1717491059/4194304000",
            "3836186111/11744051200",
            "3006929643/14680064000",
            "39013985/469762048",
            "1106132231/29360128000",
            "9180103999/58720256000",
            "246562837/524288000",
            "7931595671/8388608000"
          ]
        ]
      },
      {
        "box": [
          "5/8",
          "3/4",
          "1/2",
          "5/8"
        ],
        "coefficients": [
          [
            "749901843/1677721600",
            "7184491333/16777216000",
            "11689655589/29360128000",
            "8397584961/23488102400",
            "18156204347/58720256000",
            "30322089687/117440512000",
            "6206164499/29360128000",
            "1481417281/8388608000",
            "677446267/4194304000"
          ],
          [
            "4479429813/8388608000",
            "67988040127/134217728000",
            "219330341537/469762048000",
            "390545623371/939524096000",
            "83521022197/234881024000",
            "273844885357/939524096000",
            "108083297517/469762048000",
            "12024253817/67108864000",
            "1228367787/8388608000"
          ],
          [
            "4792965743/7340032000",
            "72263792459/117440512000",
            "33151162707/58720256000",
            "58863873473/117440512000",
            "1794415049/4194304000",
            "8198750991/23488102400",
            "31891229499/117440512000",
            "95355602383/469762048000",
            "4434818041/29360128000"
          ],
          [
            "11914210841/14680064000",
            "179018581093/234881024000",
            "82063746589/117440512000",
            "146043331151/234881024000",
            "31329646801/58720256000",
            "20603960641/46976204800",
            "80670154773/234881024000",
            "240233921481/939524096000",
            "21495718889/117440512000"
          ],
          [
            "3731000347/3670016000",
            "1400467561/1468006400",
            "45954603/52428800",
            "5757695459/7340032000",
            "2495286319/3670016000",
            "8328846417/14680064000",
            "760202501/1677721600",
            "80970712561/234881024000",
            "2934846883/11744051200"
          ],
          [
            "4671287343/3670016000",
            "70214291641/58720256000",
            "32382035873/29360128000",
            "58396031163/58720256000",
            "512293543/587202560",
            "21755880857/29360128000",
            "142434719369/234881024000",
            "89468422207/187904819200",
            "42029714847/117440512000"
          ],
          [
            "90689007/57344000",
            "10929201247/7340032000",
            "5064130791/3670016000",
            "9205122321/7340032000",
            "23352851/20971520",
            "28252684227/29360128000",
            "94701756467/117440512000",
            "61374507541/93952409600",
            "1873927331/3670016000"
          ],
          [
            "50836551/26214400",
            "3839394691/2097152000",
            "12513121781/7340032000",
            "916695243/587202560",
            "10287118409/7340032000",
            "72216048811/58720256000",
            "247107551547/234881024000",
            "117508117471/134217728000",
            "11876601063/16777216000"
          ],
          [
            "76615387/32768000",
            "145066367/65536000",
            "59367789/28672000",
            "875733203/458752000",
            "793719497/458752000",
            "564445731/367001600",
            "19645472313/14680064000",
            "4773852229/4194304000",
            "7931595671/8388608000"
          ]
        ]
      },
      {
        "box": [
          "5/8",
          "11/16",
          "5/8",
          "3/4"
        ],
        "coefficients": [
          [
            "677446267/4194304000",
            "1228367787/8388608000",
            "4434818041/29360128000",
            "21495718889/117440512000",
            "2934846883/11744051200",
            "42029714847/117440512000",
            "1873927331/3670016000",
            "11876601063/16777216000",
            "7931595671/8388608000"
          ],
          [
            "2583260321/16777216000",
            "17456573071/134217728000",
            "23503132717/187904819200",
            "55132666371/375809638400",
            "95120100419/469762048000",
            "561371045293/1879048192000",
            "412715557399/939524096000",
            "167530308041/268435456000",
            "2849416511/3355443200"
          ],
          [
            "17775516419/117440512000",
            "222162001851/1879048192000",
            "97022550801/939524096000",
            "214484425107/1879048192000",
            "74438256857/469762048000",
            "3647302721/15032385536",
            "13926721699/37580963840",
            "1019448104079/1879048192000",
            "177268829289/234881024000"
          ],
          [
            "145273477911/939524096000",
            "841070715011/7516192768000",
            "9295696329/107374182400",
            "129761151809/1503238553600",
            "223201686261/1879048192000",
            "1431643118867/7516192768000",
            "163993517583/536870912000",
            "3488801679953/7516192768000",
            "62296225113/93952409600"
          ],
          [
            "154762034459/939524096000",
            "16840223887/150323855360",
            "142724735801/1879048192000",
            "241259886517/3758096384000",
            "39663214223/469762048000",
            "538404508123/3758096384000",
            "460203095839/1879048192000",
            "1465656633121/3758096384000",
            "540432486913/939524096000"
          ],
          [
            "686076210093/3758096384000",
            "3593395234101/30064771072000",
            "155355920263/2147483648000",
            "1464519229087/30064771072000",
            "423561573047/7516192768000",
            "613095855429/6012954214400",
            "81563421081/429496729600",
            "9650874574419/30064771072000",
            "924841253837/1879048192000"
          ],
          [
            "392631461487/1879048192000",
            "4065535241339/30064771072000",
            "230267997063/3006477107200",
            "244957953533/6012954214400",
            "266349425319/7516192768000",
            "2028593742023/30064771072000",
            "2125010548089/15032385536000",
            "7760408187677/30064771072000",
            "311862826773/751619276800"
          ],
          [
            "525277109369/2147483648000",
            "2746394521061/17179869184000",
            "5378249879623/60129542144000",
            "4936163629721/120259084288000",
            "135152486101/6012954214400",
            "4884616983983/120259084288000",
            "6020562949469/60129542144000",
            "3474201873107/17179869184000",
            "369703938443/1073741824000"
          ],
          [
            "622873807359/2147483648000",
            "208305656361/1073741824000",
            "1676208937987/15032385536000",
            "94454699089/1879048192000",
            "54524546921/3006477107200",
            "165992057673/7516192768000",
            "1005965252631/15032385536000",
            "82711110561/536870912000",
            "603754748311/2147483648000"
          ]
        ]
      },
      {
        "box": [
          "11/16",
          "3/4",
          "5/8",
          "11/16"
        ],
        "coefficients": [
          [
            "622873807359/2147483648000",
            "1039485120081/4294967296000",
            "1483610495951/7516192768000",
            "4723304656337/30064771072000",
            "1836103758819/15032385536000",
            "2809692230759/30064771072000",
            "540631942763/7516192768000",
            "125326902249/2147483648000",
            "57347992907/1073741824000"
          ],
          [
            "720470505349/2147483648000",
            "9683150525283/34359738368000",
            "27820150575741/120259084288000",
            "44499008007791/240518168576000",
            "8648165460841/60129542144000",
            "26150961576797/240518168576000",
            "9695074814893/120259084288000",
            "1035998222837/17179869184000",
            "104065069379/2147483648000"
          ],
          [
            "183554976113/469762048000",
            "2489815697197/7516192768000",
            "41306730499/150323855360",
            "835340965871/3758096384000",
            "93800105539/536870912000",
            "800092743209/6012954214400",
            "2952992774623/30064771072000",
            "8539871489183/120259084288000",
            "391799112673/7516192768000"
          ],
          [
            "428728833507/939524096000",
            "1175266048437/3006477107200",
            "2467641245963/7516192768000",
            "202550217323/751619276800",
            "1619119285419/7516192768000",
            "10046048196979/60129542144000",
            "1507681008317/12025908428800",
            "21919546733337/240518168576000",
            "1956505228889/30064771072000"
          ],
          [
            "31276517029/58720256000",
            "433283535717/939524096000",
            "52657874769/134217728000",
            "1229179357073/3758096384000",
            "100110733603/375809638400",
            "3175429956683/15032385536000",
            "349089486911/2147483648000",
            "7286648956381/60129542144000",
            "1320392395799/15032385536000"
          ],
          [
            "29118885017/46976204800",
            "2037868526177/3758096384000",
            "1755354010381/3758096384000",
            "5942368476563/15032385536000",
            "2464580732543/7516192768000",
            "15985970372201/60129542144000",
            "12633598666127/60129542144000",
            "7768653756083/48103633715200",
            "726194819927/6012954214400"
          ],
          [
            "84320107217/117440512000",
            "1191632168383/1879048192000",
            "207669146371/375809638400",
            "3564302653777/7516192768000",
            "214766050199/536870912000",
            "398086486859/1202590842880",
            "8061337635613/30064771072000",
            "25521698307013/120259084288000",
            "616504417639/3758096384000"
          ],
          [
            "5547958481/6710886400",
            "395483628921/536870912000",
            "2437598738391/3758096384000",
            "8472499688993/15032385536000",
            "3627386580773/7516192768000",
            "24448334635811/60129542144000",
            "20234921258597/60129542144000",
            "1877892977639/6871947673600",
            "186919838111/858993459200"
          ],
          [
            "7931595671/8388608000",
            "2849416511/3355443200",
            "177268829289/234881024000",
            "62296225113/93952409600",
            "540432486913/939524096000",
            "924841253837/1879048192000",
            "311862826773/751619276800",
            "369703938443/1073741824000",
            "603754748311/2147483648000"
          ]
        ]
      },
      {
        "box": [
          "11/16",
          "3/4",
          "11/16",
          "3/4"
        ],
        "coefficients": [
          [
            "57347992907/1073741824000",
            "104065069379/2147483648000",
            "391799112673/7516192768000",
            "1956505228889/30064771072000",
            "1320392395799/15032385536000",
            "726194819927/6012954214400",
            "616504417639/3758096384000",
            "186919838111/858993459200",
            "603754748311/2147483648000"
          ],
          [
            "104065069379/2147483648000",
            "629042887227/17179869184000",
            "3997700116353/120259084288000",
            "9384536928887/240518168576000",
            "3276490210011/60129542144000",
            "3850463362749/48103633715200",
            "13934584421883/120259084288000",
            "1112824432137/6871947673600",
            "58512702467/268435456000"
          ],
          [
            "391799112673/7516192768000",
            "3997700116353/120259084288000",
            "42619193013/1879048192000",
            "7943125871/375809638400",
            "7831197057/268435456000",
            "354765335349/7516192768000",
            "283472586631/3758096384000",
            "855777714039/7516192768000",
            "7621777923/46976204800"
          ],
          [
            "1956505228889/30064771072000",
            "9384536928887/240518168576000",
            "7943125871/375809638400",
            "91228189343/7516192768000",
            "47380197707/3758096384000",
            "345350219369/15032385536000",
            "65352572503/1503238553600",
            "1114384901459/15032385536000",
            "26950209829/234881024000"
          ],
          [
            "1320392395799/15032385536000",
            "3276490210011/60129542144000",
            "7831197057/268435456000",
            "47380197707/3758096384000",
            "63367323/11744051200",
            "3752123553/469762048000",
            "692727339/33554432000",
            "20396177433/469762048000",
            "4470327283/58720256000"
          ],
          [
            "726194819927/6012954214400",
            "3850463362749/48103633715200",
            "354765335349/7516192768000",
            "345350219369/15032385536000",
            "3752123553/469762048000",
            "1273670841/469762048000",
            "3491660339/469762048000",
            "20884312227/939524096000",
            "172308609/3670016000"
          ],
          [
            "616504417639/3758096384000",
            "13934584421883/120259084288000",
            "283472586631/3758096384000",
            "65352572503/1503238553600",
            "692727339/33554432000",
            "3491660339/469762048000",
            "15229639/3670016000",
            "320012769/29360128000",
            "2023167/73400320"
          ],
          [
            "186919838111/858993459200",
            "1112824432137/6871947673600",
            "855777714039/7516192768000",
            "1114384901459/15032385536000",
            "20396177433/469762048000",
            "20884312227/939524096000",
            "320012769/29360128000",
            "40106253/4194304000",
            "593977/32768000"
          ],
          [
            "603754748311/2147483648000",
            "58512702467/268435456000",
            "7621777923/46976204800",
            "26950209829/234881024000",
            "4470327283/58720256000",
            "172308609/3670016000",
            "2023167/73400320",
            "593977/32768000",
            "304419/16384000"
          ]
        ]
      },
      {
        "box": [
          "1/2",
          "3/4",
          "3/4",
          "1"
        ],
        "coefficients": [
          [
            "76615387/32768000",
            "205509567/65536000",
            "469977819/114688000",
            "295902783/57344000",
            "11081417/1792000",
            "49849927/7168000",
            "25992427/3584000",
            "1454517/204800",
            "190017/25600"
          ],
          [
            "3422549/1638400",
            "1479714389/524288000",
            "6824917847/1835008000",
            "4333568087/917504000",
            "40895171/7168000",
            "37051131/5734400",
            "194306363/28672000",
            "54621917/8192000",
            "7179149/1024000"
          ],
          [
            "405147819/229376000",
            "4455949791/1835008000",
            "2984745007/917504000",
            "1922941299/458752000",
            "20992011/4096000",
            "671980587/114688000",
            "354710037/57344000",
            "140160729/22937600",
            "9274567/1433600"
          ],
          [
            "156855533/114688000",
            "7153014009/3670016000",
            "988139889/367001600",
            "3263030481/917504000",
            "254136697/57344000",
            "1177842821/229376000",
            "125307379/22937600",
            "1241523987/229376000",
            "165666729/28672000"
          ],
          [
            "211089649/229376000",
            "1292600033/917504000",
            "134916353/65536000",
            "325232431/114688000",
            "208790719/57344000",
            "986548029/229376000",
            "75666617/16384000",
            "210133507/45875200",
            "1770571/358400"
          ],
          [
            "28196379/57344000",
            "3204030579/3670016000",
            "20770579/14680064",
            "959166693/458752000",
            "644888193/229376000",
            "3132241809/917504000",
            "13601547/3670016",
            "3364057083/917504000",
            "459449111/114688000"
          ],
          [
            "1241469/7168000",
            "398017119/917504000",
            "391857329/458752000",
            "2597295823/1835008000",
            "26713057/13107200",
            "4714741629/1835008000",
            "2590141623/917504000",
            "5079524127/1835008000",
            "352557677/114688000"
          ],
          [
            "274697/16384000",
            "38891299/262144000",
            "402745003/917504000",
            "3219292931/3670016000",
            "51140797/36700160",
            "6772513833/3670016000",
            "3765818111/1835008000",
            "1034779157/524288000",
            "146650739/65536000"
          ],
          [
            "304419/16384000",
            "334141/16384000",
            "517393/2867200",
            "28380591/57344000",
            "207379313/229376000",
            "18290281/14336000",
            "65833443/45875200",
            "21826033/16384000",
            "50905451/32768000"
          ]
        ]
      },
      {
        "box": [
          "3/4",
          "1",
          "1/2",
          "3/4"
        ],
        "coefficients": [
          [
            "76615387/32768000",
            "3422549/1638400",
            "405147819/229376000",
            "156855533/114688000",
            "211089649/229376000",
            "28196379/57344000",
            "1241469/7168000",
            "274697/16384000",
            "304419/16384000"
          ],
          [
            "205509567/65536000",
            "1479714389/524288000",
            "4455949791/1835008000",
            "7153014009/3670016000",
            "1292600033/917504000",
            "3204030579/3670016000",
            "398017119/917504000",
            "38891299/262144000",
            "334141/16384000"
          ],
          [
            "469977819/114688000",
            "6824917847/1835008000",
            "2984745007/917504000",
            "988139889/367001600",
            "134916353/65536000",
            "20770579/14680064",
            "391857329/458752000",
            "402745003/917504000",
            "517393/2867200"
          ],
          [
            "295902783/57344000",
            "4333568087/917504000",
            "1922941299/458752000",
            "3263030481/917504000",
            "325232431/114688000",
            "959166693/458752000",
            "2597295823/1835008000",
            "3219292931/3670016000",
            "28380591/57344000"
          ],
          [
            "11081417/1792000",
            "40895171/7168000",
            "20992011/4096000",
            "254136697/57344000",
            "208790719/57344000",
            "644888193/229376000",
            "26713057/13107200",
            "51140797/36700160",
            "207379313/229376000"
          ],
          [
            "49849927/7168000",
            "37051131/5734400",
            "671980587/114688000",
            "1177842821/229376000",
            "986548029/229376000",
            "3132241809/917504000",
            "4714741629/1835008000",
            "6772513833/3670016000",
            "18290281/14336000"
          ],
          [
            "25992427/3584000",
            "194306363/28672000",
            "354710037/57344000",
            "125307379/22937600",
            "75666617/16384000",
            "13601547/3670016",
            "2590141623/917504000",
            "3765818111/1835008000",
            "65833443/45875200"
          ],
          [
            "1454517/204800",
            "54621917/8192000",
            "140160729/22937600",
            "1241523987/229376000",
            "210133507/45875200",
            "3364057083/917504000",
            "5079524127/1835008000",
            "1034779157/524288000",
            "21826033/16384000"
          ],
          [
            "190017/25600",
            "7179149/1024000",
            "9274567/1433600",
            "165666729/28672000",
            "1770571/358400",
            "459449111/114688000",
            "352557677/114688000",
            "146650739/65536000",
            "50905451/32768000"
          ]
        ]
      },
      {
        "box": [
          "3/4",
          "13/16",
          "3/4",
          "13/16"
        ],
        "coefficients": [
          [
            "304419/16384000",
            "623699/32768000",
            "53908039/1835008000",
            "181855251/3670016000",
            "4655217779/58720256000",
            "27726248659/234881024000",
            "38778259491/234881024000",
            "11782145129/53687091200",
            "601208792087/2147483648000"
          ],
          [
            "623699/32768000",
            "9543017/838860800",
            "79841199/5872025600",
            "24113288803/939524096000",
            "22236395043/469762048000",
            "1174449243923/15032385536000",
            "881842547323/7516192768000",
            "5634460724141/34359738368000",
            "931869010011/4294967296000"
          ],
          [
            "53908039/1835008000",
            "79841199/5872025600",
            "1409767/183500800",
            "5465090259/469762048000",
            "846766097/33554432000",
            "361098589619/7516192768000",
            "298290278219/3758096384000",
            "14228583631611/120259084288000",
            "615465726839/3758096384000"
          ],
          [
            "181855251/3670016000",
            "24113288803/939524096000",
            "5465090259/469762048000",
            "3516152313/469762048000",
            "6123908927/469762048000",
            "419036004521/15032385536000",
            "385995803457/7516192768000",
            "794679937753/9620726743040",
            "3624131854323/30064771072000"
          ],
          [
            "4655217779/58720256000",
            "22236395043/469762048000",
            "846766097/33554432000",
            "6123908927/469762048000",
            "621616657/58720256000",
            "65792603131/3758096384000",
            "8908185037/268435456000",
            "3414315164187/60129542144000",
            "1311786564887/15032385536000"
          ],
          [
            "27726248659/234881024000",
            "1174449243923/15032385536000",
            "361098589619/7516192768000",
            "419036004521/15032385536000",
            "65792603131/3758096384000",
            "124708826463/7516192768000",
            "2883461033/117440512000",
            "1952234038219/48103633715200",
            "1914710445593/30064771072000"
          ],
          [
            "38778259491/234881024000",
            "881842547323/7516192768000",
            "298290278219/3758096384000",
            "385995803457/7516192768000",
            "8908185037/268435456000",
            "2883461033/117440512000",
            "46811562369/1879048192000",
            "4028152296769/120259084288000",
            "370821076321/7516192768000"
          ],
          [
            "11782145129/53687091200",
            "5634460724141/34359738368000",
            "14228583631611/120259084288000",
            "794679937753/9620726743040",
            "3414315164187/60129542144000",
            "1952234038219/48103633715200",
            "4028152296769/120259084288000",
            "597570599611/17179869184000",
            "93447243699/2147483648000"
          ],
          [
            "601208792087/2147483648000",
            "931869010011/4294967296000",
            "615465726839/3758096384000",
            "3624131854323/30064771072000",
            "1311786564887/15032385536000",
            "1914710445593/30064771072000",
            "370821076321/7516192768000",
            "93447243699/2147483648000",
            "48666076363/1073741824000"
          ]
        ]
      },
      {
        "box": [
          "3/4",
          "13/16",
          "13/16",
          "7/8"
        ],
        "coefficients": [
          [
            "601208792087/2147483648000",
            "365565889507/1073741824000",
            "305982612069/751619276800",
            "35980282269/75161927680",
            "520416710881/939524096000",
            "296521530341/469762048000",
            "166529791833/234881024000",
            "527235371/671088640",
            "7211439703/8388608000"
          ],
          [
            "931869010011/4294967296000",
            "1855088687207/6871947673600",
            "19798179870213/60129542144000",
            "23676299210083/60129542144000",
            "3473313692069/7516192768000",
            "8009875383969/15032385536000",
            "2271255400951/3758096384000",
            "362434239289/536870912000",
            "24949185621/33554432000"
          ],
          [
            "615465726839/3758096384000",
            "5032244577217/24051816857600",
            "7852641852989/30064771072000",
            "9577594618899/30064771072000",
            "204039731351/536870912000",
            "3338703903057/7516192768000",
            "957287933103/1879048192000",
            "1079029118719/1879048192000",
            "74823274641/117440512000"
          ],
          [
            "3624131854323/30064771072000",
            "38119111225343/240518168576000",
            "2442804563683/12025908428800",
            "3047353777109/12025908428800",
            "2315266781183/7516192768000",
            "5496139804947/15032385536000",
            "1595762122093/3758096384000",
            "363401697389/751619276800",
            "127023648189/234881024000"
          ],
          [
            "1311786564887/15032385536000",
            "7079977354909/60129542144000",
            "333098493919/2147483648000",
            "2981326786443/15032385536000",
            "462554372303/1879048192000",
            "44680928137/150323855360",
            "9395991429/26843545600",
            "378658582033/939524096000",
            "26707386169/58720256000"
          ],
          [
            "1914710445593/30064771072000",
            "20874196938393/240518168576000",
            "1406569084509/12025908428800",
            "73697425903/481036337152",
            "1460582332523/7516192768000",
            "898029788903/3758096384000",
            "2146890153931/7516192768000",
            "40028833085/120259084288",
            "356279797211/939524096000"
          ],
          [
            "370821076321/7516192768000",
            "7838122145503/120259084288000",
            "2653969922271/30064771072000",
            "3537561514941/30064771072000",
            "81702839083/536870912000",
            "143184867893/751619276800",
            "6950247987/30064771072",
            "2049878127209/7516192768000",
            "147397333277/469762048000"
          ],
          [
            "93447243699/2147483648000",
            "897585299573/17179869184000",
            "8228358096237/120259084288000",
            "21913526989789/240518168576000",
            "1433252072789/12025908428800",
            "36399017815791/240518168576000",
            "22387384148093/120259084288000",
            "7634642282467/34359738368000",
            "110842642449/429496729600"
          ],
          [
            "48666076363/1073741824000",
            "101217061753/2147483648000",
            "425209802699/7516192768000",
            "2187059549991/30064771072000",
            "1421374962659/15032385536000",
            "725963504157/6012954214400",
            "225325555107/1503238553600",
            "775683961873/4294967296000",
            "454201863807/2147483648000"
          ]
        ]
      },
      {
        "box": [
          "13/16",
          "7/8",
          "3/4",
          "7/8"
        ],
        "coefficients": [
          [
            "601208792087/2147483648000",
            "82665054481/536870912000",
            "1009747033879/15032385536000",
            "157480097321/7516192768000",
            "203314409869/15032385536000",
            "73769202873/1879048192000",
            "1332859784707/15032385536000",
            "160741049033/1073741824000",
            "454201863807/2147483648000"
          ],
          [
            "365565889507/1073741824000",
            "3426389203923/17179869184000",
            "5866031532317/60129542144000",
            "4382702800303/120259084288000",
            "438452108361/30064771072000",
            "3203448435609/120259084288000",
            "3812636015879/60129542144000",
            "1942776984549/17179869184000",
            "354190515369/2147483648000"
          ],
          [
            "305982612069/751619276800",
            "7558875387453/30064771072000",
            "405351215429/3006477107200",
            "1779624165671/30064771072000",
            "34984350843/1503238553600",
            "132409411357/6012954214400",
            "699382498243/15032385536000",
            "2562037088091/30064771072000",
            "9581984543/75161927680"
          ],
          [
            "35980282269/75161927680",
            "9284186302483/30064771072000",
            "76427042329/429496729600",
            "2652724838041/30064771072000",
            "11633419183/300647710720",
            "29556791351/1202590842880",
            "80011967879/2147483648000",
            "1966437804661/30064771072000",
            "74060288921/751619276800"
          ],
          [
            "520416710881/939524096000",
            "278329369709/751619276800",
            "424075968607/1879048192000",
            "460003923931/3758096384000",
            "28069794623/469762048000",
            "125065837749/3758096384000",
            "65098028153/1879048192000",
            "198262627831/3758096384000",
            "72579873531/939524096000"
          ],
          [
            "296521530341/469762048000",
            "3265530898513/7516192768000",
            "148529237839/536870912000",
            "241078809911/1503238553600",
            "160060563349/1879048192000",
            "352662451781/7516192768000",
            "4030801801/107374182400",
            "13885583611/300647710720",
            "58832294887/939524096000"
          ],
          [
            "166529791833/234881024000",
            "939017066287/1879048192000",
            "309439632587/939524096000",
            "15084846373/75161927680",
            "53360893081/469762048000",
            "120575458739/1879048192000",
            "8393271421/187904819200",
            "16713337631/375809638400",
            "6279572939/117440512000"
          ],
          [
            "527235371/671088640",
            "151540090889/268435456000",
            "71829616363/187904819200",
            "454544509421/1879048192000",
            "2697380219/18790481920",
            "6286299303/75161927680",
            "51379656193/939524096000",
            "6217295119/134217728000",
            "162921669/3355443200"
          ],
          [
            "7211439703/8388608000",
            "2105261243/3355443200",
            "1592645491/3670016000",
            "33188039263/117440512000",
            "10199768111/58720256000",
            "12213684617/117440512000",
            "1946635897/29360128000",
            "423373667/8388608000",
            "195617339/4194304000"
          ]
        ]
      },
      {
        "box": [
          "3/4",
          "7/8",
          "7/8",
          "1"
        ],
        "coefficients": [
          [
            "7211439703/8388608000",
            "4226717417/4194304000",
            "16813338393/14680064000",
            "4626348253/3670016000",
            "308222287/229376000",
            "638294421/458752000",
            "162079287/114688000",
            "94557517/65536000",
            "50905451/32768000"
          ],
          [
            "2105261243/3355443200",
            "101091258271/134217728000",
            "204652161899/234881024000",
            "56967132107/58720256000",
            "3816703321/3670016000",
            "15810575663/14680064000",
            "8001865101/7340032000",
            "2330775747/2097152000",
            "158781967/131072000"
          ],
          [
            "1592645491/3670016000",
            "252427786729/469762048000",
            "74679594979/117440512000",
            "21087083099/29360128000",
            "203060173/262144000",
            "5879150161/7340032000",
            "2955620779/3670016000",
            "6004874539/7340032000",
            "13007707/14336000"
          ],
          [
            "33188039263/117440512000",
            "341968432891/939524096000",
            "20825704453/46976204800",
            "14959423273/29360128000",
            "1623171041/2936012800",
            "33405886571/58720256000",
            "16584400481/29360128000",
            "6688439749/11744051200",
            "475910147/734003200"
          ],
          [
            "10199768111/58720256000",
            "54962711857/234881024000",
            "2475228761/8388608000",
            "5079926267/14680064000",
            "1384473847/3670016000",
            "704463469/1835008000",
            "195231867/524288000",
            "84834927/229376000",
            "1612027267/3670016000"
          ],
          [
            "12213684617/117440512000",
            "135970948233/939524096000",
            "44397828613/234881024000",
            "53149913317/234881024000",
            "14495186697/58720256000",
            "57694998127/234881024000",
            "26791282013/117440512000",
            "51657269253/234881024000",
            "4130405973/14680064000"
          ],
          [
            "1946635897/29360128000",
            "42058866863/469762048000",
            "2798517311/23488102400",
            "17003088787/117440512000",
            "26306849/167772160",
            "17591171737/117440512000",
            "7538543227/58720256000",
            "547714891/4697620480",
            "252716671/1468006400"
          ],
          [
            "423373667/8388608000",
            "3943672889/67108864000",
            "1432824853/18790481920",
            "87205210541/939524096000",
            "4643671793/46976204800",
            "83242740491/939524096000",
            "30935691681/469762048000",
            "1423697331/26843545600",
            "35324341/335544320"
          ],
          [
            "195617339/4194304000",
            "359095689/8388608000",
            "1496690051/29360128000",
            "7197084791/117440512000",
            "3766135227/58720256000",
            "6278054021/117440512000",
            "944783717/29360128000",
            "354669957/16777216000",
            "611267871/8388608000"
          ]
        ]
      },
      {
        "box": [
          "7/8",
          "1",
          "3/4",
          "7/8"
        ],
        "coefficients": [
          [
            "7211439703/8388608000",
            "2105261243/3355443200",
            "1592645491/3670016000",
            "33188039263/117440512000",
            "10199768111/58720256000",
            "12213684617/117440512000",
            "1946635897/29360128000",
            "423373667/8388608000",
            "195617339/4194304000"
          ],
          [
            "4226717417/4194304000",
            "101091258271/134217728000",
            "252427786729/469762048000",
            "341968432891/939524096000",
            "54962711857/234881024000",
            "135970948233/939524096000",
            "42058866863/469762048000",
            "3943672889/67108864000",
            "359095689/8388608000"
          ],
          [
            "16813338393/14680064000",
            "204652161899/234881024000",
            "74679594979/117440512000",
            "20825704453/46976204800",
            "2475228761/8388608000",
            "44397828613/234881024000",
            "2798517311/23488102400",
            "1432824853/18790481920",
            "1496690051/29360128000"
          ],
          [
            "4626348253/3670016000",
            "56967132107/58720256000",
            "21087083099/29360128000",
            "14959423273/29360128000",
            "5079926267/14680064000",
            "53149913317/234881024000",
            "17003088787/117440512000",
            "87205210541/939524096000",
            "7197084791/117440512000"
          ],
          [
            "308222287/229376000",
            "3816703321/3670016000",
            "203060173/262144000",
            "1623171041/2936012800",
            "1384473847/3670016000",
            "14495186697/58720256000",
            "26306849/167772160",
            "4643671793/46976204800",
            "3766135227/58720256000"
          ],
          [
            "638294421/458752000",
            "15810575663/14680064000",
            "5879150161/7340032000",
            "33405886571/58720256000",
            "704463469/1835008000",
            "57694998127/234881024000",
            "17591171737/117440512000",
            "83242740491/939524096000",
            "6278054021/117440512000"
          ],
          [
            "162079287/114688000",
            "8001865101/7340032000",
            "2955620779/3670016000",
            "16584400481/29360128000",
            "195231867/524288000",
            "26791282013/117440512000",
            "7538543227/58720256000",
            "30935691681/469762048000",
            "944783717/29360128000"
          ],
          [
            "94557517/65536000",
            "2330775747/2097152000",
            "6004874539/7340032000",
            "6688439749/11744051200",
            "84834927/229376000",
            "51657269253/234881024000",
            "547714891/4697620480",
            "1423697331/26843545600",
            "354669957/16777216000"
          ],
          [
            "50905451/32768000",
            "158781967/131072000",
            "13007707/14336000",
            "475910147/734003200",
            "1612027267/3670016000",
            "4130405973/14680064000",
            "252716671/1468006400",
            "35324341/335544320",
            "611267871/8388608000"
          ]
        ]
      },
      {
        "box": [
          "7/8",
          "15/16",
          "7/8",
          "15/16"
        ],
        "coefficients": [
          [
            "195617339/4194304000",
            "750330367/16777216000",
            "5379681247/117440512000",
            "45716669833/939524096000",
            "48913907459/939524096000",
            "206391839963/3758096384000",
            "105953984513/1879048192000",
            "120384832727/2147483648000",
            "116387645551/2147483648000"
          ],
          [
            "750330367/16777216000",
            "10677266583/268435456000",
            "143483732733/3758096384000",
            "582019025459/15032385536000",
            "60403114581/1503238553600",
            "2493854754477/60129542144000",
            "501974392509/12025908428800",
            "278643106977/6871947673600",
            "163705508813/4294967296000"
          ],
          [
            "5379681247/117440512000",
            "143483732733/3758096384000",
            "32182818891/939524096000",
            "246751565569/7516192768000",
            "17558890263/536870912000",
            "985693060029/30064771072000",
            "968135950673/30064771072000",
            "3667287933147/120259084288000",
            "209271814041/7516192768000"
          ],
          [
            "45716669833/939524096000",
            "582019025459/15032385536000",
            "246751565569/7516192768000",
            "44808685969/1503238553600",
            "213939048553/7516192768000",
            "1665410099651/60129542144000",
            "1601211515419/60129542144000",
            "5958989934521/240518168576000",
            "669552849533/30064771072000"
          ],
          [
            "48913907459/939524096000",
            "60403114581/1503238553600",
            "17558890263/536870912000",
            "213939048553/7516192768000",
            "24684657327/939524096000",
            "75269102343/3006477107200",
            "51237787971/2147483648000",
            "1336916900463/60129542144000",
            "60883087583/3006477107200"
          ],
          [
            "206391839963/3758096384000",
            "2493854754477/60129542144000",
            "985693060029/30064771072000",
            "1665410099651/60129542144000",
            "75269102343/3006477107200",
            "712568913681/30064771072000",
            "274082796023/12025908428800",
            "209427395571/9620726743040",
            "621789122571/30064771072000"
          ],
          [
            "105953984513/1879048192000",
            "501974392509/12025908428800",
            "968135950673/30064771072000",
            "1601211515419/60129542144000",
            "51237787971/2147483648000",
            "274082796023/12025908428800",
            "338374650787/15032385536000",
            "2700125168271/120259084288000",
            "34011002811/1503238553600"
          ],
          [
            "120384832727/2147483648000",
            "278643106977/6871947673600",
            "3667287933147/120259084288000",
            "5958989934521/240518168576000",
            "1336916900463/60129542144000",
            "209427395571/9620726743040",
            "2700125168271/120259084288000",
            "407123306403/17179869184000",
            "2187539821/85899345920"
          ],
          [
            "116387645551/2147483648000",
            "163705508813/4294967296000",
            "209271814041/7516192768000",
            "669552849533/30064771072000",
            "60883087583/3006477107200",
            "621789122571/30064771072000",
            "34011002811/1503238553600",
            "2187539821/85899345920",
            "31272441387/1073741824000"
          ]
        ]
      },
      {
        "box": [
          "7/8",
          "15/16",
          "15/16",
          "1"
        ],
        "coefficients": [
          [
            "116387645551/2147483648000",
            "899123667/17179869184",
            "91963829397/1879048192000",
            "1040009529/23488102400",
            "1153246949/29360128000",
            "8405319479/234881024000",
            "865113223/23488102400",
            "1577205699/33554432000",
            "611267871/8388608000"
          ],
          [
            "163705508813/4294967296000",
            "1226072606123/34359738368000",
            "962435855939/30064771072000",
            "51339617977/1879048192000",
            "21127776079/939524096000",
            "72414351213/3758096384000",
            "38703998927/1879048192000",
            "16604713721/536870912000",
            "59418443/1048576000"
          ],
          [
            "209271814041/7516192768000",
            "605882023233/24051816857600",
            "324598521091/15032385536000",
            "12948922347/751619276800",
            "1732628679/134217728000",
            "38769933999/3758096384000",
            "922871253/75161927680",
            "86883975813/3758096384000",
            "11527984663/234881024000"
          ],
          [
            "669552849533/30064771072000",
            "4753855658007/240518168576000",
            "499322188581/30064771072000",
            "194433695457/15032385536000",
            "7138495877/751619276800",
            "118719343163/15032385536000",
            "81622775561/7516192768000",
            "339380628969/15032385536000",
            "11539247031/234881024000"
          ],
          [
            "60883087583/3006477107200",
            "1098406602857/60129542144000",
            "17100669071/1073741824000",
            "100107192499/7516192768000",
            "20931325697/1879048192000",
            "81981937197/7516192768000",
            "8184339901/536870912000",
            "42410976179/1503238553600",
            "10471959377/187904819200"
          ],
          [
            "621789122571/30064771072000",
            "4712941071861/240518168576000",
            "69315129463/3758096384000",
            "1038917346639/60129542144000",
            "251496939699/15032385536000",
            "1096821742713/60129542144000",
            "731411794707/30064771072000",
            "2340394770387/60129542144000",
            "31840402259/469762048000"
          ],
          [
            "34011002811/1503238553600",
            "2741635281489/120259084288000",
            "697504358183/30064771072000",
            "1433347528667/60129542144000",
            "54298278733/2147483648000",
            "1737775030941/60129542144000",
            "1115398243431/30064771072000",
            "645590840883/12025908428800",
            "63319100279/751619276800"
          ],
          [
            "2187539821/85899345920",
            "467892621997/17179869184000",
            "3550895586587/120259084288000",
            "7769993644673/240518168576000",
            "2169684819229/60129542144000",
            "10135782226599/240518168576000",
            "6348469780589/120259084288000",
            "98542340867/1374389534720",
            "11199011783/107374182400"
          ],
          [
            "31272441387/1073741824000",
            "70401270023/2147483648000",
            "280044435541/7516192768000",
            "1276890837237/30064771072000",
            "734703495359/15032385536000",
            "1733787998279/30064771072000",
            "133524905457/1879048192000",
            "397663433503/4294967296000",
            "273850585319/2147483648000"
          ]
        ]
      },
      {
        "box": [
          "15/16",
          "1",
          "7/8",
          "15/16"
        ],
        "coefficients": [
          [
            "116387645551/2147483648000",
            "163705508813/4294967296000",
            "209271814041/7516192768000",
            "669552849533/30064771072000",
            "60883087583/3006477107200",
            "621789122571/30064771072000",
            "34011002811/1503238553600",
            "2187539821/85899345920",
            "31272441387/1073741824000"
          ],
          [
            "899123667/17179869184",
            "1226072606123/34359738368000",
            "605882023233/24051816857600",
            "4753855658007/240518168576000",
            "1098406602857/60129542144000",
            "4712941071861/240518168576000",
            "2741635281489/120259084288000",
            "467892621997/17179869184000",
            "70401270023/2147483648000"
          ],
          [
            "91963829397/1879048192000",
            "962435855939/30064771072000",
            "324598521091/15032385536000",
            "499322188581/30064771072000",
            "17100669071/1073741824000",
            "69315129463/3758096384000",
            "697504358183/30064771072000",
            "3550895586587/120259084288000",
            "280044435541/7516192768000"
          ],
          [
            "1040009529/23488102400",
            "51339617977/1879048192000",
            "12948922347/751619276800",
            "194433695457/15032385536000",
            "100107192499/7516192768000",
            "1038917346639/60129542144000",
            "1433347528667/60129542144000",
            "7769993644673/240518168576000",
            "1276890837237/30064771072000"
          ],
          [
            "1153246949/29360128000",
            "21127776079/939524096000",
            "1732628679/134217728000",
            "7138495877/751619276800",
            "20931325697/1879048192000",
            "251496939699/15032385536000",
            "54298278733/2147483648000",
            "2169684819229/60129542144000",
            "734703495359/15032385536000"
          ],
          [
            "8405319479/234881024000",
            "72414351213/3758096384000",
            "38769933999/3758096384000",
            "118719343163/15032385536000",
            "81981937197/7516192768000",
            "1096821742713/60129542144000",
            "1737775030941/60129542144000",
            "10135782226599/240518168576000",
            "1733787998279/30064771072000"
          ],
          [
            "865113223/23488102400",
            "38703998927/1879048192000",
            "922871253/75161927680",
            "81622775561/7516192768000",
            "8184339901/536870912000",
            "731411794707/30064771072000",
            "1115398243431/30064771072000",
            "6348469780589/120259084288000",
            "133524905457/1879048192000"
          ],
          [
            "1577205699/33554432000",
            "16604713721/536870912000",
            "86883975813/3758096384000",
            "339380628969/15032385536000",
            "42410976179/1503238553600",
            "2340394770387/60129542144000",
            "645590840883/12025908428800",
            "98542340867/1374389534720",
            "397663433503/4294967296000"
          ],
          [
            "611267871/8388608000",
            "59418443/1048576000",
            "11527984663/234881024000",
            "11539247031/234881024000",
            "10471959377/187904819200",
            "31840402259/469762048000",
            "63319100279/751619276800",
            "11199011783/107374182400",
            "273850585319/2147483648000"
          ]
        ]
      },
      {
        "box": [
          "15/16",
          "1",
          "15/16",
          "1"
        ],
        "coefficients": [
          [
            "31272441387/1073741824000",
            "70401270023/2147483648000",
            "280044435541/7516192768000",
            "1276890837237/30064771072000",
            "734703495359/15032385536000",
            "1733787998279/30064771072000",
            "133524905457/1879048192000",
            "397663433503/4294967296000",
            "273850585319/2147483648000"
          ],
          [
            "70401270023/2147483648000",
            "658527698371/17179869184000",
            "216421054029/4810363371520",
            "12660259751119/240518168576000",
            "3707943143643/60129542144000",
            "3520965149173/48103633715200",
            "10742718117907/120259084288000",
            "3899056414373/34359738368000",
            "161860467489/1073741824000"
          ],
          [
            "280044435541/7516192768000",
            "216421054029/4810363371520",
            "406829935063/7516192768000",
            "387848058189/6012954214400",
            "82086936667/1073741824000",
            "2736148395287/30064771072000",
            "331252241209/3006477107200",
            "4126098414429/30064771072000",
            "41605496813/234881024000"
          ],
          [
            "1276890837237/30064771072000",
            "12660259751119/240518168576000",
            "387848058189/6012954214400",
            "146295008973/1879048192000",
            "87350267017/939524096000",
            "16657724339/150323855360",
            "250422263913/1879048192000",
            "614431628329/3758096384000",
            "6056039343/29360128000"
          ],
          [
            "734703495359/15032385536000",
            "3707943143643/60129542144000",
            "82086936667/1073741824000",
            "87350267017/939524096000",
            "5112803/45875200",
            "487233913/3670016000",
            "20800799/131072000",
            "352829397/1835008000",
            "54618449/229376000"
          ],
          [
            "1733787998279/30064771072000",
            "3520965149173/48103633715200",
            "2736148395287/30064771072000",
            "16657724339/150323855360",
            "487233913/3670016000",
            "1157177457/7340032000",
            "274779439/1468006400",
            "3291611003/14680064000",
            "31337741/114688000"
          ],
          [
            "133524905457/1879048192000",
            "10742718117907/120259084288000",
            "331252241209/3006477107200",
            "250422263913/1879048192000",
            "20800799/131072000",
            "274779439/1468006400",
            "25265817/114688000",
            "119650537/458752000",
            "1121879/3584000"
          ],
          [
            "397663433503/4294967296000",
            "3899056414373/34359738368000",
            "4126098414429/30064771072000",
            "614431628329/3758096384000",
            "352829397/1835008000",
            "3291611003/14680064000",
            "119650537/458752000",
            "1247983/4096000",
            "23037/64000"
          ],
          [
            "273850585319/2147483648000",
            "161860467489/1073741824000",
            "41605496813/234881024000",
            "6056039343/29360128000",
            "54618449/229376000",
            "31337741/114688000",
            "1121879/3584000",
            "23037/64000",
            "209/500"
          ]
        ]
      }
    ],
    "P": [
      {
        "box": [
          "0",
          "1/4",
          "0",
          "1/2"
        ],
        "coefficients": [
          [
            "20416/125",
            "407433/4000",
            "5012703/56000",
            "575927/7000",
            "8611009/112000",
            "2616041/35840",
            "983947/14000",
            "2196701/32000",
            "348359/5120"
          ],
          [
            "440493/3200",
            "9496897/128000",
            "21911709/358400",
            "381160889/7168000",
            "84031173/1792000",
            "1205662019/28672000",
            "220113301/5734400",
            "29314293/819200",
            "35002583/1024000"
          ],
          [
            "5538809/44800",
            "210825421/3584000",
            "3275431/71680",
            "16865979/448000",
            "13938147/448000",
            "372141527/14336000",
            "63013101/2867200",
            "54620751/2867200",
            "61264373/3584000"
          ],
          [
            "103786033/896000",
            "1433262989/28672000",
            "75988259/2048000",
            "839695667/28672000",
            "163536081/7168000",
            "50653073/2867200",
            "56055503/4096000",
            "38521767/3584000",
            "12549169/1433600"
          ],
          [
            "19955141/179200",
            "159895411/3584000",
            "65759/2048",
            "88372787/3584000",
            "8236677/448000",
            "95891241/7168000",
            "1952279/204800",
            "9635013/1433600",
            "8643609/1792000"
          ],
          [
            "445132409/4096000",
            "2691918173/65536000",
            "6650262419/229376000",
            "10069618689/458752000",
            "1825793559/114688000",
            "5089809127/458752000",
            "1703834289/229376000",
            "313535739/65536000",
            "24792407/8192000"
          ],
          [
            "3067338299/28672000",
            "35345841099/917504000",
            "1760496717/65536000",
            "3711891437/183500800",
            "3311981891/229376000",
            "8988631991/917504000",
            "413390567/65536000",
            "3515125133/917504000",
            "253754167/114688000"
          ],
          [
            "1734290327/16384000",
            "9574179103/262144000",
            "23182189777/917504000",
            "34907081323/1835008000",
            "6173951309/458752000",
            "3296229593/367001600",
            "5187059267/917504000",
            "872212217/262144000",
            "11998873/6553600"
          ],
          [
            "3443220391/32768000",
            "1142105623/32768000",
            "5501008817/229376000",
            "830764941/45875200",
            "2924154321/229376000",
            "1930580129/229376000",
            "1199380017/229376000",
            "99367671/32768000",
            "53666087/32768000"
          ]
        ]
      },
      {
        "box": [
          "1/4",
          "1/2",
          "0",
          "1/2"
        ],
        "coefficients": [
          [
            "3443220391/32768000",
            "1142105623/32768000",
            "5501008817/229376000",
            "830764941/45875200",
            "2924154321/229376000",
            "1930580129/229376000",
            "1199380017/229376000",
            "99367671/32768000",
            "53666087/32768000"
          ],
          [
            "106808129/1024000",
            "1739902173/52428800",
            "20825880759/917504000",
            "31554113957/1835008000",
            "220906639/18350080",
            "14408134099/1835008000",
            "4407980869/917504000",
            "717670519/262144000",
            "47337809/32768000"
          ],
          [
            "5957154757/57344000",
            "29223163433/917504000",
            "1423881143/65536000",
            "15206489819/917504000",
            "2660696557/229376000",
            "55324945/7340032",
            "302093653/65536000",
            "2433333247/917504000",
            "6606331/4587520"
          ],
          [
            "2970548801/28672000",
            "14052164699/458752000",
            "4781669843/229376000",
            "7348704177/458752000",
            "183559353/16384000",
            "664385003/91750400",
            "1011229953/229376000",
            "1163347821/458752000",
            "15831841/11468800"
          ],
          [
            "1483176997/14336000",
            "3386729473/114688000",
            "1150813933/57344000",
            "356699671/22937600",
            "311911907/28672000",
            "802882677/114688000",
            "243572983/57344000",
            "280294631/114688000",
            "9529587/7168000"
          ],
          [
            "370823389/3584000",
            "655435923/22937600",
            "1114116399/57344000",
            "1744682797/114688000",
            "61214603/5734400",
            "788246519/114688000",
            "240344759/57344000",
            "280815013/114688000",
            "19592653/14336000"
          ],
          [
            "371505049/3584000",
            "63754771/2293760",
            "543543667/28672000",
            "862216161/57344000",
            "30468243/2867200",
            "395315867/57344000",
            "122620647/28672000",
            "148406529/57344000",
            "10982179/7168000"
          ],
          [
            "26640469/256000",
            "111505173/4096000",
            "267856979/14336000",
            "431453269/28672000",
            "77105659/7168000",
            "50777003/7168000",
            "129645673/28672000",
            "5893037/2048000",
            "1881959/1024000"
          ],
          [
            "2681059/25600",
            "13769563/512000",
            "6680479/358400",
            "54743607/3584000",
            "4967337/448000",
            "26737643/3584000",
            "885063/179200",
            "340491/102400",
            "146413/64000"
          ]
        ]
      },
      {
        "box": [
          "0",
          "1/8",
          "1/2",
          "3/4"
        ],
        "coefficients": [
          [
            "348359/5120",
            "17340121/256000",
            "48518453/716800",
            "243321383/3584000",
            "195952321/2867200",
            "1979491469/28672000",
            "4012100181/57344000",
            "291035379/4096000",
            "2365617511/32768000"
          ],
          [
            "104674383/2048000",
            "828343403/16384000",
            "11528168371/229376000",
            "23031950901/458752000",
            "23118673937/458752000",
            "93257411069/1835008000",
            "37779811581/734003200",
            "2192706811/41943040",
            "3482346583/65536000"
          ],
          [
            "275066877/7168000",
            "431837899/11468800",
            "4264326267/114688000",
            "8475932781/229376000",
            "8477368289/229376000",
            "34126522749/917504000",
            "69084166609/1835008000",
            "140393895573/3670016000",
            "557831381/14336000"
          ],
          [
            "826544463/28672000",
            "2568805117/91750400",
            "3144069587/114688000",
            "886941513/32768000",
            "12363596183/458752000",
            "7092778829/262144000",
            "100458320323/3670016000",
            "204331650031/7340032000",
            "13007163287/458752000"
          ],
          [
            "19441447/896000",
            "4771793903/229376000",
            "2311119661/114688000",
            "4525949119/229376000",
            "2240507911/114688000",
            "8971214803/458752000",
            "18146926249/917504000",
            "36969273693/1835008000",
            "4716997959/229376000"
          ],
          [
            "30080835609/1835008000",
            "454056294347/29360128000",
            "216920304067/14680064000",
            "84061399629/5872025600",
            "14755999193/1048576000",
            "16486272479/1174405120",
            "208451863373/14680064000",
            "425791630801/29360128000",
            "10903224081/734003200"
          ],
          [
            "91444727811/7340032000",
            "1352938303583/117440512000",
            "635216579143/58720256000",
            "242822652249/23488102400",
            "42237690797/4194304000",
            "234972705823/23488102400",
            "594655837957/58720256000",
            "1219836350809/117440512000",
            "6280569853/587202560"
          ],
          [
            "8010829131/838860800",
            "578248991609/67108864000",
            "371845691099/46976204800",
            "3491739647181/469762048000",
            "33616047803/4697620480",
            "3322753074251/469762048000",
            "1684845882501/234881024000",
            "496998121711/67108864000",
            "64484190071/8388608000"
          ],
          [
            "62117747687/8388608000",
            "5441986797/838860800",
            "340476655179/58720256000",
            "39070475257/7340032000",
            "296365559109/58720256000",
            "145577526753/29360128000",
            "296272167103/58720256000",
            "11033575561/2097152000",
            "46348538303/8388608000"
          ]
        ]
      },
      {
        "box": [
          "1/8",
          "1/4",
          "1/2",
          "5/8"
        ],
        "coefficients": [
          [
            "62117747687/8388608000",
            "116537615657/16777216000",
            "192147380071/29360128000",
            "727908807193/117440512000",
            "346753827211/58720256000",
            "133036337927/23488102400",
            "160684144001/29360128000",
            "22355489159/4194304000",
            "21947854243/4194304000"
          ],
          [
            "1378975127/262144000",
            "645486528423/134217728000",
            "2073714385553/469762048000",
            "3827440035763/939524096000",
            "177828992829/46976204800",
            "3333061935589/939524096000",
            "1577604319213/469762048000",
            "43160050537/13421772800",
            "13074590069/4194304000"
          ],
          [
            "56955650261/14680064000",
            "101044146341/29360128000",
            "2806348883/917504000",
            "11446525021/4194304000",
            "35974415359/14680064000",
            "931601149/419430400",
            "239436625369/117440512000",
            "893298976083/469762048000",
            "53055298861/29360128000"
          ],
          [
            "5508049871/1835008000",
            "121143244941/46976204800",
            "7417210891/3355443200",
            "444962139523/234881024000",
            "95611923129/58720256000",
            "331139187217/234881024000",
            "8301592719/6710886400",
            "1040838056169/939524096000",
            "23951917933/23488102400"
          ],
          [
            "1283383767/524288000",
            "4280903609/2097152000",
            "12392578029/7340032000",
            "20355845301/14680064000",
            "2080279273/1835008000",
            "1360931871/1468006400",
            "44900492167/58720256000",
            "21618518547/33554432000",
            "4726872081/8388608000"
          ],
          [
            "120383021/57344000",
            "100339469257/58720256000",
            "40252029481/29360128000",
            "63616306379/58720256000",
            "1768646677/2097152000",
            "152287949/234881024",
            "116521440713/234881024000",
            "361069220811/939524096000",
            "36473763919/117440512000"
          ],
          [
            "1723092053/917504000",
            "1102946781/734003200",
            "432745359/367001600",
            "3320665877/3670016000",
            "2484147399/3670016000",
            "14463719799/29360128000",
            "8212250743/23488102400",
            "115370420337/469762048000",
            "261384387/1468006400"
          ],
          [
            "28415113/16384000",
            "575852899/419430400",
            "1559826013/1468006400",
            "11748695183/14680064000",
            "4281447913/7340032000",
            "23995059883/58720256000",
            "2571880947/9395240960",
            "23657909967/134217728000",
            "381692587/3355443200"
          ],
          [
            "53666087/32768000",
            "42240691/32768000",
            "227200517/229376000",
            "1324453/1792000",
            "243920597/458752000",
            "268149601/734003200",
            "3482858153/14680064000",
            "1216739433/8388608000",
            "723704591/8388608000"
          ]
        ]
      },
      {
        "box": [
          "1/8",
          "1/4",
          "5/8",
          "3/4"
        ],
        "coefficients": [
          [
            "21947854243/4194304000",
            "21540219327/4194304000",
            "149270366353/29360128000",
            "596112759397/117440512000",
            "299926187919/58720256000",
            "121561583503/23488102400",
            "15482402083/2936012800",
            "90482840547/16777216000",
            "46348538303/8388608000"
          ],
          [
            "13074590069/4194304000",
            "202586629523/67108864000",
            "278522718989/93952409600",
            "554682569507/187904819200",
            "699477324627/234881024000",
            "2854950787949/939524096000",
            "1469673638327/469762048000",
            "434853806473/134217728000",
            "5642577307/1677721600"
          ],
          [
            "53055298861/29360128000",
            "804470587469/469762048000",
            "97511215531/58720256000",
            "27663437971/16777216000",
            "24579384551/14680064000",
            "145390301/83886080",
            "2672048651/1468006400",
            "56610987011/29360128000",
            "30064683949/14680064000"
          ],
          [
            "23951917933/23488102400",
            "875315378471/939524096000",
            "7421228797/8388608000",
            "102917274953/117440512000",
            "53068624667/58720256000",
            "226259525337/234881024000",
            "17616450353/16777216000",
            "54358641139/46976204800",
            "18732541081/14680064000"
          ],
          [
            "4726872081/8388608000",
            "16196458101/33554432000",
            "12961640303/29360128000",
            "25681625211/58720256000",
            "1715949029/3670016000",
            "776027887/1468006400",
            "904171503/1468006400",
            "1516334739/2097152000",
            "441369883/524288000"
          ],
          [
            "36473763919/117440512000",
            "222511001893/939524096000",
            "23621165627/117440512000",
            "47213255549/234881024000",
            "490232963/2097152000",
            "1738820609/5872025600",
            "2253307823/5872025600",
            "28809455947/58720256000",
            "2235361201/3670016000"
          ],
          [
            "261384387/1468006400",
            "51915587343/469762048000",
            "4666918609/58720256000",
            "9687389763/117440512000",
            "214569141/1835008000",
            "5276653239/29360128000",
            "979185303/3670016000",
            "546971661/1468006400",
            "449454961/917504000"
          ],
          [
            "381692587/3355443200",
            "6877496993/134217728000",
            "2782789133/117440512000",
            "6733641931/234881024000",
            "467053889/7340032000",
            "7380130363/58720256000",
            "193652647/917504000",
            "65972819/209715200",
            "56294113/131072000"
          ],
          [
            "723704591/8388608000",
            "230669749/8388608000",
            "31614259/14680064000",
            "114493079/14680064000",
            "154109729/3670016000",
            "74878999/734003200",
            "33838123/183500800",
            "37271869/131072000",
            "6481739/16384000"
          ]
        ]
      },
      {
        "box": [
          "0",
          "1/8",
          "3/4",
          "1"
        ],
        "coefficients": [
          [
            "2365617511/32768000",
            "240295199/3276800",
            "2136720767/28672000",
            "433831963/5734400",
            "68609809/896000",
            "69077737/896000",
            "17263249/224000",
            "1225123/16000",
            "9556/125"
          ],
          [
            "3482346583/65536000",
            "56617420381/1048576000",
            "201497308647/3670016000",
            "102314321463/1835008000",
            "323455737/5734400",
            "6499607949/114688000",
            "808613207/14336000",
            "7126787/128000",
            "1770183/32000"
          ],
          [
            "557831381/14336000",
            "145215771499/3670016000",
            "14781208507/367001600",
            "37553957431/917504000",
            "593366563/14336000",
            "2378594479/57344000",
            "117702901/2867200",
            "1151943419/28672000",
            "17767271/448000"
          ],
          [
            "13007163287/458752000",
            "211897575153/7340032000",
            "21604849089/734003200",
            "7851397751/262144000",
            "3472741519/114688000",
            "1982634411/65536000",
            "1363606271/45875200",
            "13193937819/458752000",
            "403486767/14336000"
          ],
          [
            "4716997959/229376000",
            "38502693651/1835008000",
            "19680346207/917504000",
            "10033710209/458752000",
            "1268146669/57344000",
            "5049635779/229376000",
            "2457745329/114688000",
            "936827541/45875200",
            "56632103/2867200"
          ],
          [
            "10903224081/734003200",
            "446466295679/29360128000",
            "229126528251/14680064000",
            "468797684809/29360128000",
            "16940505347/1048576000",
            "18807791847/1174405120",
            "226150155621/14680064000",
            "422304411653/29360128000",
            "6281190837/458752000"
          ],
          [
            "6280569853/587202560",
            "1292391590391/117440512000",
            "667211077539/58720256000",
            "1371882081461/117440512000",
            "49653129823/4194304000",
            "274314412983/23488102400",
            "649873443169/58720256000",
            "1180880800497/117440512000",
            "34365349401/3670016000"
          ],
          [
            "64484190071/8388608000",
            "21389956777/2684354560",
            "1949101466499/234881024000",
            "807294488769/93952409600",
            "1025609396673/117440512000",
            "4026246835011/469762048000",
            "1872630659009/234881024000",
            "468795882487/67108864000",
            "206772429/32768000"
          ],
          [
            "46348538303/8388608000",
            "24281387181/4194304000",
            "71654155351/11744051200",
            "23419669099/3670016000",
            "382609728813/58720256000",
            "186763170133/29360128000",
            "67959812923/11744051200",
            "10139860239/2097152000",
            "35113857431/8388608000"
          ]
        ]
      },
      {
        "box": [
          "1/8",
          "1/4",
          "3/4",
          "7/8"
        ],
        "coefficients": [
          [
            "46348538303/8388608000",
            "18982262533/3355443200",
            "170323673243/29360128000",
            "698446266393/117440512000",
            "357205666371/58720256000",
            "727535417407/117440512000",
            "46001045103/7340032000",
            "6590488269/1048576000",
            "26169424099/4194304000"
          ],
          [
            "5642577307/1677721600",
            "467958562647/134217728000",
            "340281386309/93952409600",
            "3532159463603/939524096000",
            "182643882769/46976204800",
            "750456893693/187904819200",
            "1908253019119/469762048000",
            "273730368637/67108864000",
            "3384386389/838860800"
          ],
          [
            "30064683949/14680064000",
            "12729549757/5872025600",
            "8439312071/3670016000",
            "5104452273/2097152000",
            "37583790399/14680064000",
            "44714922301/16777216000",
            "160592529309/58720256000",
            "1294413556467/469762048000",
            "9974144171/3670016000"
          ],
          [
            "18732541081/14680064000",
            "327648108897/234881024000",
            "25595722239/16777216000",
            "389769094343/234881024000",
            "104868387269/58720256000",
            "222279198263/117440512000",
            "16493765471/8388608000",
            "1872675974297/939524096000",
            "230737005683/117440512000"
          ],
          [
            "441369883/524288000",
            "80584973/83886080",
            "8008884617/7340032000",
            "8992373513/7340032000",
            "4964362981/3670016000",
            "85854255141/58720256000",
            "45223281197/29360128000",
            "52833295723/33554432000",
            "13053607773/8388608000"
          ],
          [
            "2235361201/3670016000",
            "8544420497/11744051200",
            "25179185653/29360128000",
            "29111512827/29360128000",
            "2348736747/2097152000",
            "289313558819/234881024000",
            "154364645613/117440512000",
            "1273694731419/939524096000",
            "158199435637/117440512000"
          ],
          [
            "449454961/917504000",
            "4456421071/7340032000",
            "2700748069/3670016000",
            "25511512681/29360128000",
            "3660316939/3670016000",
            "130435607773/117440512000",
            "70283021567/58720256000",
            "584545367921/469762048000",
            "36544218517/29360128000"
          ],
          [
            "56294113/131072000",
            "570841713/1048576000",
            "1230726957/1835008000",
            "47071915237/58720256000",
            "3409099859/3670016000",
            "244873988501/234881024000",
            "132852387659/117440512000",
            "158866489631/134217728000",
            "19994862469/16777216000"
          ],
          [
            "6481739/16384000",
            "13287191/26214400",
            "577487819/917504000",
            "2778108069/3670016000",
            "3236206761/3670016000",
            "14599158449/14680064000",
            "15917767311/14680064000",
            "9566567187/8388608000",
            "9689403263/8388608000"
          ]
        ]
      },
      {
        "box": [
          "1/8",
          "3/16",
          "7/8",
          "1"
        ],
        "coefficients": [
          [
            "26169424099/4194304000",
            "12988447561/2097152000",
            "5581667783/917504000",
            "692899677121/117440512000",
            "331060676647/58720256000",
            "622617199051/117440512000",
            "72089265001/14680064000",
            "75673298387/16777216000",
            "35113857431/8388608000"
          ],
          [
            "10772839011/2097152000",
            "136680355111/26843545600",
            "4682642113539/939524096000",
            "1805469858471/375809638400",
            "2136179148307/469762048000",
            "1585010862273/375809638400",
            "3602396136351/939524096000",
            "923893344209/268435456000",
            "52407830469/16777216000"
          ],
          [
            "499886169291/117440512000",
            "1583435991083/375809638400",
            "3860659073169/939524096000",
            "295709404791/75161927680",
            "247226748571/67108864000",
            "1263503384277/375809638400",
            "2806934082991/939524096000",
            "4893232997523/1879048192000",
            "538801451961/234881024000"
          ],
          [
            "3342441004251/939524096000",
            "26438145783139/7516192768000",
            "12843933012003/3758096384000",
            "3488313391587/1073741824000",
            "5648221862509/1879048192000",
            "2891447494197/1073741824000",
            "8749621380761/3758096384000",
            "14691569057521/7516192768000",
            "776659736331/469762048000"
          ],
          [
            "2824367232499/939524096000",
            "11160693613059/3758096384000",
            "1080474689953/375809638400",
            "10194850097209/3758096384000",
            "232823138829/93952409600",
            "8172444067159/3758096384000",
            "3420730653779/1879048192000",
            "219106694717/150323855360",
            "219045314141/187904819200"
          ],
          [
            "9672862518369/3758096384000",
            "76414209995341/30064771072000",
            "5266740537951/2147483648000",
            "69068893741671/30064771072000",
            "15568378029271/7516192768000",
            "53451014219601/30064771072000",
            "3080931055237/2147483648000",
            "32557212471099/30064771072000",
            "1505204633139/1879048192000"
          ],
          [
            "600521031339/268435456000",
            "9489130291241/4294967296000",
            "6392053511531/3006477107200",
            "59477496251037/30064771072000",
            "529508636507/300647710720",
            "44438454040187/30064771072000",
            "17229545760437/15032385536000",
            "692186649427/858993459200",
            "57362425091/107374182400"
          ],
          [
            "848843449449/429496729600",
            "33556104265333/17179869184000",
            "112801217750919/60129542144000",
            "208737370921641/120259084288000",
            "45930796948177/30064771072000",
            "150931253673951/120259084288000",
            "56192811239997/60129542144000",
            "10406541790979/17179869184000",
            "369986316429/1073741824000"
          ],
          [
            "3812955896927/2147483648000",
            "1886605108429/1073741824000",
            "5068400778359/3006477107200",
            "1459229667491/939524096000",
            "4071572539753/3006477107200",
            "8208250737653/7516192768000",
            "11770192437447/15032385536000",
            "10002759783/21474836480",
            "92372712203/429496729600"
          ]
        ]
      },
      {
        "box": [
          "3/16",
          "1/4",
          "7/8",
          "15/16"
        ],
        "coefficients": [
          [
            "3812955896927/2147483648000",
            "1517233222757/858993459200",
            "13107204775787/7516192768000",
            "51325448046937/30064771072000",
            "24883822632467/15032385536000",
            "9548195619427/6012954214400",
            "11311611047901/7516192768000",
            "3021867959571/2147483648000",
            "278360754127/214748364800"
          ],
          [
            "3381694546609/2147483648000",
            "53868815577267/34359738368000",
            "186164537559629/120259084288000",
            "14569296421591/9620726743040",
            "88147632004569/60129542144000",
            "337287832553869/240518168576000",
            "159164718261513/120259084288000",
            "21134711624969/17179869184000",
            "2413842136197/2147483648000"
          ],
          [
            "19244517809/13421772800",
            "3069238364913/2147483648000",
            "424559398227/300647710720",
            "20767781117507/15032385536000",
            "156966062061/117440512000",
            "38384722690287/30064771072000",
            "36140075089081/30064771072000",
            "19125666802457/17179869184000",
            "1086502478129/1073741824000"
          ],
          [
            "251186223947/187904819200",
            "20060103196101/15032385536000",
            "1984307858263/1503238553600",
            "346929921137/268435456000",
            "9401387973189/7516192768000",
            "10262821867477/8589934592000",
            "67598093885267/60129542144000",
            "250102647198193/240518168576000",
            "28357757408357/30064771072000"
          ],
          [
            "74628665331/58720256000",
            "1193951316207/939524096000",
            "1182784453601/939524096000",
            "4638353708937/3758096384000",
            "2247202689633/1879048192000",
            "17189921541347/15032385536000",
            "16190096530619/15032385536000",
            "59950561449421/60129542144000",
            "13605171411487/15032385536000"
          ],
          [
            "288068453843/234881024000",
            "4616488205697/3758096384000",
            "4580962355223/3758096384000",
            "17994791164139/15032385536000",
            "1746671575209/1503238553600",
            "66929460267897/60129542144000",
            "12633073144249/12025908428800",
            "46888795850363/48103633715200",
            "26677118270471/30064771072000"
          ],
          [
            "140439148579/117440512000",
            "2254370286991/1879048192000",
            "2240914469069/1879048192000",
            "8819113059817/7516192768000",
            "857787953647/751619276800",
            "32945296274291/30064771072000",
            "6235326533307/6012954214400",
            "23218364009769/24051816857600",
            "1657932222461/1879048192000"
          ],
          [
            "7874733799/6710886400",
            "633036491257/536870912000",
            "882475966849/751619276800",
            "17398085594537/15032385536000",
            "8479457089919/7516192768000",
            "65298921040019/60129542144000",
            "61979110222207/60129542144000",
            "33091154045579/34359738368000",
            "3798062079071/4294967296000"
          ],
          [
            "9689403263/8388608000",
            "9750821301/8388608000",
            "272307652959/234881024000",
            "134464751941/117440512000",
            "1050824298549/939524096000",
            "1014094261497/939524096000",
            "3861877722491/3758096384000",
            "2021084083/2097152000",
            "1909200215431/2147483648000"
          ]
        ]
      },
      {
        "box": [
          "3/16",
          "7/32",
          "15/16",
          "1"
        ],
        "coefficients": [
          [
            "278360754127/214748364800",
            "2545347122969/2147483648000",
            "7975965191687/7516192768000",
            "27827914466801/30064771072000",
            "11742862221511/15032385536000",
            "18991479814763/30064771072000",
            "1812943816297/3758096384000",
            "292427907863/858993459200",
            "92372712203/429496729600"
          ],
          [
            "5197449677467/4294967296000",
            "7569907907587/6871947673600",
            "235708874337501/240518168576000",
            "81496620671283/96207267430400",
            "84833609940759/120259084288000",
            "268779524013177/481036337152000",
            "3966547504643/9620726743040",
            "18765026089717/68719476736000",
            "645618050187/4294967296000"
          ],
          [
            "4892148384961/4294967296000",
            "70978714589789/68719476736000",
            "43959704569733/48103633715200",
            "376944565863203/481036337152000",
            "77530987265201/120259084288000",
            "1927389612937/3848290697216",
            "85913971304579/240518168576000",
            "15168915355361/68719476736000",
            "864184753807/8589934592000"
          ],
          [
            "259975840869247/240518168576000",
            "376025140257183/384829069721600",
            "827994969054339/962072674304000",
            "40300038558799/54975581388800",
            "287130934590061/481036337152000",
            "125304870094029/274877906944000",
            "60616928256653/192414534860800",
            "348886440857961/1924145348608000",
            "7672403971221/120259084288000"
          ],
          [
            "248659726993443/240518168576000",
            "897087338830779/962072674304000",
            "393724855533389/481036337152000",
            "667256304735169/962072674304000",
            "67363768711637/120259084288000",
            "405911219429263/962072674304000",
            "136564075952187/481036337152000",
            "147126602989917/962072674304000",
            "9141242692753/240518168576000"
          ],
          [
            "958466555456601/962072674304000",
            "6905510829519689/7696581394432000",
            "3023865613743573/3848290697216000",
            "5106470469866779/7696581394432000",
            "205036091173351/384829069721600",
            "3058176919536381/7696581394432000",
            "1008693230493687/3848290697216000",
            "1030372434672863/7696581394432000",
            "10361101120413/481036337152000"
          ],
          [
            "92998210076323/96207267430400",
            "6695669030700171/7696581394432000",
            "2928526874231859/3848290697216000",
            "4935922383592481/7696581394432000",
            "987759307711543/1924145348608000",
            "2929781764812183/7696581394432000",
            "955154143814953/3848290697216000",
            "188827105206633/1539316278886400",
            "2482046250213/192414534860800"
          ],
          [
            "518824046758649/549755813888000",
            "3735539695454389/4398046511104000",
            "11435110507414263/15393162788864000",
            "19265460122749353/30786325577728000",
            "3852155120696793/7696581394432000",
            "11408003366647071/30786325577728000",
            "3707312189897069/15393162788864000",
            "518935055526787/4398046511104000",
            "2958412891827/274877906944000"
          ],
          [
            "509284979886719/549755813888000",
            "229331376191769/274877906944000",
            "2810200401815747/3848290697216000",
            "296183571072797/481036337152000",
            "1897593942315789/3848290697216000",
            "703980051824281/1924145348608000",
            "919244802877271/3848290697216000",
            "16310862258921/137438953472000",
            "7674700344599/549755813888000"
          ]
        ]
      },
      {
        "box": [
          "7/32",
          "1/4",
          "15/16",
          "1"
        ],
        "coefficients": [
          [
            "509284979886719/549755813888000",
            "229331376191769/274877906944000",
            "2810200401815747/3848290697216000",
            "296183571072797/481036337152000",
            "1897593942315789/3848290697216000",
            "703980051824281/1924145348608000",
            "919244802877271/3848290697216000",
            "16310862258921/137438953472000",
            "7674700344599/549755813888000"
          ],
          [
            "499745913014789/549755813888000",
            "3603064342682219/4398046511104000",
            "11046492707111713/15393162788864000",
            "18646036974568663/30786325577728000",
            "3738220648566363/7696581394432000",
            "11119358291729921/30786325577728000",
            "3646646233121099/15393162788864000",
            "524960129044157/4398046511104000",
            "1179071863193/68719476736000"
          ],
          [
            "21580215816493/24051816857600",
            "779000661999697/962072674304000",
            "341777246760073/481036337152000",
            "578276351187767/962072674304000",
            "116349008955791/240518168576000",
            "348182403419201/962072674304000",
            "115602645678371/481036337152000",
            "24130582083599/192414534860800",
            "308941914721/12025908428800"
          ],
          [
            "26753462050163/30064771072000",
            "24189054754279/30064771072000",
            "24317565392239/34359738368000",
            "289011285047379/481036337152000",
            "11691072469691/24051816857600",
            "176491576735781/481036337152000",
            "8520120408241/34359738368000",
            "65254427966263/481036337152000",
            "288528504947/7516192768000"
          ],
          [
            "1664667384731/1879048192000",
            "96545349996243/120259084288000",
            "1521116788851/2147483648000",
            "2269402879789/3758096384000",
            "115492017881/234881024000",
            "1409830633893/3758096384000",
            "69481413371/268435456000",
            "560280979407/3758096384000",
            "50959246713/939524096000"
          ],
          [
            "7598070415183/8589934592000",
            "55222582863887/68719476736000",
            "42777135391847/60129542144000",
            "2290164456833/3758096384000",
            "187813730639/375809638400",
            "2899614156049/7516192768000",
            "1022441104123/3758096384000",
            "176992824461/1073741824000",
            "1214224609/16777216000"
          ],
          [
            "26607146920601/30064771072000",
            "193900878717891/240518168576000",
            "3076363263387/4294967296000",
            "2317413241209/3758096384000",
            "29917912959/58720256000",
            "93499032513/234881024000",
            "4813394261/16777216000",
            "42786473787/234881024000",
            "1351200477/14680064000"
          ],
          [
            "7616462509933/8589934592000",
            "55658804497477/68719476736000",
            "43429442354077/60129542144000",
            "4697578821161/7516192768000",
            "3055210819/5872025600",
            "48312291281/117440512000",
            "17775669847/58720256000",
            "3362623249/16777216000",
            "29521181/262144000"
          ],
          [
            "1909200215431/2147483648000",
            "174881032987/214748364800",
            "684787130891/939524096000",
            "14889376151/23488102400",
            "60971269/114688000",
            "195048067/458752000",
            "14633369/45875200",
            "7179481/32768000",
            "4376231/32768000"
          ]
        ]
      },
      {
        "box": [
          "1/4",
          "3/8",
          "1/2",
          "5/8"
        ],
        "coefficients": [
          [
            "53666087/32768000",
            "42240691/32768000",
            "227200517/229376000",
            "1324453/1792000",
            "243920597/458752000",
            "268149601/734003200",
            "3482858153/14680064000",
            "1216739433/8388608000",
            "723704591/8388608000"
          ],
          [
            "12625487/8192000",
            "2527543953/2097152000",
            "6741703023/7340032000",
            "9951142769/14680064000",
            "3524011191/7340032000",
            "18908876277/58720256000",
            "47154437221/234881024000",
            "15277751889/134217728000",
            "986355429/16777216000"
          ],
          [
            "273741697/183500800",
            "535464001/458752000",
            "817506637/917504000",
            "242188967/367001600",
            "1726710677/3670016000",
            "9377536193/29360128000",
            "23918667261/117440512000",
            "56709313791/469762048000",
            "2000311469/29360128000"
          ],
          [
            "669335767/458752000",
            "67204661479/58720256000",
            "25760829127/29360128000",
            "38427656261/58720256000",
            "6927933757/14680064000",
            "9583838191/29360128000",
            "50455163351/234881024000",
            "126309917973/939524096000",
            "9734769493/117440512000"
          ],
          [
            "42036117/29360128",
            "16527867837/14680064000",
            "6360794011/7340032000",
            "1909522899/2936012800",
            "62061159/131072000",
            "2438687527/7340032000",
            "13119387713/58720256000",
            "33892540083/234881024000",
            "5429125883/58720256000"
          ],
          [
            "1292529499/917504000",
            "260809193471/234881024000",
            "100733364223/117440512000",
            "152002059709/234881024000",
            "27873937703/58720256000",
            "79047269423/234881024000",
            "53868387731/234881024000",
            "141210104823/939524096000",
            "11392434883/117440512000"
          ],
          [
            "20457861413/14680064000",
            "12939048011/11744051200",
            "5019133769/5872025600",
            "38097108317/58720256000",
            "1760826469/3670016000",
            "20185092713/58720256000",
            "5571190103/23488102400",
            "73868064597/469762048000",
            "149022497/1468006400"
          ],
          [
            "291799909/209715200",
            "148348327529/134217728000",
            "405451561759/469762048000",
            "24838652197/37580963840",
            "116161768223/234881024000",
            "338040659531/939524096000",
            "118874137059/469762048000",
            "11500615483/67108864000",
            "235659881/2097152000"
          ],
          [
            "2361304123/1677721600",
            "18896068603/16777216000",
            "13038949747/14680064000",
            "16186191479/23488102400",
            "30807012167/58720256000",
            "45853787897/117440512000",
            "1037813493/3670016000",
            "833184183/4194304000",
            "568972547/4194304000"
          ]
        ]
      },
      {
        "box": [
          "1/4",
          "5/16",
          "5/8",
          "11/16"
        ],
        "coefficients": [
          [
            "723704591/8388608000",
            "47718717/838860800",
            "8421765659/234881024000",
            "1074734029/46976204800",
            "16581072253/939524096000",
            "4662845639/234881024000",
            "21913363459/751619276800",
            "24260481289/536870912000",
            "145033429991/2147483648000"
          ],
          [
            "2433764611/33554432000",
            "23664767847/536870912000",
            "89411778153/3758096384000",
            "170849465791/15032385536000",
            "48838145227/7516192768000",
            "533981023613/60129542144000",
            "1093658044699/60129542144000",
            "1170452582429/34359738368000",
            "240979890913/4294967296000"
          ],
          [
            "7985521539/117440512000",
            "15151404861/375809638400",
            "38728267217/1879048192000",
            "12888526803/1503238553600",
            "14683240407/3758096384000",
            "189644477437/30064771072000",
            "92956764807/6012954214400",
            "3730072027371/120259084288000",
            "395304003691/7516192768000"
          ],
          [
            "16145958851/234881024000",
            "156584660703/3758096384000",
            "12011081141/536870912000",
            "158691534797/15032385536000",
            "8902545277/1503238553600",
            "491401587767/60129542144000",
            "146020482119/8589934592000",
            "7713230213089/240518168576000",
            "1593767276593/30064771072000"
          ],
          [
            "847216383/11744051200",
            "42748045113/939524096000",
            "3549898867/134217728000",
            "55184676207/3758096384000",
            "18625685437/1879048192000",
            "178012731069/15032385536000",
            "43322941089/2147483648000",
            "415937777407/12025908428800",
            "32905334163/601295421440"
          ],
          [
            "10274933989/134217728000",
            "107764755213/2147483648000",
            "234558006441/7516192768000",
            "18158079151/939524096000",
            "107111679357/7516192768000",
            "943629450493/60129542144000",
            "1404848327599/60129542144000",
            "1269688590849/34359738368000",
            "241028207453/4294967296000"
          ],
          [
            "3808894099/46976204800",
            "824023251003/15032385536000",
            "38394020281/1073741824000",
            "354780290723/15032385536000",
            "4242019189/234881024000",
            "566875039573/30064771072000",
            "110396180923/4294967296000",
            "921385413973/24051816857600",
            "21174055451/375809638400"
          ],
          [
            "36661024913/429496729600",
            "2028886946509/34359738368000",
            "4780559574307/120259084288000",
            "6534292400833/240518168576000",
            "1263302502879/60129542144000",
            "5051948374579/240518168576000",
            "3232390793939/120259084288000",
            "131757540999/3435973836800",
            "23663728889/429496729600"
          ],
          [
            "191994355199/2147483648000",
            "270180415571/4294967296000",
            "162461502523/3758096384000",
            "904144865947/30064771072000",
            "348071970079/15032385536000",
            "667619493829/30064771072000",
            "101327139569/3758096384000",
            "79779123739/2147483648000",
            "56341703107/1073741824000"
          ]
        ]
      },
      {
        "box": [
          "1/4",
          "5/16",
          "11/16",
          "3/4"
        ],
        "coefficients": [
          [
            "145033429991/2147483648000",
            "96512467413/1073741824000",
            "22275367557/187904819200",
            "71922870643/469762048000",
            "11338623333/58720256000",
            "6987428907/29360128000",
            "210794833/734003200",
            "89125781/262144000",
            "6481739/16384000"
          ],
          [
            "240979890913/4294967296000",
            "2685225672179/34359738368000",
            "799420482353/7516192768000",
            "2109552698957/15032385536000",
            "84381257767/469762048000",
            "42039643673/187904819200",
            "7987795563/29360128000",
            "271760349/838860800",
            "99267623/262144000"
          ],
          [
            "395304003691/7516192768000",
            "8919656090741/120259084288000",
            "76489396393/751619276800",
            "1014642625693/7516192768000",
            "40734389827/234881024000",
            "101738866357/469762048000",
            "1549556689/5872025600",
            "18480777659/58720256000",
            "1351898671/3670016000"
          ],
          [
            "1593767276593/30064771072000",
            "17787046212399/240518168576000",
            "108197345973/1073741824000",
            "2000511111863/15032385536000",
            "3203450391/18790481920",
            "99829374123/469762048000",
            "17356554883/67108864000",
            "289597964821/939524096000",
            "10588225439/29360128000"
          ],
          [
            "32905334163/601295421440",
            "900275589113/12025908428800",
            "27037591373/268435456000",
            "495887741541/3758096384000",
            "19748283647/117440512000",
            "49064741983/234881024000",
            "1063902167/4194304000",
            "35450440099/117440512000",
            "20718801049/58720256000"
          ],
          [
            "241028207453/4294967296000",
            "2586762728399/34359738368000",
            "11747280877/117440512000",
            "977144917751/7516192768000",
            "619498442201/3758096384000",
            "613686984559/3006477107200",
            "1859182406553/7516192768000",
            "126269201571/429496729600",
            "23044758893/67108864000"
          ],
          [
            "21174055451/375809638400",
            "357778736751/4810363371520",
            "105055140747/1073741824000",
            "1900189419119/15032385536000",
            "600238869129/3758096384000",
            "2967062135847/15032385536000",
            "256544826307/1073741824000",
            "4266698617357/15032385536000",
            "311446080439/939524096000"
          ],
          [
            "23663728889/429496729600",
            "9874484849/137438953472",
            "11289711409759/120259084288000",
            "29073912136249/240518168576000",
            "9170625032909/60129542144000",
            "45314191857887/240518168576000",
            "27432372271429/120259084288000",
            "9316205619171/34359738368000",
            "340272994921/1073741824000"
          ],
          [
            "56341703107/1073741824000",
            "145587688689/2147483648000",
            "165828558447/1879048192000",
            "3413731913299/30064771072000",
            "2155017171819/15032385536000",
            "213257260113/1202590842880",
            "1616406588863/7516192768000",
            "219952728613/858993459200",
            "643791685031/2147483648000"
          ]
        ]
      },
      {
        "box": [
          "5/16",
          "3/8",
          "5/8",
          "3/4"
        ],
        "coefficients": [
          [
            "191994355199/2147483648000",
            "19546515093/536870912000",
            "160818708767/15032385536000",
            "74127791641/7516192768000",
            "19121870349/601295421440",
            "140057823467/1879048192000",
            "2041103503211/15032385536000",
            "227985979017/1073741824000",
            "643791685031/2147483648000"
          ],
          [
            "200683585833/2147483648000",
            "688531015963/17179869184000",
            "159019131853/12025908428800",
            "252019143963/24051816857600",
            "895516051011/30064771072000",
            "8329358657937/120259084288000",
            "7622235101451/60129542144000",
            "3423713628109/17179869184000",
            "30351869011/107374182400"
          ],
          [
            "182768071179/1879048192000",
            "1299698511561/30064771072000",
            "224639067601/15032385536000",
            "300731679387/30064771072000",
            "198377165797/7516192768000",
            "374739864937/6012954214400",
            "348134835879/3006477107200",
            "5532085642239/30064771072000",
            "988504188079/3758096384000"
          ],
          [
            "379084372749/3758096384000",
            "1380050563379/30064771072000",
            "47850717123/3006477107200",
            "51170814309/6012954214400",
            "163207957589/7516192768000",
            "1618305452143/30064771072000",
            "1548370773189/15032385536000",
            "5009750727077/30064771072000",
            "22645430907/93952409600"
          ],
          [
            "98338917259/939524096000",
            "36467513673/751619276800",
            "4451317353/268435456000",
            "24287650567/3758096384000",
            "3812446429/234881024000",
            "166407891193/3758096384000",
            "23866068647/268435456000",
            "555099271371/3758096384000",
            "204091688733/939524096000"
          ],
          [
            "102679925487/939524096000",
            "388801208109/7516192768000",
            "66194328349/3758096384000",
            "4886694909/1073741824000",
            "20021624023/1879048192000",
            "7389462463/214748364800",
            "11163370887/150323855360",
            "962091592671/7516192768000",
            "45195088699/234881024000"
          ],
          [
            "13561734437/117440512000",
            "105782192129/1879048192000",
            "3718996783/187904819200",
            "191970187/53687091200",
            "2726878739/469762048000",
            "6725710649/268435456000",
            "56297303689/939524096000",
            "203673465077/1879048192000",
            "7867995871/46976204800"
          ],
          [
            "1040292309/8388608000",
            "8457791477/134217728000",
            "22481471087/939524096000",
            "8201539929/1879048192000",
            "237196053/93952409600",
            "32087839947/1879048192000",
            "43933969161/939524096000",
            "24097151983/268435456000",
            "37579543/262144000"
          ],
          [
            "568972547/4194304000",
            "304760911/4194304000",
            "113072767/3670016000",
            "906367799/117440512000",
            "19115687/11744051200",
            "1327144337/117440512000",
            "1045942103/29360128000",
            "1224518833/16777216000",
            "1014019471/8388608000"
          ]
        ]
      },
      {
        "box": [
          "3/8",
          "1/2",
          "1/2",
          "5/8"
        ],
        "coefficients": [
          [
            "2361304123/1677721600",
            "18896068603/16777216000",
            "13038949747/14680064000",
            "16186191479/23488102400",
            "30807012167/58720256000",
            "45853787897/117440512000",
            "1037813493/3670016000",
            "833184183/4194304000",
            "568972547/4194304000"
          ],
          [
            "1194104487/838860800",
            "153988770119/134217728000",
            "429041222049/469762048000",
            "134785802679/187904819200",
            "130294329113/234881024000",
            "395619946821/939524096000",
            "146806117149/469762048000",
            "15161278373/67108864000",
            "166656333/1048576000"
          ],
          [
            "10699765599/7340032000",
            "55704501857/46976204800",
            "4487100221/4697620480",
            "178869787503/234881024000",
            "35239503949/58720256000",
            "109530014497/234881024000",
            "522774257/1468006400",
            "125117345057/469762048000",
            "71434099/367001600"
          ],
          [
            "397251099/262144000",
            "10461477617/8388608000",
            "29925196647/29360128000",
            "48581235861/58720256000",
            "9784048997/14680064000",
            "15616697931/29360128000",
            "98518704511/234881024000",
            "43738475019/134217728000",
            "4174967739/16777216000"
          ],
          [
            "7348043/4587520",
            "9810262761/7340032000",
            "4076971033/3670016000",
            "1350799687/1468006400",
            "87084591/114688000",
            "9151542649/14680064000",
            "29837724403/58720256000",
            "96353199473/234881024000",
            "19219580623/58720256000"
          ],
          [
            "197324517/114688000",
            "5350346357/3670016000",
            "2264110731/1835008000",
            "1915274547/1835008000",
            "6476456797/7340032000",
            "8743871457/11744051200",
            "147013469633/234881024000",
            "491452710731/939524096000",
            "50937468879/117440512000"
          ],
          [
            "53727861/28672000",
            "1480022879/917504000",
            "39857037/28672000",
            "2202013239/1835008000",
            "108782173/104857600",
            "26338870647/29360128000",
            "90954772667/117440512000",
            "62583749589/93952409600",
            "522697209/917504000"
          ],
          [
            "4224567/2048000",
            "29542813/16384000",
            "1450052673/917504000",
            "5099811789/3670016000",
            "8992217767/7340032000",
            "2540236959/2348810240",
            "224110559403/234881024000",
            "112677858463/134217728000",
            "12335889927/16777216000"
          ],
          [
            "146413/64000",
            "830813/409600",
            "10350761/5734400",
            "184941691/114688000",
            "165754667/114688000",
            "2380979959/1835008000",
            "1709586883/1468006400",
            "4373728181/4194304000",
            "1560024283/1677721600"
          ]
        ]
      },
      {
        "box": [
          "3/8",
          "7/16",
          "5/8",
          "3/4"
        ],
        "coefficients": [
          [
            "568972547/4194304000",
            "304760911/4194304000",
            "113072767/3670016000",
            "906367799/117440512000",
            "19115687/11744051200",
            "1327144337/117440512000",
            "1045942103/29360128000",
            "1224518833/16777216000",
            "1014019471/8388608000"
          ],
          [
            "1235597879/8388608000",
            "11046906827/134217728000",
            "35411785617/939524096000",
            "20802229639/1879048192000",
            "68654939/93952409600",
            "10380778837/1879048192000",
            "23006325431/939524096000",
            "15087450673/268435456000",
            "412746783/4194304000"
          ],
          [
            "19030290397/117440512000",
            "178277421929/1879048192000",
            "1778224519/37580963840",
            "912009599/53687091200",
            "1041467599/469762048000",
            "523693189/268435456000",
            "14442016229/939524096000",
            "77537646737/1879048192000",
            "3645015599/46976204800"
          ],
          [
            "169729268417/939524096000",
            "835387950539/7516192768000",
            "32466682957/536870912000",
            "197434489213/7516192768000",
            "12964492353/1879048192000",
            "2113957183/1503238553600",
            "979006003/107374182400",
            "218104000361/7516192768000",
            "13929902599/234881024000"
          ],
          [
            "27363214037/134217728000",
            "2831709799/21474836480",
            "146419093691/1879048192000",
            "149131864907/3758096384000",
            "1827351437/117440512000",
            "17598068373/3758096384000",
            "12266656069/1879048192000",
            "10887233353/536870912000",
            "5955304699/134217728000"
          ],
          [
            "174645782287/751619276800",
            "4741182987197/30064771072000",
            "1508361732289/15032385536000",
            "1741317953623/30064771072000",
            "31022053213/1073741824000",
            "375234742081/30064771072000",
            "124927732523/15032385536000",
            "18955905827/1202590842880",
            "7870248781/234881024000"
          ],
          [
            "501105230117/1879048192000",
            "5688950752069/30064771072000",
            "77146347589/601295421440",
            "490350878083/6012954214400",
            "356800966889/7516192768000",
            "763053245753/30064771072000",
            "226205097319/15032385536000",
            "482673438307/30064771072000",
            "20523902579/751619276800"
          ],
          [
            "131978270187/429496729600",
            "3897853651869/17179869184000",
            "9756038402311/60129542144000",
            "13351525068177/120259084288000",
            "2157063217989/30064771072000",
            "5270909021079/120259084288000",
            "1634805926157/60129542144000",
            "74225120319/3435973836800",
            "14073633343/536870912000"
          ],
          [
            "761320718831/2147483648000",
            "291007671107/1073741824000",
            "3044430313291/15032385536000",
            "551201198699/3758096384000",
            "1533992928269/15032385536000",
            "20489263951/300647710720",
            "135438270403/3006477107200",
            "4391584741/134217728000",
            "65585820583/2147483648000"
          ]
        ]
      },
      {
        "box": [
          "7/16",
          "1/2",
          "5/8",
          "3/4"
        ],
        "coefficients": [
          [
            "761320718831/2147483648000",
            "291007671107/1073741824000",
            "3044430313291/15032385536000",
            "551201198699/3758096384000",
            "1533992928269/15032385536000",
            "20489263951/300647710720",
            "135438270403/3006477107200",
            "4391584741/134217728000",
            "65585820583/2147483648000"
          ],
          [
            "862750086727/2147483648000",
            "1082878364711/3435973836800",
            "14599404104017/60129542144000",
            "21925351648559/120259084288000",
            "3978908495087/30064771072000",
            "11120502139721/120259084288000",
            "3782724889963/60129542144000",
            "753120092101/17179869184000",
            "37438553897/1073741824000"
          ],
          [
            "856108017753/1879048192000",
            "1099683435297/3006477107200",
            "2175170770289/7516192768000",
            "3369333840303/15032385536000",
            "633861802719/3758096384000",
            "1843924902537/15032385536000",
            "650082289611/7516192768000",
            "909827077539/15032385536000",
            "41914630843/939524096000"
          ],
          [
            "60650173249/117440512000",
            "397603536373/939524096000",
            "321932356591/939524096000",
            "511969368817/1879048192000",
            "99277092997/469762048000",
            "2390884415/15032385536",
            "21817698613/187904819200",
            "156139075409/1879048192000",
            "7056543257/117440512000"
          ],
          [
            "1715979861/2936012800",
            "229084062843/469762048000",
            "11825869607/29360128000",
            "19230799899/58720256000",
            "1092843973/4194304000",
            "23702088521/117440512000",
            "8922843543/58720256000",
            "2624275347/23488102400",
            "597918173/7340032000"
          ],
          [
            "154977146353/234881024000",
            "1050905506981/1879048192000",
            "110370128719/234881024000",
            "182897653553/469762048000",
            "4644866981/14680064000",
            "1179359457/4697620480",
            "284919421/1468006400",
            "537560927/3670016000",
            "199599593/1835008000"
          ],
          [
            "17440470077/23488102400",
            "599476949431/939524096000",
            "63887143853/117440512000",
            "107571536171/234881024000",
            "2780926819/7340032000",
            "18010260263/58720256000",
            "1779631501/7340032000",
            "549831347/2936012800",
            "65120453/458752000"
          ],
          [
            "27936132757/33554432000",
            "194340963857/268435456000",
            "29360777329/46976204800",
            "2004353095/3758096384",
            "6574478157/14680064000",
            "43298348983/117440512000",
            "4359017521/14680064000",
            "981365549/4194304000",
            "4740439/26214400"
          ],
          [
            "1560024283/1677721600",
            "1713196617/2097152000",
            "10464524201/14680064000",
            "2258122379/3670016000",
            "1920143817/3670016000",
            "400766587/917504000",
            "327861617/917504000",
            "1876869/6553600",
            "7379447/32768000"
          ]
        ]
      },
      {
        "box": [
          "1/4",
          "3/8",
          "3/4",
          "1"
        ],
        "coefficients": [
          [
            "6481739/16384000",
            "40508999/65536000",
            "634939/716800",
            "263423759/229376000",
            "305558513/229376000",
            "306092441/229376000",
            "48043853/45875200",
            "15589231/32768000",
            "4376231/32768000"
          ],
          [
            "47413711/131072000",
            "302478723/524288000",
            "1535754261/1835008000",
            "8039217657/7340032000",
            "470854401/367001600",
            "9562616331/7340032000",
            "3851274817/3670016000",
            "548670399/1048576000",
            "14241129/65536000"
          ],
          [
            "325129333/917504000",
            "410797939/734003200",
            "212175239/262144000",
            "97332349/91750400",
            "1146885181/917504000",
            "1178764663/917504000",
            "139267687/131072000",
            "531421307/917504000",
            "281596837/917504000"
          ],
          [
            "1252012183/3670016000",
            "15670843043/29360128000",
            "1615594769/2097152000",
            "29716299133/29360128000",
            "352300909/293601280",
            "36605589499/29360128000",
            "2208154759/2097152000",
            "17897958857/29360128000",
            "675578947/1835008000"
          ],
          [
            "1145403157/3670016000",
            "718342867/1468006400",
            "1303252213/1835008000",
            "1379358753/1468006400",
            "4122838039/3670016000",
            "8658869479/7340032000",
            "232023901/229376000",
            "4444760921/7340032000",
            "1439744393/3670016000"
          ],
          [
            "3944752207/14680064000",
            "50294568167/117440512000",
            "37056266987/58720256000",
            "99328237877/117440512000",
            "6008189049/5872025600",
            "127610451571/117440512000",
            "55305635257/58720256000",
            "67042452593/117440512000",
            "2814687703/7340032000"
          ],
          [
            "3191711281/14680064000",
            "10490276621/29360128000",
            "1982036543/3670016000",
            "3095887933/4194304000",
            "13317834359/14680064000",
            "4092634471/4194304000",
            "6256870061/7340032000",
            "3021059563/5872025600",
            "1030487257/2936012800"
          ],
          [
            "1391071281/8388608000",
            "763388377/2684354560",
            "104626726139/234881024000",
            "58737605009/93952409600",
            "92107050253/117440512000",
            "402270087571/469762048000",
            "176807952249/234881024000",
            "29943026407/67108864000",
            "1278903757/4194304000"
          ],
          [
            "1014019471/8388608000",
            "90876979/419430400",
            "20820972511/58720256000",
            "604297493/1174405120",
            "38886117589/58720256000",
            "2702259337/3670016000",
            "38229631051/58720256000",
            "1570387237/4194304000",
            "2130055159/8388608000"
          ]
        ]
      },
      {
        "box": [
          "3/8",
          "1/2",
          "3/4",
          "7/8"
        ],
        "coefficients": [
          [
            "1014019471/8388608000",
            "2831559051/16777216000",
            "3335291433/14680064000",
            "6897212983/23488102400",
            "21416293487/58720256000",
            "51171076909/117440512000",
            "2939039329/5872025600",
            "115778033/209715200",
            "2452114003/4194304000"
          ],
          [
            "636967661/8388608000",
            "15091665143/134217728000",
            "74873807721/469762048000",
            "40349044151/187904819200",
            "64737445693/234881024000",
            "317506562577/939524096000",
            "7443802007/18790481920",
            "1190970077/2684354560",
            "124519053/262144000"
          ],
          [
            "552348611/14680064000",
            "14569145877/234881024000",
            "11364750013/117440512000",
            "32951046423/234881024000",
            "11172623489/58720256000",
            "57122114631/234881024000",
            "34537337409/117440512000",
            "158239549921/469762048000",
            "10752672237/29360128000"
          ],
          [
            "6760399/524288000",
            "206140541/8388608000",
            "1365201659/29360128000",
            "2277595553/29360128000",
            "1703373667/14680064000",
            "37333484757/234881024000",
            "23711590187/117440512000",
            "32117990683/134217728000",
            "4464711393/16777216000"
          ],
          [
            "3663099/458752000",
            "46885347/7340032000",
            "54830827/3670016000",
            "96947107/2936012800",
            "218009207/3670016000",
            "5387455117/58720256000",
            "741162281/5872025600",
            "7407567493/46976204800",
            "10651256467/58720256000"
          ],
          [
            "12187587/458752000",
            "32689351/2936012800",
            "42246397/7340032000",
            "603663979/58720256000",
            "22046149/917504000",
            "10627501599/234881024000",
            "8299939313/117440512000",
            "89871995419/939524096000",
            "13585815477/117440512000"
          ],
          [
            "1598167/22937600",
            "291978973/7340032000",
            "14564603/734003200",
            "299041769/29360128000",
            "1118993/104857600",
            "472940241/23488102400",
            "2107550023/58720256000",
            "25255617449/469762048000",
            "408014973/5872025600"
          ],
          [
            "8943301/65536000",
            "38320759/419430400",
            "411978867/7340032000",
            "1852404649/58720256000",
            "33083003/1835008000",
            "3522396789/234881024000",
            "2388679403/117440512000",
            "4074399727/134217728000",
            "688420821/16777216000"
          ],
          [
            "7379447/32768000",
            "5374549/32768000",
            "103313041/917504000",
            "66259323/917504000",
            "160804809/3670016000",
            "100586159/3670016000",
            "314997513/14680064000",
            "47690649/2097152000",
            "230616647/8388608000"
          ]
        ]
      },
      {
        "box": [
          "3/8",
          "1/2",
          "7/8",
          "1"
        ],
        "coefficients": [
          [
            "2452114003/4194304000",
            "1294333673/2097152000",
            "18518690249/29360128000",
            "72758797483/117440512000",
            "34003785803/58720256000",
            "59697923153/117440512000",
            "485554299/1174405120",
            "5270829633/16777216000",
            "2130055159/8388608000"
          ],
          [
            "124519053/262144000",
            "33979503211/67108864000",
            "244968568179/469762048000",
            "483770003739/939524096000",
            "113253850847/234881024000",
            "396377126349/939524096000",
            "31885913091/93952409600",
            "33927787609/134217728000",
            "425575701/2097152000"
          ],
          [
            "10752672237/29360128000",
            "185845961663/469762048000",
            "604256791/1468006400",
            "96059657919/234881024000",
            "4500751007/11744051200",
            "78145389169/234881024000",
            "30750794299/117440512000",
            "8793747071/46976204800",
            "10790849/73400320"
          ],
          [
            "4464711393/16777216000",
            "7863478321/26843545600",
            "72621083601/234881024000",
            "1819386729/5872025600",
            "4264393961/14680064000",
            "2925303519/11744051200",
            "5556678473/29360128000",
            "1056583407/8388608000",
            "6214539/65536000"
          ],
          [
            "10651256467/58720256000",
            "48172214271/234881024000",
            "12978811213/58720256000",
            "3294705271/14680064000",
            "387026799/1835008000",
            "1307201093/7340032000",
            "94496219/734003200",
            "559478071/7340032000",
            "12293263/229376000"
          ],
          [
            "13585815477/117440512000",
            "127501052213/939524096000",
            "35414407023/234881024000",
            "9182207883/58720256000",
            "135902423/917504000",
            "452593653/3670016000",
            "153938107/1835008000",
            "152670587/3670016000",
            "1543233/57344000"
          ],
          [
            "408014973/5872025600",
            "40026778231/469762048000",
            "11600680437/117440512000",
            "3110360601/29360128000",
            "3353213/32768000",
            "77919873/917504000",
            "25132841/458752000",
            "20273049/917504000",
            "13191/896000"
          ],
          [
            "688420821/16777216000",
            "6940333409/134217728000",
            "14808126693/234881024000",
            "4170623433/58720256000",
            "16359317/229376000",
            "55570407/917504000",
            "4470087/114688000",
            "496291/32768000",
            "459/32000"
          ],
          [
            "230616647/8388608000",
            "135235349/4194304000",
            "59397587/1468006400",
            "88782373/1835008000",
            "29647/573440",
            "1339507/28672000",
            "235091/7168000",
            "6941/409600",
            "559/25600"
          ]
        ]
      },
      {
        "box": [
          "1/2",
          "1",
          "0",
          "1/2"
        ],
        "coefficients": [
          [
            "2681059/25600",
            "13769563/512000",
            "6680479/358400",
            "54743607/3584000",
            "4967337/448000",
            "26737643/3584000",
            "885063/179200",
            "340491/102400",
            "146413/64000"
          ],
          [
            "1696927/16000",
            "53729583/2048000",
            "132971761/7168000",
            "45094003/2867200",
            "42110429/3584000",
            "14717963/1792000",
            "82769447/14336000",
            "4321693/1024000",
            "1631953/512000"
          ],
          [
            "12142367/112000",
            "76116377/2867200",
            "138888013/7168000",
            "244266399/14336000",
            "270603/20480",
            "139222943/14336000",
            "13076577/1792000",
            "82410081/14336000",
            "2089279/448000"
          ],
          [
            "14350111/128000",
            "57565113/2048000",
            "153096831/7168000",
            "55666789/2867200",
            "56089919/3584000",
            "43336351/3584000",
            "137785037/14336000",
            "8166553/1024000",
            "3454303/512000"
          ],
          [
            "13162001/112000",
            "27981407/896000",
            "11088209/448000",
            "645413/28000",
            "307127/16000",
            "11059749/716800",
            "45630787/3584000",
            "38914417/3584000",
            "418209/44800"
          ],
          [
            "3498017/28000",
            "129799897/3584000",
            "53528443/1792000",
            "12667821/448000",
            "1548387/64000",
            "287896811/14336000",
            "244138989/14336000",
            "211886799/14336000",
            "45965489/3584000"
          ],
          [
            "1501739/11200",
            "38616119/896000",
            "1659257/44800",
            "9139063/256000",
            "14129957/448000",
            "27888163/1024000",
            "34375907/1433600",
            "30828877/1433600",
            "34529809/1792000"
          ],
          [
            "279901/2000",
            "755367/16000",
            "37588683/896000",
            "148339039/3584000",
            "33753707/896000",
            "96596377/2867200",
            "440818663/14336000",
            "58508519/2048000",
            "2720809/102400"
          ],
          [
            "37457/250",
            "55187/1000",
            "354091/7000",
            "11345769/224000",
            "5289579/112000",
            "1945429/44800",
            "36424233/896000",
            "4943229/128000",
            "939823/25600"
          ]
        ]
      },
      {
        "box": [
          "1/2",
          "3/4",
          "1/2",
          "3/4"
        ],
        "coefficients": [
          [
            "146413/64000",
            "1811457/1024000",
            "9995151/7168000",
            "16093079/14336000",
            "6478551/7168000",
            "40108671/57344000",
            "58378043/114688000",
            "11389243/32768000",
            "7379447/32768000"
          ],
          [
            "2803257/1024000",
            "9092939/4096000",
            "210960599/114688000",
            "71216493/45875200",
            "299625313/229376000",
            "38906053/36700160",
            "1494444321/1835008000",
            "309009011/524288000",
            "82469/204800"
          ],
          [
            "23880351/7168000",
            "322042199/114688000",
            "69228059/28672000",
            "120721971/57344000",
            "29895323/16384000",
            "701747633/458752000",
            "1120892569/917504000",
            "1699293133/1835008000",
            "153213199/229376000"
          ],
          [
            "58396479/14336000",
            "162154733/45875200",
            "178853971/57344000",
            "318630063/114688000",
            "562889239/229376000",
            "1927635979/917504000",
            "3158748979/1835008000",
            "4939414463/3670016000",
            "115510683/114688000"
          ],
          [
            "5077793/1024000",
            "143939159/32768000",
            "452160061/114688000",
            "816146839/229376000",
            "91120009/28672000",
            "315930967/114688000",
            "1051167017/458752000",
            "239049267/131072000",
            "45621747/32768000"
          ],
          [
            "343755051/57344000",
            "988468121/183500800",
            "2242265873/458752000",
            "4078560459/917504000",
            "458167727/114688000",
            "1599634817/458752000",
            "5368191329/1835008000",
            "8629720613/3670016000",
            "207889793/114688000"
          ],
          [
            "828880203/114688000",
            "12045173281/1835008000",
            "786800607/131072000",
            "10071948339/1835008000",
            "2272951657/458752000",
            "7979541729/1835008000",
            "48173657/13107200",
            "547086699/183500800",
            "266295649/114688000"
          ],
          [
            "285741003/32768000",
            "4190835571/524288000",
            "13508380493/1835008000",
            "24837141183/3670016000",
            "5634746149/917504000",
            "19923749413/3670016000",
            "850653099/183500800",
            "7997417/2097152",
            "198244933/65536000"
          ],
          [
            "345170807/32768000",
            "399061/40960",
            "2073426319/229376000",
            "959353243/114688000",
            "1753779749/229376000",
            "782866793/114688000",
            "678063249/114688000",
            "325124133/65536000",
            "66236159/16384000"
          ]
        ]
      },
      {
        "box": [
          "1/2",
          "5/8",
          "3/4",
          "7/8"
        ],
        "coefficients": [
          [
            "7379447/32768000",
            "5374549/32768000",
            "103313041/917504000",
            "66259323/917504000",
            "160804809/3670016000",
            "100586159/3670016000",
            "314997513/14680064000",
            "47690649/2097152000",
            "230616647/8388608000"
          ],
          [
            "20574487/65536000",
            "496338477/2097152000",
            "1241029789/7340032000",
            "1325757739/11744051200",
            "63860903/917504000",
            "9352631563/234881024000",
            "530256161/23488102400",
            "406000669/26843545600",
            "234045767/16777216000"
          ],
          [
            "24349993/57344000",
            "2425121747/7340032000",
            "901873937/3670016000",
            "1015085163/5872025600",
            "59674281/524288000",
            "8194935979/117440512000",
            "94806057/2348810240",
            "437793711/18790481920",
            "3513767/229376000"
          ],
          [
            "254853233/458752000",
            "6507965757/14680064000",
            "2499918003/7340032000",
            "2097250691/8388608000",
            "319625167/1835008000",
            "3854323543/33554432000",
            "8486348959/117440512000",
            "41869122917/939524096000",
            "3377696783/117440512000"
          ],
          [
            "322979267/458752000",
            "840670451/1468006400",
            "1653970351/3670016000",
            "5009058301/14680064000",
            "908051311/3670016000",
            "10079748771/58720256000",
            "3367018247/29360128000",
            "17656514311/234881024000",
            "2957520591/58720256000"
          ],
          [
            "636836891/734003200",
            "42028542949/58720256000",
            "19231871/33554432",
            "13020537879/29360128000",
            "970014897/2936012800",
            "2225022371/9395240960",
            "2753758323/16777216000",
            "104735835843/939524096000",
            "1792817081/23488102400"
          ],
          [
            "2191717909/2097152000",
            "29233957907/33554432000",
            "82981589549/117440512000",
            "26081842891/46976204800",
            "24741773617/58720256000",
            "72466571963/234881024000",
            "5135798921/23488102400",
            "2031700537/13421772800",
            "218964899/2097152000"
          ],
          [
            "10380609643/8388608000",
            "27919872381/26843545600",
            "400156973103/469762048000",
            "636267728629/939524096000",
            "122383384379/234881024000",
            "363982211111/939524096000",
            "130977821897/469762048000",
            "13111054231/67108864000",
            "566440669/4194304000"
          ],
          [
            "12149539711/8388608000",
            "20567476421/16777216000",
            "29727204181/29360128000",
            "19098772017/23488102400",
            "37175493867/58720256000",
            "56033032819/117440512000",
            "204501489/587202560",
            "4145901/16777216",
            "721009123/4194304000"
          ]
        ]
      },
      {
        "box": [
          "1/2",
          "5/8",
          "7/8",
          "1"
        ],
        "coefficients": [
          [
            "230616647/8388608000",
            "135235349/4194304000",
            "59397587/1468006400",
            "88782373/1835008000",
            "29647/573440",
            "1339507/28672000",
            "235091/7168000",
            "6941/409600",
            "559/25600"
          ],
          [
            "234045767/16777216000",
            "1714728927/134217728000",
            "4199101147/234881024000",
            "1511448439/58720256000",
            "7358283/229376000",
            "30158041/917504000",
            "122113/4587520",
            "614269/32768000",
            "1877/64000"
          ],
          [
            "3513767/229376000",
            "3447546857/469762048000",
            "991654891/117440512000",
            "451185607/29360128000",
            "781489/32768000",
            "27095141/917504000",
            "2758949/91750400",
            "26879817/917504000",
            "40043/896000"
          ],
          [
            "3377696783/117440512000",
            "12174025611/939524096000",
            "425029853/46976204800",
            "117560803/8388608000",
            "4334349/183500800",
            "17394133/524288000",
            "72459741/1835008000",
            "32879673/734003200",
            "733811/11468800"
          ],
          [
            "2957520591/58720256000",
            "6003650417/234881024000",
            "907604547/58720256000",
            "253772997/14680064000",
            "49247551/1835008000",
            "286914741/7340032000",
            "183473239/3670016000",
            "441883719/7340032000",
            "18809967/229376000"
          ],
          [
            "1792817081/23488102400",
            "38689530637/939524096000",
            "789923417/33554432000",
            "613499851/29360128000",
            "426472519/14680064000",
            "2504828597/58720256000",
            "238290337/4194304000",
            "4144695591/58720256000",
            "42967327/458752000"
          ],
          [
            "218964899/2097152000",
            "3855250851/67108864000",
            "1808806593/58720256000",
            "5216800031/234881024000",
            "1614764523/58720256000",
            "9627434721/234881024000",
            "53483047/939524096",
            "2442324381/33554432000",
            "25078767/262144000"
          ],
          [
            "566440669/4194304000",
            "5015047177/67108864000",
            "17633723141/469762048000",
            "20156219693/939524096000",
            "5245590473/234881024000",
            "32096682283/939524096000",
            "23646922137/469762048000",
            "8958592191/134217728000",
            "184314619/2097152000"
          ],
          [
            "721009123/4194304000",
            "101385749/1048576000",
            "696011447/14680064000",
            "2619113533/117440512000",
            "1012067743/58720256000",
            "3038142703/117440512000",
            "29908657/734003200",
            "942331623/16777216000",
            "621034679/8388608000"
          ]
        ]
      },
      {
        "box": [
          "5/8",
          "3/4",
          "3/4",
          "7/8"
        ],
        "coefficients": [
          [
            "12149539711/8388608000",
            "20567476421/16777216000",
            "29727204181/29360128000",
            "19098772017/23488102400",
            "37175493867/58720256000",
            "56033032819/117440512000",
            "204501489/587202560",
            "4145901/16777216",
            "721009123/4194304000"
          ],
          [
            "13918469779/8388608000",
            "189480260831/134217728000",
            "551113560689/469762048000",
            "891634032731/939524096000",
            "175020566557/234881024000",
            "532546313993/939524096000",
            "196224560503/469762048000",
            "20056153769/67108864000",
            "875577577/4194304000"
          ],
          [
            "3960647977/2097152000",
            "5417440737/3355443200",
            "79229941671/58720256000",
            "129046183253/117440512000",
            "25530182353/29360128000",
            "39187155851/58720256000",
            "14575590977/29360128000",
            "24048701761/67108864000",
            "528101807/2097152000"
          ],
          [
            "31416167809/14680064000",
            "86336563889/46976204800",
            "181377603277/117440512000",
            "297389559171/234881024000",
            "8472020223/8388608000",
            "91877882137/117440512000",
            "34533288039/58720256000",
            "403284926889/939524096000",
            "35790099427/117440512000"
          ],
          [
            "8880753649/3670016000",
            "15326539931/7340032000",
            "3238720237/1835008000",
            "3056369189/2097152000",
            "1076091111/917504000",
            "7703986047/8388608000",
            "20533916761/29360128000",
            "121742818293/234881024000",
            "21986214939/58720256000"
          ],
          [
            "2008972601/734003200",
            "139428398869/58720256000",
            "2372797213/1174405120",
            "49392977099/29360128000",
            "4016914617/2936012800",
            "10199318011/9395240960",
            "98714710541/117440512000",
            "597554876283/939524096000",
            "11073824401/23488102400"
          ],
          [
            "569522411/183500800",
            "4971608357/1835008000",
            "121813427/52428800",
            "57363655509/29360128000",
            "1181048361/734003200",
            "30473625401/23488102400",
            "8601534729/8388608000",
            "374127171489/469762048000",
            "3583352393/5872025600"
          ],
          [
            "463189569/131072000",
            "3258101171/1048576000",
            "1233500649/458752000",
            "5372050909/2348810240",
            "7014299247/3670016000",
            "368753878453/234881024000",
            "29838779503/23488102400",
            "27284191347/26843545600",
            "13556794277/16777216000"
          ],
          [
            "66236159/16384000",
            "18788391/5242880",
            "2874275739/917504000",
            "9904884859/3670016000",
            "8410689641/3670016000",
            "28196151719/14680064000",
            "23392322371/14680064000",
            "11026139957/8388608000",
            "9091282703/8388608000"
          ]
        ]
      },
      {
        "box": [
          "5/8",
          "3/4",
          "7/8",
          "1"
        ],
        "coefficients": [
          [
            "721009123/4194304000",
            "101385749/1048576000",
            "696011447/14680064000",
            "2619113533/117440512000",
            "1012067743/58720256000",
            "3038142703/117440512000",
            "29908657/734003200",
            "942331623/16777216000",
            "621034679/8388608000"
          ],
          [
            "875577577/4194304000",
            "1592465739/13421772800",
            "26911009467/469762048000",
            "4349919367/187904819200",
            "2850951471/234881024000",
            "3302720193/187904819200",
            "14636158823/469762048000",
            "6118713777/134217728000",
            "252405441/4194304000"
          ],
          [
            "528101807/2097152000",
            "9749813887/67108864000",
            "8256256349/117440512000",
            "3006744301/117440512000",
            "208722511/29360128000",
            "917947031/117440512000",
            "1089999609/58720256000",
            "511192587/16777216000",
            "84406339/2097152000"
          ],
          [
            "35790099427/117440512000",
            "169356663943/939524096000",
            "21169020683/234881024000",
            "7829958827/234881024000",
            "48923941/8388608000",
            "65530337/234881024000",
            "782470363/117440512000",
            "3409547403/234881024000",
            "131784379/7340032000"
          ],
          [
            "21986214939/58720256000",
            "54146901219/234881024000",
            "1453974997/11744051200",
            "112155837/2097152000",
            "11393871/734003200",
            "2376331/1048576000",
            "5219281/1835008000",
            "7635231/1468006400",
            "628069/734003200"
          ],
          [
            "11073824401/23488102400",
            "288351075797/939524096000",
            "42827520839/234881024000",
            "2854362431/29360128000",
            "698035439/14680064000",
            "1487458757/58720256000",
            "553296679/29360128000",
            "848328471/58720256000",
            "1944223/1835008000"
          ],
          [
            "3583352393/5872025600",
            "199209211391/469762048000",
            "4708929451/16777216000",
            "5278914661/29360128000",
            "215527883/1835008000",
            "626167099/7340032000",
            "37116419/524288000",
            "430686537/7340032000",
            "32371949/917504000"
          ],
          [
            "13556794277/16777216000",
            "80487751697/134217728000",
            "102621577397/234881024000",
            "18773439829/58720256000",
            "895930403/3670016000",
            "2957799041/14680064000",
            "261855087/1468006400",
            "331289741/2097152000",
            "8126773/65536000"
          ],
          [
            "9091282703/8388608000",
            "7156425449/8388608000",
            "9848321593/14680064000",
            "1971700313/3670016000",
            "102833747/229376000",
            "181250141/458752000",
            "41665497/114688000",
            "21922437/65536000",
            "9498631/32768000"
          ]
        ]
      },
      {
        "box": [
          "3/4",
          "1",
          "1/2",
          "1"
        ],
        "coefficients": [
          [
            "345170807/32768000",
            "293326793/32768000",
            "70837381/9175040",
            "1460790011/229376000",
            "962362937/229376000",
            "291781303/229376000",
            "90224949/229376000",
            "15348981/32768000",
            "9498631/32768000"
          ],
          [
            "404600611/32768000",
            "2788321141/262144000",
            "8485816127/917504000",
            "14118590537/1835008000",
            "481047857/91750400",
            "3619717663/1835008000",
            "754735413/917504000",
            "46425671/52428800",
            "127307/204800"
          ],
          [
            "1660897459/114688000",
            "2319605363/183500800",
            "5089712083/458752000",
            "1713112297/183500800",
            "1515059341/229376000",
            "2739925403/917504000",
            "717252481/458752000",
            "1479661929/917504000",
            "72365309/57344000"
          ],
          [
            "974715793/57344000",
            "6899637103/458752000",
            "3061952723/229376000",
            "5229520253/458752000",
            "192741077/22937600",
            "2041036507/458752000",
            "634697417/229376000",
            "258382389/91750400",
            "1714639/716800"
          ],
          [
            "2234697/112000",
            "16048833/896000",
            "115470721/7168000",
            "3584583/256000",
            "1206573/112000",
            "1334819/204800",
            "16521149/3584000",
            "33632007/7168000",
            "7576393/1792000"
          ],
          [
            "167601127/7168000",
            "305520301/14336000",
            "15934553/819200",
            "247167161/14336000",
            "99154211/7168000",
            "267507421/28672000",
            "14847797/2048000",
            "212724579/28672000",
            "12488569/1792000"
          ],
          [
            "97772867/3584000",
            "72384103/2867200",
            "335362219/14336000",
            "60625009/2867200",
            "1127839/64000",
            "23182949/1792000",
            "19263891/1792000",
            "39680049/3584000",
            "1198427/112000"
          ],
          [
            "6480101/204800",
            "121603857/4096000",
            "799657827/28672000",
            "735416929/28672000",
            "39531921/1792000",
            "123565887/7168000",
            "5372809/358400",
            "1985439/128000",
            "30531/2000"
          ],
          [
            "939823/25600",
            "4455001/128000",
            "29589041/896000",
            "13778011/448000",
            "189431/7000",
            "4943051/224000",
            "110447/5600",
            "163239/8000",
            "2531/125"
          ]
        ]
      }
    ]
  }
}


==> anc/lean/finite-lean-companion/polynomial-matrix-current/check.py <==
"""Replay the complete current-polynomial finite matrix proof using Lean 4.24.0."""

import argparse
import ast
from fractions import Fraction
import sys
import hashlib
import json
import os
import re
import shutil
import subprocess
import tempfile
from datetime import datetime, timezone
from pathlib import Path


AXIOM_OUTPUT = re.compile(
    r"'([^']+)' (does not depend on any axioms|depends on axioms: \[([^\]]*)\])",
    re.S,
)
FORBIDDEN_PROOF_FORM = re.compile(
    r"\b(?:sorry|admit|native_decide|sorryAx|ofReduceBool|implemented_by)\b|^\s*(?:axiom|unsafe|opaque)\b|"
    r"debug\.skipKernelTC|\bdecide\s*\+native\b",
    re.M,
)
IMPORT_LINE = re.compile(r"import [A-Za-z0-9_.]+(?: [A-Za-z0-9_.]+)*")


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def require(condition, message):
    if not condition:
        raise RuntimeError(message)


def payload_files(root):
    """Saved receipts are outputs, never proof or import inputs."""
    return {
        str(path.relative_to(root))
        for path in root.rglob("*")
        if path.is_file() and path.relative_to(root).parts[0] != "receipts"
    }


def printed_axioms(output):
    matches = list(AXIOM_OUTPUT.finditer(output))
    require(not AXIOM_OUTPUT.sub("", output).strip(), "Unexpected Lean diagnostic")
    return [
        {
            "theorem": match[1],
            "axioms": sorted([] if match[3] is None else [x.strip() for x in match[3].split(",")]),
        }
        for match in matches
    ]


def run_lean(executable, arguments, work, env):
    result = subprocess.run(
        [executable, *arguments], cwd=work, env=env,
        capture_output=True, text=True, timeout=900,
    )
    require(
        result.returncode == 0 and not result.stderr,
        "Lean failed for " + arguments[-1] + ":\n" + result.stdout + result.stderr,
    )
    return result.stdout


def resolve_lean(launcher, root):
    # Preserve argv[0] for Elan/Homebrew launchers before locating the compiler.
    launcher_path = str(Path(shutil.which(launcher) or launcher).absolute())
    result = subprocess.run(
        [launcher_path, "--print-prefix"], cwd=root,
        capture_output=True, text=True, timeout=900,
    )
    require(result.returncode == 0 and not result.stderr, "Lean prefix discovery failed: " + result.stderr)
    lines = result.stdout.strip().splitlines()
    require(len(lines) == 1 and Path(lines[0]).is_absolute(), "Unexpected Lean prefix output")
    executable = str((Path(lines[0]) / "bin" / "lean").resolve())
    return executable, launcher_path


def certificate_correspondence(root, manifest):
    data = json.loads((root / "certificate.json").read_text())
    module = ast.parse((root / "inputs" / "verify_joint_bound.py").read_text())
    arrays = {}
    for node in module.body:
        if isinstance(node, ast.Assign) and isinstance(node.targets[0], ast.Name):
            key = node.targets[0].id
            if key in {"A", "B", "H"}:
                arrays[key] = ast.literal_eval(node.value)
    require(set(arrays) == {"A", "B", "H"}, "Missing literal current arrays")
    for key, values in arrays.items():
        require(values == data[key], "Certificate/input array mismatch: " + key)
    lean_data = (root / "source" / "PolynomialData.lean").read_text()
    for paper_key, lean_key in [("A", "A"), ("B", "B"), ("H", "HC")]:
        block = lean_data.split("def " + lean_key + " : Nat → Rat", 1)[1].split("\ndef ", 1)[0]
        branches = re.findall(r"\| (\d+) => (-?\d+)(?:/(\d+))?", block)
        encoded = {int(i): Fraction(int(v), int(d or 1)) * 100 for i, v, d in branches}
        require(encoded == dict(enumerate(arrays[paper_key])), "Literal Lean array mismatch: " + paper_key)
    for function, degree, coeff in [("a", 7, "A"), ("b", 7, "B"), ("h", 5, "HC")]:
        require(f"def {function} (x : Rat) : Rat := bern {degree} {coeff} x" in lean_data,
                "Bernstein degree/data mismatch: " + function)
    require(data["lambda"] == "-81/100" and data["mean"] == "3/5", "Wrong current scalar/mean")
    require([len(data["leaves"][key]) for key in ("G", "P")] == [35, 28], "Wrong leaf counts")
    coefficients = []
    for key in ("G", "P"):
        for leaf in data["leaves"][key]:
            require(len(leaf["coefficients"]) == 9, "Wrong tensor row count")
            for row in leaf["coefficients"]:
                require(len(row) == 9, "Wrong tensor column count")
                coefficients.extend(Fraction(value) for value in row)
    require(len(coefficients) == 5103 and all(value >= 0 for value in coefficients),
            "Wrong exact coefficient data")
    upstream = json.loads((root / "DEPENDENCIES.json").read_text())
    require(len(upstream["copied_modules"]) == 54, "Missing dependency pins")
    for name, record in upstream["copied_modules"].items():
        require(digest(root / "source" / name) == record["sha256"], "Copied dependency changed: " + name)
    generated = manifest["generated_pointwise_sources"]
    require(len(generated) == 38 and len(set(generated)) == 38, "Wrong generated-source set")
    with tempfile.TemporaryDirectory(prefix=".generator-") as temporary:
        work = Path(temporary)
        (work / "source").mkdir()
        shutil.copyfile(root / "generate.py", work / "generate.py")
        shutil.copytree(root / "inputs", work / "inputs")
        result = subprocess.run([sys.executable, "-B", "generate.py"], cwd=work,
                                capture_output=True, text=True, timeout=900)
        require(result.returncode == 0 and not result.stderr, "Generator failed: " + result.stdout + result.stderr)
        observed = {path.name for path in (work / "source").glob("*.lean")}
        require(observed == set(generated), "Generator source-set mismatch")
        for name in generated:
            require((work / "source" / name).read_bytes() == (root / "source" / name).read_bytes(),
                    "Generator/source mismatch: " + name)
        require((work / "certificate.json").read_bytes() == (root / "certificate.json").read_bytes(),
                "Generator/certificate mismatch")
    return {"literal_arrays_and_degrees_match": True, "rectangles": {"G": 35, "P": 28},
            "exact_coefficients": 5103, "generated_sources_byte_identical": 38,
            "generator_certificate_byte_identical": True, "generator_is_not_a_proof_oracle": True}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--lean", default=shutil.which("lean"), help="Lean 4.24.0 executable")
    parser.add_argument("--out", type=Path, help="Unused receipt path, outside the checked payload")
    args = parser.parse_args()
    require(args.lean is not None, "Lean executable not found; use --lean")
    root = Path(__file__).resolve().parent
    executable, launcher_path = resolve_lean(args.lean, root)
    manifest = json.loads((root / "manifest.json").read_text())
    require(manifest["format"] == 1, "Unsupported manifest format")
    expected = set(manifest["files"]) | {"manifest.json"}
    require(payload_files(root) == expected, "Unexpected or missing payload files")
    require(not any(path.is_symlink() for path in root.rglob("*")), "Symlinks are not allowed")
    for name, expected_hash in manifest["files"].items():
        require(not Path(name).is_absolute() and ".." not in Path(name).parts, "Invalid payload path")
        require(digest(root / name) == expected_hash, "Source integrity mismatch: " + name)
    before = {name: digest(root / name) for name in expected}
    if args.out:
        require(not args.out.exists(), "Refusing to replace an existing receipt")
        receipt_path = args.out.resolve()
        require(receipt_path not in {root / name for name in expected}, "Receipt overlaps checked payload")
        require(
            not receipt_path.is_relative_to(root) or receipt_path.is_relative_to(root / "receipts"),
            "An internal receipt must be placed under receipts/",
        )

    correspondence = certificate_correspondence(root, manifest)

    version = subprocess.run(
        [executable, "--version"], cwd=root, capture_output=True, text=True, check=True, timeout=900,
    ).stdout.strip()
    require(re.search(r"version 4\.24\.0(?:[, )]|$)", version) is not None, "Lean 4.24.0 required")
    modules = manifest["modules"]
    allowed = {"Std"}
    source_paths = []
    for record in modules:
        name = record["module"]
        require(re.fullmatch(r"[A-Za-z0-9_]+", name) is not None, "Invalid module name")
        source = root / "source" / (name + ".lean")
        source_paths.append(source)
        source_text = source.read_text()
        require(FORBIDDEN_PROOF_FORM.search(source_text) is None, "Forbidden proof form: " + name)
        imports = []
        for line in source_text.splitlines():
            if re.match(r"^\s*import\b", line):
                require(IMPORT_LINE.fullmatch(line) is not None, "Unrecognized import form: " + name)
                imports.extend(line.split()[1:])
        require(imports == record["imports"], "Import list mismatch: " + name)
        require(set(imports) <= allowed, "Import not yet built from packaged sources: " + name)
        allowed.add(name)
    audit = root / manifest["entry_audit"]
    require(FORBIDDEN_PROOF_FORM.search(audit.read_text()) is None, "Forbidden entry-audit form")
    for line in audit.read_text().splitlines():
        if re.match(r"^\s*import\b", line):
            require(IMPORT_LINE.fullmatch(line) is not None, "Unrecognized audit import")
            require(set(line.split()[1:]) <= allowed, "Nonpackaged audit import")
    source_paths.append(audit)
    require(
        {str(source.relative_to(root)) for source in source_paths}
        == {name for name in manifest["files"] if name.endswith(".lean")},
        "Not every packaged Lean source is in the replay",
    )

    checked = []
    with tempfile.TemporaryDirectory(prefix=".replay-") as temporary:
        work = Path(temporary) / "source"
        build = Path(temporary) / "imports"
        work.mkdir()
        build.mkdir()
        for source in source_paths:
            shutil.copyfile(source, work / source.name)
        env = dict(os.environ)
        env["LEAN_PATH"] = str(build)
        require(not list(build.iterdir()), "Fresh import directory is not empty")
        for record in modules:
            name = record["module"]
            module_output = run_lean(executable, ["-o", str(build / (name + ".olean")), name + ".lean"], work, env)
            entries = printed_axioms(module_output)
            require(all(set(entry["axioms"]) <= {"propext", "Quot.sound", "Classical.choice"}
                        for entry in entries), "Nonstandard proof axiom: " + name)
            require(entries == record["printed_axioms"], "Exact axiom mismatch: " + name)
            checked.extend(entries)
            print("PASS", name, file=sys.stderr, flush=True)
        entry_output = run_lean(executable, [audit.name], work, env)
        require(not any(word in entry_output for word in ("sorryAx", "error:", "warning:")), "Entry audit diagnostic")
        entry_hash = hashlib.sha256(entry_output.encode()).hexdigest()
        require(entry_hash == manifest["entry_output_sha256"], "Literal entry/type output mismatch")
        require(entry_output == (root / "ENTRY_TYPES.txt").read_text(), "Saved entry/type output mismatch")
        by_name = {entry["theorem"]: entry["axioms"] for entry in checked}
        for name, axioms in manifest["entries"].items():
            require(by_name.get(name) == axioms, "Entry axiom mismatch: " + name)


    require(payload_files(root) == expected, "Payload file set changed during replay")
    require(before == {name: digest(root / name) for name in expected}, "Payload changed during replay")
    report = {
        "scope": "ACTUAL_CURRENT_POLYNOMIAL_FINITE_PAIRED_MATRIX_THREE_FIFTHS",
        "checked_at_utc": datetime.now(timezone.utc).isoformat(),
        "lean_version": version,
        "requested_lean_launcher": launcher_path,
        "resolved_lean_compiler": executable,
        "lean_executable_sha256": digest(Path(executable)),
        "manifest_sha256": digest(root / "manifest.json"),
        "fresh_source_and_import_directories": True,
        "cached_project_objects_imported": False,
        "payload_files_verified": len(expected),
        "payload_unchanged": True,
        "modules_checked": len(modules),
        "compiler_invocation_timeout_seconds": 900,
        "main_entry": "CurrentPolynomialMatrix.current_polynomial_finite_three_fifths",
        "input_matrix_domain": "Boolean matrix with positive natural dimensions",
        "scalar_domain": "Rat",
        "full_occupied_cell_pair_cover": True,
        "actual_normalized_degree_lightness": True,
        "actual_moment_premise": "mean(rowDegree/n)^2 + mean(colDegree/m)^2 <= 4*density/3 + eta",
        "epsilon_nonnegative": True,
        "eta_range": "0 <= eta < 1/100",
        "strict_finite_conclusion": "E < (3/5)*(1+epsilon)*m*n",
        "hidden_pointwise_positivity_or_cancellation_premise": False,
        "actual_current_polynomial_certificate": True,
        "old_moment_free_c0_table_imported": False,
        "h_monotonicity_antisymmetry_pair_potential_and_thinning_proved": True,
        "real_continuity_formalized": False,
        "original_asymptotic_three_tenths_transfer_formalized": False,
        "certificate_correspondence": correspondence,
        "printed_axiom_lists_checked": len(checked),
        "entries": manifest["entries"],
        "entry_output_sha256": entry_hash,
        "source_sha256": {str(source.relative_to(root)): digest(source) for source in source_paths},
    }
    rendered = json.dumps(report, indent=2) + "\n"
    if args.out:
        args.out.parent.mkdir(parents=True, exist_ok=True)
        with args.out.open("x") as receipt:
            receipt.write(rendered)
    print(rendered, end="")


if __name__ == "__main__":
    main()


==> anc/lean/finite-lean-companion/polynomial-matrix-current/generate.py <==
"""Generate proof text and frozen dyadic data; generated claims must pass Lean's kernel.

Uses only exact Fractions. The Python calculation is not a proof oracle:
Lean separately proves every local polynomial identity and every coefficient bound.
"""
from pathlib import Path
from fractions import Fraction as Q
from math import comb
import importlib.util
import json
import sys
sys.dont_write_bytecode = True

ROOT = Path(__file__).resolve().parent
INPUT = ROOT/'inputs'/'verify_joint_bound.py'
spec=importlib.util.spec_from_file_location('frozen_checker',INPUT)
c=importlib.util.module_from_spec(spec);spec.loader.exec_module(c)
assert c.verify()['status']=='PASS'
a,b,h=([Q(x,100) for x in values] for values in [c.A,c.B,c.H])
ae,be,he=(c.elevate(v,8) for v in [a,b,h])
xa=[Q(0)]+[Q(i,8)*a[i-1] for i in range(1,9)]
g=[[c.LAMBDA+Q(i*(i-1)+j*(j-1),56)-xa[i]-xa[j]
    +be[i]*(Q(j,8)-c.MEAN)+be[j]*(Q(i,8)-c.MEAN) for j in range(9)] for i in range(9)]
p=[[g[i][j]+ae[i]+ae[j]+he[i] for j in range(9)] for i in range(9)]
leaves={'G':[],'P':[]}
def tree(matrix,depth,box,kind):
 if min(v for row in matrix for v in row)>=0:
  idx=len(leaves[kind]);leaves[kind].append((box,matrix));return {'leaf':idx}
 assert depth<22
 axis=depth%2;lo,hi=box[2*axis:2*axis+2];mid=(lo+hi)/2
 left,right=c.split_surface(matrix,axis)
 lb=list(box);rb=list(box);lb[2*axis+1]=mid;rb[2*axis]=mid
 return {'axis':axis,'cut':str(mid),'left':tree(left,depth+1,tuple(lb),kind),'right':tree(right,depth+1,tuple(rb),kind)}
trees={kind:tree(matrix,0,(Q(0),Q(1),Q(0),Q(1)),kind) for kind,matrix in [('G',g),('P',p)]}
assert [len(leaves[k]) for k in ['G','P']]==[35,28]
intervals=sorted({box[a:a+2] for kind in leaves for box,matrix in leaves[kind] for a in [0,2]})
idx={x:i for i,x in enumerate(intervals)}
def power(bern):
 n=len(bern)-1;out=[Q(0)]*(n+1)
 for i,v in enumerate(bern):
  for j in range(n-i+1):out[i+j]+=v*comb(n,i)*comb(n-i,j)*(-1)**j
 return out
ap,bp,hp=map(power,[a,b,h])
polys={'xc':[Q(0),Q(1)],'x2c':[Q(0),Q(0),Q(1)],'ac':ap,'bc':bp,'xac':[Q(0)]+ap,'hc':hp}
def local_coeff(poly,lo,hi):
 w=hi-lo;n=len(poly)-1
 local=[sum(poly[j]*comb(j,k)*lo**(j-k)*w**k for j in range(k,n+1)) for k in range(n+1)]
 return [sum(local[k]*Q(comb(i,k),comb(8,k)) for k in range(min(i,n)+1)) for i in range(9)]
def rat(v):return str(v.numerator) if v.denominator==1 else f'({v.numerator}/{v.denominator})'
segment_data=[]
for i,(lo,hi) in enumerate(intervals):
 vals={key:local_coeff(poly,lo,hi) for key,poly in polys.items()};segment_data.append(vals)
 code='import PolynomialBoxes\n\nnamespace CurrentPolynomial\n\n'
 code+=f'def seg{i:02d} : Segment where\n  scale := {rat(1/(hi-lo))}\n  offset := {rat(lo/(hi-lo))}\n'
 for key,values in vals.items():
  code+=f'  {key} := fun i => match i with\n'
  code+=''.join(f'    | {j} => {rat(v)}\n' for j,v in enumerate(values))+'    | _ => 0\n'
 code+=f'\ntheorem valid{i:02d} : Valid seg{i:02d} := by\n  constructor <;> intro x <;>\n    simp only [seg{i:02d}, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>\n    grind\n\n#print axioms valid{i:02d}\nend CurrentPolynomial\n'
 (ROOT/'source'/f'PolynomialSegment{i:02d}.lean').write_text(code)
# Independently reconstructed coefficients must equal the frozen checker's dyadic arrays.
for stale in (ROOT/'source').glob('PolynomialLeaf*.lean'): stale.unlink()
groups={}
for kind in leaves:
 for j,(box,matrix) in enumerate(leaves[kind]):
  si,ti=idx[box[:2]],idx[box[2:]];s,t=segment_data[si],segment_data[ti]
  generated=[[c.LAMBDA+s['x2c'][i]+t['x2c'][k]-s['xac'][i]-t['xac'][k]
      +s['bc'][i]*(t['xc'][k]-c.MEAN)+(s['xc'][i]-c.MEAN)*t['bc'][k]
      +(s['ac'][i]+t['ac'][k]+s['hc'][i] if kind=='P' else 0) for k in range(9)] for i in range(9)]
  assert generated==matrix
  coeff='gCoeff' if kind=='G' else 'pCoeff'
  group=f'PolynomialLeaves{kind}{j//10}'
  entry=groups.setdefault(group,{'segments':set(),'theorems':[]})
  entry['segments'].update([si,ti])
  entry['theorems'].append(f'theorem positive{kind}{j:02d} : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤{coeff} seg{si:02d} seg{ti:02d} i j := by\n  decide +kernel\n\n#print axioms positive{kind}{j:02d}\n')
for group,entry in groups.items():
 code=''.join(f'import PolynomialSegment{i:02d}\n' for i in sorted(entry['segments']))+'\nnamespace CurrentPolynomial\n\n'
 code+='\n'.join(entry['theorems'])+'\nend CurrentPolynomial\n'
 (ROOT/'source'/f'{group}.lean').write_text(code)
code=''.join(f'import {group}\n' for group in groups)+'\nnamespace CurrentPolynomial\n\n'
def proof(node,kind,level):
 indent='  '*level
 if 'leaf' in node:
  j=node['leaf'];box=leaves[kind][j][0];si,ti=idx[box[:2]],idx[box[2:]]
  return indent+f'exact nonneg{kind} seg{si:02d} seg{ti:02d} valid{si:02d} valid{ti:02d} positive{kind}{j:02d} x y\n'+''.join(indent+f'  (by dsimp [parameter, seg{z:02d}]; grind)\n' for z in [si,si,ti,ti])
 var='x' if node['axis']==0 else 'y'
 code=indent+f'by_cases hc{level} : {var} ≤ ({rat(Q(node["cut"]))} : Rat)\n'
 for branch in ['left','right']:
  part=proof(node[branch],kind,level+1)
  lines=part.splitlines(True);lines[0]=indent+'· '+lines[0].lstrip();code+=''.join(lines)
 return code
for kind in leaves:
 code+=f'theorem {kind}_nonnegative (x y : Rat) (hx0 : 0≤x) (hx1 : x≤1) (hy0 : 0≤y) (hy1 : y≤1) : 0≤{kind} x y := by\n'
 code+=proof(trees[kind],kind,1)+'\n'
code+='theorem current_certificate (x y : Rat) (hx0 : 0≤x) (hx1 : x≤1) (hy0 : 0≤y) (hy1 : y≤1) :\n    0≤G x y ∧ 0≤P x y := ⟨G_nonnegative x y hx0 hx1 hy0 hy1,P_nonnegative x y hx0 hx1 hy0 hy1⟩\n\n#print axioms G_nonnegative\n#print axioms P_nonnegative\n#print axioms current_certificate\n#print axioms negative_scalar\n#print axioms scalar_negative\nend CurrentPolynomial\n'
(ROOT/'source'/'PolynomialUnitSquare.lean').write_text(code)
data={'A':c.A,'B':c.B,'H':c.H,'lambda':str(c.LAMBDA),'mean':str(c.MEAN),'intervals':[[str(x) for x in it] for it in intervals],'trees':trees,'leaves':{kind:[{'box':[str(x) for x in box],'coefficients':[[str(x) for x in row] for row in matrix]} for box,matrix in values] for kind,values in leaves.items()}}
(ROOT/'certificate.json').write_text(json.dumps(data,indent=2)+'\n')
print('intervals',len(intervals),'G/P leaves',[len(leaves[k]) for k in ['G','P']])


==> anc/lean/finite-lean-companion/polynomial-matrix-current/inputs/joint_bound_source_snapshot.txt <==
\begin{lemma}\label{lem:lightmatrix}
Let a binary $m\times n$ matrix $A$ have $E$ ones partitioned into pairs.
For its row and column degrees $d_r,e_c$, put $\mu=E/(mn)$,
$u_r=d_r/n$, and $v_c=e_c/m$. Suppose $\epsilon\ge0$, $0\le\eta<1/100$,
every pair $((r,c),(s,d))$, allowing repeated lines, satisfies
\[
 u_r+u_s\le1+\epsilon\quad\text{or}\quad v_c+v_d\le1+\epsilon,
\]
and
\[
 S:=\frac1m\sum_r u_r^2+\frac1n\sum_c v_c^2\le\frac{4\mu}{3}+\eta.
\]
Then $E<(3/5)(1+\epsilon)mn$.
\end{lemma}
\begin{proof}
Suppose otherwise. Set $\theta=3/(5\mu)\le1$ and $W=\theta A$.
The weighted row and column degrees $U_r=\theta u_r$, $V_c=\theta v_c$
have common mean $3/5$, and $0\le W\le1$. Each pair has degree sum
at most one on one axis, since $\theta(1+\epsilon)\le1$.

Write $\mathcal B_{i,d}(x)=\binom di x^i(1-x)^{d-i}$. Define
\[
 a(x)=\frac1{100}\sum_{i=0}^7 A_i\mathcal B_{i,7}(x),\qquad
 b(x)=\frac1{100}\sum_{i=0}^7 B_i\mathcal B_{i,7}(x)
\]
from the table, and let $h$ have degree-five Bernstein coefficients
$(-3669,-430,0,0,430,3669)/100$.
These coefficients are nondecreasing and antisymmetric, so $h$ is
nondecreasing and $h(1-x)=-h(x)$. The two endpoint minima of each pair
sum to at most one, and $x+y\le1$ gives
$h(x)+h(y)\le h(x)+h(1-x)=0$. As both cells have weight $\theta$,
\[
 \langle W_{rc}h(\min(U_r,V_c))\rangle\le0,
\]
where brackets denote the uniform average over all $mn$ positions.

Set $\lambda=-81/100$ and
\begin{align*}
 G(u,v)&=\lambda+u^2+v^2-ua(u)-va(v)
                    +(v-3/5)b(u)+(u-3/5)b(v),\\
 P(u,v)&=G(u,v)+a(u)+a(v)+h(u).
\end{align*}
The certificate below proves $G,P\ge0$ on $[0,1]^2$.
Since $G$ is symmetric,
$G(u,v)+a(u)+a(v)+h(\min(u,v))\ge0$ as well.
Average its convex combination with $G$, with weights $W,1-W$.
The $a$ terms cancel by the weighted degree identities, and the $b$
terms vanish by separate row and column averaging at mean $3/5$.
Consequently
\[
 0\le\lambda+\theta^2S+
       \langle Wh(\min(U,V))\rangle
 \le-\frac{81}{100}+\frac45\theta+\theta^2\eta
 \le-\frac1{100}+\eta<0,
\]
a contradiction.

\begin{center}
\small
\begin{tabular}{c|rrrrrrrr}
 $i$&0&1&2&3&4&5&6&7\\ \hline
 $A_i$&10000&-6978&9672&-7973&4652&-1386&-701&-843\\
 $B_i$&-69&-7346&7198&-9370&6685&-4103&-2529&-2204
\end{tabular}
\end{center}

For completeness, the finite verification uses only rational Bernstein
coefficients. Elevating a coefficient vector $(c_j)_{j=0}^d$ to degree
$D\ge d$ gives
\[
 \widehat c_i=
 \sum_j c_j\frac{\binom dj\binom{D-d}{i-j}}{\binom Di},
\]
with out-of-range binomial coefficients zero. At degree eight, $xa(x)$
has coefficient zero at index zero and $iA_{i-1}/800$ at index $1\le i\le8$.
The coefficients of $x,x^2$ are $i/8,i(i-1)/56$.
These formulas and tensor products give the degree-$(8,8)$ coefficients
of $G,P$. Repeated midpoint averaging subdivides a Bernstein polynomial
into its two half-interval representations; apply this alternately on
the two axes until every coefficient is nonnegative.
The exact checker \texttt{anc/verify\_joint\_bound.py} terminates with
$35$ rectangles for $G$ and $28$ for $P$, checking $5103$ final
coefficients. Each subdivision preserves full coverage of the closed
unit square. The Bernstein basis is nonnegative and sums to one, so
the coefficient checks prove the two polynomial inequalities everywhere.
The checker contains the displayed integer data and uses only exact
fractions; it has no optimizer or floating-point dependency.
\end{proof}

For a matrix whose occupied cells are partitioned into (C3)-pairs,
\eqref{eq:degree-moment} and its transpose give the moment hypothesis with
\[
 \eta_{m,n}=\frac{2\mu}{3}\left(\frac1m+\frac1n\right)
       +\frac{m+n-2}{mn}=o(1)
\]
as both dimensions grow.


==> anc/lean/finite-lean-companion/polynomial-matrix-current/inputs/verify_joint_bound.py <==
"""Verify the polynomial certificate using exact rational Bernstein coefficients.

Run with Python 3. No third-party modules or input files are required.
The finite subdivision check proves positivity on the whole unit square.
The leaf counts are checked against the published certificate.
"""
from fractions import Fraction as Q
from math import comb
import json

if not __debug__:
    raise RuntimeError("Certificate verification requires assertions")

A = [10000, -6978, 9672, -7973, 4652, -1386, -701, -843]
B = [-69, -7346, 7198, -9370, 6685, -4103, -2529, -2204]
H = [-3669, -430, 0, 0, 430, 3669]
LAMBDA, MEAN = -Q(81, 100), Q(3, 5)


def elevate(coefficients, degree):
    """Express one Bernstein polynomial at a larger degree."""
    original = len(coefficients) - 1
    assert degree >= original
    return [
        sum(coefficients[j] * Q(comb(original, j) *
            comb(degree - original, i - j), comb(degree, i))
            for j in range(max(0, i - degree + original), min(original, i) + 1))
        for i in range(degree + 1)
    ]


def split_curve(coefficients):
    """Midpoint de Casteljau: exact coefficients on the left and right halves."""
    row = list(coefficients)
    left, right = [row[0]], [row[-1]]
    while len(row) > 1:
        row = [(a + b) / 2 for a, b in zip(row, row[1:])]
        left.append(row[0])
        right.append(row[-1])
    return left, right[::-1]


def transpose(matrix):
    return [list(column) for column in zip(*matrix)]


def split_surface(coefficients, axis):
    rows = coefficients if axis == 1 else transpose(coefficients)
    halves = [split_curve(row) for row in rows]
    left = [pair[0] for pair in halves]
    right = [pair[1] for pair in halves]
    return (left, right) if axis == 1 else (transpose(left), transpose(right))


def certify(coefficients):
    """Every pending rectangle is either certified or replaced by its two halves."""
    pending = [(coefficients, 0)]
    leaves, count, least = 0, 0, None
    while pending:
        current, depth = pending.pop()
        values = [value for row in current for value in row]
        minimum = min(values)
        if minimum >= 0:
            leaves += 1
            count += len(values)
            least = minimum if least is None else min(least, minimum)
            continue
        assert all(current[i][j] >= 0 for i in (0, -1) for j in (0, -1)), \
            "Polynomial negative at a rectangle corner"
        assert depth < 22, "Subdivision did not certify the polynomial"
        for half in split_surface(current, depth % 2):
            pending.append((half, depth + 1))
    return {"rectangles": leaves, "coefficients": count,
            "least_coefficient": str(least)}


def verify():
    a, b, h = ([Q(x, 100) for x in values] for values in (A, B, H))
    assert len(a) == len(b) == 8 and len(h) == 6
    assert all(x <= y for x, y in zip(h, h[1:]))
    assert all(x == -y for x, y in zip(h, h[::-1]))
    degree = 8
    ae, be, he = (elevate(values, degree) for values in (a, b, h))
    xa = [Q(0)] + [Q(i, degree) * a[i - 1] for i in range(1, degree + 1)]
    g = [[
        LAMBDA + Q(i * (i - 1) + j * (j - 1), degree * (degree - 1))
        - xa[i] - xa[j] + be[i] * (Q(j, degree) - MEAN)
        + be[j] * (Q(i, degree) - MEAN)
        for j in range(degree + 1)] for i in range(degree + 1)]
    p = [[g[i][j] + ae[i] + ae[j] + he[i]
          for j in range(degree + 1)] for i in range(degree + 1)]
    checked_g, checked_p = certify(g), certify(p)
    assert checked_g["rectangles"] == 35 and checked_p["rectangles"] == 28
    assert checked_g["coefficients"] + checked_p["coefficients"] == 5103
    assert LAMBDA + 4 * MEAN / 3 == -Q(1, 100)
    return {"status": "PASS", "G": checked_g, "P": checked_p,
            "integrated_constant": str(LAMBDA + 4 * MEAN / 3)}


if __name__ == "__main__":
    print(json.dumps(verify(), indent=2))


==> anc/lean/finite-lean-companion/polynomial-matrix-current/lean-toolchain <==
leanprover/lean4:v4.24.0


==> anc/lean/finite-lean-companion/polynomial-matrix-current/manifest.json <==
{
  "format": 1,
  "scope": "Complete finite rational matrix theorem using the actual printed polynomial certificate",
  "modules": [
    {
      "module": "PolynomialBernstein",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.bern_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.tensor_product",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.tensor_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialData",
      "imports": [
        "PolynomialBernstein"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.bern7_formula",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.bern8_formula",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.negative_scalar",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.scalar_negative",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialBoxes",
      "imports": [
        "PolynomialData"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.representationG",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.representationP",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.nonnegG",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.nonnegP",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialSegment01",
      "imports": [
        "PolynomialBoxes"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.valid01",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialSegment02",
      "imports": [
        "PolynomialBoxes"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.valid02",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialSegment08",
      "imports": [
        "PolynomialBoxes"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.valid08",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialSegment09",
      "imports": [
        "PolynomialBoxes"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.valid09",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialSegment10",
      "imports": [
        "PolynomialBoxes"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.valid10",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialSegment11",
      "imports": [
        "PolynomialBoxes"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.valid11",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialSegment13",
      "imports": [
        "PolynomialBoxes"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.valid13",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialSegment16",
      "imports": [
        "PolynomialBoxes"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.valid16",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialSegment17",
      "imports": [
        "PolynomialBoxes"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.valid17",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialSegment21",
      "imports": [
        "PolynomialBoxes"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.valid21",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialSegment25",
      "imports": [
        "PolynomialBoxes"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.valid25",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialLeavesG0",
      "imports": [
        "PolynomialSegment01",
        "PolynomialSegment02",
        "PolynomialSegment08",
        "PolynomialSegment09",
        "PolynomialSegment10",
        "PolynomialSegment11",
        "PolynomialSegment13",
        "PolynomialSegment16",
        "PolynomialSegment17",
        "PolynomialSegment21",
        "PolynomialSegment25"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.positiveG00",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG01",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG02",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG03",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG04",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG05",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG06",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG07",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG08",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG09",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialSegment15",
      "imports": [
        "PolynomialBoxes"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.valid15",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialSegment19",
      "imports": [
        "PolynomialBoxes"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.valid19",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialLeavesG1",
      "imports": [
        "PolynomialSegment01",
        "PolynomialSegment09",
        "PolynomialSegment10",
        "PolynomialSegment13",
        "PolynomialSegment15",
        "PolynomialSegment16",
        "PolynomialSegment17",
        "PolynomialSegment19",
        "PolynomialSegment21",
        "PolynomialSegment25"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.positiveG10",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG11",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG12",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG13",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG14",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG15",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG16",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG17",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG18",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG19",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialSegment20",
      "imports": [
        "PolynomialBoxes"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.valid20",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialSegment22",
      "imports": [
        "PolynomialBoxes"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.valid22",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialSegment23",
      "imports": [
        "PolynomialBoxes"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.valid23",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialSegment24",
      "imports": [
        "PolynomialBoxes"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.valid24",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialSegment26",
      "imports": [
        "PolynomialBoxes"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.valid26",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialSegment28",
      "imports": [
        "PolynomialBoxes"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.valid28",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialLeavesG2",
      "imports": [
        "PolynomialSegment16",
        "PolynomialSegment17",
        "PolynomialSegment20",
        "PolynomialSegment21",
        "PolynomialSegment22",
        "PolynomialSegment23",
        "PolynomialSegment24",
        "PolynomialSegment25",
        "PolynomialSegment26",
        "PolynomialSegment28"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.positiveG20",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG21",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG22",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG23",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG24",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG25",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG26",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG27",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG28",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG29",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialSegment27",
      "imports": [
        "PolynomialBoxes"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.valid27",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialSegment29",
      "imports": [
        "PolynomialBoxes"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.valid29",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialLeavesG3",
      "imports": [
        "PolynomialSegment24",
        "PolynomialSegment27",
        "PolynomialSegment28",
        "PolynomialSegment29"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.positiveG30",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG31",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG32",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG33",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveG34",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialSegment00",
      "imports": [
        "PolynomialBoxes"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.valid00",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialSegment03",
      "imports": [
        "PolynomialBoxes"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.valid03",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialSegment04",
      "imports": [
        "PolynomialBoxes"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.valid04",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialSegment05",
      "imports": [
        "PolynomialBoxes"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.valid05",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialSegment06",
      "imports": [
        "PolynomialBoxes"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.valid06",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialLeavesP0",
      "imports": [
        "PolynomialSegment00",
        "PolynomialSegment01",
        "PolynomialSegment02",
        "PolynomialSegment03",
        "PolynomialSegment04",
        "PolynomialSegment05",
        "PolynomialSegment06",
        "PolynomialSegment10",
        "PolynomialSegment16",
        "PolynomialSegment17",
        "PolynomialSegment21",
        "PolynomialSegment24",
        "PolynomialSegment25",
        "PolynomialSegment27",
        "PolynomialSegment28",
        "PolynomialSegment29"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.positiveP00",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveP01",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveP02",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveP03",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveP04",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveP05",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveP06",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveP07",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveP08",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveP09",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialSegment07",
      "imports": [
        "PolynomialBoxes"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.valid07",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialSegment12",
      "imports": [
        "PolynomialBoxes"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.valid12",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialSegment14",
      "imports": [
        "PolynomialBoxes"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.valid14",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialLeavesP1",
      "imports": [
        "PolynomialSegment07",
        "PolynomialSegment08",
        "PolynomialSegment09",
        "PolynomialSegment11",
        "PolynomialSegment12",
        "PolynomialSegment13",
        "PolynomialSegment14",
        "PolynomialSegment16",
        "PolynomialSegment20",
        "PolynomialSegment21",
        "PolynomialSegment22",
        "PolynomialSegment24",
        "PolynomialSegment25",
        "PolynomialSegment29"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.positiveP10",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveP11",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveP12",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveP13",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveP14",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveP15",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveP16",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveP17",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveP18",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveP19",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialSegment18",
      "imports": [
        "PolynomialBoxes"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.valid18",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialLeavesP2",
      "imports": [
        "PolynomialSegment02",
        "PolynomialSegment13",
        "PolynomialSegment16",
        "PolynomialSegment17",
        "PolynomialSegment18",
        "PolynomialSegment21",
        "PolynomialSegment24",
        "PolynomialSegment25",
        "PolynomialSegment28"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.positiveP20",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveP21",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveP22",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveP23",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveP24",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveP25",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveP26",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.positiveP27",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PolynomialUnitSquare",
      "imports": [
        "PolynomialLeavesG0",
        "PolynomialLeavesG1",
        "PolynomialLeavesG2",
        "PolynomialLeavesG3",
        "PolynomialLeavesP0",
        "PolynomialLeavesP1",
        "PolynomialLeavesP2"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.G_nonnegative",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.P_nonnegative",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.current_certificate",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.negative_scalar",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.scalar_negative",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "FiniteRatSums",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "FiniteRatSums.sum_congr",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_add",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_sub",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_mul_left",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_mul_right",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_const",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_le",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_swap",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_square_shift",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.lagrange_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.finite_cauchy",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedPivotCore",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedPivotCore.closed_symmetric",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.open_symmetric",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.common_open_iff_witness",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.c3_iff_disjoint_open",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.opposite_holes_exclude_closed_intersection",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.accepted_head_step",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.accepted_lists_intersect",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.mixed_step",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.all_mixed_rejected",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.membership_length",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.membership_intersection_witness",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.decision_accepts_at_most_one",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.open_decision_accepts_at_most_one",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.stable_closed_decision_accepts_at_most_one",
          "axioms": []
        }
      ]
    },
    {
      "module": "FiniteCounting",
      "imports": [
        "PairedPivotCore"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedPivotCounting.two_bits_le_one",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.count_perm",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.flatten_length",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.paired_count_le",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.c3_no_common_open",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCounting.open_accepted_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.stable_accepted_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MajorityCounting",
      "imports": [
        "FiniteCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "MajorityCounting.disjoint_ones_bound",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MajorityCounting.disjoint_majorities_impossible",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MajorityCounting.bits_disjoint",
          "axioms": []
        },
        {
          "theorem": "MajorityCounting.majority_at_most_one",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MajorityCounting.majority_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "RationalMinorant",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedPivotAlgebra.mixture_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.factor_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.rat_pow_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.monomial_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.bernstein_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.finite_majority_minorant",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.finite_majority_minorant_twice",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "RationalSampling",
      "imports": [
        "FiniteRatSums",
        "MajorityCounting",
        "RationalMinorant"
      ],
      "printed_axioms": [
        {
          "theorem": "RationalSampling.expect_if",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_const",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_le",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_boolean_pushforward",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.bernoulli_five",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.bernoulli_seven",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.five_sampling_formula",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.seven_sampling_formula",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "ListRatCounting",
      "imports": [
        "RationalSampling"
      ],
      "printed_axioms": [
        {
          "theorem": "ListRatCounting.sum_append",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.sum_map",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.sum_flatMap",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.sum_filter",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.count_as_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.ratBit_range",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.inv_nonneg_of_pos",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MatrixMoments",
      "imports": [
        "FiniteRatSums",
        "RationalMinorant"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedMatrixMoments.total_columns",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.codegree_double_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.row_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.total_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.codegree_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.ratio_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.row_bound_from_sampling",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.conditional_density_from_sampling",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "BooleanMatrixGeometry",
      "imports": [
        "ListRatCounting",
        "MatrixMoments"
      ],
      "printed_axioms": [
        {
          "theorem": "BooleanMatrixGeometry.closedBit_iff",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.grid_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.cells_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.cells_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.rowWeight_normalized",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.rowWeight_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.four_bit_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.row_cell_probability",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.two_bit_mask",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.sum_cell_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MinimumAlgebra",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "MinimumEndpoint.combine_minimum_bounds",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.min_abs_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.abs_square",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.quadratic_majorant",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.minimum_quadratic",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.pair_minimum_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MinimumMatrix",
      "imports": [
        "BooleanMatrixGeometry",
        "MinimumAlgebra"
      ],
      "printed_axioms": [
        {
          "theorem": "MinimumEndpoint.density_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.uniform_row_mean",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.uniform_col_mean",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.occupied_linear_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.rectangular_square_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MinimumEndpoint.ambient_square_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "LightAverages",
      "imports": [
        "MinimumMatrix"
      ],
      "printed_axioms": [
        {
          "theorem": "LightMatrix.gridAvg_product",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.gridAvg_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.weighted_support_average",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.row_weighted_degree",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.column_weighted_degree",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.row_mean",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.column_mean",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.weighted_row_balance",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.weighted_column_balance",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "LightRanges",
      "imports": [
        "LightAverages"
      ],
      "printed_axioms": [
        {
          "theorem": "LightMatrix.original_row_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.original_column_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.W_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.U_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.V_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "LightMatrix.scaled_light",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CurrentPolynomialPotential",
      "imports": [
        "PolynomialData",
        "MinimumAlgebra"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomial.bern_monotone",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.h_monotone",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.h_antisymmetric",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.h_pair_nonpositive",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomial.h_minimum_pair_nonpositive",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CurrentPolynomialPairing",
      "imports": [
        "LightRanges",
        "CurrentPolynomialPotential"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomialMatrix.pair_sum_nonpositive",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomialMatrix.potential_average_nonpositive",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CurrentPolynomialMatrix",
      "imports": [
        "PolynomialUnitSquare",
        "CurrentPolynomialPairing"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomialMatrix.minimum_certificate",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomialMatrix.dual_nonnegative",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomialMatrix.dual_cancellation",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomialMatrix.normalized_moment_impossible",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "CurrentPolynomialTheorem",
      "imports": [
        "CurrentPolynomialMatrix"
      ],
      "printed_axioms": [
        {
          "theorem": "CurrentPolynomialMatrix.thinning_parameters",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomialMatrix.current_polynomial_density_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "CurrentPolynomialMatrix.current_polynomial_finite_three_fifths",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    }
  ],
  "entry_audit": "source/CurrentPolynomialMatrixEntryAudit.lean",
  "entry_output_sha256": "10af3a653bd5cae09a5187cc52b6365956ba2e33b8da67b65fde87e562e4f159",
  "entries": {
    "CurrentPolynomial.current_certificate": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CurrentPolynomial.h_monotone": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CurrentPolynomial.h_antisymmetric": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CurrentPolynomial.h_minimum_pair_nonpositive": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CurrentPolynomialMatrix.pair_sum_nonpositive": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CurrentPolynomialMatrix.potential_average_nonpositive": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CurrentPolynomialMatrix.minimum_certificate": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CurrentPolynomialMatrix.dual_nonnegative": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CurrentPolynomialMatrix.dual_cancellation": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CurrentPolynomialMatrix.normalized_moment_impossible": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CurrentPolynomialMatrix.thinning_parameters": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CurrentPolynomialMatrix.current_polynomial_density_bound": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "CurrentPolynomialMatrix.current_polynomial_finite_three_fifths": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ]
  },
  "generated_pointwise_sources": [
    "PolynomialLeavesG0.lean",
    "PolynomialLeavesG1.lean",
    "PolynomialLeavesG2.lean",
    "PolynomialLeavesG3.lean",
    "PolynomialLeavesP0.lean",
    "PolynomialLeavesP1.lean",
    "PolynomialLeavesP2.lean",
    "PolynomialSegment00.lean",
    "PolynomialSegment01.lean",
    "PolynomialSegment02.lean",
    "PolynomialSegment03.lean",
    "PolynomialSegment04.lean",
    "PolynomialSegment05.lean",
    "PolynomialSegment06.lean",
    "PolynomialSegment07.lean",
    "PolynomialSegment08.lean",
    "PolynomialSegment09.lean",
    "PolynomialSegment10.lean",
    "PolynomialSegment11.lean",
    "PolynomialSegment12.lean",
    "PolynomialSegment13.lean",
    "PolynomialSegment14.lean",
    "PolynomialSegment15.lean",
    "PolynomialSegment16.lean",
    "PolynomialSegment17.lean",
    "PolynomialSegment18.lean",
    "PolynomialSegment19.lean",
    "PolynomialSegment20.lean",
    "PolynomialSegment21.lean",
    "PolynomialSegment22.lean",
    "PolynomialSegment23.lean",
    "PolynomialSegment24.lean",
    "PolynomialSegment25.lean",
    "PolynomialSegment26.lean",
    "PolynomialSegment27.lean",
    "PolynomialSegment28.lean",
    "PolynomialSegment29.lean",
    "PolynomialUnitSquare.lean"
  ],
  "files": {
    "DEPENDENCIES.json": "6872650d3c7c73b8c475478ea8264a0a7c3d0e4699d4ddef7cf8d6c977ab9032",
    "ENTRY_TYPES.txt": "10af3a653bd5cae09a5187cc52b6365956ba2e33b8da67b65fde87e562e4f159",
    "README.md": "b776119cfc654cfb8e906501cfb9f5f40323124c3a40eb063c636bd6f53ac78e",
    "certificate.json": "012f5b37db5a3bfdaecc12b163e636c4e158400aa0d1f4cce110fa4168e77ac8",
    "check.py": "0bcaa9088d91d8643906303b30cea60eefa9bb5a837897abfce00e6e3c5c2029",
    "generate.py": "465ead4f5c9ee850cfd13022b0dbe3d6e59e9eefcc4138382067a3d65aa97e79",
    "inputs/joint_bound_source_snapshot.txt": "2a228c2a7cc1ead22d9952e7842da058724abfccd23cbf86278d544c68f1e441",
    "inputs/verify_joint_bound.py": "3eee3d946ddabb8da0eee00fd52e891979a256b474066a9c473c74b46fadf329",
    "lean-toolchain": "42779d67b81608af8a12aa4328d2ab47ca201925b3b2bd68369587b5340bb434",
    "source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "source/CurrentPolynomialMatrix.lean": "96b60b02f7db717f2f1507aa7a9326b6d9a57f35850a9f4fb104f05995d11e7f",
    "source/CurrentPolynomialMatrixEntryAudit.lean": "b612be0564ecd2f080e0d9503886ec8620750045c7fe0a7c9067a0eebeec7b9d",
    "source/CurrentPolynomialPairing.lean": "18c4b43bdebbb5a44f32563b6c0eacff6f3ee9686d78fd4f7c805edd31b2b666",
    "source/CurrentPolynomialPotential.lean": "e37e04746c336c87a518d29eee749739fb10eb94c02bd90c67395c34ba7bcc39",
    "source/CurrentPolynomialTheorem.lean": "eb334b65f0a1c794931926db296cb592851fb1389d3dcc84c3c1f03c00d2cf33",
    "source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "source/LightAverages.lean": "c415637e5a6ab97832b7d5dd68683759fe35a8d525be5871e4483630e6472620",
    "source/LightRanges.lean": "d5b285a24d3dbc743786c04ad3f4bdcc98ef1fc2ee5ab9fdeaa9fde7eedf5251",
    "source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "source/MinimumAlgebra.lean": "a1c2af1fb3a1567729c863bec712e25b04e10cebda797be34bc5128f2818811b",
    "source/MinimumMatrix.lean": "e39cb8d1bf595d26767becbb7db089e66be8c33dc6ee1c75a887ccd6a841f766",
    "source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "source/PolynomialBernstein.lean": "933c2c8f1b8820741f9629c135b5db0069381fede9a74403be0f9e39b462a4f1",
    "source/PolynomialBoxes.lean": "c864e6d375abcc7670e29623063c85f7fcb68022de722012aeb6aa13858887b7",
    "source/PolynomialData.lean": "acb5932ffefb678ea70149b046f72ecc74891acaf7e3a06abe35ab05dcb024fe",
    "source/PolynomialLeavesG0.lean": "784b17a0bbd756fc25646885ecc6cef553951bfedb9f2ffd89a56022a44c92e5",
    "source/PolynomialLeavesG1.lean": "bbf54e944b947544c974d5837a21138e60b2c1a65405d7b0754400a625625c81",
    "source/PolynomialLeavesG2.lean": "327509f1678b962d3e97048eb8452b643d3310d8c1494ec5c4842306f42567f5",
    "source/PolynomialLeavesG3.lean": "c5c1bfa07fcf2fbecee158e20e78dc3ebea29ebc02dc1bfd32b36e5238ad5369",
    "source/PolynomialLeavesP0.lean": "3fd2a6d2b8ddbeaaa7216660bde34452a11ec697a16ac2e232ebd7f0799d7631",
    "source/PolynomialLeavesP1.lean": "e07021344efc5a61c4b71234645d2b9ae78e0e65812442efe080a86b7327f5e5",
    "source/PolynomialLeavesP2.lean": "addba01ebea6aaaac7dd43f86f0f5cf8dc87c8836f96a12b42a0d70979793b84",
    "source/PolynomialSegment00.lean": "9d7ad230fd3f5ea166a92ae749092516b09b42d84275605366898a6415c1f15d",
    "source/PolynomialSegment01.lean": "639d24b501b0e8669422e9b89906d0029a809374d0b2f268846d3cf9a7503ebe",
    "source/PolynomialSegment02.lean": "814bba91db5ab4dc137aa2c542b579cf5685666ceca8f7fc31bfc0914b25017f",
    "source/PolynomialSegment03.lean": "fa62b3d7f06c57693c85b6024802b282c8cddf97e657be427703148a97917c2e",
    "source/PolynomialSegment04.lean": "a255175782a828ef1a1db8600648ad9cefc0635f451a61d99d03418804c6eb21",
    "source/PolynomialSegment05.lean": "994aa54093fec5bdf121818131adc7038154a1b9181c6e120c5c75bfb06e07a3",
    "source/PolynomialSegment06.lean": "684c086ab4bcdf2b8ef2b224c728fa9e2169535b9468165d6417723c83aa28b0",
    "source/PolynomialSegment07.lean": "5d3db48457b3f72ab6bb67243f97e1d32966f58282e28a7ac10fe2441a7dd13f",
    "source/PolynomialSegment08.lean": "0b9720013930ddb75b1b82679dc827a2f2cae8cd2f2a0adc4486f39778844273",
    "source/PolynomialSegment09.lean": "b5c80e49e704e1d83249bf57db8c2faa242c71ee9b0ab68c59fa1ef0f16230b0",
    "source/PolynomialSegment10.lean": "64622b713a846c13656a7c69cdfea05f24899a4ecda85606155c36b4488efd00",
    "source/PolynomialSegment11.lean": "8bcaad14833a9f5e03bef47e4de90052ef0042e3e4cf937c857faeb17a0e126b",
    "source/PolynomialSegment12.lean": "a4f5a4c9ab13a1960abda4608b29b56f2dcd308033cca437475b2d04618a840f",
    "source/PolynomialSegment13.lean": "746ee56f300c3c94a9823a5f6f8f7c022c1afd38bd930687c0536d6699965e51",
    "source/PolynomialSegment14.lean": "77f4f936e9daca4d0d5c0e939473b651e9b144b1ae61fac95eb5625e263dc57e",
    "source/PolynomialSegment15.lean": "ae7c00ca5bb961f684968e7330de55ffe4fae2966ebf3e0bd8e50e649cfec910",
    "source/PolynomialSegment16.lean": "ff1037f03a0c517545239427bc12f0d84407d17a6a34739f7aeba14188097fc1",
    "source/PolynomialSegment17.lean": "4726121562a1694f8d209d99d9cc1b646576f94f3456dbc021677cbe88778bdd",
    "source/PolynomialSegment18.lean": "6f4f95a4796bf77cd9a4e206c7114a6c6b9c36ed9b710c5348be3228a385a01c",
    "source/PolynomialSegment19.lean": "99e8a2068520001ee30d21e2f6cf0dcc079365d7fec0ab0258f828b45603cc5c",
    "source/PolynomialSegment20.lean": "a5be0a87cbfc706c6291bde7b5007d6a401f4ed10dbb300d38716250449f1715",
    "source/PolynomialSegment21.lean": "c0296881715b2c2bdeb7c6a0747d243f64ed55956ddeb133a099c2a7214a82b8",
    "source/PolynomialSegment22.lean": "a40aa1d977b80209f6300bee54d03a1bb1e6215e8e80390ef0bcb19fb70d2f54",
    "source/PolynomialSegment23.lean": "ea64a2b9e44cf72a1ee9cb3c6e24cfd95c0b29df7bb403b1557ca915c608d3ad",
    "source/PolynomialSegment24.lean": "e4e683a8d74f5e82a7ecb26509611399183ae392d5a306501e955751333971e2",
    "source/PolynomialSegment25.lean": "2ae8ceea17527baeaa61a9cbd7481a14f7a2e8cf33e609fec4be248f337ef3cc",
    "source/PolynomialSegment26.lean": "485fb2169f4e86c4f722ff8d983ae34209c4c856a41b3ca3cb2fd5b4c61b1d4b",
    "source/PolynomialSegment27.lean": "68d8ad0660fa4c7166aaf97035b0c5054f20fc868c4e01f033756dbfa331ce33",
    "source/PolynomialSegment28.lean": "df75ad368b3761eb3ce3ccc99fc7c0d5ba80884d0bb380b1f4d3a50304c42b0c",
    "source/PolynomialSegment29.lean": "6329816099ca73b98f288b013c855e42bc053fb4650d7693fb8bb21804fd5a28",
    "source/PolynomialUnitSquare.lean": "614d1c677c89848621f5aeb14da173473513c6f9f96c41eefb65cc660a2ac7d6",
    "source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744"
  }
}


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/BooleanMatrixGeometry.lean <==
import ListRatCounting
import MatrixMoments

namespace BooleanMatrixGeometry

open PairedPivotCore FiniteRatSums RationalSampling ListRatCounting PairedMatrixMoments

universe u v
variable {Row : Type u} {Col : Type v}

def indicator (A : Row → Col → Bool) (r : Row) (c : Col) : Rat := ratBit (A r c)

def grid (rows : List Row) (cols : List Col) : List (Cell Row Col) :=
  rows.flatMap (fun r => cols.map (fun c => (r,c)))

def cells (rows : List Row) (cols : List Col) (A : Row → Col → Bool) : List (Cell Row Col) :=
  (grid rows cols).filter (fun p => A p.1 p.2)

def closedBit (A : Row → Col → Bool) (p q : Cell Row Col) : Bool :=
  A p.1 p.2 && A q.1 q.2 && A p.1 q.2 && A q.1 p.2

theorem closedBit_iff (A : Row → Col → Bool) (p q : Cell Row Col) :
    closedBit A p q=true ↔ Closed (fun r c => A r c=true) p q := by
  simp [closedBit, Closed, Bool.and_eq_true, and_assoc]

theorem grid_sum (rows : List Row) (cols : List Col) (g : Cell Row Col → Rat) :
    sum (grid rows cols) g=sum rows (fun r => sum cols (fun c => g (r,c))) := by
  unfold grid
  rw [sum_flatMap]
  exact sum_congr rows _ _ (fun r _ => sum_map cols (fun c => (r,c)) g)

theorem cells_sum (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (g : Cell Row Col → Rat) :
    sum (cells rows cols A) g=
      sum rows (fun r => sum cols (fun c => indicator A r c*g (r,c))) := by
  unfold cells
  rw [sum_filter, grid_sum]
  rfl

theorem cells_card (rows : List Row) (cols : List Col) (A : Row → Col → Bool) :
    ((cells rows cols A).length : Rat)=total rows cols (indicator A) := by
  have h := cells_sum rows cols A (fun _ => 1)
  rw [sum_const] at h
  have hi : sum rows (fun r => sum cols (fun c => indicator A r c*1))=
      total rows cols (indicator A) := by
    apply sum_congr rows
    intro r hr
    exact sum_congr cols _ _ (fun c _ => Rat.mul_one _)
  rw [hi] at h
  grind

def rowWeight (cols : List Col) (A : Row → Col → Bool) (r : Row) (c : Col) : Rat :=
  indicator A r c*(rowDegree cols (indicator A) r)⁻¹

theorem rowWeight_normalized (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : sum cols (rowWeight cols A r)=1 := by
  unfold rowWeight
  rw [sum_mul_right]
  change rowDegree cols (indicator A) r*(rowDegree cols (indicator A) r)⁻¹=1
  exact Rat.mul_inv_cancel _ (by grind)

theorem rowWeight_nonneg (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : ∀ c ∈ cols, 0≤rowWeight cols A r c := by
  intro c hc
  exact Rat.mul_nonneg (ratBit_range (A r c)).1 (inv_nonneg_of_pos _ hd)

theorem four_bit_identity (a b x y : Bool) (z : Rat) :
    ratBit x*z*ratBit (x && b && a && y)=
      ratBit a*ratBit b*(ratBit x*ratBit y)*z := by
  cases a <;> cases b <;> cases x <;> cases y <;> simp [ratBit] <;> grind

theorem row_cell_probability (cols : List Col) (A : Row → Col → Bool)
    (r s : Row) (c : Col) :
    expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) (s,c)))=
      indicator A r c*indicator A s c*
        (codegree cols (indicator A) r s/rowDegree cols (indicator A) r) := by
  unfold expect
  rw [sum_congr cols (fun j => rowWeight cols A r j*ratBit (closedBit A (r,j) (s,c))) (fun j =>
      (indicator A r c*indicator A s c)*(indicator A r j*indicator A s j)*
        (rowDegree cols (indicator A) r)⁻¹)
    (fun j _ => four_bit_identity (A r c) (A s c) (A r j) (A s j) _)]
  rw [sum_mul_right, sum_mul_left]
  unfold codegree
  rw [Rat.div_def]
  grind

theorem two_bit_mask (a b : Bool) (B : Rat → Rat) (hB : B 0=0) (t : Rat) :
    B (ratBit a*ratBit b*t)=ratBit a*ratBit b*B t := by
  cases a <;> cases b <;> simp [ratBit, hB] <;> grind

theorem occupied_mask_identity (a b : Bool) (t : Rat) :
    ratBit b*(ratBit a*ratBit b*t)=(ratBit a*ratBit b)*t := by
  cases a <;> cases b <;> simp [ratBit] <;> grind

theorem sum_cell_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (B : Rat → Rat) (hB : B 0=0) :
    sum (cells rows cols A) (fun p =>
      B (expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) p))))=
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [sum_congr (cells rows cols A) _ (fun p =>
      indicator A r p.2*indicator A p.1 p.2*
        B (codegree cols (indicator A) r p.1/rowDegree cols (indicator A) r))
    (by
      intro p hp
      rw [row_cell_probability]
      exact two_bit_mask (A r p.2) (A p.1 p.2) B hB _)]
  rw [cells_sum]
  apply sum_congr rows
  intro s hs
  rw [sum_congr cols (fun c => indicator A s c*(indicator A r c*indicator A s c*
      B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))) (fun c =>
      (indicator A r c*indicator A s c)*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
    (fun c _ => occupied_mask_identity (A r c) (A s c) _)]
  exact sum_mul_right cols _ _

#print axioms closedBit_iff
#print axioms grid_sum
#print axioms cells_sum
#print axioms cells_card
#print axioms rowWeight_normalized
#print axioms rowWeight_nonneg
#print axioms four_bit_identity
#print axioms row_cell_probability
#print axioms two_bit_mask
#print axioms sum_cell_response

end BooleanMatrixGeometry


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/CurrentPolynomialMatrix.lean <==
import PolynomialUnitSquare
import CurrentPolynomialPairing

namespace CurrentPolynomialMatrix

open LightMatrix PairedPivotCore PairedPivotCounting BooleanMatrixGeometry
variable {m n : Nat}

def moments (A : Fin m → Fin n → Bool) : Rat :=
  lineAvg m (fun r => (MinimumEndpoint.rowMean A r)^2) +
  lineAvg n (fun c => (MinimumEndpoint.colMean A c)^2)

def dualAverage (A : Fin m → Fin n → Bool) (θ : Rat) : Rat :=
  gridAvg m n (fun r c =>
    CurrentPolynomial.G (U A θ r) (V A θ c) +
    W A θ r c * (CurrentPolynomial.a (U A θ r) +
      CurrentPolynomial.a (V A θ c) + CurrentPolynomial.h (min (U A θ r) (V A θ c))))

theorem G_symmetric (x y : Rat) : CurrentPolynomial.G y x = CurrentPolynomial.G x y := by
  unfold CurrentPolynomial.G
  grind

theorem minimum_certificate (x y : Rat)
    (hx0 : 0 ≤ x) (hx1 : x ≤ 1) (hy0 : 0 ≤ y) (hy1 : y ≤ 1) :
    0 ≤ CurrentPolynomial.G x y+CurrentPolynomial.a x+CurrentPolynomial.a y+
      CurrentPolynomial.h (min x y) := by
  by_cases hxy : x ≤ y
  · have he : min x y = x := by
      change (if x ≤ y then x else y) = x
      simp only [hxy, if_true]
    rw [he]
    exact CurrentPolynomial.P_nonnegative x y hx0 hx1 hy0 hy1
  · have he : min x y = y := by
      change (if x ≤ y then x else y) = y
      simp only [hxy, if_false]
    rw [he]
    have hp := CurrentPolynomial.P_nonnegative y x hy0 hy1 hx0 hx1
    unfold CurrentPolynomial.P at hp
    rw [G_symmetric] at hp
    grind

theorem convex_certificate (x y w : Rat)
    (hx0 : 0 ≤ x) (hx1 : x ≤ 1) (hy0 : 0 ≤ y) (hy1 : y ≤ 1)
    (hw0 : 0 ≤ w) (hw1 : w ≤ 1) :
    0 ≤ CurrentPolynomial.G x y+
      w*(CurrentPolynomial.a x+CurrentPolynomial.a y+CurrentPolynomial.h (min x y)) := by
  have hg := CurrentPolynomial.G_nonnegative x y hx0 hx1 hy0 hy1
  have hp := minimum_certificate x y hx0 hx1 hy0 hy1
  have hl := Rat.mul_nonneg (show 0 ≤ 1-w by grind) hg
  have hr := Rat.mul_nonneg hw0 hp
  have hh := Rat.add_nonneg hl hr
  grind

theorem dual_nonnegative (A : Fin m → Fin n → Bool) (θ : Rat)
    (hm : 0 < m) (hn : 0 < n) (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1) :
    0 ≤ dualAverage A θ := by
  apply gridAvg_nonneg hm hn
  intro r c
  have hu := U_range A θ hn hθ0 hθ1 r
  have hv := V_range A θ hm hθ0 hθ1 c
  have hw := W_range A θ hθ0 hθ1 r c
  exact convex_certificate _ _ _ hu.1 hu.2 hv.1 hv.2 hw.1 hw.2

theorem centered_column_term (A : Fin m → Fin n → Bool) (θ : Rat) (hn : 0 < n)
    (hmean : θ*MinimumEndpoint.density A = 3/5) (f : Fin m → Rat) :
    gridAvg m n (fun r c => f r*(V A θ c-3/5)) = 0 := by
  rw [gridAvg_product, lineAvg_sub, column_mean, lineAvg_const n hn, hmean]
  grind

theorem centered_row_term (A : Fin m → Fin n → Bool) (θ : Rat) (hm : 0 < m)
    (hmean : θ*MinimumEndpoint.density A = 3/5) (f : Fin n → Rat) :
    gridAvg m n (fun r c => (U A θ r-3/5)*f c) = 0 := by
  rw [gridAvg_product, lineAvg_sub, row_mean, lineAvg_const m hm, hmean]
  grind

theorem scaled_row_moment (A : Fin m → Fin n → Bool) (θ : Rat) (hn : 0 < n) :
    gridAvg m n (fun r _ => (U A θ r)^2) =
      θ^2*lineAvg m (fun r => (MinimumEndpoint.rowMean A r)^2) := by
  rw [gridAvg_row hn]
  have he : (fun r => (U A θ r)^2) =
      (fun r => θ^2*(MinimumEndpoint.rowMean A r)^2) := by
    funext r
    unfold U
    grind
  rw [he, lineAvg_mul]

theorem scaled_column_moment (A : Fin m → Fin n → Bool) (θ : Rat) (hm : 0 < m) :
    gridAvg m n (fun _ c => (V A θ c)^2) =
      θ^2*lineAvg n (fun c => (MinimumEndpoint.colMean A c)^2) := by
  rw [gridAvg_column hm]
  have he : (fun c => (V A θ c)^2) =
      (fun c => θ^2*(MinimumEndpoint.colMean A c)^2) := by
    funext c
    unfold V
    grind
  rw [he, lineAvg_mul]

theorem dual_cancellation (A : Fin m → Fin n → Bool) (θ : Rat)
    (hm : 0 < m) (hn : 0 < n) (hmean : θ*MinimumEndpoint.density A = 3/5) :
    dualAverage A θ = -81/100+θ^2*moments A+potentialAverage A θ := by
  have he : ∀ r c,
      CurrentPolynomial.G (U A θ r) (V A θ c) +
        W A θ r c*(CurrentPolynomial.a (U A θ r)+CurrentPolynomial.a (V A θ c)+
          CurrentPolynomial.h (min (U A θ r) (V A θ c))) =
      -81/100+(U A θ r)^2+(V A θ c)^2 -
        U A θ r*CurrentPolynomial.a (U A θ r) -
        V A θ c*CurrentPolynomial.a (V A θ c) +
        CurrentPolynomial.b (U A θ r)*(V A θ c-3/5) +
        (U A θ r-3/5)*CurrentPolynomial.b (V A θ c) +
        W A θ r c*CurrentPolynomial.a (U A θ r) +
        W A θ r c*CurrentPolynomial.a (V A θ c) +
        W A θ r c*CurrentPolynomial.h (min (U A θ r) (V A θ c)) := by
    intro r c
    unfold CurrentPolynomial.G
    grind
  unfold dualAverage
  rw [gridAvg_congr _ _ he]
  simp only [gridAvg_add, gridAvg_sub]
  rw [gridAvg_const hm hn,
    weighted_row_balance A θ hn (fun r => CurrentPolynomial.a (U A θ r)),
    weighted_column_balance A θ hm (fun c => CurrentPolynomial.a (V A θ c)),
    centered_column_term A θ hn hmean (fun r => CurrentPolynomial.b (U A θ r)),
    centered_row_term A θ hm hmean (fun c => CurrentPolynomial.b (V A θ c)),
    scaled_row_moment A θ hn, scaled_column_moment A θ hm]
  unfold moments potentialAverage
  grind

theorem normalized_moment_impossible (A : Fin m → Fin n → Bool) (θ η : Rat)
    (hm : 0 < m) (hn : 0 < n) (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1)
    (hη0 : 0 ≤ η) (hη1 : η < 1/100)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (hmean : θ*MinimumEndpoint.density A = 3/5)
    (hmoment : moments A ≤ (4/3)*MinimumEndpoint.density A+η)
    (light : ∀ p ∈ ps,
      U A θ p.1.1+U A θ p.2.1 ≤ 1 ∨ V A θ p.1.2+V A θ p.2.2 ≤ 1) : False := by
  have hnonneg := dual_nonnegative A θ hm hn hθ0 hθ1
  rw [dual_cancellation A θ hm hn hmean] at hnonneg
  have hpotential := potential_average_nonpositive A θ hm hn hθ0 hθ1 ps cover light
  have hsquare : 0 ≤ θ^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hscaled := Rat.mul_le_mul_of_nonneg_left hmoment hsquare
  have he : θ^2*((4/3)*MinimumEndpoint.density A+η) = (4/5)*θ+θ^2*η := by grind
  rw [he] at hscaled
  have hθsq : θ^2 ≤ 1 := by
    have h1 := Rat.mul_le_mul_of_nonneg_left hθ1 hθ0
    grind
  have hη := Rat.mul_le_mul_of_nonneg_right hθsq hη0
  have hlinear := Rat.mul_le_mul_of_nonneg_left hθ1
    (by decide +kernel : (0 : Rat) ≤ 4/5)
  simp only [Rat.mul_one] at hlinear
  simp only [Rat.one_mul] at hη
  have hupper : -81/100+θ^2*moments A+potentialAverage A θ ≤ -81/100+4/5+η := by
    grind
  have hconst : (-81/100 : Rat)+4/5 = -1/100 := by decide +kernel
  rw [hconst] at hupper
  grind

#print axioms minimum_certificate
#print axioms dual_nonnegative
#print axioms dual_cancellation
#print axioms normalized_moment_impossible
end CurrentPolynomialMatrix


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/CurrentPolynomialMatrixEntryAudit.lean <==
import CurrentPolynomialTheorem

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry PairedMatrixMoments FiniteRatSums

/-- The printed lemma with actual cell count, normalized degrees, and both
    second moments expanded. No positivity or cancellation lemma is a premise. -/
example {m n : Nat} (A : Fin m → Fin n → Bool) (hm : 0<m) (hn : 0<n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (epsilon eta : Rat) (hepsilon : 0≤epsilon) (heta0 : 0≤eta) (heta1 : eta<1/100)
    (light : ∀ p∈ps,
      rowDegree (List.finRange n) (indicator A) p.1.1/(n : Rat)+
        rowDegree (List.finRange n) (indicator A) p.2.1/(n : Rat)≤1+epsilon ∨
      colDegree (List.finRange m) (indicator A) p.1.2/(m : Rat)+
        colDegree (List.finRange m) (indicator A) p.2.2/(m : Rat)≤1+epsilon)
    (moment :
      sum (List.finRange m) (fun r =>
        (rowDegree (List.finRange n) (indicator A) r/(n : Rat))^2)/(m : Rat)+
      sum (List.finRange n) (fun c =>
        (colDegree (List.finRange m) (indicator A) c/(m : Rat))^2)/(n : Rat)≤
      (4/3)*(((cells (List.finRange m) (List.finRange n) A).length : Rat)/
        ((m : Rat)*(n : Rat)))+eta) :
    ((cells (List.finRange m) (List.finRange n) A).length : Rat)<
      (3/5)*(1+epsilon)*(m : Rat)*(n : Rat) := by
  apply CurrentPolynomialMatrix.current_polynomial_finite_three_fifths A hm hn ps cover
    epsilon eta hepsilon heta0 heta1
  · intro p hp
    simpa only [MinimumEndpoint.rowMean,MinimumEndpoint.colMean,Rat.div_def] using light p hp
  · unfold CurrentPolynomialMatrix.moments LightMatrix.lineAvg
    rw [MinimumEndpoint.density_card]
    simpa only [MinimumEndpoint.rowMean,MinimumEndpoint.colMean,Rat.div_def] using moment

#print BooleanMatrixGeometry.cells
#print PairedPivotCounting.flattenPairs
#print PairedMatrixMoments.rowDegree
#print PairedMatrixMoments.colDegree
#print MinimumEndpoint.rowMean
#print MinimumEndpoint.colMean
#print MinimumEndpoint.density
#print LightMatrix.lineAvg
#print LightMatrix.gridAvg
#print LightMatrix.W
#print LightMatrix.U
#print LightMatrix.V
#print CurrentPolynomialMatrix.moments
#print CurrentPolynomial.A
#print CurrentPolynomial.B
#print CurrentPolynomial.HC
#print CurrentPolynomial.a
#print CurrentPolynomial.b
#print CurrentPolynomial.h
#print CurrentPolynomial.G
#print CurrentPolynomial.P
#check CurrentPolynomial.current_certificate
#check CurrentPolynomial.h_monotone
#check CurrentPolynomial.h_antisymmetric
#check CurrentPolynomialMatrix.potential_average_nonpositive
#check CurrentPolynomialMatrix.dual_cancellation
#check CurrentPolynomialMatrix.thinning_parameters
#check CurrentPolynomialMatrix.current_polynomial_density_bound
#check CurrentPolynomialMatrix.current_polynomial_finite_three_fifths
#print axioms CurrentPolynomialMatrix.current_polynomial_finite_three_fifths


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/CurrentPolynomialPairing.lean <==
import LightRanges
import CurrentPolynomialPotential

namespace CurrentPolynomialMatrix

open LightMatrix PairedPivotCore PairedPivotCounting FiniteRatSums
  PairedMatrixMoments BooleanMatrixGeometry ListRatCounting

universe u
variable {m n : Nat}

def potentialAverage (A : Fin m → Fin n → Bool) (θ : Rat) : Rat :=
  gridAvg m n (fun r c => W A θ r c * CurrentPolynomial.h (min (U A θ r) (V A θ c)))

theorem paired_sum_perm {α : Type u} (f : α → Rat) {xs ys : List α}
    (hp : xs.Perm ys) : sum xs f = sum ys f := by
  induction hp with
  | nil => rfl
  | cons x hp ih => exact congrArg (fun q => f x+q) ih
  | swap x y xs => simp only [sum]; grind
  | trans h₁ h₂ ih₁ ih₂ => exact ih₁.trans ih₂

theorem flattened_sum {α : Type u} (ps : List (α × α)) (f : α → Rat) :
    sum (flattenPairs ps) f = sum ps (fun p => f p.1+f p.2) := by
  induction ps with
  | nil => rfl
  | cons p ps ih => simp only [flattenPairs, sum]; rw [ih]; grind

theorem pair_sum_nonpositive {α : Type u} (cs : List α) (ps : List (α × α))
    (cover : cs.Perm (flattenPairs ps)) (f : α → Rat)
    (hp : ∀ p ∈ ps, f p.1+f p.2 ≤ 0) : sum cs f ≤ 0 := by
  have hsum := sum_le ps (fun p => f p.1+f p.2) (fun _ => 0) hp
  rw [sum_const] at hsum
  rw [paired_sum_perm f cover, flattened_sum]
  grind

theorem potential_average_nonpositive (A : Fin m → Fin n → Bool) (θ : Rat)
    (hm : 0 < m) (hn : 0 < n) (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (light : ∀ p ∈ ps,
      U A θ p.1.1+U A θ p.2.1 ≤ 1 ∨ V A θ p.1.2+V A θ p.2.2 ≤ 1) :
    potentialAverage A θ ≤ 0 := by
  have hpair : ∀ p ∈ ps,
      CurrentPolynomial.h (min (U A θ p.1.1) (V A θ p.1.2)) +
      CurrentPolynomial.h (min (U A θ p.2.1) (V A θ p.2.2)) ≤ 0 := by
    intro p hp
    exact CurrentPolynomial.h_minimum_pair_nonpositive _ _ _ _
      (U_range A θ hn hθ0 hθ1 p.1.1).1
      (V_range A θ hm hθ0 hθ1 p.1.2).1
      (U_range A θ hn hθ0 hθ1 p.2.1).1
      (V_range A θ hm hθ0 hθ1 p.2.2).1 (light p hp)
  have hs := pair_sum_nonpositive (cells (List.finRange m) (List.finRange n) A)
    ps cover (fun p => CurrentPolynomial.h (min (U A θ p.1) (V A θ p.2))) hpair
  have hi := inv_nonneg_of_pos _ (Rat.natCast_pos.mpr hm)
  have hj := inv_nonneg_of_pos _ (Rat.natCast_pos.mpr hn)
  have hscale := Rat.mul_nonneg hθ0 (Rat.mul_nonneg hi hj)
  have hbound := Rat.mul_le_mul_of_nonneg_right hs hscale
  unfold potentialAverage
  rw [weighted_support_average]
  unfold supportAvg
  grind

#print axioms pair_sum_nonpositive
#print axioms potential_average_nonpositive
end CurrentPolynomialMatrix


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/CurrentPolynomialPotential.lean <==
import PolynomialData
import MinimumAlgebra

namespace CurrentPolynomial

theorem bern_coefficient_le (n : Nat) (f g : Nat → Rat) (t : Rat)
    (ht0 : 0 ≤ t) (ht1 : t ≤ 1) (hfg : ∀ i, i ≤ n → f i ≤ g i) :
    bern n f t ≤ bern n g t := by
  have hs := bern_nonneg n (fun i => g i - f i) t ht0 ht1
    (fun i hi => by have := hfg i hi; grind)
  rw [bern_sub] at hs
  grind

theorem bern_monotone (n : Nat) (f : Nat → Rat) (x y : Rat)
    (hx0 : 0 ≤ x) (hxy : x ≤ y) (hy1 : y ≤ 1)
    (hf : ∀ i, i < n → f i ≤ f (i+1)) : bern n f x ≤ bern n f y := by
  induction n generalizing f with
  | zero => exact Rat.le_refl
  | succ n ih =>
    have hleft := ih f (fun i hi => hf i (by omega))
    have hright := ih (fun i => f (i+1)) (fun i hi => hf (i+1) (by omega))
    have hcoeff := bern_coefficient_le n f (fun i => f (i+1)) y
      (by grind) hy1 (fun i hi => hf i (by omega))
    have hl := Rat.mul_le_mul_of_nonneg_left hleft (show 0 ≤ 1-x by grind)
    have hr := Rat.mul_le_mul_of_nonneg_left hright hx0
    have hm := Rat.mul_nonneg (show 0 ≤ y-x by grind)
      (show 0 ≤ bern n (fun i => f (i+1)) y - bern n f y by grind)
    simp only [bern]
    grind

theorem HC_monotone : ∀ i, i < 5 → HC i ≤ HC (i+1) := by
  intro i hi
  have cases : i = 0 ∨ i = 1 ∨ i = 2 ∨ i = 3 ∨ i = 4 := by omega
  rcases cases with h | h | h | h | h <;> subst i <;> decide +kernel

theorem h_monotone (x y : Rat) (hx0 : 0 ≤ x) (hxy : x ≤ y) (hy1 : y ≤ 1) :
    h x ≤ h y := bern_monotone 5 HC x y hx0 hxy hy1 HC_monotone

theorem h_antisymmetric (x : Rat) : h (1-x) = -h x := by
  unfold h
  rw [bern5_formula, bern5_formula]
  simp only [HC]
  grind

theorem h_pair_nonpositive (x y : Rat) (hx0 : 0 ≤ x) (hy0 : 0 ≤ y)
    (hxy : x+y ≤ 1) : h x+h y ≤ 0 := by
  have hm := h_monotone y (1-x) hy0 (by grind) (by grind)
  rw [h_antisymmetric] at hm
  grind

theorem h_minimum_pair_nonpositive (x y x' y' : Rat)
    (hx0 : 0 ≤ x) (hy0 : 0 ≤ y) (hx'0 : 0 ≤ x') (hy'0 : 0 ≤ y')
    (light : x+x' ≤ 1 ∨ y+y' ≤ 1) :
    h (min x y)+h (min x' y') ≤ 0 := by
  have hmin0 : 0 ≤ min x y := by
    change 0 ≤ (if x ≤ y then x else y)
    split <;> grind
  have hmin'0 : 0 ≤ min x' y' := by
    change 0 ≤ (if x' ≤ y' then x' else y')
    split <;> grind
  apply h_pair_nonpositive _ _ hmin0 hmin'0
  have hh := MinimumEndpoint.pair_minimum_bound x y x' y' 0
    (by simpa only [Rat.add_zero] using light)
  simpa only [Rat.add_zero] using hh

#print axioms bern_monotone
#print axioms h_monotone
#print axioms h_antisymmetric
#print axioms h_pair_nonpositive
#print axioms h_minimum_pair_nonpositive
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/CurrentPolynomialTheorem.lean <==
import CurrentPolynomialMatrix

namespace CurrentPolynomialMatrix

open LightMatrix PairedPivotCore PairedPivotCounting BooleanMatrixGeometry
variable {m n : Nat}

theorem thinning_parameters (d ε : Rat) (hε : 0 ≤ ε)
    (hcut : (3/5)*(1+ε) ≤ d) :
    0 < d ∧ 0 < (3/5)/d ∧ (3/5)/d ≤ 1 ∧
    ((3/5)/d)*d = 3/5 ∧ ((3/5)/d)*(1+ε) ≤ 1 := by
  have hmu : (0 : Rat) < 3/5 := by decide +kernel
  have hprod := Rat.mul_nonneg (Rat.le_of_lt hmu) hε
  have he : (3/5 : Rat)*(1+ε) = 3/5+(3/5)*ε := by grind
  have hmd : (3/5 : Rat) ≤ d := by rw [he] at hcut; grind
  have hd : 0 < d := by grind
  have hdne : d ≠ 0 := by grind
  have hcancel := Rat.div_mul_cancel (a := (3/5 : Rat)) hdne
  have hθpos : 0 < (3/5 : Rat)/d := by
    rw [Rat.div_def]
    exact Rat.mul_pos hmu (Rat.inv_pos.mpr hd)
  have hθ1 : (3/5 : Rat)/d ≤ 1 := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    rw [hcancel]
    simpa only [Rat.one_mul] using hmd
  have hscale : ((3/5 : Rat)/d)*(1+ε) ≤ 1 := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    have hh : ((3/5 : Rat)/d)*(1+ε)*d = (3/5)*(1+ε) := by grind
    rw [hh]
    simpa only [Rat.one_mul] using hcut
  exact ⟨hd, hθpos, hθ1, hcancel, hscale⟩

theorem current_polynomial_density_bound (A : Fin m → Fin n → Bool)
    (hm : 0 < m) (hn : 0 < n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (ε η : Rat) (hε : 0 ≤ ε) (hη0 : 0 ≤ η) (hη1 : η < 1/100)
    (light : ∀ p ∈ ps,
      MinimumEndpoint.rowMean A p.1.1+MinimumEndpoint.rowMean A p.2.1 ≤ 1+ε ∨
      MinimumEndpoint.colMean A p.1.2+MinimumEndpoint.colMean A p.2.2 ≤ 1+ε)
    (hmoment : moments A ≤ (4/3)*MinimumEndpoint.density A+η) :
    MinimumEndpoint.density A < (3/5)*(1+ε) := by
  apply Classical.byContradiction
  intro hnot
  have hcut : (3/5)*(1+ε) ≤ MinimumEndpoint.density A := by grind
  obtain ⟨_, hθpos, hθ1, hmean, hscale⟩ :=
    thinning_parameters (MinimumEndpoint.density A) ε hε hcut
  let θ := (3/5 : Rat)/MinimumEndpoint.density A
  have hθ0 : 0 ≤ θ := Rat.le_of_lt hθpos
  have transformed : ∀ p ∈ ps,
      U A θ p.1.1+U A θ p.2.1 ≤ 1 ∨ V A θ p.1.2+V A θ p.2.2 ≤ 1 := by
    intro p hp
    exact scaled_light θ ε _ _ _ _ hθ0 hscale (light p hp)
  exact normalized_moment_impossible A θ η hm hn hθ0 hθ1 hη0 hη1
    ps cover hmean hmoment transformed

theorem current_polynomial_finite_three_fifths (A : Fin m → Fin n → Bool)
    (hm : 0 < m) (hn : 0 < n)
    (ps : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps))
    (ε η : Rat) (hε : 0 ≤ ε) (hη0 : 0 ≤ η) (hη1 : η < 1/100)
    (light : ∀ p ∈ ps,
      MinimumEndpoint.rowMean A p.1.1+MinimumEndpoint.rowMean A p.2.1 ≤ 1+ε ∨
      MinimumEndpoint.colMean A p.1.2+MinimumEndpoint.colMean A p.2.2 ≤ 1+ε)
    (hmoment : moments A ≤ (4/3)*MinimumEndpoint.density A+η) :
    ((cells (List.finRange m) (List.finRange n) A).length : Rat) <
      (3/5)*(1+ε)*(m : Rat)*(n : Rat) := by
  have hd := current_polynomial_density_bound A hm hn ps cover ε η hε hη0 hη1 light hmoment
  have hcardpos := Rat.mul_pos (Rat.natCast_pos.mpr hm) (Rat.natCast_pos.mpr hn)
  have hh := Rat.mul_lt_mul_of_pos_right hd hcardpos
  rw [MinimumEndpoint.density_card] at hh
  rw [Rat.div_mul_cancel (by grind : (m : Rat)*(n : Rat) ≠ 0)] at hh
  simpa only [Rat.mul_assoc] using hh

#print axioms thinning_parameters
#print axioms current_polynomial_density_bound
#print axioms current_polynomial_finite_three_fifths
end CurrentPolynomialMatrix


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/FiniteCounting.lean <==
import PairedPivotCore

/-! Actual finite counting from original C3 and a simple pairing cover.
This module does not assume a degree or sampling inequality. -/

namespace PairedPivotCounting

open PairedPivotCore

universe u

def bitNat (b : Bool) : Nat := if b then 1 else 0

def count {α : Type u} (f : α → Bool) : List α → Nat
  | [] => 0
  | a :: as => bitNat (f a) + count f as

def flattenPairs {α : Type u} : List (α × α) → List α
  | [] => []
  | p :: ps => p.1 :: p.2 :: flattenPairs ps

theorem two_bits_le_one (a b : Bool)
    (h : ¬ (a = true ∧ b = true)) : bitNat a + bitNat b ≤ 1 := by
  cases a <;> cases b <;> simp_all [bitNat]

theorem count_perm {α : Type u} (f : α → Bool) {xs ys : List α}
    (h : xs.Perm ys) : count f xs = count f ys := by
  induction h with
  | nil => rfl
  | cons x h ih => exact congrArg (fun k => bitNat (f x) + k) ih
  | swap x y xs => simp only [count]; omega
  | trans h₁ h₂ ih₁ ih₂ => exact ih₁.trans ih₂

theorem flatten_length {α : Type u} (pairs : List (α × α)) :
    (flattenPairs pairs).length = 2 * pairs.length := by
  induction pairs with
  | nil => rfl
  | cons p ps ih => simp only [flattenPairs, List.length_cons]; omega

theorem paired_count_le {α : Type u} (f : α → Bool)
    (pairs : List (α × α))
    (h : ∀ p ∈ pairs, ¬ (f p.1 = true ∧ f p.2 = true)) :
    count f (flattenPairs pairs) ≤ pairs.length := by
  induction pairs with
  | nil => exact Nat.le_refl 0
  | cons p ps ih =>
    have hp := two_bits_le_one (f p.1) (f p.2) (h p (by simp))
    have ht := ih (fun q hq => h q (List.mem_cons_of_mem p hq))
    simp only [flattenPairs, count, List.length_cons]
    omega

/-- A literal finite occupied matrix and its S pairing cover. -/
structure Matrix (m n : Nat) where
  occupied : Fin m → Fin n → Prop
  cells : List (Cell (Fin m) (Fin n))
  pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))
  complete : ∀ p, occupied p.1 p.2 ↔ p ∈ cells
  simple : cells.Nodup
  cover : cells.Perm (flattenPairs pairs)
  c3 : ∀ p ∈ pairs, OriginalC3 occupied p.1 p.2

theorem c3_no_common_open {Row Col : Type u}
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b) :
    ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  intro p h
  rcases h with ⟨⟨⟨hpp, _, hpa, hap⟩, hra, hca⟩,
    ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
  exact hc p.1 p.2 hra hrb hca hcb ⟨hpp, hpa, hpb, hap, hbp⟩

theorem open_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Open A.occupied)]
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Open A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Open A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact decision_accepts_at_most_one (Open A.occupied) pivots p.1 p.2
      (c3_no_common_open A.occupied p.1 p.2 (A.c3 p hm))
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

theorem stable_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Closed A.occupied)]
    (holes : ∀ p ∈ A.pairs,
      (¬ A.occupied p.1.1 p.2.2) ∧ (¬ A.occupied p.2.1 p.1.2))
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Closed A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Closed A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact stable_closed_decision_accepts_at_most_one A.occupied pivots p.1 p.2
      (A.c3 p hm) (holes p hm).1 (holes p hm).2
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

#print axioms two_bits_le_one
#print axioms count_perm
#print axioms flatten_length
#print axioms paired_count_le
#print axioms c3_no_common_open
#print axioms open_accepted_count_le_half
#print axioms stable_accepted_count_le_half

end PairedPivotCounting


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/FiniteRatSums.lean <==
import Std

/-! Elementary finite rational sums and Cauchy by a sum-of-squares identity. -/

namespace FiniteRatSums

universe u v

def sum {α : Type u} : List α → (α → Rat) → Rat
  | [], _ => 0
  | a :: as, f => f a + sum as f

theorem sum_congr {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x = g x) : sum xs f = sum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f = g x + sum xs g
    rw [hx, ht]

theorem sum_add {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x + g x) = sum xs f + sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_sub {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x - g x) = sum xs f - sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_left {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => c * f x) = c * sum xs f := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_right {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => f x * c) = sum xs f * c := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_const {α : Type u} (xs : List α) (c : Rat) :
    sum xs (fun _ => c) = (xs.length : Rat) * c := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem sum_nonneg {α : Type u} (xs : List α) (f : α → Rat)
    (h : ∀ x ∈ xs, 0 ≤ f x) : 0 ≤ sum xs f := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    exact Rat.add_nonneg (h x (by simp))
      (ih (fun y hy => h y (List.mem_cons_of_mem x hy)))

theorem sum_le {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x ≤ g x) : sum xs f ≤ sum xs g := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f ≤ g x + sum xs g
    grind

theorem sum_swap {α : Type u} {β : Type v} (xs : List α) (ys : List β)
    (f : α → β → Rat) :
    sum xs (fun x => sum ys (f x)) = sum ys (fun y => sum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [sum]; rw [sum_const]; grind
  | cons x xs ih =>
    simp only [sum]
    rw [sum_add, ih]

theorem sum_square_shift {α : Type u} (xs : List α) (f : α → Rat) (c : Rat) :
    sum xs (fun x => (f x-c)^2) =
      sum xs (fun x => (f x)^2)-2*c*sum xs f+(xs.length : Rat)*c^2 := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem lagrange_identity {α : Type u} (xs : List α) (f : α → Rat) :
    sum xs (fun y => sum xs (fun x => (f x-f y)^2)) =
      2*(xs.length : Rat)*sum xs (fun x => (f x)^2)-2*(sum xs f)^2 := by
  rw [sum_congr xs _ _ (fun y _ => sum_square_shift xs f (f y))]
  rw [sum_add, sum_sub, sum_const]
  rw [sum_mul_right, sum_mul_left, sum_mul_left]
  grind

theorem finite_cauchy {α : Type u} (xs : List α) (f : α → Rat) :
    (sum xs f)^2 ≤ (xs.length : Rat)*sum xs (fun x => (f x)^2) := by
  have h := sum_nonneg xs (fun y => sum xs (fun x => (f x-f y)^2))
    (fun y _ => sum_nonneg xs (fun x => (f x-f y)^2)
      (fun x _ => Lean.Grind.OrderedRing.sq_nonneg))
  rw [lagrange_identity] at h
  grind

#print axioms sum_congr
#print axioms sum_add
#print axioms sum_sub
#print axioms sum_mul_left
#print axioms sum_mul_right
#print axioms sum_const
#print axioms sum_nonneg
#print axioms sum_le
#print axioms sum_swap
#print axioms sum_square_shift
#print axioms lagrange_identity
#print axioms finite_cauchy

end FiniteRatSums


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/LightAverages.lean <==
import MinimumMatrix

/-! Actual finite matrix averages and weighted degree identities. -/

namespace LightMatrix

open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry ListRatCounting

variable {m n : Nat}

def lineAvg (k : Nat) (f : Fin k → Rat) : Rat := sum (List.finRange k) f*(k : Rat)⁻¹

def gridAvg (m n : Nat) (f : Fin m → Fin n → Rat) : Rat :=
  sum (List.finRange m) (fun r => sum (List.finRange n) (f r))*(m : Rat)⁻¹*(n : Rat)⁻¹

def supportAvg (A : Fin m → Fin n → Bool) (f : Fin m → Fin n → Rat) : Rat :=
  sum (cells (List.finRange m) (List.finRange n) A) (fun p => f p.1 p.2)*(m : Rat)⁻¹*(n : Rat)⁻¹

def W (A : Fin m → Fin n → Bool) (θ : Rat) (r : Fin m) (c : Fin n) : Rat :=
  θ*indicator A r c

def U (A : Fin m → Fin n → Bool) (θ : Rat) (r : Fin m) : Rat :=
  θ*MinimumEndpoint.rowMean A r

def V (A : Fin m → Fin n → Bool) (θ : Rat) (c : Fin n) : Rat :=
  θ*MinimumEndpoint.colMean A c

theorem lineAvg_const (k : Nat) (hk : 0<k) (a : Rat) : lineAvg k (fun _ => a)=a := by
  have hpos : 0<(k : Rat) := Rat.natCast_pos.mpr hk
  have he := Rat.mul_inv_cancel (k : Rat) (by grind)
  unfold lineAvg
  rw [sum_const,List.length_finRange]
  grind

theorem lineAvg_sub (k : Nat) (f g : Fin k → Rat) :
    lineAvg k (fun x => f x-g x)=lineAvg k f-lineAvg k g := by
  unfold lineAvg
  rw [sum_sub]
  grind

theorem lineAvg_mul (k : Nat) (a : Rat) (f : Fin k → Rat) :
    lineAvg k (fun x => a*f x)=a*lineAvg k f := by
  unfold lineAvg
  rw [sum_mul_left]
  grind

theorem gridAvg_congr (f g : Fin m → Fin n → Rat) (h : ∀ r c, f r c=g r c) :
    gridAvg m n f=gridAvg m n g := by
  unfold gridAvg
  rw [sum_congr (List.finRange m) _ _
    (fun r _ => sum_congr (List.finRange n) _ _ (fun c _ => h r c))]

theorem gridAvg_add (f g : Fin m → Fin n → Rat) :
    gridAvg m n (fun r c => f r c+g r c)=gridAvg m n f+gridAvg m n g := by
  unfold gridAvg
  rw [sum_congr (List.finRange m) _ _ (fun r _ => sum_add (List.finRange n) (f r) (g r)),sum_add]
  grind

theorem gridAvg_sub (f g : Fin m → Fin n → Rat) :
    gridAvg m n (fun r c => f r c-g r c)=gridAvg m n f-gridAvg m n g := by
  unfold gridAvg
  rw [sum_congr (List.finRange m) _ _ (fun r _ => sum_sub (List.finRange n) (f r) (g r)),sum_sub]
  grind

theorem gridAvg_mul (a : Rat) (f : Fin m → Fin n → Rat) :
    gridAvg m n (fun r c => a*f r c)=a*gridAvg m n f := by
  unfold gridAvg
  rw [sum_congr (List.finRange m) _ _ (fun r _ => sum_mul_left (List.finRange n) a (f r)),sum_mul_left]
  grind

theorem gridAvg_row (hn : 0<n) (f : Fin m → Rat) :
    gridAvg m n (fun r _ => f r)=lineAvg m f := by
  have hpos : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have he := Rat.mul_inv_cancel (n : Rat) (by grind)
  unfold gridAvg lineAvg
  rw [sum_congr (List.finRange m) _ _ (fun r _ => sum_const (List.finRange n) (f r))]
  simp only [List.length_finRange]
  rw [sum_mul_left]
  grind

theorem gridAvg_column (hm : 0<m) (f : Fin n → Rat) :
    gridAvg m n (fun _ c => f c)=lineAvg n f := by
  have hpos : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have he := Rat.mul_inv_cancel (m : Rat) (by grind)
  unfold gridAvg lineAvg
  rw [sum_const,List.length_finRange]
  grind

theorem gridAvg_const (hm : 0<m) (hn : 0<n) (a : Rat) :
    gridAvg m n (fun _ _ => a)=a := by
  rw [gridAvg_row hn,lineAvg_const m hm]

theorem gridAvg_product (f : Fin m → Rat) (g : Fin n → Rat) :
    gridAvg m n (fun r c => f r*g c)=lineAvg m f*lineAvg n g := by
  unfold gridAvg lineAvg
  rw [sum_congr (List.finRange m) _ _ (fun r _ => sum_mul_left (List.finRange n) (f r) g),sum_mul_right]
  grind

theorem gridAvg_nonneg (hm : 0<m) (hn : 0<n) (f : Fin m → Fin n → Rat)
    (h : ∀ r c, 0≤f r c) : 0≤gridAvg m n f := by
  have hsum := sum_nonneg (List.finRange m) (fun r => sum (List.finRange n) (f r))
    (fun r _ => sum_nonneg (List.finRange n) (f r) (fun c _ => h r c))
  exact Rat.mul_nonneg (Rat.mul_nonneg hsum
    (inv_nonneg_of_pos _ (Rat.natCast_pos.mpr hm)))
    (inv_nonneg_of_pos _ (Rat.natCast_pos.mpr hn))

theorem indicator_average (A : Fin m → Fin n → Bool) :
    gridAvg m n (indicator A)=MinimumEndpoint.density A := rfl

theorem support_average (A : Fin m → Fin n → Bool) (f : Fin m → Fin n → Rat) :
    supportAvg A f=gridAvg m n (fun r c => indicator A r c*f r c) := by
  unfold supportAvg gridAvg
  rw [cells_sum]

theorem weight_average (A : Fin m → Fin n → Bool) (θ : Rat) :
    gridAvg m n (W A θ)=θ*MinimumEndpoint.density A := by
  unfold W
  rw [gridAvg_mul,indicator_average]

theorem weighted_support_average (A : Fin m → Fin n → Bool) (θ : Rat) (f : Fin m → Fin n → Rat) :
    gridAvg m n (fun r c => W A θ r c*f r c)=θ*supportAvg A f := by
  rw [support_average]
  unfold W
  rw [gridAvg_congr _ (fun r c => θ*(indicator A r c*f r c)) (by intro r c; grind),gridAvg_mul]

theorem row_weighted_degree (A : Fin m → Fin n → Bool) (θ : Rat) (r : Fin m) :
    lineAvg n (W A θ r)=U A θ r := by
  unfold lineAvg W U MinimumEndpoint.rowMean
  rw [sum_mul_left]
  unfold rowDegree
  grind

theorem column_weighted_degree (A : Fin m → Fin n → Bool) (θ : Rat) (c : Fin n) :
    lineAvg m (fun r => W A θ r c)=V A θ c := by
  unfold lineAvg W V MinimumEndpoint.colMean
  rw [sum_mul_left]
  unfold colDegree
  grind

theorem row_mean (A : Fin m → Fin n → Bool) (θ : Rat) :
    lineAvg m (U A θ)=θ*MinimumEndpoint.density A := by
  unfold U
  rw [lineAvg_mul]
  exact congrArg (fun q : Rat => θ*q) (MinimumEndpoint.uniform_row_mean A)

theorem column_mean (A : Fin m → Fin n → Bool) (θ : Rat) :
    lineAvg n (V A θ)=θ*MinimumEndpoint.density A := by
  unfold V
  rw [lineAvg_mul]
  exact congrArg (fun q : Rat => θ*q) (MinimumEndpoint.uniform_col_mean A)

theorem weighted_row_balance (A : Fin m → Fin n → Bool) (θ : Rat) (hn : 0<n) (f : Fin m → Rat) :
    gridAvg m n (fun r c => W A θ r c*f r)=gridAvg m n (fun r _ => U A θ r*f r) := by
  have hpos : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have he := Rat.mul_inv_cancel (n : Rat) (by grind)
  have hrow : ∀ r, sum (List.finRange n) (fun c => W A θ r c*f r)=
      sum (List.finRange n) (fun _ => U A θ r*f r) := by
    intro r
    rw [sum_mul_right,sum_const,List.length_finRange]
    have hu := row_weighted_degree A θ r
    unfold lineAvg at hu
    grind
  unfold gridAvg
  rw [sum_congr (List.finRange m) _ _ (fun r _ => hrow r)]

theorem weighted_column_balance (A : Fin m → Fin n → Bool) (θ : Rat) (hm : 0<m) (f : Fin n → Rat) :
    gridAvg m n (fun r c => W A θ r c*f c)=gridAvg m n (fun _ c => V A θ c*f c) := by
  have hpos : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have he := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hcol : ∀ c, sum (List.finRange m) (fun r => W A θ r c*f c)=
      sum (List.finRange m) (fun _ => V A θ c*f c) := by
    intro c
    rw [sum_mul_right,sum_const,List.length_finRange]
    have hv := column_weighted_degree A θ c
    unfold lineAvg at hv
    grind
  unfold gridAvg
  rw [sum_swap (List.finRange m) (List.finRange n) (fun r c => W A θ r c*f c)]
  rw [sum_swap (List.finRange m) (List.finRange n) (fun _ c => V A θ c*f c)]
  rw [sum_congr (List.finRange n) _ _ (fun c _ => hcol c)]

#print axioms gridAvg_product
#print axioms gridAvg_nonneg
#print axioms weighted_support_average
#print axioms row_weighted_degree
#print axioms column_weighted_degree
#print axioms row_mean
#print axioms column_mean
#print axioms weighted_row_balance
#print axioms weighted_column_balance
end LightMatrix


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/LightRanges.lean <==
import LightAverages

namespace LightMatrix

open FiniteRatSums PairedMatrixMoments BooleanMatrixGeometry ListRatCounting
variable {m n : Nat}

theorem original_row_range (A : Fin m → Fin n → Bool) (hn : 0<n) (r : Fin m) :
    0≤MinimumEndpoint.rowMean A r ∧ MinimumEndpoint.rowMean A r≤1 := by
  have h₀ := sum_nonneg (List.finRange n) (indicator A r)
    (fun c _ => (ratBit_range (A r c)).1)
  have h₁ := sum_le (List.finRange n) (indicator A r) (fun _ => 1)
    (fun c _ => (ratBit_range (A r c)).2)
  rw [sum_const,List.length_finRange] at h₁
  have hh := ratio_range (rowDegree (List.finRange n) (indicator A) r) (n : Rat)
    h₀ (by unfold rowDegree; grind) (Rat.natCast_pos.mpr hn)
  simpa only [MinimumEndpoint.rowMean,Rat.div_def] using hh

theorem original_column_range (A : Fin m → Fin n → Bool) (hm : 0<m) (c : Fin n) :
    0≤MinimumEndpoint.colMean A c ∧ MinimumEndpoint.colMean A c≤1 := by
  have h₀ := sum_nonneg (List.finRange m) (fun r => indicator A r c)
    (fun r _ => (ratBit_range (A r c)).1)
  have h₁ := sum_le (List.finRange m) (fun r => indicator A r c) (fun _ => 1)
    (fun r _ => (ratBit_range (A r c)).2)
  rw [sum_const,List.length_finRange] at h₁
  have hh := ratio_range (colDegree (List.finRange m) (indicator A) c) (m : Rat)
    h₀ (by unfold colDegree; grind) (Rat.natCast_pos.mpr hm)
  simpa only [MinimumEndpoint.colMean,Rat.div_def] using hh

theorem W_range (A : Fin m → Fin n → Bool) (θ : Rat) (hθ0 : 0≤θ) (hθ1 : θ≤1)
    (r : Fin m) (c : Fin n) : 0≤W A θ r c ∧ W A θ r c≤1 := by
  cases h : A r c <;> simp [W,indicator,RationalSampling.ratBit,h,hθ0,hθ1] <;> grind

theorem U_range (A : Fin m → Fin n → Bool) (θ : Rat) (hn : 0<n)
    (hθ0 : 0≤θ) (hθ1 : θ≤1) (r : Fin m) : 0≤U A θ r ∧ U A θ r≤1 := by
  have h := original_row_range A hn r
  have h₀ := Rat.mul_nonneg hθ0 h.1
  have h₁ := Rat.mul_le_mul_of_nonneg_left h.2 hθ0
  unfold U
  constructor <;> grind

theorem V_range (A : Fin m → Fin n → Bool) (θ : Rat) (hm : 0<m)
    (hθ0 : 0≤θ) (hθ1 : θ≤1) (c : Fin n) : 0≤V A θ c ∧ V A θ c≤1 := by
  have h := original_column_range A hm c
  have h₀ := Rat.mul_nonneg hθ0 h.1
  have h₁ := Rat.mul_le_mul_of_nonneg_left h.2 hθ0
  unfold V
  constructor <;> grind

theorem scaled_light (θ ε x y x' y' : Rat) (hθ0 : 0≤θ) (hscale : θ*(1+ε)≤1)
    (light : x+x'≤1+ε ∨ y+y'≤1+ε) :
    θ*x+θ*x'≤1 ∨ θ*y+θ*y'≤1 := by
  rcases light with h | h
  · have hh := Rat.mul_le_mul_of_nonneg_left h hθ0
    have he : θ*(x+x')=θ*x+θ*x' := by grind
    rw [he] at hh
    exact Or.inl (Rat.le_trans hh hscale)
  · have hh := Rat.mul_le_mul_of_nonneg_left h hθ0
    have he : θ*(y+y')=θ*y+θ*y' := by grind
    rw [he] at hh
    exact Or.inr (Rat.le_trans hh hscale)

#print axioms original_row_range
#print axioms original_column_range
#print axioms W_range
#print axioms U_range
#print axioms V_range
#print axioms scaled_light
end LightMatrix


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/ListRatCounting.lean <==
import RationalSampling

namespace ListRatCounting

open FiniteRatSums RationalSampling PairedPivotCounting

universe u v

theorem sum_append {α : Type u} (xs ys : List α) (f : α → Rat) :
    sum (xs++ys) f=sum xs f+sum ys f := by
  induction xs with
  | nil => simp only [List.nil_append, sum]; grind
  | cons x xs ih => simp only [List.cons_append, sum]; rw [ih]; grind

theorem sum_map {α : Type u} {β : Type v} (xs : List α) (g : α → β) (f : β → Rat) :
    sum (xs.map g) f=sum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.map_cons, sum]; rw [ih]

theorem sum_flatMap {α : Type u} {β : Type v} (xs : List α) (g : α → List β)
    (f : β → Rat) : sum (xs.flatMap g) f=sum xs (fun x => sum (g x) f) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.flatMap_cons, sum]; rw [sum_append, ih]

theorem sum_filter {α : Type u} (xs : List α) (p : α → Bool) (f : α → Rat) :
    sum (xs.filter p) f=sum xs (fun x => ratBit (p x)*f x) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    cases hp : p x <;> simp [hp, sum, ratBit, ih] <;> grind

theorem count_as_sum {α : Type u} (xs : List α) (f : α → Bool) :
    sum xs (fun x => ratBit (f x))=(count f xs : Rat) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hb : ratBit (f x)=(bitNat (f x) : Rat) := by cases f x <;> rfl
    simp only [sum, count]
    rw [Rat.natCast_add, hb, ih]

theorem ratBit_range (b : Bool) : 0≤ratBit b ∧ ratBit b≤1 := by
  cases b <;> constructor <;> decide

theorem inv_nonneg_of_pos (d : Rat) (hd : 0<d) : 0≤d⁻¹ := by
  have hn : d≠0 := by grind
  have he := Rat.inv_mul_cancel d hn
  apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
  grind

#print axioms sum_append
#print axioms sum_map
#print axioms sum_flatMap
#print axioms sum_filter
#print axioms count_as_sum
#print axioms ratBit_range
#print axioms inv_nonneg_of_pos

end ListRatCounting


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/MajorityCounting.lean <==
import FiniteCounting

/-! Strict-majority counting for arbitrary pivot-list length. -/

namespace MajorityCounting

open PairedPivotCounting

universe u v

def ones : List Bool → Nat
  | [] => 0
  | b :: bs => bitNat b + ones bs

def majority (bs : List Bool) : Bool := decide (bs.length < 2*ones bs)

def DisjointBits : List Bool → List Bool → Prop
  | [], [] => True
  | x :: xs, y :: ys => ¬ (x = true ∧ y = true) ∧ DisjointBits xs ys
  | _, _ => False

theorem disjoint_ones_bound (xs ys : List Bool) (h : DisjointBits xs ys) :
    ones xs+ones ys ≤ xs.length := by
  induction xs generalizing ys with
  | nil =>
    cases ys with
    | nil => exact Nat.le_refl 0
    | cons y ys => exact False.elim h
  | cons x xs ih =>
    cases ys with
    | nil => exact False.elim h
    | cons y ys =>
      obtain ⟨hh, ht⟩ := h
      have h₁ := two_bits_le_one x y hh
      have h₂ := ih ys ht
      simp only [ones, List.length_cons]
      omega

theorem disjoint_majorities_impossible (xs ys : List Bool)
    (hlen : xs.length = ys.length) (h : DisjointBits xs ys) :
    ¬ (majority xs = true ∧ majority ys = true) := by
  rintro ⟨hx, hy⟩
  have h₁ : xs.length < 2*ones xs := of_decide_eq_true hx
  have h₂ : ys.length < 2*ones ys := of_decide_eq_true hy
  have h₃ := disjoint_ones_bound xs ys h
  omega

def bits {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a : C) : List Bool :=
  pivots.map (fun p => decide (R p a))

theorem bits_disjoint {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    DisjointBits (bits R pivots a) (bits R pivots b) := by
  induction pivots with
  | nil => trivial
  | cons p ps ih =>
    constructor
    · intro h
      exact hd p ⟨of_decide_eq_true h.1, of_decide_eq_true h.2⟩
    · exact ih

theorem majority_at_most_one {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (majority (bits R pivots a) = true ∧ majority (bits R pivots b) = true) := by
  apply disjoint_majorities_impossible
  · simp only [bits, List.length_map]
  · exact bits_disjoint R pivots a b hd

theorem majority_count_le_half {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)]
    (cells : List C) (pairs : List (C × C)) (cover : cells.Perm (flattenPairs pairs))
    (hd : ∀ ab ∈ pairs, ∀ p, ¬ (R p ab.1 ∧ R p ab.2))
    (pivots : List P) :
    2*count (fun a => majority (bits R pivots a)) cells ≤ cells.length := by
  let f := fun a => majority (bits R pivots a)
  have hp : ∀ ab ∈ pairs, ¬ (f ab.1 = true ∧ f ab.2 = true) := by
    intro ab hab
    exact majority_at_most_one R pivots ab.1 ab.2 (hd ab hab)
  have hc := paired_count_le f pairs hp
  have he := count_perm f cover
  have hl := cover.length_eq.trans (flatten_length pairs)
  change 2*count f cells ≤ cells.length
  omega

#print axioms disjoint_ones_bound
#print axioms disjoint_majorities_impossible
#print axioms bits_disjoint
#print axioms majority_at_most_one
#print axioms majority_count_le_half

end MajorityCounting


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/MatrixMoments.lean <==
import FiniteRatSums
import RationalMinorant

/-! Conditional analytic component. Its explicit sampling hypothesis is
discharged in StableDensity. This component alone is not a C3 theorem. -/

namespace PairedMatrixMoments

open FiniteRatSums PairedPivotAlgebra

universe u v
variable {Row : Type u} {Col : Type v}

def rowDegree (cols : List Col) (A : Row → Col → Rat) (r : Row) : Rat :=
  sum cols (A r)

def colDegree (rows : List Row) (A : Row → Col → Rat) (c : Col) : Rat :=
  sum rows (fun r => A r c)

def codegree (cols : List Col) (A : Row → Col → Rat) (r s : Row) : Rat :=
  sum cols (fun c => A r c * A s c)

def total (rows : List Row) (cols : List Col) (A : Row → Col → Rat) : Rat :=
  sum rows (rowDegree cols A)

theorem total_columns (rows : List Row) (cols : List Col) (A : Row → Col → Rat) :
    total rows cols A = sum cols (colDegree rows A) := by
  exact sum_swap rows cols A

theorem codegree_double_count (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat) :
    sum rows (fun r => sum rows (codegree cols A r)) =
      sum cols (fun c => (colDegree rows A c)^2) := by
  change (sum rows (fun r => sum rows (fun s =>
    sum cols (fun c => A r c*A s c)))) = _
  rw [sum_congr rows _ _ (fun r _ =>
    sum_swap rows cols (fun s c => A r c*A s c))]
  rw [sum_swap rows cols]
  apply sum_congr cols
  intro c hc
  rw [sum_congr rows _ _ (fun r _ =>
    sum_mul_left rows (A r c) (fun s => A s c))]
  rw [sum_mul_right]
  unfold colDegree
  grind

theorem row_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c)
    (r : Row) (hr : r ∈ rows) : 0 ≤ rowDegree cols A r := by
  exact sum_nonneg cols (A r) (hA r hr)

theorem total_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c) : 0 ≤ total rows cols A := by
  exact sum_nonneg rows (rowDegree cols A) (row_nonneg rows cols A hA)

theorem codegree_range (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r s : Row) (hr : r ∈ rows) (hs : s ∈ rows) :
    0 ≤ codegree cols A r s ∧ codegree cols A r s ≤ rowDegree cols A r := by
  constructor
  · exact sum_nonneg cols _ (fun c hc =>
      Rat.mul_nonneg (hA r hr c hc).1 (hA s hs c hc).1)
  · apply sum_le cols
    intro c hc
    have h := Rat.mul_le_mul_of_nonneg_left (hA s hs c hc).2 (hA r hr c hc).1
    grind

theorem ratio_range (a d : Rat) (ha : 0 ≤ a) (had : a ≤ d) (hd : 0 < d) :
    0 ≤ a/d ∧ a/d ≤ 1 := by
  have hn : d ≠ 0 := by grind
  have he := Rat.div_mul_cancel (a := a) hn
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind

theorem row_bound_from_sampling (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r : Row) (hr : r ∈ rows) (hd : 0 < rowDegree cols A r)
    (sampling : 2*rowDegree cols A r *
      sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
        ≤ total rows cols A) :
    3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
      ≤ total rows cols A := by
  have hp : ∀ s ∈ rows,
      3*codegree cols A r s-rowDegree cols A r ≤
        2*rowDegree cols A r*f (codegree cols A r s/rowDegree cols A r) := by
    intro s hs
    have ht := codegree_range rows cols A hA r s hr hs
    have hq := ratio_range _ _ ht.1 ht.2 hd
    have hf := finite_majority_minorant_twice _ hq.1 hq.2
    have hm := Rat.mul_le_mul_of_nonneg_left hf (Rat.le_of_lt hd)
    have hn : rowDegree cols A r ≠ 0 := by grind
    have he := Rat.div_mul_cancel (a := codegree cols A r s) hn
    grind
  have hh := sum_le rows _ _ hp
  rw [sum_sub, sum_mul_left, sum_const, sum_mul_left] at hh
  grind

/-- The sampling premise is explicit here and proved from C3 in StableDensity. -/
theorem conditional_density_from_sampling
    (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (sampling : ∀ r ∈ rows, 0 < rowDegree cols A r →
      2*rowDegree cols A r *
        sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
          ≤ total rows cols A) :
    3*total rows cols A ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  have hE := total_nonneg rows cols A (fun r hr c hc => (hA r hr c hc).1)
  have hr : ∀ r ∈ rows,
      3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
        ≤ total rows cols A := by
    intro r hmem
    have hd := row_nonneg rows cols A (fun s hs c hc => (hA s hs c hc).1) r hmem
    by_cases hz : rowDegree cols A r = 0
    · have ht : ∀ s ∈ rows, codegree cols A r s = 0 := by
        intro s hs
        have hh := codegree_range rows cols A hA r s hmem hs
        grind
      rw [sum_congr rows _ (fun _ => 0) ht, sum_const, hz]
      grind
    · have hpos : 0 < rowDegree cols A r := by grind
      exact row_bound_from_sampling rows cols A hA r hmem hpos (sampling r hmem hpos)
  have hsum := sum_le rows _ _ hr
  rw [sum_sub, sum_mul_left, sum_mul_left, sum_const] at hsum
  rw [codegree_double_count] at hsum
  change 3*sum cols (fun c => (colDegree rows A c)^2) -
    (rows.length : Rat)*total rows cols A ≤
      (rows.length : Rat)*total rows cols A at hsum
  have hmoment : 3*sum cols (fun c => (colDegree rows A c)^2) ≤
      2*(rows.length : Rat)*total rows cols A := by grind
  have hc := finite_cauchy cols (colDegree rows A)
  rw [← total_columns rows cols A] at hc
  have hcm := Rat.mul_le_mul_of_nonneg_left hc (by decide : (0 : Rat) ≤ 3)
  have hmm := Rat.mul_le_mul_of_nonneg_left hmoment
    (Rat.natCast_nonneg (a := cols.length))
  have hprod : (3*total rows cols A)*total rows cols A ≤
      (2*(rows.length : Rat)*(cols.length : Rat))*total rows cols A := by grind
  by_cases hz : total rows cols A = 0
  · rw [hz]
    have hn := Rat.mul_nonneg (Rat.natCast_nonneg (a := rows.length))
      (Rat.natCast_nonneg (a := cols.length))
    grind
  · have hpos : 0 < total rows cols A := by grind
    exact Rat.le_of_mul_le_mul_right hprod hpos

#print axioms total_columns
#print axioms codegree_double_count
#print axioms row_nonneg
#print axioms total_nonneg
#print axioms codegree_range
#print axioms ratio_range
#print axioms row_bound_from_sampling
#print axioms conditional_density_from_sampling

end PairedMatrixMoments


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/MinimumAlgebra.lean <==
import Std

/-! Exact scalar inequalities used by the minimum-endpoint argument. -/

namespace MinimumEndpoint

def absRat (x : Rat) : Rat := if 0 ≤ x then x else -x

theorem min_le_first (x y : Rat) : min x y ≤ x := by
  change (if x ≤ y then x else y) ≤ x
  split <;> grind

theorem min_le_second (x y : Rat) : min x y ≤ y := by
  change (if x ≤ y then x else y) ≤ y
  split <;> grind

theorem min_abs_identity (x y : Rat) :
    2*min x y = x+y-absRat (x-y) := by
  change 2*(if x ≤ y then x else y) = x+y-(if 0 ≤ x-y then x-y else -(x-y))
  split <;> split <;> grind

theorem abs_square (x : Rat) : (absRat x)^2=x^2 := by
  unfold absRat
  split <;> grind

theorem quadratic_majorant (x : Rat) :
    6*absRat x ≤ 9*x^2+1 := by
  have h : (0:Rat) ≤ (3*absRat x-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he := abs_square x
  grind

theorem minimum_quadratic (x y : Rat) :
    6*(x+y)-9*(x-y)^2-1 ≤ 12*min x y := by
  have hm := min_abs_identity x y
  have hq := quadratic_majorant (x-y)
  grind

theorem pair_minimum_bound (x y z w ε : Rat)
    (light : x+z ≤ 1+ε ∨ y+w ≤ 1+ε) :
    min x y+min z w ≤ 1+ε := by
  have h₁ := min_le_first x y
  have h₂ := min_le_second x y
  have h₃ := min_le_first z w
  have h₄ := min_le_second z w
  rcases light with h | h <;> grind

theorem combine_minimum_bounds (μ S I ε η : Rat)
    (lower : 18*μ^2-3*S-μ≤12*I)
    (upper : 2*I≤(1+ε)*μ)
    (moment : S≤(4/3 : Rat)*μ+η) :
    18*μ^2≤(11+6*ε)*μ+3*η := by
  have hu := Rat.mul_le_mul_of_nonneg_left upper (by decide : (0:Rat)≤6)
  have hm := Rat.mul_le_mul_of_nonneg_left moment (by decide : (0:Rat)≤3)
  have heu : 6*((1+ε)*μ)=6*μ+6*ε*μ := by grind
  have hem : 3*((4/3 : Rat)*μ+η)=4*μ+3*η := by grind
  have heg : (11+6*ε)*μ+3*η=11*μ+6*ε*μ+3*η := by grind
  rw [heu] at hu
  rw [hem] at hm
  rw [heg]
  grind

#print axioms combine_minimum_bounds
#print axioms min_abs_identity
#print axioms abs_square
#print axioms quadratic_majorant
#print axioms minimum_quadratic
#print axioms pair_minimum_bound
end MinimumEndpoint


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/MinimumMatrix.lean <==
import BooleanMatrixGeometry
import MinimumAlgebra

/-! Finite Boolean-matrix normalizations and the occupied/ambient identities. -/

namespace MinimumEndpoint

open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments BooleanMatrixGeometry

universe u v

def rowMean {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Rat :=
  rowDegree (List.finRange n) (indicator A) r * (n : Rat)⁻¹

def colMean {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Rat :=
  colDegree (List.finRange m) (indicator A) c * (m : Rat)⁻¹

def density {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  total (List.finRange m) (List.finRange n) (indicator A) * (m : Rat)⁻¹ * (n : Rat)⁻¹

def secondMoment {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  sum (List.finRange m) (fun r => (rowMean A r)^2) * (m : Rat)⁻¹ +
  sum (List.finRange n) (fun c => (colMean A c)^2) * (n : Rat)⁻¹

def ambientMean (m n : Nat) (f : Cell (Fin m) (Fin n) → Rat) : Rat :=
  sum (grid (List.finRange m) (List.finRange n)) f * (m : Rat)⁻¹ * (n : Rat)⁻¹

def occupiedMean {m n : Nat} (A : Fin m → Fin n → Bool)
    (f : Cell (Fin m) (Fin n) → Rat) : Rat :=
  sum (cells (List.finRange m) (List.finRange n) A) f * (m : Rat)⁻¹ * (n : Rat)⁻¹

def minimumMass {m n : Nat} (A : Fin m → Fin n → Bool) : Rat :=
  occupiedMean A (fun p => min (rowMean A p.1) (colMean A p.2))

theorem density_card {m n : Nat} (A : Fin m → Fin n → Bool) :
    density A = ((cells (List.finRange m) (List.finRange n) A).length : Rat) /
      ((m : Rat)*(n : Rat)) := by
  rw [cells_card, Rat.div_def, Rat.inv_mul_rev]
  unfold density
  grind

theorem occupied_as_ambient {m n : Nat} (A : Fin m → Fin n → Bool)
    (f : Cell (Fin m) (Fin n) → Rat) :
    sum (cells (List.finRange m) (List.finRange n) A) f =
      sum (grid (List.finRange m) (List.finRange n))
        (fun p => indicator A p.1 p.2*f p) := by
  rw [cells_sum, grid_sum]

theorem indicator_sum {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (grid (List.finRange m) (List.finRange n)) (fun p => indicator A p.1 p.2) =
      total (List.finRange m) (List.finRange n) (indicator A) := by
  rw [grid_sum]
  rfl

theorem mean_row_sum {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange m) (rowMean A) =
      total (List.finRange m) (List.finRange n) (indicator A)*(n : Rat)⁻¹ := by
  unfold rowMean
  rw [sum_mul_right]
  rfl

theorem mean_col_sum {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange n) (colMean A) =
      total (List.finRange m) (List.finRange n) (indicator A)*(m : Rat)⁻¹ := by
  unfold colMean
  rw [sum_mul_right, ← total_columns]

theorem uniform_row_mean {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange m) (rowMean A)*(m : Rat)⁻¹ = density A := by
  rw [mean_row_sum]
  unfold density
  grind

theorem uniform_col_mean {m n : Nat} (A : Fin m → Fin n → Bool) :
    sum (List.finRange n) (colMean A)*(n : Rat)⁻¹ = density A := by
  rw [mean_col_sum]
  rfl

theorem occupied_row_sum {m n : Nat} (A : Fin m → Fin n → Bool) (hn : 0<n) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p => rowMean A p.1) =
      (n : Rat)*sum (List.finRange m) (fun r => (rowMean A r)^2) := by
  have hnq : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  rw [cells_sum, ← sum_mul_left]
  apply sum_congr
  intro r hr
  change sum (List.finRange n) (fun c => indicator A r c*rowMean A r) = _
  rw [sum_mul_right]
  change rowDegree (List.finRange n) (indicator A) r * rowMean A r =
    (n : Rat)*(rowMean A r)^2
  unfold rowMean
  grind

theorem occupied_col_sum {m n : Nat} (A : Fin m → Fin n → Bool) (hm : 0<m) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p => colMean A p.2) =
      (m : Rat)*sum (List.finRange n) (fun c => (colMean A c)^2) := by
  have hmq : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  rw [cells_sum, sum_swap, ← sum_mul_left]
  apply sum_congr
  intro c hc
  change sum (List.finRange m) (fun r => indicator A r c*colMean A c) = _
  rw [sum_mul_right]
  change colDegree (List.finRange m) (indicator A) c * colMean A c =
    (m : Rat)*(colMean A c)^2
  unfold colMean
  grind

theorem occupied_linear_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n) :
    occupiedMean A (fun p => rowMean A p.1+colMean A p.2) = secondMoment A := by
  have hmq : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnq : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  unfold occupiedMean
  rw [sum_add, occupied_row_sum A hn, occupied_col_sum A hm]
  unfold secondMoment
  grind

theorem rectangular_square_identity {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (u : Row → Rat) (v : Col → Rat) :
    sum rows (fun r => sum cols (fun c => (u r-v c)^2)) =
      (cols.length : Rat)*sum rows (fun r => (u r)^2)+
      (rows.length : Rat)*sum cols (fun c => (v c)^2)-2*sum rows u*sum cols v := by
  have h : ∀ r ∈ rows, sum cols (fun c => (u r-v c)^2) =
      sum cols (fun c => (v c)^2)-2*u r*sum cols v+(cols.length : Rat)*(u r)^2 := by
    intro r hr
    rw [sum_congr cols _ (fun c => (v c-u r)^2) (by intro c hc; grind)]
    exact sum_square_shift cols v (u r)
  rw [sum_congr rows _ _ h, sum_add, sum_sub, sum_const,
    sum_mul_right, sum_mul_left, sum_mul_left]
  grind

theorem ambient_square_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hm : 0<m) (hn : 0<n) :
    ambientMean m n (fun p => (rowMean A p.1-colMean A p.2)^2) =
      secondMoment A-2*(density A)^2 := by
  have hmq : 0<(m : Rat) := Rat.natCast_pos.mpr hm
  have hnq : 0<(n : Rat) := Rat.natCast_pos.mpr hn
  have hmi := Rat.mul_inv_cancel (m : Rat) (by grind)
  have hni := Rat.mul_inv_cancel (n : Rat) (by grind)
  unfold ambientMean
  rw [grid_sum, rectangular_square_identity]
  simp only [List.length_finRange]
  rw [mean_row_sum, mean_col_sum]
  unfold secondMoment density
  grind

#print axioms density_card
#print axioms uniform_row_mean
#print axioms uniform_col_mean
#print axioms occupied_linear_identity
#print axioms rectangular_square_identity
#print axioms ambient_square_identity
end MinimumEndpoint


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PairedPivotCore.lean <==
import Std

/-!
Logical core only: rectangle-neighborhood/C3 equivalence, stable endpoint
exclusions, and the finite accept-first-equal-pair intersection rule.
This file does not formalize probability, limits, Cauchy, or the density bound.
The decision rule uses 2L bits and rejects when all L pairs are mixed.
-/

namespace PairedPivotCore

universe u v

abbrev Cell (Row : Type u) (Col : Type v) := Row × Col

variable {Row : Type u} {Col : Type v}

def Closed (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied q.1 q.2 ∧
  occupied p.1 q.2 ∧ occupied q.1 p.2

def Open (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  Closed occupied p q ∧ p.1 ≠ q.1 ∧ p.2 ≠ q.2

def Outside (a b p : Cell Row Col) : Prop :=
  p.1 ≠ a.1 ∧ p.1 ≠ b.1 ∧ p.2 ≠ a.2 ∧ p.2 ≠ b.2

def Five (occupied : Row → Col → Prop) (a b p : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied p.1 a.2 ∧ occupied p.1 b.2 ∧
  occupied a.1 p.2 ∧ occupied b.1 p.2

def OriginalC3 (occupied : Row → Col → Prop) (a b : Cell Row Col) : Prop :=
  ∀ x y, x ≠ a.1 → x ≠ b.1 → y ≠ a.2 → y ≠ b.2 →
    ¬ Five occupied a b (x, y)

theorem closed_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Closed occupied p q → Closed occupied q p := by
  rintro ⟨hp, hq, hpq, hqp⟩
  exact ⟨hq, hp, hqp, hpq⟩

theorem open_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Open occupied p q → Open occupied q p := by
  rintro ⟨hc, hr, hh⟩
  exact ⟨closed_symmetric occupied p q hc, Ne.symm hr, Ne.symm hh⟩

/- No distinct-row or distinct-column assumptions on a,b occur here. -/
theorem common_open_iff_witness (occupied : Row → Col → Prop)
    (a b p : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    (Open occupied p a ∧ Open occupied p b) ↔
      (Outside a b p ∧ Five occupied a b p) := by
  constructor
  · rintro ⟨⟨⟨hp, _, hpa, hap⟩, hra, hca⟩,
      ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
    exact ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
  · rintro ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
    exact ⟨⟨⟨hp, ha, hpa, hap⟩, hra, hca⟩,
      ⟨⟨hp, hb, hpb, hbp⟩, hrb, hcb⟩⟩

theorem c3_iff_disjoint_open (occupied : Row → Col → Prop)
    (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    OriginalC3 occupied a b ↔
      ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  constructor
  · intro hc p h
    obtain ⟨⟨hra, hrb, hca, hcb⟩, hf⟩ :=
      (common_open_iff_witness occupied a b p ha hb).mp h
    exact hc p.1 p.2 hra hrb hca hcb hf
  · intro hd x y hra hrb hca hcb hf
    exact hd (x, y)
      ((common_open_iff_witness occupied a b (x, y) ha hb).mpr
        ⟨⟨hra, hrb, hca, hcb⟩, hf⟩)

theorem opposite_holes_exclude_closed_intersection
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ∀ p, ¬ (Closed occupied p a ∧ Closed occupied p b) := by
  intro p h
  obtain ⟨⟨hp, _, hpa, hap⟩, ⟨_, _, hpb, hbp⟩⟩ := h
  have hra : p.1 ≠ a.1 := by
    intro he
    apply hab
    simpa only [he] using hpb
  have hrb : p.1 ≠ b.1 := by
    intro he
    apply hba
    simpa only [he] using hpa
  have hca : p.2 ≠ a.2 := by
    intro he
    apply hba
    simpa only [he] using hbp
  have hcb : p.2 ≠ b.2 := by
    intro he
    apply hab
    simpa only [he] using hap
  exact hc p.1 p.2 hra hrb hca hcb ⟨hp, hpa, hpb, hap, hbp⟩

abbrev BitPair := Bool × Bool

def step (p : BitPair) (rest : Bool) : Bool :=
  if p.1 == p.2 then p.1 else rest

def accepts : List BitPair → Bool
  | [] => false
  | p :: ps => step p (accepts ps)

def Intersects : List BitPair → List BitPair → Prop
  | p :: ps, q :: qs =>
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ Intersects ps qs
  | _, _ => False

/- A finite truth table checked by kernel reduction, not native evaluation. -/
theorem accepted_head_step :
    ∀ (p q : BitPair) (x y : Bool),
      step p x = true → step q y = true →
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ (x = true ∧ y = true) := by
  intro p q x y
  rcases p with ⟨a, b⟩
  rcases q with ⟨c, d⟩
  cases a <;> cases b <;> cases c <;> cases d <;>
    cases x <;> cases y <;> decide

theorem accepted_lists_intersect (xs ys : List BitPair)
    (hlen : xs.length = ys.length)
    (hx : accepts xs = true) (hy : accepts ys = true) :
    Intersects xs ys := by
  induction xs generalizing ys with
  | nil => cases hx
  | cons p ps ih =>
    cases ys with
    | nil => cases hy
    | cons q qs =>
      have ht := accepted_head_step p q (accepts ps) (accepts qs) hx hy
      rcases ht with hh | hh | hh
      · exact Or.inl hh
      · exact Or.inr (Or.inl hh)
      · exact Or.inr (Or.inr (ih qs (Nat.succ.inj hlen) hh.1 hh.2))

def AllMixed : List BitPair → Prop
  | [] => True
  | p :: ps => p.1 ≠ p.2 ∧ AllMixed ps

theorem mixed_step : ∀ (p : BitPair) (x : Bool),
    p.1 ≠ p.2 → step p x = x := by
  intro p x
  rcases p with ⟨a, b⟩
  cases a <;> cases b <;> cases x <;> decide

theorem all_mixed_rejected (xs : List BitPair) (h : AllMixed xs) :
    accepts xs = false := by
  induction xs with
  | nil => rfl
  | cons p ps ih =>
    obtain ⟨hp, hps⟩ := h
    exact (mixed_step p (accepts ps) hp).trans (ih hps)

section RelationApplication

variable {α : Type u} (R : α → α → Prop) [DecidableRel R]

def membershipList (pivots : List (α × α)) (a : α) : List BitPair :=
  pivots.map (fun p => (decide (R p.1 a), decide (R p.2 a)))

theorem membership_length (pivots : List (α × α)) (a : α) :
    (membershipList R pivots a).length = pivots.length := by
  induction pivots with
  | nil => rfl
  | cons p ps ih => exact congrArg Nat.succ ih

theorem membership_intersection_witness
    (pivots : List (α × α)) (a b : α)
    (h : Intersects (membershipList R pivots a) (membershipList R pivots b)) :
    ∃ p, R p a ∧ R p b := by
  induction pivots with
  | nil => exact False.elim h
  | cons p ps ih =>
    rcases h with hh | hh | hh
    · exact ⟨p.1, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ⟨p.2, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ih hh

theorem decision_accepts_at_most_one
    (pivots : List (α × α)) (a b : α)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (accepts (membershipList R pivots a) = true ∧
       accepts (membershipList R pivots b) = true) := by
  rintro ⟨ha, hb⟩
  have hi := accepted_lists_intersect
    (membershipList R pivots a) (membershipList R pivots b)
    ((membership_length R pivots a).trans (membership_length R pivots b).symm)
    ha hb
  obtain ⟨p, hp⟩ := membership_intersection_witness R pivots a b hi
  exact hd p hp

end RelationApplication

theorem open_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Open occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2)
    (hc : OriginalC3 occupied a b) :
    ¬ (accepts (membershipList (Open occupied) pivots a) = true ∧
       accepts (membershipList (Open occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Open occupied) pivots a b
    ((c3_iff_disjoint_open occupied a b ha hb).mp hc)

theorem stable_closed_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Closed occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ¬ (accepts (membershipList (Closed occupied) pivots a) = true ∧
       accepts (membershipList (Closed occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Closed occupied) pivots a b
    (opposite_holes_exclude_closed_intersection occupied a b hc hab hba)

#print axioms closed_symmetric
#print axioms open_symmetric
#print axioms common_open_iff_witness
#print axioms c3_iff_disjoint_open
#print axioms opposite_holes_exclude_closed_intersection
#print axioms accepted_head_step
#print axioms accepted_lists_intersect
#print axioms mixed_step
#print axioms all_mixed_rejected
#print axioms membership_length
#print axioms membership_intersection_witness
#print axioms decision_accepts_at_most_one
#print axioms open_decision_accepts_at_most_one
#print axioms stable_closed_decision_accepts_at_most_one

end PairedPivotCore


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialBernstein.lean <==
import Std

namespace CurrentPolynomial

def bern : Nat → (Nat → Rat) → Rat → Rat
  | 0, f, _ => f 0
  | n+1, f, t => (1-t)*bern n f t+t*bern n (fun i => f (i+1)) t

def tensor (f : Nat → Nat → Rat) (s t : Rat) : Rat :=
  bern 8 (fun i => bern 8 (f i) t) s

theorem bern_const (n : Nat) (c t : Rat) : bern n (fun _ => c) t=c := by
  induction n with
  | zero => rfl
  | succ n ih => simp only [bern,ih]; grind

theorem bern_add (n : Nat) (f g : Nat → Rat) (t : Rat) :
    bern n (fun i => f i+g i) t=bern n f t+bern n g t := by
  induction n generalizing f g with
  | zero => rfl
  | succ n ih => simp only [bern,ih]; grind

theorem bern_sub (n : Nat) (f g : Nat → Rat) (t : Rat) :
    bern n (fun i => f i-g i) t=bern n f t-bern n g t := by
  induction n generalizing f g with
  | zero => rfl
  | succ n ih => simp only [bern,ih]; grind

theorem bern_mul (n : Nat) (f : Nat → Rat) (c t : Rat) :
    bern n (fun i => c*f i) t=c*bern n f t := by
  induction n generalizing f with
  | zero => rfl
  | succ n ih => simp only [bern,ih]; grind

theorem bern_nonneg (n : Nat) (f : Nat → Rat) (t : Rat)
    (ht0 : 0≤t) (ht1 : t≤1) (hf : ∀ i, i≤n → 0≤f i) : 0≤bern n f t := by
  induction n generalizing f with
  | zero => exact hf 0 (by decide)
  | succ n ih =>
    have ha := ih f (fun i hi => hf i (by omega))
    have hb := ih (fun i => f (i+1)) (fun i hi => hf (i+1) (by omega))
    exact Rat.add_nonneg (Rat.mul_nonneg (by grind) ha) (Rat.mul_nonneg ht0 hb)

theorem tensor_const (c s t : Rat) : tensor (fun _ _ => c) s t=c := by
  simp only [tensor,bern_const]

theorem tensor_add (f g : Nat → Nat → Rat) (s t : Rat) :
    tensor (fun i j => f i j+g i j) s t=tensor f s t+tensor g s t := by
  simp only [tensor,bern_add]

theorem tensor_sub (f g : Nat → Nat → Rat) (s t : Rat) :
    tensor (fun i j => f i j-g i j) s t=tensor f s t-tensor g s t := by
  simp only [tensor,bern_sub]

theorem tensor_row (f : Nat → Rat) (s t : Rat) :
    tensor (fun i _ => f i) s t=bern 8 f s := by
  simp only [tensor,bern_const]

theorem tensor_col (f : Nat → Rat) (s t : Rat) :
    tensor (fun _ j => f j) s t=bern 8 f t := by
  simp only [tensor,bern_const]

theorem tensor_product (f g : Nat → Rat) (s t : Rat) :
    tensor (fun i j => f i*g j) s t=bern 8 f s*bern 8 g t := by
  simp only [tensor,bern_mul]
  have h := bern_mul 8 f (bern 8 g t) s
  simpa only [Rat.mul_comm] using h

theorem tensor_nonneg (f : Nat → Nat → Rat) (s t : Rat)
    (hs0 : 0≤s) (hs1 : s≤1) (ht0 : 0≤t) (ht1 : t≤1)
    (hf : ∀ i, i≤8 → ∀ j, j≤8 → 0≤f i j) : 0≤tensor f s t := by
  exact bern_nonneg 8 _ s hs0 hs1 (fun i hi => bern_nonneg 8 _ t ht0 ht1 (hf i hi))

#print axioms bern_nonneg
#print axioms tensor_product
#print axioms tensor_nonneg
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialBoxes.lean <==
import PolynomialData

namespace CurrentPolynomial

structure Segment where
  scale : Rat
  offset : Rat
  xc : Nat → Rat
  x2c : Nat → Rat
  ac : Nat → Rat
  bc : Nat → Rat
  xac : Nat → Rat
  hc : Nat → Rat

def parameter (s : Segment) (x : Rat) : Rat := s.scale*x-s.offset

structure Valid (s : Segment) : Prop where
  coordinate : ∀ x, bern 8 s.xc (parameter s x)=x
  square : ∀ x, bern 8 s.x2c (parameter s x)=x^2
  a_value : ∀ x, bern 8 s.ac (parameter s x)=a x
  b_value : ∀ x, bern 8 s.bc (parameter s x)=b x
  xa_value : ∀ x, bern 8 s.xac (parameter s x)=x*a x
  h_value : ∀ x, bern 8 s.hc (parameter s x)=h x

def gCoeff (s t : Segment) (i j : Nat) : Rat :=
  -81/100+s.x2c i+t.x2c j-s.xac i-t.xac j+
    s.bc i*(t.xc j-3/5)+(s.xc i-3/5)*t.bc j

def pCoeff (s t : Segment) (i j : Nat) : Rat :=
  gCoeff s t i j+s.ac i+t.ac j+s.hc i

theorem representationG (s t : Segment) (hs : Valid s) (ht : Valid t) (x y : Rat) :
    tensor (gCoeff s t) (parameter s x) (parameter t y)=G x y := by
  unfold gCoeff
  simp only [tensor_add,tensor_sub,tensor_const,tensor_row,tensor_col,tensor_product,
    bern_sub,bern_const,hs.coordinate,ht.coordinate,hs.square,ht.square,
    hs.b_value,ht.b_value,hs.xa_value,ht.xa_value]
  unfold G
  grind

theorem representationP (s t : Segment) (hs : Valid s) (ht : Valid t) (x y : Rat) :
    tensor (pCoeff s t) (parameter s x) (parameter t y)=P x y := by
  unfold pCoeff
  simp only [tensor_add,tensor_row,tensor_col,representationG s t hs ht,
    hs.a_value,ht.a_value,hs.h_value]
  rfl

theorem nonnegG (s t : Segment) (hs : Valid s) (ht : Valid t)
    (hc : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff s t i j)
    (x y : Rat) (hx0 : 0≤parameter s x) (hx1 : parameter s x≤1)
    (hy0 : 0≤parameter t y) (hy1 : parameter t y≤1) : 0≤G x y := by
  have hh := tensor_nonneg (gCoeff s t) _ _ hx0 hx1 hy0 hy1
    (fun i hi j hj => hc i (List.mem_range.mpr (by omega)) j (List.mem_range.mpr (by omega)))
  rw [representationG s t hs ht] at hh
  exact hh

theorem nonnegP (s t : Segment) (hs : Valid s) (ht : Valid t)
    (hc : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff s t i j)
    (x y : Rat) (hx0 : 0≤parameter s x) (hx1 : parameter s x≤1)
    (hy0 : 0≤parameter t y) (hy1 : parameter t y≤1) : 0≤P x y := by
  have hh := tensor_nonneg (pCoeff s t) _ _ hx0 hx1 hy0 hy1
    (fun i hi j hj => hc i (List.mem_range.mpr (by omega)) j (List.mem_range.mpr (by omega)))
  rw [representationP s t hs ht] at hh
  exact hh

#print axioms representationG
#print axioms representationP
#print axioms nonnegG
#print axioms nonnegP
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialData.lean <==
import PolynomialBernstein

namespace CurrentPolynomial

def A : Nat → Rat
  | 0 => 10000/100 | 1 => -6978/100 | 2 => 9672/100 | 3 => -7973/100
  | 4 => 4652/100 | 5 => -1386/100 | 6 => -701/100 | 7 => -843/100 | _ => 0

def B : Nat → Rat
  | 0 => -69/100 | 1 => -7346/100 | 2 => 7198/100 | 3 => -9370/100
  | 4 => 6685/100 | 5 => -4103/100 | 6 => -2529/100 | 7 => -2204/100 | _ => 0

def HC : Nat → Rat
  | 0 => -3669/100 | 1 => -430/100 | 2 => 0 | 3 => 0
  | 4 => 430/100 | 5 => 3669/100 | _ => 0

def a (x : Rat) : Rat := bern 7 A x
def b (x : Rat) : Rat := bern 7 B x
def h (x : Rat) : Rat := bern 5 HC x
def G (x y : Rat) : Rat := -81/100+x^2+y^2-x*a x-y*a y+(y-3/5)*b x+(x-3/5)*b y
def P (x y : Rat) : Rat := G x y+a x+a y+h x

theorem bern5_formula (f : Nat → Rat) (x : Rat) :
    bern 5 f x=(1-x)^5*f 0+5*x*(1-x)^4*f 1+10*x^2*(1-x)^3*f 2+
      10*x^3*(1-x)^2*f 3+5*x^4*(1-x)*f 4+x^5*f 5 := by
  simp only [bern]
  grind

theorem bern7_formula (f : Nat → Rat) (x : Rat) :
    bern 7 f x=(1-x)^7*f 0+7*x*(1-x)^6*f 1+21*x^2*(1-x)^5*f 2+
      35*x^3*(1-x)^4*f 3+35*x^4*(1-x)^3*f 4+21*x^5*(1-x)^2*f 5+
      7*x^6*(1-x)*f 6+x^7*f 7 := by
  simp only [bern]
  grind

theorem bern8_formula (f : Nat → Rat) (x : Rat) :
    bern 8 f x=(1-x)^8*f 0+8*x*(1-x)^7*f 1+28*x^2*(1-x)^6*f 2+
      56*x^3*(1-x)^5*f 3+70*x^4*(1-x)^4*f 4+56*x^5*(1-x)^3*f 5+
      28*x^6*(1-x)^2*f 6+8*x^7*(1-x)*f 7+x^8*f 8 := by
  simp only [bern]
  grind

theorem negative_scalar : (-81/100 : Rat)+(4/3)*(3/5) = -1/100 := by decide +kernel
theorem scalar_negative : (-81/100 : Rat)+(4/3)*(3/5) < 0 := by decide +kernel

#print axioms bern7_formula
#print axioms bern8_formula
#print axioms negative_scalar
#print axioms scalar_negative
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialLeavesG0.lean <==
import PolynomialSegment01
import PolynomialSegment02
import PolynomialSegment08
import PolynomialSegment09
import PolynomialSegment10
import PolynomialSegment11
import PolynomialSegment13
import PolynomialSegment16
import PolynomialSegment17
import PolynomialSegment21
import PolynomialSegment25

namespace CurrentPolynomial

theorem positiveG00 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg01 seg02 i j := by
  decide +kernel

#print axioms positiveG00

theorem positiveG01 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg10 seg01 i j := by
  decide +kernel

#print axioms positiveG01

theorem positiveG02 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg09 seg10 i j := by
  decide +kernel

#print axioms positiveG02

theorem positiveG03 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg13 seg09 i j := by
  decide +kernel

#print axioms positiveG03

theorem positiveG04 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg13 seg13 i j := by
  decide +kernel

#print axioms positiveG04

theorem positiveG05 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg01 seg17 i j := by
  decide +kernel

#print axioms positiveG05

theorem positiveG06 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg01 seg25 i j := by
  decide +kernel

#print axioms positiveG06

theorem positiveG07 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg08 seg16 i j := by
  decide +kernel

#print axioms positiveG07

theorem positiveG08 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg11 seg16 i j := by
  decide +kernel

#print axioms positiveG08

theorem positiveG09 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg09 seg21 i j := by
  decide +kernel

#print axioms positiveG09

end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialLeavesG1.lean <==
import PolynomialSegment01
import PolynomialSegment09
import PolynomialSegment10
import PolynomialSegment13
import PolynomialSegment15
import PolynomialSegment16
import PolynomialSegment17
import PolynomialSegment19
import PolynomialSegment21
import PolynomialSegment25

namespace CurrentPolynomial

theorem positiveG10 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg13 seg17 i j := by
  decide +kernel

#print axioms positiveG10

theorem positiveG11 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg10 seg25 i j := by
  decide +kernel

#print axioms positiveG11

theorem positiveG12 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg17 seg01 i j := by
  decide +kernel

#print axioms positiveG12

theorem positiveG13 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg15 seg09 i j := by
  decide +kernel

#print axioms positiveG13

theorem positiveG14 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg19 seg09 i j := by
  decide +kernel

#print axioms positiveG14

theorem positiveG15 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg16 seg13 i j := by
  decide +kernel

#print axioms positiveG15

theorem positiveG16 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg21 seg10 i j := by
  decide +kernel

#print axioms positiveG16

theorem positiveG17 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg25 seg01 i j := by
  decide +kernel

#print axioms positiveG17

theorem positiveG18 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg25 seg10 i j := by
  decide +kernel

#print axioms positiveG18

theorem positiveG19 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg16 seg17 i j := by
  decide +kernel

#print axioms positiveG19

end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialLeavesG2.lean <==
import PolynomialSegment16
import PolynomialSegment17
import PolynomialSegment20
import PolynomialSegment21
import PolynomialSegment22
import PolynomialSegment23
import PolynomialSegment24
import PolynomialSegment25
import PolynomialSegment26
import PolynomialSegment28

namespace CurrentPolynomial

theorem positiveG20 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg21 seg16 i j := by
  decide +kernel

#print axioms positiveG20

theorem positiveG21 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg20 seg21 i j := by
  decide +kernel

#print axioms positiveG21

theorem positiveG22 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg22 seg20 i j := by
  decide +kernel

#print axioms positiveG22

theorem positiveG23 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg22 seg22 i j := by
  decide +kernel

#print axioms positiveG23

theorem positiveG24 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg17 seg25 i j := by
  decide +kernel

#print axioms positiveG24

theorem positiveG25 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg25 seg17 i j := by
  decide +kernel

#print axioms positiveG25

theorem positiveG26 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg23 seg23 i j := by
  decide +kernel

#print axioms positiveG26

theorem positiveG27 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg23 seg26 i j := by
  decide +kernel

#print axioms positiveG27

theorem positiveG28 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg26 seg24 i j := by
  decide +kernel

#print axioms positiveG28

theorem positiveG29 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg24 seg28 i j := by
  decide +kernel

#print axioms positiveG29

end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialLeavesG3.lean <==
import PolynomialSegment24
import PolynomialSegment27
import PolynomialSegment28
import PolynomialSegment29

namespace CurrentPolynomial

theorem positiveG30 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg28 seg24 i j := by
  decide +kernel

#print axioms positiveG30

theorem positiveG31 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg27 seg27 i j := by
  decide +kernel

#print axioms positiveG31

theorem positiveG32 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg27 seg29 i j := by
  decide +kernel

#print axioms positiveG32

theorem positiveG33 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg29 seg27 i j := by
  decide +kernel

#print axioms positiveG33

theorem positiveG34 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤gCoeff seg29 seg29 i j := by
  decide +kernel

#print axioms positiveG34

end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialLeavesP0.lean <==
import PolynomialSegment00
import PolynomialSegment01
import PolynomialSegment02
import PolynomialSegment03
import PolynomialSegment04
import PolynomialSegment05
import PolynomialSegment06
import PolynomialSegment10
import PolynomialSegment16
import PolynomialSegment17
import PolynomialSegment21
import PolynomialSegment24
import PolynomialSegment25
import PolynomialSegment27
import PolynomialSegment28
import PolynomialSegment29

namespace CurrentPolynomial

theorem positiveP00 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg01 seg02 i j := by
  decide +kernel

#print axioms positiveP00

theorem positiveP01 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg10 seg02 i j := by
  decide +kernel

#print axioms positiveP01

theorem positiveP02 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg00 seg17 i j := by
  decide +kernel

#print axioms positiveP02

theorem positiveP03 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg04 seg16 i j := by
  decide +kernel

#print axioms positiveP03

theorem positiveP04 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg04 seg21 i j := by
  decide +kernel

#print axioms positiveP04

theorem positiveP05 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg00 seg25 i j := by
  decide +kernel

#print axioms positiveP05

theorem positiveP06 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg04 seg24 i j := by
  decide +kernel

#print axioms positiveP06

theorem positiveP07 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg03 seg28 i j := by
  decide +kernel

#print axioms positiveP07

theorem positiveP08 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg06 seg27 i j := by
  decide +kernel

#print axioms positiveP08

theorem positiveP09 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg05 seg29 i j := by
  decide +kernel

#print axioms positiveP09

end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialLeavesP1.lean <==
import PolynomialSegment07
import PolynomialSegment08
import PolynomialSegment09
import PolynomialSegment11
import PolynomialSegment12
import PolynomialSegment13
import PolynomialSegment14
import PolynomialSegment16
import PolynomialSegment20
import PolynomialSegment21
import PolynomialSegment22
import PolynomialSegment24
import PolynomialSegment25
import PolynomialSegment29

namespace CurrentPolynomial

theorem positiveP10 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg07 seg29 i j := by
  decide +kernel

#print axioms positiveP10

theorem positiveP11 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg09 seg16 i j := by
  decide +kernel

#print axioms positiveP11

theorem positiveP12 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg08 seg20 i j := by
  decide +kernel

#print axioms positiveP12

theorem positiveP13 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg08 seg22 i j := by
  decide +kernel

#print axioms positiveP13

theorem positiveP14 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg11 seg21 i j := by
  decide +kernel

#print axioms positiveP14

theorem positiveP15 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg13 seg16 i j := by
  decide +kernel

#print axioms positiveP15

theorem positiveP16 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg12 seg21 i j := by
  decide +kernel

#print axioms positiveP16

theorem positiveP17 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg14 seg21 i j := by
  decide +kernel

#print axioms positiveP17

theorem positiveP18 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg09 seg25 i j := by
  decide +kernel

#print axioms positiveP18

theorem positiveP19 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg13 seg24 i j := by
  decide +kernel

#print axioms positiveP19

end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialLeavesP2.lean <==
import PolynomialSegment02
import PolynomialSegment13
import PolynomialSegment16
import PolynomialSegment17
import PolynomialSegment18
import PolynomialSegment21
import PolynomialSegment24
import PolynomialSegment25
import PolynomialSegment28

namespace CurrentPolynomial

theorem positiveP20 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg13 seg28 i j := by
  decide +kernel

#print axioms positiveP20

theorem positiveP21 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg18 seg02 i j := by
  decide +kernel

#print axioms positiveP21

theorem positiveP22 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg17 seg17 i j := by
  decide +kernel

#print axioms positiveP22

theorem positiveP23 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg16 seg24 i j := by
  decide +kernel

#print axioms positiveP23

theorem positiveP24 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg16 seg28 i j := by
  decide +kernel

#print axioms positiveP24

theorem positiveP25 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg21 seg24 i j := by
  decide +kernel

#print axioms positiveP25

theorem positiveP26 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg21 seg28 i j := by
  decide +kernel

#print axioms positiveP26

theorem positiveP27 : ∀ i ∈ List.range 9, ∀ j ∈ List.range 9, 0≤pCoeff seg25 seg18 i j := by
  decide +kernel

#print axioms positiveP27

end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment00.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg00 : Segment where
  scale := 8
  offset := 0
  xc := fun i => match i with
    | 0 => 0
    | 1 => (1/64)
    | 2 => (1/32)
    | 3 => (3/64)
    | 4 => (1/16)
    | 5 => (5/64)
    | 6 => (3/32)
    | 7 => (7/64)
    | 8 => (1/8)
    | _ => 0
  x2c := fun i => match i with
    | 0 => 0
    | 1 => 0
    | 2 => (1/1792)
    | 3 => (3/1792)
    | 4 => (3/896)
    | 5 => (5/896)
    | 6 => (15/1792)
    | 7 => (3/256)
    | 8 => (1/64)
    | _ => 0
  ac := fun i => match i with
    | 0 => 100
    | 1 => (260577/3200)
    | 2 => (427529/6400)
    | 3 => (4528877/81920)
    | 4 => (2366009/51200)
    | 5 => (511816301/13107200)
    | 6 => (3499306747/104857600)
    | 7 => (9679316897/335544320)
    | 8 => (5286825149/209715200)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-69/100)
    | 1 => (-11071/1280)
    | 2 => (-359713/25600)
    | 3 => (-7185353/409600)
    | 4 => (-4019443/204800)
    | 5 => (-542415863/26214400)
    | 6 => (-2205703547/104857600)
    | 7 => (-8758284491/419430400)
    | 8 => (-1069390369/52428800)
    | _ => 0
  xac := fun i => match i with
    | 0 => 0
    | 1 => (25/16)
    | 2 => (31511/12800)
    | 3 => (60297/20480)
    | 4 => (2599373/819200)
    | 5 => (426529/131072)
    | 6 => (170593101/52428800)
    | 7 => (5388719917/1677721600)
    | 8 => (5286825149/1677721600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-3669/100)
    | 1 => (-218621/6400)
    | 2 => (-2848009/89600)
    | 3 => (-42378009/1433600)
    | 4 => (-4501621/163840)
    | 5 => (-2341792577/91750400)
    | 6 => (-1087077051/45875200)
    | 7 => (-288188451/13107200)
    | 8 => (-33404157/1638400)
    | _ => 0

theorem valid00 : Valid seg00 := by
  constructor <;> intro x <;>
    simp only [seg00, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid00
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment01.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg01 : Segment where
  scale := 4
  offset := 0
  xc := fun i => match i with
    | 0 => 0
    | 1 => (1/32)
    | 2 => (1/16)
    | 3 => (3/32)
    | 4 => (1/8)
    | 5 => (5/32)
    | 6 => (3/16)
    | 7 => (7/32)
    | 8 => (1/4)
    | _ => 0
  x2c := fun i => match i with
    | 0 => 0
    | 1 => 0
    | 2 => (1/448)
    | 3 => (3/448)
    | 4 => (3/224)
    | 5 => (5/224)
    | 6 => (15/448)
    | 7 => (3/64)
    | 8 => (1/16)
    | _ => 0
  ac := fun i => match i with
    | 0 => 100
    | 1 => (100577/1600)
    | 2 => (2655/64)
    | 3 => (1496993/51200)
    | 4 => (282579/12800)
    | 5 => (7225661/409600)
    | 6 => (4791719/327680)
    | 7 => (32347769/2621440)
    | 8 => (17132649/1638400)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-69/100)
    | 1 => (-53147/3200)
    | 2 => (-142709/6400)
    | 3 => (-1173953/51200)
    | 4 => (-136899/6400)
    | 5 => (-3141419/163840)
    | 6 => (-27795687/1638400)
    | 7 => (-49238237/3276800)
    | 8 => (-343493/25600)
    | _ => 0
  xac := fun i => match i with
    | 0 => 0
    | 1 => (25/8)
    | 2 => (11511/3200)
    | 3 => (43353/12800)
    | 4 => (160669/51200)
    | 5 => (12191/4096)
    | 6 => (2349261/819200)
    | 7 => (36151549/13107200)
    | 8 => (17132649/6553600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-3669/100)
    | 1 => (-101213/3200)
    | 2 => (-609171/22400)
    | 3 => (-597039/25600)
    | 4 => (-1429803/71680)
    | 5 => (-48777609/2867200)
    | 6 => (-20733207/1433600)
    | 7 => (-5015387/409600)
    | 8 => (-527799/51200)
    | _ => 0

theorem valid01 : Valid seg01 := by
  constructor <;> intro x <;>
    simp only [seg01, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid01
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment02.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg02 : Segment where
  scale := 2
  offset := 0
  xc := fun i => match i with
    | 0 => 0
    | 1 => (1/16)
    | 2 => (1/8)
    | 3 => (3/16)
    | 4 => (1/4)
    | 5 => (5/16)
    | 6 => (3/8)
    | 7 => (7/16)
    | 8 => (1/2)
    | _ => 0
  x2c := fun i => match i with
    | 0 => 0
    | 1 => 0
    | 2 => (1/112)
    | 3 => (3/112)
    | 4 => (3/56)
    | 5 => (5/56)
    | 6 => (15/112)
    | 7 => (3/16)
    | 8 => (1/4)
    | _ => 0
  ac := fun i => match i with
    | 0 => 100
    | 1 => (20577/800)
    | 2 => (2899/200)
    | 3 => (84841/6400)
    | 4 => (16549/1600)
    | 5 => (85361/12800)
    | 6 => (98359/25600)
    | 7 => (43277/20480)
    | 8 => (527/512)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-69/100)
    | 1 => (-52043/1600)
    | 2 => (-37519/1600)
    | 3 => (-94793/6400)
    | 4 => (-18413/1600)
    | 5 => (-258191/25600)
    | 6 => (-225629/25600)
    | 7 => (-201659/25600)
    | 8 => (-50189/6400)
    | _ => 0
  xac := fun i => match i with
    | 0 => 0
    | 1 => (25/4)
    | 2 => (1511/800)
    | 3 => (4287/1600)
    | 4 => (10109/3200)
    | 5 => (161/64)
    | 6 => (20961/12800)
    | 7 => (20321/20480)
    | 8 => (527/1024)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-3669/100)
    | 1 => (-42509/1600)
    | 2 => (-3317/175)
    | 3 => (-298311/22400)
    | 4 => (-41191/4480)
    | 5 => (-110617/17920)
    | 6 => (-4959/1280)
    | 7 => (-4959/2560)
    | 8 => 0
    | _ => 0

theorem valid02 : Valid seg02 := by
  constructor <;> intro x <;>
    simp only [seg02, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid02
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment03.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg03 : Segment where
  scale := 16
  offset := 2
  xc := fun i => match i with
    | 0 => (1/8)
    | 1 => (17/128)
    | 2 => (9/64)
    | 3 => (19/128)
    | 4 => (5/32)
    | 5 => (21/128)
    | 6 => (11/64)
    | 7 => (23/128)
    | 8 => (3/16)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (1/64)
    | 1 => (9/512)
    | 2 => (141/7168)
    | 3 => (157/7168)
    | 4 => (87/3584)
    | 5 => (3/112)
    | 6 => (211/7168)
    | 7 => (33/1024)
    | 8 => (9/256)
    | _ => 0
  ac := fun i => match i with
    | 0 => (5286825149/209715200)
    | 1 => (78487219091/3355443200)
    | 2 => (14626081177/671088640)
    | 3 => (273634136129/13421772800)
    | 4 => (128453036539/6710886400)
    | 5 => (968042075471/53687091200)
    | 6 => (914670082207/53687091200)
    | 7 => (693242446809/42949672960)
    | 8 => (16457587855/1073741824)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-1069390369/52428800)
    | 1 => (-3381416873/167772160)
    | 2 => (-3326921381/167772160)
    | 3 => (-65241312331/3355443200)
    | 4 => (-31897543451/1677721600)
    | 5 => (-248990134009/13421772800)
    | 6 => (-242550369083/13421772800)
    | 7 => (-943946668759/53687091200)
    | 8 => (-114699554049/6710886400)
    | _ => 0
  xac := fun i => match i with
    | 0 => (5286825149/1677721600)
    | 1 => (1047175553/335544320)
    | 2 => (20708086071/6710886400)
    | 3 => (2557505197/838860800)
    | 4 => (16168925213/5368709120)
    | 5 => (79871568891/26843545600)
    | 6 => (315726526027/107374182400)
    | 7 => (31209990643/10737418240)
    | 8 => (49372763565/17179869184)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-33404157/1638400)
    | 1 => (-513511317/26214400)
    | 2 => (-431620893/22937600)
    | 3 => (-6632531243/367001600)
    | 4 => (-1273725277/73400320)
    | 5 => (-1397463123/83886080)
    | 6 => (-4694432963/293601280)
    | 7 => (-1287025399/83886080)
    | 8 => (-30866739/2097152)
    | _ => 0

theorem valid03 : Valid seg03 := by
  constructor <;> intro x <;>
    simp only [seg03, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid03
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment04.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg04 : Segment where
  scale := 8
  offset := 1
  xc := fun i => match i with
    | 0 => (1/8)
    | 1 => (9/64)
    | 2 => (5/32)
    | 3 => (11/64)
    | 4 => (3/16)
    | 5 => (13/64)
    | 6 => (7/32)
    | 7 => (15/64)
    | 8 => (1/4)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (1/64)
    | 1 => (5/256)
    | 2 => (43/1792)
    | 3 => (13/448)
    | 4 => (31/896)
    | 5 => (73/1792)
    | 6 => (85/1792)
    | 7 => (7/128)
    | 8 => (1/16)
    | _ => 0
  ac := fun i => match i with
    | 0 => (5286825149/209715200)
    | 1 => (36192617899/1677721600)
    | 2 => (1579048739/83886080)
    | 3 => (280187569/16777216)
    | 4 => (787068659/52428800)
    | 5 => (1428505159/104857600)
    | 6 => (326103821/26214400)
    | 7 => (298800037/26214400)
    | 8 => (17132649/1638400)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-1069390369/52428800)
    | 1 => (-8351961413/419430400)
    | 2 => (-250317751/13107200)
    | 3 => (-1899950261/104857600)
    | 4 => (-111984263/6553600)
    | 5 => (-421284317/26214400)
    | 6 => (-24754369/1638400)
    | 7 => (-93205341/6553600)
    | 8 => (-343493/25600)
    | _ => 0
  xac := fun i => match i with
    | 0 => (5286825149/1677721600)
    | 1 => (5184930381/1677721600)
    | 2 => (31571251/10485760)
    | 3 => (246213319/83886080)
    | 4 => (300788307/104857600)
    | 5 => (294495673/104857600)
    | 6 => (36039143/13107200)
    | 7 => (70416847/26214400)
    | 8 => (17132649/6553600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-33404157/1638400)
    | 1 => (-246278061/13107200)
    | 2 => (-793704321/45875200)
    | 3 => (-1460364487/91750400)
    | 4 => (-33554431/2293760)
    | 5 => (-154028361/11468800)
    | 6 => (-8827411/716800)
    | 7 => (-9237779/819200)
    | 8 => (-527799/51200)
    | _ => 0

theorem valid04 : Valid seg04 := by
  constructor <;> intro x <;>
    simp only [seg04, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid04
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment05.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg05 : Segment where
  scale := 32
  offset := 6
  xc := fun i => match i with
    | 0 => (3/16)
    | 1 => (49/256)
    | 2 => (25/128)
    | 3 => (51/256)
    | 4 => (13/64)
    | 5 => (53/256)
    | 6 => (27/128)
    | 7 => (55/256)
    | 8 => (7/32)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (9/256)
    | 1 => (75/2048)
    | 2 => (1093/28672)
    | 3 => (1137/28672)
    | 4 => (591/14336)
    | 5 => (307/7168)
    | 6 => (1275/28672)
    | 7 => (189/4096)
    | 8 => (49/1024)
    | _ => 0
  ac := fun i => match i with
    | 0 => (16457587855/1073741824)
    | 1 => (1281668095791/85899345920)
    | 2 => (6242532531779/429496729600)
    | 3 => (24339198755353/1717986918400)
    | 4 => (11868804319373/858993459200)
    | 5 => (92650667939431/6871947673600)
    | 6 => (90447710575009/6871947673600)
    | 7 => (353330760386389/27487790694400)
    | 8 => (43148788214051/3435973836800)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-114699554049/6710886400)
    | 1 => (-1808842628417/107374182400)
    | 2 => (-1782444677653/107374182400)
    | 3 => (-7024396369043/429496729600)
    | 4 => (-3459786369427/214748364800)
    | 5 => (-5452488489889/343597383680)
    | 6 => (-26851082522999/1717986918400)
    | 7 => (-105780404774519/6871947673600)
    | 8 => (-13022625436393/858993459200)
    | _ => 0
  xac := fun i => match i with
    | 0 => (49372763565/17179869184)
    | 1 => (490911528331/171798691840)
    | 2 => (4881380151913/1717986918400)
    | 3 => (9708035346651/3435973836800)
    | 4 => (3861557810633/1374389534720)
    | 5 => (38400546741631/13743895347200)
    | 6 => (76372264858737/27487790694400)
    | 7 => (151885408405667/54975581388800)
    | 8 => (302041517498357/109951162777600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-30866739/2097152)
    | 1 => (-2416983281/167772160)
    | 2 => (-4139747681/293601280)
    | 3 => (-32411148951/2348810240)
    | 4 => (-31717024691/2348810240)
    | 5 => (-1241414655881/93952409600)
    | 6 => (-607318664823/46976204800)
    | 7 => (-169762776003/13421772800)
    | 8 => (-20759132871/1677721600)
    | _ => 0

theorem valid05 : Valid seg05 := by
  constructor <;> intro x <;>
    simp only [seg05, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid05
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment06.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg06 : Segment where
  scale := 16
  offset := 3
  xc := fun i => match i with
    | 0 => (3/16)
    | 1 => (25/128)
    | 2 => (13/64)
    | 3 => (27/128)
    | 4 => (7/32)
    | 5 => (29/128)
    | 6 => (15/64)
    | 7 => (31/128)
    | 8 => (1/4)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (9/256)
    | 1 => (39/1024)
    | 2 => (295/7168)
    | 3 => (159/3584)
    | 4 => (171/3584)
    | 5 => (367/7168)
    | 6 => (393/7168)
    | 7 => (15/256)
    | 8 => (1/16)
    | _ => 0
  ac := fun i => match i with
    | 0 => (16457587855/1073741824)
    | 1 => (623364581591/42949672960)
    | 2 => (369987709581/26843545600)
    | 3 => (176094214409/13421772800)
    | 4 => (10495969893/838860800)
    | 5 => (10023840991/838860800)
    | 6 => (1197826279/104857600)
    | 7 => (572922421/52428800)
    | 8 => (17132649/1638400)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-114699554049/6710886400)
    | 1 => (-35649847841/2147483648)
    | 2 => (-54050033179/3355443200)
    | 3 => (-52416234749/3355443200)
    | 4 => (-99258063/6553600)
    | 5 => (-3079694953/209715200)
    | 6 => (-186681183/13107200)
    | 7 => (-181139549/13107200)
    | 8 => (-343493/25600)
    | _ => 0
  xac := fun i => match i with
    | 0 => (49372763565/17179869184)
    | 1 => (122023855253/42949672960)
    | 2 => (37705748679/13421772800)
    | 3 => (37289022711/13421772800)
    | 4 => (4609441799/1677721600)
    | 5 => (2278559653/838860800)
    | 6 => (17590161/6553600)
    | 7 => (138947443/52428800)
    | 8 => (17132649/6553600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-30866739/2097152)
    | 1 => (-1182313721/83886080)
    | 2 => (-3961451217/293601280)
    | 3 => (-7582315539/587202560)
    | 4 => (-453371931/36700160)
    | 5 => (-1083957783/91750400)
    | 6 => (-129530841/11468800)
    | 7 => (-17682563/1638400)
    | 8 => (-527799/51200)
    | _ => 0

theorem valid06 : Valid seg06 := by
  constructor <;> intro x <;>
    simp only [seg06, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid06
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment07.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg07 : Segment where
  scale := 32
  offset := 7
  xc := fun i => match i with
    | 0 => (7/32)
    | 1 => (57/256)
    | 2 => (29/128)
    | 3 => (59/256)
    | 4 => (15/64)
    | 5 => (61/256)
    | 6 => (31/128)
    | 7 => (63/256)
    | 8 => (1/4)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (49/1024)
    | 1 => (203/4096)
    | 2 => (1471/28672)
    | 3 => (761/14336)
    | 4 => (787/14336)
    | 5 => (1627/28672)
    | 6 => (1681/28672)
    | 7 => (31/512)
    | 8 => (1/16)
    | _ => 0
  ac := fun i => match i with
    | 0 => (43148788214051/3435973836800)
    | 1 => (337049851038427/27487790694400)
    | 2 => (20576813975257/1717986918400)
    | 3 => (5026495361017/429496729600)
    | 4 => (153525946481/13421772800)
    | 5 => (75043864183/6710886400)
    | 6 => (4586005499/419430400)
    | 7 => (1121167189/104857600)
    | 8 => (17132649/1638400)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-13022625436393/858993459200)
    | 1 => (-102581602207769/6871947673600)
    | 2 => (-3156460154953/214748364800)
    | 3 => (-310810566841/21474836480)
    | 4 => (-11955814297/838860800)
    | 5 => (-4709796949/335544320)
    | 6 => (-724828697/52428800)
    | 7 => (-71401593/5242880)
    | 8 => (-343493/25600)
    | _ => 0
  xac := fun i => match i with
    | 0 => (302041517498357/109951162777600)
    | 1 => (15015610909269/5497558138880)
    | 2 => (466518534661/171798691840)
    | 3 => (1159423128623/429496729600)
    | 4 => (72027637167/26843545600)
    | 5 => (17895637813/6710886400)
    | 6 => (277838683/104857600)
    | 7 => (55201727/20971520)
    | 8 => (17132649/6553600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-20759132871/1677721600)
    | 1 => (-162383349933/13421772800)
    | 2 => (-555662682333/46976204800)
    | 3 => (-155203951993/13421772800)
    | 4 => (-6637380499/587202560)
    | 5 => (-8109184359/734003200)
    | 6 => (-495313699/45875200)
    | 7 => (-34572131/3276800)
    | 8 => (-527799/51200)
    | _ => 0

theorem valid07 : Valid seg07 := by
  constructor <;> intro x <;>
    simp only [seg07, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid07
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment08.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg08 : Segment where
  scale := 16
  offset := 4
  xc := fun i => match i with
    | 0 => (1/4)
    | 1 => (33/128)
    | 2 => (17/64)
    | 3 => (35/128)
    | 4 => (9/32)
    | 5 => (37/128)
    | 6 => (19/64)
    | 7 => (39/128)
    | 8 => (5/16)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (1/16)
    | 1 => (17/256)
    | 2 => (505/7168)
    | 3 => (535/7168)
    | 4 => (283/3584)
    | 5 => (299/3584)
    | 6 => (631/7168)
    | 7 => (95/1024)
    | 8 => (25/256)
    | _ => 0
  ac := fun i => match i with
    | 0 => (17132649/1638400)
    | 1 => (104713423/10485760)
    | 2 => (200081011/20971520)
    | 3 => (7646045873/838860800)
    | 4 => (7302268589/838860800)
    | 5 => (111513788567/13421772800)
    | 6 => (42537670001/5368709120)
    | 7 => (1620984302141/214748364800)
    | 8 => (38562706829/5368709120)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-343493/25600)
    | 1 => (-170597283/13107200)
    | 2 => (-165596651/13107200)
    | 3 => (-514812491/41943040)
    | 4 => (-312892259/26214400)
    | 5 => (-38987006083/3355443200)
    | 6 => (-37992730687/3355443200)
    | 7 => (-593022796327/53687091200)
    | 8 => (-72393450671/6710886400)
    | _ => 0
  xac := fun i => match i with
    | 0 => (17132649/6553600)
    | 1 => (135174941/52428800)
    | 2 => (33294071/13107200)
    | 3 => (419321503/167772160)
    | 4 => (4119585207/1677721600)
    | 5 => (32321773753/13421772800)
    | 6 => (31638614099/13421772800)
    | 7 => (98901349707/42949672960)
    | 8 => (38562706829/17179869184)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-527799/51200)
    | 1 => (-16096573/1638400)
    | 2 => (-107326981/11468800)
    | 3 => (-817366713/91750400)
    | 4 => (-44433661/5242880)
    | 5 => (-23654784257/2936012800)
    | 6 => (-11234644731/1468006400)
    | 7 => (-3046305411/419430400)
    | 8 => (-361019997/52428800)
    | _ => 0

theorem valid08 : Valid seg08 := by
  constructor <;> intro x <;>
    simp only [seg08, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid08
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment09.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg09 : Segment where
  scale := 8
  offset := 2
  xc := fun i => match i with
    | 0 => (1/4)
    | 1 => (17/64)
    | 2 => (9/32)
    | 3 => (19/64)
    | 4 => (5/16)
    | 5 => (21/64)
    | 6 => (11/32)
    | 7 => (23/64)
    | 8 => (3/8)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (1/16)
    | 1 => (9/128)
    | 2 => (141/1792)
    | 3 => (157/1792)
    | 4 => (87/896)
    | 5 => (3/28)
    | 6 => (211/1792)
    | 7 => (33/256)
    | 8 => (9/64)
    | _ => 0
  ac := fun i => match i with
    | 0 => (17132649/1638400)
    | 1 => (249444731/26214400)
    | 2 => (227393209/26214400)
    | 3 => (827501057/104857600)
    | 4 => (374745351/52428800)
    | 5 => (2699482183/419430400)
    | 6 => (2414907747/419430400)
    | 7 => (8583451853/1677721600)
    | 8 => (947069519/209715200)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-343493/25600)
    | 1 => (-3306523/262144)
    | 2 => (-4870809/409600)
    | 3 => (-59034679/5242880)
    | 4 => (-70211469/6553600)
    | 5 => (-214777679/20971520)
    | 6 => (-257749439/26214400)
    | 7 => (-3974718571/419430400)
    | 8 => (-480606327/52428800)
    | _ => 0
  xac := fun i => match i with
    | 0 => (17132649/6553600)
    | 1 => (13328869/5242880)
    | 2 => (32266641/13107200)
    | 3 => (248353607/104857600)
    | 4 => (236940107/104857600)
    | 5 => (895465077/419430400)
    | 6 => (41870421/20971520)
    | 7 => (620082151/335544320)
    | 8 => (2841208557/1677721600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-527799/51200)
    | 1 => (-7651789/819200)
    | 2 => (-12103857/1433600)
    | 3 => (-12467433/1638400)
    | 4 => (-15675543/2293760)
    | 5 => (-560627049/91750400)
    | 6 => (-249222567/45875200)
    | 7 => (-62848067/13107200)
    | 8 => (-6867279/1638400)
    | _ => 0

theorem valid09 : Valid seg09 := by
  constructor <;> intro x <;>
    simp only [seg09, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid09
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment10.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg10 : Segment where
  scale := 4
  offset := 1
  xc := fun i => match i with
    | 0 => (1/4)
    | 1 => (9/32)
    | 2 => (5/16)
    | 3 => (11/32)
    | 4 => (3/8)
    | 5 => (13/32)
    | 6 => (7/16)
    | 7 => (15/32)
    | 8 => (1/2)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (1/16)
    | 1 => (5/64)
    | 2 => (43/448)
    | 3 => (13/112)
    | 4 => (31/224)
    | 5 => (73/448)
    | 6 => (85/448)
    | 7 => (7/32)
    | 8 => (1/4)
    | _ => 0
  ac := fun i => match i with
    | 0 => (17132649/1638400)
    | 1 => (112383539/13107200)
    | 2 => (23239537/3276800)
    | 3 => (18603701/3276800)
    | 4 => (1780561/409600)
    | 5 => (2617751/819200)
    | 6 => (465803/204800)
    | 7 => (64357/40960)
    | 8 => (527/512)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-343493/25600)
    | 1 => (-38695971/3276800)
    | 2 => (-17253421/1638400)
    | 3 => (-7899463/819200)
    | 4 => (-1844269/204800)
    | 5 => (-1740811/204800)
    | 6 => (-829703/102400)
    | 7 => (-80483/10240)
    | 8 => (-50189/6400)
    | _ => 0
  xac := fun i => match i with
    | 0 => (17132649/6553600)
    | 1 => (32379047/13107200)
    | 2 => (7510793/3276800)
    | 3 => (6705413/3276800)
    | 4 => (44049/25600)
    | 5 => (1118179/819200)
    | 6 => (211799/204800)
    | 7 => (30861/40960)
    | 8 => (527/1024)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-527799/51200)
    | 1 => (-3429397/409600)
    | 2 => (-9631277/1433600)
    | 3 => (-15182319/2867200)
    | 4 => (-14533/3584)
    | 5 => (-211517/71680)
    | 6 => (-4959/2560)
    | 7 => (-4959/5120)
    | 8 => 0
    | _ => 0

theorem valid10 : Valid seg10 := by
  constructor <;> intro x <;>
    simp only [seg10, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid10
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment11.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg11 : Segment where
  scale := 16
  offset := 5
  xc := fun i => match i with
    | 0 => (5/16)
    | 1 => (41/128)
    | 2 => (21/64)
    | 3 => (43/128)
    | 4 => (11/32)
    | 5 => (45/128)
    | 6 => (23/64)
    | 7 => (47/128)
    | 8 => (3/8)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (25/256)
    | 1 => (105/1024)
    | 2 => (771/7168)
    | 3 => (101/896)
    | 4 => (423/3584)
    | 5 => (885/7168)
    | 6 => (925/7168)
    | 7 => (69/512)
    | 8 => (9/64)
    | _ => 0
  ac := fun i => match i with
    | 0 => (38562706829/5368709120)
    | 1 => (1464032244179/214748364800)
    | 2 => (346900671029/53687091200)
    | 3 => (328268685689/53687091200)
    | 4 => (38762928913/6710886400)
    | 5 => (73103733407/13421772800)
    | 6 => (17201545423/3355443200)
    | 7 => (3232001601/671088640)
    | 8 => (947069519/209715200)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-72393450671/6710886400)
    | 1 => (-565272414409/53687091200)
    | 2 => (-138095731789/13421772800)
    | 3 => (-135104333911/13421772800)
    | 4 => (-3308170969/335544320)
    | 5 => (-32436532981/3355443200)
    | 6 => (-7959139391/838860800)
    | 7 => (-7819569187/838860800)
    | 8 => (-480606327/52428800)
    | _ => 0
  xac := fun i => match i with
    | 0 => (38562706829/17179869184)
    | 1 => (46956092219/21474836480)
    | 2 => (228163086447/107374182400)
    | 3 => (27646767121/13421772800)
    | 4 => (53459136601/26843545600)
    | 5 => (2577320217/1342177280)
    | 6 => (12391663747/6710886400)
    | 7 => (371351207/209715200)
    | 8 => (2841208557/1677721600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-361019997/52428800)
    | 1 => (-2730014541/419430400)
    | 2 => (-9020608641/1468006400)
    | 3 => (-17008256647/2936012800)
    | 4 => (-400225711/73400320)
    | 5 => (-1880169741/367001600)
    | 6 => (-27545089/5734400)
    | 7 => (-117786299/26214400)
    | 8 => (-6867279/1638400)
    | _ => 0

theorem valid11 : Valid seg11 := by
  constructor <;> intro x <;>
    simp only [seg11, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid11
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment12.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg12 : Segment where
  scale := 16
  offset := 6
  xc := fun i => match i with
    | 0 => (3/8)
    | 1 => (49/128)
    | 2 => (25/64)
    | 3 => (51/128)
    | 4 => (13/32)
    | 5 => (53/128)
    | 6 => (27/64)
    | 7 => (55/128)
    | 8 => (7/16)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (9/64)
    | 1 => (75/512)
    | 2 => (1093/7168)
    | 3 => (1137/7168)
    | 4 => (591/3584)
    | 5 => (307/1792)
    | 6 => (1275/7168)
    | 7 => (189/1024)
    | 8 => (49/256)
    | _ => 0
  ac := fun i => match i with
    | 0 => (947069519/209715200)
    | 1 => (14146216603/3355443200)
    | 2 => (13173962619/3355443200)
    | 3 => (48952566233/13421772800)
    | 4 => (22681256997/6710886400)
    | 5 => (167729676919/53687091200)
    | 6 => (154669772777/53687091200)
    | 7 => (569130703093/214748364800)
    | 8 => (65285634387/26843545600)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-480606327/52428800)
    | 1 => (-7559833277/838860800)
    | 2 => (-7439667571/838860800)
    | 3 => (-29313930851/3355443200)
    | 4 => (-2890285029/335544320)
    | 5 => (-114095668633/13421772800)
    | 6 => (-112705723161/13421772800)
    | 7 => (-445767964127/53687091200)
    | 8 => (-55153960277/6710886400)
    | _ => 0
  xac := fun i => match i with
    | 0 => (2841208557/1677721600)
    | 1 => (1355803729/838860800)
    | 2 => (10318046163/6710886400)
    | 3 => (9783191733/6710886400)
    | 4 => (36982468313/26843545600)
    | 5 => (4354559839/3355443200)
    | 6 => (26167486899/21474836480)
    | 7 => (122457165227/107374182400)
    | 8 => (456999440709/429496729600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-6867279/1638400)
    | 1 => (-101966629/26214400)
    | 2 => (-164991867/45875200)
    | 3 => (-173601453/52428800)
    | 4 => (-222618663/73400320)
    | 5 => (-8106564009/2936012800)
    | 6 => (-3662516007/1468006400)
    | 7 => (-936865187/419430400)
    | 8 => (-103634799/52428800)
    | _ => 0

theorem valid12 : Valid seg12 := by
  constructor <;> intro x <;>
    simp only [seg12, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid12
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment13.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg13 : Segment where
  scale := 8
  offset := 3
  xc := fun i => match i with
    | 0 => (3/8)
    | 1 => (25/64)
    | 2 => (13/32)
    | 3 => (27/64)
    | 4 => (7/16)
    | 5 => (29/64)
    | 6 => (15/32)
    | 7 => (31/64)
    | 8 => (1/2)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (9/64)
    | 1 => (39/256)
    | 2 => (295/1792)
    | 3 => (159/896)
    | 4 => (171/896)
    | 5 => (367/1792)
    | 6 => (393/1792)
    | 7 => (15/64)
    | 8 => (1/4)
    | _ => 0
  ac := fun i => match i with
    | 0 => (947069519/209715200)
    | 1 => (6569660451/1677721600)
    | 2 => (704006023/209715200)
    | 3 => (298180261/104857600)
    | 4 => (15601579/6553600)
    | 5 => (12912007/6553600)
    | 6 => (1320173/819200)
    | 7 => (106517/81920)
    | 8 => (527/512)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-480606327/52428800)
    | 1 => (-3714982661/419430400)
    | 2 => (-901129801/104857600)
    | 3 => (-43882183/5242880)
    | 4 => (-26808637/3276800)
    | 5 => (-13154057/1638400)
    | 6 => (-3242387/409600)
    | 7 => (-803927/102400)
    | 8 => (-50189/6400)
    | _ => 0
  xac := fun i => match i with
    | 0 => (2841208557/1677721600)
    | 1 => (2582006359/1677721600)
    | 2 => (289103111/209715200)
    | 3 => (127542573/104857600)
    | 4 => (692797/655360)
    | 5 => (5933027/6553600)
    | 6 => (625809/819200)
    | 7 => (51941/81920)
    | 8 => (527/1024)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-6867279/1638400)
    | 1 => (-47028397/13107200)
    | 2 => (-138484877/45875200)
    | 3 => (-227347119/91750400)
    | 4 => (-280943/143360)
    | 5 => (-836351/573440)
    | 6 => (-4959/5120)
    | 7 => (-4959/10240)
    | 8 => 0
    | _ => 0

theorem valid13 : Valid seg13 := by
  constructor <;> intro x <;>
    simp only [seg13, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid13
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment14.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg14 : Segment where
  scale := 16
  offset := 7
  xc := fun i => match i with
    | 0 => (7/16)
    | 1 => (57/128)
    | 2 => (29/64)
    | 3 => (59/128)
    | 4 => (15/32)
    | 5 => (61/128)
    | 6 => (31/64)
    | 7 => (63/128)
    | 8 => (1/2)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (49/256)
    | 1 => (203/1024)
    | 2 => (1471/7168)
    | 3 => (761/3584)
    | 4 => (787/3584)
    | 5 => (1627/7168)
    | 6 => (1681/7168)
    | 7 => (31/128)
    | 8 => (1/4)
    | _ => 0
  ac := fun i => match i with
    | 0 => (65285634387/26843545600)
    | 1 => (475439447099/214748364800)
    | 2 => (5391207239/2684354560)
    | 3 => (6091687541/3355443200)
    | 4 => (171448951/104857600)
    | 5 => (76905839/52428800)
    | 6 => (4293713/3276800)
    | 7 => (190837/163840)
    | 8 => (527/512)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-55153960277/6710886400)
    | 1 => (-87339080061/10737418240)
    | 2 => (-2163388825/268435456)
    | 3 => (-6706133899/838860800)
    | 4 => (-416275093/52428800)
    | 5 => (-103499581/13107200)
    | 6 => (-12885899/1638400)
    | 7 => (-1606951/204800)
    | 8 => (-50189/6400)
    | _ => 0
  xac := fun i => match i with
    | 0 => (456999440709/429496729600)
    | 1 => (42417022051/42949672960)
    | 2 => (12251026787/13421772800)
    | 3 => (2818487213/3355443200)
    | 4 => (8069283/10485760)
    | 5 => (36791083/52428800)
    | 6 => (2086229/3276800)
    | 7 => (94101/163840)
    | 8 => (527/1024)
    | _ => 0
  hc := fun i => match i with
    | 0 => (-103634799/52428800)
    | 1 => (-721291597/419430400)
    | 2 => (-2153500877/1468006400)
    | 3 => (-3575342319/2936012800)
    | 4 => (-222811/229376)
    | 5 => (-3335687/4587520)
    | 6 => (-4959/10240)
    | 7 => (-4959/20480)
    | 8 => 0
    | _ => 0

theorem valid14 : Valid seg14 := by
  constructor <;> intro x <;>
    simp only [seg14, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid14
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment15.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg15 : Segment where
  scale := 16
  offset := 8
  xc := fun i => match i with
    | 0 => (1/2)
    | 1 => (65/128)
    | 2 => (33/64)
    | 3 => (67/128)
    | 4 => (17/32)
    | 5 => (69/128)
    | 6 => (35/64)
    | 7 => (71/128)
    | 8 => (9/16)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (1/4)
    | 1 => (33/128)
    | 2 => (1905/7168)
    | 3 => (1963/7168)
    | 4 => (1011/3584)
    | 5 => (1041/3584)
    | 6 => (2143/7168)
    | 7 => (315/1024)
    | 8 => (81/256)
    | _ => 0
  ac := fun i => match i with
    | 0 => (527/512)
    | 1 => (146443/163840)
    | 2 => (2517953/3276800)
    | 3 => (34194929/52428800)
    | 4 => (57058951/104857600)
    | 5 => (1486567499/3355443200)
    | 6 => (4664251507/13421772800)
    | 7 => (55016669541/214748364800)
    | 8 => (4499231101/26843545600)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-50189/6400)
    | 1 => (-321029/40960)
    | 2 => (-12857003/1638400)
    | 3 => (-103181779/13107200)
    | 4 => (-414888949/52428800)
    | 5 => (-6687596437/838860800)
    | 6 => (-54022322641/6710886400)
    | 7 => (-437426451199/53687091200)
    | 8 => (-55475795427/6710886400)
    | _ => 0
  xac := fun i => match i with
    | 0 => (527/1024)
    | 1 => (74539/163840)
    | 2 => (1303749/3276800)
    | 3 => (17998261/52428800)
    | 4 => (15253847/52428800)
    | 5 => (806802387/3355443200)
    | 6 => (2567260403/13421772800)
    | 7 => (30665674673/214748364800)
    | 8 => (40493079909/429496729600)
    | _ => 0
  hc := fun i => match i with
    | 0 => 0
    | 1 => (4959/20480)
    | 2 => (4959/10240)
    | 3 => (3335687/4587520)
    | 4 => (222811/229376)
    | 5 => (3575342319/2936012800)
    | 6 => (2153500877/1468006400)
    | 7 => (721291597/419430400)
    | 8 => (103634799/52428800)
    | _ => 0

theorem valid15 : Valid seg15 := by
  constructor <;> intro x <;>
    simp only [seg15, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid15
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment16.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg16 : Segment where
  scale := 8
  offset := 4
  xc := fun i => match i with
    | 0 => (1/2)
    | 1 => (33/64)
    | 2 => (17/32)
    | 3 => (35/64)
    | 4 => (9/16)
    | 5 => (37/64)
    | 6 => (19/32)
    | 7 => (39/64)
    | 8 => (5/8)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (1/4)
    | 1 => (17/64)
    | 2 => (505/1792)
    | 3 => (535/1792)
    | 4 => (283/896)
    | 5 => (299/896)
    | 6 => (631/1792)
    | 7 => (95/256)
    | 8 => (25/64)
    | _ => 0
  ac := fun i => match i with
    | 0 => (527/512)
    | 1 => (62123/81920)
    | 2 => (432293/819200)
    | 3 => (2164777/6553600)
    | 4 => (1024819/6553600)
    | 5 => (-634181/104857600)
    | 6 => (-35582321/209715200)
    | 7 => (-581300051/1677721600)
    | 8 => (-22918779/41943040)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-50189/6400)
    | 1 => (-802121/102400)
    | 2 => (-3227939/409600)
    | 3 => (-13096319/1638400)
    | 4 => (-26809069/3276800)
    | 5 => (-221652653/26214400)
    | 6 => (-925203769/104857600)
    | 7 => (-3896607027/419430400)
    | 8 => (-516703717/52428800)
    | _ => 0
  xac := fun i => match i with
    | 0 => (527/1024)
    | 1 => (32379/81920)
    | 2 => (234569/819200)
    | 3 => (244969/1310720)
    | 4 => (307461/3276800)
    | 5 => (194707/104857600)
    | 6 => (-20155441/209715200)
    | 7 => (-69797659/335544320)
    | 8 => (-22918779/67108864)
    | _ => 0
  hc := fun i => match i with
    | 0 => 0
    | 1 => (4959/10240)
    | 2 => (4959/5120)
    | 3 => (836351/573440)
    | 4 => (280943/143360)
    | 5 => (227347119/91750400)
    | 6 => (138484877/45875200)
    | 7 => (47028397/13107200)
    | 8 => (6867279/1638400)
    | _ => 0

theorem valid16 : Valid seg16 := by
  constructor <;> intro x <;>
    simp only [seg16, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid16
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment17.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg17 : Segment where
  scale := 4
  offset := 2
  xc := fun i => match i with
    | 0 => (1/2)
    | 1 => (17/32)
    | 2 => (9/16)
    | 3 => (19/32)
    | 4 => (5/8)
    | 5 => (21/32)
    | 6 => (11/16)
    | 7 => (23/32)
    | 8 => (3/4)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (1/4)
    | 1 => (9/32)
    | 2 => (141/448)
    | 3 => (157/448)
    | 4 => (87/224)
    | 5 => (3/7)
    | 6 => (211/448)
    | 7 => (33/64)
    | 8 => (9/16)
    | _ => 0
  ac := fun i => match i with
    | 0 => (527/512)
    | 1 => (19963/40960)
    | 2 => (21863/204800)
    | 3 => (-138559/819200)
    | 4 => (-180539/409600)
    | 5 => (-2726341/3276800)
    | 6 => (-935407/655360)
    | 7 => (-29125899/13107200)
    | 8 => (-5148197/1638400)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-50189/6400)
    | 1 => (-400609/51200)
    | 2 => (-822479/102400)
    | 3 => (-1748089/204800)
    | 4 => (-1931173/204800)
    | 5 => (-8834401/819200)
    | 6 => (-4119137/327680)
    | 7 => (-9583109/655360)
    | 8 => (-3419979/204800)
    | _ => 0
  xac := fun i => match i with
    | 0 => (527/1024)
    | 1 => (11299/40960)
    | 2 => (16179/204800)
    | 3 => (-68843/819200)
    | 4 => (-1043/4096)
    | 5 => (-1674213/3276800)
    | 6 => (-3079603/3276800)
    | 7 => (-822295/524288)
    | 8 => (-15444591/6553600)
    | _ => 0
  hc := fun i => match i with
    | 0 => 0
    | 1 => (4959/5120)
    | 2 => (4959/2560)
    | 3 => (211517/71680)
    | 4 => (14533/3584)
    | 5 => (15182319/2867200)
    | 6 => (9631277/1433600)
    | 7 => (3429397/409600)
    | 8 => (527799/51200)
    | _ => 0

theorem valid17 : Valid seg17 := by
  constructor <;> intro x <;>
    simp only [seg17, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid17
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment18.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg18 : Segment where
  scale := 2
  offset := 1
  xc := fun i => match i with
    | 0 => (1/2)
    | 1 => (9/16)
    | 2 => (5/8)
    | 3 => (11/16)
    | 4 => (3/4)
    | 5 => (13/16)
    | 6 => (7/8)
    | 7 => (15/16)
    | 8 => 1
    | _ => 0
  x2c := fun i => match i with
    | 0 => (1/4)
    | 1 => (5/16)
    | 2 => (43/112)
    | 3 => (13/28)
    | 4 => (31/56)
    | 5 => (73/112)
    | 6 => (85/112)
    | 7 => (7/8)
    | 8 => 1
    | _ => 0
  ac := fun i => match i with
    | 0 => (527/512)
    | 1 => (-1117/20480)
    | 2 => (-6313/12800)
    | 3 => (-18923/25600)
    | 4 => (-779/400)
    | 5 => (-17023/3200)
    | 6 => (-13981/1600)
    | 7 => (-6247/800)
    | 8 => (-843/100)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-50189/6400)
    | 1 => (-199853/25600)
    | 2 => (-222017/25600)
    | 3 => (-281723/25600)
    | 4 => (-25199/1600)
    | 5 => (-29053/1280)
    | 6 => (-43561/1600)
    | 7 => (-37539/1600)
    | 8 => (-551/25)
    | _ => 0
  xac := fun i => match i with
    | 0 => (527/1024)
    | 1 => (759/20480)
    | 2 => (-6983/25600)
    | 3 => (-12283/25600)
    | 4 => (-189/160)
    | 5 => (-23153/6400)
    | 6 => (-12437/1600)
    | 7 => (-11651/1600)
    | 8 => (-843/100)
    | _ => 0
  hc := fun i => match i with
    | 0 => 0
    | 1 => (4959/2560)
    | 2 => (4959/1280)
    | 3 => (110617/17920)
    | 4 => (41191/4480)
    | 5 => (298311/22400)
    | 6 => (3317/175)
    | 7 => (42509/1600)
    | 8 => (3669/100)
    | _ => 0

theorem valid18 : Valid seg18 := by
  constructor <;> intro x <;>
    simp only [seg18, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid18
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment19.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg19 : Segment where
  scale := 16
  offset := 9
  xc := fun i => match i with
    | 0 => (9/16)
    | 1 => (73/128)
    | 2 => (37/64)
    | 3 => (75/128)
    | 4 => (19/32)
    | 5 => (77/128)
    | 6 => (39/64)
    | 7 => (79/128)
    | 8 => (5/8)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (81/256)
    | 1 => (333/1024)
    | 2 => (2395/7168)
    | 3 => (615/1792)
    | 4 => (1263/3584)
    | 5 => (2593/7168)
    | 6 => (2661/7168)
    | 7 => (195/512)
    | 8 => (25/64)
    | _ => 0
  ac := fun i => match i with
    | 0 => (4499231101/26843545600)
    | 1 => (678841123/8589934592)
    | 2 => (-73162941/10737418240)
    | 3 => (-4905354823/53687091200)
    | 4 => (-1182034173/6710886400)
    | 5 => (-3524773913/13421772800)
    | 6 => (-236400983/671088640)
    | 7 => (-1498051211/3355443200)
    | 8 => (-22918779/41943040)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-55475795427/6710886400)
    | 1 => (-450186275633/53687091200)
    | 2 => (-114424557499/13421772800)
    | 3 => (-23319940387/2684354560)
    | 4 => (-14885569731/1677721600)
    | 5 => (-30472338493/3355443200)
    | 6 => (-7813829433/838860800)
    | 7 => (-8030236763/838860800)
    | 8 => (-516703717/52428800)
    | _ => 0
  xac := fun i => match i with
    | 0 => (40493079909/429496729600)
    | 1 => (2456851309/53687091200)
    | 2 => (-300186213/107374182400)
    | 3 => (-279853263/5368709120)
    | 4 => (-2766502543/26843545600)
    | 5 => (-1025659/6553600)
    | 6 => (-1432189593/6710886400)
    | 7 => (-92195777/335544320)
    | 8 => (-22918779/67108864)
    | _ => 0
  hc := fun i => match i with
    | 0 => (103634799/52428800)
    | 1 => (936865187/419430400)
    | 2 => (3662516007/1468006400)
    | 3 => (8106564009/2936012800)
    | 4 => (222618663/73400320)
    | 5 => (173601453/52428800)
    | 6 => (164991867/45875200)
    | 7 => (101966629/26214400)
    | 8 => (6867279/1638400)
    | _ => 0

theorem valid19 : Valid seg19 := by
  constructor <;> intro x <;>
    simp only [seg19, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid19
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment20.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg20 : Segment where
  scale := 16
  offset := 10
  xc := fun i => match i with
    | 0 => (5/8)
    | 1 => (81/128)
    | 2 => (41/64)
    | 3 => (83/128)
    | 4 => (21/32)
    | 5 => (85/128)
    | 6 => (43/64)
    | 7 => (87/128)
    | 8 => (11/16)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (25/64)
    | 1 => (205/512)
    | 2 => (2941/7168)
    | 3 => (3013/7168)
    | 4 => (1543/3584)
    | 5 => (395/896)
    | 6 => (3235/7168)
    | 7 => (473/1024)
    | 8 => (121/256)
    | _ => 0
  ac := fun i => match i with
    | 0 => (-22918779/41943040)
    | 1 => (-2168953429/3355443200)
    | 2 => (-2523809351/3355443200)
    | 3 => (-11608960159/13421772800)
    | 4 => (-6615971177/6710886400)
    | 5 => (-59907481897/53687091200)
    | 6 => (-67414584637/53687091200)
    | 7 => (-60380685719/42949672960)
    | 8 => (-42052051313/26843545600)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-516703717/52428800)
    | 1 => (-8504282181/838860800)
    | 2 => (-8761920269/838860800)
    | 3 => (-36160506379/3355443200)
    | 4 => (-3735435763/335544320)
    | 5 => (-154507184929/13421772800)
    | 6 => (-159896355751/13421772800)
    | 7 => (-662258366983/53687091200)
    | 8 => (-85743054281/6710886400)
    | _ => 0
  xac := fun i => match i with
    | 0 => (-22918779/67108864)
    | 1 => (-136992013/335544320)
    | 2 => (-3224039033/6710886400)
    | 3 => (-1875449731/3355443200)
    | 4 => (-17306905839/26843545600)
    | 5 => (-3965971343/5368709120)
    | 6 => (-90374952293/107374182400)
    | 7 => (-6404073561/6710886400)
    | 8 => (-462572564443/429496729600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (6867279/1638400)
    | 1 => (117786299/26214400)
    | 2 => (27545089/5734400)
    | 3 => (1880169741/367001600)
    | 4 => (400225711/73400320)
    | 5 => (17008256647/2936012800)
    | 6 => (9020608641/1468006400)
    | 7 => (2730014541/419430400)
    | 8 => (361019997/52428800)
    | _ => 0

theorem valid20 : Valid seg20 := by
  constructor <;> intro x <;>
    simp only [seg20, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid20
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment21.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg21 : Segment where
  scale := 8
  offset := 5
  xc := fun i => match i with
    | 0 => (5/8)
    | 1 => (41/64)
    | 2 => (21/32)
    | 3 => (43/64)
    | 4 => (11/16)
    | 5 => (45/64)
    | 6 => (23/32)
    | 7 => (47/64)
    | 8 => (3/4)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (25/64)
    | 1 => (105/256)
    | 2 => (771/1792)
    | 3 => (101/224)
    | 4 => (423/896)
    | 5 => (885/1792)
    | 6 => (925/1792)
    | 7 => (69/128)
    | 8 => (9/16)
    | _ => 0
  ac := fun i => match i with
    | 0 => (-22918779/41943040)
    | 1 => (-1252202269/1677721600)
    | 2 => (-406615751/419430400)
    | 3 => (-102810659/83886080)
    | 4 => (-79834179/52428800)
    | 5 => (-195593057/104857600)
    | 6 => (-59072757/26214400)
    | 7 => (-2812459/1048576)
    | 8 => (-5148197/1638400)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-516703717/52428800)
    | 1 => (-874130489/83886080)
    | 2 => (-581113239/52428800)
    | 3 => (-1242050393/104857600)
    | 4 => (-41611203/3276800)
    | 5 => (-357378013/26214400)
    | 6 => (-47935531/3276800)
    | 7 => (-102635209/6553600)
    | 8 => (-3419979/204800)
    | _ => 0
  xac := fun i => match i with
    | 0 => (-22918779/67108864)
    | 1 => (-159390131/335544320)
    | 2 => (-132146031/209715200)
    | 3 => (-68323637/83886080)
    | 4 => (-108577081/104857600)
    | 5 => (-27242679/20971520)
    | 6 => (-10540293/6553600)
    | 7 => (-51446557/26214400)
    | 8 => (-15444591/6553600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (6867279/1638400)
    | 1 => (62848067/13107200)
    | 2 => (249222567/45875200)
    | 3 => (560627049/91750400)
    | 4 => (15675543/2293760)
    | 5 => (12467433/1638400)
    | 6 => (12103857/1433600)
    | 7 => (7651789/819200)
    | 8 => (527799/51200)
    | _ => 0

theorem valid21 : Valid seg21 := by
  constructor <;> intro x <;>
    simp only [seg21, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid21
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment22.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg22 : Segment where
  scale := 16
  offset := 11
  xc := fun i => match i with
    | 0 => (11/16)
    | 1 => (89/128)
    | 2 => (45/64)
    | 3 => (91/128)
    | 4 => (23/32)
    | 5 => (93/128)
    | 6 => (47/64)
    | 7 => (95/128)
    | 8 => (3/4)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (121/256)
    | 1 => (495/1024)
    | 2 => (3543/7168)
    | 3 => (1811/3584)
    | 4 => (1851/3584)
    | 5 => (3783/7168)
    | 6 => (3865/7168)
    | 7 => (141/256)
    | 8 => (9/16)
    | _ => 0
  ac := fun i => match i with
    | 0 => (-42052051313/26843545600)
    | 1 => (-370929392413/214748364800)
    | 2 => (-50963783273/26843545600)
    | 3 => (-27925640287/13421772800)
    | 4 => (-1907127481/838860800)
    | 5 => (-2077688449/838860800)
    | 6 => (-282066859/104857600)
    | 7 => (-152682627/52428800)
    | 8 => (-5148197/1638400)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-85743054281/6710886400)
    | 1 => (-709630501513/53687091200)
    | 2 => (-22947802877/1677721600)
    | 3 => (-47496179281/3355443200)
    | 4 => (-307161391/20971520)
    | 5 => (-3177210577/209715200)
    | 6 => (-51322601/3276800)
    | 7 => (-212074537/13107200)
    | 8 => (-3419979/204800)
    | _ => 0
  xac := fun i => match i with
    | 0 => (-462572564443/429496729600)
    | 1 => (-257642210491/214748364800)
    | 2 => (-558932847/419430400)
    | 3 => (-19811661509/13421772800)
    | 4 => (-2735557157/1677721600)
    | 5 => (-1506619599/838860800)
    | 6 => (-4136653/2097152)
    | 7 => (-113224921/52428800)
    | 8 => (-15444591/6553600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (361019997/52428800)
    | 1 => (3046305411/419430400)
    | 2 => (11234644731/1468006400)
    | 3 => (23654784257/2936012800)
    | 4 => (44433661/5242880)
    | 5 => (817366713/91750400)
    | 6 => (107326981/11468800)
    | 7 => (16096573/1638400)
    | 8 => (527799/51200)
    | _ => 0

theorem valid22 : Valid seg22 := by
  constructor <;> intro x <;>
    simp only [seg22, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid22
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment23.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg23 : Segment where
  scale := 16
  offset := 12
  xc := fun i => match i with
    | 0 => (3/4)
    | 1 => (97/128)
    | 2 => (49/64)
    | 3 => (99/128)
    | 4 => (25/32)
    | 5 => (101/128)
    | 6 => (51/64)
    | 7 => (103/128)
    | 8 => (13/16)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (9/16)
    | 1 => (147/256)
    | 2 => (4201/7168)
    | 3 => (4287/7168)
    | 4 => (2187/3584)
    | 5 => (2231/3584)
    | 6 => (4551/7168)
    | 7 => (663/1024)
    | 8 => (169/256)
    | _ => 0
  ac := fun i => match i with
    | 0 => (-5148197/1638400)
    | 1 => (-176801981/52428800)
    | 2 => (-15141771/4194304)
    | 3 => (-3233471311/838860800)
    | 4 => (-3442981617/838860800)
    | 5 => (-58487538881/13421772800)
    | 6 => (-123818990849/26843545600)
    | 7 => (-209042750263/42949672960)
    | 8 => (-5496624831/1073741824)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-3419979/204800)
    | 1 => (-9027311/524288)
    | 2 => (-90823/5120)
    | 3 => (-3828825071/209715200)
    | 4 => (-1968108711/104857600)
    | 5 => (-64662183151/3355443200)
    | 6 => (-33147204951/1677721600)
    | 7 => (-1085778284279/53687091200)
    | 8 => (-138695487479/6710886400)
    | _ => 0
  xac := fun i => match i with
    | 0 => (-15444591/6553600)
    | 1 => (-26777707/10485760)
    | 2 => (-144743553/52428800)
    | 3 => (-2497423953/838860800)
    | 4 => (-1074421361/335544320)
    | 5 => (-46093037387/13421772800)
    | 6 => (-12322074369/3355443200)
    | 7 => (-168129539329/42949672960)
    | 8 => (-71456122803/17179869184)
    | _ => 0
  hc := fun i => match i with
    | 0 => (527799/51200)
    | 1 => (17682563/1638400)
    | 2 => (129530841/11468800)
    | 3 => (1083957783/91750400)
    | 4 => (453371931/36700160)
    | 5 => (7582315539/587202560)
    | 6 => (3961451217/293601280)
    | 7 => (1182313721/83886080)
    | 8 => (30866739/2097152)
    | _ => 0

theorem valid23 : Valid seg23 := by
  constructor <;> intro x <;>
    simp only [seg23, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid23
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment24.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg24 : Segment where
  scale := 8
  offset := 6
  xc := fun i => match i with
    | 0 => (3/4)
    | 1 => (49/64)
    | 2 => (25/32)
    | 3 => (51/64)
    | 4 => (13/16)
    | 5 => (53/64)
    | 6 => (27/32)
    | 7 => (55/64)
    | 8 => (7/8)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (9/16)
    | 1 => (75/128)
    | 2 => (1093/1792)
    | 3 => (1137/1792)
    | 4 => (591/896)
    | 5 => (307/448)
    | 6 => (1275/1792)
    | 7 => (189/256)
    | 8 => (49/64)
    | _ => 0
  ac := fun i => match i with
    | 0 => (-5148197/1638400)
    | 1 => (-94430829/26214400)
    | 2 => (-21462293/5242880)
    | 3 => (-19323167/4194304)
    | 4 => (-268896751/52428800)
    | 5 => (-2366262689/419430400)
    | 6 => (-2569420979/419430400)
    | 7 => (-11011824827/1677721600)
    | 8 => (-1455899413/209715200)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-3419979/204800)
    | 1 => (-116243447/6553600)
    | 2 => (-61543769/3276800)
    | 3 => (-519095939/26214400)
    | 4 => (-34018607/1638400)
    | 5 => (-2267880263/104857600)
    | 6 => (-1172295553/52428800)
    | 7 => (-9616514339/419430400)
    | 8 => (-1222409179/52428800)
    | _ => 0
  xac := fun i => match i with
    | 0 => (-15444591/6553600)
    | 1 => (-72110171/26214400)
    | 2 => (-208721/65536)
    | 3 => (-76625529/20971520)
    | 4 => (-434998433/104857600)
    | 5 => (-1952551423/419430400)
    | 6 => (-1081461297/209715200)
    | 7 => (-9453359297/1677721600)
    | 8 => (-10191295891/1677721600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (527799/51200)
    | 1 => (9237779/819200)
    | 2 => (8827411/716800)
    | 3 => (154028361/11468800)
    | 4 => (33554431/2293760)
    | 5 => (1460364487/91750400)
    | 6 => (793704321/45875200)
    | 7 => (246278061/13107200)
    | 8 => (33404157/1638400)
    | _ => 0

theorem valid24 : Valid seg24 := by
  constructor <;> intro x <;>
    simp only [seg24, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid24
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment25.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg25 : Segment where
  scale := 4
  offset := 3
  xc := fun i => match i with
    | 0 => (3/4)
    | 1 => (25/32)
    | 2 => (13/16)
    | 3 => (27/32)
    | 4 => (7/8)
    | 5 => (29/32)
    | 6 => (15/16)
    | 7 => (31/32)
    | 8 => 1
    | _ => 0
  x2c := fun i => match i with
    | 0 => (9/16)
    | 1 => (39/64)
    | 2 => (295/448)
    | 3 => (159/224)
    | 4 => (171/224)
    | 5 => (367/448)
    | 6 => (393/448)
    | 7 => (15/16)
    | 8 => 1
    | _ => 0
  ac := fun i => match i with
    | 0 => (-5148197/1638400)
    | 1 => (-53245253/13107200)
    | 2 => (-2092089/409600)
    | 3 => (-5082331/819200)
    | 4 => (-2883/400)
    | 5 => (-202849/25600)
    | 6 => (-52457/6400)
    | 7 => (-12991/1600)
    | 8 => (-843/100)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-3419979/204800)
    | 1 => (-61523783/3276800)
    | 2 => (-34203923/1638400)
    | 3 => (-18645347/819200)
    | 4 => (-12345/512)
    | 5 => (-1259521/51200)
    | 6 => (-153903/6400)
    | 7 => (-72803/3200)
    | 8 => (-551/25)
    | _ => 0
  xac := fun i => match i with
    | 0 => (-15444591/6553600)
    | 1 => (-41220989/13107200)
    | 2 => (-1341141/327680)
    | 3 => (-4227411/819200)
    | 4 => (-159757/25600)
    | 5 => (-366161/51200)
    | 6 => (-49227/6400)
    | 7 => (-25139/3200)
    | 8 => (-843/100)
    | _ => 0
  hc := fun i => match i with
    | 0 => (527799/51200)
    | 1 => (5015387/409600)
    | 2 => (20733207/1433600)
    | 3 => (48777609/2867200)
    | 4 => (1429803/71680)
    | 5 => (597039/25600)
    | 6 => (609171/22400)
    | 7 => (101213/3200)
    | 8 => (3669/100)
    | _ => 0

theorem valid25 : Valid seg25 := by
  constructor <;> intro x <;>
    simp only [seg25, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid25
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment26.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg26 : Segment where
  scale := 16
  offset := 13
  xc := fun i => match i with
    | 0 => (13/16)
    | 1 => (105/128)
    | 2 => (53/64)
    | 3 => (107/128)
    | 4 => (27/32)
    | 5 => (109/128)
    | 6 => (55/64)
    | 7 => (111/128)
    | 8 => (7/8)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (169/256)
    | 1 => (689/1024)
    | 2 => (4915/7168)
    | 3 => (313/448)
    | 4 => (2551/3584)
    | 5 => (5197/7168)
    | 6 => (5293/7168)
    | 7 => (385/512)
    | 8 => (49/64)
    | _ => 0
  ac := fun i => match i with
    | 0 => (-5496624831/1073741824)
    | 1 => (-230687236217/42949672960)
    | 2 => (-301749196583/53687091200)
    | 3 => (-314886413119/53687091200)
    | 4 => (-40956374291/6710886400)
    | 5 => (-84980772289/13421772800)
    | 6 => (-21974264437/3355443200)
    | 7 => (-22659020131/3355443200)
    | 8 => (-1455899413/209715200)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-138695487479/6710886400)
    | 1 => (-226669903077/10737418240)
    | 2 => (-288963255161/13421772800)
    | 3 => (-294210051871/13421772800)
    | 4 => (-37377591233/1677721600)
    | 5 => (-75835430773/3355443200)
    | 6 => (-19195333267/838860800)
    | 7 => (-19395787771/838860800)
    | 8 => (-1222409179/52428800)
    | _ => 0
  xac := fun i => match i with
    | 0 => (-71456122803/17179869184)
    | 1 => (-94575537343/21474836480)
    | 2 => (-499414056593/107374182400)
    | 3 => (-8218967813/1677721600)
    | 4 => (-138115673031/26843545600)
    | 5 => (-36158325301/6710886400)
    | 6 => (-37749704861/6710886400)
    | 7 => (-4911163797/838860800)
    | 8 => (-10191295891/1677721600)
    | _ => 0
  hc := fun i => match i with
    | 0 => (30866739/2097152)
    | 1 => (1287025399/83886080)
    | 2 => (4694432963/293601280)
    | 3 => (1397463123/83886080)
    | 4 => (1273725277/73400320)
    | 5 => (6632531243/367001600)
    | 6 => (431620893/22937600)
    | 7 => (513511317/26214400)
    | 8 => (33404157/1638400)
    | _ => 0

theorem valid26 : Valid seg26 := by
  constructor <;> intro x <;>
    simp only [seg26, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid26
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment27.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg27 : Segment where
  scale := 16
  offset := 14
  xc := fun i => match i with
    | 0 => (7/8)
    | 1 => (113/128)
    | 2 => (57/64)
    | 3 => (115/128)
    | 4 => (29/32)
    | 5 => (117/128)
    | 6 => (59/64)
    | 7 => (119/128)
    | 8 => (15/16)
    | _ => 0
  x2c := fun i => match i with
    | 0 => (49/64)
    | 1 => (399/512)
    | 2 => (5685/7168)
    | 3 => (5785/7168)
    | 4 => (2943/3584)
    | 5 => (1497/1792)
    | 6 => (6091/7168)
    | 7 => (885/1024)
    | 8 => (225/256)
    | _ => 0
  ac := fun i => match i with
    | 0 => (-1455899413/209715200)
    | 1 => (-4785952217/671088640)
    | 2 => (-4903149269/671088640)
    | 3 => (-100189107367/13421772800)
    | 4 => (-51041189183/6710886400)
    | 5 => (-414940666897/53687091200)
    | 6 => (-84119842423/10737418240)
    | 7 => (-1701465528699/214748364800)
    | 8 => (-42936937873/5368709120)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-1222409179/52428800)
    | 1 => (-19721305957/838860800)
    | 2 => (-19846369639/838860800)
    | 3 => (-3189130171/134217728)
    | 4 => (-39954947261/1677721600)
    | 5 => (-319722552337/13421772800)
    | 6 => (-319182431333/13421772800)
    | 7 => (-1272255153487/53687091200)
    | 8 => (-158220233181/6710886400)
    | _ => 0
  xac := fun i => match i with
    | 0 => (-10191295891/1677721600)
    | 1 => (-2640066047/419430400)
    | 2 => (-43653197613/6710886400)
    | 3 => (-8997929573/1342177280)
    | 4 => (-184960950023/26843545600)
    | 5 => (-94795464267/13421772800)
    | 6 => (-775348693793/107374182400)
    | 7 => (-158170614007/21474836480)
    | 8 => (-128810813619/17179869184)
    | _ => 0
  hc := fun i => match i with
    | 0 => (33404157/1638400)
    | 1 => (555421707/26214400)
    | 2 => (1009928151/45875200)
    | 3 => (8393422573/367001600)
    | 4 => (348729121/14680064)
    | 5 => (72433426743/2936012800)
    | 6 => (5372351567/209715200)
    | 7 => (11155297789/419430400)
    | 8 => (1447477353/52428800)
    | _ => 0

theorem valid27 : Valid seg27 := by
  constructor <;> intro x <;>
    simp only [seg27, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid27
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment28.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg28 : Segment where
  scale := 8
  offset := 7
  xc := fun i => match i with
    | 0 => (7/8)
    | 1 => (57/64)
    | 2 => (29/32)
    | 3 => (59/64)
    | 4 => (15/16)
    | 5 => (61/64)
    | 6 => (31/32)
    | 7 => (63/64)
    | 8 => 1
    | _ => 0
  x2c := fun i => match i with
    | 0 => (49/64)
    | 1 => (203/256)
    | 2 => (1471/1792)
    | 3 => (761/896)
    | 4 => (787/896)
    | 5 => (1627/1792)
    | 6 => (1681/1792)
    | 7 => (31/32)
    | 8 => 1
    | _ => 0
  ac := fun i => match i with
    | 0 => (-1455899413/209715200)
    | 1 => (-12282565781/1677721600)
    | 2 => (-100149733/13107200)
    | 3 => (-206823707/26214400)
    | 4 => (-825527/102400)
    | 5 => (-1671709/204800)
    | 6 => (-210337/25600)
    | 7 => (-26479/3200)
    | 8 => (-843/100)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-1222409179/52428800)
    | 1 => (-397681301/16777216)
    | 2 => (-2507350199/104857600)
    | 3 => (-125433511/5242880)
    | 4 => (-2430971/102400)
    | 5 => (-1915237/81920)
    | 6 => (-586171/25600)
    | 7 => (-143331/6400)
    | 8 => (-551/25)
    | _ => 0
  xac := fun i => match i with
    | 0 => (-10191295891/1677721600)
    | 1 => (-2185846497/335544320)
    | 2 => (-725214797/104857600)
    | 3 => (-190468627/26214400)
    | 4 => (-3093783/409600)
    | 5 => (-3185897/409600)
    | 6 => (-40747/5120)
    | 7 => (-10423/1280)
    | 8 => (-843/100)
    | _ => 0
  hc := fun i => match i with
    | 0 => (33404157/1638400)
    | 1 => (288188451/13107200)
    | 2 => (1087077051/45875200)
    | 3 => (2341792577/91750400)
    | 4 => (4501621/163840)
    | 5 => (42378009/1433600)
    | 6 => (2848009/89600)
    | 7 => (218621/6400)
    | 8 => (3669/100)
    | _ => 0

theorem valid28 : Valid seg28 := by
  constructor <;> intro x <;>
    simp only [seg28, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid28
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialSegment29.lean <==
import PolynomialBoxes

namespace CurrentPolynomial

def seg29 : Segment where
  scale := 16
  offset := 15
  xc := fun i => match i with
    | 0 => (15/16)
    | 1 => (121/128)
    | 2 => (61/64)
    | 3 => (123/128)
    | 4 => (31/32)
    | 5 => (125/128)
    | 6 => (63/64)
    | 7 => (127/128)
    | 8 => 1
    | _ => 0
  x2c := fun i => match i with
    | 0 => (225/256)
    | 1 => (915/1024)
    | 2 => (6511/7168)
    | 3 => (3309/3584)
    | 4 => (3363/3584)
    | 5 => (6835/7168)
    | 6 => (6945/7168)
    | 7 => (63/64)
    | 8 => 1
    | _ => 0
  ac := fun i => match i with
    | 0 => (-42936937873/5368709120)
    | 1 => (-1733489501141/214748364800)
    | 2 => (-3411024987/419430400)
    | 3 => (-6862703899/838860800)
    | 4 => (-13469577/1638400)
    | 5 => (-13530229/1638400)
    | 6 => (-849809/102400)
    | 7 => (-10691/1280)
    | 8 => (-843/100)
    | _ => 0
  bc := fun i => match i with
    | 0 => (-158220233181/6710886400)
    | 1 => (-1259268577409/53687091200)
    | 2 => (-156344571647/6710886400)
    | 3 => (-19383144131/838860800)
    | 4 => (-1875267/81920)
    | 5 => (-74259529/3276800)
    | 6 => (-2297043/102400)
    | 7 => (-284387/12800)
    | 8 => (-551/25)
    | _ => 0
  xac := fun i => match i with
    | 0 => (-128810813619/17179869184)
    | 1 => (-327712840081/42949672960)
    | 2 => (-52012922133/6710886400)
    | 3 => (-6594002259/838860800)
    | 4 => (-52190299/6553600)
    | 5 => (-5284837/655360)
    | 6 => (-836463/102400)
    | 7 => (-106067/12800)
    | 8 => (-843/100)
    | _ => 0
  hc := fun i => match i with
    | 0 => (1447477353/52428800)
    | 1 => (12004339859/419430400)
    | 2 => (6221393637/209715200)
    | 3 => (90268944753/2936012800)
    | 4 => (584634627/18350080)
    | 5 => (378594537/11468800)
    | 6 => (12256821/358400)
    | 7 => (453437/12800)
    | 8 => (3669/100)
    | _ => 0

theorem valid29 : Valid seg29 := by
  constructor <;> intro x <;>
    simp only [seg29, parameter, bern8_formula, a, b, h, bern7_formula, bern5_formula, A, B, HC] <;>
    grind

#print axioms valid29
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/PolynomialUnitSquare.lean <==
import PolynomialLeavesG0
import PolynomialLeavesG1
import PolynomialLeavesG2
import PolynomialLeavesG3
import PolynomialLeavesP0
import PolynomialLeavesP1
import PolynomialLeavesP2

namespace CurrentPolynomial

theorem G_nonnegative (x y : Rat) (hx0 : 0≤x) (hx1 : x≤1) (hy0 : 0≤y) (hy1 : y≤1) : 0≤G x y := by
  by_cases hc1 : x ≤ ((1/2) : Rat)
  · by_cases hc2 : y ≤ ((1/2) : Rat)
    · by_cases hc3 : x ≤ ((1/4) : Rat)
      · exact nonnegG seg01 seg02 valid01 valid02 positiveG00 x y
          (by dsimp [parameter, seg01]; grind)
          (by dsimp [parameter, seg01]; grind)
          (by dsimp [parameter, seg02]; grind)
          (by dsimp [parameter, seg02]; grind)
      · by_cases hc4 : y ≤ ((1/4) : Rat)
        · exact nonnegG seg10 seg01 valid10 valid01 positiveG01 x y
            (by dsimp [parameter, seg10]; grind)
            (by dsimp [parameter, seg10]; grind)
            (by dsimp [parameter, seg01]; grind)
            (by dsimp [parameter, seg01]; grind)
        · by_cases hc5 : x ≤ ((3/8) : Rat)
          · exact nonnegG seg09 seg10 valid09 valid10 positiveG02 x y
              (by dsimp [parameter, seg09]; grind)
              (by dsimp [parameter, seg09]; grind)
              (by dsimp [parameter, seg10]; grind)
              (by dsimp [parameter, seg10]; grind)
          · by_cases hc6 : y ≤ ((3/8) : Rat)
            · exact nonnegG seg13 seg09 valid13 valid09 positiveG03 x y
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg09]; grind)
                (by dsimp [parameter, seg09]; grind)
            · exact nonnegG seg13 seg13 valid13 valid13 positiveG04 x y
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg13]; grind)
    · by_cases hc3 : x ≤ ((1/4) : Rat)
      · by_cases hc4 : y ≤ ((3/4) : Rat)
        · exact nonnegG seg01 seg17 valid01 valid17 positiveG05 x y
            (by dsimp [parameter, seg01]; grind)
            (by dsimp [parameter, seg01]; grind)
            (by dsimp [parameter, seg17]; grind)
            (by dsimp [parameter, seg17]; grind)
        · exact nonnegG seg01 seg25 valid01 valid25 positiveG06 x y
            (by dsimp [parameter, seg01]; grind)
            (by dsimp [parameter, seg01]; grind)
            (by dsimp [parameter, seg25]; grind)
            (by dsimp [parameter, seg25]; grind)
      · by_cases hc4 : y ≤ ((3/4) : Rat)
        · by_cases hc5 : x ≤ ((3/8) : Rat)
          · by_cases hc6 : y ≤ ((5/8) : Rat)
            · by_cases hc7 : x ≤ ((5/16) : Rat)
              · exact nonnegG seg08 seg16 valid08 valid16 positiveG07 x y
                  (by dsimp [parameter, seg08]; grind)
                  (by dsimp [parameter, seg08]; grind)
                  (by dsimp [parameter, seg16]; grind)
                  (by dsimp [parameter, seg16]; grind)
              · exact nonnegG seg11 seg16 valid11 valid16 positiveG08 x y
                  (by dsimp [parameter, seg11]; grind)
                  (by dsimp [parameter, seg11]; grind)
                  (by dsimp [parameter, seg16]; grind)
                  (by dsimp [parameter, seg16]; grind)
            · exact nonnegG seg09 seg21 valid09 valid21 positiveG09 x y
                (by dsimp [parameter, seg09]; grind)
                (by dsimp [parameter, seg09]; grind)
                (by dsimp [parameter, seg21]; grind)
                (by dsimp [parameter, seg21]; grind)
          · exact nonnegG seg13 seg17 valid13 valid17 positiveG10 x y
              (by dsimp [parameter, seg13]; grind)
              (by dsimp [parameter, seg13]; grind)
              (by dsimp [parameter, seg17]; grind)
              (by dsimp [parameter, seg17]; grind)
        · exact nonnegG seg10 seg25 valid10 valid25 positiveG11 x y
            (by dsimp [parameter, seg10]; grind)
            (by dsimp [parameter, seg10]; grind)
            (by dsimp [parameter, seg25]; grind)
            (by dsimp [parameter, seg25]; grind)
  · by_cases hc2 : y ≤ ((1/2) : Rat)
    · by_cases hc3 : x ≤ ((3/4) : Rat)
      · by_cases hc4 : y ≤ ((1/4) : Rat)
        · exact nonnegG seg17 seg01 valid17 valid01 positiveG12 x y
            (by dsimp [parameter, seg17]; grind)
            (by dsimp [parameter, seg17]; grind)
            (by dsimp [parameter, seg01]; grind)
            (by dsimp [parameter, seg01]; grind)
        · by_cases hc5 : x ≤ ((5/8) : Rat)
          · by_cases hc6 : y ≤ ((3/8) : Rat)
            · by_cases hc7 : x ≤ ((9/16) : Rat)
              · exact nonnegG seg15 seg09 valid15 valid09 positiveG13 x y
                  (by dsimp [parameter, seg15]; grind)
                  (by dsimp [parameter, seg15]; grind)
                  (by dsimp [parameter, seg09]; grind)
                  (by dsimp [parameter, seg09]; grind)
              · exact nonnegG seg19 seg09 valid19 valid09 positiveG14 x y
                  (by dsimp [parameter, seg19]; grind)
                  (by dsimp [parameter, seg19]; grind)
                  (by dsimp [parameter, seg09]; grind)
                  (by dsimp [parameter, seg09]; grind)
            · exact nonnegG seg16 seg13 valid16 valid13 positiveG15 x y
                (by dsimp [parameter, seg16]; grind)
                (by dsimp [parameter, seg16]; grind)
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg13]; grind)
          · exact nonnegG seg21 seg10 valid21 valid10 positiveG16 x y
              (by dsimp [parameter, seg21]; grind)
              (by dsimp [parameter, seg21]; grind)
              (by dsimp [parameter, seg10]; grind)
              (by dsimp [parameter, seg10]; grind)
      · by_cases hc4 : y ≤ ((1/4) : Rat)
        · exact nonnegG seg25 seg01 valid25 valid01 positiveG17 x y
            (by dsimp [parameter, seg25]; grind)
            (by dsimp [parameter, seg25]; grind)
            (by dsimp [parameter, seg01]; grind)
            (by dsimp [parameter, seg01]; grind)
        · exact nonnegG seg25 seg10 valid25 valid10 positiveG18 x y
            (by dsimp [parameter, seg25]; grind)
            (by dsimp [parameter, seg25]; grind)
            (by dsimp [parameter, seg10]; grind)
            (by dsimp [parameter, seg10]; grind)
    · by_cases hc3 : x ≤ ((3/4) : Rat)
      · by_cases hc4 : y ≤ ((3/4) : Rat)
        · by_cases hc5 : x ≤ ((5/8) : Rat)
          · exact nonnegG seg16 seg17 valid16 valid17 positiveG19 x y
              (by dsimp [parameter, seg16]; grind)
              (by dsimp [parameter, seg16]; grind)
              (by dsimp [parameter, seg17]; grind)
              (by dsimp [parameter, seg17]; grind)
          · by_cases hc6 : y ≤ ((5/8) : Rat)
            · exact nonnegG seg21 seg16 valid21 valid16 positiveG20 x y
                (by dsimp [parameter, seg21]; grind)
                (by dsimp [parameter, seg21]; grind)
                (by dsimp [parameter, seg16]; grind)
                (by dsimp [parameter, seg16]; grind)
            · by_cases hc7 : x ≤ ((11/16) : Rat)
              · exact nonnegG seg20 seg21 valid20 valid21 positiveG21 x y
                  (by dsimp [parameter, seg20]; grind)
                  (by dsimp [parameter, seg20]; grind)
                  (by dsimp [parameter, seg21]; grind)
                  (by dsimp [parameter, seg21]; grind)
              · by_cases hc8 : y ≤ ((11/16) : Rat)
                · exact nonnegG seg22 seg20 valid22 valid20 positiveG22 x y
                    (by dsimp [parameter, seg22]; grind)
                    (by dsimp [parameter, seg22]; grind)
                    (by dsimp [parameter, seg20]; grind)
                    (by dsimp [parameter, seg20]; grind)
                · exact nonnegG seg22 seg22 valid22 valid22 positiveG23 x y
                    (by dsimp [parameter, seg22]; grind)
                    (by dsimp [parameter, seg22]; grind)
                    (by dsimp [parameter, seg22]; grind)
                    (by dsimp [parameter, seg22]; grind)
        · exact nonnegG seg17 seg25 valid17 valid25 positiveG24 x y
            (by dsimp [parameter, seg17]; grind)
            (by dsimp [parameter, seg17]; grind)
            (by dsimp [parameter, seg25]; grind)
            (by dsimp [parameter, seg25]; grind)
      · by_cases hc4 : y ≤ ((3/4) : Rat)
        · exact nonnegG seg25 seg17 valid25 valid17 positiveG25 x y
            (by dsimp [parameter, seg25]; grind)
            (by dsimp [parameter, seg25]; grind)
            (by dsimp [parameter, seg17]; grind)
            (by dsimp [parameter, seg17]; grind)
        · by_cases hc5 : x ≤ ((7/8) : Rat)
          · by_cases hc6 : y ≤ ((7/8) : Rat)
            · by_cases hc7 : x ≤ ((13/16) : Rat)
              · by_cases hc8 : y ≤ ((13/16) : Rat)
                · exact nonnegG seg23 seg23 valid23 valid23 positiveG26 x y
                    (by dsimp [parameter, seg23]; grind)
                    (by dsimp [parameter, seg23]; grind)
                    (by dsimp [parameter, seg23]; grind)
                    (by dsimp [parameter, seg23]; grind)
                · exact nonnegG seg23 seg26 valid23 valid26 positiveG27 x y
                    (by dsimp [parameter, seg23]; grind)
                    (by dsimp [parameter, seg23]; grind)
                    (by dsimp [parameter, seg26]; grind)
                    (by dsimp [parameter, seg26]; grind)
              · exact nonnegG seg26 seg24 valid26 valid24 positiveG28 x y
                  (by dsimp [parameter, seg26]; grind)
                  (by dsimp [parameter, seg26]; grind)
                  (by dsimp [parameter, seg24]; grind)
                  (by dsimp [parameter, seg24]; grind)
            · exact nonnegG seg24 seg28 valid24 valid28 positiveG29 x y
                (by dsimp [parameter, seg24]; grind)
                (by dsimp [parameter, seg24]; grind)
                (by dsimp [parameter, seg28]; grind)
                (by dsimp [parameter, seg28]; grind)
          · by_cases hc6 : y ≤ ((7/8) : Rat)
            · exact nonnegG seg28 seg24 valid28 valid24 positiveG30 x y
                (by dsimp [parameter, seg28]; grind)
                (by dsimp [parameter, seg28]; grind)
                (by dsimp [parameter, seg24]; grind)
                (by dsimp [parameter, seg24]; grind)
            · by_cases hc7 : x ≤ ((15/16) : Rat)
              · by_cases hc8 : y ≤ ((15/16) : Rat)
                · exact nonnegG seg27 seg27 valid27 valid27 positiveG31 x y
                    (by dsimp [parameter, seg27]; grind)
                    (by dsimp [parameter, seg27]; grind)
                    (by dsimp [parameter, seg27]; grind)
                    (by dsimp [parameter, seg27]; grind)
                · exact nonnegG seg27 seg29 valid27 valid29 positiveG32 x y
                    (by dsimp [parameter, seg27]; grind)
                    (by dsimp [parameter, seg27]; grind)
                    (by dsimp [parameter, seg29]; grind)
                    (by dsimp [parameter, seg29]; grind)
              · by_cases hc8 : y ≤ ((15/16) : Rat)
                · exact nonnegG seg29 seg27 valid29 valid27 positiveG33 x y
                    (by dsimp [parameter, seg29]; grind)
                    (by dsimp [parameter, seg29]; grind)
                    (by dsimp [parameter, seg27]; grind)
                    (by dsimp [parameter, seg27]; grind)
                · exact nonnegG seg29 seg29 valid29 valid29 positiveG34 x y
                    (by dsimp [parameter, seg29]; grind)
                    (by dsimp [parameter, seg29]; grind)
                    (by dsimp [parameter, seg29]; grind)
                    (by dsimp [parameter, seg29]; grind)

theorem P_nonnegative (x y : Rat) (hx0 : 0≤x) (hx1 : x≤1) (hy0 : 0≤y) (hy1 : y≤1) : 0≤P x y := by
  by_cases hc1 : x ≤ ((1/2) : Rat)
  · by_cases hc2 : y ≤ ((1/2) : Rat)
    · by_cases hc3 : x ≤ ((1/4) : Rat)
      · exact nonnegP seg01 seg02 valid01 valid02 positiveP00 x y
          (by dsimp [parameter, seg01]; grind)
          (by dsimp [parameter, seg01]; grind)
          (by dsimp [parameter, seg02]; grind)
          (by dsimp [parameter, seg02]; grind)
      · exact nonnegP seg10 seg02 valid10 valid02 positiveP01 x y
          (by dsimp [parameter, seg10]; grind)
          (by dsimp [parameter, seg10]; grind)
          (by dsimp [parameter, seg02]; grind)
          (by dsimp [parameter, seg02]; grind)
    · by_cases hc3 : x ≤ ((1/4) : Rat)
      · by_cases hc4 : y ≤ ((3/4) : Rat)
        · by_cases hc5 : x ≤ ((1/8) : Rat)
          · exact nonnegP seg00 seg17 valid00 valid17 positiveP02 x y
              (by dsimp [parameter, seg00]; grind)
              (by dsimp [parameter, seg00]; grind)
              (by dsimp [parameter, seg17]; grind)
              (by dsimp [parameter, seg17]; grind)
          · by_cases hc6 : y ≤ ((5/8) : Rat)
            · exact nonnegP seg04 seg16 valid04 valid16 positiveP03 x y
                (by dsimp [parameter, seg04]; grind)
                (by dsimp [parameter, seg04]; grind)
                (by dsimp [parameter, seg16]; grind)
                (by dsimp [parameter, seg16]; grind)
            · exact nonnegP seg04 seg21 valid04 valid21 positiveP04 x y
                (by dsimp [parameter, seg04]; grind)
                (by dsimp [parameter, seg04]; grind)
                (by dsimp [parameter, seg21]; grind)
                (by dsimp [parameter, seg21]; grind)
        · by_cases hc5 : x ≤ ((1/8) : Rat)
          · exact nonnegP seg00 seg25 valid00 valid25 positiveP05 x y
              (by dsimp [parameter, seg00]; grind)
              (by dsimp [parameter, seg00]; grind)
              (by dsimp [parameter, seg25]; grind)
              (by dsimp [parameter, seg25]; grind)
          · by_cases hc6 : y ≤ ((7/8) : Rat)
            · exact nonnegP seg04 seg24 valid04 valid24 positiveP06 x y
                (by dsimp [parameter, seg04]; grind)
                (by dsimp [parameter, seg04]; grind)
                (by dsimp [parameter, seg24]; grind)
                (by dsimp [parameter, seg24]; grind)
            · by_cases hc7 : x ≤ ((3/16) : Rat)
              · exact nonnegP seg03 seg28 valid03 valid28 positiveP07 x y
                  (by dsimp [parameter, seg03]; grind)
                  (by dsimp [parameter, seg03]; grind)
                  (by dsimp [parameter, seg28]; grind)
                  (by dsimp [parameter, seg28]; grind)
              · by_cases hc8 : y ≤ ((15/16) : Rat)
                · exact nonnegP seg06 seg27 valid06 valid27 positiveP08 x y
                    (by dsimp [parameter, seg06]; grind)
                    (by dsimp [parameter, seg06]; grind)
                    (by dsimp [parameter, seg27]; grind)
                    (by dsimp [parameter, seg27]; grind)
                · by_cases hc9 : x ≤ ((7/32) : Rat)
                  · exact nonnegP seg05 seg29 valid05 valid29 positiveP09 x y
                      (by dsimp [parameter, seg05]; grind)
                      (by dsimp [parameter, seg05]; grind)
                      (by dsimp [parameter, seg29]; grind)
                      (by dsimp [parameter, seg29]; grind)
                  · exact nonnegP seg07 seg29 valid07 valid29 positiveP10 x y
                      (by dsimp [parameter, seg07]; grind)
                      (by dsimp [parameter, seg07]; grind)
                      (by dsimp [parameter, seg29]; grind)
                      (by dsimp [parameter, seg29]; grind)
      · by_cases hc4 : y ≤ ((3/4) : Rat)
        · by_cases hc5 : x ≤ ((3/8) : Rat)
          · by_cases hc6 : y ≤ ((5/8) : Rat)
            · exact nonnegP seg09 seg16 valid09 valid16 positiveP11 x y
                (by dsimp [parameter, seg09]; grind)
                (by dsimp [parameter, seg09]; grind)
                (by dsimp [parameter, seg16]; grind)
                (by dsimp [parameter, seg16]; grind)
            · by_cases hc7 : x ≤ ((5/16) : Rat)
              · by_cases hc8 : y ≤ ((11/16) : Rat)
                · exact nonnegP seg08 seg20 valid08 valid20 positiveP12 x y
                    (by dsimp [parameter, seg08]; grind)
                    (by dsimp [parameter, seg08]; grind)
                    (by dsimp [parameter, seg20]; grind)
                    (by dsimp [parameter, seg20]; grind)
                · exact nonnegP seg08 seg22 valid08 valid22 positiveP13 x y
                    (by dsimp [parameter, seg08]; grind)
                    (by dsimp [parameter, seg08]; grind)
                    (by dsimp [parameter, seg22]; grind)
                    (by dsimp [parameter, seg22]; grind)
              · exact nonnegP seg11 seg21 valid11 valid21 positiveP14 x y
                  (by dsimp [parameter, seg11]; grind)
                  (by dsimp [parameter, seg11]; grind)
                  (by dsimp [parameter, seg21]; grind)
                  (by dsimp [parameter, seg21]; grind)
          · by_cases hc6 : y ≤ ((5/8) : Rat)
            · exact nonnegP seg13 seg16 valid13 valid16 positiveP15 x y
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg16]; grind)
                (by dsimp [parameter, seg16]; grind)
            · by_cases hc7 : x ≤ ((7/16) : Rat)
              · exact nonnegP seg12 seg21 valid12 valid21 positiveP16 x y
                  (by dsimp [parameter, seg12]; grind)
                  (by dsimp [parameter, seg12]; grind)
                  (by dsimp [parameter, seg21]; grind)
                  (by dsimp [parameter, seg21]; grind)
              · exact nonnegP seg14 seg21 valid14 valid21 positiveP17 x y
                  (by dsimp [parameter, seg14]; grind)
                  (by dsimp [parameter, seg14]; grind)
                  (by dsimp [parameter, seg21]; grind)
                  (by dsimp [parameter, seg21]; grind)
        · by_cases hc5 : x ≤ ((3/8) : Rat)
          · exact nonnegP seg09 seg25 valid09 valid25 positiveP18 x y
              (by dsimp [parameter, seg09]; grind)
              (by dsimp [parameter, seg09]; grind)
              (by dsimp [parameter, seg25]; grind)
              (by dsimp [parameter, seg25]; grind)
          · by_cases hc6 : y ≤ ((7/8) : Rat)
            · exact nonnegP seg13 seg24 valid13 valid24 positiveP19 x y
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg24]; grind)
                (by dsimp [parameter, seg24]; grind)
            · exact nonnegP seg13 seg28 valid13 valid28 positiveP20 x y
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg13]; grind)
                (by dsimp [parameter, seg28]; grind)
                (by dsimp [parameter, seg28]; grind)
  · by_cases hc2 : y ≤ ((1/2) : Rat)
    · exact nonnegP seg18 seg02 valid18 valid02 positiveP21 x y
        (by dsimp [parameter, seg18]; grind)
        (by dsimp [parameter, seg18]; grind)
        (by dsimp [parameter, seg02]; grind)
        (by dsimp [parameter, seg02]; grind)
    · by_cases hc3 : x ≤ ((3/4) : Rat)
      · by_cases hc4 : y ≤ ((3/4) : Rat)
        · exact nonnegP seg17 seg17 valid17 valid17 positiveP22 x y
            (by dsimp [parameter, seg17]; grind)
            (by dsimp [parameter, seg17]; grind)
            (by dsimp [parameter, seg17]; grind)
            (by dsimp [parameter, seg17]; grind)
        · by_cases hc5 : x ≤ ((5/8) : Rat)
          · by_cases hc6 : y ≤ ((7/8) : Rat)
            · exact nonnegP seg16 seg24 valid16 valid24 positiveP23 x y
                (by dsimp [parameter, seg16]; grind)
                (by dsimp [parameter, seg16]; grind)
                (by dsimp [parameter, seg24]; grind)
                (by dsimp [parameter, seg24]; grind)
            · exact nonnegP seg16 seg28 valid16 valid28 positiveP24 x y
                (by dsimp [parameter, seg16]; grind)
                (by dsimp [parameter, seg16]; grind)
                (by dsimp [parameter, seg28]; grind)
                (by dsimp [parameter, seg28]; grind)
          · by_cases hc6 : y ≤ ((7/8) : Rat)
            · exact nonnegP seg21 seg24 valid21 valid24 positiveP25 x y
                (by dsimp [parameter, seg21]; grind)
                (by dsimp [parameter, seg21]; grind)
                (by dsimp [parameter, seg24]; grind)
                (by dsimp [parameter, seg24]; grind)
            · exact nonnegP seg21 seg28 valid21 valid28 positiveP26 x y
                (by dsimp [parameter, seg21]; grind)
                (by dsimp [parameter, seg21]; grind)
                (by dsimp [parameter, seg28]; grind)
                (by dsimp [parameter, seg28]; grind)
      · exact nonnegP seg25 seg18 valid25 valid18 positiveP27 x y
          (by dsimp [parameter, seg25]; grind)
          (by dsimp [parameter, seg25]; grind)
          (by dsimp [parameter, seg18]; grind)
          (by dsimp [parameter, seg18]; grind)

theorem current_certificate (x y : Rat) (hx0 : 0≤x) (hx1 : x≤1) (hy0 : 0≤y) (hy1 : y≤1) :
    0≤G x y ∧ 0≤P x y := ⟨G_nonnegative x y hx0 hx1 hy0 hy1,P_nonnegative x y hx0 hx1 hy0 hy1⟩

#print axioms G_nonnegative
#print axioms P_nonnegative
#print axioms current_certificate
#print axioms negative_scalar
#print axioms scalar_negative
end CurrentPolynomial


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/RationalMinorant.lean <==
import Std

/-! Exact rational algebra of the finite five/seven majority certificate.
This module does not assume or formalize a sampling interpretation. -/

namespace PairedPivotAlgebra

def f5 (t : Rat) : Rat := 10*t^4 - 15*t^5 + 6*t^6
def f7 (t : Rat) : Rat := 35*t^5 - 84*t^6 + 70*t^7 - 20*t^8
def f (t : Rat) : Rat := 6*t^4 + 5*t^5 - 30*t^6 + 28*t^7 - 8*t^8

def bernsteinP (t : Rat) : Rat :=
  (1-t)^5 + 7*t*(1-t)^4 + 20*t^2*(1-t)^3 +
    26*t^3*(1-t)^2 + 9*t^4*(1-t) + t^5

theorem mixture_identity (t : Rat) : f t = (3/5 : Rat)*f5 t+(2/5 : Rat)*f7 t := by
  unfold f f5 f7
  grind

theorem factor_identity (t : Rat) :
    2*f t-3*t+1=(1-t)*(2*t-1)^2*bernsteinP t := by
  unfold f bernsteinP
  grind

theorem rat_pow_nonneg (a : Rat) (ha : 0 ≤ a) (k : Nat) : 0 ≤ a^k := by
  induction k with
  | zero => change (0 : Rat) ≤ 1; decide
  | succ k ih =>
    rw [Rat.pow_succ]
    exact Rat.mul_nonneg ih ha

theorem monomial_nonneg (c a b : Rat) (i j : Nat)
    (hc : 0 ≤ c) (ha : 0 ≤ a) (hb : 0 ≤ b) :
    0 ≤ c*a^i*b^j := by
  exact Rat.mul_nonneg (Rat.mul_nonneg hc (rat_pow_nonneg a ha i))
    (rat_pow_nonneg b hb j)

theorem bernstein_nonneg (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    0 ≤ bernsteinP t := by
  have hb : 0 ≤ 1-t := by grind
  have h₀ := rat_pow_nonneg (1-t) hb 5
  have h₁ := monomial_nonneg 7 t (1-t) 1 4 (by decide) h0 hb
  have h₂ := monomial_nonneg 20 t (1-t) 2 3 (by decide) h0 hb
  have h₃ := monomial_nonneg 26 t (1-t) 3 2 (by decide) h0 hb
  have h₄ := monomial_nonneg 9 t (1-t) 4 1 (by decide) h0 hb
  have h₅ := rat_pow_nonneg t h0 5
  unfold bernsteinP
  grind

theorem finite_majority_minorant (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    (3*t-1)/2 ≤ f t := by
  have hb : 0 ≤ 1-t := by grind
  have hs : (0 : Rat) ≤ (2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hp := bernstein_nonneg t h0 h1
  have hn := Rat.mul_nonneg (Rat.mul_nonneg hb hs) hp
  have hi := factor_identity t
  rw [← hi] at hn
  apply Rat.le_of_mul_le_mul_right (c := 2) ?_ (by decide)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)]
  grind

theorem finite_majority_minorant_twice (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    3*t-1 ≤ 2*f t := by
  have h := Rat.mul_le_mul_of_nonneg_right (finite_majority_minorant t h0 h1)
    (by decide : (0 : Rat) ≤ 2)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)] at h
  grind

#print axioms mixture_identity
#print axioms factor_identity
#print axioms rat_pow_nonneg
#print axioms monomial_nonneg
#print axioms bernstein_nonneg
#print axioms finite_majority_minorant
#print axioms finite_majority_minorant_twice

end PairedPivotAlgebra


==> anc/lean/finite-lean-companion/polynomial-matrix-current/source/RationalSampling.lean <==
import FiniteRatSums
import MajorityCounting
import RationalMinorant

/-! Finite weighted iid sampling; no measure theory or limits. -/

namespace RationalSampling

open FiniteRatSums MajorityCounting PairedPivotAlgebra

universe u v

def ratBit (b : Bool) : Rat := if b then 1 else 0

def expect {α : Type u} (xs : List α) (w f : α → Rat) : Rat :=
  sum xs (fun x => w x*f x)

theorem expect_congr {α : Type u} (xs : List α) (w f g : α → Rat)
    (h : ∀ x ∈ xs, f x=g x) : expect xs w f=expect xs w g := by
  apply sum_congr xs
  intro x hx
  rw [h x hx]

theorem expect_add {α : Type u} (xs : List α) (w f g : α → Rat) :
    expect xs w (fun x => f x+g x)=expect xs w f+expect xs w g := by
  unfold expect
  rw [sum_congr xs _ (fun x => w x*f x+w x*g x) (by intro x hx; grind)]
  exact sum_add xs _ _

theorem expect_mul_left {α : Type u} (xs : List α) (w f : α → Rat) (c : Rat) :
    expect xs w (fun x => c*f x)=c*expect xs w f := by
  unfold expect
  rw [sum_congr xs _ (fun x => c*(w x*f x)) (by intro x hx; grind)]
  exact sum_mul_left xs c _

theorem expect_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (c : Rat) : expect xs w (fun _ => c)=c := by
  unfold expect
  rw [sum_mul_right, hn]
  grind

theorem expect_le {α : Type u} (xs : List α) (w f g : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (h : ∀ x ∈ xs, f x≤g x) :
    expect xs w f≤expect xs w g := by
  exact sum_le xs _ _ (fun x hx => Rat.mul_le_mul_of_nonneg_left (h x hx) (hw x hx))

theorem expect_if {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (a b : Rat) :
    expect xs w (fun x => if h x then a else b)=
      expect xs w (fun x => ratBit (h x))*a+
        (1-expect xs w (fun x => ratBit (h x)))*b := by
  unfold expect
  rw [sum_congr xs _ (fun x =>
      a*(w x*ratBit (h x))+b*(w x-w x*ratBit (h x)))
    (by intro x hx; cases hh : h x <;> simp only [hh, ratBit] <;> grind)]
  rw [sum_add, sum_mul_left, sum_mul_left, sum_sub, hn]
  grind

theorem expect_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (f : α → β → Rat) :
    expect xs w (fun x => sum ys (f x))=
      sum ys (fun y => expect xs w (fun x => f x y)) := by
  unfold expect
  rw [sum_congr xs _ _ (fun x _ => (sum_mul_left ys (w x) (f x)).symm)]
  exact sum_swap xs ys _

def iid {α : Type u} (xs : List α) (w : α → Rat) : Nat → (List α → Rat) → Rat
  | 0, f => f []
  | k+1, f => expect xs w (fun x => iid xs w k (fun rest => f (x::rest)))

def boolIid (t : Rat) : Nat → (List Bool → Rat) → Rat
  | 0, f => f []
  | k+1, f => t*boolIid t k (fun rest => f (true::rest))+
      (1-t)*boolIid t k (fun rest => f (false::rest))

theorem iid_congr {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) (h : ∀ vs, f vs=g vs) : iid xs w k f=iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_congr xs w
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_add {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) :
    iid xs w k (fun vs => f vs+g vs)=iid xs w k f+iid xs w k g := by
  induction k generalizing f g with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = expect xs w _+expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)) (fun vs => g (x::vs)))]
    exact expect_add xs w _ _

theorem iid_mul_left {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f : List α → Rat) (c : Rat) :
    iid xs w k (fun vs => c*f vs)=c*iid xs w k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = c*expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)))]
    exact expect_mul_left xs w _ c

theorem iid_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (k : Nat) (c : Rat) : iid xs w k (fun _ => c)=c := by
  induction k with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=c
    rw [expect_congr xs w _ (fun _ => c) (fun _ _ => ih)]
    exact expect_const xs w hn c

theorem iid_le {α : Type u} (xs : List α) (w : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (k : Nat) (f g : List α → Rat)
    (h : ∀ vs, f vs≤g vs) : iid xs w k f≤iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_le xs w _ _ hw
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (k : Nat)
    (f : List α → β → Rat) :
    iid xs w k (fun vs => sum ys (f vs))=
      sum ys (fun y => iid xs w k (fun vs => f vs y)) := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=sum ys _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs y => f (x::vs) y))]
    exact expect_sum xs ys w _

theorem iid_boolean_pushforward {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (k : Nat) (f : List Bool → Rat) :
    iid xs w k (fun vs => f (vs.map h))=
      boolIid (expect xs w (fun x => ratBit (h x))) k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    let t := expect xs w (fun x => ratBit (h x))
    change expect xs w _ = t*boolIid t k (fun vs => f (true::vs))+
      (1-t)*boolIid t k (fun vs => f (false::vs))
    simp only [List.map_cons]
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (h x::vs)))]
    rw [expect_congr xs w _ (fun x => if h x then
        boolIid t k (fun vs => f (true::vs)) else boolIid t k (fun vs => f (false::vs)))
      (by intro x hx; cases hh : h x <;> simp [hh, t])]
    exact expect_if xs w hn h _ _

def majorityValue (vs : List Bool) : Rat := ratBit (majority vs)

theorem bernoulli_five (t : Rat) :
    boolIid t 5 majorityValue=10*t^3-15*t^4+6*t^5 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem bernoulli_seven (t : Rat) :
    boolIid t 7 majorityValue=35*t^4-84*t^5+70*t^6-20*t^7 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem five_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 5 (fun vs => majorityValue (vs.map h))=
      10*(expect xs w (fun x => ratBit (h x)))^3-
      15*(expect xs w (fun x => ratBit (h x)))^4+
      6*(expect xs w (fun x => ratBit (h x)))^5 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_five]

theorem seven_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 7 (fun vs => majorityValue (vs.map h))=
      35*(expect xs w (fun x => ratBit (h x)))^4-
      84*(expect xs w (fun x => ratBit (h x)))^5+
      70*(expect xs w (fun x => ratBit (h x)))^6-
      20*(expect xs w (fun x => ratBit (h x)))^7 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_seven]

#print axioms expect_if
#print axioms iid_const
#print axioms iid_le
#print axioms iid_sum
#print axioms iid_boolean_pushforward
#print axioms bernoulli_five
#print axioms bernoulli_seven
#print axioms five_sampling_formula
#print axioms seven_sampling_formula

end RationalSampling


==> anc/lean/finite-lean-companion/run_inner.py <==
"""Execute an unchanged inner checker with only a 900s Lean timing allowance."""
import argparse
import hashlib
import json
import os
from pathlib import Path
import re
import runpy
import subprocess
import sys
import time

ALLOWED={"propext","Classical.choice","Quot.sound"}
AXIOMS=re.compile(r"'([^']+)' (does not depend on any axioms|depends on axioms: \[([^\]]*)\])",re.S)

def require(ok,message):
    if not ok:raise RuntimeError(message)

def digest(path):return hashlib.sha256(path.read_bytes()).hexdigest()

def main():
    require(sys.flags.optimize==0,"Assertions must remain enabled")
    ap=argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--package',required=True)
    ap.add_argument('--lean',required=True)
    ap.add_argument('--receipt',required=True,type=Path)
    ap.add_argument('--runtime-receipt',required=True,type=Path)
    args=ap.parse_args()
    root=Path(__file__).resolve().parent
    manifest=json.loads((root/'manifest.json').read_text())
    matches=[p for p in manifest['packages'] if p['directory']==args.package]
    require(len(matches)==1,"Unrecognized inner package")
    package=matches[0];inner=root/package['directory'];checker=inner/package['checker']
    require(digest(inner/'manifest.json')==package['manifest_sha256'],"Inner manifest changed")
    require(digest(checker)==manifest['files'][str(checker.relative_to(root))],"Inner checker changed")
    compiler=Path(args.lean).resolve()
    initial_compiler_hash=digest(compiler)
    events=[];native_run=subprocess.run
    def timed_run(*pos,**kw):
        command=kw.get('args',pos[0] if pos else None)
        is_lean=isinstance(command,(list,tuple)) and bool(command) and Path(os.fspath(command[0])).resolve()==compiler
        if not is_lean:return native_run(*pos,**kw)
        old_timeout=kw.get('timeout')
        kw['timeout']=900
        started=time.monotonic()
        event={'command':[os.fspath(x) for x in command],
               'original_timeout_seconds':old_timeout,'effective_timeout_seconds':900}
        try:
            result=native_run(*pos,**kw)
            event['exit_code']=result.returncode
            stdout=result.stdout or '';stderr=result.stderr or ''
            if isinstance(stdout,bytes):stdout=stdout.decode(errors='replace')
            if isinstance(stderr,bytes):stderr=stderr.decode(errors='replace')
            event['stdout_sha256']=hashlib.sha256(stdout.encode()).hexdigest()
            event['stderr_sha256']=hashlib.sha256(stderr.encode()).hexdigest()
            entries=[]
            for match in AXIOMS.finditer(stdout):
                aa=sorted([] if match[3] is None else [a.strip() for a in match[3].split(',')])
                require(set(aa)<=ALLOWED,"Nonstandard axiom in inner Lean output")
                entries.append({'theorem':match[1],'axioms':aa})
            event['printed_axioms']=entries
            if any(str(x).endswith('.lean') for x in command):
                require(not re.search(r'(?i)(?:\berror:|\bwarning:|\bsorryAx\b)',stdout+stderr),"Lean diagnostic in inner output")
            return result
        except BaseException as error:
            event['exception']=type(error).__name__
            raise
        finally:
            event['elapsed_seconds']=round(time.monotonic()-started,3)
            events.append(event)
            args.runtime_receipt.parent.mkdir(parents=True,exist_ok=True)
            args.runtime_receipt.write_text(json.dumps({'package':args.package,
                'timing_only_adapter':True,'commands_and_results_unmodified':True,
                'compiler_sha256':initial_compiler_hash,'events':events},indent=2)+'\n')
    subprocess.run=timed_run
    if package['receipt_kind']=='directory':
        inner_args=['--lean',str(compiler),'--receipt-dir',str(args.receipt)]
    else:inner_args=['--lean',str(compiler),'--out',str(args.receipt)]
    sys.argv=[str(checker),*inner_args]
    os.chdir(inner)
    try:runpy.run_path(str(checker),run_name='__main__')
    finally:
        subprocess.run=native_run
        require(digest(compiler)==initial_compiler_hash,"Compiler changed during inner replay")

if __name__=='__main__':main()


==> anc/lean/finite-lean-companion/terminal-bases/DEPENDENCY_AUDIT.md <==
# Terminal-base dependency and scope audit

The canonical finite model, counts, bounded-maximum implementation, and
classical parameter API are unchanged copies of the frozen parameter package.
`C4Quadratic` is an unchanged copy of the checked unrestricted-modulus package;
its exact identification of the canonical fixed count with the row-degree sum
is used here. All shared dependencies are byte-identical copies.

Five new modules prove the terminal structure:

| Module | Responsibility |
| --- | --- |
| TerminalIdentity | Exact row-penalty/leave identity and its equality consequences |
| ColumnPairs | Complete duplicate-free enumeration of all unordered column pairs |
| TerminalConstruction | Actual pair-row/singleton-row matrix, C4 proof and count |
| TerminalClassification | Actual classical value and every-maximum classification |
| TerminalDeficit | Exceptional-row and leave budgets for arbitrary deficits |

The fixed-count upper bound is derived from the pointwise inequality
`2*b <= b*(b-1)+2` and existing ordered-pair counting for literal C4-free Boolean
matrices. The exact penalty identity treats degree zero explicitly: its
penalty is two. No truncated expression `(b-1)*(b-2)` is used for empty rows.

`Classification` contains actual finite row counts, literal one-/two-column
support predicates, and a unique common-row witness for every distinct column
pair. Its premise is canonical maximum-base status, together with the stated
terminal dimension regime; the value of the maximum is proved using the
explicit construction and the universal upper bound.

Every source is compiled during replay. Imports are restricted to `Std` and
earlier packaged modules, without cached project binary imports. The literal
entry audit prints the actual canonical parameter, classification predicates,
construction, row penalty, and theorem types. Prior packages remain frozen.


==> anc/lean/finite-lean-companion/terminal-bases/ENTRY_TYPES.txt <==
@[reducible] def OriginalAugmented.Matrix : Nat → Nat → Type :=
fun m n => Fin m → Fin n → Bool
def OriginalAugmented.fixedCount : {m n : Nat} → OriginalAugmented.Matrix m n → Nat :=
fun {m n} B => (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) B).length
def OriginalAugmented.MaximumBase : {m n : Nat} → OriginalAugmented.Matrix m n → Prop :=
fun {m n} B =>
  EvenParity.C4Free B ∧
    ∀ (B' : OriginalAugmented.Matrix m n),
      EvenParity.C4Free B' → OriginalAugmented.fixedCount B' ≤ OriginalAugmented.fixedCount B
def OriginalAugmented.ClassicalValue : Nat → Nat → Nat → Prop :=
fun m n k => ∃ B, EvenParity.C4Free B ∧ OriginalAugmented.fixedCount B = k
def OriginalAugmented.z : Nat → Nat → Nat :=
fun m n => BoundedMaximum.greatest (OriginalAugmented.ClassicalValue m n) (m * n)
def EvenParity.C4Free : {m n : Nat} → (Fin m → Fin n → Bool) → Prop :=
fun {m n} A =>
  ∀ (r s : Fin m) (c d : Fin n), r ≠ s → c ≠ d → ¬(A r c = true ∧ A r d = true ∧ A s c = true ∧ A s d = true)
def EvenParity.degree : {m n : Nat} → (Fin m → Fin n → Bool) → Fin m → Nat :=
fun {m n} A r => EvenParity.fsum n fun c => EvenParity.bit (A r c)
EvenParity.degree_is_actual_row_count {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
  EvenParity.degree A r = (List.filter (A r) (List.finRange n)).length
def TerminalBases.pairCapacity : Nat → Nat :=
fun n => n * (n - 1) / 2
def TerminalBases.columnPairs : (n : Nat) → List (Fin n × Fin n) :=
fun x =>
  Nat.brecOn x fun x f =>
    (match (motive := (x : Nat) → Nat.below x → List (Fin x × Fin x)) x with
      | 0 => fun x => []
      | n.succ => fun x =>
        List.map (fun d => (0, d.succ)) (List.finRange n) ++ List.map (fun p => (p.fst.succ, p.snd.succ)) x.1)
      f
def TerminalBases.rowPair : (n r : Nat) → r < TerminalBases.pairCapacity n → Fin n × Fin n :=
fun n r hr => (TerminalBases.columnPairs n).get ⟨r, ⋯⟩
def TerminalBases.terminalBase : (m n : Nat) → 0 < n → OriginalAugmented.Matrix m n :=
fun m n hn r c =>
  if hr : ↑r < TerminalBases.pairCapacity n then
    decide (c = (TerminalBases.rowPair n (↑r) hr).fst ∨ c = (TerminalBases.rowPair n (↑r) hr).snd)
  else decide (c = ⟨0, hn⟩)
def TerminalBases.rowPenalty : Nat → Nat :=
fun d => d * (d - 1) + 2 - 2 * d
def TerminalBases.penaltySum : {m n : Nat} → OriginalAugmented.Matrix m n → Nat :=
fun {m n} B => EvenParity.fsum m fun r => TerminalBases.rowPenalty (EvenParity.degree B r)
def EvenParity.leaveDegree : {m n : Nat} → (Fin m → Fin n → Bool) → Fin n → Nat :=
fun {m n} A c => EvenParity.fsum n fun d => if d = c then 0 else if EvenParity.common A c d = 0 then 1 else 0
def TerminalBases.leaveSum : {m n : Nat} → OriginalAugmented.Matrix m n → Nat :=
fun {m n} B => EvenParity.fsum n (EvenParity.leaveDegree B)
def TerminalBases.degreeCount : {m n : Nat} → OriginalAugmented.Matrix m n → Nat → Nat :=
fun {m n} B d => (List.filter (fun r => decide (EvenParity.degree B r = d)) (List.finRange m)).length
def TerminalBases.badRows : {m n : Nat} → OriginalAugmented.Matrix m n → Nat :=
fun {m n} B =>
  (List.filter (fun r => decide (EvenParity.degree B r ≠ 1 ∧ EvenParity.degree B r ≠ 2)) (List.finRange m)).length
def TerminalBases.RowSupportClassification : {m n : Nat} → OriginalAugmented.Matrix m n → Prop :=
fun {m n} B =>
  ∀ (r : Fin m), (∃ c, ∀ (d : Fin n), B r d = true ↔ d = c) ∨ ∃ c d, c ≠ d ∧ ∀ (e : Fin n), B r e = true ↔ e = c ∨ e = d
structure TerminalBases.Classification {m n : Nat} (B : OriginalAugmented.Matrix m n) : Prop
number of parameters: 3
fields:
  TerminalBases.Classification.row_degrees : ∀ (r : Fin m), EvenParity.degree B r = 1 ∨ EvenParity.degree B r = 2
  TerminalBases.Classification.row_supports : TerminalBases.RowSupportClassification B
  TerminalBases.Classification.pair_rows : TerminalBases.degreeCount B 2 = TerminalBases.pairCapacity n
  TerminalBases.Classification.singleton_rows : TerminalBases.degreeCount B 1 = m - TerminalBases.pairCapacity n
  TerminalBases.Classification.every_column_pair : ∀ (c d : Fin n),
      c ≠ d → ∃ r, B r c = true ∧ B r d = true ∧ ∀ (s : Fin m), B s c = true → B s d = true → s = r
constructor:
  TerminalBases.Classification.mk {m n : Nat} {B : OriginalAugmented.Matrix m n}
    (row_degrees : ∀ (r : Fin m), EvenParity.degree B r = 1 ∨ EvenParity.degree B r = 2)
    (row_supports : TerminalBases.RowSupportClassification B)
    (pair_rows : TerminalBases.degreeCount B 2 = TerminalBases.pairCapacity n)
    (singleton_rows : TerminalBases.degreeCount B 1 = m - TerminalBases.pairCapacity n)
    (every_column_pair :
      ∀ (c d : Fin n), c ≠ d → ∃ r, B r c = true ∧ B r d = true ∧ ∀ (s : Fin m), B s c = true → B s d = true → s = r) :
    TerminalBases.Classification B
TerminalBases.twice_capacity (n : Nat) : 2 * TerminalBases.pairCapacity n = n * (n - 1)
TerminalBases.columnPairs_nodup (n : Nat) : (TerminalBases.columnPairs n).Nodup
TerminalBases.columnPairs_complete (n : Nat) (c d : Fin n) (h : ↑c < ↑d) : (c, d) ∈ TerminalBases.columnPairs n
TerminalBases.columnPairs_length (n : Nat) : (TerminalBases.columnPairs n).length = TerminalBases.pairCapacity n
TerminalBases.rowPair_injective (n r s : Nat) (hr : r < TerminalBases.pairCapacity n)
  (hs : s < TerminalBases.pairCapacity n) (he : TerminalBases.rowPair n r hr = TerminalBases.rowPair n s hs) : r = s
TerminalBases.terminal_C4Free (m n : Nat) (hn : 0 < n) : EvenParity.C4Free (TerminalBases.terminalBase m n hn)
TerminalBases.pair_row_degree (m n : Nat) (hn : 0 < n) (r : Fin m) (hr : ↑r < TerminalBases.pairCapacity n) :
  EvenParity.degree (TerminalBases.terminalBase m n hn) r = 2
TerminalBases.singleton_row_degree (m n : Nat) (hn : 0 < n) (r : Fin m) (hr : ¬↑r < TerminalBases.pairCapacity n) :
  EvenParity.degree (TerminalBases.terminalBase m n hn) r = 1
TerminalBases.terminal_fixedCount (m n : Nat) (hn : 0 < n) (hm : TerminalBases.pairCapacity n ≤ m) :
  OriginalAugmented.fixedCount (TerminalBases.terminalBase m n hn) = m + TerminalBases.pairCapacity n
TerminalBases.zero_row_penalty : TerminalBases.rowPenalty 0 = 2
TerminalBases.row_penalty_zero_iff (d : Nat) : TerminalBases.rowPenalty d = 0 ↔ d = 1 ∨ d = 2
TerminalBases.exact_penalty_leave {m n : Nat} (B : OriginalAugmented.Matrix m n) (hc4 : EvenParity.C4Free B) :
  2 * OriginalAugmented.fixedCount B + TerminalBases.penaltySum B + TerminalBases.leaveSum B =
    2 * (m + TerminalBases.pairCapacity n)
TerminalBases.classical_terminal_upper {m n : Nat} (B : OriginalAugmented.Matrix m n) (hc4 : EvenParity.C4Free B) :
  OriginalAugmented.fixedCount B ≤ m + TerminalBases.pairCapacity n
TerminalBases.deficit_identity {m n : Nat} (B : OriginalAugmented.Matrix m n) (hc4 : EvenParity.C4Free B) :
  TerminalBases.penaltySum B + TerminalBases.leaveSum B =
    2 * (m + TerminalBases.pairCapacity n - OriginalAugmented.fixedCount B)
TerminalBases.equality_row_degrees {m n : Nat} (B : OriginalAugmented.Matrix m n) (hc4 : EvenParity.C4Free B)
  (heq : OriginalAugmented.fixedCount B = m + TerminalBases.pairCapacity n) (r : Fin m) :
  EvenParity.degree B r = 1 ∨ EvenParity.degree B r = 2
TerminalBases.equality_common_one {m n : Nat} (B : OriginalAugmented.Matrix m n) (hc4 : EvenParity.C4Free B)
  (heq : OriginalAugmented.fixedCount B = m + TerminalBases.pairCapacity n) (c d : Fin n) (hcd : c ≠ d) :
  EvenParity.common B c d = 1
TerminalBases.equality_pair_unique {m n : Nat} (B : OriginalAugmented.Matrix m n) (hc4 : EvenParity.C4Free B)
  (heq : OriginalAugmented.fixedCount B = m + TerminalBases.pairCapacity n) (c d : Fin n) (hcd : c ≠ d) :
  ∃ r, B r c = true ∧ B r d = true ∧ ∀ (s : Fin m), B s c = true → B s d = true → s = r
TerminalBases.equality_degree_count {m n : Nat} (B : OriginalAugmented.Matrix m n) (hc4 : EvenParity.C4Free B)
  (heq : OriginalAugmented.fixedCount B = m + TerminalBases.pairCapacity n) :
  TerminalBases.degreeCount B 2 = TerminalBases.pairCapacity n ∧
    TerminalBases.degreeCount B 1 = m - TerminalBases.pairCapacity n
TerminalBases.singleton_support {m n : Nat} (B : OriginalAugmented.Matrix m n) (r : Fin m)
  (hd : EvenParity.degree B r = 1) : ∃ c, ∀ (d : Fin n), B r d = true ↔ d = c
TerminalBases.pair_support {m n : Nat} (B : OriginalAugmented.Matrix m n) (r : Fin m) (hd : EvenParity.degree B r = 2) :
  ∃ c d, c ≠ d ∧ ∀ (e : Fin n), B r e = true ↔ e = c ∨ e = d
TerminalBases.equality_classification {m n : Nat} (B : OriginalAugmented.Matrix m n) (hc4 : EvenParity.C4Free B)
  (heq : OriginalAugmented.fixedCount B = m + TerminalBases.pairCapacity n) : TerminalBases.Classification B
TerminalBases.z_terminal_positive (m n : Nat) (hn : 0 < n) (hm : TerminalBases.pairCapacity n ≤ m) :
  OriginalAugmented.z m n = m + TerminalBases.pairCapacity n
TerminalBases.z_terminal (m n : Nat) (hn : 2 ≤ n) (hm : TerminalBases.pairCapacity n ≤ m) :
  OriginalAugmented.z m n = m + TerminalBases.pairCapacity n
TerminalBases.every_maximum_base {m n : Nat} (hn : 2 ≤ n) (hm : TerminalBases.pairCapacity n ≤ m)
  (B : OriginalAugmented.Matrix m n) (hB : OriginalAugmented.MaximumBase B) :
  OriginalAugmented.fixedCount B = m + TerminalBases.pairCapacity n ∧ TerminalBases.Classification B
TerminalBases.terminal_is_maximum (m n : Nat) (hn : 0 < n) (hm : TerminalBases.pairCapacity n ≤ m) :
  OriginalAugmented.MaximumBase (TerminalBases.terminalBase m n hn)
TerminalBases.badRows_le_deficit {m n : Nat} (B : OriginalAugmented.Matrix m n) (hc4 : EvenParity.C4Free B) :
  TerminalBases.badRows B ≤ m + TerminalBases.pairCapacity n - OriginalAugmented.fixedCount B
TerminalBases.leave_le_twice_deficit {m n : Nat} (B : OriginalAugmented.Matrix m n) (hc4 : EvenParity.C4Free B) :
  TerminalBases.leaveSum B ≤ 2 * (m + TerminalBases.pairCapacity n - OriginalAugmented.fixedCount B)
TerminalBases.actual_deficit_budget {m n : Nat} (hn : 2 ≤ n) (hm : TerminalBases.pairCapacity n ≤ m)
  (B : OriginalAugmented.Matrix m n) (hc4 : EvenParity.C4Free B) :
  TerminalBases.penaltySum B + TerminalBases.leaveSum B =
      2 * (OriginalAugmented.z m n - OriginalAugmented.fixedCount B) ∧
    TerminalBases.badRows B ≤ OriginalAugmented.z m n - OriginalAugmented.fixedCount B ∧
      TerminalBases.leaveSum B ≤ 2 * (OriginalAugmented.z m n - OriginalAugmented.fixedCount B)
TerminalBases.terminal_value_and_classification (m n : Nat) (hn : 2 ≤ n) (hm : TerminalBases.pairCapacity n ≤ m) :
  OriginalAugmented.z m n = m + TerminalBases.pairCapacity n ∧
    ∀ (B : OriginalAugmented.Matrix m n), OriginalAugmented.MaximumBase B → TerminalBases.Classification B
'TerminalBases.terminal_value_and_classification' depends on axioms: [propext, Classical.choice, Quot.sound]
'TerminalBases.actual_deficit_budget' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/lean/finite-lean-companion/terminal-bases/README.md <==
# Terminal classical bases and every-maximum classification

This Lean 4.24.0 package formalizes the terminal classical regime in the
canonical finite Boolean model. Write `M = n*(n-1)/2`, with natural-number
floor division. For every `n >= 2` and `m >= M`, the main theorem
`TerminalBases.terminal_value_and_classification` proves the actual classical
extremal value

```text
OriginalAugmented.z m n = m + M
```

and the following classification of every actual maximum base:

- exactly `M` rows have degree two;
- exactly `m-M` rows have degree one;
- each row has literal support on either one column or two distinct columns;
- every two distinct columns have exactly one common occupied row.

The theorem uses the actual canonical `z` and `MaximumBase` definitions. It
does not assume that the optimum is `m+M`.

The lower construction is an actual Boolean matrix on `Fin m × Fin n`.
`columnPairs` explicitly enumerates every pair of columns in increasing order,
without duplicates, and its length is proved to be `M`. The first `M` rows
occupy these pairs; every remaining row occupies column zero. The proof checks
C4-freeness, both kinds of row degrees, and fixed-cell count `m+M`. This also
proves the value for the slightly broader case `n >= 1`.

For every C4-free base, the package additionally proves the exact identity

```text
2*F + penaltySum + leaveSum = 2*(m+M)
```

where `F` is the actual fixed-cell count and the row penalty is
`b*(b-1)+2-2*b`. The pointwise charge inequality justifies this natural-number
subtraction. In particular, an empty row has penalty **2**, while precisely
degrees one and two have zero penalty. `leaveSum` counts ordered column pairs
with no common occupied row.

Consequently, for `Delta = m+M-F`, the package proves
`penaltySum+leaveSum=2*Delta`, at most `Delta` rows have degree other than one or
two, and `leaveSum <= 2*Delta`. In the terminal regime the same bounds are
stated using the actual deficit `z(m,n)-F`.

These are finite classical structure and deficit results. They do not by
themselves formalize an augmented one-third construction above every such
base, the sharp large-row deficit profile, or asymptotic design existence.

Run with Lean 4.24.0:

```sh
python3 -B check.py --lean lean --out receipts/replay.json
```

The checker compiles all source files into fresh import directories, verifies
source hashes and exact axiom lists, and pins literal definitions and theorem
types in `ENTRY_TYPES.txt`. Receipts are outputs outside the checked source
payload. Only Lean's standard `propext`, `Quot.sound`, and `Classical.choice`
are accepted.


==> anc/lean/finite-lean-companion/terminal-bases/check.py <==
"""Replay the actual terminal classical value and every-maximum classification using Lean 4.24.0."""

import argparse
import hashlib
import json
import os
import re
import shutil
import subprocess
import tempfile
from datetime import datetime, timezone
from pathlib import Path


AXIOM_OUTPUT = re.compile(
    r"'([^']+)' (does not depend on any axioms|depends on axioms: \[([^\]]*)\])",
    re.S,
)
FORBIDDEN_PROOF_FORM = re.compile(
    r"\b(?:sorry|admit|native_decide|sorryAx)\b|^\s*(?:axiom|unsafe)\b|"
    r"debug\.skipKernelTC|\bdecide\s*\+native\b",
    re.M,
)
IMPORT_LINE = re.compile(r"import [A-Za-z0-9_.]+(?: [A-Za-z0-9_.]+)*")


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def require(condition, message):
    if not condition:
        raise RuntimeError(message)


def payload_files(root):
    """Saved receipts are outputs, never proof or import inputs."""
    return {
        str(path.relative_to(root))
        for path in root.rglob("*")
        if path.is_file() and path.relative_to(root).parts[0] != "receipts"
    }


def printed_axioms(output):
    matches = list(AXIOM_OUTPUT.finditer(output))
    require(not AXIOM_OUTPUT.sub("", output).strip(), "Unexpected Lean diagnostic")
    return [
        {
            "theorem": match[1],
            "axioms": sorted([] if match[3] is None else [x.strip() for x in match[3].split(",")]),
        }
        for match in matches
    ]


def run_lean(executable, arguments, work, env):
    result = subprocess.run(
        [executable, *arguments], cwd=work, env=env,
        capture_output=True, text=True, timeout=120,
    )
    require(
        result.returncode == 0 and not result.stderr,
        "Lean failed for " + arguments[-1] + ":\n" + result.stdout + result.stderr,
    )
    return result.stdout


def resolve_lean(launcher, root):
    # Preserve argv[0] for Elan/Homebrew launchers before locating the compiler.
    launcher_path = str(Path(shutil.which(launcher) or launcher).absolute())
    result = subprocess.run(
        [launcher_path, "--print-prefix"], cwd=root,
        capture_output=True, text=True, timeout=20,
    )
    require(result.returncode == 0 and not result.stderr, "Lean prefix discovery failed: " + result.stderr)
    lines = result.stdout.strip().splitlines()
    require(len(lines) == 1 and Path(lines[0]).is_absolute(), "Unexpected Lean prefix output")
    executable = str((Path(lines[0]) / "bin" / "lean").resolve())
    return executable, launcher_path


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--lean", default=shutil.which("lean"), help="Lean 4.24.0 executable")
    parser.add_argument("--out", type=Path, help="Unused receipt path, outside the checked payload")
    args = parser.parse_args()
    require(args.lean is not None, "Lean executable not found; use --lean")
    root = Path(__file__).resolve().parent
    executable, launcher_path = resolve_lean(args.lean, root)
    manifest = json.loads((root / "manifest.json").read_text())
    require(manifest["format"] == 1, "Unsupported manifest format")
    expected = set(manifest["files"]) | {"manifest.json"}
    require(payload_files(root) == expected, "Unexpected or missing payload files")
    require(not any(path.is_symlink() for path in root.rglob("*")), "Symlinks are not allowed")
    for name, expected_hash in manifest["files"].items():
        require(not Path(name).is_absolute() and ".." not in Path(name).parts, "Invalid payload path")
        require(digest(root / name) == expected_hash, "Source integrity mismatch: " + name)
    before = {name: digest(root / name) for name in expected}
    if args.out:
        require(not args.out.exists(), "Refusing to replace an existing receipt")
        receipt_path = args.out.resolve()
        require(receipt_path not in {root / name for name in expected}, "Receipt overlaps checked payload")
        require(
            not receipt_path.is_relative_to(root) or receipt_path.is_relative_to(root / "receipts"),
            "An internal receipt must be placed under receipts/",
        )

    version = subprocess.run(
        [executable, "--version"], cwd=root, capture_output=True, text=True, check=True, timeout=20,
    ).stdout.strip()
    require(re.search(r"version 4\.24\.0(?:[, )]|$)", version) is not None, "Lean 4.24.0 required")
    modules = manifest["modules"]
    allowed = {"Std"}
    source_paths = []
    for record in modules:
        name = record["module"]
        require(re.fullmatch(r"[A-Za-z0-9_]+", name) is not None, "Invalid module name")
        source = root / "source" / (name + ".lean")
        source_paths.append(source)
        source_text = source.read_text()
        require(FORBIDDEN_PROOF_FORM.search(source_text) is None, "Forbidden proof form: " + name)
        imports = []
        for line in source_text.splitlines():
            if re.match(r"^\s*import\b", line):
                require(IMPORT_LINE.fullmatch(line) is not None, "Unrecognized import form: " + name)
                imports.extend(line.split()[1:])
        require(imports == record["imports"], "Import list mismatch: " + name)
        require(set(imports) <= allowed, "Import not yet built from packaged sources: " + name)
        allowed.add(name)
    audit = root / manifest["entry_audit"]
    require(FORBIDDEN_PROOF_FORM.search(audit.read_text()) is None, "Forbidden entry-audit form")
    for line in audit.read_text().splitlines():
        if re.match(r"^\s*import\b", line):
            require(IMPORT_LINE.fullmatch(line) is not None, "Unrecognized audit import")
            require(set(line.split()[1:]) <= allowed, "Nonpackaged audit import")
    source_paths.append(audit)
    require(
        {str(source.relative_to(root)) for source in source_paths}
        == {name for name in manifest["files"] if name.endswith(".lean")},
        "Not every packaged Lean source is in the replay",
    )

    checked = []
    with tempfile.TemporaryDirectory(prefix=".replay-") as temporary:
        work = Path(temporary) / "source"
        build = Path(temporary) / "imports"
        work.mkdir()
        build.mkdir()
        for source in source_paths:
            shutil.copyfile(source, work / source.name)
        env = dict(os.environ)
        env["LEAN_PATH"] = str(build)
        require(not list(build.iterdir()), "Fresh import directory is not empty")
        for record in modules:
            name = record["module"]
            module_output = run_lean(executable, ["-o", str(build / (name + ".olean")), name + ".lean"], work, env)
            entries = printed_axioms(module_output)
            require(all(set(entry["axioms"]) <= {"propext", "Quot.sound", "Classical.choice"}
                        for entry in entries), "Nonstandard proof axiom: " + name)
            require(entries == record["printed_axioms"], "Exact axiom mismatch: " + name)
            checked.extend(entries)
        entry_output = run_lean(executable, [audit.name], work, env)
        require(not any(word in entry_output for word in ("sorryAx", "error:", "warning:")), "Entry audit diagnostic")
        entry_hash = hashlib.sha256(entry_output.encode()).hexdigest()
        require(entry_hash == manifest["entry_output_sha256"], "Literal entry/type output mismatch")
        require(entry_output == (root / "ENTRY_TYPES.txt").read_text(), "Saved entry/type output mismatch")
        by_name = {entry["theorem"]: entry["axioms"] for entry in checked}
        for name, axioms in manifest["entries"].items():
            require(by_name.get(name) == axioms, "Entry axiom mismatch: " + name)


    require(payload_files(root) == expected, "Payload file set changed during replay")
    require(before == {name: digest(root / name) for name in expected}, "Payload changed during replay")
    report = {
        "scope": "ACTUAL_CLASSICAL_TERMINAL_VALUE_AND_EVERY_MAXIMUM_STRUCTURE",
        "checked_at_utc": datetime.now(timezone.utc).isoformat(),
        "lean_version": version,
        "requested_lean_launcher": launcher_path,
        "resolved_lean_compiler": executable,
        "lean_executable_sha256": digest(Path(executable)),
        "manifest_sha256": digest(root / "manifest.json"),
        "fresh_source_and_import_directories": True,
        "cached_project_objects_imported": False,
        "payload_files_verified": len(expected),
        "payload_unchanged": True,
        "modules_checked": len(modules),
        "main_entry": "TerminalBases.terminal_value_and_classification",
        "maximum_count_assumed": False,
        "actual_extremal_parameter": "OriginalAugmented.z",
        "terminal_value": "m+n*(n-1)/2 for n>=2, m>=n*(n-1)/2",
        "empty_row_penalty": 2,
        "every_maximum_base_classified": True,
        "printed_axiom_lists_checked": len(checked),
        "entries": manifest["entries"],
        "entry_output_sha256": entry_hash,
        "source_sha256": {str(source.relative_to(root)): digest(source) for source in source_paths},
    }
    rendered = json.dumps(report, indent=2) + "\n"
    if args.out:
        args.out.parent.mkdir(parents=True, exist_ok=True)
        with args.out.open("x") as receipt:
            receipt.write(rendered)
    print(rendered, end="")


if __name__ == "__main__":
    main()


==> anc/lean/finite-lean-companion/terminal-bases/manifest.json <==
{
  "format": 1,
  "required_lean_version": "4.24.0",
  "scope": "ACTUAL_CLASSICAL_TERMINAL_VALUE_AND_EVERY_MAXIMUM_STRUCTURE",
  "files": {
    "DEPENDENCY_AUDIT.md": "72cd3aa50d8cadc842466500e4300612e5b1e51156fb1fd3b7f7beff6b0411ba",
    "ENTRY_TYPES.txt": "c4b32436527472c64ea6796b5c34a549b3bf6c631f9ae1bc3d4fc5caea77c298",
    "README.md": "ca515118df267e2e542c4733bde9538b31747155861d29012ffe2f881a8faade",
    "check.py": "1c55ab3f7afb45dc2ade5a42a151ec514d07160ffab6d9461ef2f671dd487306",
    "source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "source/BoundedMaximum.lean": "837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394",
    "source/C4Quadratic.lean": "23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0",
    "source/ColumnPairs.lean": "95915273ae4b49d10997af87e2a4d35fae956a0a26346514eacb1539e2128773",
    "source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "source/OriginalCounts.lean": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5",
    "source/OriginalModel.lean": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
    "source/OriginalParameters.lean": "f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59",
    "source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
    "source/TerminalClassification.lean": "bdd9b9fbaec238a24cb9e2b9880bbece536e0ab45eee064fb8bd637febfa1d28",
    "source/TerminalConstruction.lean": "ecea63b21fa583ff117b4cea4d0bceb7b2ae2d104a3d8ec76cc2892a7f8b736d",
    "source/TerminalDeficit.lean": "f3157da34aad78cd0ccea3d5c155a50343beef7bfd85aa3804c17b8be383ad19",
    "source/TerminalEntryAudit.lean": "b0637c2df4cf7fd760f4843d74a14d32a7083b8e5af5b9ed19521bf2dc63b48f",
    "source/TerminalIdentity.lean": "dfe5bfe43a0b943a049fc30277d449935b43d1c12c1b71c60f4c651ceb8171f6"
  },
  "modules": [
    {
      "module": "FiniteRatSums",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "FiniteRatSums.sum_congr",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_add",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_sub",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_mul_left",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_mul_right",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_const",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_le",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_swap",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_square_shift",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.lagrange_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.finite_cauchy",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedPivotCore",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedPivotCore.closed_symmetric",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.open_symmetric",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.common_open_iff_witness",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.c3_iff_disjoint_open",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.opposite_holes_exclude_closed_intersection",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.accepted_head_step",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.accepted_lists_intersect",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.mixed_step",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.all_mixed_rejected",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.membership_length",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.membership_intersection_witness",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.decision_accepts_at_most_one",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.open_decision_accepts_at_most_one",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.stable_closed_decision_accepts_at_most_one",
          "axioms": []
        }
      ]
    },
    {
      "module": "FiniteCounting",
      "imports": [
        "PairedPivotCore"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedPivotCounting.two_bits_le_one",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.count_perm",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.flatten_length",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.paired_count_le",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.c3_no_common_open",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCounting.open_accepted_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.stable_accepted_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MajorityCounting",
      "imports": [
        "FiniteCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "MajorityCounting.disjoint_ones_bound",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MajorityCounting.disjoint_majorities_impossible",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MajorityCounting.bits_disjoint",
          "axioms": []
        },
        {
          "theorem": "MajorityCounting.majority_at_most_one",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MajorityCounting.majority_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "RationalMinorant",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedPivotAlgebra.mixture_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.factor_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.rat_pow_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.monomial_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.bernstein_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.finite_majority_minorant",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.finite_majority_minorant_twice",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "RationalSampling",
      "imports": [
        "FiniteRatSums",
        "MajorityCounting",
        "RationalMinorant"
      ],
      "printed_axioms": [
        {
          "theorem": "RationalSampling.expect_if",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_const",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_le",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_boolean_pushforward",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.bernoulli_five",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.bernoulli_seven",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.five_sampling_formula",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.seven_sampling_formula",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "ListRatCounting",
      "imports": [
        "RationalSampling"
      ],
      "printed_axioms": [
        {
          "theorem": "ListRatCounting.sum_append",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.sum_map",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.sum_flatMap",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.sum_filter",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.count_as_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.ratBit_range",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.inv_nonneg_of_pos",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MatrixMoments",
      "imports": [
        "FiniteRatSums",
        "RationalMinorant"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedMatrixMoments.total_columns",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.codegree_double_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.row_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.total_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.codegree_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.ratio_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.row_bound_from_sampling",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.conditional_density_from_sampling",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "BooleanMatrixGeometry",
      "imports": [
        "ListRatCounting",
        "MatrixMoments"
      ],
      "printed_axioms": [
        {
          "theorem": "BooleanMatrixGeometry.closedBit_iff",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.grid_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.cells_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.cells_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.rowWeight_normalized",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.rowWeight_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.four_bit_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.row_cell_probability",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.two_bit_mask",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.sum_cell_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StableDensity",
      "imports": [
        "BooleanMatrixGeometry"
      ],
      "printed_axioms": [
        {
          "theorem": "StableDensity.stable_relation_disjoint",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.deterministic_count_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.expected_count_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.row_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.polynomial_row_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.stable_sampling_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.stable_density_lists",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.stable_C3_density",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "GridModel",
      "imports": [
        "StableDensity"
      ],
      "printed_axioms": [
        {
          "theorem": "GridModel.finRange_mem",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "GridModel.finRange_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.grid_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.grid_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.occupied_cells_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.occupied_cells_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.cover_has_no_reuse",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.selected_endpoints_occupied",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.stable_endpoints_are_ND",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "NatListSums",
      "imports": [
        "Std"
      ],
      "printed_axioms": []
    },
    {
      "module": "MatrixCounting",
      "imports": [
        "NatListSums"
      ],
      "printed_axioms": [
        {
          "theorem": "EvenParity.common_le_one",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leave_cover_identity",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leave_double_count",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.degree_is_actual_row_count",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.total_is_actual_cell_count",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.occupiedCells_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.common_zero_iff",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leaveNeighbors_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leaveDegree_is_actual_leave_count",
          "axioms": [
            "propext"
          ]
        }
      ]
    },
    {
      "module": "OriginalModel",
      "imports": [
        "GridModel",
        "MatrixCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "OriginalAugmented.full_iff",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.empty_C4",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.full_empty",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.c3_antitone",
          "axioms": []
        },
        {
          "theorem": "OriginalAugmented.selected_C3",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.selected_S",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.selected_endpoints",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "OriginalCounts",
      "imports": [
        "OriginalModel"
      ],
      "printed_axioms": [
        {
          "theorem": "OriginalAugmented.fixedCount_le_grid",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.full_count_add",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.selected_count_eq_twice_pairs",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixed_plus_twice_pairs_eq_full",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixed_plus_twice_pairs_le_grid",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.objective_le_grid",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixedCount_empty",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.admissible_empty_selection",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "BoundedMaximum",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "BoundedMaximum.greatest_le",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BoundedMaximum.le_greatest",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BoundedMaximum.greatest_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "OriginalParameters",
      "imports": [
        "OriginalCounts",
        "BoundedMaximum"
      ],
      "printed_axioms": [
        {
          "theorem": "OriginalAugmented.classical_zero_feasible",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.augmented_zero_feasible",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixedCount_le_z",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.classical_attained",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.exists_maximumBase",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.maximumBase_iff",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.limited_nonempty",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.objective_le_zA",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.objective_le_zL",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.zA_attained",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.zL_attained",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.hierarchy",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.z_le_iff",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.zA_le_iff",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.zL_le_iff",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.parameters_zero_of_grid_zero",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "C4Quadratic",
      "imports": [
        "OriginalCounts"
      ],
      "printed_axioms": [
        {
          "theorem": "UnrestrictedUniform.nsum_cauchy",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedUniform.fixedCount_eq_total",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedUniform.C4_quadratic",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedUniform.C4_square_grid_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "TerminalIdentity",
      "imports": [
        "OriginalParameters",
        "C4Quadratic"
      ],
      "printed_axioms": [
        {
          "theorem": "TerminalBases.twice_capacity",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.row_penalty_zero_iff",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.zero_row_penalty",
          "axioms": []
        },
        {
          "theorem": "TerminalBases.exact_penalty_leave",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.classical_terminal_upper",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.deficit_identity",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.equality_row_degrees",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.equality_common_one",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.equality_pair_unique",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "ColumnPairs",
      "imports": [
        "TerminalIdentity"
      ],
      "printed_axioms": [
        {
          "theorem": "TerminalBases.columnPairs_lt",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.columnPairs_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.columnPairs_complete",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.columnPairs_length",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.get_injective",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "TerminalConstruction",
      "imports": [
        "ColumnPairs"
      ],
      "printed_axioms": [
        {
          "theorem": "TerminalBases.rowPair_injective",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.terminal_C4Free",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.pair_row_degree",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.singleton_row_degree",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.fsum_prefix",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.terminal_fixedCount",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "TerminalClassification",
      "imports": [
        "TerminalConstruction"
      ],
      "printed_axioms": [
        {
          "theorem": "TerminalBases.equality_degree_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.singleton_support",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.pair_support",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.equality_classification",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.z_terminal_positive",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.z_terminal",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.every_maximum_base",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.terminal_is_maximum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "TerminalDeficit",
      "imports": [
        "TerminalClassification"
      ],
      "printed_axioms": [
        {
          "theorem": "TerminalBases.terminal_value_and_classification",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.row_penalty_even",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.bad_row_charge",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.twice_badRows_le_penalty",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.badRows_le_deficit",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.leave_le_twice_deficit",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "TerminalBases.actual_deficit_budget",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    }
  ],
  "entry_audit": "source/TerminalEntryAudit.lean",
  "entry_output_sha256": "c4b32436527472c64ea6796b5c34a549b3bf6c631f9ae1bc3d4fc5caea77c298",
  "entries": {
    "TerminalBases.twice_capacity": [
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.row_penalty_zero_iff": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.zero_row_penalty": [],
    "TerminalBases.exact_penalty_leave": [
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.classical_terminal_upper": [
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.deficit_identity": [
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.equality_row_degrees": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.equality_common_one": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.equality_pair_unique": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.columnPairs_lt": [
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.columnPairs_nodup": [
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.columnPairs_complete": [
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.columnPairs_length": [
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.get_injective": [
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.rowPair_injective": [
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.terminal_C4Free": [
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.pair_row_degree": [
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.singleton_row_degree": [
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.fsum_prefix": [
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.terminal_fixedCount": [
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.equality_degree_count": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.singleton_support": [
      "propext"
    ],
    "TerminalBases.pair_support": [
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.equality_classification": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.z_terminal_positive": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.z_terminal": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.every_maximum_base": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.terminal_is_maximum": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.terminal_value_and_classification": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.row_penalty_even": [
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.bad_row_charge": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.twice_badRows_le_penalty": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.badRows_le_deficit": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.leave_le_twice_deficit": [
      "Quot.sound",
      "propext"
    ],
    "TerminalBases.actual_deficit_budget": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ]
  },
  "source_provenance": [
    {
      "kind": "unchanged-private-copy",
      "copy": "source/FiniteRatSums.lean",
      "source_package": "frozen-canonical-parameters",
      "sha256": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/PairedPivotCore.lean",
      "source_package": "frozen-canonical-parameters",
      "sha256": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/FiniteCounting.lean",
      "source_package": "frozen-canonical-parameters",
      "sha256": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/MajorityCounting.lean",
      "source_package": "frozen-canonical-parameters",
      "sha256": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/RationalMinorant.lean",
      "source_package": "frozen-canonical-parameters",
      "sha256": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/RationalSampling.lean",
      "source_package": "frozen-canonical-parameters",
      "sha256": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/ListRatCounting.lean",
      "source_package": "frozen-canonical-parameters",
      "sha256": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/MatrixMoments.lean",
      "source_package": "frozen-canonical-parameters",
      "sha256": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/BooleanMatrixGeometry.lean",
      "source_package": "frozen-canonical-parameters",
      "sha256": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/StableDensity.lean",
      "source_package": "frozen-canonical-parameters",
      "sha256": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/GridModel.lean",
      "source_package": "frozen-canonical-parameters",
      "sha256": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/NatListSums.lean",
      "source_package": "frozen-canonical-parameters",
      "sha256": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/MatrixCounting.lean",
      "source_package": "frozen-canonical-parameters",
      "sha256": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/OriginalModel.lean",
      "source_package": "frozen-canonical-parameters",
      "sha256": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/OriginalCounts.lean",
      "source_package": "frozen-canonical-parameters",
      "sha256": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/BoundedMaximum.lean",
      "source_package": "frozen-canonical-parameters",
      "sha256": "837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/OriginalParameters.lean",
      "source_package": "frozen-canonical-parameters",
      "sha256": "f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/C4Quadratic.lean",
      "source_package": "frozen-unrestricted-modulus",
      "sha256": "23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0"
    }
  ]
}


==> anc/lean/finite-lean-companion/terminal-bases/source/BooleanMatrixGeometry.lean <==
import ListRatCounting
import MatrixMoments

namespace BooleanMatrixGeometry

open PairedPivotCore FiniteRatSums RationalSampling ListRatCounting PairedMatrixMoments

universe u v
variable {Row : Type u} {Col : Type v}

def indicator (A : Row → Col → Bool) (r : Row) (c : Col) : Rat := ratBit (A r c)

def grid (rows : List Row) (cols : List Col) : List (Cell Row Col) :=
  rows.flatMap (fun r => cols.map (fun c => (r,c)))

def cells (rows : List Row) (cols : List Col) (A : Row → Col → Bool) : List (Cell Row Col) :=
  (grid rows cols).filter (fun p => A p.1 p.2)

def closedBit (A : Row → Col → Bool) (p q : Cell Row Col) : Bool :=
  A p.1 p.2 && A q.1 q.2 && A p.1 q.2 && A q.1 p.2

theorem closedBit_iff (A : Row → Col → Bool) (p q : Cell Row Col) :
    closedBit A p q=true ↔ Closed (fun r c => A r c=true) p q := by
  simp [closedBit, Closed, Bool.and_eq_true, and_assoc]

theorem grid_sum (rows : List Row) (cols : List Col) (g : Cell Row Col → Rat) :
    sum (grid rows cols) g=sum rows (fun r => sum cols (fun c => g (r,c))) := by
  unfold grid
  rw [sum_flatMap]
  exact sum_congr rows _ _ (fun r _ => sum_map cols (fun c => (r,c)) g)

theorem cells_sum (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (g : Cell Row Col → Rat) :
    sum (cells rows cols A) g=
      sum rows (fun r => sum cols (fun c => indicator A r c*g (r,c))) := by
  unfold cells
  rw [sum_filter, grid_sum]
  rfl

theorem cells_card (rows : List Row) (cols : List Col) (A : Row → Col → Bool) :
    ((cells rows cols A).length : Rat)=total rows cols (indicator A) := by
  have h := cells_sum rows cols A (fun _ => 1)
  rw [sum_const] at h
  have hi : sum rows (fun r => sum cols (fun c => indicator A r c*1))=
      total rows cols (indicator A) := by
    apply sum_congr rows
    intro r hr
    exact sum_congr cols _ _ (fun c _ => Rat.mul_one _)
  rw [hi] at h
  grind

def rowWeight (cols : List Col) (A : Row → Col → Bool) (r : Row) (c : Col) : Rat :=
  indicator A r c*(rowDegree cols (indicator A) r)⁻¹

theorem rowWeight_normalized (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : sum cols (rowWeight cols A r)=1 := by
  unfold rowWeight
  rw [sum_mul_right]
  change rowDegree cols (indicator A) r*(rowDegree cols (indicator A) r)⁻¹=1
  exact Rat.mul_inv_cancel _ (by grind)

theorem rowWeight_nonneg (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : ∀ c ∈ cols, 0≤rowWeight cols A r c := by
  intro c hc
  exact Rat.mul_nonneg (ratBit_range (A r c)).1 (inv_nonneg_of_pos _ hd)

theorem four_bit_identity (a b x y : Bool) (z : Rat) :
    ratBit x*z*ratBit (x && b && a && y)=
      ratBit a*ratBit b*(ratBit x*ratBit y)*z := by
  cases a <;> cases b <;> cases x <;> cases y <;> simp [ratBit] <;> grind

theorem row_cell_probability (cols : List Col) (A : Row → Col → Bool)
    (r s : Row) (c : Col) :
    expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) (s,c)))=
      indicator A r c*indicator A s c*
        (codegree cols (indicator A) r s/rowDegree cols (indicator A) r) := by
  unfold expect
  rw [sum_congr cols (fun j => rowWeight cols A r j*ratBit (closedBit A (r,j) (s,c))) (fun j =>
      (indicator A r c*indicator A s c)*(indicator A r j*indicator A s j)*
        (rowDegree cols (indicator A) r)⁻¹)
    (fun j _ => four_bit_identity (A r c) (A s c) (A r j) (A s j) _)]
  rw [sum_mul_right, sum_mul_left]
  unfold codegree
  rw [Rat.div_def]
  grind

theorem two_bit_mask (a b : Bool) (B : Rat → Rat) (hB : B 0=0) (t : Rat) :
    B (ratBit a*ratBit b*t)=ratBit a*ratBit b*B t := by
  cases a <;> cases b <;> simp [ratBit, hB] <;> grind

theorem occupied_mask_identity (a b : Bool) (t : Rat) :
    ratBit b*(ratBit a*ratBit b*t)=(ratBit a*ratBit b)*t := by
  cases a <;> cases b <;> simp [ratBit] <;> grind

theorem sum_cell_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (B : Rat → Rat) (hB : B 0=0) :
    sum (cells rows cols A) (fun p =>
      B (expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) p))))=
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [sum_congr (cells rows cols A) _ (fun p =>
      indicator A r p.2*indicator A p.1 p.2*
        B (codegree cols (indicator A) r p.1/rowDegree cols (indicator A) r))
    (by
      intro p hp
      rw [row_cell_probability]
      exact two_bit_mask (A r p.2) (A p.1 p.2) B hB _)]
  rw [cells_sum]
  apply sum_congr rows
  intro s hs
  rw [sum_congr cols (fun c => indicator A s c*(indicator A r c*indicator A s c*
      B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))) (fun c =>
      (indicator A r c*indicator A s c)*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
    (fun c _ => occupied_mask_identity (A r c) (A s c) _)]
  exact sum_mul_right cols _ _

#print axioms closedBit_iff
#print axioms grid_sum
#print axioms cells_sum
#print axioms cells_card
#print axioms rowWeight_normalized
#print axioms rowWeight_nonneg
#print axioms four_bit_identity
#print axioms row_cell_probability
#print axioms two_bit_mask
#print axioms sum_cell_response

end BooleanMatrixGeometry


==> anc/lean/finite-lean-companion/terminal-bases/source/BoundedMaximum.lean <==
import Std

/-! Bounded maximization of a Nat-valued feasible predicate.
No witness of a maximum is assumed; nonempty feasibility suffices. -/
namespace BoundedMaximum

def greatest (P : Nat → Prop) [DecidablePred P] : Nat → Nat
  | 0 => 0
  | n+1 => if P (n+1) then n+1 else greatest P n

theorem greatest_le (P : Nat → Prop) [DecidablePred P] (N : Nat) : greatest P N≤N := by
  induction N with
  | zero => exact Nat.le_refl 0
  | succ n ih =>
    simp only [greatest]
    split
    · exact Nat.le_refl (n+1)
    · omega

theorem le_greatest (P : Nat → Prop) [DecidablePred P]
    (N k : Nat) (hk : k≤N) (hp : P k) : k≤greatest P N := by
  induction N generalizing k with
  | zero => simp only [greatest]; omega
  | succ n ih =>
    simp only [greatest]
    split
    · exact hk
    · rename_i hn
      have hkn : k≤n := by
        by_cases he : k=n+1
        · subst k; exact False.elim (hn hp)
        · omega
      exact ih k hkn hp

theorem greatest_mem (P : Nat → Prop) [DecidablePred P] (N : Nat)
    (hex : ∃ k, k≤N ∧ P k) : P (greatest P N) := by
  induction N with
  | zero =>
    obtain ⟨k,hk,hp⟩ := hex
    have he : k=0 := by omega
    subst k
    exact hp
  | succ n ih =>
    simp only [greatest]
    split
    · assumption
    · rename_i hn
      obtain ⟨k,hk,hp⟩ := hex
      have hkn : k≤n := by
        by_cases he : k=n+1
        · subst k; exact False.elim (hn hp)
        · omega
      exact ih ⟨k,hkn,hp⟩

#print axioms greatest_le
#print axioms le_greatest
#print axioms greatest_mem
end BoundedMaximum


==> anc/lean/finite-lean-companion/terminal-bases/source/C4Quadratic.lean <==
import OriginalCounts

/-! The base-size quadratic is derived from literal C4-freeness. -/
namespace UnrestrictedUniform

open OriginalAugmented EvenParity BooleanMatrixGeometry FiniteRatSums

theorem cast_nsum {α : Type} (xs : List α) (f : α → Nat) :
    (nsum xs f : Rat)=sum xs (fun x => (f x : Rat)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [nsum,sum,Rat.natCast_add,ih]

theorem nsum_cauchy {α : Type} (xs : List α) (f : α → Nat) :
    (nsum xs f)^2≤xs.length*nsum xs (fun x => (f x)^2) := by
  have h := finite_cauchy xs (fun x => (f x : Rat))
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_pow,Rat.natCast_mul,cast_nsum] using h

theorem nsum_append {α : Type} (xs ys : List α) (f : α → Nat) :
    nsum (xs++ys) f=nsum xs f+nsum ys f := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum,ih,Nat.add_assoc]

theorem nsum_map {α β : Type} (xs : List α) (g : α → β) (f : β → Nat) :
    nsum (xs.map g) f=nsum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum,ih]

theorem nsum_grid {Row Col : Type} (rows : List Row) (cols : List Col) (f : Row×Col → Nat) :
    nsum (grid rows cols) f=nsum rows (fun r => nsum cols (fun c => f (r,c))) := by
  induction rows with
  | nil => rfl
  | cons r rs ih =>
    change nsum (cols.map (fun c => (r,c)) ++ grid rs cols) f = _
    rw [nsum_append,nsum_map,ih]
    rfl

theorem fixedCount_eq_total {m n : Nat} (B : Matrix m n) : fixedCount B=EvenParity.total B := by
  unfold fixedCount cells
  rw [←nsum_bit_filter,nsum_grid]
  rfl

theorem degree_square_identity (d : Nat) : d^2=d*(d-1)+d := by
  cases d with
  | zero => rfl
  | succ d => simp [Nat.pow_two,Nat.add_mul,Nat.mul_add]

theorem base_square_sum {m n : Nat} (B : Matrix m n) :
    fsum m (fun r => (degree B r)^2)=
      fsum m (fun r => degree B r*(degree B r-1))+EvenParity.total B := by
  rw [fsum_congr m _ _ (fun r => degree_square_identity (degree B r)),fsum_add]
  rfl

theorem C4_quadratic {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    (fixedCount B)^2≤m*fixedCount B+m*n*(n-1) := by
  have h := nsum_cauchy (List.finRange m) (degree B)
  change (EvenParity.total B)^2≤(List.finRange m).length*fsum m (fun r => (degree B r)^2) at h
  rw [List.length_finRange,base_square_sum] at h
  have hl := leave_double_count B hc4
  have hp : fsum m (fun r => degree B r*(degree B r-1))≤n*(n-1) := by omega
  have hm := Nat.mul_le_mul_left m hp
  rw [fixedCount_eq_total]
  rw [Nat.mul_add] at h
  have he : m*(n*(n-1))=m*n*(n-1) := by ac_rfl
  rw [he] at hm
  omega

theorem C4_square_grid_bound {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    (fixedCount B)^2≤m*n*(m+n) := by
  have h := C4_quadratic B hc4
  have hf := Nat.mul_le_mul_left m (fixedCount_le_grid B)
  have hn := Nat.mul_le_mul_left (m*n) (Nat.sub_le n 1)
  have he : m*(m*n)+m*n*n=m*n*(m+n) := by
    rw [Nat.mul_add]
    congr 1
    ac_rfl
  calc
    (fixedCount B)^2≤m*fixedCount B+m*n*(n-1) := h
    _≤m*(m*n)+m*n*n := Nat.add_le_add hf hn
    _=m*n*(m+n) := he

#print axioms nsum_cauchy
#print axioms fixedCount_eq_total
#print axioms C4_quadratic
#print axioms C4_square_grid_bound
end UnrestrictedUniform


==> anc/lean/finite-lean-companion/terminal-bases/source/ColumnPairs.lean <==
import TerminalIdentity

/-! An explicit duplicate-free enumeration of every unordered column pair. -/
namespace TerminalBases

open GridModel

def columnPairs : (n : Nat) → List (Fin n × Fin n)
  | 0 => []
  | n+1 => (List.finRange n).map (fun d => (0,d.succ)) ++
      (columnPairs n).map (fun p => (p.1.succ,p.2.succ))

theorem map_nodup {α β : Type} (xs : List α) (f : α → β)
    (hn : xs.Nodup) (hf : ∀ a b, f a=f b → a=b) : (xs.map f).Nodup := by
  exact List.pairwise_map.mpr (hn.imp (fun h he => h (hf _ _ he)))

theorem columnPairs_lt (n : Nat) (p : Fin n × Fin n) (hp : p∈columnPairs n) : p.1.val<p.2.val := by
  induction n with
  | zero => cases hp
  | succ n ih =>
    rcases List.mem_append.mp hp with h | h
    · obtain ⟨d,_,rfl⟩ := List.mem_map.mp h
      simp
    · obtain ⟨q,hq,rfl⟩ := List.mem_map.mp h
      have h := ih q hq
      simpa using h

theorem columnPairs_nodup (n : Nat) : (columnPairs n).Nodup := by
  induction n with
  | zero => exact List.Pairwise.nil
  | succ n ih =>
    apply List.pairwise_append.mpr
    refine ⟨map_nodup _ _ (finRange_nodup n) ?_,map_nodup _ _ ih ?_,?_⟩
    · intro a b he
      exact Fin.succ_inj.mp (congrArg Prod.snd he)
    · intro a b he
      exact Prod.ext (Fin.succ_inj.mp (congrArg Prod.fst he))
        (Fin.succ_inj.mp (congrArg Prod.snd he))
    · intro a ha b hb he
      obtain ⟨d,_,hd⟩ := List.mem_map.mp ha
      obtain ⟨p,_,hp⟩ := List.mem_map.mp hb
      have hdv := congrArg (fun q : Fin (n+1)×Fin (n+1) => q.1.val) hd
      have hpv := congrArg (fun q : Fin (n+1)×Fin (n+1) => q.1.val) hp
      have hev := congrArg (fun q : Fin (n+1)×Fin (n+1) => q.1.val) he
      change 0=a.1.val at hdv
      change p.1.val+1=b.1.val at hpv
      change a.1.val=b.1.val at hev
      omega

theorem columnPairs_complete (n : Nat) (c d : Fin n) (h : c.val<d.val) : (c,d)∈columnPairs n := by
  induction n with
  | zero => exact Fin.elim0 c
  | succ n ih =>
    cases c using Fin.cases with
    | zero =>
      cases d using Fin.cases with
      | zero => simp at h
      | succ d =>
        exact List.mem_append.mpr (Or.inl (List.mem_map.mpr ⟨d,finRange_mem d,rfl⟩))
    | succ c =>
      cases d using Fin.cases with
      | zero => simp at h
      | succ d =>
        have hp : (c,d)∈columnPairs n := ih c d (by simpa using h)
        exact List.mem_append.mpr (Or.inr (List.mem_map.mpr ⟨(c,d),hp,rfl⟩))

theorem columnPairs_mem (n : Nat) (c d : Fin n) : (c,d)∈columnPairs n ↔ c.val<d.val :=
  ⟨columnPairs_lt n (c,d),columnPairs_complete n c d⟩

theorem pair_step_arithmetic (n : Nat) : n*(n-1)+2*n=(n+1)*n := by
  cases n with
  | zero => rfl
  | succ n => simp [Nat.add_mul,Nat.mul_add]; omega

theorem columnPairs_length (n : Nat) : (columnPairs n).length=pairCapacity n := by
  have hd : ∀ n, 2*(columnPairs n).length=n*(n-1) := by
    intro n
    induction n with
    | zero => rfl
    | succ n ih =>
      simp only [columnPairs,List.length_append,List.length_map,List.length_finRange,Nat.add_sub_cancel]
      have ha := pair_step_arithmetic n
      omega
  have h := hd n
  have hc := twice_capacity n
  omega

theorem get_injective {α : Type} (xs : List α) (hn : xs.Nodup)
    (i j : Fin xs.length) (he : xs.get i=xs.get j) : i=j := by
  have hp := List.pairwise_iff_getElem.mp hn
  have hg : xs[i.val]=xs[j.val] := he
  apply Fin.ext
  by_cases hij : i.val<j.val
  · exact False.elim (hp i.val j.val i.isLt j.isLt hij hg)
  · by_cases hji : j.val<i.val
    · exact False.elim (hp j.val i.val j.isLt i.isLt hji hg.symm)
    · omega

#print axioms columnPairs_lt
#print axioms columnPairs_nodup
#print axioms columnPairs_complete
#print axioms columnPairs_length
#print axioms get_injective
end TerminalBases


==> anc/lean/finite-lean-companion/terminal-bases/source/FiniteCounting.lean <==
import PairedPivotCore

/-! Actual finite counting from original C3 and a simple pairing cover.
This module does not assume a degree or sampling inequality. -/

namespace PairedPivotCounting

open PairedPivotCore

universe u

def bitNat (b : Bool) : Nat := if b then 1 else 0

def count {α : Type u} (f : α → Bool) : List α → Nat
  | [] => 0
  | a :: as => bitNat (f a) + count f as

def flattenPairs {α : Type u} : List (α × α) → List α
  | [] => []
  | p :: ps => p.1 :: p.2 :: flattenPairs ps

theorem two_bits_le_one (a b : Bool)
    (h : ¬ (a = true ∧ b = true)) : bitNat a + bitNat b ≤ 1 := by
  cases a <;> cases b <;> simp_all [bitNat]

theorem count_perm {α : Type u} (f : α → Bool) {xs ys : List α}
    (h : xs.Perm ys) : count f xs = count f ys := by
  induction h with
  | nil => rfl
  | cons x h ih => exact congrArg (fun k => bitNat (f x) + k) ih
  | swap x y xs => simp only [count]; omega
  | trans h₁ h₂ ih₁ ih₂ => exact ih₁.trans ih₂

theorem flatten_length {α : Type u} (pairs : List (α × α)) :
    (flattenPairs pairs).length = 2 * pairs.length := by
  induction pairs with
  | nil => rfl
  | cons p ps ih => simp only [flattenPairs, List.length_cons]; omega

theorem paired_count_le {α : Type u} (f : α → Bool)
    (pairs : List (α × α))
    (h : ∀ p ∈ pairs, ¬ (f p.1 = true ∧ f p.2 = true)) :
    count f (flattenPairs pairs) ≤ pairs.length := by
  induction pairs with
  | nil => exact Nat.le_refl 0
  | cons p ps ih =>
    have hp := two_bits_le_one (f p.1) (f p.2) (h p (by simp))
    have ht := ih (fun q hq => h q (List.mem_cons_of_mem p hq))
    simp only [flattenPairs, count, List.length_cons]
    omega

/-- A literal finite occupied matrix and its S pairing cover. -/
structure Matrix (m n : Nat) where
  occupied : Fin m → Fin n → Prop
  cells : List (Cell (Fin m) (Fin n))
  pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))
  complete : ∀ p, occupied p.1 p.2 ↔ p ∈ cells
  simple : cells.Nodup
  cover : cells.Perm (flattenPairs pairs)
  c3 : ∀ p ∈ pairs, OriginalC3 occupied p.1 p.2

theorem c3_no_common_open {Row Col : Type u}
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b) :
    ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  intro p h
  rcases h with ⟨⟨⟨hpp, _, hpa, hap⟩, hra, hca⟩,
    ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
  exact hc p.1 p.2 hra hrb hca hcb ⟨hpp, hpa, hpb, hap, hbp⟩

theorem open_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Open A.occupied)]
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Open A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Open A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact decision_accepts_at_most_one (Open A.occupied) pivots p.1 p.2
      (c3_no_common_open A.occupied p.1 p.2 (A.c3 p hm))
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

theorem stable_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Closed A.occupied)]
    (holes : ∀ p ∈ A.pairs,
      (¬ A.occupied p.1.1 p.2.2) ∧ (¬ A.occupied p.2.1 p.1.2))
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Closed A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Closed A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact stable_closed_decision_accepts_at_most_one A.occupied pivots p.1 p.2
      (A.c3 p hm) (holes p hm).1 (holes p hm).2
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

#print axioms two_bits_le_one
#print axioms count_perm
#print axioms flatten_length
#print axioms paired_count_le
#print axioms c3_no_common_open
#print axioms open_accepted_count_le_half
#print axioms stable_accepted_count_le_half

end PairedPivotCounting


==> anc/lean/finite-lean-companion/terminal-bases/source/FiniteRatSums.lean <==
import Std

/-! Elementary finite rational sums and Cauchy by a sum-of-squares identity. -/

namespace FiniteRatSums

universe u v

def sum {α : Type u} : List α → (α → Rat) → Rat
  | [], _ => 0
  | a :: as, f => f a + sum as f

theorem sum_congr {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x = g x) : sum xs f = sum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f = g x + sum xs g
    rw [hx, ht]

theorem sum_add {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x + g x) = sum xs f + sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_sub {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x - g x) = sum xs f - sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_left {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => c * f x) = c * sum xs f := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_right {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => f x * c) = sum xs f * c := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_const {α : Type u} (xs : List α) (c : Rat) :
    sum xs (fun _ => c) = (xs.length : Rat) * c := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem sum_nonneg {α : Type u} (xs : List α) (f : α → Rat)
    (h : ∀ x ∈ xs, 0 ≤ f x) : 0 ≤ sum xs f := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    exact Rat.add_nonneg (h x (by simp))
      (ih (fun y hy => h y (List.mem_cons_of_mem x hy)))

theorem sum_le {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x ≤ g x) : sum xs f ≤ sum xs g := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f ≤ g x + sum xs g
    grind

theorem sum_swap {α : Type u} {β : Type v} (xs : List α) (ys : List β)
    (f : α → β → Rat) :
    sum xs (fun x => sum ys (f x)) = sum ys (fun y => sum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [sum]; rw [sum_const]; grind
  | cons x xs ih =>
    simp only [sum]
    rw [sum_add, ih]

theorem sum_square_shift {α : Type u} (xs : List α) (f : α → Rat) (c : Rat) :
    sum xs (fun x => (f x-c)^2) =
      sum xs (fun x => (f x)^2)-2*c*sum xs f+(xs.length : Rat)*c^2 := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem lagrange_identity {α : Type u} (xs : List α) (f : α → Rat) :
    sum xs (fun y => sum xs (fun x => (f x-f y)^2)) =
      2*(xs.length : Rat)*sum xs (fun x => (f x)^2)-2*(sum xs f)^2 := by
  rw [sum_congr xs _ _ (fun y _ => sum_square_shift xs f (f y))]
  rw [sum_add, sum_sub, sum_const]
  rw [sum_mul_right, sum_mul_left, sum_mul_left]
  grind

theorem finite_cauchy {α : Type u} (xs : List α) (f : α → Rat) :
    (sum xs f)^2 ≤ (xs.length : Rat)*sum xs (fun x => (f x)^2) := by
  have h := sum_nonneg xs (fun y => sum xs (fun x => (f x-f y)^2))
    (fun y _ => sum_nonneg xs (fun x => (f x-f y)^2)
      (fun x _ => Lean.Grind.OrderedRing.sq_nonneg))
  rw [lagrange_identity] at h
  grind

#print axioms sum_congr
#print axioms sum_add
#print axioms sum_sub
#print axioms sum_mul_left
#print axioms sum_mul_right
#print axioms sum_const
#print axioms sum_nonneg
#print axioms sum_le
#print axioms sum_swap
#print axioms sum_square_shift
#print axioms lagrange_identity
#print axioms finite_cauchy

end FiniteRatSums


==> anc/lean/finite-lean-companion/terminal-bases/source/GridModel.lean <==
import StableDensity

/-! Model checks: the final pairing-cover assumption is literal S coverage. -/

namespace GridModel

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry StableDensity

universe u v

theorem finRange_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n := by
  exact List.mem_ofFn.mpr ⟨i, rfl⟩

theorem finRange_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i=j at hv
  omega

theorem grid_mem {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (p : Cell Row Col) :
    p ∈ grid rows cols ↔ p.1 ∈ rows ∧ p.2 ∈ cols := by
  constructor
  · intro h
    obtain ⟨r, hr, hm⟩ := List.mem_flatMap.mp h
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hm
    cases he
    exact ⟨hr, hc⟩
  · rintro ⟨hr, hc⟩
    exact List.mem_flatMap.mpr ⟨p.1, hr,
      List.mem_map.mpr ⟨p.2, hc, Prod.eta p⟩⟩

theorem row_map_nodup {Row : Type u} {Col : Type v}
    (r : Row) (cols : List Col) (hc : cols.Nodup) :
    (cols.map (fun c => (r,c))).Nodup := by
  apply List.pairwise_map.mpr
  exact hc.imp (fun h he => h (congrArg Prod.snd he))

theorem grid_nodup {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (hr : rows.Nodup) (hc : cols.Nodup) :
    (grid rows cols).Nodup := by
  induction rows with
  | nil => exact List.Pairwise.nil
  | cons r rs ih =>
    obtain ⟨hn, ht⟩ := List.nodup_cons.mp hr
    change (cols.map (fun c => (r,c)) ++ grid rs cols).Nodup
    apply List.pairwise_append.mpr
    refine ⟨row_map_nodup r cols hc, ih ht, ?_⟩
    intro a ha b hb he
    obtain ⟨c, hc', hca⟩ := List.mem_map.mp ha
    have hb' := (grid_mem rs cols b).mp hb
    have hf : r=b.1 := by
      have h₁ := congrArg Prod.fst hca
      have h₂ := congrArg Prod.fst he
      exact h₁.trans h₂
    exact hn (hf ▸ hb'.1)

theorem occupied_cells_nodup (m n : Nat) (A : Fin m → Fin n → Bool) :
    (cells (List.finRange m) (List.finRange n) A).Nodup := by
  exact List.Pairwise.filter _
    (grid_nodup _ _ (finRange_nodup m) (finRange_nodup n))

theorem occupied_cells_mem (m n : Nat) (A : Fin m → Fin n → Bool)
    (p : Cell (Fin m) (Fin n)) :
    p ∈ cells (List.finRange m) (List.finRange n) A ↔ A p.1 p.2=true := by
  constructor
  · intro h
    exact (List.mem_filter.mp h).2
  · intro h
    apply List.mem_filter.mpr
    exact ⟨(grid_mem _ _ p).mpr ⟨finRange_mem p.1, finRange_mem p.2⟩, h⟩

theorem cover_has_no_reuse (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs)) :
    (flattenPairs pairs).Nodup := by
  exact cover.nodup (occupied_cells_nodup m n A)

theorem endpoints_in_flatten {α : Type u} (pairs : List (α × α)) (p : α × α)
    (hp : p ∈ pairs) : p.1 ∈ flattenPairs pairs ∧ p.2 ∈ flattenPairs pairs := by
  induction pairs with
  | nil => cases hp
  | cons q qs ih =>
    rcases List.mem_cons.mp hp with he | ht
    · cases he
      simp [flattenPairs]
    · have hh := ih ht
      exact ⟨List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.1),
        List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.2)⟩

theorem selected_endpoints_occupied (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    A p.1.1 p.1.2=true ∧ A p.2.1 p.2.2=true := by
  have hh := endpoints_in_flatten pairs p hp
  exact ⟨(occupied_cells_mem m n A p.1).mp (cover.mem_iff.mpr hh.1),
    (occupied_cells_mem m n A p.2).mp (cover.mem_iff.mpr hh.2)⟩

theorem stable_endpoints_are_ND (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs)
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    p.1.1≠p.2.1 ∧ p.1.2≠p.2.2 := by
  have ho := selected_endpoints_occupied m n A pairs cover p hp
  have hz := (hs p hp).2.1
  constructor
  · intro he
    apply hz
    simpa only [he] using ho.2
  · intro he
    apply hz
    simpa only [he] using ho.1

#print axioms finRange_mem
#print axioms finRange_nodup
#print axioms grid_mem
#print axioms grid_nodup
#print axioms occupied_cells_nodup
#print axioms occupied_cells_mem
#print axioms cover_has_no_reuse
#print axioms selected_endpoints_occupied
#print axioms stable_endpoints_are_ND

end GridModel


==> anc/lean/finite-lean-companion/terminal-bases/source/ListRatCounting.lean <==
import RationalSampling

namespace ListRatCounting

open FiniteRatSums RationalSampling PairedPivotCounting

universe u v

theorem sum_append {α : Type u} (xs ys : List α) (f : α → Rat) :
    sum (xs++ys) f=sum xs f+sum ys f := by
  induction xs with
  | nil => simp only [List.nil_append, sum]; grind
  | cons x xs ih => simp only [List.cons_append, sum]; rw [ih]; grind

theorem sum_map {α : Type u} {β : Type v} (xs : List α) (g : α → β) (f : β → Rat) :
    sum (xs.map g) f=sum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.map_cons, sum]; rw [ih]

theorem sum_flatMap {α : Type u} {β : Type v} (xs : List α) (g : α → List β)
    (f : β → Rat) : sum (xs.flatMap g) f=sum xs (fun x => sum (g x) f) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.flatMap_cons, sum]; rw [sum_append, ih]

theorem sum_filter {α : Type u} (xs : List α) (p : α → Bool) (f : α → Rat) :
    sum (xs.filter p) f=sum xs (fun x => ratBit (p x)*f x) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    cases hp : p x <;> simp [hp, sum, ratBit, ih] <;> grind

theorem count_as_sum {α : Type u} (xs : List α) (f : α → Bool) :
    sum xs (fun x => ratBit (f x))=(count f xs : Rat) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hb : ratBit (f x)=(bitNat (f x) : Rat) := by cases f x <;> rfl
    simp only [sum, count]
    rw [Rat.natCast_add, hb, ih]

theorem ratBit_range (b : Bool) : 0≤ratBit b ∧ ratBit b≤1 := by
  cases b <;> constructor <;> decide

theorem inv_nonneg_of_pos (d : Rat) (hd : 0<d) : 0≤d⁻¹ := by
  have hn : d≠0 := by grind
  have he := Rat.inv_mul_cancel d hn
  apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
  grind

#print axioms sum_append
#print axioms sum_map
#print axioms sum_flatMap
#print axioms sum_filter
#print axioms count_as_sum
#print axioms ratBit_range
#print axioms inv_nonneg_of_pos

end ListRatCounting


==> anc/lean/finite-lean-companion/terminal-bases/source/MajorityCounting.lean <==
import FiniteCounting

/-! Strict-majority counting for arbitrary pivot-list length. -/

namespace MajorityCounting

open PairedPivotCounting

universe u v

def ones : List Bool → Nat
  | [] => 0
  | b :: bs => bitNat b + ones bs

def majority (bs : List Bool) : Bool := decide (bs.length < 2*ones bs)

def DisjointBits : List Bool → List Bool → Prop
  | [], [] => True
  | x :: xs, y :: ys => ¬ (x = true ∧ y = true) ∧ DisjointBits xs ys
  | _, _ => False

theorem disjoint_ones_bound (xs ys : List Bool) (h : DisjointBits xs ys) :
    ones xs+ones ys ≤ xs.length := by
  induction xs generalizing ys with
  | nil =>
    cases ys with
    | nil => exact Nat.le_refl 0
    | cons y ys => exact False.elim h
  | cons x xs ih =>
    cases ys with
    | nil => exact False.elim h
    | cons y ys =>
      obtain ⟨hh, ht⟩ := h
      have h₁ := two_bits_le_one x y hh
      have h₂ := ih ys ht
      simp only [ones, List.length_cons]
      omega

theorem disjoint_majorities_impossible (xs ys : List Bool)
    (hlen : xs.length = ys.length) (h : DisjointBits xs ys) :
    ¬ (majority xs = true ∧ majority ys = true) := by
  rintro ⟨hx, hy⟩
  have h₁ : xs.length < 2*ones xs := of_decide_eq_true hx
  have h₂ : ys.length < 2*ones ys := of_decide_eq_true hy
  have h₃ := disjoint_ones_bound xs ys h
  omega

def bits {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a : C) : List Bool :=
  pivots.map (fun p => decide (R p a))

theorem bits_disjoint {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    DisjointBits (bits R pivots a) (bits R pivots b) := by
  induction pivots with
  | nil => trivial
  | cons p ps ih =>
    constructor
    · intro h
      exact hd p ⟨of_decide_eq_true h.1, of_decide_eq_true h.2⟩
    · exact ih

theorem majority_at_most_one {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (majority (bits R pivots a) = true ∧ majority (bits R pivots b) = true) := by
  apply disjoint_majorities_impossible
  · simp only [bits, List.length_map]
  · exact bits_disjoint R pivots a b hd

theorem majority_count_le_half {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)]
    (cells : List C) (pairs : List (C × C)) (cover : cells.Perm (flattenPairs pairs))
    (hd : ∀ ab ∈ pairs, ∀ p, ¬ (R p ab.1 ∧ R p ab.2))
    (pivots : List P) :
    2*count (fun a => majority (bits R pivots a)) cells ≤ cells.length := by
  let f := fun a => majority (bits R pivots a)
  have hp : ∀ ab ∈ pairs, ¬ (f ab.1 = true ∧ f ab.2 = true) := by
    intro ab hab
    exact majority_at_most_one R pivots ab.1 ab.2 (hd ab hab)
  have hc := paired_count_le f pairs hp
  have he := count_perm f cover
  have hl := cover.length_eq.trans (flatten_length pairs)
  change 2*count f cells ≤ cells.length
  omega

#print axioms disjoint_ones_bound
#print axioms disjoint_majorities_impossible
#print axioms bits_disjoint
#print axioms majority_at_most_one
#print axioms majority_count_le_half

end MajorityCounting


==> anc/lean/finite-lean-companion/terminal-bases/source/MatrixCounting.lean <==
import NatListSums

namespace EvenParity

def bit (b : Bool) : Nat := if b then 1 else 0

def C4Free {m n : Nat} (A : Fin m → Fin n → Bool) : Prop :=
  ∀ r s c d, r ≠ s → c ≠ d →
    ¬ (A r c = true ∧ A r d = true ∧ A s c = true ∧ A s d = true)

def degree {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Nat :=
  fsum n (fun c => bit (A r c))

def total {m n : Nat} (A : Fin m → Fin n → Bool) : Nat :=
  fsum m (degree A)

def common {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) : Nat :=
  fsum m (fun r => bit (A r c && A r d))

def leaveDegree {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum n (fun d => if d = c then 0 else if common A c d = 0 then 1 else 0)

def rowCover {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) (c : Fin n) : Nat :=
  if A r c then degree A r - 1 else 0

def columnCover {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum m (fun r => rowCover A r c)

theorem occupied_degree_pos {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) (h : A r c = true) : 0 < degree A r := by
  have hh := fsum_member_le n (fun d => bit (A r d)) c
  simpa [degree, bit, h] using hh

theorem common_le_one {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c d : Fin n) (hne : c ≠ d) : common A c d ≤ 1 := by
  classical
  by_cases hex : ∃ r, A r c = true ∧ A r d = true
  · obtain ⟨r, hrc, hrd⟩ := hex
    have hh : ∀ s, bit (A s c && A s d) ≤ if s = r then 1 else 0 := by
      intro s
      by_cases he : s = r
      · subst s; simp [bit, hrc, hrd]
      · have hn : ¬ (A s c = true ∧ A s d = true) := by
          intro hs
          exact hc4 s r c d he hne ⟨hs.1, hs.2, hrc, hrd⟩
        cases hsc : A s c <;> cases hsd : A s d <;> simp_all [bit]
    have hb := fsum_le m _ _ hh
    simpa only [common, fsum_single] using hb
  · have hh : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hn : ¬ (A r c = true ∧ A r d = true) := fun hr => hex ⟨r, hr⟩
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hh, fsum_const]
    omega

theorem offdiagonal_count (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else 1) = n - 1 := by
  have hh : fsum n (fun d => (if d = c then 0 else 1) + (if d = c then 1 else 0)) = n := by
    rw [fsum_congr n _ (fun _ => 1)]
    · simpa using fsum_const n 1
    · intro d; split <;> simp_all
  rw [fsum_add, fsum_single] at hh
  omega

theorem row_offdiagonal {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else bit (A r c && A r d)) = rowCover A r c := by
  cases hac : A r c with
  | false =>
    simp only [hac, Bool.false_and, bit, Bool.false_eq_true, ↓reduceIte, rowCover]
    have hz : ∀ d : Fin n, (if d = c then 0 else 0) = 0 := by intro d; split <;> rfl
    rw [fsum_congr n _ (fun _ => 0) hz, fsum_const]
    simp
  | true =>
    have he : ∀ d : Fin n,
        (if d = c then 0 else bit (A r c && A r d)) +
          (if d = c then 1 else 0) = bit (A r d) := by
      intro d
      by_cases hd : d = c
      · subst d; simp [hac, bit]
      · simp [hd, hac]
    have hs := fsum_congr n _ _ he
    rw [fsum_add, fsum_single] at hs
    change _ + 1 = degree A r at hs
    simp only [hac] at hs
    simp only [rowCover, hac, ↓reduceIte]
    omega

theorem cover_double_count_column {m n : Nat} (A : Fin m → Fin n → Bool)
    (c : Fin n) :
    fsum n (fun d => if d = c then 0 else common A c d) = columnCover A c := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else common A c d) =
        fsum m (fun r => if d = c then 0 else bit (A r c && A r d)) := by
    intro d
    by_cases hd : d = c
    · simp only [hd, ↓reduceIte, fsum_const, Nat.mul_zero]
    · simp only [hd, ↓reduceIte, common]
  rw [fsum_congr n _ _ hp, fsum_swap]
  exact fsum_congr m _ _ (fun r => row_offdiagonal A r c)

theorem leave_cover_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c : Fin n) :
    leaveDegree A c + columnCover A c = n - 1 := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) +
        (if d = c then 0 else common A c d) = (if d = c then 0 else 1) := by
    intro d
    by_cases hd : d = c
    · simp [hd]
    · have ht := common_le_one A hc4 c d (Ne.symm hd)
      simp only [hd, ↓reduceIte]
      split <;> omega
  have hs := fsum_congr n _ _ hp
  rw [fsum_add, cover_double_count_column, offdiagonal_count] at hs
  exact hs

theorem row_cover_total {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    fsum n (rowCover A r) = degree A r * (degree A r - 1) := by
  have hp : ∀ c : Fin n, rowCover A r c = bit (A r c) * (degree A r - 1) := by
    intro c; cases h : A r c <;> simp [rowCover, bit, h]
  rw [fsum_congr n _ _ hp, fsum_mul]
  rfl

theorem cover_double_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    fsum n (columnCover A) = fsum m (fun r => degree A r * (degree A r - 1)) := by
  unfold columnCover
  rw [fsum_swap]
  exact fsum_congr m _ _ (row_cover_total A)

theorem leave_double_count {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) :
    fsum n (leaveDegree A) + fsum m (fun r => degree A r * (degree A r - 1)) = n * (n - 1) := by
  have hs := fsum_congr n _ _ (leave_cover_identity A hc4)
  rw [fsum_add, cover_double_count, fsum_const] at hs
  exact hs

theorem nsum_bit_filter {α : Type} (xs : List α) (f : α → Bool) :
    nsum xs (fun x => bit (f x)) = (xs.filter f).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [ih]
    cases hx : f x <;> simp [bit, hx, Nat.add_comm]

theorem flatMap_length_nsum {α β : Type} (xs : List α) (f : α → List β) :
    (xs.flatMap f).length = nsum xs (fun x => (f x).length) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum, ih]

def occupiedCells {m n : Nat} (A : Fin m → Fin n → Bool) : List (Fin m × Fin n) :=
  (List.finRange m).flatMap (fun r =>
    ((List.finRange n).filter (A r)).map (fun c => (r,c)))

theorem degree_is_actual_row_count {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    degree A r = ((List.finRange n).filter (A r)).length := nsum_bit_filter _ _

theorem total_is_actual_cell_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    total A = (occupiedCells A).length := by
  unfold occupiedCells
  rw [flatMap_length_nsum]
  apply nsum_congr
  intro r _
  simpa only [List.length_map] using degree_is_actual_row_count A r

theorem occupiedCells_mem {m n : Nat} (A : Fin m → Fin n → Bool) (p : Fin m × Fin n) :
    p ∈ occupiedCells A ↔ A p.1 p.2 = true := by
  constructor
  · intro hp
    obtain ⟨r, _, hr⟩ := List.mem_flatMap.mp hp
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hr
    cases he
    exact (List.mem_filter.mp hc).2
  · intro hp
    exact List.mem_flatMap.mpr ⟨p.1, fin_mem p.1,
      List.mem_map.mpr ⟨p.2, List.mem_filter.mpr ⟨fin_mem p.2, hp⟩, Prod.eta p⟩⟩

theorem common_zero_iff {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    common A c d = 0 ↔ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  constructor
  · intro hz r hr
    have hh := fsum_member_le m (fun s => bit (A s c && A s d)) r
    change _ ≤ common A c d at hh
    simp [hr.1, hr.2, bit, hz] at hh
  · intro h
    have hp : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hr := h r
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hp, fsum_const]
    simp

def leaveNeighbors {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : List (Fin n) :=
  (List.finRange n).filter (fun d => decide (d ≠ c ∧ common A c d = 0))

theorem leaveNeighbors_mem {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    d ∈ leaveNeighbors A c ↔ d ≠ c ∧ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  simp [leaveNeighbors, List.mem_filter, fin_mem, common_zero_iff]

theorem leaveDegree_is_actual_leave_count {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) :
    leaveDegree A c = (leaveNeighbors A c).length := by
  unfold leaveDegree leaveNeighbors
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) =
        bit (decide (d ≠ c ∧ common A c d = 0)) := by
    intro d
    by_cases hd : d = c <;> by_cases hz : common A c d = 0 <;> simp [hd, hz, bit]
  rw [fsum_congr n _ _ hp]
  exact nsum_bit_filter _ _

#print axioms common_le_one
#print axioms leave_cover_identity
#print axioms leave_double_count
#print axioms degree_is_actual_row_count
#print axioms total_is_actual_cell_count
#print axioms occupiedCells_mem
#print axioms common_zero_iff
#print axioms leaveNeighbors_mem
#print axioms leaveDegree_is_actual_leave_count

end EvenParity


==> anc/lean/finite-lean-companion/terminal-bases/source/MatrixMoments.lean <==
import FiniteRatSums
import RationalMinorant

/-! Conditional analytic component. Its explicit sampling hypothesis is
discharged in StableDensity. This component alone is not a C3 theorem. -/

namespace PairedMatrixMoments

open FiniteRatSums PairedPivotAlgebra

universe u v
variable {Row : Type u} {Col : Type v}

def rowDegree (cols : List Col) (A : Row → Col → Rat) (r : Row) : Rat :=
  sum cols (A r)

def colDegree (rows : List Row) (A : Row → Col → Rat) (c : Col) : Rat :=
  sum rows (fun r => A r c)

def codegree (cols : List Col) (A : Row → Col → Rat) (r s : Row) : Rat :=
  sum cols (fun c => A r c * A s c)

def total (rows : List Row) (cols : List Col) (A : Row → Col → Rat) : Rat :=
  sum rows (rowDegree cols A)

theorem total_columns (rows : List Row) (cols : List Col) (A : Row → Col → Rat) :
    total rows cols A = sum cols (colDegree rows A) := by
  exact sum_swap rows cols A

theorem codegree_double_count (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat) :
    sum rows (fun r => sum rows (codegree cols A r)) =
      sum cols (fun c => (colDegree rows A c)^2) := by
  change (sum rows (fun r => sum rows (fun s =>
    sum cols (fun c => A r c*A s c)))) = _
  rw [sum_congr rows _ _ (fun r _ =>
    sum_swap rows cols (fun s c => A r c*A s c))]
  rw [sum_swap rows cols]
  apply sum_congr cols
  intro c hc
  rw [sum_congr rows _ _ (fun r _ =>
    sum_mul_left rows (A r c) (fun s => A s c))]
  rw [sum_mul_right]
  unfold colDegree
  grind

theorem row_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c)
    (r : Row) (hr : r ∈ rows) : 0 ≤ rowDegree cols A r := by
  exact sum_nonneg cols (A r) (hA r hr)

theorem total_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c) : 0 ≤ total rows cols A := by
  exact sum_nonneg rows (rowDegree cols A) (row_nonneg rows cols A hA)

theorem codegree_range (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r s : Row) (hr : r ∈ rows) (hs : s ∈ rows) :
    0 ≤ codegree cols A r s ∧ codegree cols A r s ≤ rowDegree cols A r := by
  constructor
  · exact sum_nonneg cols _ (fun c hc =>
      Rat.mul_nonneg (hA r hr c hc).1 (hA s hs c hc).1)
  · apply sum_le cols
    intro c hc
    have h := Rat.mul_le_mul_of_nonneg_left (hA s hs c hc).2 (hA r hr c hc).1
    grind

theorem ratio_range (a d : Rat) (ha : 0 ≤ a) (had : a ≤ d) (hd : 0 < d) :
    0 ≤ a/d ∧ a/d ≤ 1 := by
  have hn : d ≠ 0 := by grind
  have he := Rat.div_mul_cancel (a := a) hn
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind

theorem row_bound_from_sampling (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r : Row) (hr : r ∈ rows) (hd : 0 < rowDegree cols A r)
    (sampling : 2*rowDegree cols A r *
      sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
        ≤ total rows cols A) :
    3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
      ≤ total rows cols A := by
  have hp : ∀ s ∈ rows,
      3*codegree cols A r s-rowDegree cols A r ≤
        2*rowDegree cols A r*f (codegree cols A r s/rowDegree cols A r) := by
    intro s hs
    have ht := codegree_range rows cols A hA r s hr hs
    have hq := ratio_range _ _ ht.1 ht.2 hd
    have hf := finite_majority_minorant_twice _ hq.1 hq.2
    have hm := Rat.mul_le_mul_of_nonneg_left hf (Rat.le_of_lt hd)
    have hn : rowDegree cols A r ≠ 0 := by grind
    have he := Rat.div_mul_cancel (a := codegree cols A r s) hn
    grind
  have hh := sum_le rows _ _ hp
  rw [sum_sub, sum_mul_left, sum_const, sum_mul_left] at hh
  grind

/-- The sampling premise is explicit here and proved from C3 in StableDensity. -/
theorem conditional_density_from_sampling
    (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (sampling : ∀ r ∈ rows, 0 < rowDegree cols A r →
      2*rowDegree cols A r *
        sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
          ≤ total rows cols A) :
    3*total rows cols A ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  have hE := total_nonneg rows cols A (fun r hr c hc => (hA r hr c hc).1)
  have hr : ∀ r ∈ rows,
      3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
        ≤ total rows cols A := by
    intro r hmem
    have hd := row_nonneg rows cols A (fun s hs c hc => (hA s hs c hc).1) r hmem
    by_cases hz : rowDegree cols A r = 0
    · have ht : ∀ s ∈ rows, codegree cols A r s = 0 := by
        intro s hs
        have hh := codegree_range rows cols A hA r s hmem hs
        grind
      rw [sum_congr rows _ (fun _ => 0) ht, sum_const, hz]
      grind
    · have hpos : 0 < rowDegree cols A r := by grind
      exact row_bound_from_sampling rows cols A hA r hmem hpos (sampling r hmem hpos)
  have hsum := sum_le rows _ _ hr
  rw [sum_sub, sum_mul_left, sum_mul_left, sum_const] at hsum
  rw [codegree_double_count] at hsum
  change 3*sum cols (fun c => (colDegree rows A c)^2) -
    (rows.length : Rat)*total rows cols A ≤
      (rows.length : Rat)*total rows cols A at hsum
  have hmoment : 3*sum cols (fun c => (colDegree rows A c)^2) ≤
      2*(rows.length : Rat)*total rows cols A := by grind
  have hc := finite_cauchy cols (colDegree rows A)
  rw [← total_columns rows cols A] at hc
  have hcm := Rat.mul_le_mul_of_nonneg_left hc (by decide : (0 : Rat) ≤ 3)
  have hmm := Rat.mul_le_mul_of_nonneg_left hmoment
    (Rat.natCast_nonneg (a := cols.length))
  have hprod : (3*total rows cols A)*total rows cols A ≤
      (2*(rows.length : Rat)*(cols.length : Rat))*total rows cols A := by grind
  by_cases hz : total rows cols A = 0
  · rw [hz]
    have hn := Rat.mul_nonneg (Rat.natCast_nonneg (a := rows.length))
      (Rat.natCast_nonneg (a := cols.length))
    grind
  · have hpos : 0 < total rows cols A := by grind
    exact Rat.le_of_mul_le_mul_right hprod hpos

#print axioms total_columns
#print axioms codegree_double_count
#print axioms row_nonneg
#print axioms total_nonneg
#print axioms codegree_range
#print axioms ratio_range
#print axioms row_bound_from_sampling
#print axioms conditional_density_from_sampling

end PairedMatrixMoments


==> anc/lean/finite-lean-companion/terminal-bases/source/NatListSums.lean <==
import Std

namespace EvenParity

def nsum {α : Type} : List α → (α → Nat) → Nat
  | [], _ => 0
  | x :: xs, f => f x + nsum xs f

theorem nsum_congr {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x = g x) : nsum xs f = nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [h x (by simp), ih (fun y hy => h y (by simp [hy]))]

theorem nsum_add {α : Type} (xs : List α) (f g : α → Nat) :
    nsum xs (fun x => f x + g x) = nsum xs f + nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [nsum, ih]; omega

theorem nsum_const {α : Type} (xs : List α) (k : Nat) :
    nsum xs (fun _ => k) = xs.length * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul, Nat.add_comm]

theorem nsum_zero {α : Type} (xs : List α) : nsum xs (fun _ => 0) = 0 := by
  simpa using nsum_const xs 0

theorem nsum_mul {α : Type} (xs : List α) (f : α → Nat) (k : Nat) :
    nsum xs (fun x => f x * k) = nsum xs f * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul]

theorem nsum_le {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x ≤ g x) : nsum xs f ≤ nsum xs g := by
  induction xs with
  | nil => exact Nat.le_refl 0
  | cons x xs ih =>
    exact Nat.add_le_add (h x (by simp)) (ih (fun y hy => h y (by simp [hy])))

theorem nsum_swap {α β : Type} (xs : List α) (ys : List β) (f : α → β → Nat) :
    nsum xs (fun x => nsum ys (f x)) = nsum ys (fun y => nsum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [nsum, nsum_zero]
  | cons x xs ih =>
    simp only [nsum]
    rw [nsum_add, ih]

theorem nsum_single {α : Type} [DecidableEq α] (xs : List α)
    (hn : xs.Nodup) (a : α) (ha : a ∈ xs) :
    nsum xs (fun x => if x = a then 1 else 0) = 1 := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    obtain ⟨hx, ht⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | hm
    · subst a
      have hz : nsum xs (fun y => if y = x then 1 else 0) = 0 := by
        rw [nsum_congr xs _ (fun _ => 0)]
        · exact nsum_zero xs
        · intro y hy
          have : y ≠ x := by intro he; exact hx (he ▸ hy)
          simp [this]
      simp [nsum, hz]
    · have he : x ≠ a := by intro he; exact hx (he ▸ hm)
      simp [nsum, he, ih ht hm]

theorem nsum_member_le {α : Type} (xs : List α) (f : α → Nat)
    (a : α) (ha : a ∈ xs) : f a ≤ nsum xs f := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    rcases List.mem_cons.mp ha with he | hm
    · subst a; simp only [nsum]; omega
    · have hh := ih hm; simp only [nsum]; omega

theorem nsum_even {α : Type} (xs : List α) (f : α → Nat)
    (h : ∀ x ∈ xs, f x % 2 = 0) : nsum xs f % 2 = 0 := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (by simp [hy]))
    change (f x + nsum xs f) % 2 = 0
    omega

theorem fin_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n :=
  List.mem_ofFn.mpr ⟨i, rfl⟩

theorem fin_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i = j at hv
  omega

def fsum (n : Nat) (f : Fin n → Nat) : Nat := nsum (List.finRange n) f

theorem fsum_congr (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x = g x) :
    fsum n f = fsum n g := nsum_congr _ _ _ (fun x _ => h x)

theorem fsum_add (n : Nat) (f g : Fin n → Nat) :
    fsum n (fun x => f x + g x) = fsum n f + fsum n g := nsum_add _ _ _

theorem fsum_const (n k : Nat) : fsum n (fun _ => k) = n * k := by
  simp [fsum, nsum_const]

theorem fsum_mul (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => f x * k) = fsum n f * k := nsum_mul _ _ _

theorem fsum_mul_left (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => k * f x) = k * fsum n f := by
  rw [fsum_congr n _ (fun x => f x * k) (fun x => Nat.mul_comm _ _), fsum_mul]
  exact Nat.mul_comm _ _

theorem fsum_swap (m n : Nat) (f : Fin m → Fin n → Nat) :
    fsum m (fun r => fsum n (f r)) = fsum n (fun c => fsum m (fun r => f r c)) :=
  nsum_swap _ _ _

theorem fsum_single (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 1 else 0) = 1 :=
  nsum_single _ (fin_nodup n) c (fin_mem c)

theorem fsum_member_le (n : Nat) (f : Fin n → Nat) (c : Fin n) :
    f c ≤ fsum n f := nsum_member_le _ _ _ (fin_mem c)

theorem fsum_le (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x ≤ g x) :
    fsum n f ≤ fsum n g := nsum_le _ _ _ (fun x _ => h x)

theorem fsum_even (n : Nat) (f : Fin n → Nat) (h : ∀ x, f x % 2 = 0) :
    fsum n f % 2 = 0 := nsum_even _ _ (fun x _ => h x)

end EvenParity


==> anc/lean/finite-lean-companion/terminal-bases/source/OriginalCounts.lean <==
import OriginalModel

namespace OriginalAugmented

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry

theorem grid_length {Row Col : Type} (rows : List Row) (cols : List Col) :
    (grid rows cols).length=rows.length*cols.length := by
  induction rows with
  | nil => simp [grid]
  | cons r rs ih =>
    change (cols.map (fun c => (r,c)) ++ grid rs cols).length=(rs.length+1)*cols.length
    rw [List.length_append,List.length_map,ih,Nat.add_mul]
    omega

theorem fixedCount_le_grid {m n : Nat} (B : Matrix m n) : fixedCount B≤m*n := by
  unfold fixedCount cells
  have h := List.length_filter_le (fun p => B p.1 p.2)
    (grid (List.finRange m) (List.finRange n))
  simpa only [grid_length,List.length_finRange] using h

theorem filter_disjoint_or_length {α : Type} (xs : List α) (p q : α → Bool)
    (h : ∀ x, p x=true → q x=false) :
    (xs.filter (fun x => p x || q x)).length=(xs.filter p).length+(xs.filter q).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hh := h x
    cases hp : p x <;> cases hq : q x <;> simp_all <;> omega

theorem full_count_add {m n : Nat} (B A : Matrix m n)
    (h : ∀ r c, B r c=true → A r c=false) :
    fixedCount (full B A)=fixedCount B+fixedCount A := by
  exact filter_disjoint_or_length (grid (List.finRange m) (List.finRange n))
    (fun p => B p.1 p.2) (fun p => A p.1 p.2) (fun p => h p.1 p.2)

theorem selected_count_eq_twice_pairs {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : fixedCount A=2*ps.length := by
  exact h.cover.length_eq.trans (flatten_length ps)

theorem fixed_plus_twice_pairs_eq_full {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) :
    fixedCount B+2*ps.length=fixedCount (full B A) := by
  rw [full_count_add B A h.disjoint,selected_count_eq_twice_pairs B A ps h]

theorem fixed_plus_twice_pairs_le_grid {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : fixedCount B+2*ps.length≤m*n := by
  rw [fixed_plus_twice_pairs_eq_full B A ps h]
  exact fixedCount_le_grid (full B A)

theorem objective_le_grid {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : objective B ps≤m*n := by
  have hh := fixed_plus_twice_pairs_le_grid B A ps h
  unfold objective
  omega

theorem cells_empty (m n : Nat) :
    cells (List.finRange m) (List.finRange n) (empty m n)=[] := by
  simp [cells,empty]

theorem fixedCount_empty (m n : Nat) : fixedCount (empty m n)=0 := by
  simp [fixedCount,cells_empty]

theorem objective_empty_selection {m n : Nat} (B : Matrix m n) :
    objective B []=fixedCount B := by simp [objective]

theorem admissible_empty_selection {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : Admissible B (empty m n) [] := by
  refine ⟨hc4,?_,?_,?_,?_⟩
  · intro r c _; rfl
  · rw [cells_empty]; exact List.Perm.nil
  · intro p hp; simp at hp
  · intro p hp; simp at hp

#print axioms fixedCount_le_grid
#print axioms full_count_add
#print axioms selected_count_eq_twice_pairs
#print axioms fixed_plus_twice_pairs_eq_full
#print axioms fixed_plus_twice_pairs_le_grid
#print axioms objective_le_grid
#print axioms fixedCount_empty
#print axioms admissible_empty_selection
end OriginalAugmented


==> anc/lean/finite-lean-companion/terminal-bases/source/OriginalModel.lean <==
import GridModel
import MatrixCounting

/-! The original model, with a separate fixed base and selected-only matrix. -/
namespace OriginalAugmented

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry

abbrev Matrix (m n : Nat) := Fin m → Fin n → Bool
abbrev Pair (m n : Nat) := Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)

def full {m n : Nat} (B A : Matrix m n) : Matrix m n :=
  fun r c => B r c || A r c

def empty (m n : Nat) : Matrix m n := fun _ _ => false

def OriginalC2 {m n : Nat} (O : Matrix m n) (p : Pair m n) : Prop :=
  p.1.1 ≠ p.2.1 → p.1.2 ≠ p.2.2 →
    ¬ (O p.1.1 p.2.2 = true ∧ O p.2.1 p.1.2 = true)

structure Admissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop where
  base_C4 : EvenParity.C4Free B
  disjoint : ∀ r c, B r c = true → A r c = false
  cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps)
  c2 : ∀ p ∈ ps, OriginalC2 (full B A) p
  c3 : ∀ p ∈ ps, OriginalC3 (fun r c => full B A r c = true) p.1 p.2

def fixedCount {m n : Nat} (B : Matrix m n) : Nat :=
  (cells (List.finRange m) (List.finRange n) B).length

def objective {m n : Nat} (B : Matrix m n) (ps : List (Pair m n)) : Nat :=
  fixedCount B + ps.length

def MaximumBase {m n : Nat} (B : Matrix m n) : Prop :=
  EvenParity.C4Free B ∧ ∀ B' : Matrix m n, EvenParity.C4Free B' →
    fixedCount B' ≤ fixedCount B

def LimitedAdmissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop :=
  Admissible B A ps ∧ MaximumBase B

theorem full_iff {m n : Nat} (B A : Matrix m n) (r : Fin m) (c : Fin n) :
    full B A r c = true ↔ B r c = true ∨ A r c = true := by
  simp [full]

theorem selected_preserved {m n : Nat} (B A : Matrix m n)
    (r : Fin m) (c : Fin n) (h : A r c = true) : full B A r c = true := by
  exact (full_iff B A r c).mpr (Or.inr h)

theorem base_preserved {m n : Nat} (B A : Matrix m n)
    (r : Fin m) (c : Fin n) (h : B r c = true) : full B A r c = true := by
  exact (full_iff B A r c).mpr (Or.inl h)

theorem empty_C4 (m n : Nat) : EvenParity.C4Free (empty m n) := by
  intro r s c d _ _ h
  simp [empty] at h

theorem full_empty {m n : Nat} (A : Matrix m n) : full (empty m n) A = A := by
  funext r c
  simp [full, empty]

theorem c3_antitone {Row Col : Type} (P Q : Row → Col → Prop)
    (hPQ : ∀ r c, P r c → Q r c) (a b : Cell Row Col)
    (hQ : OriginalC3 Q a b) : OriginalC3 P a b := by
  intro x y hxa hxb hya hyb h
  exact hQ x y hxa hxb hya hyb
    ⟨hPQ x y h.1, hPQ x a.2 h.2.1, hPQ x b.2 h.2.2.1,
      hPQ a.1 y h.2.2.2.1, hPQ b.1 y h.2.2.2.2⟩

theorem selected_C3 {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
    OriginalC3 (fun r c => A r c = true) p.1 p.2 := by
  apply c3_antitone _ _ (fun r c => selected_preserved B A r c) p.1 p.2
  exact h.c3 p hp

theorem selected_S {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : (flattenPairs ps).Nodup := by
  exact GridModel.cover_has_no_reuse m n A ps h.cover

theorem selected_endpoints {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
    A p.1.1 p.1.2 = true ∧ A p.2.1 p.2.2 = true := by
  exact GridModel.selected_endpoints_occupied m n A ps h.cover p hp

#print axioms full_iff
#print axioms empty_C4
#print axioms full_empty
#print axioms c3_antitone
#print axioms selected_C3
#print axioms selected_S
#print axioms selected_endpoints

end OriginalAugmented


==> anc/lean/finite-lean-companion/terminal-bases/source/OriginalParameters.lean <==
import OriginalCounts
import BoundedMaximum

/-! The actual extremal parameters of the unchanged original Boolean model. -/
namespace OriginalAugmented

def ClassicalValue (m n k : Nat) : Prop :=
  ∃ B : Matrix m n, EvenParity.C4Free B ∧ fixedCount B=k

def AugmentedValue (m n k : Nat) : Prop :=
  ∃ (B A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps ∧ objective B ps=k

def LimitedValue (m n k : Nat) : Prop :=
  ∃ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps ∧ objective B ps=k

noncomputable def z (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (ClassicalValue m n) (m*n)

noncomputable def zA (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (AugmentedValue m n) (m*n)

noncomputable def zL (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (LimitedValue m n) (m*n)

theorem classical_zero_feasible (m n : Nat) : ClassicalValue m n 0 :=
  ⟨empty m n,empty_C4 m n,fixedCount_empty m n⟩

theorem augmented_zero_feasible (m n : Nat) : AugmentedValue m n 0 := by
  refine ⟨empty m n,empty m n,[],admissible_empty_selection _ (empty_C4 m n),?_⟩
  simp [objective,fixedCount_empty]

theorem z_le_grid (m n : Nat) : z m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (ClassicalValue m n) (m*n)

theorem zA_le_grid (m n : Nat) : zA m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (AugmentedValue m n) (m*n)

theorem zL_le_grid (m n : Nat) : zL m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (LimitedValue m n) (m*n)

theorem fixedCount_le_z {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) :
    fixedCount B≤z m n := by
  classical
  exact BoundedMaximum.le_greatest (ClassicalValue m n) (m*n) (fixedCount B)
    (fixedCount_le_grid B) ⟨B,hc4,rfl⟩

theorem classical_attained (m n : Nat) : ∃ B : Matrix m n,
    MaximumBase B ∧ fixedCount B=z m n := by
  classical
  have hv : ClassicalValue m n (z m n) := BoundedMaximum.greatest_mem
    (ClassicalValue m n) (m*n) ⟨0,Nat.zero_le _,classical_zero_feasible m n⟩
  obtain ⟨B,hc4,hcount⟩ := hv
  refine ⟨B,⟨hc4,?_⟩,hcount⟩
  intro B' hB'
  rw [hcount]
  exact fixedCount_le_z B' hB'

theorem exists_maximumBase (m n : Nat) : ∃ B : Matrix m n, MaximumBase B := by
  obtain ⟨B,hB,_⟩ := classical_attained m n
  exact ⟨B,hB⟩

theorem maximumBase_iff {m n : Nat} (B : Matrix m n) :
    MaximumBase B ↔ EvenParity.C4Free B ∧ fixedCount B=z m n := by
  constructor
  · intro hB
    obtain ⟨C,hC,hcount⟩ := classical_attained m n
    refine ⟨hB.1,Nat.le_antisymm (fixedCount_le_z B hB.1) ?_⟩
    rw [←hcount]
    exact hB.2 C hC.1
  · rintro ⟨hc4,hcount⟩
    refine ⟨hc4,?_⟩
    intro C hC
    rw [hcount]
    exact fixedCount_le_z C hC

theorem limited_nonempty (m n : Nat) :
    ∃ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps := by
  obtain ⟨B,hB⟩ := exists_maximumBase m n
  exact ⟨B,empty m n,[],admissible_empty_selection B hB.1,hB⟩

theorem objective_le_zA {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : objective B ps≤zA m n := by
  classical
  exact BoundedMaximum.le_greatest (AugmentedValue m n) (m*n) (objective B ps)
    (objective_le_grid B A ps h) ⟨B,A,ps,h,rfl⟩

theorem objective_le_zL {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : LimitedAdmissible B A ps) : objective B ps≤zL m n := by
  classical
  exact BoundedMaximum.le_greatest (LimitedValue m n) (m*n) (objective B ps)
    (objective_le_grid B A ps h.1) ⟨B,A,ps,h,rfl⟩

theorem zA_attained (m n : Nat) : ∃ (B A : Matrix m n) (ps : List (Pair m n)),
    Admissible B A ps ∧ objective B ps=zA m n := by
  classical
  exact BoundedMaximum.greatest_mem (AugmentedValue m n) (m*n)
    ⟨0,Nat.zero_le _,augmented_zero_feasible m n⟩

theorem zL_attained (m n : Nat) : ∃ (B A : Matrix m n) (ps : List (Pair m n)),
    LimitedAdmissible B A ps ∧ objective B ps=zL m n := by
  classical
  obtain ⟨B,A,ps,h⟩ := limited_nonempty m n
  exact BoundedMaximum.greatest_mem (LimitedValue m n) (m*n)
    ⟨objective B ps,objective_le_grid B A ps h.1,⟨B,A,ps,h,rfl⟩⟩

theorem z_le_zL (m n : Nat) : z m n≤zL m n := by
  obtain ⟨B,hB,hcount⟩ := classical_attained m n
  have hh := objective_le_zL B (empty m n) [] ⟨admissible_empty_selection B hB.1,hB⟩
  simpa only [objective,List.length_nil,Nat.add_zero,hcount] using hh

theorem zL_le_zA (m n : Nat) : zL m n≤zA m n := by
  obtain ⟨B,A,ps,h,hcount⟩ := zL_attained m n
  rw [←hcount]
  exact objective_le_zA B A ps h.1

theorem hierarchy (m n : Nat) : z m n≤zL m n ∧ zL m n≤zA m n :=
  ⟨z_le_zL m n,zL_le_zA m n⟩

theorem z_le_iff (m n k : Nat) : z m n≤k ↔
    ∀ B : Matrix m n, EvenParity.C4Free B → fixedCount B≤k := by
  constructor
  · intro h B hB; exact Nat.le_trans (fixedCount_le_z B hB) h
  · intro h
    obtain ⟨B,hB,hcount⟩ := classical_attained m n
    rw [←hcount]
    exact h B hB.1

theorem zA_le_iff (m n k : Nat) : zA m n≤k ↔
    ∀ (B A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps → objective B ps≤k := by
  constructor
  · intro h B A ps ha; exact Nat.le_trans (objective_le_zA B A ps ha) h
  · intro h
    obtain ⟨B,A,ps,ha,hcount⟩ := zA_attained m n
    rw [←hcount]
    exact h B A ps ha

theorem zL_le_iff (m n k : Nat) : zL m n≤k ↔
    ∀ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps → objective B ps≤k := by
  constructor
  · intro h B A ps ha; exact Nat.le_trans (objective_le_zL B A ps ha) h
  · intro h
    obtain ⟨B,A,ps,ha,hcount⟩ := zL_attained m n
    rw [←hcount]
    exact h B A ps ha

theorem parameters_zero_of_grid_zero (m n : Nat) (hz : m*n=0) :
    z m n=0 ∧ zL m n=0 ∧ zA m n=0 := by
  have h₁ := z_le_grid m n
  have h₂ := zL_le_grid m n
  have h₃ := zA_le_grid m n
  omega

#print axioms classical_zero_feasible
#print axioms augmented_zero_feasible
#print axioms fixedCount_le_z
#print axioms classical_attained
#print axioms exists_maximumBase
#print axioms maximumBase_iff
#print axioms limited_nonempty
#print axioms objective_le_zA
#print axioms objective_le_zL
#print axioms zA_attained
#print axioms zL_attained
#print axioms hierarchy
#print axioms z_le_iff
#print axioms zA_le_iff
#print axioms zL_le_iff
#print axioms parameters_zero_of_grid_zero
end OriginalAugmented


==> anc/lean/finite-lean-companion/terminal-bases/source/PairedPivotCore.lean <==
import Std

/-!
Logical core only: rectangle-neighborhood/C3 equivalence, stable endpoint
exclusions, and the finite accept-first-equal-pair intersection rule.
This file does not formalize probability, limits, Cauchy, or the density bound.
The decision rule uses 2L bits and rejects when all L pairs are mixed.
-/

namespace PairedPivotCore

universe u v

abbrev Cell (Row : Type u) (Col : Type v) := Row × Col

variable {Row : Type u} {Col : Type v}

def Closed (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied q.1 q.2 ∧
  occupied p.1 q.2 ∧ occupied q.1 p.2

def Open (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  Closed occupied p q ∧ p.1 ≠ q.1 ∧ p.2 ≠ q.2

def Outside (a b p : Cell Row Col) : Prop :=
  p.1 ≠ a.1 ∧ p.1 ≠ b.1 ∧ p.2 ≠ a.2 ∧ p.2 ≠ b.2

def Five (occupied : Row → Col → Prop) (a b p : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied p.1 a.2 ∧ occupied p.1 b.2 ∧
  occupied a.1 p.2 ∧ occupied b.1 p.2

def OriginalC3 (occupied : Row → Col → Prop) (a b : Cell Row Col) : Prop :=
  ∀ x y, x ≠ a.1 → x ≠ b.1 → y ≠ a.2 → y ≠ b.2 →
    ¬ Five occupied a b (x, y)

theorem closed_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Closed occupied p q → Closed occupied q p := by
  rintro ⟨hp, hq, hpq, hqp⟩
  exact ⟨hq, hp, hqp, hpq⟩

theorem open_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Open occupied p q → Open occupied q p := by
  rintro ⟨hc, hr, hh⟩
  exact ⟨closed_symmetric occupied p q hc, Ne.symm hr, Ne.symm hh⟩

/- No distinct-row or distinct-column assumptions on a,b occur here. -/
theorem common_open_iff_witness (occupied : Row → Col → Prop)
    (a b p : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    (Open occupied p a ∧ Open occupied p b) ↔
      (Outside a b p ∧ Five occupied a b p) := by
  constructor
  · rintro ⟨⟨⟨hp, _, hpa, hap⟩, hra, hca⟩,
      ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
    exact ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
  · rintro ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
    exact ⟨⟨⟨hp, ha, hpa, hap⟩, hra, hca⟩,
      ⟨⟨hp, hb, hpb, hbp⟩, hrb, hcb⟩⟩

theorem c3_iff_disjoint_open (occupied : Row → Col → Prop)
    (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    OriginalC3 occupied a b ↔
      ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  constructor
  · intro hc p h
    obtain ⟨⟨hra, hrb, hca, hcb⟩, hf⟩ :=
      (common_open_iff_witness occupied a b p ha hb).mp h
    exact hc p.1 p.2 hra hrb hca hcb hf
  · intro hd x y hra hrb hca hcb hf
    exact hd (x, y)
      ((common_open_iff_witness occupied a b (x, y) ha hb).mpr
        ⟨⟨hra, hrb, hca, hcb⟩, hf⟩)

theorem opposite_holes_exclude_closed_intersection
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ∀ p, ¬ (Closed occupied p a ∧ Closed occupied p b) := by
  intro p h
  obtain ⟨⟨hp, _, hpa, hap⟩, ⟨_, _, hpb, hbp⟩⟩ := h
  have hra : p.1 ≠ a.1 := by
    intro he
    apply hab
    simpa only [he] using hpb
  have hrb : p.1 ≠ b.1 := by
    intro he
    apply hba
    simpa only [he] using hpa
  have hca : p.2 ≠ a.2 := by
    intro he
    apply hba
    simpa only [he] using hbp
  have hcb : p.2 ≠ b.2 := by
    intro he
    apply hab
    simpa only [he] using hap
  exact hc p.1 p.2 hra hrb hca hcb ⟨hp, hpa, hpb, hap, hbp⟩

abbrev BitPair := Bool × Bool

def step (p : BitPair) (rest : Bool) : Bool :=
  if p.1 == p.2 then p.1 else rest

def accepts : List BitPair → Bool
  | [] => false
  | p :: ps => step p (accepts ps)

def Intersects : List BitPair → List BitPair → Prop
  | p :: ps, q :: qs =>
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ Intersects ps qs
  | _, _ => False

/- A finite truth table checked by kernel reduction, not native evaluation. -/
theorem accepted_head_step :
    ∀ (p q : BitPair) (x y : Bool),
      step p x = true → step q y = true →
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ (x = true ∧ y = true) := by
  intro p q x y
  rcases p with ⟨a, b⟩
  rcases q with ⟨c, d⟩
  cases a <;> cases b <;> cases c <;> cases d <;>
    cases x <;> cases y <;> decide

theorem accepted_lists_intersect (xs ys : List BitPair)
    (hlen : xs.length = ys.length)
    (hx : accepts xs = true) (hy : accepts ys = true) :
    Intersects xs ys := by
  induction xs generalizing ys with
  | nil => cases hx
  | cons p ps ih =>
    cases ys with
    | nil => cases hy
    | cons q qs =>
      have ht := accepted_head_step p q (accepts ps) (accepts qs) hx hy
      rcases ht with hh | hh | hh
      · exact Or.inl hh
      · exact Or.inr (Or.inl hh)
      · exact Or.inr (Or.inr (ih qs (Nat.succ.inj hlen) hh.1 hh.2))

def AllMixed : List BitPair → Prop
  | [] => True
  | p :: ps => p.1 ≠ p.2 ∧ AllMixed ps

theorem mixed_step : ∀ (p : BitPair) (x : Bool),
    p.1 ≠ p.2 → step p x = x := by
  intro p x
  rcases p with ⟨a, b⟩
  cases a <;> cases b <;> cases x <;> decide

theorem all_mixed_rejected (xs : List BitPair) (h : AllMixed xs) :
    accepts xs = false := by
  induction xs with
  | nil => rfl
  | cons p ps ih =>
    obtain ⟨hp, hps⟩ := h
    exact (mixed_step p (accepts ps) hp).trans (ih hps)

section RelationApplication

variable {α : Type u} (R : α → α → Prop) [DecidableRel R]

def membershipList (pivots : List (α × α)) (a : α) : List BitPair :=
  pivots.map (fun p => (decide (R p.1 a), decide (R p.2 a)))

theorem membership_length (pivots : List (α × α)) (a : α) :
    (membershipList R pivots a).length = pivots.length := by
  induction pivots with
  | nil => rfl
  | cons p ps ih => exact congrArg Nat.succ ih

theorem membership_intersection_witness
    (pivots : List (α × α)) (a b : α)
    (h : Intersects (membershipList R pivots a) (membershipList R pivots b)) :
    ∃ p, R p a ∧ R p b := by
  induction pivots with
  | nil => exact False.elim h
  | cons p ps ih =>
    rcases h with hh | hh | hh
    · exact ⟨p.1, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ⟨p.2, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ih hh

theorem decision_accepts_at_most_one
    (pivots : List (α × α)) (a b : α)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (accepts (membershipList R pivots a) = true ∧
       accepts (membershipList R pivots b) = true) := by
  rintro ⟨ha, hb⟩
  have hi := accepted_lists_intersect
    (membershipList R pivots a) (membershipList R pivots b)
    ((membership_length R pivots a).trans (membership_length R pivots b).symm)
    ha hb
  obtain ⟨p, hp⟩ := membership_intersection_witness R pivots a b hi
  exact hd p hp

end RelationApplication

theorem open_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Open occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2)
    (hc : OriginalC3 occupied a b) :
    ¬ (accepts (membershipList (Open occupied) pivots a) = true ∧
       accepts (membershipList (Open occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Open occupied) pivots a b
    ((c3_iff_disjoint_open occupied a b ha hb).mp hc)

theorem stable_closed_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Closed occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ¬ (accepts (membershipList (Closed occupied) pivots a) = true ∧
       accepts (membershipList (Closed occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Closed occupied) pivots a b
    (opposite_holes_exclude_closed_intersection occupied a b hc hab hba)

#print axioms closed_symmetric
#print axioms open_symmetric
#print axioms common_open_iff_witness
#print axioms c3_iff_disjoint_open
#print axioms opposite_holes_exclude_closed_intersection
#print axioms accepted_head_step
#print axioms accepted_lists_intersect
#print axioms mixed_step
#print axioms all_mixed_rejected
#print axioms membership_length
#print axioms membership_intersection_witness
#print axioms decision_accepts_at_most_one
#print axioms open_decision_accepts_at_most_one
#print axioms stable_closed_decision_accepts_at_most_one

end PairedPivotCore


==> anc/lean/finite-lean-companion/terminal-bases/source/RationalMinorant.lean <==
import Std

/-! Exact rational algebra of the finite five/seven majority certificate.
This module does not assume or formalize a sampling interpretation. -/

namespace PairedPivotAlgebra

def f5 (t : Rat) : Rat := 10*t^4 - 15*t^5 + 6*t^6
def f7 (t : Rat) : Rat := 35*t^5 - 84*t^6 + 70*t^7 - 20*t^8
def f (t : Rat) : Rat := 6*t^4 + 5*t^5 - 30*t^6 + 28*t^7 - 8*t^8

def bernsteinP (t : Rat) : Rat :=
  (1-t)^5 + 7*t*(1-t)^4 + 20*t^2*(1-t)^3 +
    26*t^3*(1-t)^2 + 9*t^4*(1-t) + t^5

theorem mixture_identity (t : Rat) : f t = (3/5 : Rat)*f5 t+(2/5 : Rat)*f7 t := by
  unfold f f5 f7
  grind

theorem factor_identity (t : Rat) :
    2*f t-3*t+1=(1-t)*(2*t-1)^2*bernsteinP t := by
  unfold f bernsteinP
  grind

theorem rat_pow_nonneg (a : Rat) (ha : 0 ≤ a) (k : Nat) : 0 ≤ a^k := by
  induction k with
  | zero => change (0 : Rat) ≤ 1; decide
  | succ k ih =>
    rw [Rat.pow_succ]
    exact Rat.mul_nonneg ih ha

theorem monomial_nonneg (c a b : Rat) (i j : Nat)
    (hc : 0 ≤ c) (ha : 0 ≤ a) (hb : 0 ≤ b) :
    0 ≤ c*a^i*b^j := by
  exact Rat.mul_nonneg (Rat.mul_nonneg hc (rat_pow_nonneg a ha i))
    (rat_pow_nonneg b hb j)

theorem bernstein_nonneg (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    0 ≤ bernsteinP t := by
  have hb : 0 ≤ 1-t := by grind
  have h₀ := rat_pow_nonneg (1-t) hb 5
  have h₁ := monomial_nonneg 7 t (1-t) 1 4 (by decide) h0 hb
  have h₂ := monomial_nonneg 20 t (1-t) 2 3 (by decide) h0 hb
  have h₃ := monomial_nonneg 26 t (1-t) 3 2 (by decide) h0 hb
  have h₄ := monomial_nonneg 9 t (1-t) 4 1 (by decide) h0 hb
  have h₅ := rat_pow_nonneg t h0 5
  unfold bernsteinP
  grind

theorem finite_majority_minorant (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    (3*t-1)/2 ≤ f t := by
  have hb : 0 ≤ 1-t := by grind
  have hs : (0 : Rat) ≤ (2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hp := bernstein_nonneg t h0 h1
  have hn := Rat.mul_nonneg (Rat.mul_nonneg hb hs) hp
  have hi := factor_identity t
  rw [← hi] at hn
  apply Rat.le_of_mul_le_mul_right (c := 2) ?_ (by decide)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)]
  grind

theorem finite_majority_minorant_twice (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    3*t-1 ≤ 2*f t := by
  have h := Rat.mul_le_mul_of_nonneg_right (finite_majority_minorant t h0 h1)
    (by decide : (0 : Rat) ≤ 2)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)] at h
  grind

#print axioms mixture_identity
#print axioms factor_identity
#print axioms rat_pow_nonneg
#print axioms monomial_nonneg
#print axioms bernstein_nonneg
#print axioms finite_majority_minorant
#print axioms finite_majority_minorant_twice

end PairedPivotAlgebra


==> anc/lean/finite-lean-companion/terminal-bases/source/RationalSampling.lean <==
import FiniteRatSums
import MajorityCounting
import RationalMinorant

/-! Finite weighted iid sampling; no measure theory or limits. -/

namespace RationalSampling

open FiniteRatSums MajorityCounting PairedPivotAlgebra

universe u v

def ratBit (b : Bool) : Rat := if b then 1 else 0

def expect {α : Type u} (xs : List α) (w f : α → Rat) : Rat :=
  sum xs (fun x => w x*f x)

theorem expect_congr {α : Type u} (xs : List α) (w f g : α → Rat)
    (h : ∀ x ∈ xs, f x=g x) : expect xs w f=expect xs w g := by
  apply sum_congr xs
  intro x hx
  rw [h x hx]

theorem expect_add {α : Type u} (xs : List α) (w f g : α → Rat) :
    expect xs w (fun x => f x+g x)=expect xs w f+expect xs w g := by
  unfold expect
  rw [sum_congr xs _ (fun x => w x*f x+w x*g x) (by intro x hx; grind)]
  exact sum_add xs _ _

theorem expect_mul_left {α : Type u} (xs : List α) (w f : α → Rat) (c : Rat) :
    expect xs w (fun x => c*f x)=c*expect xs w f := by
  unfold expect
  rw [sum_congr xs _ (fun x => c*(w x*f x)) (by intro x hx; grind)]
  exact sum_mul_left xs c _

theorem expect_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (c : Rat) : expect xs w (fun _ => c)=c := by
  unfold expect
  rw [sum_mul_right, hn]
  grind

theorem expect_le {α : Type u} (xs : List α) (w f g : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (h : ∀ x ∈ xs, f x≤g x) :
    expect xs w f≤expect xs w g := by
  exact sum_le xs _ _ (fun x hx => Rat.mul_le_mul_of_nonneg_left (h x hx) (hw x hx))

theorem expect_if {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (a b : Rat) :
    expect xs w (fun x => if h x then a else b)=
      expect xs w (fun x => ratBit (h x))*a+
        (1-expect xs w (fun x => ratBit (h x)))*b := by
  unfold expect
  rw [sum_congr xs _ (fun x =>
      a*(w x*ratBit (h x))+b*(w x-w x*ratBit (h x)))
    (by intro x hx; cases hh : h x <;> simp only [hh, ratBit] <;> grind)]
  rw [sum_add, sum_mul_left, sum_mul_left, sum_sub, hn]
  grind

theorem expect_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (f : α → β → Rat) :
    expect xs w (fun x => sum ys (f x))=
      sum ys (fun y => expect xs w (fun x => f x y)) := by
  unfold expect
  rw [sum_congr xs _ _ (fun x _ => (sum_mul_left ys (w x) (f x)).symm)]
  exact sum_swap xs ys _

def iid {α : Type u} (xs : List α) (w : α → Rat) : Nat → (List α → Rat) → Rat
  | 0, f => f []
  | k+1, f => expect xs w (fun x => iid xs w k (fun rest => f (x::rest)))

def boolIid (t : Rat) : Nat → (List Bool → Rat) → Rat
  | 0, f => f []
  | k+1, f => t*boolIid t k (fun rest => f (true::rest))+
      (1-t)*boolIid t k (fun rest => f (false::rest))

theorem iid_congr {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) (h : ∀ vs, f vs=g vs) : iid xs w k f=iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_congr xs w
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_add {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) :
    iid xs w k (fun vs => f vs+g vs)=iid xs w k f+iid xs w k g := by
  induction k generalizing f g with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = expect xs w _+expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)) (fun vs => g (x::vs)))]
    exact expect_add xs w _ _

theorem iid_mul_left {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f : List α → Rat) (c : Rat) :
    iid xs w k (fun vs => c*f vs)=c*iid xs w k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = c*expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)))]
    exact expect_mul_left xs w _ c

theorem iid_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (k : Nat) (c : Rat) : iid xs w k (fun _ => c)=c := by
  induction k with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=c
    rw [expect_congr xs w _ (fun _ => c) (fun _ _ => ih)]
    exact expect_const xs w hn c

theorem iid_le {α : Type u} (xs : List α) (w : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (k : Nat) (f g : List α → Rat)
    (h : ∀ vs, f vs≤g vs) : iid xs w k f≤iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_le xs w _ _ hw
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (k : Nat)
    (f : List α → β → Rat) :
    iid xs w k (fun vs => sum ys (f vs))=
      sum ys (fun y => iid xs w k (fun vs => f vs y)) := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=sum ys _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs y => f (x::vs) y))]
    exact expect_sum xs ys w _

theorem iid_boolean_pushforward {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (k : Nat) (f : List Bool → Rat) :
    iid xs w k (fun vs => f (vs.map h))=
      boolIid (expect xs w (fun x => ratBit (h x))) k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    let t := expect xs w (fun x => ratBit (h x))
    change expect xs w _ = t*boolIid t k (fun vs => f (true::vs))+
      (1-t)*boolIid t k (fun vs => f (false::vs))
    simp only [List.map_cons]
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (h x::vs)))]
    rw [expect_congr xs w _ (fun x => if h x then
        boolIid t k (fun vs => f (true::vs)) else boolIid t k (fun vs => f (false::vs)))
      (by intro x hx; cases hh : h x <;> simp [hh, t])]
    exact expect_if xs w hn h _ _

def majorityValue (vs : List Bool) : Rat := ratBit (majority vs)

theorem bernoulli_five (t : Rat) :
    boolIid t 5 majorityValue=10*t^3-15*t^4+6*t^5 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem bernoulli_seven (t : Rat) :
    boolIid t 7 majorityValue=35*t^4-84*t^5+70*t^6-20*t^7 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem five_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 5 (fun vs => majorityValue (vs.map h))=
      10*(expect xs w (fun x => ratBit (h x)))^3-
      15*(expect xs w (fun x => ratBit (h x)))^4+
      6*(expect xs w (fun x => ratBit (h x)))^5 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_five]

theorem seven_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 7 (fun vs => majorityValue (vs.map h))=
      35*(expect xs w (fun x => ratBit (h x)))^4-
      84*(expect xs w (fun x => ratBit (h x)))^5+
      70*(expect xs w (fun x => ratBit (h x)))^6-
      20*(expect xs w (fun x => ratBit (h x)))^7 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_seven]

#print axioms expect_if
#print axioms iid_const
#print axioms iid_le
#print axioms iid_sum
#print axioms iid_boolean_pushforward
#print axioms bernoulli_five
#print axioms bernoulli_seven
#print axioms five_sampling_formula
#print axioms seven_sampling_formula

end RationalSampling


==> anc/lean/finite-lean-companion/terminal-bases/source/StableDensity.lean <==
import BooleanMatrixGeometry

/-! End-to-end stable C3 density theorem, using finite five/seven sampling.
No row inequality or sampling identity is an assumption of the final theorem. -/

namespace StableDensity

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums
  RationalSampling ListRatCounting PairedMatrixMoments PairedPivotAlgebra BooleanMatrixGeometry

universe u v
variable {Row : Type u} {Col : Type v}

def StablePairs (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) : Prop :=
  ∀ ab ∈ pairs,
    OriginalC3 (fun r c => A r c=true) ab.1 ab.2 ∧
      (¬ A ab.1.1 ab.2.2=true) ∧ (¬ A ab.2.1 ab.1.2=true)

theorem stable_relation_disjoint (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) (hs : StablePairs A pairs) (r : Row) :
    ∀ ab ∈ pairs, ∀ j,
      ¬ (closedBit A (r,j) ab.1=true ∧ closedBit A (r,j) ab.2=true) := by
  intro ab hab j h
  have hp := hs ab hab
  exact opposite_holes_exclude_closed_intersection
    (fun r c => A r c=true) ab.1 ab.2 hp.1 hp.2.1 hp.2.2 (r,j)
    ⟨(closedBit_iff A (r,j) ab.1).mp h.1, (closedBit_iff A (r,j) ab.2).mp h.2⟩

theorem deterministic_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (js : List Col) :
    2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
        ((cells rows cols A).length : Rat) := by
  have hn := majority_count_le_half (fun j p => closedBit A (r,j) p=true)
    (cells rows cols A) pairs cover (stable_relation_disjoint A pairs hs r) js
  have hr := Rat.natCast_le_natCast.mpr hn
  rw [Rat.natCast_mul] at hr
  rw [← count_as_sum] at hr
  simpa only [bits, Bool.decide_eq_true, majorityValue] using hr

theorem expected_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat) :
    2*iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) ≤
          total rows cols (indicator A) := by
  have hn := rowWeight_normalized cols A r hd
  have hw := rowWeight_nonneg cols A r hd
  have h := iid_le cols (rowWeight cols A r) hw k
    (fun js => 2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))))
    (fun _ => ((cells rows cols A).length : Rat))
    (deterministic_count_bound rows cols A pairs cover hs r)
  rw [iid_mul_left, iid_const cols (rowWeight cols A r) hn] at h
  rw [cells_card] at h
  exact h

theorem row_response (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat)
    (B : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [iid_sum]
  rw [sum_congr (cells rows cols A) _ _ (fun p _ =>
    (iid_boolean_pushforward cols (rowWeight cols A r)
      (rowWeight_normalized cols A r hd) (fun j => closedBit A (r,j) p) k majorityValue).trans
      (hb _))]
  exact sum_cell_response rows cols A r B h0

theorem polynomial_row_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (hd : 0<rowDegree cols (indicator A) r)
    (k : Nat) (B F : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) (hf : ∀ t, F t=t*B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      rowDegree cols (indicator A) r*
        sum rows (fun s => F (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [row_response rows cols A r hd k B h0 hb, ← sum_mul_left]
  apply sum_congr rows
  intro s hmem
  rw [hf]
  have hn : rowDegree cols (indicator A) r≠0 := by grind
  have he := Rat.div_mul_cancel (a := codegree cols (indicator A) r s) hn
  grind

def b5 (t : Rat) : Rat := 10*t^3-15*t^4+6*t^5
def b7 (t : Rat) : Rat := 35*t^4-84*t^5+70*t^6-20*t^7

theorem stable_sampling_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) :
    2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
        ≤ total rows cols (indicator A) := by
  have h5 := expected_count_bound rows cols A pairs cover hs r hd 5
  have h7 := expected_count_bound rows cols A pairs cover hs r hd 7
  rw [polynomial_row_response rows cols A r hd 5 b5 f5
    (by unfold b5; grind) bernoulli_five (by intro t; unfold f5 b5; grind)] at h5
  rw [polynomial_row_response rows cols A r hd 7 b7 f7
    (by unfold b7; grind) bernoulli_seven (by intro t; unfold f7 b7; grind)] at h7
  have h3 := Rat.mul_le_mul_of_nonneg_left h5 (by decide : (0 : Rat)≤3)
  have h2 := Rat.mul_le_mul_of_nonneg_left h7 (by decide : (0 : Rat)≤2)
  have hm : 5*sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) =
      3*sum rows (fun s => f5 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))+
      2*sum rows (fun s => f7 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
    rw [← sum_mul_left, ← sum_mul_left, ← sum_mul_left, ← sum_add]
    apply sum_congr rows
    intro s hmem
    unfold f f5 f7
    grind
  have hlinear := congrArg (fun x => 2*rowDegree cols (indicator A) r*x) hm
  have hh : (2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)))*5
        ≤ total rows cols (indicator A)*5 := by grind
  exact Rat.le_of_mul_le_mul_right hh (by decide : (0 : Rat)<5)

theorem stable_density_lists (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs) :
    3*total rows cols (indicator A) ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  apply conditional_density_from_sampling rows cols (indicator A)
  · intro r hr c hc
    exact ratBit_range (A r c)
  · intro r hr hd
    exact stable_sampling_bound rows cols A pairs cover hs r hd

/-- Full finite stable C3 upper bound. Only the explicit pairing cover and
the original C3/opposite-hole conditions are assumed. -/
theorem stable_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n := by
  have h := stable_density_lists (List.finRange m) (List.finRange n) A pairs cover hs
  rw [← cells_card] at h
  simp only [List.length_finRange] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul] using h

#print axioms stable_relation_disjoint
#print axioms deterministic_count_bound
#print axioms expected_count_bound
#print axioms row_response
#print axioms polynomial_row_response
#print axioms stable_sampling_bound
#print axioms stable_density_lists
#print axioms stable_C3_density

end StableDensity


==> anc/lean/finite-lean-companion/terminal-bases/source/TerminalClassification.lean <==
import TerminalConstruction

/-! Actual classical value and complete terminal maximum-base classification. -/
namespace TerminalBases

open OriginalAugmented EvenParity GridModel

def degreeCount {m n : Nat} (B : Matrix m n) (d : Nat) : Nat :=
  ((List.finRange m).filter (fun r => decide (degree B r=d))).length

theorem degreeCount_eq_sum {m n : Nat} (B : Matrix m n) (d : Nat) :
    degreeCount B d=fsum m (fun r => bit (decide (degree B r=d))) := by
  exact (nsum_bit_filter (List.finRange m) (fun r => decide (degree B r=d))).symm

theorem equality_degree_count {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) :
    degreeCount B 2=pairCapacity n ∧ degreeCount B 1=m-pairCapacity n := by
  have hd := equality_row_degrees B hc4 heq
  have hrow : ∀ r, degree B r=1+bit (decide (degree B r=2)) := by
    intro r
    rcases hd r with h | h <;> simp [h,bit]
  have hs := fsum_congr m _ _ hrow
  rw [fsum_add,fsum_const,←degreeCount_eq_sum] at hs
  change EvenParity.total B=m*1+degreeCount B 2 at hs
  rw [←UnrestrictedUniform.fixedCount_eq_total] at hs
  have hbits : ∀ r, bit (decide (degree B r=1))+bit (decide (degree B r=2))=1 := by
    intro r
    rcases hd r with h | h <;> simp [h,bit]
  have hb := fsum_congr m _ _ hbits
  rw [fsum_add,fsum_const,←degreeCount_eq_sum,←degreeCount_eq_sum] at hb
  omega

theorem list_length_two {α : Type} (xs : List α) (h : xs.length=2) :
    ∃ a b, xs=[a,b] := by
  cases xs with
  | nil => simp at h
  | cons a xs =>
    cases xs with
    | nil => simp at h
    | cons b xs =>
      have hz : xs.length=0 := by simp only [List.length_cons] at h; omega
      have he : xs=[] := List.length_eq_zero_iff.mp hz
      subst xs
      exact ⟨a,b,rfl⟩

theorem singleton_support {m n : Nat} (B : Matrix m n) (r : Fin m) (hd : degree B r=1) :
    ∃ c : Fin n, ∀ d : Fin n, B r d=true ↔ d=c := by
  rw [degree_is_actual_row_count] at hd
  obtain ⟨c,hc⟩ := List.length_eq_one_iff.mp hd
  refine ⟨c,?_⟩
  intro d
  have hm : d∈(List.finRange n).filter (B r) ↔ B r d=true := by
    simp [List.mem_filter,finRange_mem]
  rw [hc] at hm
  simpa using hm.symm

theorem pair_support {m n : Nat} (B : Matrix m n) (r : Fin m) (hd : degree B r=2) :
    ∃ c d : Fin n, c≠d ∧ ∀ e : Fin n, B r e=true ↔ e=c ∨ e=d := by
  rw [degree_is_actual_row_count] at hd
  obtain ⟨c,d,hcd⟩ := list_length_two _ hd
  have hn := List.Pairwise.filter (B r) (finRange_nodup n)
  rw [hcd] at hn
  refine ⟨c,d,?_,?_⟩
  · simpa using hn
  · intro e
    have hm : e∈(List.finRange n).filter (B r) ↔ B r e=true := by
      simp [List.mem_filter,finRange_mem]
    rw [hcd] at hm
    simpa using hm.symm

def RowSupportClassification {m n : Nat} (B : Matrix m n) : Prop :=
  ∀ r : Fin m,
    (∃ c : Fin n, ∀ d : Fin n, B r d=true ↔ d=c) ∨
    (∃ c d : Fin n, c≠d ∧ ∀ e : Fin n, B r e=true ↔ e=c ∨ e=d)

structure Classification {m n : Nat} (B : Matrix m n) : Prop where
  row_degrees : ∀ r : Fin m, degree B r=1 ∨ degree B r=2
  row_supports : RowSupportClassification B
  pair_rows : degreeCount B 2=pairCapacity n
  singleton_rows : degreeCount B 1=m-pairCapacity n
  every_column_pair : ∀ c d : Fin n, c≠d →
    ∃ r : Fin m, B r c=true ∧ B r d=true ∧
      ∀ s : Fin m, B s c=true → B s d=true → s=r

theorem equality_classification {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) : Classification B := by
  have hd := equality_row_degrees B hc4 heq
  have hcount := equality_degree_count B hc4 heq
  refine ⟨hd,?_,hcount.1,hcount.2,equality_pair_unique B hc4 heq⟩
  intro r
  rcases hd r with h | h
  · exact Or.inl (singleton_support B r h)
  · exact Or.inr (pair_support B r h)

theorem z_terminal_positive (m n : Nat) (hn : 0<n) (hm : pairCapacity n≤m) :
    z m n=m+pairCapacity n := by
  have hl := fixedCount_le_z (terminalBase m n hn) (terminal_C4Free m n hn)
  rw [terminal_fixedCount m n hn hm] at hl
  obtain ⟨B,hB,hcount⟩ := classical_attained m n
  have hu := classical_terminal_upper B hB.1
  rw [hcount] at hu
  exact Nat.le_antisymm hu hl

theorem z_terminal (m n : Nat) (hn : 2≤n) (hm : pairCapacity n≤m) :
    z m n=m+pairCapacity n := z_terminal_positive m n (by omega) hm

theorem every_maximum_base {m n : Nat} (hn : 2≤n) (hm : pairCapacity n≤m)
    (B : Matrix m n) (hB : MaximumBase B) :
    fixedCount B=m+pairCapacity n ∧ Classification B := by
  have he := ((maximumBase_iff B).mp hB).2
  rw [z_terminal m n hn hm] at he
  exact ⟨he,equality_classification B hB.1 he⟩

/-- The constructed actual base attains the actual classical maximum. -/
theorem terminal_is_maximum (m n : Nat) (hn : 0<n) (hm : pairCapacity n≤m) :
    MaximumBase (terminalBase m n hn) := by
  apply (maximumBase_iff _).mpr
  exact ⟨terminal_C4Free m n hn,
    (terminal_fixedCount m n hn hm).trans (z_terminal_positive m n hn hm).symm⟩

#print axioms equality_degree_count
#print axioms singleton_support
#print axioms pair_support
#print axioms equality_classification
#print axioms z_terminal_positive
#print axioms z_terminal
#print axioms every_maximum_base
#print axioms terminal_is_maximum
end TerminalBases


==> anc/lean/finite-lean-companion/terminal-bases/source/TerminalConstruction.lean <==
import ColumnPairs

/-! The actual all-pair-rows plus singleton-rows Boolean matrix. -/
namespace TerminalBases

open OriginalAugmented EvenParity GridModel

def rowPair (n r : Nat) (hr : r<pairCapacity n) : Fin n × Fin n :=
  (columnPairs n).get ⟨r,by rw [columnPairs_length]; exact hr⟩

theorem rowPair_lt (n r : Nat) (hr : r<pairCapacity n) :
    (rowPair n r hr).1.val<(rowPair n r hr).2.val := by
  exact columnPairs_lt n _ (List.get_mem _ _)

theorem rowPair_injective (n r s : Nat) (hr : r<pairCapacity n) (hs : s<pairCapacity n)
    (he : rowPair n r hr=rowPair n s hs) : r=s := by
  have h := get_injective (columnPairs n) (columnPairs_nodup n) _ _ he
  exact congrArg Fin.val h

def terminalBase (m n : Nat) (hn : 0<n) : Matrix m n := fun r c =>
  if hr : r.val<pairCapacity n then
    decide (c=(rowPair n r.val hr).1 ∨ c=(rowPair n r.val hr).2)
  else decide (c=⟨0,hn⟩)

theorem pair_row_iff (m n : Nat) (hn : 0<n) (r : Fin m) (hr : r.val<pairCapacity n) (c : Fin n) :
    terminalBase m n hn r c=true ↔ c=(rowPair n r.val hr).1 ∨ c=(rowPair n r.val hr).2 := by
  simp [terminalBase,hr]

theorem singleton_row_iff (m n : Nat) (hn : 0<n) (r : Fin m) (hr : ¬r.val<pairCapacity n) (c : Fin n) :
    terminalBase m n hn r c=true ↔ c=⟨0,hn⟩ := by
  simp [terminalBase,hr]

theorem pair_of_two_distinct {n : Nat} (p : Fin n×Fin n) (c d : Fin n) (hcd : c≠d)
    (hc : c=p.1 ∨ c=p.2) (hd : d=p.1 ∨ d=p.2) : p=(c,d) ∨ p=(d,c) := by
  rcases hc with hc | hc <;> rcases hd with hd | hd
  · exact False.elim (hcd (hc.trans hd.symm))
  · exact Or.inl (Prod.ext hc.symm hd.symm)
  · exact Or.inr (Prod.ext hd.symm hc.symm)
  · exact False.elim (hcd (hc.trans hd.symm))

theorem sorted_pairs_equal {n : Nat} (p q : Fin n×Fin n) (c d : Fin n)
    (hp : p.1.val<p.2.val) (hq : q.1.val<q.2.val) (hcd : c≠d)
    (hpc : c=p.1 ∨ c=p.2) (hpd : d=p.1 ∨ d=p.2)
    (hqc : c=q.1 ∨ c=q.2) (hqd : d=q.1 ∨ d=q.2) : p=q := by
  have hp' := pair_of_two_distinct p c d hcd hpc hpd
  have hq' := pair_of_two_distinct q c d hcd hqc hqd
  rcases hp' with rfl | rfl <;> rcases hq' with rfl | rfl
  · rfl
  · simp only at hp hq; omega
  · simp only at hp hq; omega
  · rfl

theorem terminal_C4Free (m n : Nat) (hn : 0<n) : C4Free (terminalBase m n hn) := by
  intro r s c d hrs hcd h
  by_cases hr : r.val<pairCapacity n
  · by_cases hs : s.val<pairCapacity n
    · have hpc := (pair_row_iff m n hn r hr c).mp h.1
      have hpd := (pair_row_iff m n hn r hr d).mp h.2.1
      have hqc := (pair_row_iff m n hn s hs c).mp h.2.2.1
      have hqd := (pair_row_iff m n hn s hs d).mp h.2.2.2
      have he := sorted_pairs_equal _ _ c d (rowPair_lt n r.val hr) (rowPair_lt n s.val hs)
        hcd hpc hpd hqc hqd
      have hv := rowPair_injective n r.val s.val hr hs he
      exact hrs (Fin.ext hv)
    · have hc := (singleton_row_iff m n hn s hs c).mp h.2.2.1
      have hd := (singleton_row_iff m n hn s hs d).mp h.2.2.2
      exact hcd (hc.trans hd.symm)
  · have hc := (singleton_row_iff m n hn r hr c).mp h.1
    have hd := (singleton_row_iff m n hn r hr d).mp h.2.1
    exact hcd (hc.trans hd.symm)

theorem pair_row_degree (m n : Nat) (hn : 0<n) (r : Fin m) (hr : r.val<pairCapacity n) :
    degree (terminalBase m n hn) r=2 := by
  have hlt := rowPair_lt n r.val hr
  have hne : (rowPair n r.val hr).1≠(rowPair n r.val hr).2 := by
    intro he
    have hv := congrArg Fin.val he
    omega
  have hb : ∀ c : Fin n, bit (terminalBase m n hn r c)=
      (if c=(rowPair n r.val hr).1 then 1 else 0)+(if c=(rowPair n r.val hr).2 then 1 else 0) := by
    intro c
    by_cases hc : c=(rowPair n r.val hr).1 <;>
      by_cases hd : c=(rowPair n r.val hr).2 <;> simp_all [terminalBase,bit]
  unfold degree
  rw [fsum_congr n _ _ hb,fsum_add,fsum_single,fsum_single]

theorem singleton_row_degree (m n : Nat) (hn : 0<n) (r : Fin m) (hr : ¬r.val<pairCapacity n) :
    degree (terminalBase m n hn) r=1 := by
  have hb : ∀ c : Fin n, bit (terminalBase m n hn r c)=(if c=⟨0,hn⟩ then 1 else 0) := by
    intro c
    simp [terminalBase,hr,bit]
  unfold degree
  rw [fsum_congr n _ _ hb,fsum_single]

theorem terminal_row_degree (m n : Nat) (hn : 0<n) (r : Fin m) :
    degree (terminalBase m n hn) r=1+(if r.val<pairCapacity n then 1 else 0) := by
  by_cases hr : r.val<pairCapacity n
  · rw [pair_row_degree m n hn r hr]
    simp [hr]
  · rw [singleton_row_degree m n hn r hr]
    simp [hr]

theorem fsum_prefix (m K : Nat) (h : K≤m) :
    fsum m (fun r => if r.val<K then 1 else 0)=K := by
  induction m generalizing K with
  | zero =>
    have hz : K=0 := by omega
    subst K
    rfl
  | succ m ih =>
    cases K with
    | zero => simp [fsum,nsum_zero]
    | succ K =>
      have hK : K≤m := by omega
      have hi : nsum (List.finRange m) (fun r => if r.val<K then 1 else 0)=K := ih K hK
      unfold fsum
      rw [List.finRange_succ]
      simp only [nsum,UnrestrictedUniform.nsum_map,Fin.val_zero,Fin.val_succ,
        Nat.zero_lt_succ,ite_true,Nat.add_lt_add_iff_right]
      rw [hi]
      omega

theorem terminal_fixedCount (m n : Nat) (hn : 0<n) (hm : pairCapacity n≤m) :
    fixedCount (terminalBase m n hn)=m+pairCapacity n := by
  rw [UnrestrictedUniform.fixedCount_eq_total]
  unfold EvenParity.total
  rw [fsum_congr m _ _ (terminal_row_degree m n hn),fsum_add,fsum_const,fsum_prefix m _ hm]
  omega

#print axioms rowPair_injective
#print axioms terminal_C4Free
#print axioms pair_row_degree
#print axioms singleton_row_degree
#print axioms fsum_prefix
#print axioms terminal_fixedCount
end TerminalBases


==> anc/lean/finite-lean-companion/terminal-bases/source/TerminalDeficit.lean <==
import TerminalClassification

/-! Quantitative consequences of the exact identity for arbitrary deficits. -/
namespace TerminalBases

open OriginalAugmented EvenParity

def badRows {m n : Nat} (B : Matrix m n) : Nat :=
  ((List.finRange m).filter (fun r => decide (degree B r≠1 ∧ degree B r≠2))).length

theorem row_penalty_even (d : Nat) : rowPenalty d%2=0 := by
  have h := row_penalty_identity d
  have he := ordered_pairs_even d
  omega

theorem bad_row_charge (d : Nat) : 2*bit (decide (d≠1 ∧ d≠2))≤rowPenalty d := by
  by_cases h1 : d=1
  · subst d; decide
  · by_cases h2 : d=2
    · subst d; decide
    · have hp : rowPenalty d≠0 := by
        intro hz
        rcases (row_penalty_zero_iff d).mp hz with h | h
        · exact h1 h
        · exact h2 h
      have he := row_penalty_even d
      have hlow : 2≤rowPenalty d := by omega
      simpa [h1,h2,bit] using hlow

theorem twice_badRows_le_penalty {m n : Nat} (B : Matrix m n) : 2*badRows B≤penaltySum B := by
  have h := fsum_le m _ _ (fun r => bad_row_charge (degree B r))
  rw [fsum_mul_left] at h
  change 2*nsum (List.finRange m) (fun r => bit (decide (degree B r≠1 ∧ degree B r≠2)))≤penaltySum B at h
  rw [nsum_bit_filter] at h
  exact h

theorem badRows_le_deficit {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    badRows B≤m+pairCapacity n-fixedCount B := by
  have h := twice_badRows_le_penalty B
  have hd := deficit_identity B hc4
  omega

theorem leave_le_twice_deficit {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    leaveSum B≤2*(m+pairCapacity n-fixedCount B) := by
  have h := deficit_identity B hc4
  omega

/-- Exact defect identity and exceptional-row budget relative to actual z. -/
theorem actual_deficit_budget {m n : Nat} (hn : 2≤n) (hm : pairCapacity n≤m)
    (B : Matrix m n) (hc4 : C4Free B) :
    penaltySum B+leaveSum B=2*(z m n-fixedCount B) ∧
    badRows B≤z m n-fixedCount B ∧ leaveSum B≤2*(z m n-fixedCount B) := by
  rw [z_terminal m n hn hm]
  exact ⟨deficit_identity B hc4,badRows_le_deficit B hc4,leave_le_twice_deficit B hc4⟩

/-- Actual terminal value and the classification of every maximum base. -/
theorem terminal_value_and_classification (m n : Nat) (hn : 2≤n) (hm : pairCapacity n≤m) :
    z m n=m+pairCapacity n ∧ ∀ B : Matrix m n, MaximumBase B → Classification B := by
  exact ⟨z_terminal m n hn hm,fun B hB => (every_maximum_base hn hm B hB).2⟩

#print axioms terminal_value_and_classification
#print axioms row_penalty_even
#print axioms bad_row_charge
#print axioms twice_badRows_le_penalty
#print axioms badRows_le_deficit
#print axioms leave_le_twice_deficit
#print axioms actual_deficit_budget
end TerminalBases


==> anc/lean/finite-lean-companion/terminal-bases/source/TerminalEntryAudit.lean <==
import TerminalDeficit

#print OriginalAugmented.Matrix
#print OriginalAugmented.fixedCount
#print OriginalAugmented.MaximumBase
#print OriginalAugmented.ClassicalValue
#print OriginalAugmented.z
#print EvenParity.C4Free
#print EvenParity.degree
#check EvenParity.degree_is_actual_row_count
#print TerminalBases.pairCapacity
#print TerminalBases.columnPairs
#print TerminalBases.rowPair
#print TerminalBases.terminalBase
#print TerminalBases.rowPenalty
#print TerminalBases.penaltySum
#print EvenParity.leaveDegree
#print TerminalBases.leaveSum
#print TerminalBases.degreeCount
#print TerminalBases.badRows
#print TerminalBases.RowSupportClassification
#print TerminalBases.Classification
#check TerminalBases.twice_capacity
#check TerminalBases.columnPairs_nodup
#check TerminalBases.columnPairs_complete
#check TerminalBases.columnPairs_length
#check TerminalBases.rowPair_injective
#check TerminalBases.terminal_C4Free
#check TerminalBases.pair_row_degree
#check TerminalBases.singleton_row_degree
#check TerminalBases.terminal_fixedCount
#check TerminalBases.zero_row_penalty
#check TerminalBases.row_penalty_zero_iff
#check TerminalBases.exact_penalty_leave
#check TerminalBases.classical_terminal_upper
#check TerminalBases.deficit_identity
#check TerminalBases.equality_row_degrees
#check TerminalBases.equality_common_one
#check TerminalBases.equality_pair_unique
#check TerminalBases.equality_degree_count
#check TerminalBases.singleton_support
#check TerminalBases.pair_support
#check TerminalBases.equality_classification
#check TerminalBases.z_terminal_positive
#check TerminalBases.z_terminal
#check TerminalBases.every_maximum_base
#check TerminalBases.terminal_is_maximum
#check TerminalBases.badRows_le_deficit
#check TerminalBases.leave_le_twice_deficit
#check TerminalBases.actual_deficit_budget
#check TerminalBases.terminal_value_and_classification
#print axioms TerminalBases.terminal_value_and_classification
#print axioms TerminalBases.actual_deficit_budget


==> anc/lean/finite-lean-companion/terminal-bases/source/TerminalIdentity.lean <==
import OriginalParameters
import C4Quadratic

/-! Exact nonnegative row-penalty and leave identity, including empty rows. -/
namespace TerminalBases

open OriginalAugmented EvenParity

def pairCapacity (n : Nat) : Nat := n*(n-1)/2

theorem ordered_pairs_even (n : Nat) : n*(n-1)%2=0 := by
  by_cases hz : n=0
  · simp [hz]
  · have he : n%2=0 ∨ (n-1)%2=0 := by omega
    rw [Nat.mul_mod]
    rcases he with he | he <;> simp [he]

theorem twice_capacity (n : Nat) : 2*pairCapacity n=n*(n-1) := by
  have h := ordered_pairs_even n
  unfold pairCapacity
  omega

def rowPenalty (d : Nat) : Nat := d*(d-1)+2-2*d

def penaltySum {m n : Nat} (B : Matrix m n) : Nat := fsum m (fun r => rowPenalty (degree B r))
def leaveSum {m n : Nat} (B : Matrix m n) : Nat := fsum n (leaveDegree B)

theorem degree_charge (d : Nat) : 2*d≤d*(d-1)+2 := by
  by_cases h : d<3
  · have he : d=0 ∨ d=1 ∨ d=2 := by omega
    rcases he with rfl | rfl | rfl <;> decide
  · have hp : 2≤d-1 := by omega
    have hm := Nat.mul_le_mul_left d hp
    omega

theorem row_penalty_identity (d : Nat) : 2*d+rowPenalty d=d*(d-1)+2 := by
  have h := degree_charge d
  unfold rowPenalty
  omega

theorem row_penalty_zero_iff (d : Nat) : rowPenalty d=0 ↔ d=1 ∨ d=2 := by
  by_cases h : d<3
  · have he : d=0 ∨ d=1 ∨ d=2 := by omega
    rcases he with rfl | rfl | rfl <;> decide
  · have hp : 2≤d-1 := by omega
    have hm := Nat.mul_le_mul_left d hp
    unfold rowPenalty
    omega

theorem zero_row_penalty : rowPenalty 0=2 := rfl

theorem exact_penalty_leave {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    2*fixedCount B+penaltySum B+leaveSum B=2*(m+pairCapacity n) := by
  have hs := fsum_congr m _ _ (fun r => row_penalty_identity (degree B r))
  rw [fsum_add,fsum_mul_left,fsum_add,fsum_const] at hs
  change 2*EvenParity.total B+penaltySum B=
    fsum m (fun r => degree B r*(degree B r-1))+m*2 at hs
  have hl := leave_double_count B hc4
  have hm := twice_capacity n
  rw [UnrestrictedUniform.fixedCount_eq_total]
  unfold leaveSum
  omega

theorem classical_terminal_upper {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    fixedCount B≤m+pairCapacity n := by
  have h := exact_penalty_leave B hc4
  omega

theorem deficit_identity {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    penaltySum B+leaveSum B=2*(m+pairCapacity n-fixedCount B) := by
  have h := exact_penalty_leave B hc4
  have hu := classical_terminal_upper B hc4
  omega

theorem equality_sums_zero {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) : penaltySum B=0 ∧ leaveSum B=0 := by
  have h := exact_penalty_leave B hc4
  omega

theorem equality_row_degrees {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) (r : Fin m) : degree B r=1 ∨ degree B r=2 := by
  have hz := (equality_sums_zero B hc4 heq).1
  have hm := fsum_member_le m (fun s => rowPenalty (degree B s)) r
  change rowPenalty (degree B r)≤penaltySum B at hm
  exact (row_penalty_zero_iff (degree B r)).mp (by omega)

theorem equality_leave_zero {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) (c : Fin n) : leaveDegree B c=0 := by
  have hz := (equality_sums_zero B hc4 heq).2
  have hm := fsum_member_le n (leaveDegree B) c
  change leaveDegree B c≤leaveSum B at hm
  omega

theorem equality_common_one {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) (c d : Fin n) (hcd : c≠d) : common B c d=1 := by
  have hle := common_le_one B hc4 c d hcd
  by_cases hz : common B c d=0
  · have hl := equality_leave_zero B hc4 heq c
    have hm := fsum_member_le n
      (fun e => if e=c then 0 else if common B c e=0 then 1 else 0) d
    change (if d=c then 0 else if common B c d=0 then 1 else 0)≤leaveDegree B c at hm
    simp [Ne.symm hcd,hz,hl] at hm
  · omega

theorem equality_pair_unique {m n : Nat} (B : Matrix m n) (hc4 : C4Free B)
    (heq : fixedCount B=m+pairCapacity n) (c d : Fin n) (hcd : c≠d) :
    ∃ r : Fin m, B r c=true ∧ B r d=true ∧
      ∀ s : Fin m, B s c=true → B s d=true → s=r := by
  have hone := equality_common_one B hc4 heq c d hcd
  have hex : ∃ r : Fin m, B r c=true ∧ B r d=true := by
    apply Classical.byContradiction
    intro hn
    have hz : common B c d=0 := (common_zero_iff B c d).mpr (fun r hr => hn ⟨r,hr⟩)
    omega
  obtain ⟨r,hrc,hrd⟩ := hex
  refine ⟨r,hrc,hrd,?_⟩
  intro s hsc hsd
  by_cases hsr : s=r
  · exact hsr
  · exact False.elim (hc4 s r c d hsr hcd ⟨hsc,hsd,hrc,hrd⟩)

#print axioms twice_capacity
#print axioms row_penalty_zero_iff
#print axioms zero_row_penalty
#print axioms exact_penalty_leave
#print axioms classical_terminal_upper
#print axioms deficit_identity
#print axioms equality_row_degrees
#print axioms equality_common_one
#print axioms equality_pair_unique
end TerminalBases


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/DEPENDENCY_AUDIT.md <==
# Dependency and theorem-scope audit

The package contains unchanged private copies of three previously checked
source groups: the finite construction and canonical adapter, the frozen
canonical parameter interface, and the finite paired-density proof. Shared
module names have byte-identical source in all input groups. The manifest
pins every copied source. Every import is `Std` or an earlier packaged module.

Three new modules close the proof for the actual extremal parameter:

| Module | Checked content |
| --- | --- |
| UnrestrictedParameterBridge | Explicit construction transferred to actual `zA` |
| C4Quadratic | Natural-number Cauchy and the base-size quadratic from literal C4 |
| UnrestrictedModulus | Selected-pair bound and uniform modulus at an actual optimizer |

`OriginalAugmented.Admissible` uses the full matrix for original C2 and C3,
keeps fixed and selected matrices disjoint, and demands an exact selected-cell
cover. The selected-only C3 theorem is obtained by monotonicity; this allows
the general paired-density theorem to apply without dropping any original
constraint. The actual optimizer exists because every admissible objective is
bounded by the finite grid size and objective zero is feasible.

The base count is identified with the row-degree sum by exact finite grid
counting. The C4 quadratic is derived from `EvenParity.leave_double_count` and
`FiniteRatSums.finite_cauchy`, with a checked Nat-to-Rat sum conversion. It is
not introduced as an additional admissibility field or mathematical axiom.

Frozen canonical source hashes:

```text
OriginalModel      035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc
OriginalCounts     7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5
BoundedMaximum     837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394
OriginalParameters f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59
```

The final entry quantifies over every natural `k,m,n`; only `k >= 1` and the
explicit dimension thresholds are premises. The rational interpretation of
its integer inequalities is stated in the README. No Lean real topology or
`Tendsto` theorem is included.


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/ENTRY_TYPES.txt <==
@[reducible] def OriginalAugmented.Matrix : Nat → Nat → Type :=
fun m n => Fin m → Fin n → Bool
@[reducible] def OriginalAugmented.Pair : Nat → Nat → Type :=
fun m n => PairedPivotCore.Cell (Fin m) (Fin n) × PairedPivotCore.Cell (Fin m) (Fin n)
def OriginalAugmented.full : {m n : Nat} →
  OriginalAugmented.Matrix m n → OriginalAugmented.Matrix m n → OriginalAugmented.Matrix m n :=
fun {m n} B A r c => B r c || A r c
def OriginalAugmented.empty : (m n : Nat) → OriginalAugmented.Matrix m n :=
fun m n x x => false
def OriginalAugmented.OriginalC2 : {m n : Nat} → OriginalAugmented.Matrix m n → OriginalAugmented.Pair m n → Prop :=
fun {m n} O p =>
  p.fst.fst ≠ p.snd.fst → p.fst.snd ≠ p.snd.snd → ¬(O p.fst.fst p.snd.snd = true ∧ O p.snd.fst p.fst.snd = true)
structure OriginalAugmented.Admissible {m n : Nat} (B A : OriginalAugmented.Matrix m n)
  (ps : List (OriginalAugmented.Pair m n)) : Prop
number of parameters: 5
fields:
  OriginalAugmented.Admissible.base_C4 : EvenParity.C4Free B
  OriginalAugmented.Admissible.disjoint : ∀ (r : Fin m) (c : Fin n), B r c = true → A r c = false
  OriginalAugmented.Admissible.cover : (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) A).Perm
      (PairedPivotCounting.flattenPairs ps)
  OriginalAugmented.Admissible.c2 : ∀ (p : OriginalAugmented.Pair m n),
      p ∈ ps → OriginalAugmented.OriginalC2 (OriginalAugmented.full B A) p
  OriginalAugmented.Admissible.c3 : ∀ (p : OriginalAugmented.Pair m n),
      p ∈ ps → PairedPivotCore.OriginalC3 (fun r c => OriginalAugmented.full B A r c = true) p.fst p.snd
constructor:
  OriginalAugmented.Admissible.mk {m n : Nat} {B A : OriginalAugmented.Matrix m n}
    {ps : List (OriginalAugmented.Pair m n)} (base_C4 : EvenParity.C4Free B)
    (disjoint : ∀ (r : Fin m) (c : Fin n), B r c = true → A r c = false)
    (cover :
      (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) A).Perm (PairedPivotCounting.flattenPairs ps))
    (c2 : ∀ (p : OriginalAugmented.Pair m n), p ∈ ps → OriginalAugmented.OriginalC2 (OriginalAugmented.full B A) p)
    (c3 :
      ∀ (p : OriginalAugmented.Pair m n),
        p ∈ ps → PairedPivotCore.OriginalC3 (fun r c => OriginalAugmented.full B A r c = true) p.fst p.snd) :
    OriginalAugmented.Admissible B A ps
def OriginalAugmented.fixedCount : {m n : Nat} → OriginalAugmented.Matrix m n → Nat :=
fun {m n} B => (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) B).length
def OriginalAugmented.objective : {m n : Nat} →
  OriginalAugmented.Matrix m n → List (OriginalAugmented.Pair m n) → Nat :=
fun {m n} B ps => OriginalAugmented.fixedCount B + ps.length
def OriginalAugmented.AugmentedValue : Nat → Nat → Nat → Prop :=
fun m n k => ∃ B A ps, OriginalAugmented.Admissible B A ps ∧ OriginalAugmented.objective B ps = k
def BoundedMaximum.greatest : (P : Nat → Prop) → [DecidablePred P] → Nat → Nat :=
fun P [DecidablePred P] x =>
  Nat.brecOn x fun x f =>
    (match (motive := (x : Nat) → Nat.below x → Nat) x with
      | 0 => fun x => 0
      | n.succ => fun x => if P (n + 1) then n + 1 else x.1)
      f
def OriginalAugmented.zA : Nat → Nat → Nat :=
fun m n => BoundedMaximum.greatest (OriginalAugmented.AugmentedValue m n) (m * n)
def EvenParity.C4Free : {m n : Nat} → (Fin m → Fin n → Bool) → Prop :=
fun {m n} A =>
  ∀ (r s : Fin m) (c d : Fin n), r ≠ s → c ≠ d → ¬(A r c = true ∧ A r d = true ∧ A s c = true ∧ A s d = true)
def PairedPivotCore.Five.{u, v} : {Row : Type u} →
  {Col : Type v} →
    (Row → Col → Prop) →
      PairedPivotCore.Cell Row Col → PairedPivotCore.Cell Row Col → PairedPivotCore.Cell Row Col → Prop :=
fun {Row} {Col} occupied a b p =>
  occupied p.fst p.snd ∧ occupied p.fst a.snd ∧ occupied p.fst b.snd ∧ occupied a.fst p.snd ∧ occupied b.fst p.snd
def PairedPivotCore.OriginalC3.{u, v} : {Row : Type u} →
  {Col : Type v} → (Row → Col → Prop) → PairedPivotCore.Cell Row Col → PairedPivotCore.Cell Row Col → Prop :=
fun {Row} {Col} occupied a b =>
  ∀ (x : Row) (y : Col), x ≠ a.fst → x ≠ b.fst → y ≠ a.snd → y ≠ b.snd → ¬PairedPivotCore.Five occupied a b (x, y)
OriginalAugmented.objective_le_grid {m n : Nat} (B A : OriginalAugmented.Matrix m n)
  (ps : List (OriginalAugmented.Pair m n)) (h : OriginalAugmented.Admissible B A ps) :
  OriginalAugmented.objective B ps ≤ m * n
OriginalAugmented.objective_le_zA {m n : Nat} (B A : OriginalAugmented.Matrix m n)
  (ps : List (OriginalAugmented.Pair m n)) (h : OriginalAugmented.Admissible B A ps) :
  OriginalAugmented.objective B ps ≤ OriginalAugmented.zA m n
OriginalAugmented.zA_attained (m n : Nat) :
  ∃ B A ps, OriginalAugmented.Admissible B A ps ∧ OriginalAugmented.objective B ps = OriginalAugmented.zA m n
UnrestrictedThirdCanonical.canonical_unrestricted_construction (m n : Nat) :
  OriginalAugmented.Admissible (OriginalAugmented.empty m n) (UnrestrictedThird.selected m n)
      (UnrestrictedThird.pairs m n) ∧
    OriginalAugmented.objective (OriginalAugmented.empty m n) (UnrestrictedThird.pairs m n) = 3 * (m / 3) * (n / 3) ∧
      m * n ≤ 3 * OriginalAugmented.objective (OriginalAugmented.empty m n) (UnrestrictedThird.pairs m n) + 2 * (m + n)
UnrestrictedUniform.zA_floor_lower (m n : Nat) : 3 * (m / 3) * (n / 3) ≤ OriginalAugmented.zA m n
UnrestrictedUniform.zA_finite_lower (m n : Nat) : m * n ≤ 3 * OriginalAugmented.zA m n + 2 * (m + n)
EvenParity.leave_double_count {m n : Nat} (A : Fin m → Fin n → Bool) (hc4 : EvenParity.C4Free A) :
  (EvenParity.fsum n (EvenParity.leaveDegree A) +
      EvenParity.fsum m fun r => EvenParity.degree A r * (EvenParity.degree A r - 1)) =
    n * (n - 1)
FiniteRatSums.finite_cauchy.{u} {α : Type u} (xs : List α) (f : α → Rat) :
  FiniteRatSums.sum xs f ^ 2 ≤ ↑xs.length * FiniteRatSums.sum xs fun x => f x ^ 2
UnrestrictedUniform.nsum_cauchy {α : Type} (xs : List α) (f : α → Nat) :
  EvenParity.nsum xs f ^ 2 ≤ xs.length * EvenParity.nsum xs fun x => f x ^ 2
UnrestrictedUniform.fixedCount_eq_total {m n : Nat} (B : OriginalAugmented.Matrix m n) :
  OriginalAugmented.fixedCount B = EvenParity.total B
UnrestrictedUniform.C4_quadratic {m n : Nat} (B : OriginalAugmented.Matrix m n) (hc4 : EvenParity.C4Free B) :
  OriginalAugmented.fixedCount B ^ 2 ≤ m * OriginalAugmented.fixedCount B + m * n * (n - 1)
UnrestrictedUniform.C4_square_grid_bound {m n : Nat} (B : OriginalAugmented.Matrix m n) (hc4 : EvenParity.C4Free B) :
  OriginalAugmented.fixedCount B ^ 2 ≤ m * n * (m + n)
PairedDensity.general_C3_density_transposed (m n : Nat) (A : Fin m → Fin n → Bool)
  (pairs : List (PairedPivotCore.Cell (Fin m) (Fin n) × PairedPivotCore.Cell (Fin m) (Fin n)))
  (cover :
    (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) A).Perm (PairedPivotCounting.flattenPairs pairs))
  (hc :
    ∀ (ab : PairedPivotCore.Cell (Fin m) (Fin n) × PairedPivotCore.Cell (Fin m) (Fin n)),
      ab ∈ pairs → PairedPivotCore.OriginalC3 (fun r c => A r c = true) ab.fst ab.snd) :
  6 * (BooleanMatrixGeometry.cells (List.finRange m) (List.finRange n) A).length ≤ 4 * m * n + 4 * m + 9 * n
OriginalAugmented.selected_C3 {m n : Nat} (B A : OriginalAugmented.Matrix m n) (ps : List (OriginalAugmented.Pair m n))
  (h : OriginalAugmented.Admissible B A ps) (p : OriginalAugmented.Pair m n) (hp : p ∈ ps) :
  PairedPivotCore.OriginalC3 (fun r c => A r c = true) p.fst p.snd
UnrestrictedUniform.selected_pairs_bound {m n : Nat} (B A : OriginalAugmented.Matrix m n)
  (ps : List (OriginalAugmented.Pair m n)) (ha : OriginalAugmented.Admissible B A ps) :
  12 * ps.length ≤ 4 * m * n + 4 * m + 9 * n
UnrestrictedUniform.dimension_product_bound (k m n : Nat) (hm : 12 * k ^ 2 ≤ m) (hn : 12 * k ^ 2 ≤ n) :
  4 * k ^ 2 * (m + n) ≤ m * n
UnrestrictedUniform.small_C4_base (k m n : Nat) (B : OriginalAugmented.Matrix m n) (hc4 : EvenParity.C4Free B)
  (hm : 12 * k ^ 2 ≤ m) (hn : 12 * k ^ 2 ≤ n) : 2 * k * OriginalAugmented.fixedCount B ≤ m * n
UnrestrictedUniform.admissible_uniform_upper (k m n : Nat) (hk : 1 ≤ k) (hm : 12 * k ^ 2 ≤ m) (hn : 12 * k ^ 2 ≤ n)
  (B A : OriginalAugmented.Matrix m n) (ps : List (OriginalAugmented.Pair m n))
  (ha : OriginalAugmented.Admissible B A ps) : 3 * k * OriginalAugmented.objective B ps ≤ (k + 3) * m * n
UnrestrictedUniform.zA_uniform_upper (k m n : Nat) (hk : 1 ≤ k) (hm : 12 * k ^ 2 ≤ m) (hn : 12 * k ^ 2 ≤ n) :
  3 * k * OriginalAugmented.zA m n ≤ (k + 3) * m * n
UnrestrictedUniform.zA_uniform_lower (k m n : Nat) (hk : 1 ≤ k) (hm : 12 * k ^ 2 ≤ m) (hn : 12 * k ^ 2 ≤ n) :
  k * m * n ≤ 3 * k * OriginalAugmented.zA m n + 3 * m * n
UnrestrictedUniform.zA_uniform_modulus (k m n : Nat) (hk : 1 ≤ k) (hm : 12 * k ^ 2 ≤ m) (hn : 12 * k ^ 2 ≤ n) :
  3 * k * OriginalAugmented.zA m n ≤ (k + 3) * m * n ∧ k * m * n ≤ 3 * k * OriginalAugmented.zA m n + 3 * m * n
'UnrestrictedUniform.zA_floor_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'UnrestrictedUniform.C4_quadratic' depends on axioms: [propext, Classical.choice, Quot.sound]
'UnrestrictedUniform.zA_uniform_modulus' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/README.md <==
# Uniform unrestricted modulus for the actual extremal parameter

This Lean 4.24.0 package proves a closed finite modulus for the unrestricted
leading term, using the actual extremal parameter `OriginalAugmented.zA`.
For all natural numbers `k,m,n`, the main theorem
`UnrestrictedUniform.zA_uniform_modulus` proves:

```text
1 <= k,  12*k^2 <= m,  12*k^2 <= n
  imply
3*k*zA m n <= (k+3)*m*n
k*m*n <= 3*k*zA m n + 3*m*n.
```

Because the dimensions and `k` are positive, these are exactly the two
inequalities expressing `|zA(m,n)/(m*n) - 1/3| <= 1/k`. Thus `12*k^2` is an
explicit uniform reciprocal-integer error modulus, valid for all aspect
ratios. Its constant is sufficient rather than optimized.

This package defines `zA` as the largest attainable objective in the original
finite Boolean model. The objective counts fixed cells plus selected pairs.
The maximum is proved to exist using bounded natural-number maximization;
no attaining configuration is assumed as a premise of the final theorem.

The proof checks every interface in the following chain:

1. The explicit empty-base three-class construction gives actual
   `zA(m,n) >= 3*(m/3)*(n/3)` and `mn <= 3*zA + 2*(m+n)`.
2. Literal C4-freeness and ordered column-pair counting, together with finite
   Cauchy, give `F^2 <= m*F + m*n*(n-1)` for the actual fixed-cell count `F`.
3. The grid count gives `F^2 <= mn(m+n)`. The dimension assumptions then yield
   `2*k*F <= mn`.
4. Original C3 passes from full occupancy to selected occupancy. Exact pair
   coverage and the finite paired-density theorem give
   `12*T <= 4*mn + 4*m + 9*n` for the actual number of selected pairs.
5. These bounds apply to a proved attaining optimizer of actual `zA`.

No quadratic bound on the base, admissibility of the construction, C3, or
existence of an optimum is assumed without proof. The final theorem's only
premises are the displayed natural-number dimension inequalities.

This formalizes the uniform reciprocal-integer error statement for the
unrestricted one-third limit. It does not use Lean real numbers or a
`Filter.Tendsto` predicate, and does not claim to formalize the paper's
second-order term, maximum-base threshold/stability results, or every displayed
finite upper-bound constant.

Run with Lean 4.24.0:

```sh
python3 -B check.py --lean lean --out receipts/replay.json
```

The checker compiles every packaged module into fresh import directories,
checks hashes and import boundaries, verifies exact axiom lists, and pins
literal model definitions and entry types in `ENTRY_TYPES.txt`. Receipts are
outputs excluded from the source payload. Only the standard Lean axioms
`propext`, `Quot.sound`, and `Classical.choice` are accepted.


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/check.py <==
"""Replay the closed uniform modulus for the actual unrestricted parameter using Lean 4.24.0."""

import argparse
import hashlib
import json
import os
import re
import shutil
import subprocess
import tempfile
from datetime import datetime, timezone
from pathlib import Path


AXIOM_OUTPUT = re.compile(
    r"'([^']+)' (does not depend on any axioms|depends on axioms: \[([^\]]*)\])",
    re.S,
)
FORBIDDEN_PROOF_FORM = re.compile(
    r"\b(?:sorry|admit|native_decide|sorryAx)\b|^\s*(?:axiom|unsafe)\b|"
    r"debug\.skipKernelTC|\bdecide\s*\+native\b",
    re.M,
)
IMPORT_LINE = re.compile(r"import [A-Za-z0-9_.]+(?: [A-Za-z0-9_.]+)*")


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def require(condition, message):
    if not condition:
        raise RuntimeError(message)


def payload_files(root):
    """Saved receipts are outputs, never proof or import inputs."""
    return {
        str(path.relative_to(root))
        for path in root.rglob("*")
        if path.is_file() and path.relative_to(root).parts[0] != "receipts"
    }


def printed_axioms(output):
    matches = list(AXIOM_OUTPUT.finditer(output))
    require(not AXIOM_OUTPUT.sub("", output).strip(), "Unexpected Lean diagnostic")
    return [
        {
            "theorem": match[1],
            "axioms": sorted([] if match[3] is None else [x.strip() for x in match[3].split(",")]),
        }
        for match in matches
    ]


def run_lean(executable, arguments, work, env):
    result = subprocess.run(
        [executable, *arguments], cwd=work, env=env,
        capture_output=True, text=True, timeout=120,
    )
    require(
        result.returncode == 0 and not result.stderr,
        "Lean failed for " + arguments[-1] + ":\n" + result.stdout + result.stderr,
    )
    return result.stdout


def resolve_lean(launcher, root):
    # Preserve argv[0] for Elan/Homebrew launchers before locating the compiler.
    launcher_path = str(Path(shutil.which(launcher) or launcher).absolute())
    result = subprocess.run(
        [launcher_path, "--print-prefix"], cwd=root,
        capture_output=True, text=True, timeout=20,
    )
    require(result.returncode == 0 and not result.stderr, "Lean prefix discovery failed: " + result.stderr)
    lines = result.stdout.strip().splitlines()
    require(len(lines) == 1 and Path(lines[0]).is_absolute(), "Unexpected Lean prefix output")
    executable = str((Path(lines[0]) / "bin" / "lean").resolve())
    return executable, launcher_path


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--lean", default=shutil.which("lean"), help="Lean 4.24.0 executable")
    parser.add_argument("--out", type=Path, help="Unused receipt path, outside the checked payload")
    args = parser.parse_args()
    require(args.lean is not None, "Lean executable not found; use --lean")
    root = Path(__file__).resolve().parent
    executable, launcher_path = resolve_lean(args.lean, root)
    manifest = json.loads((root / "manifest.json").read_text())
    require(manifest["format"] == 1, "Unsupported manifest format")
    expected = set(manifest["files"]) | {"manifest.json"}
    require(payload_files(root) == expected, "Unexpected or missing payload files")
    require(not any(path.is_symlink() for path in root.rglob("*")), "Symlinks are not allowed")
    for name, expected_hash in manifest["files"].items():
        require(not Path(name).is_absolute() and ".." not in Path(name).parts, "Invalid payload path")
        require(digest(root / name) == expected_hash, "Source integrity mismatch: " + name)
    before = {name: digest(root / name) for name in expected}
    if args.out:
        require(not args.out.exists(), "Refusing to replace an existing receipt")
        receipt_path = args.out.resolve()
        require(receipt_path not in {root / name for name in expected}, "Receipt overlaps checked payload")
        require(
            not receipt_path.is_relative_to(root) or receipt_path.is_relative_to(root / "receipts"),
            "An internal receipt must be placed under receipts/",
        )

    version = subprocess.run(
        [executable, "--version"], cwd=root, capture_output=True, text=True, check=True, timeout=20,
    ).stdout.strip()
    require(re.search(r"version 4\.24\.0(?:[, )]|$)", version) is not None, "Lean 4.24.0 required")
    modules = manifest["modules"]
    allowed = {"Std"}
    source_paths = []
    for record in modules:
        name = record["module"]
        require(re.fullmatch(r"[A-Za-z0-9_]+", name) is not None, "Invalid module name")
        source = root / "source" / (name + ".lean")
        source_paths.append(source)
        source_text = source.read_text()
        require(FORBIDDEN_PROOF_FORM.search(source_text) is None, "Forbidden proof form: " + name)
        imports = []
        for line in source_text.splitlines():
            if re.match(r"^\s*import\b", line):
                require(IMPORT_LINE.fullmatch(line) is not None, "Unrecognized import form: " + name)
                imports.extend(line.split()[1:])
        require(imports == record["imports"], "Import list mismatch: " + name)
        require(set(imports) <= allowed, "Import not yet built from packaged sources: " + name)
        allowed.add(name)
    audit = root / manifest["entry_audit"]
    require(FORBIDDEN_PROOF_FORM.search(audit.read_text()) is None, "Forbidden entry-audit form")
    for line in audit.read_text().splitlines():
        if re.match(r"^\s*import\b", line):
            require(IMPORT_LINE.fullmatch(line) is not None, "Unrecognized audit import")
            require(set(line.split()[1:]) <= allowed, "Nonpackaged audit import")
    source_paths.append(audit)
    require(
        {str(source.relative_to(root)) for source in source_paths}
        == {name for name in manifest["files"] if name.endswith(".lean")},
        "Not every packaged Lean source is in the replay",
    )

    checked = []
    with tempfile.TemporaryDirectory(prefix=".replay-") as temporary:
        work = Path(temporary) / "source"
        build = Path(temporary) / "imports"
        work.mkdir()
        build.mkdir()
        for source in source_paths:
            shutil.copyfile(source, work / source.name)
        env = dict(os.environ)
        env["LEAN_PATH"] = str(build)
        require(not list(build.iterdir()), "Fresh import directory is not empty")
        for record in modules:
            name = record["module"]
            module_output = run_lean(executable, ["-o", str(build / (name + ".olean")), name + ".lean"], work, env)
            entries = printed_axioms(module_output)
            require(all(set(entry["axioms"]) <= {"propext", "Quot.sound", "Classical.choice"}
                        for entry in entries), "Nonstandard proof axiom: " + name)
            require(entries == record["printed_axioms"], "Exact axiom mismatch: " + name)
            checked.extend(entries)
        entry_output = run_lean(executable, [audit.name], work, env)
        require(not any(word in entry_output for word in ("sorryAx", "error:", "warning:")), "Entry audit diagnostic")
        entry_hash = hashlib.sha256(entry_output.encode()).hexdigest()
        require(entry_hash == manifest["entry_output_sha256"], "Literal entry/type output mismatch")
        require(entry_output == (root / "ENTRY_TYPES.txt").read_text(), "Saved entry/type output mismatch")
        by_name = {entry["theorem"]: entry["axioms"] for entry in checked}
        for name, axioms in manifest["entries"].items():
            require(by_name.get(name) == axioms, "Entry axiom mismatch: " + name)


    require(payload_files(root) == expected, "Payload file set changed during replay")
    require(before == {name: digest(root / name) for name in expected}, "Payload changed during replay")
    report = {
        "scope": "ACTUAL_ZA_UNIFORM_RECIPROCAL_INTEGER_MODULUS",
        "checked_at_utc": datetime.now(timezone.utc).isoformat(),
        "lean_version": version,
        "requested_lean_launcher": launcher_path,
        "resolved_lean_compiler": executable,
        "lean_executable_sha256": digest(Path(executable)),
        "manifest_sha256": digest(root / "manifest.json"),
        "fresh_source_and_import_directories": True,
        "cached_project_objects_imported": False,
        "payload_files_verified": len(expected),
        "payload_unchanged": True,
        "modules_checked": len(modules),
        "main_entry": "UnrestrictedUniform.zA_uniform_modulus",
        "augmentation_existence_premise": False,
        "literal_full_matrix_C3": True,
        "actual_extremal_parameter": "OriginalAugmented.zA",
        "uniform_modulus": "k>=1 and m,n>=12*k^2 imply error<=1/k from 1/3",
        "real_topology_formalized": False,
        "printed_axiom_lists_checked": len(checked),
        "entries": manifest["entries"],
        "entry_output_sha256": entry_hash,
        "source_sha256": {str(source.relative_to(root)): digest(source) for source in source_paths},
    }
    rendered = json.dumps(report, indent=2) + "\n"
    if args.out:
        args.out.parent.mkdir(parents=True, exist_ok=True)
        with args.out.open("x") as receipt:
            receipt.write(rendered)
    print(rendered, end="")


if __name__ == "__main__":
    main()


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/manifest.json <==
{
  "format": 1,
  "required_lean_version": "4.24.0",
  "scope": "ACTUAL_ZA_UNIFORM_RECIPROCAL_INTEGER_MODULUS",
  "files": {
    "DEPENDENCY_AUDIT.md": "f004e6d9569e8ecba6d9fce062024a93f898dc0880652a04e89b2ccc2bbfe06e",
    "ENTRY_TYPES.txt": "7e8b118e9161e91c76b8242cd74ed367f3f8341a0b77d3eb48546fae71f8a669",
    "README.md": "2cd33e04243189f77867b9ef7f0692565e502e029a25c9fec7c7c1a4ff85d7d3",
    "check.py": "7421055e0c0b506bc886e8f4bc06034e1ba9aa7600c1389a7e1e172dc1ec8ba3",
    "source/BooleanMatrixGeometry.lean": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457",
    "source/BoundedMaximum.lean": "837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394",
    "source/C4Quadratic.lean": "23cdfa71cbb564ddf4d9efba4b8a1af93f565566fc72d36e7aab1dbbfb833bd0",
    "source/FiniteCounting.lean": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408",
    "source/FiniteRatSums.lean": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2",
    "source/GeneralBoundary.lean": "60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13",
    "source/GeneralDensity.lean": "17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2",
    "source/GeneralSampling.lean": "526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774",
    "source/GeneralTranspose.lean": "c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625",
    "source/GridModel.lean": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b",
    "source/ListRatCounting.lean": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef",
    "source/MajorityCounting.lean": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164",
    "source/MatrixCounting.lean": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982",
    "source/MatrixMoments.lean": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8",
    "source/NatListSums.lean": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1",
    "source/OriginalCounts.lean": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5",
    "source/OriginalModel.lean": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc",
    "source/OriginalParameters.lean": "f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59",
    "source/PairedCounting.lean": "a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b",
    "source/PairedDecision.lean": "35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940",
    "source/PairedDensity.lean": "aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9",
    "source/PairedLimit.lean": "39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987",
    "source/PairedOpenGeometry.lean": "ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604",
    "source/PairedPivotCore.lean": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87",
    "source/PairedRational.lean": "beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d",
    "source/PairedRow.lean": "106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19",
    "source/RationalMinorant.lean": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3",
    "source/RationalSampling.lean": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744",
    "source/StableDensity.lean": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136",
    "source/ThirdCanonical.lean": "1fad684eba36da9a292474a55ebb0b5222eedda5ddbf420623e5ec4ec690fdbd",
    "source/ThirdCounting.lean": "babfb89f62b191648b98a0a4e789bbebc4b575228ccf0087a71369607e503415",
    "source/ThirdData.lean": "d81e917c74856950bafc3eda7c26cae048b1e8a4a909f9af5b03f5db08478690",
    "source/ThirdFamily.lean": "24aa5fbbbf3d87c5a13985749db83feb1a1c8c33ff88b0290a01165f2c3f2e02",
    "source/ThirdGeometry.lean": "d980af26aeb3dc3cf8df5575d32688b1140517eb116f1bbf85c7ffbcbe853565",
    "source/UnrestrictedModulus.lean": "6cbc302bae2b77db2f43f3abaf3a1fc3f10d44c237dcf0b1c4d005986cd5a877",
    "source/UnrestrictedModulusEntryAudit.lean": "42df8cc0c64fcd16ee8ff58e6d189668fee2f1d620ad04e8ae2a1553580e56bb",
    "source/UnrestrictedParameterBridge.lean": "b5080e02ddcfa7fe0d988b4bcc4e4f0394511261d04a599caa3baeb9a74f6134"
  },
  "modules": [
    {
      "module": "FiniteRatSums",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "FiniteRatSums.sum_congr",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_add",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_sub",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_mul_left",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_mul_right",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_const",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_le",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_swap",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.sum_square_shift",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.lagrange_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "FiniteRatSums.finite_cauchy",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedPivotCore",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedPivotCore.closed_symmetric",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.open_symmetric",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.common_open_iff_witness",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.c3_iff_disjoint_open",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.opposite_holes_exclude_closed_intersection",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.accepted_head_step",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.accepted_lists_intersect",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.mixed_step",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.all_mixed_rejected",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.membership_length",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.membership_intersection_witness",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.decision_accepts_at_most_one",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.open_decision_accepts_at_most_one",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCore.stable_closed_decision_accepts_at_most_one",
          "axioms": []
        }
      ]
    },
    {
      "module": "FiniteCounting",
      "imports": [
        "PairedPivotCore"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedPivotCounting.two_bits_le_one",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.count_perm",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.flatten_length",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.paired_count_le",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.c3_no_common_open",
          "axioms": []
        },
        {
          "theorem": "PairedPivotCounting.open_accepted_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotCounting.stable_accepted_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MajorityCounting",
      "imports": [
        "FiniteCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "MajorityCounting.disjoint_ones_bound",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MajorityCounting.disjoint_majorities_impossible",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MajorityCounting.bits_disjoint",
          "axioms": []
        },
        {
          "theorem": "MajorityCounting.majority_at_most_one",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "MajorityCounting.majority_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "RationalMinorant",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedPivotAlgebra.mixture_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.factor_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.rat_pow_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.monomial_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.bernstein_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.finite_majority_minorant",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedPivotAlgebra.finite_majority_minorant_twice",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "RationalSampling",
      "imports": [
        "FiniteRatSums",
        "MajorityCounting",
        "RationalMinorant"
      ],
      "printed_axioms": [
        {
          "theorem": "RationalSampling.expect_if",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_const",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_le",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.iid_boolean_pushforward",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.bernoulli_five",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.bernoulli_seven",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.five_sampling_formula",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "RationalSampling.seven_sampling_formula",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "ListRatCounting",
      "imports": [
        "RationalSampling"
      ],
      "printed_axioms": [
        {
          "theorem": "ListRatCounting.sum_append",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.sum_map",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.sum_flatMap",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.sum_filter",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.count_as_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.ratBit_range",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "ListRatCounting.inv_nonneg_of_pos",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "MatrixMoments",
      "imports": [
        "FiniteRatSums",
        "RationalMinorant"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedMatrixMoments.total_columns",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.codegree_double_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.row_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.total_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.codegree_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.ratio_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.row_bound_from_sampling",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedMatrixMoments.conditional_density_from_sampling",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "BooleanMatrixGeometry",
      "imports": [
        "ListRatCounting",
        "MatrixMoments"
      ],
      "printed_axioms": [
        {
          "theorem": "BooleanMatrixGeometry.closedBit_iff",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.grid_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.cells_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.cells_card",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.rowWeight_normalized",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.rowWeight_nonneg",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.four_bit_identity",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.row_cell_probability",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.two_bit_mask",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BooleanMatrixGeometry.sum_cell_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "StableDensity",
      "imports": [
        "BooleanMatrixGeometry"
      ],
      "printed_axioms": [
        {
          "theorem": "StableDensity.stable_relation_disjoint",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.deterministic_count_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.expected_count_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.row_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.polynomial_row_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.stable_sampling_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.stable_density_lists",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "StableDensity.stable_C3_density",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "GridModel",
      "imports": [
        "StableDensity"
      ],
      "printed_axioms": [
        {
          "theorem": "GridModel.finRange_mem",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "GridModel.finRange_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.grid_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.grid_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.occupied_cells_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.occupied_cells_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.cover_has_no_reuse",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.selected_endpoints_occupied",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GridModel.stable_endpoints_are_ND",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "NatListSums",
      "imports": [
        "Std"
      ],
      "printed_axioms": []
    },
    {
      "module": "MatrixCounting",
      "imports": [
        "NatListSums"
      ],
      "printed_axioms": [
        {
          "theorem": "EvenParity.common_le_one",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leave_cover_identity",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leave_double_count",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.degree_is_actual_row_count",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.total_is_actual_cell_count",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.occupiedCells_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.common_zero_iff",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leaveNeighbors_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "EvenParity.leaveDegree_is_actual_leave_count",
          "axioms": [
            "propext"
          ]
        }
      ]
    },
    {
      "module": "ThirdData",
      "imports": [
        "GridModel",
        "MatrixCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "UnrestrictedThird.line_injective",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedThird.active_line_decomposition",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedThird.selected_line_iff",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedThird.unused_row_empty",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedThird.unused_column_empty",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedThird.indices_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "ThirdGeometry",
      "imports": [
        "ThirdData"
      ],
      "printed_axioms": [
        {
          "theorem": "UnrestrictedThird.empty_base_C4Free",
          "axioms": []
        },
        {
          "theorem": "UnrestrictedThird.pair_occupied",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedThird.pair_ND",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedThird.pair_C2",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedThird.pair_no_five",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedThird.pair_C3",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "ThirdFamily",
      "imports": [
        "ThirdGeometry"
      ],
      "printed_axioms": [
        {
          "theorem": "UnrestrictedThird.constructed_no_reuse",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedThird.constructed_endpoints_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedThird.constructed_cover",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedThird.constructed_S",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedThird.constructed_cell_count",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedThird.constructed_stable_full_family",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedThird.finite_augmentation",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "ThirdCounting",
      "imports": [
        "ThirdFamily"
      ],
      "printed_axioms": [
        {
          "theorem": "UnrestrictedThird.exact_pair_count",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedThird.floor_product_lower",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedThird.finite_lower",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedThird.finite_unrestricted_construction",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "OriginalModel",
      "imports": [
        "GridModel",
        "MatrixCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "OriginalAugmented.full_iff",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.empty_C4",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.full_empty",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.c3_antitone",
          "axioms": []
        },
        {
          "theorem": "OriginalAugmented.selected_C3",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.selected_S",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.selected_endpoints",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "ThirdCanonical",
      "imports": [
        "ThirdCounting",
        "OriginalModel"
      ],
      "printed_axioms": [
        {
          "theorem": "UnrestrictedThirdCanonical.construction_admissible",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedThirdCanonical.empty_fixedCount",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedThirdCanonical.construction_objective",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedThirdCanonical.construction_lower",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedThirdCanonical.canonical_unrestricted_construction",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedThirdCanonical.exists_unrestricted_witness",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "OriginalCounts",
      "imports": [
        "OriginalModel"
      ],
      "printed_axioms": [
        {
          "theorem": "OriginalAugmented.fixedCount_le_grid",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.full_count_add",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.selected_count_eq_twice_pairs",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixed_plus_twice_pairs_eq_full",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixed_plus_twice_pairs_le_grid",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.objective_le_grid",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixedCount_empty",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.admissible_empty_selection",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "BoundedMaximum",
      "imports": [
        "Std"
      ],
      "printed_axioms": [
        {
          "theorem": "BoundedMaximum.greatest_le",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BoundedMaximum.le_greatest",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "BoundedMaximum.greatest_mem",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "OriginalParameters",
      "imports": [
        "OriginalCounts",
        "BoundedMaximum"
      ],
      "printed_axioms": [
        {
          "theorem": "OriginalAugmented.classical_zero_feasible",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.augmented_zero_feasible",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.fixedCount_le_z",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.classical_attained",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.exists_maximumBase",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.maximumBase_iff",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.limited_nonempty",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.objective_le_zA",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.objective_le_zL",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.zA_attained",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.zL_attained",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.hierarchy",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.z_le_iff",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.zA_le_iff",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.zL_le_iff",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "OriginalAugmented.parameters_zero_of_grid_zero",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "UnrestrictedParameterBridge",
      "imports": [
        "ThirdCanonical",
        "OriginalParameters"
      ],
      "printed_axioms": [
        {
          "theorem": "UnrestrictedUniform.zA_floor_lower",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedUniform.zA_finite_lower",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "C4Quadratic",
      "imports": [
        "OriginalCounts"
      ],
      "printed_axioms": [
        {
          "theorem": "UnrestrictedUniform.nsum_cauchy",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedUniform.fixedCount_eq_total",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedUniform.C4_quadratic",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedUniform.C4_square_grid_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "GeneralBoundary",
      "imports": [
        "GridModel"
      ],
      "printed_axioms": [
        {
          "theorem": "GeneralBoundary.member_le_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.sum_single",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.openBit_iff",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.pointwise_boundary",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.row_boundary_sum",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.col_boundary_sum_le",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.closed_open_count_comparison",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.open_relation_disjoint",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.general_deterministic_count_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralBoundary.iid_le_on_length",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedRational",
      "imports": [
        "GeneralBoundary"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedRational.den_pos",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedRational.B_mul_den",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedRational.B_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedRational.rho_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedRational.fixed_point",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedRational.rational_minorant",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedRational.shifted_minorant",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedDecision",
      "imports": [
        "PairedRational"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedDecision.decision_disjoint",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDecision.decision_count_le_half",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDecision.boolIid_congr",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDecision.boolIid_const",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDecision.bool_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDecision.iid_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedLimit",
      "imports": [
        "PairedDecision"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedLimit.rational_nat_above",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedLimit.archimedean_le",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedLimit.probability_error",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedLimit.sum_limit",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedCounting",
      "imports": [
        "PairedLimit"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedCounting.bool_probability_range",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedCounting.finite_decision_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedCounting.rational_decision_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedOpenGeometry",
      "imports": [
        "PairedCounting"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedOpenGeometry.B_zero",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedOpenGeometry.open_probability",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedOpenGeometry.sum_open_response",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedOpenGeometry.codegree_self",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedOpenGeometry.codegree_integral",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedRow",
      "imports": [
        "PairedOpenGeometry"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedRow.open_rational_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedRow.general_row_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "GeneralSampling",
      "imports": [
        "GeneralBoundary"
      ],
      "printed_axioms": [
        {
          "theorem": "GeneralSampling.expected_with_error",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralSampling.sampling_with_error",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralSampling.scaled_minorant",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralSampling.general_row_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "GeneralDensity",
      "imports": [
        "GeneralSampling"
      ],
      "printed_axioms": [
        {
          "theorem": "GeneralDensity.general_second_moment",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralDensity.general_quadratic_rat",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralDensity.quadratic_linear_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralDensity.general_linear_rat",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralDensity.general_C3_density",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralDensity.general_C3_quadratic",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "GeneralTranspose",
      "imports": [
        "GeneralDensity"
      ],
      "printed_axioms": [
        {
          "theorem": "GeneralTranspose.perm_from_nodup_membership",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralTranspose.swapped_nodup",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralTranspose.cells_transpose_perm",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralTranspose.flatten_transpose",
          "axioms": [
            "propext"
          ]
        },
        {
          "theorem": "GeneralTranspose.transpose_cover",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralTranspose.c3_transpose",
          "axioms": []
        },
        {
          "theorem": "GeneralTranspose.transposed_pairs_C3",
          "axioms": [
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "GeneralTranspose.general_C3_density_transposed",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "PairedDensity",
      "imports": [
        "PairedRow",
        "GeneralTranspose"
      ],
      "printed_axioms": [
        {
          "theorem": "PairedDensity.second_moment",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDensity.quadratic",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDensity.quadratic_to_linear",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDensity.density_rat",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDensity.general_C3_density",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "PairedDensity.general_C3_density_transposed",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    },
    {
      "module": "UnrestrictedModulus",
      "imports": [
        "UnrestrictedParameterBridge",
        "C4Quadratic",
        "PairedDensity"
      ],
      "printed_axioms": [
        {
          "theorem": "UnrestrictedUniform.dimension_product_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedUniform.small_C4_base",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedUniform.selected_pairs_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedUniform.boundary_error_bound",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedUniform.admissible_uniform_upper",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedUniform.zA_uniform_upper",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedUniform.zA_uniform_lower",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        },
        {
          "theorem": "UnrestrictedUniform.zA_uniform_modulus",
          "axioms": [
            "Classical.choice",
            "Quot.sound",
            "propext"
          ]
        }
      ]
    }
  ],
  "entry_audit": "source/UnrestrictedModulusEntryAudit.lean",
  "entry_output_sha256": "7e8b118e9161e91c76b8242cd74ed367f3f8341a0b77d3eb48546fae71f8a669",
  "entries": {
    "OriginalAugmented.full_iff": [
      "propext"
    ],
    "OriginalAugmented.empty_C4": [
      "propext"
    ],
    "OriginalAugmented.full_empty": [
      "Quot.sound",
      "propext"
    ],
    "OriginalAugmented.c3_antitone": [],
    "OriginalAugmented.selected_C3": [
      "propext"
    ],
    "OriginalAugmented.selected_S": [
      "Quot.sound",
      "propext"
    ],
    "OriginalAugmented.selected_endpoints": [
      "Quot.sound",
      "propext"
    ],
    "OriginalAugmented.fixedCount_le_grid": [
      "Quot.sound",
      "propext"
    ],
    "OriginalAugmented.full_count_add": [
      "Quot.sound",
      "propext"
    ],
    "OriginalAugmented.selected_count_eq_twice_pairs": [
      "Quot.sound",
      "propext"
    ],
    "OriginalAugmented.fixed_plus_twice_pairs_eq_full": [
      "Quot.sound",
      "propext"
    ],
    "OriginalAugmented.fixed_plus_twice_pairs_le_grid": [
      "Quot.sound",
      "propext"
    ],
    "OriginalAugmented.objective_le_grid": [
      "Quot.sound",
      "propext"
    ],
    "OriginalAugmented.fixedCount_empty": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "OriginalAugmented.admissible_empty_selection": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "OriginalAugmented.classical_zero_feasible": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "OriginalAugmented.augmented_zero_feasible": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "OriginalAugmented.fixedCount_le_z": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "OriginalAugmented.classical_attained": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "OriginalAugmented.exists_maximumBase": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "OriginalAugmented.maximumBase_iff": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "OriginalAugmented.limited_nonempty": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "OriginalAugmented.objective_le_zA": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "OriginalAugmented.objective_le_zL": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "OriginalAugmented.zA_attained": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "OriginalAugmented.zL_attained": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "OriginalAugmented.hierarchy": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "OriginalAugmented.z_le_iff": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "OriginalAugmented.zA_le_iff": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "OriginalAugmented.zL_le_iff": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "OriginalAugmented.parameters_zero_of_grid_zero": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UnrestrictedUniform.zA_floor_lower": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UnrestrictedUniform.zA_finite_lower": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UnrestrictedUniform.nsum_cauchy": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UnrestrictedUniform.fixedCount_eq_total": [
      "propext"
    ],
    "UnrestrictedUniform.C4_quadratic": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UnrestrictedUniform.C4_square_grid_bound": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UnrestrictedUniform.dimension_product_bound": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UnrestrictedUniform.small_C4_base": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UnrestrictedUniform.selected_pairs_bound": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UnrestrictedUniform.boundary_error_bound": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UnrestrictedUniform.admissible_uniform_upper": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UnrestrictedUniform.zA_uniform_upper": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UnrestrictedUniform.zA_uniform_lower": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "UnrestrictedUniform.zA_uniform_modulus": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ]
  },
  "source_provenance": [
    {
      "kind": "unchanged-private-copy",
      "copy": "source/FiniteRatSums.lean",
      "source_package": "frozen-construction-or-paired-density",
      "sha256": "bd607b3f98c38527560e407d57f3f60863c1296507d5f6b296997121c43fe0e2"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/PairedPivotCore.lean",
      "source_package": "frozen-construction-or-paired-density",
      "sha256": "252f9dd912c921c78d5734bff4b067dabb3155e2699598376a65447e39ba3a87"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/FiniteCounting.lean",
      "source_package": "frozen-construction-or-paired-density",
      "sha256": "7f2e49124b0a1adf97ff215e2265721d2c86456374fd540a4bd46fb315f7e408"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/MajorityCounting.lean",
      "source_package": "frozen-construction-or-paired-density",
      "sha256": "ff80b38dc027b1627a9c7c1ae30f13e727ffe23c3b5ac6f92d60cb5942964164"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/RationalMinorant.lean",
      "source_package": "frozen-construction-or-paired-density",
      "sha256": "de586fba185b570c5e7db88cefadcb17cd825bf48d7920cda4cfca1367611cd3"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/RationalSampling.lean",
      "source_package": "frozen-construction-or-paired-density",
      "sha256": "aba8f87d9d6c67eb823c9ec87b52197a1dc2f5247fc8973b5d312cf4f7f7d744"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/ListRatCounting.lean",
      "source_package": "frozen-construction-or-paired-density",
      "sha256": "e3029ab516d642367fd01d41269be5c92e0686267d22099f4616444ae3479eef"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/MatrixMoments.lean",
      "source_package": "frozen-construction-or-paired-density",
      "sha256": "41c339f14486d305a7df89060c7ad0e231b04e4e676bec272333660d8e3970c8"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/BooleanMatrixGeometry.lean",
      "source_package": "frozen-construction-or-paired-density",
      "sha256": "00d21386aa49b8ff3423b06063a4e7251d0d0a2ef384f6e1d2b3d11d4c659457"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/StableDensity.lean",
      "source_package": "frozen-construction-or-paired-density",
      "sha256": "2ac87ffd23403c930056e4bb668d32209962da441042b6769b7ed23e76655136"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/GridModel.lean",
      "source_package": "frozen-construction-or-paired-density",
      "sha256": "0585fddd274d37e2d1f68da4c9395e8c1b6b30bfde154f341d1a17cd18b2527b"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/NatListSums.lean",
      "source_package": "frozen-construction-or-paired-density",
      "sha256": "62510752ac5d81a01bc9a654b68844e27c7307f4ef778e214a791d50a5a3efe1"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/MatrixCounting.lean",
      "source_package": "frozen-construction-or-paired-density",
      "sha256": "8073ac707be7edd0a4eb589ca62042adfb8dc67db6c3a15b496ef097d67aa982"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/ThirdData.lean",
      "source_package": "frozen-construction-or-paired-density",
      "sha256": "d81e917c74856950bafc3eda7c26cae048b1e8a4a909f9af5b03f5db08478690"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/ThirdGeometry.lean",
      "source_package": "frozen-construction-or-paired-density",
      "sha256": "d980af26aeb3dc3cf8df5575d32688b1140517eb116f1bbf85c7ffbcbe853565"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/ThirdFamily.lean",
      "source_package": "frozen-construction-or-paired-density",
      "sha256": "24aa5fbbbf3d87c5a13985749db83feb1a1c8c33ff88b0290a01165f2c3f2e02"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/ThirdCounting.lean",
      "source_package": "frozen-construction-or-paired-density",
      "sha256": "babfb89f62b191648b98a0a4e789bbebc4b575228ccf0087a71369607e503415"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/OriginalModel.lean",
      "source_package": "canonical-parameters",
      "sha256": "035f0ce9759fcbdc517376bf0fbba930ade30e3f3f09c6e064969c7b85e44fdc"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/ThirdCanonical.lean",
      "source_package": "frozen-construction-or-paired-density",
      "sha256": "1fad684eba36da9a292474a55ebb0b5222eedda5ddbf420623e5ec4ec690fdbd"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/OriginalCounts.lean",
      "source_package": "canonical-parameters",
      "sha256": "7d33b0ac6ab5f10a20302f73c1fa59c3bc9babc34145bedcb343bed56bc889b5"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/BoundedMaximum.lean",
      "source_package": "canonical-parameters",
      "sha256": "837a4e6e68ecd8faf23fbba0de157c66f70e239b2774ba8c49705bd1c93e2394"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/OriginalParameters.lean",
      "source_package": "canonical-parameters",
      "sha256": "f6b456474e97491a3f9ace97d9bc429bb27494370efa3bf12db2ac068bc1fa59"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/GeneralBoundary.lean",
      "source_package": "frozen-construction-or-paired-density",
      "sha256": "60028baf2107cbb3399ba07f3673ae6607c4b04107adaf64fad9c55cf6064e13"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/PairedRational.lean",
      "source_package": "frozen-construction-or-paired-density",
      "sha256": "beaaa032feb390acad5977c949b8de191dda5d3ddf8201b5f6b54cfccbfdcd5d"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/PairedDecision.lean",
      "source_package": "frozen-construction-or-paired-density",
      "sha256": "35aa1331ccc7dd9fc7b8d835d13992e2b3d06f23177cb88d840da2ff16db3940"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/PairedLimit.lean",
      "source_package": "frozen-construction-or-paired-density",
      "sha256": "39f5c5179d7798084d66f628f303bb3cf393c78ac45292335ded2a5786015987"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/PairedCounting.lean",
      "source_package": "frozen-construction-or-paired-density",
      "sha256": "a9cd2fb5468bc0a52cf5e97184e8f656e8dd5d80299a8538d23c658ab90bb06b"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/PairedOpenGeometry.lean",
      "source_package": "frozen-construction-or-paired-density",
      "sha256": "ff916ea4ca7d86e5ee4b84089ae38a5836008e7ff769f02308401af7cbf3f604"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/PairedRow.lean",
      "source_package": "frozen-construction-or-paired-density",
      "sha256": "106ca95b47630e5bf3690160e730e9b8340275e2070d93353cb2ebddaccc2f19"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/GeneralSampling.lean",
      "source_package": "frozen-construction-or-paired-density",
      "sha256": "526a1ab6eba055ae12db89121ebde2d933385c6a76f30e961bec1a7d9a8e2774"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/GeneralDensity.lean",
      "source_package": "frozen-construction-or-paired-density",
      "sha256": "17e569997ff0637dc66e1ff087b781a867640d20a748692e8a18cd0c8e0c35f2"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/GeneralTranspose.lean",
      "source_package": "frozen-construction-or-paired-density",
      "sha256": "c32cde51096159d6d79bffe81626b1c9d93d00106074e76257da62f73ac61625"
    },
    {
      "kind": "unchanged-private-copy",
      "copy": "source/PairedDensity.lean",
      "source_package": "frozen-construction-or-paired-density",
      "sha256": "aea5ad6c301746186a231da8c04dd3ecef4cb711f3e70633d43e67d18a8188a9"
    }
  ]
}


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/BooleanMatrixGeometry.lean <==
import ListRatCounting
import MatrixMoments

namespace BooleanMatrixGeometry

open PairedPivotCore FiniteRatSums RationalSampling ListRatCounting PairedMatrixMoments

universe u v
variable {Row : Type u} {Col : Type v}

def indicator (A : Row → Col → Bool) (r : Row) (c : Col) : Rat := ratBit (A r c)

def grid (rows : List Row) (cols : List Col) : List (Cell Row Col) :=
  rows.flatMap (fun r => cols.map (fun c => (r,c)))

def cells (rows : List Row) (cols : List Col) (A : Row → Col → Bool) : List (Cell Row Col) :=
  (grid rows cols).filter (fun p => A p.1 p.2)

def closedBit (A : Row → Col → Bool) (p q : Cell Row Col) : Bool :=
  A p.1 p.2 && A q.1 q.2 && A p.1 q.2 && A q.1 p.2

theorem closedBit_iff (A : Row → Col → Bool) (p q : Cell Row Col) :
    closedBit A p q=true ↔ Closed (fun r c => A r c=true) p q := by
  simp [closedBit, Closed, Bool.and_eq_true, and_assoc]

theorem grid_sum (rows : List Row) (cols : List Col) (g : Cell Row Col → Rat) :
    sum (grid rows cols) g=sum rows (fun r => sum cols (fun c => g (r,c))) := by
  unfold grid
  rw [sum_flatMap]
  exact sum_congr rows _ _ (fun r _ => sum_map cols (fun c => (r,c)) g)

theorem cells_sum (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (g : Cell Row Col → Rat) :
    sum (cells rows cols A) g=
      sum rows (fun r => sum cols (fun c => indicator A r c*g (r,c))) := by
  unfold cells
  rw [sum_filter, grid_sum]
  rfl

theorem cells_card (rows : List Row) (cols : List Col) (A : Row → Col → Bool) :
    ((cells rows cols A).length : Rat)=total rows cols (indicator A) := by
  have h := cells_sum rows cols A (fun _ => 1)
  rw [sum_const] at h
  have hi : sum rows (fun r => sum cols (fun c => indicator A r c*1))=
      total rows cols (indicator A) := by
    apply sum_congr rows
    intro r hr
    exact sum_congr cols _ _ (fun c _ => Rat.mul_one _)
  rw [hi] at h
  grind

def rowWeight (cols : List Col) (A : Row → Col → Bool) (r : Row) (c : Col) : Rat :=
  indicator A r c*(rowDegree cols (indicator A) r)⁻¹

theorem rowWeight_normalized (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : sum cols (rowWeight cols A r)=1 := by
  unfold rowWeight
  rw [sum_mul_right]
  change rowDegree cols (indicator A) r*(rowDegree cols (indicator A) r)⁻¹=1
  exact Rat.mul_inv_cancel _ (by grind)

theorem rowWeight_nonneg (cols : List Col) (A : Row → Col → Bool) (r : Row)
    (hd : 0<rowDegree cols (indicator A) r) : ∀ c ∈ cols, 0≤rowWeight cols A r c := by
  intro c hc
  exact Rat.mul_nonneg (ratBit_range (A r c)).1 (inv_nonneg_of_pos _ hd)

theorem four_bit_identity (a b x y : Bool) (z : Rat) :
    ratBit x*z*ratBit (x && b && a && y)=
      ratBit a*ratBit b*(ratBit x*ratBit y)*z := by
  cases a <;> cases b <;> cases x <;> cases y <;> simp [ratBit] <;> grind

theorem row_cell_probability (cols : List Col) (A : Row → Col → Bool)
    (r s : Row) (c : Col) :
    expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) (s,c)))=
      indicator A r c*indicator A s c*
        (codegree cols (indicator A) r s/rowDegree cols (indicator A) r) := by
  unfold expect
  rw [sum_congr cols (fun j => rowWeight cols A r j*ratBit (closedBit A (r,j) (s,c))) (fun j =>
      (indicator A r c*indicator A s c)*(indicator A r j*indicator A s j)*
        (rowDegree cols (indicator A) r)⁻¹)
    (fun j _ => four_bit_identity (A r c) (A s c) (A r j) (A s j) _)]
  rw [sum_mul_right, sum_mul_left]
  unfold codegree
  rw [Rat.div_def]
  grind

theorem two_bit_mask (a b : Bool) (B : Rat → Rat) (hB : B 0=0) (t : Rat) :
    B (ratBit a*ratBit b*t)=ratBit a*ratBit b*B t := by
  cases a <;> cases b <;> simp [ratBit, hB] <;> grind

theorem occupied_mask_identity (a b : Bool) (t : Rat) :
    ratBit b*(ratBit a*ratBit b*t)=(ratBit a*ratBit b)*t := by
  cases a <;> cases b <;> simp [ratBit] <;> grind

theorem sum_cell_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (B : Rat → Rat) (hB : B 0=0) :
    sum (cells rows cols A) (fun p =>
      B (expect cols (rowWeight cols A r) (fun j => ratBit (closedBit A (r,j) p))))=
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [sum_congr (cells rows cols A) _ (fun p =>
      indicator A r p.2*indicator A p.1 p.2*
        B (codegree cols (indicator A) r p.1/rowDegree cols (indicator A) r))
    (by
      intro p hp
      rw [row_cell_probability]
      exact two_bit_mask (A r p.2) (A p.1 p.2) B hB _)]
  rw [cells_sum]
  apply sum_congr rows
  intro s hs
  rw [sum_congr cols (fun c => indicator A s c*(indicator A r c*indicator A s c*
      B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))) (fun c =>
      (indicator A r c*indicator A s c)*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
    (fun c _ => occupied_mask_identity (A r c) (A s c) _)]
  exact sum_mul_right cols _ _

#print axioms closedBit_iff
#print axioms grid_sum
#print axioms cells_sum
#print axioms cells_card
#print axioms rowWeight_normalized
#print axioms rowWeight_nonneg
#print axioms four_bit_identity
#print axioms row_cell_probability
#print axioms two_bit_mask
#print axioms sum_cell_response

end BooleanMatrixGeometry


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/BoundedMaximum.lean <==
import Std

/-! Bounded maximization of a Nat-valued feasible predicate.
No witness of a maximum is assumed; nonempty feasibility suffices. -/
namespace BoundedMaximum

def greatest (P : Nat → Prop) [DecidablePred P] : Nat → Nat
  | 0 => 0
  | n+1 => if P (n+1) then n+1 else greatest P n

theorem greatest_le (P : Nat → Prop) [DecidablePred P] (N : Nat) : greatest P N≤N := by
  induction N with
  | zero => exact Nat.le_refl 0
  | succ n ih =>
    simp only [greatest]
    split
    · exact Nat.le_refl (n+1)
    · omega

theorem le_greatest (P : Nat → Prop) [DecidablePred P]
    (N k : Nat) (hk : k≤N) (hp : P k) : k≤greatest P N := by
  induction N generalizing k with
  | zero => simp only [greatest]; omega
  | succ n ih =>
    simp only [greatest]
    split
    · exact hk
    · rename_i hn
      have hkn : k≤n := by
        by_cases he : k=n+1
        · subst k; exact False.elim (hn hp)
        · omega
      exact ih k hkn hp

theorem greatest_mem (P : Nat → Prop) [DecidablePred P] (N : Nat)
    (hex : ∃ k, k≤N ∧ P k) : P (greatest P N) := by
  induction N with
  | zero =>
    obtain ⟨k,hk,hp⟩ := hex
    have he : k=0 := by omega
    subst k
    exact hp
  | succ n ih =>
    simp only [greatest]
    split
    · assumption
    · rename_i hn
      obtain ⟨k,hk,hp⟩ := hex
      have hkn : k≤n := by
        by_cases he : k=n+1
        · subst k; exact False.elim (hn hp)
        · omega
      exact ih ⟨k,hkn,hp⟩

#print axioms greatest_le
#print axioms le_greatest
#print axioms greatest_mem
end BoundedMaximum


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/C4Quadratic.lean <==
import OriginalCounts

/-! The base-size quadratic is derived from literal C4-freeness. -/
namespace UnrestrictedUniform

open OriginalAugmented EvenParity BooleanMatrixGeometry FiniteRatSums

theorem cast_nsum {α : Type} (xs : List α) (f : α → Nat) :
    (nsum xs f : Rat)=sum xs (fun x => (f x : Rat)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [nsum,sum,Rat.natCast_add,ih]

theorem nsum_cauchy {α : Type} (xs : List α) (f : α → Nat) :
    (nsum xs f)^2≤xs.length*nsum xs (fun x => (f x)^2) := by
  have h := finite_cauchy xs (fun x => (f x : Rat))
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_pow,Rat.natCast_mul,cast_nsum] using h

theorem nsum_append {α : Type} (xs ys : List α) (f : α → Nat) :
    nsum (xs++ys) f=nsum xs f+nsum ys f := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum,ih,Nat.add_assoc]

theorem nsum_map {α β : Type} (xs : List α) (g : α → β) (f : β → Nat) :
    nsum (xs.map g) f=nsum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum,ih]

theorem nsum_grid {Row Col : Type} (rows : List Row) (cols : List Col) (f : Row×Col → Nat) :
    nsum (grid rows cols) f=nsum rows (fun r => nsum cols (fun c => f (r,c))) := by
  induction rows with
  | nil => rfl
  | cons r rs ih =>
    change nsum (cols.map (fun c => (r,c)) ++ grid rs cols) f = _
    rw [nsum_append,nsum_map,ih]
    rfl

theorem fixedCount_eq_total {m n : Nat} (B : Matrix m n) : fixedCount B=EvenParity.total B := by
  unfold fixedCount cells
  rw [←nsum_bit_filter,nsum_grid]
  rfl

theorem degree_square_identity (d : Nat) : d^2=d*(d-1)+d := by
  cases d with
  | zero => rfl
  | succ d => simp [Nat.pow_two,Nat.add_mul,Nat.mul_add]

theorem base_square_sum {m n : Nat} (B : Matrix m n) :
    fsum m (fun r => (degree B r)^2)=
      fsum m (fun r => degree B r*(degree B r-1))+EvenParity.total B := by
  rw [fsum_congr m _ _ (fun r => degree_square_identity (degree B r)),fsum_add]
  rfl

theorem C4_quadratic {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    (fixedCount B)^2≤m*fixedCount B+m*n*(n-1) := by
  have h := nsum_cauchy (List.finRange m) (degree B)
  change (EvenParity.total B)^2≤(List.finRange m).length*fsum m (fun r => (degree B r)^2) at h
  rw [List.length_finRange,base_square_sum] at h
  have hl := leave_double_count B hc4
  have hp : fsum m (fun r => degree B r*(degree B r-1))≤n*(n-1) := by omega
  have hm := Nat.mul_le_mul_left m hp
  rw [fixedCount_eq_total]
  rw [Nat.mul_add] at h
  have he : m*(n*(n-1))=m*n*(n-1) := by ac_rfl
  rw [he] at hm
  omega

theorem C4_square_grid_bound {m n : Nat} (B : Matrix m n) (hc4 : C4Free B) :
    (fixedCount B)^2≤m*n*(m+n) := by
  have h := C4_quadratic B hc4
  have hf := Nat.mul_le_mul_left m (fixedCount_le_grid B)
  have hn := Nat.mul_le_mul_left (m*n) (Nat.sub_le n 1)
  have he : m*(m*n)+m*n*n=m*n*(m+n) := by
    rw [Nat.mul_add]
    congr 1
    ac_rfl
  calc
    (fixedCount B)^2≤m*fixedCount B+m*n*(n-1) := h
    _≤m*(m*n)+m*n*n := Nat.add_le_add hf hn
    _=m*n*(m+n) := he

#print axioms nsum_cauchy
#print axioms fixedCount_eq_total
#print axioms C4_quadratic
#print axioms C4_square_grid_bound
end UnrestrictedUniform


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/FiniteCounting.lean <==
import PairedPivotCore

/-! Actual finite counting from original C3 and a simple pairing cover.
This module does not assume a degree or sampling inequality. -/

namespace PairedPivotCounting

open PairedPivotCore

universe u

def bitNat (b : Bool) : Nat := if b then 1 else 0

def count {α : Type u} (f : α → Bool) : List α → Nat
  | [] => 0
  | a :: as => bitNat (f a) + count f as

def flattenPairs {α : Type u} : List (α × α) → List α
  | [] => []
  | p :: ps => p.1 :: p.2 :: flattenPairs ps

theorem two_bits_le_one (a b : Bool)
    (h : ¬ (a = true ∧ b = true)) : bitNat a + bitNat b ≤ 1 := by
  cases a <;> cases b <;> simp_all [bitNat]

theorem count_perm {α : Type u} (f : α → Bool) {xs ys : List α}
    (h : xs.Perm ys) : count f xs = count f ys := by
  induction h with
  | nil => rfl
  | cons x h ih => exact congrArg (fun k => bitNat (f x) + k) ih
  | swap x y xs => simp only [count]; omega
  | trans h₁ h₂ ih₁ ih₂ => exact ih₁.trans ih₂

theorem flatten_length {α : Type u} (pairs : List (α × α)) :
    (flattenPairs pairs).length = 2 * pairs.length := by
  induction pairs with
  | nil => rfl
  | cons p ps ih => simp only [flattenPairs, List.length_cons]; omega

theorem paired_count_le {α : Type u} (f : α → Bool)
    (pairs : List (α × α))
    (h : ∀ p ∈ pairs, ¬ (f p.1 = true ∧ f p.2 = true)) :
    count f (flattenPairs pairs) ≤ pairs.length := by
  induction pairs with
  | nil => exact Nat.le_refl 0
  | cons p ps ih =>
    have hp := two_bits_le_one (f p.1) (f p.2) (h p (by simp))
    have ht := ih (fun q hq => h q (List.mem_cons_of_mem p hq))
    simp only [flattenPairs, count, List.length_cons]
    omega

/-- A literal finite occupied matrix and its S pairing cover. -/
structure Matrix (m n : Nat) where
  occupied : Fin m → Fin n → Prop
  cells : List (Cell (Fin m) (Fin n))
  pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))
  complete : ∀ p, occupied p.1 p.2 ↔ p ∈ cells
  simple : cells.Nodup
  cover : cells.Perm (flattenPairs pairs)
  c3 : ∀ p ∈ pairs, OriginalC3 occupied p.1 p.2

theorem c3_no_common_open {Row Col : Type u}
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b) :
    ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  intro p h
  rcases h with ⟨⟨⟨hpp, _, hpa, hap⟩, hra, hca⟩,
    ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
  exact hc p.1 p.2 hra hrb hca hcb ⟨hpp, hpa, hpb, hap, hbp⟩

theorem open_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Open A.occupied)]
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Open A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Open A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact decision_accepts_at_most_one (Open A.occupied) pivots p.1 p.2
      (c3_no_common_open A.occupied p.1 p.2 (A.c3 p hm))
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

theorem stable_accepted_count_le_half {m n : Nat} (A : Matrix m n)
    [DecidableRel (Closed A.occupied)]
    (holes : ∀ p ∈ A.pairs,
      (¬ A.occupied p.1.1 p.2.2) ∧ (¬ A.occupied p.2.1 p.1.2))
    (pivots : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    2 * count (fun a => accepts (membershipList (Closed A.occupied) pivots a))
      A.cells ≤ A.cells.length := by
  let f := fun a => accepts (membershipList (Closed A.occupied) pivots a)
  have hp : ∀ p ∈ A.pairs, ¬ (f p.1 = true ∧ f p.2 = true) := by
    intro p hm
    exact stable_closed_decision_accepts_at_most_one A.occupied pivots p.1 p.2
      (A.c3 p hm) (holes p hm).1 (holes p hm).2
  have hc := paired_count_le f A.pairs hp
  have he := count_perm f A.cover
  have hl := A.cover.length_eq.trans (flatten_length A.pairs)
  change 2 * count f A.cells ≤ A.cells.length
  omega

#print axioms two_bits_le_one
#print axioms count_perm
#print axioms flatten_length
#print axioms paired_count_le
#print axioms c3_no_common_open
#print axioms open_accepted_count_le_half
#print axioms stable_accepted_count_le_half

end PairedPivotCounting


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/FiniteRatSums.lean <==
import Std

/-! Elementary finite rational sums and Cauchy by a sum-of-squares identity. -/

namespace FiniteRatSums

universe u v

def sum {α : Type u} : List α → (α → Rat) → Rat
  | [], _ => 0
  | a :: as, f => f a + sum as f

theorem sum_congr {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x = g x) : sum xs f = sum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f = g x + sum xs g
    rw [hx, ht]

theorem sum_add {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x + g x) = sum xs f + sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_sub {α : Type u} (xs : List α) (f g : α → Rat) :
    sum xs (fun x => f x - g x) = sum xs f - sum xs g := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_left {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => c * f x) = c * sum xs f := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_mul_right {α : Type u} (xs : List α) (c : Rat) (f : α → Rat) :
    sum xs (fun x => f x * c) = sum xs f * c := by
  induction xs with
  | nil => simp only [sum]; grind
  | cons x xs ih => simp only [sum]; rw [ih]; grind

theorem sum_const {α : Type u} (xs : List α) (c : Rat) :
    sum xs (fun _ => c) = (xs.length : Rat) * c := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem sum_nonneg {α : Type u} (xs : List α) (f : α → Rat)
    (h : ∀ x ∈ xs, 0 ≤ f x) : 0 ≤ sum xs f := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    exact Rat.add_nonneg (h x (by simp))
      (ih (fun y hy => h y (List.mem_cons_of_mem x hy)))

theorem sum_le {α : Type u} (xs : List α) (f g : α → Rat)
    (h : ∀ x ∈ xs, f x ≤ g x) : sum xs f ≤ sum xs g := by
  induction xs with
  | nil => exact Rat.le_refl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (List.mem_cons_of_mem x hy))
    change f x + sum xs f ≤ g x + sum xs g
    grind

theorem sum_swap {α : Type u} {β : Type v} (xs : List α) (ys : List β)
    (f : α → β → Rat) :
    sum xs (fun x => sum ys (f x)) = sum ys (fun y => sum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [sum]; rw [sum_const]; grind
  | cons x xs ih =>
    simp only [sum]
    rw [sum_add, ih]

theorem sum_square_shift {α : Type u} (xs : List α) (f : α → Rat) (c : Rat) :
    sum xs (fun x => (f x-c)^2) =
      sum xs (fun x => (f x)^2)-2*c*sum xs f+(xs.length : Rat)*c^2 := by
  induction xs with
  | nil => simp only [sum, List.length_nil]; grind
  | cons x xs ih =>
    simp only [sum, List.length_cons]
    rw [ih]
    have hn := Rat.natCast_add xs.length 1
    grind

theorem lagrange_identity {α : Type u} (xs : List α) (f : α → Rat) :
    sum xs (fun y => sum xs (fun x => (f x-f y)^2)) =
      2*(xs.length : Rat)*sum xs (fun x => (f x)^2)-2*(sum xs f)^2 := by
  rw [sum_congr xs _ _ (fun y _ => sum_square_shift xs f (f y))]
  rw [sum_add, sum_sub, sum_const]
  rw [sum_mul_right, sum_mul_left, sum_mul_left]
  grind

theorem finite_cauchy {α : Type u} (xs : List α) (f : α → Rat) :
    (sum xs f)^2 ≤ (xs.length : Rat)*sum xs (fun x => (f x)^2) := by
  have h := sum_nonneg xs (fun y => sum xs (fun x => (f x-f y)^2))
    (fun y _ => sum_nonneg xs (fun x => (f x-f y)^2)
      (fun x _ => Lean.Grind.OrderedRing.sq_nonneg))
  rw [lagrange_identity] at h
  grind

#print axioms sum_congr
#print axioms sum_add
#print axioms sum_sub
#print axioms sum_mul_left
#print axioms sum_mul_right
#print axioms sum_const
#print axioms sum_nonneg
#print axioms sum_le
#print axioms sum_swap
#print axioms sum_square_shift
#print axioms lagrange_identity
#print axioms finite_cauchy

end FiniteRatSums


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/GeneralBoundary.lean <==
import GridModel

/-! New general-C3 boundary bridge. The stable proof files are unchanged. -/

namespace GeneralBoundary

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments BooleanMatrixGeometry GridModel

universe u
variable {Row Col : Type u}

def flag {α : Type u} [DecidableEq α] (a b : α) : Rat := ratBit (decide (a=b))

theorem flag_self {α : Type u} [DecidableEq α] (a : α) : flag a a=1 := by
  simp [flag, ratBit]

theorem flag_ne {α : Type u} [DecidableEq α] (a b : α) (h : a≠b) : flag a b=0 := by
  simp [flag, h, ratBit]

theorem flag_nonneg {α : Type u} [DecidableEq α] (a b : α) : 0≤flag a b :=
  (ratBit_range _).1

theorem member_le_sum {α : Type u} (xs : List α) (f : α → Rat)
    (hf : ∀ x ∈ xs, 0≤f x) (a : α) (ha : a ∈ xs) : f a≤sum xs f := by
  induction xs with
  | nil => cases ha
  | cons x xs ih =>
    rcases List.mem_cons.mp ha with he | ht
    · subst a
      have hn := sum_nonneg xs f (fun y hy => hf y (List.mem_cons_of_mem x hy))
      change f x≤f x+sum xs f
      grind
    · have hi := ih (fun y hy => hf y (List.mem_cons_of_mem x hy)) ht
      have hn := hf x (by simp)
      change f a≤f x+sum xs f
      grind

theorem sum_flag_not_mem {α : Type u} [DecidableEq α]
    (xs : List α) (a : α) (f : α → Rat) (ha : a ∉ xs) :
    sum xs (fun x => f x*flag x a)=0 := by
  rw [sum_congr xs _ (fun _ => 0) (by
    intro x hx
    have hn : x≠a := by intro he; exact ha (he ▸ hx)
    rw [flag_ne x a hn, Rat.mul_zero])]
  rw [sum_const]
  grind

theorem sum_single {α : Type u} [DecidableEq α]
    (xs : List α) (a : α) (f : α → Rat) (hn : xs.Nodup) (ha : a ∈ xs) :
    sum xs (fun x => f x*flag x a)=f a := by
  induction xs with
  | nil => cases ha
  | cons x xs ih =>
    obtain ⟨hx, hxs⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | ht
    · subst a
      change f x*flag x x+sum xs (fun y => f y*flag y x)=f x
      rw [flag_self, Rat.mul_one, sum_flag_not_mem xs x f hx, Rat.add_zero]
    · have hne : x≠a := by intro he; exact hx (he.symm ▸ ht)
      change f x*flag x a+sum xs (fun y => f y*flag y a)=f a
      rw [flag_ne x a hne, Rat.mul_zero, Rat.zero_add]
      exact ih hxs ht

def openBit [DecidableEq Row] [DecidableEq Col]
    (A : Row → Col → Bool) (p q : Cell Row Col) : Bool :=
  closedBit A p q && decide (p.1≠q.1) && decide (p.2≠q.2)

theorem openBit_iff [DecidableEq Row] [DecidableEq Col]
    (A : Row → Col → Bool) (p q : Cell Row Col) :
    openBit A p q=true ↔ Open (fun r c => A r c=true) p q := by
  simp [openBit, Open, closedBit_iff, Bool.and_eq_true, and_assoc]

theorem pointwise_boundary [DecidableEq Row] [DecidableEq Col]
    (A : Row → Col → Bool) (r : Row) (js : List Col) (p : Cell Row Col) :
    majorityValue (js.map (fun j => closedBit A (r,j) p)) ≤
      majorityValue (js.map (fun j => openBit A (r,j) p))+
        flag p.1 r+sum js (fun j => flag p.2 j) := by
  have hc := ratBit_range (majority (js.map (fun j => closedBit A (r,j) p)))
  have ho := ratBit_range (majority (js.map (fun j => openBit A (r,j) p)))
  have hr := flag_nonneg p.1 r
  have hj := sum_nonneg js (fun j => flag p.2 j) (fun j _ => flag_nonneg p.2 j)
  by_cases he : p.1=r
  · have hflag : flag p.1 r=1 := by rw [he, flag_self]
    unfold majorityValue
    grind
  · by_cases hm : p.2 ∈ js
    · have hsum := member_le_sum js (fun j => flag p.2 j)
        (fun j _ => flag_nonneg p.2 j) p.2 hm
      change flag p.2 p.2≤sum js (fun j => flag p.2 j) at hsum
      rw [flag_self] at hsum
      unfold majorityValue
      grind
    · have hl : js.map (fun j => closedBit A (r,j) p)=
          js.map (fun j => openBit A (r,j) p) := by
        apply List.map_congr_left
        intro j hj
        have hn : j≠p.2 := by intro h; exact hm (h ▸ hj)
        simp [openBit, Ne.symm he, hn]
      rw [hl]
      grind

theorem row_boundary_sum [DecidableEq Row]
    (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (r : Row) (hn : rows.Nodup) (hr : r ∈ rows) :
    sum (cells rows cols A) (fun p => flag p.1 r)=rowDegree cols (indicator A) r := by
  rw [cells_sum]
  rw [sum_congr rows _ (fun s => rowDegree cols (indicator A) s*flag s r)
    (fun s _ => sum_mul_right cols (flag s r) (indicator A s))]
  exact sum_single rows r (rowDegree cols (indicator A)) hn hr

theorem col_boundary_sum_le [DecidableEq Col]
    (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (j : Col) (hn : cols.Nodup) (hj : j ∈ cols) :
    sum (cells rows cols A) (fun p => flag p.2 j)≤(rows.length : Rat) := by
  rw [cells_sum]
  rw [sum_congr rows _ (fun s => indicator A s j)
    (fun s _ => sum_single cols j (indicator A s) hn hj)]
  have h := sum_le rows (fun s => indicator A s j) (fun _ => 1)
    (fun s _ => (ratBit_range (A s j)).2)
  rw [sum_const] at h
  grind

theorem closed_open_count_comparison (m n : Nat) (A : Fin m → Fin n → Bool)
    (r : Fin m) (js : List (Fin n)) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
    sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => openBit A (r,j) p)))+
      rowDegree (List.finRange n) (indicator A) r+(js.length : Rat)*(m : Rat) := by
  have h := sum_le (cells (List.finRange m) (List.finRange n) A) _ _
    (fun p _ => pointwise_boundary A r js p)
  rw [sum_add, sum_add] at h
  rw [row_boundary_sum _ _ A r (finRange_nodup m) (finRange_mem r)] at h
  rw [sum_swap] at h
  have hb := sum_le js
    (fun j => sum (cells (List.finRange m) (List.finRange n) A) (fun p => flag p.2 j))
    (fun _ => (m : Rat)) (fun j _ => by
      have hh := col_boundary_sum_le (List.finRange m) (List.finRange n) A j
        (finRange_nodup n) (finRange_mem j)
      simpa only [List.length_finRange] using hh)
  rw [sum_const] at hb
  grind

theorem open_relation_disjoint (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) (r : Fin m) :
    ∀ ab ∈ pairs, ∀ j,
      ¬ (openBit A (r,j) ab.1=true ∧ openBit A (r,j) ab.2=true) := by
  intro ab hab j h
  exact c3_no_common_open (fun r c => A r c=true) ab.1 ab.2 (hc ab hab) (r,j)
    ⟨(openBit_iff A (r,j) ab.1).mp h.1, (openBit_iff A (r,j) ab.2).mp h.2⟩

theorem general_deterministic_count_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (js : List (Fin n)) :
    2*sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        2*rowDegree (List.finRange n) (indicator A) r+2*(js.length : Rat)*(m : Rat) := by
  have hn := majority_count_le_half (fun j p => openBit A (r,j) p=true)
    (cells (List.finRange m) (List.finRange n) A) pairs cover
    (open_relation_disjoint m n A pairs hc r) js
  have hr := Rat.natCast_le_natCast.mpr hn
  rw [Rat.natCast_mul, ← count_as_sum] at hr
  simp only [bits, Bool.decide_eq_true] at hr
  rw [cells_card] at hr
  have hb := Rat.mul_le_mul_of_nonneg_left (closed_open_count_comparison m n A r js)
    (by decide : (0 : Rat)≤2)
  unfold majorityValue at hb
  unfold majorityValue
  grind

theorem iid_le_on_length {α : Type u} (xs : List α) (w : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (k : Nat) (f g : List α → Rat)
    (h : ∀ vs, vs.length=k → f vs≤g vs) : iid xs w k f≤iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h [] rfl
  | succ k ih =>
    apply expect_le xs w _ _ hw
    intro x hx
    exact ih _ _ (fun vs hvs => h (x::vs) (by simp only [List.length_cons, hvs]))

#print axioms member_le_sum
#print axioms sum_single
#print axioms openBit_iff
#print axioms pointwise_boundary
#print axioms row_boundary_sum
#print axioms col_boundary_sum_le
#print axioms closed_open_count_comparison
#print axioms open_relation_disjoint
#print axioms general_deterministic_count_bound
#print axioms iid_le_on_length

end GeneralBoundary


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/GeneralDensity.lean <==
import GeneralSampling

/-! Full general original-C3 finite bound. No ND, CD, or RD exclusion. -/

namespace GeneralDensity

open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralSampling

theorem general_second_moment (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2) ≤
      (2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+14*(m : Rat)^2 := by
  have h := sum_le (List.finRange m)
    (fun r => 3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r))
    (fun r => total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat))
    (fun r _ => general_row_bound m n A pairs cover hc r)
  rw [sum_mul_left, codegree_double_count, sum_add, sum_add,
    sum_const, sum_mul_left, sum_const] at h
  simp only [List.length_finRange] at h
  change 3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2) ≤
    (m : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
      (m : Rat)*(14*(m : Rat)) at h
  grind

theorem general_quadratic_rat (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(total (List.finRange m) (List.finRange n) (indicator A))^2 ≤
      (2*(m : Rat)+2)*(n : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
        14*(m : Rat)^2*(n : Rat) := by
  have h₁ := general_second_moment m n A pairs cover hc
  have h₂ := finite_cauchy (List.finRange n) (colDegree (List.finRange m) (indicator A))
  rw [← total_columns] at h₂
  simp only [List.length_finRange] at h₂
  have h₃ := Rat.mul_le_mul_of_nonneg_left h₁ (Rat.natCast_nonneg (a := n))
  have h₄ := Rat.mul_le_mul_of_nonneg_left h₂ (by decide : (0 : Rat)≤3)
  grind

theorem quadratic_linear_bound (x m n : Rat)
    (_hx : 0≤x) (hm : 0≤m) (hn : 0≤n)
    (hq : x^2≤(2*m+2)*n*x+42*m^2*n) :
    x≤(2*m+2)*n+21*m := by
  apply Classical.byContradiction
  intro h
  have ha : 0≤2*m+2 := by grind
  have hab := Rat.mul_nonneg ha hn
  have h₁ : 0<x-((2*m+2)*n+21*m) := by grind
  have h₂ : 0<x+21*m := by grind
  have hp := Rat.mul_pos h₁ h₂
  have hmn := Rat.mul_nonneg hm hn
  have hm2 : 0≤m^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he :
      (x-((2*m+2)*n+21*m))*(x+21*m)+42*m*n+441*m^2 =
        x^2-(2*m+2)*n*x-42*m^2*n := by grind
  have hpos : 0<(x-((2*m+2)*n+21*m))*(x+21*m)+42*m*n+441*m^2 := by grind
  rw [he] at hpos
  grind

theorem general_linear_rat (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*total (List.finRange m) (List.finRange n) (indicator A) ≤
      2*(m : Rat)*(n : Rat)+2*(n : Rat)+21*(m : Rat) := by
  have hq := general_quadratic_rat m n A pairs cover hc
  have h₃ := Rat.mul_le_mul_of_nonneg_left hq (by decide : (0 : Rat)≤3)
  have hE := total_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (ratBit_range (A r c)).1)
  have hx : 0≤3*total (List.finRange m) (List.finRange n) (indicator A) := by grind
  have hh : (3*total (List.finRange m) (List.finRange n) (indicator A))^2 ≤
      (2*(m : Rat)+2)*(n : Rat)*(3*total (List.finRange m) (List.finRange n) (indicator A))+
        42*(m : Rat)^2*(n : Rat) := by grind
  have h := quadratic_linear_bound _ (m : Rat) (n : Rat) hx
    Rat.natCast_nonneg Rat.natCast_nonneg hh
  grind

/-- All selected pair types are permitted. No C2 or opposite-hole hypothesis. -/
theorem general_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n+2*n+21*m := by
  have h := general_linear_rat m n A pairs cover hc
  rw [← cells_card] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul, Rat.natCast_add] using h

theorem general_C3_quadratic (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(cells (List.finRange m) (List.finRange n) A).length^2 ≤
      (2*m+2)*n*(cells (List.finRange m) (List.finRange n) A).length+14*m^2*n := by
  have h := general_quadratic_rat m n A pairs cover hc
  rw [← cells_card] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul, Rat.natCast_add, Rat.natCast_pow] using h

#print axioms general_second_moment
#print axioms general_quadratic_rat
#print axioms quadratic_linear_bound
#print axioms general_linear_rat
#print axioms general_C3_density
#print axioms general_C3_quadratic

end GeneralDensity


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/GeneralSampling.lean <==
import GeneralBoundary

namespace GeneralSampling

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums RationalSampling
  ListRatCounting PairedMatrixMoments PairedPivotAlgebra BooleanMatrixGeometry GeneralBoundary

theorem expected_with_error (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r)
    (k : Nat) (hk : k≤7) :
    2*iid (List.finRange n) (rowWeight (List.finRange n) A r) k (fun js =>
      sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        2*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat) := by
  have hn := rowWeight_normalized (List.finRange n) A r hd
  have hw := rowWeight_nonneg (List.finRange n) A r hd
  have hkr : (k : Rat)≤7 := Rat.natCast_le_natCast.mpr hk
  have hkm := Rat.mul_le_mul_of_nonneg_right hkr (Rat.natCast_nonneg (a := m))
  have h := iid_le_on_length (List.finRange n) (rowWeight (List.finRange n) A r) hw k
    (fun js => 2*sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))))
    (fun _ => total (List.finRange m) (List.finRange n) (indicator A)+
      2*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat)) (by
        intro js hlen
        have hh := general_deterministic_count_bound m n A pairs cover hc r js
        rw [hlen] at hh
        grind)
  rw [iid_mul_left, iid_const (List.finRange n) (rowWeight (List.finRange n) A r) hn] at h
  exact h

theorem sampling_with_error (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    2*rowDegree (List.finRange n) (indicator A) r*
      sum (List.finRange m) (fun s =>
        f (codegree (List.finRange n) (indicator A) r s /
          rowDegree (List.finRange n) (indicator A) r)) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        2*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat) := by
  have h5 := expected_with_error m n A pairs cover hc r hd 5 (by decide)
  have h7 := expected_with_error m n A pairs cover hc r hd 7 (by decide)
  rw [StableDensity.polynomial_row_response (List.finRange m) (List.finRange n) A r hd
    5 StableDensity.b5 f5 (by unfold StableDensity.b5; grind) bernoulli_five
      (by intro t; unfold f5 StableDensity.b5; grind)] at h5
  rw [StableDensity.polynomial_row_response (List.finRange m) (List.finRange n) A r hd
    7 StableDensity.b7 f7 (by unfold StableDensity.b7; grind) bernoulli_seven
      (by intro t; unfold f7 StableDensity.b7; grind)] at h7
  have h3 := Rat.mul_le_mul_of_nonneg_left h5 (by decide : (0 : Rat)≤3)
  have h2 := Rat.mul_le_mul_of_nonneg_left h7 (by decide : (0 : Rat)≤2)
  have hm : 5*sum (List.finRange m) (fun s =>
      f (codegree (List.finRange n) (indicator A) r s /rowDegree (List.finRange n) (indicator A) r)) =
      3*sum (List.finRange m) (fun s =>
        f5 (codegree (List.finRange n) (indicator A) r s /rowDegree (List.finRange n) (indicator A) r))+
      2*sum (List.finRange m) (fun s =>
        f7 (codegree (List.finRange n) (indicator A) r s /rowDegree (List.finRange n) (indicator A) r)) := by
    rw [← sum_mul_left, ← sum_mul_left, ← sum_mul_left, ← sum_add]
    apply sum_congr (List.finRange m)
    intro s hmem
    unfold f f5 f7
    grind
  have hlinear := congrArg (fun x => 2*rowDegree (List.finRange n) (indicator A) r*x) hm
  apply Rat.le_of_mul_le_mul_right (c := 5) ?_ (by decide)
  grind

theorem scaled_minorant (a d : Rat) (ha : 0≤a) (had : a≤d) (hd : 0<d) :
    3*a-d≤2*d*f (a/d) := by
  have hq := ratio_range a d ha had hd
  have hf := finite_majority_minorant_twice _ hq.1 hq.2
  have hm := Rat.mul_le_mul_of_nonneg_left hf (Rat.le_of_lt hd)
  have hn : d≠0 := by grind
  have he := Rat.div_mul_cancel (a := a) hn
  grind

theorem general_row_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) :
    3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r) ≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+14*(m : Rat) := by
  have hA : ∀ r ∈ List.finRange m, ∀ c ∈ List.finRange n,
      0≤indicator A r c ∧ indicator A r c≤1 := by
    intro r hr c hc
    exact ratBit_range _
  have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1) r (GridModel.finRange_mem r)
  have hE := total_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1)
  by_cases hz : rowDegree (List.finRange n) (indicator A) r=0
  · have ht : ∀ s ∈ List.finRange m, codegree (List.finRange n) (indicator A) r s=0 := by
      intro s hs
      have h := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
        r s (GridModel.finRange_mem r) hs
      grind
    rw [sum_congr (List.finRange m) _ (fun _ => 0) ht, sum_const, hz]
    have hm := Rat.natCast_nonneg (a := m)
    grind
  · have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by grind
    have hp := sum_le (List.finRange m)
      (fun s => 3*codegree (List.finRange n) (indicator A) r s-rowDegree (List.finRange n) (indicator A) r)
      (fun s => 2*rowDegree (List.finRange n) (indicator A) r*
        f (codegree (List.finRange n) (indicator A) r s/rowDegree (List.finRange n) (indicator A) r)) (by
          intro s hs
          have h := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
            r s (GridModel.finRange_mem r) hs
          exact scaled_minorant _ _ h.1 h.2 hpos)
    rw [sum_sub, sum_mul_left, sum_const, sum_mul_left] at hp
    simp only [List.length_finRange] at hp
    have hsamp := sampling_with_error m n A pairs cover hc r hpos
    grind

#print axioms expected_with_error
#print axioms sampling_with_error
#print axioms scaled_minorant
#print axioms general_row_bound

end GeneralSampling


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/GeneralTranspose.lean <==
import GeneralDensity

namespace GeneralTranspose

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel GeneralDensity

universe u

theorem perm_from_nodup_membership {α : Type u} [BEq α] [LawfulBEq α]
    (xs ys : List α) (hx : xs.Nodup) (hy : ys.Nodup)
    (h : ∀ a, a ∈ xs ↔ a ∈ ys) : xs.Perm ys := by
  apply List.perm_iff_count.mpr
  intro a
  rw [hx.count, hy.count]
  simp only [h a]

theorem swapped_nodup {α β : Type u} (xs : List (α × β)) (h : xs.Nodup) :
    (xs.map Prod.swap).Nodup := by
  apply List.pairwise_map.mpr
  exact h.imp (fun hn he => hn (by
    have hh := congrArg Prod.swap he
    simpa only [Prod.swap_swap] using hh))

def transpose {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) (r : Fin m) : Bool := A r c

def transposePairs {m n : Nat}
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    List (Cell (Fin n) (Fin m) × Cell (Fin n) (Fin m)) :=
  pairs.map (fun ab => (ab.1.swap,ab.2.swap))

theorem cells_transpose_perm (m n : Nat) (A : Fin m → Fin n → Bool) :
    (cells (List.finRange n) (List.finRange m) (transpose A)).Perm
      ((cells (List.finRange m) (List.finRange n) A).map Prod.swap) := by
  apply perm_from_nodup_membership
  · exact occupied_cells_nodup n m (transpose A)
  · exact swapped_nodup _ (occupied_cells_nodup m n A)
  · intro p
    constructor
    · intro hp
      have ho := (occupied_cells_mem n m (transpose A) p).mp hp
      apply List.mem_map.mpr
      exact ⟨p.swap, (occupied_cells_mem m n A p.swap).mpr ho, Prod.swap_swap p⟩
    · intro hp
      obtain ⟨q, hq, he⟩ := List.mem_map.mp hp
      cases he
      exact (occupied_cells_mem n m (transpose A) q.swap).mpr
        ((occupied_cells_mem m n A q).mp hq)

theorem flatten_transpose {m n : Nat}
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n))) :
    flattenPairs (transposePairs pairs)=(flattenPairs pairs).map Prod.swap := by
  induction pairs with
  | nil => rfl
  | cons p ps ih => simp [transposePairs, flattenPairs] at ih ⊢; exact ih

theorem transpose_cover (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs)) :
    (cells (List.finRange n) (List.finRange m) (transpose A)).Perm
      (flattenPairs (transposePairs pairs)) := by
  rw [flatten_transpose]
  exact (cells_transpose_perm m n A).trans (cover.map Prod.swap)

theorem c3_transpose {m n : Nat} (A : Fin m → Fin n → Bool)
    (a b : Cell (Fin m) (Fin n))
    (h : OriginalC3 (fun r c => A r c=true) a b) :
    OriginalC3 (fun c r => transpose A c r=true) a.swap b.swap := by
  intro x y hxa hxb hya hyb hf
  obtain ⟨hxy, hxa', hxb', hay, hby⟩ := hf
  exact h y x hya hyb hxa hxb ⟨hxy, hay, hby, hxa', hxb'⟩

theorem transposed_pairs_C3 (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    ∀ ab ∈ transposePairs pairs,
      OriginalC3 (fun c r => transpose A c r=true) ab.1 ab.2 := by
  intro ab hab
  obtain ⟨p, hp, he⟩ := List.mem_map.mp hab
  cases he
  exact c3_transpose A p.1 p.2 (hc p hp)

/-- Coarse all-type bound in the transposed orientation: E<=2mn/3+2m/3+7n. -/
theorem general_C3_density_transposed (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n+2*m+21*n := by
  have h := general_C3_density n m (transpose A) (transposePairs pairs)
    (transpose_cover m n A pairs cover) (transposed_pairs_C3 m n A pairs hc)
  have hl := (cells_transpose_perm m n A).length_eq
  rw [List.length_map] at hl
  rw [hl] at h
  simp only [Nat.mul_assoc] at h ⊢
  rw [Nat.mul_comm n m] at h
  exact h

#print axioms perm_from_nodup_membership
#print axioms swapped_nodup
#print axioms cells_transpose_perm
#print axioms flatten_transpose
#print axioms transpose_cover
#print axioms c3_transpose
#print axioms transposed_pairs_C3
#print axioms general_C3_density_transposed

end GeneralTranspose


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/GridModel.lean <==
import StableDensity

/-! Model checks: the final pairing-cover assumption is literal S coverage. -/

namespace GridModel

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry StableDensity

universe u v

theorem finRange_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n := by
  exact List.mem_ofFn.mpr ⟨i, rfl⟩

theorem finRange_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i=j at hv
  omega

theorem grid_mem {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (p : Cell Row Col) :
    p ∈ grid rows cols ↔ p.1 ∈ rows ∧ p.2 ∈ cols := by
  constructor
  · intro h
    obtain ⟨r, hr, hm⟩ := List.mem_flatMap.mp h
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hm
    cases he
    exact ⟨hr, hc⟩
  · rintro ⟨hr, hc⟩
    exact List.mem_flatMap.mpr ⟨p.1, hr,
      List.mem_map.mpr ⟨p.2, hc, Prod.eta p⟩⟩

theorem row_map_nodup {Row : Type u} {Col : Type v}
    (r : Row) (cols : List Col) (hc : cols.Nodup) :
    (cols.map (fun c => (r,c))).Nodup := by
  apply List.pairwise_map.mpr
  exact hc.imp (fun h he => h (congrArg Prod.snd he))

theorem grid_nodup {Row : Type u} {Col : Type v}
    (rows : List Row) (cols : List Col) (hr : rows.Nodup) (hc : cols.Nodup) :
    (grid rows cols).Nodup := by
  induction rows with
  | nil => exact List.Pairwise.nil
  | cons r rs ih =>
    obtain ⟨hn, ht⟩ := List.nodup_cons.mp hr
    change (cols.map (fun c => (r,c)) ++ grid rs cols).Nodup
    apply List.pairwise_append.mpr
    refine ⟨row_map_nodup r cols hc, ih ht, ?_⟩
    intro a ha b hb he
    obtain ⟨c, hc', hca⟩ := List.mem_map.mp ha
    have hb' := (grid_mem rs cols b).mp hb
    have hf : r=b.1 := by
      have h₁ := congrArg Prod.fst hca
      have h₂ := congrArg Prod.fst he
      exact h₁.trans h₂
    exact hn (hf ▸ hb'.1)

theorem occupied_cells_nodup (m n : Nat) (A : Fin m → Fin n → Bool) :
    (cells (List.finRange m) (List.finRange n) A).Nodup := by
  exact List.Pairwise.filter _
    (grid_nodup _ _ (finRange_nodup m) (finRange_nodup n))

theorem occupied_cells_mem (m n : Nat) (A : Fin m → Fin n → Bool)
    (p : Cell (Fin m) (Fin n)) :
    p ∈ cells (List.finRange m) (List.finRange n) A ↔ A p.1 p.2=true := by
  constructor
  · intro h
    exact (List.mem_filter.mp h).2
  · intro h
    apply List.mem_filter.mpr
    exact ⟨(grid_mem _ _ p).mpr ⟨finRange_mem p.1, finRange_mem p.2⟩, h⟩

theorem cover_has_no_reuse (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs)) :
    (flattenPairs pairs).Nodup := by
  exact cover.nodup (occupied_cells_nodup m n A)

theorem endpoints_in_flatten {α : Type u} (pairs : List (α × α)) (p : α × α)
    (hp : p ∈ pairs) : p.1 ∈ flattenPairs pairs ∧ p.2 ∈ flattenPairs pairs := by
  induction pairs with
  | nil => cases hp
  | cons q qs ih =>
    rcases List.mem_cons.mp hp with he | ht
    · cases he
      simp [flattenPairs]
    · have hh := ih ht
      exact ⟨List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.1),
        List.mem_cons_of_mem q.1 (List.mem_cons_of_mem q.2 hh.2)⟩

theorem selected_endpoints_occupied (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    A p.1.1 p.1.2=true ∧ A p.2.1 p.2.2=true := by
  have hh := endpoints_in_flatten pairs p hp
  exact ⟨(occupied_cells_mem m n A p.1).mp (cover.mem_iff.mpr hh.1),
    (occupied_cells_mem m n A p.2).mp (cover.mem_iff.mpr hh.2)⟩

theorem stable_endpoints_are_ND (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs)
    (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) (hp : p ∈ pairs) :
    p.1.1≠p.2.1 ∧ p.1.2≠p.2.2 := by
  have ho := selected_endpoints_occupied m n A pairs cover p hp
  have hz := (hs p hp).2.1
  constructor
  · intro he
    apply hz
    simpa only [he] using ho.2
  · intro he
    apply hz
    simpa only [he] using ho.1

#print axioms finRange_mem
#print axioms finRange_nodup
#print axioms grid_mem
#print axioms grid_nodup
#print axioms occupied_cells_nodup
#print axioms occupied_cells_mem
#print axioms cover_has_no_reuse
#print axioms selected_endpoints_occupied
#print axioms stable_endpoints_are_ND

end GridModel


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/ListRatCounting.lean <==
import RationalSampling

namespace ListRatCounting

open FiniteRatSums RationalSampling PairedPivotCounting

universe u v

theorem sum_append {α : Type u} (xs ys : List α) (f : α → Rat) :
    sum (xs++ys) f=sum xs f+sum ys f := by
  induction xs with
  | nil => simp only [List.nil_append, sum]; grind
  | cons x xs ih => simp only [List.cons_append, sum]; rw [ih]; grind

theorem sum_map {α : Type u} {β : Type v} (xs : List α) (g : α → β) (f : β → Rat) :
    sum (xs.map g) f=sum xs (fun x => f (g x)) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.map_cons, sum]; rw [ih]

theorem sum_flatMap {α : Type u} {β : Type v} (xs : List α) (g : α → List β)
    (f : β → Rat) : sum (xs.flatMap g) f=sum xs (fun x => sum (g x) f) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [List.flatMap_cons, sum]; rw [sum_append, ih]

theorem sum_filter {α : Type u} (xs : List α) (p : α → Bool) (f : α → Rat) :
    sum (xs.filter p) f=sum xs (fun x => ratBit (p x)*f x) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    cases hp : p x <;> simp [hp, sum, ratBit, ih] <;> grind

theorem count_as_sum {α : Type u} (xs : List α) (f : α → Bool) :
    sum xs (fun x => ratBit (f x))=(count f xs : Rat) := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hb : ratBit (f x)=(bitNat (f x) : Rat) := by cases f x <;> rfl
    simp only [sum, count]
    rw [Rat.natCast_add, hb, ih]

theorem ratBit_range (b : Bool) : 0≤ratBit b ∧ ratBit b≤1 := by
  cases b <;> constructor <;> decide

theorem inv_nonneg_of_pos (d : Rat) (hd : 0<d) : 0≤d⁻¹ := by
  have hn : d≠0 := by grind
  have he := Rat.inv_mul_cancel d hn
  apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
  grind

#print axioms sum_append
#print axioms sum_map
#print axioms sum_flatMap
#print axioms sum_filter
#print axioms count_as_sum
#print axioms ratBit_range
#print axioms inv_nonneg_of_pos

end ListRatCounting


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/MajorityCounting.lean <==
import FiniteCounting

/-! Strict-majority counting for arbitrary pivot-list length. -/

namespace MajorityCounting

open PairedPivotCounting

universe u v

def ones : List Bool → Nat
  | [] => 0
  | b :: bs => bitNat b + ones bs

def majority (bs : List Bool) : Bool := decide (bs.length < 2*ones bs)

def DisjointBits : List Bool → List Bool → Prop
  | [], [] => True
  | x :: xs, y :: ys => ¬ (x = true ∧ y = true) ∧ DisjointBits xs ys
  | _, _ => False

theorem disjoint_ones_bound (xs ys : List Bool) (h : DisjointBits xs ys) :
    ones xs+ones ys ≤ xs.length := by
  induction xs generalizing ys with
  | nil =>
    cases ys with
    | nil => exact Nat.le_refl 0
    | cons y ys => exact False.elim h
  | cons x xs ih =>
    cases ys with
    | nil => exact False.elim h
    | cons y ys =>
      obtain ⟨hh, ht⟩ := h
      have h₁ := two_bits_le_one x y hh
      have h₂ := ih ys ht
      simp only [ones, List.length_cons]
      omega

theorem disjoint_majorities_impossible (xs ys : List Bool)
    (hlen : xs.length = ys.length) (h : DisjointBits xs ys) :
    ¬ (majority xs = true ∧ majority ys = true) := by
  rintro ⟨hx, hy⟩
  have h₁ : xs.length < 2*ones xs := of_decide_eq_true hx
  have h₂ : ys.length < 2*ones ys := of_decide_eq_true hy
  have h₃ := disjoint_ones_bound xs ys h
  omega

def bits {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a : C) : List Bool :=
  pivots.map (fun p => decide (R p a))

theorem bits_disjoint {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    DisjointBits (bits R pivots a) (bits R pivots b) := by
  induction pivots with
  | nil => trivial
  | cons p ps ih =>
    constructor
    · intro h
      exact hd p ⟨of_decide_eq_true h.1, of_decide_eq_true h.2⟩
    · exact ih

theorem majority_at_most_one {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (pivots : List P) (a b : C)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (majority (bits R pivots a) = true ∧ majority (bits R pivots b) = true) := by
  apply disjoint_majorities_impossible
  · simp only [bits, List.length_map]
  · exact bits_disjoint R pivots a b hd

theorem majority_count_le_half {P : Type u} {C : Type v} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)]
    (cells : List C) (pairs : List (C × C)) (cover : cells.Perm (flattenPairs pairs))
    (hd : ∀ ab ∈ pairs, ∀ p, ¬ (R p ab.1 ∧ R p ab.2))
    (pivots : List P) :
    2*count (fun a => majority (bits R pivots a)) cells ≤ cells.length := by
  let f := fun a => majority (bits R pivots a)
  have hp : ∀ ab ∈ pairs, ¬ (f ab.1 = true ∧ f ab.2 = true) := by
    intro ab hab
    exact majority_at_most_one R pivots ab.1 ab.2 (hd ab hab)
  have hc := paired_count_le f pairs hp
  have he := count_perm f cover
  have hl := cover.length_eq.trans (flatten_length pairs)
  change 2*count f cells ≤ cells.length
  omega

#print axioms disjoint_ones_bound
#print axioms disjoint_majorities_impossible
#print axioms bits_disjoint
#print axioms majority_at_most_one
#print axioms majority_count_le_half

end MajorityCounting


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/MatrixCounting.lean <==
import NatListSums

namespace EvenParity

def bit (b : Bool) : Nat := if b then 1 else 0

def C4Free {m n : Nat} (A : Fin m → Fin n → Bool) : Prop :=
  ∀ r s c d, r ≠ s → c ≠ d →
    ¬ (A r c = true ∧ A r d = true ∧ A s c = true ∧ A s d = true)

def degree {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) : Nat :=
  fsum n (fun c => bit (A r c))

def total {m n : Nat} (A : Fin m → Fin n → Bool) : Nat :=
  fsum m (degree A)

def common {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) : Nat :=
  fsum m (fun r => bit (A r c && A r d))

def leaveDegree {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum n (fun d => if d = c then 0 else if common A c d = 0 then 1 else 0)

def rowCover {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) (c : Fin n) : Nat :=
  if A r c then degree A r - 1 else 0

def columnCover {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : Nat :=
  fsum m (fun r => rowCover A r c)

theorem occupied_degree_pos {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) (h : A r c = true) : 0 < degree A r := by
  have hh := fsum_member_le n (fun d => bit (A r d)) c
  simpa [degree, bit, h] using hh

theorem common_le_one {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c d : Fin n) (hne : c ≠ d) : common A c d ≤ 1 := by
  classical
  by_cases hex : ∃ r, A r c = true ∧ A r d = true
  · obtain ⟨r, hrc, hrd⟩ := hex
    have hh : ∀ s, bit (A s c && A s d) ≤ if s = r then 1 else 0 := by
      intro s
      by_cases he : s = r
      · subst s; simp [bit, hrc, hrd]
      · have hn : ¬ (A s c = true ∧ A s d = true) := by
          intro hs
          exact hc4 s r c d he hne ⟨hs.1, hs.2, hrc, hrd⟩
        cases hsc : A s c <;> cases hsd : A s d <;> simp_all [bit]
    have hb := fsum_le m _ _ hh
    simpa only [common, fsum_single] using hb
  · have hh : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hn : ¬ (A r c = true ∧ A r d = true) := fun hr => hex ⟨r, hr⟩
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hh, fsum_const]
    omega

theorem offdiagonal_count (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else 1) = n - 1 := by
  have hh : fsum n (fun d => (if d = c then 0 else 1) + (if d = c then 1 else 0)) = n := by
    rw [fsum_congr n _ (fun _ => 1)]
    · simpa using fsum_const n 1
    · intro d; split <;> simp_all
  rw [fsum_add, fsum_single] at hh
  omega

theorem row_offdiagonal {m n : Nat} (A : Fin m → Fin n → Bool)
    (r : Fin m) (c : Fin n) :
    fsum n (fun d => if d = c then 0 else bit (A r c && A r d)) = rowCover A r c := by
  cases hac : A r c with
  | false =>
    simp only [hac, Bool.false_and, bit, Bool.false_eq_true, ↓reduceIte, rowCover]
    have hz : ∀ d : Fin n, (if d = c then 0 else 0) = 0 := by intro d; split <;> rfl
    rw [fsum_congr n _ (fun _ => 0) hz, fsum_const]
    simp
  | true =>
    have he : ∀ d : Fin n,
        (if d = c then 0 else bit (A r c && A r d)) +
          (if d = c then 1 else 0) = bit (A r d) := by
      intro d
      by_cases hd : d = c
      · subst d; simp [hac, bit]
      · simp [hd, hac]
    have hs := fsum_congr n _ _ he
    rw [fsum_add, fsum_single] at hs
    change _ + 1 = degree A r at hs
    simp only [hac] at hs
    simp only [rowCover, hac, ↓reduceIte]
    omega

theorem cover_double_count_column {m n : Nat} (A : Fin m → Fin n → Bool)
    (c : Fin n) :
    fsum n (fun d => if d = c then 0 else common A c d) = columnCover A c := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else common A c d) =
        fsum m (fun r => if d = c then 0 else bit (A r c && A r d)) := by
    intro d
    by_cases hd : d = c
    · simp only [hd, ↓reduceIte, fsum_const, Nat.mul_zero]
    · simp only [hd, ↓reduceIte, common]
  rw [fsum_congr n _ _ hp, fsum_swap]
  exact fsum_congr m _ _ (fun r => row_offdiagonal A r c)

theorem leave_cover_identity {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) (c : Fin n) :
    leaveDegree A c + columnCover A c = n - 1 := by
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) +
        (if d = c then 0 else common A c d) = (if d = c then 0 else 1) := by
    intro d
    by_cases hd : d = c
    · simp [hd]
    · have ht := common_le_one A hc4 c d (Ne.symm hd)
      simp only [hd, ↓reduceIte]
      split <;> omega
  have hs := fsum_congr n _ _ hp
  rw [fsum_add, cover_double_count_column, offdiagonal_count] at hs
  exact hs

theorem row_cover_total {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    fsum n (rowCover A r) = degree A r * (degree A r - 1) := by
  have hp : ∀ c : Fin n, rowCover A r c = bit (A r c) * (degree A r - 1) := by
    intro c; cases h : A r c <;> simp [rowCover, bit, h]
  rw [fsum_congr n _ _ hp, fsum_mul]
  rfl

theorem cover_double_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    fsum n (columnCover A) = fsum m (fun r => degree A r * (degree A r - 1)) := by
  unfold columnCover
  rw [fsum_swap]
  exact fsum_congr m _ _ (row_cover_total A)

theorem leave_double_count {m n : Nat} (A : Fin m → Fin n → Bool)
    (hc4 : C4Free A) :
    fsum n (leaveDegree A) + fsum m (fun r => degree A r * (degree A r - 1)) = n * (n - 1) := by
  have hs := fsum_congr n _ _ (leave_cover_identity A hc4)
  rw [fsum_add, cover_double_count, fsum_const] at hs
  exact hs

theorem nsum_bit_filter {α : Type} (xs : List α) (f : α → Bool) :
    nsum xs (fun x => bit (f x)) = (xs.filter f).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [ih]
    cases hx : f x <;> simp [bit, hx, Nat.add_comm]

theorem flatMap_length_nsum {α β : Type} (xs : List α) (f : α → List β) :
    (xs.flatMap f).length = nsum xs (fun x => (f x).length) := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [nsum, ih]

def occupiedCells {m n : Nat} (A : Fin m → Fin n → Bool) : List (Fin m × Fin n) :=
  (List.finRange m).flatMap (fun r =>
    ((List.finRange n).filter (A r)).map (fun c => (r,c)))

theorem degree_is_actual_row_count {m n : Nat} (A : Fin m → Fin n → Bool) (r : Fin m) :
    degree A r = ((List.finRange n).filter (A r)).length := nsum_bit_filter _ _

theorem total_is_actual_cell_count {m n : Nat} (A : Fin m → Fin n → Bool) :
    total A = (occupiedCells A).length := by
  unfold occupiedCells
  rw [flatMap_length_nsum]
  apply nsum_congr
  intro r _
  simpa only [List.length_map] using degree_is_actual_row_count A r

theorem occupiedCells_mem {m n : Nat} (A : Fin m → Fin n → Bool) (p : Fin m × Fin n) :
    p ∈ occupiedCells A ↔ A p.1 p.2 = true := by
  constructor
  · intro hp
    obtain ⟨r, _, hr⟩ := List.mem_flatMap.mp hp
    obtain ⟨c, hc, he⟩ := List.mem_map.mp hr
    cases he
    exact (List.mem_filter.mp hc).2
  · intro hp
    exact List.mem_flatMap.mpr ⟨p.1, fin_mem p.1,
      List.mem_map.mpr ⟨p.2, List.mem_filter.mpr ⟨fin_mem p.2, hp⟩, Prod.eta p⟩⟩

theorem common_zero_iff {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    common A c d = 0 ↔ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  constructor
  · intro hz r hr
    have hh := fsum_member_le m (fun s => bit (A s c && A s d)) r
    change _ ≤ common A c d at hh
    simp [hr.1, hr.2, bit, hz] at hh
  · intro h
    have hp : ∀ r, bit (A r c && A r d) = 0 := by
      intro r
      have hr := h r
      cases hrc : A r c <;> cases hrd : A r d <;> simp_all [bit]
    unfold common
    rw [fsum_congr m _ (fun _ => 0) hp, fsum_const]
    simp

def leaveNeighbors {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) : List (Fin n) :=
  (List.finRange n).filter (fun d => decide (d ≠ c ∧ common A c d = 0))

theorem leaveNeighbors_mem {m n : Nat} (A : Fin m → Fin n → Bool) (c d : Fin n) :
    d ∈ leaveNeighbors A c ↔ d ≠ c ∧ ∀ r, ¬ (A r c = true ∧ A r d = true) := by
  simp [leaveNeighbors, List.mem_filter, fin_mem, common_zero_iff]

theorem leaveDegree_is_actual_leave_count {m n : Nat} (A : Fin m → Fin n → Bool) (c : Fin n) :
    leaveDegree A c = (leaveNeighbors A c).length := by
  unfold leaveDegree leaveNeighbors
  have hp : ∀ d : Fin n,
      (if d = c then 0 else if common A c d = 0 then 1 else 0) =
        bit (decide (d ≠ c ∧ common A c d = 0)) := by
    intro d
    by_cases hd : d = c <;> by_cases hz : common A c d = 0 <;> simp [hd, hz, bit]
  rw [fsum_congr n _ _ hp]
  exact nsum_bit_filter _ _

#print axioms common_le_one
#print axioms leave_cover_identity
#print axioms leave_double_count
#print axioms degree_is_actual_row_count
#print axioms total_is_actual_cell_count
#print axioms occupiedCells_mem
#print axioms common_zero_iff
#print axioms leaveNeighbors_mem
#print axioms leaveDegree_is_actual_leave_count

end EvenParity


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/MatrixMoments.lean <==
import FiniteRatSums
import RationalMinorant

/-! Conditional analytic component. Its explicit sampling hypothesis is
discharged in StableDensity. This component alone is not a C3 theorem. -/

namespace PairedMatrixMoments

open FiniteRatSums PairedPivotAlgebra

universe u v
variable {Row : Type u} {Col : Type v}

def rowDegree (cols : List Col) (A : Row → Col → Rat) (r : Row) : Rat :=
  sum cols (A r)

def colDegree (rows : List Row) (A : Row → Col → Rat) (c : Col) : Rat :=
  sum rows (fun r => A r c)

def codegree (cols : List Col) (A : Row → Col → Rat) (r s : Row) : Rat :=
  sum cols (fun c => A r c * A s c)

def total (rows : List Row) (cols : List Col) (A : Row → Col → Rat) : Rat :=
  sum rows (rowDegree cols A)

theorem total_columns (rows : List Row) (cols : List Col) (A : Row → Col → Rat) :
    total rows cols A = sum cols (colDegree rows A) := by
  exact sum_swap rows cols A

theorem codegree_double_count (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat) :
    sum rows (fun r => sum rows (codegree cols A r)) =
      sum cols (fun c => (colDegree rows A c)^2) := by
  change (sum rows (fun r => sum rows (fun s =>
    sum cols (fun c => A r c*A s c)))) = _
  rw [sum_congr rows _ _ (fun r _ =>
    sum_swap rows cols (fun s c => A r c*A s c))]
  rw [sum_swap rows cols]
  apply sum_congr cols
  intro c hc
  rw [sum_congr rows _ _ (fun r _ =>
    sum_mul_left rows (A r c) (fun s => A s c))]
  rw [sum_mul_right]
  unfold colDegree
  grind

theorem row_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c)
    (r : Row) (hr : r ∈ rows) : 0 ≤ rowDegree cols A r := by
  exact sum_nonneg cols (A r) (hA r hr)

theorem total_nonneg (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c) : 0 ≤ total rows cols A := by
  exact sum_nonneg rows (rowDegree cols A) (row_nonneg rows cols A hA)

theorem codegree_range (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r s : Row) (hr : r ∈ rows) (hs : s ∈ rows) :
    0 ≤ codegree cols A r s ∧ codegree cols A r s ≤ rowDegree cols A r := by
  constructor
  · exact sum_nonneg cols _ (fun c hc =>
      Rat.mul_nonneg (hA r hr c hc).1 (hA s hs c hc).1)
  · apply sum_le cols
    intro c hc
    have h := Rat.mul_le_mul_of_nonneg_left (hA s hs c hc).2 (hA r hr c hc).1
    grind

theorem ratio_range (a d : Rat) (ha : 0 ≤ a) (had : a ≤ d) (hd : 0 < d) :
    0 ≤ a/d ∧ a/d ≤ 1 := by
  have hn : d ≠ 0 := by grind
  have he := Rat.div_mul_cancel (a := a) hn
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  · apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind

theorem row_bound_from_sampling (rows : List Row) (cols : List Col)
    (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (r : Row) (hr : r ∈ rows) (hd : 0 < rowDegree cols A r)
    (sampling : 2*rowDegree cols A r *
      sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
        ≤ total rows cols A) :
    3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
      ≤ total rows cols A := by
  have hp : ∀ s ∈ rows,
      3*codegree cols A r s-rowDegree cols A r ≤
        2*rowDegree cols A r*f (codegree cols A r s/rowDegree cols A r) := by
    intro s hs
    have ht := codegree_range rows cols A hA r s hr hs
    have hq := ratio_range _ _ ht.1 ht.2 hd
    have hf := finite_majority_minorant_twice _ hq.1 hq.2
    have hm := Rat.mul_le_mul_of_nonneg_left hf (Rat.le_of_lt hd)
    have hn : rowDegree cols A r ≠ 0 := by grind
    have he := Rat.div_mul_cancel (a := codegree cols A r s) hn
    grind
  have hh := sum_le rows _ _ hp
  rw [sum_sub, sum_mul_left, sum_const, sum_mul_left] at hh
  grind

/-- The sampling premise is explicit here and proved from C3 in StableDensity. -/
theorem conditional_density_from_sampling
    (rows : List Row) (cols : List Col) (A : Row → Col → Rat)
    (hA : ∀ r ∈ rows, ∀ c ∈ cols, 0 ≤ A r c ∧ A r c ≤ 1)
    (sampling : ∀ r ∈ rows, 0 < rowDegree cols A r →
      2*rowDegree cols A r *
        sum rows (fun s => f (codegree cols A r s / rowDegree cols A r))
          ≤ total rows cols A) :
    3*total rows cols A ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  have hE := total_nonneg rows cols A (fun r hr c hc => (hA r hr c hc).1)
  have hr : ∀ r ∈ rows,
      3*sum rows (codegree cols A r)-(rows.length : Rat)*rowDegree cols A r
        ≤ total rows cols A := by
    intro r hmem
    have hd := row_nonneg rows cols A (fun s hs c hc => (hA s hs c hc).1) r hmem
    by_cases hz : rowDegree cols A r = 0
    · have ht : ∀ s ∈ rows, codegree cols A r s = 0 := by
        intro s hs
        have hh := codegree_range rows cols A hA r s hmem hs
        grind
      rw [sum_congr rows _ (fun _ => 0) ht, sum_const, hz]
      grind
    · have hpos : 0 < rowDegree cols A r := by grind
      exact row_bound_from_sampling rows cols A hA r hmem hpos (sampling r hmem hpos)
  have hsum := sum_le rows _ _ hr
  rw [sum_sub, sum_mul_left, sum_mul_left, sum_const] at hsum
  rw [codegree_double_count] at hsum
  change 3*sum cols (fun c => (colDegree rows A c)^2) -
    (rows.length : Rat)*total rows cols A ≤
      (rows.length : Rat)*total rows cols A at hsum
  have hmoment : 3*sum cols (fun c => (colDegree rows A c)^2) ≤
      2*(rows.length : Rat)*total rows cols A := by grind
  have hc := finite_cauchy cols (colDegree rows A)
  rw [← total_columns rows cols A] at hc
  have hcm := Rat.mul_le_mul_of_nonneg_left hc (by decide : (0 : Rat) ≤ 3)
  have hmm := Rat.mul_le_mul_of_nonneg_left hmoment
    (Rat.natCast_nonneg (a := cols.length))
  have hprod : (3*total rows cols A)*total rows cols A ≤
      (2*(rows.length : Rat)*(cols.length : Rat))*total rows cols A := by grind
  by_cases hz : total rows cols A = 0
  · rw [hz]
    have hn := Rat.mul_nonneg (Rat.natCast_nonneg (a := rows.length))
      (Rat.natCast_nonneg (a := cols.length))
    grind
  · have hpos : 0 < total rows cols A := by grind
    exact Rat.le_of_mul_le_mul_right hprod hpos

#print axioms total_columns
#print axioms codegree_double_count
#print axioms row_nonneg
#print axioms total_nonneg
#print axioms codegree_range
#print axioms ratio_range
#print axioms row_bound_from_sampling
#print axioms conditional_density_from_sampling

end PairedMatrixMoments


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/NatListSums.lean <==
import Std

namespace EvenParity

def nsum {α : Type} : List α → (α → Nat) → Nat
  | [], _ => 0
  | x :: xs, f => f x + nsum xs f

theorem nsum_congr {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x = g x) : nsum xs f = nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    simp only [nsum]
    rw [h x (by simp), ih (fun y hy => h y (by simp [hy]))]

theorem nsum_add {α : Type} (xs : List α) (f g : α → Nat) :
    nsum xs (fun x => f x + g x) = nsum xs f + nsum xs g := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp only [nsum, ih]; omega

theorem nsum_const {α : Type} (xs : List α) (k : Nat) :
    nsum xs (fun _ => k) = xs.length * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul, Nat.add_comm]

theorem nsum_zero {α : Type} (xs : List α) : nsum xs (fun _ => 0) = 0 := by
  simpa using nsum_const xs 0

theorem nsum_mul {α : Type} (xs : List α) (f : α → Nat) (k : Nat) :
    nsum xs (fun x => f x * k) = nsum xs f * k := by
  induction xs with
  | nil => simp [nsum]
  | cons x xs ih => simp [nsum, ih, Nat.add_mul]

theorem nsum_le {α : Type} (xs : List α) (f g : α → Nat)
    (h : ∀ x ∈ xs, f x ≤ g x) : nsum xs f ≤ nsum xs g := by
  induction xs with
  | nil => exact Nat.le_refl 0
  | cons x xs ih =>
    exact Nat.add_le_add (h x (by simp)) (ih (fun y hy => h y (by simp [hy])))

theorem nsum_swap {α β : Type} (xs : List α) (ys : List β) (f : α → β → Nat) :
    nsum xs (fun x => nsum ys (f x)) = nsum ys (fun y => nsum xs (fun x => f x y)) := by
  induction xs with
  | nil => simp only [nsum, nsum_zero]
  | cons x xs ih =>
    simp only [nsum]
    rw [nsum_add, ih]

theorem nsum_single {α : Type} [DecidableEq α] (xs : List α)
    (hn : xs.Nodup) (a : α) (ha : a ∈ xs) :
    nsum xs (fun x => if x = a then 1 else 0) = 1 := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    obtain ⟨hx, ht⟩ := List.nodup_cons.mp hn
    rcases List.mem_cons.mp ha with he | hm
    · subst a
      have hz : nsum xs (fun y => if y = x then 1 else 0) = 0 := by
        rw [nsum_congr xs _ (fun _ => 0)]
        · exact nsum_zero xs
        · intro y hy
          have : y ≠ x := by intro he; exact hx (he ▸ hy)
          simp [this]
      simp [nsum, hz]
    · have he : x ≠ a := by intro he; exact hx (he ▸ hm)
      simp [nsum, he, ih ht hm]

theorem nsum_member_le {α : Type} (xs : List α) (f : α → Nat)
    (a : α) (ha : a ∈ xs) : f a ≤ nsum xs f := by
  induction xs with
  | nil => simp at ha
  | cons x xs ih =>
    rcases List.mem_cons.mp ha with he | hm
    · subst a; simp only [nsum]; omega
    · have hh := ih hm; simp only [nsum]; omega

theorem nsum_even {α : Type} (xs : List α) (f : α → Nat)
    (h : ∀ x ∈ xs, f x % 2 = 0) : nsum xs f % 2 = 0 := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hx := h x (by simp)
    have ht := ih (fun y hy => h y (by simp [hy]))
    change (f x + nsum xs f) % 2 = 0
    omega

theorem fin_mem {n : Nat} (i : Fin n) : i ∈ List.finRange n :=
  List.mem_ofFn.mpr ⟨i, rfl⟩

theorem fin_nodup (n : Nat) : (List.finRange n).Nodup := by
  apply List.pairwise_iff_getElem.mpr
  intro i j hi hj hij he
  rw [List.getElem_finRange hi, List.getElem_finRange hj] at he
  have hv := congrArg Fin.val he
  change i = j at hv
  omega

def fsum (n : Nat) (f : Fin n → Nat) : Nat := nsum (List.finRange n) f

theorem fsum_congr (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x = g x) :
    fsum n f = fsum n g := nsum_congr _ _ _ (fun x _ => h x)

theorem fsum_add (n : Nat) (f g : Fin n → Nat) :
    fsum n (fun x => f x + g x) = fsum n f + fsum n g := nsum_add _ _ _

theorem fsum_const (n k : Nat) : fsum n (fun _ => k) = n * k := by
  simp [fsum, nsum_const]

theorem fsum_mul (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => f x * k) = fsum n f * k := nsum_mul _ _ _

theorem fsum_mul_left (n : Nat) (f : Fin n → Nat) (k : Nat) :
    fsum n (fun x => k * f x) = k * fsum n f := by
  rw [fsum_congr n _ (fun x => f x * k) (fun x => Nat.mul_comm _ _), fsum_mul]
  exact Nat.mul_comm _ _

theorem fsum_swap (m n : Nat) (f : Fin m → Fin n → Nat) :
    fsum m (fun r => fsum n (f r)) = fsum n (fun c => fsum m (fun r => f r c)) :=
  nsum_swap _ _ _

theorem fsum_single (n : Nat) (c : Fin n) :
    fsum n (fun d => if d = c then 1 else 0) = 1 :=
  nsum_single _ (fin_nodup n) c (fin_mem c)

theorem fsum_member_le (n : Nat) (f : Fin n → Nat) (c : Fin n) :
    f c ≤ fsum n f := nsum_member_le _ _ _ (fin_mem c)

theorem fsum_le (n : Nat) (f g : Fin n → Nat) (h : ∀ x, f x ≤ g x) :
    fsum n f ≤ fsum n g := nsum_le _ _ _ (fun x _ => h x)

theorem fsum_even (n : Nat) (f : Fin n → Nat) (h : ∀ x, f x % 2 = 0) :
    fsum n f % 2 = 0 := nsum_even _ _ (fun x _ => h x)

end EvenParity


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/OriginalCounts.lean <==
import OriginalModel

namespace OriginalAugmented

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry

theorem grid_length {Row Col : Type} (rows : List Row) (cols : List Col) :
    (grid rows cols).length=rows.length*cols.length := by
  induction rows with
  | nil => simp [grid]
  | cons r rs ih =>
    change (cols.map (fun c => (r,c)) ++ grid rs cols).length=(rs.length+1)*cols.length
    rw [List.length_append,List.length_map,ih,Nat.add_mul]
    omega

theorem fixedCount_le_grid {m n : Nat} (B : Matrix m n) : fixedCount B≤m*n := by
  unfold fixedCount cells
  have h := List.length_filter_le (fun p => B p.1 p.2)
    (grid (List.finRange m) (List.finRange n))
  simpa only [grid_length,List.length_finRange] using h

theorem filter_disjoint_or_length {α : Type} (xs : List α) (p q : α → Bool)
    (h : ∀ x, p x=true → q x=false) :
    (xs.filter (fun x => p x || q x)).length=(xs.filter p).length+(xs.filter q).length := by
  induction xs with
  | nil => rfl
  | cons x xs ih =>
    have hh := h x
    cases hp : p x <;> cases hq : q x <;> simp_all <;> omega

theorem full_count_add {m n : Nat} (B A : Matrix m n)
    (h : ∀ r c, B r c=true → A r c=false) :
    fixedCount (full B A)=fixedCount B+fixedCount A := by
  exact filter_disjoint_or_length (grid (List.finRange m) (List.finRange n))
    (fun p => B p.1 p.2) (fun p => A p.1 p.2) (fun p => h p.1 p.2)

theorem selected_count_eq_twice_pairs {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : fixedCount A=2*ps.length := by
  exact h.cover.length_eq.trans (flatten_length ps)

theorem fixed_plus_twice_pairs_eq_full {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) :
    fixedCount B+2*ps.length=fixedCount (full B A) := by
  rw [full_count_add B A h.disjoint,selected_count_eq_twice_pairs B A ps h]

theorem fixed_plus_twice_pairs_le_grid {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : fixedCount B+2*ps.length≤m*n := by
  rw [fixed_plus_twice_pairs_eq_full B A ps h]
  exact fixedCount_le_grid (full B A)

theorem objective_le_grid {m n : Nat} (B A : Matrix m n)
    (ps : List (Pair m n)) (h : Admissible B A ps) : objective B ps≤m*n := by
  have hh := fixed_plus_twice_pairs_le_grid B A ps h
  unfold objective
  omega

theorem cells_empty (m n : Nat) :
    cells (List.finRange m) (List.finRange n) (empty m n)=[] := by
  simp [cells,empty]

theorem fixedCount_empty (m n : Nat) : fixedCount (empty m n)=0 := by
  simp [fixedCount,cells_empty]

theorem objective_empty_selection {m n : Nat} (B : Matrix m n) :
    objective B []=fixedCount B := by simp [objective]

theorem admissible_empty_selection {m n : Nat} (B : Matrix m n)
    (hc4 : EvenParity.C4Free B) : Admissible B (empty m n) [] := by
  refine ⟨hc4,?_,?_,?_,?_⟩
  · intro r c _; rfl
  · rw [cells_empty]; exact List.Perm.nil
  · intro p hp; simp at hp
  · intro p hp; simp at hp

#print axioms fixedCount_le_grid
#print axioms full_count_add
#print axioms selected_count_eq_twice_pairs
#print axioms fixed_plus_twice_pairs_eq_full
#print axioms fixed_plus_twice_pairs_le_grid
#print axioms objective_le_grid
#print axioms fixedCount_empty
#print axioms admissible_empty_selection
end OriginalAugmented


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/OriginalModel.lean <==
import GridModel
import MatrixCounting

/-! The original model, with a separate fixed base and selected-only matrix. -/
namespace OriginalAugmented

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry

abbrev Matrix (m n : Nat) := Fin m → Fin n → Bool
abbrev Pair (m n : Nat) := Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)

def full {m n : Nat} (B A : Matrix m n) : Matrix m n :=
  fun r c => B r c || A r c

def empty (m n : Nat) : Matrix m n := fun _ _ => false

def OriginalC2 {m n : Nat} (O : Matrix m n) (p : Pair m n) : Prop :=
  p.1.1 ≠ p.2.1 → p.1.2 ≠ p.2.2 →
    ¬ (O p.1.1 p.2.2 = true ∧ O p.2.1 p.1.2 = true)

structure Admissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop where
  base_C4 : EvenParity.C4Free B
  disjoint : ∀ r c, B r c = true → A r c = false
  cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs ps)
  c2 : ∀ p ∈ ps, OriginalC2 (full B A) p
  c3 : ∀ p ∈ ps, OriginalC3 (fun r c => full B A r c = true) p.1 p.2

def fixedCount {m n : Nat} (B : Matrix m n) : Nat :=
  (cells (List.finRange m) (List.finRange n) B).length

def objective {m n : Nat} (B : Matrix m n) (ps : List (Pair m n)) : Nat :=
  fixedCount B + ps.length

def MaximumBase {m n : Nat} (B : Matrix m n) : Prop :=
  EvenParity.C4Free B ∧ ∀ B' : Matrix m n, EvenParity.C4Free B' →
    fixedCount B' ≤ fixedCount B

def LimitedAdmissible {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n)) : Prop :=
  Admissible B A ps ∧ MaximumBase B

theorem full_iff {m n : Nat} (B A : Matrix m n) (r : Fin m) (c : Fin n) :
    full B A r c = true ↔ B r c = true ∨ A r c = true := by
  simp [full]

theorem selected_preserved {m n : Nat} (B A : Matrix m n)
    (r : Fin m) (c : Fin n) (h : A r c = true) : full B A r c = true := by
  exact (full_iff B A r c).mpr (Or.inr h)

theorem base_preserved {m n : Nat} (B A : Matrix m n)
    (r : Fin m) (c : Fin n) (h : B r c = true) : full B A r c = true := by
  exact (full_iff B A r c).mpr (Or.inl h)

theorem empty_C4 (m n : Nat) : EvenParity.C4Free (empty m n) := by
  intro r s c d _ _ h
  simp [empty] at h

theorem full_empty {m n : Nat} (A : Matrix m n) : full (empty m n) A = A := by
  funext r c
  simp [full, empty]

theorem c3_antitone {Row Col : Type} (P Q : Row → Col → Prop)
    (hPQ : ∀ r c, P r c → Q r c) (a b : Cell Row Col)
    (hQ : OriginalC3 Q a b) : OriginalC3 P a b := by
  intro x y hxa hxb hya hyb h
  exact hQ x y hxa hxb hya hyb
    ⟨hPQ x y h.1, hPQ x a.2 h.2.1, hPQ x b.2 h.2.2.1,
      hPQ a.1 y h.2.2.2.1, hPQ b.1 y h.2.2.2.2⟩

theorem selected_C3 {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
    OriginalC3 (fun r c => A r c = true) p.1 p.2 := by
  apply c3_antitone _ _ (fun r c => selected_preserved B A r c) p.1 p.2
  exact h.c3 p hp

theorem selected_S {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : (flattenPairs ps).Nodup := by
  exact GridModel.cover_has_no_reuse m n A ps h.cover

theorem selected_endpoints {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) (p : Pair m n) (hp : p ∈ ps) :
    A p.1.1 p.1.2 = true ∧ A p.2.1 p.2.2 = true := by
  exact GridModel.selected_endpoints_occupied m n A ps h.cover p hp

#print axioms full_iff
#print axioms empty_C4
#print axioms full_empty
#print axioms c3_antitone
#print axioms selected_C3
#print axioms selected_S
#print axioms selected_endpoints

end OriginalAugmented


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/OriginalParameters.lean <==
import OriginalCounts
import BoundedMaximum

/-! The actual extremal parameters of the unchanged original Boolean model. -/
namespace OriginalAugmented

def ClassicalValue (m n k : Nat) : Prop :=
  ∃ B : Matrix m n, EvenParity.C4Free B ∧ fixedCount B=k

def AugmentedValue (m n k : Nat) : Prop :=
  ∃ (B A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps ∧ objective B ps=k

def LimitedValue (m n k : Nat) : Prop :=
  ∃ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps ∧ objective B ps=k

noncomputable def z (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (ClassicalValue m n) (m*n)

noncomputable def zA (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (AugmentedValue m n) (m*n)

noncomputable def zL (m n : Nat) : Nat := by
  classical
  exact BoundedMaximum.greatest (LimitedValue m n) (m*n)

theorem classical_zero_feasible (m n : Nat) : ClassicalValue m n 0 :=
  ⟨empty m n,empty_C4 m n,fixedCount_empty m n⟩

theorem augmented_zero_feasible (m n : Nat) : AugmentedValue m n 0 := by
  refine ⟨empty m n,empty m n,[],admissible_empty_selection _ (empty_C4 m n),?_⟩
  simp [objective,fixedCount_empty]

theorem z_le_grid (m n : Nat) : z m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (ClassicalValue m n) (m*n)

theorem zA_le_grid (m n : Nat) : zA m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (AugmentedValue m n) (m*n)

theorem zL_le_grid (m n : Nat) : zL m n≤m*n := by
  classical
  exact BoundedMaximum.greatest_le (LimitedValue m n) (m*n)

theorem fixedCount_le_z {m n : Nat} (B : Matrix m n) (hc4 : EvenParity.C4Free B) :
    fixedCount B≤z m n := by
  classical
  exact BoundedMaximum.le_greatest (ClassicalValue m n) (m*n) (fixedCount B)
    (fixedCount_le_grid B) ⟨B,hc4,rfl⟩

theorem classical_attained (m n : Nat) : ∃ B : Matrix m n,
    MaximumBase B ∧ fixedCount B=z m n := by
  classical
  have hv : ClassicalValue m n (z m n) := BoundedMaximum.greatest_mem
    (ClassicalValue m n) (m*n) ⟨0,Nat.zero_le _,classical_zero_feasible m n⟩
  obtain ⟨B,hc4,hcount⟩ := hv
  refine ⟨B,⟨hc4,?_⟩,hcount⟩
  intro B' hB'
  rw [hcount]
  exact fixedCount_le_z B' hB'

theorem exists_maximumBase (m n : Nat) : ∃ B : Matrix m n, MaximumBase B := by
  obtain ⟨B,hB,_⟩ := classical_attained m n
  exact ⟨B,hB⟩

theorem maximumBase_iff {m n : Nat} (B : Matrix m n) :
    MaximumBase B ↔ EvenParity.C4Free B ∧ fixedCount B=z m n := by
  constructor
  · intro hB
    obtain ⟨C,hC,hcount⟩ := classical_attained m n
    refine ⟨hB.1,Nat.le_antisymm (fixedCount_le_z B hB.1) ?_⟩
    rw [←hcount]
    exact hB.2 C hC.1
  · rintro ⟨hc4,hcount⟩
    refine ⟨hc4,?_⟩
    intro C hC
    rw [hcount]
    exact fixedCount_le_z C hC

theorem limited_nonempty (m n : Nat) :
    ∃ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps := by
  obtain ⟨B,hB⟩ := exists_maximumBase m n
  exact ⟨B,empty m n,[],admissible_empty_selection B hB.1,hB⟩

theorem objective_le_zA {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : Admissible B A ps) : objective B ps≤zA m n := by
  classical
  exact BoundedMaximum.le_greatest (AugmentedValue m n) (m*n) (objective B ps)
    (objective_le_grid B A ps h) ⟨B,A,ps,h,rfl⟩

theorem objective_le_zL {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (h : LimitedAdmissible B A ps) : objective B ps≤zL m n := by
  classical
  exact BoundedMaximum.le_greatest (LimitedValue m n) (m*n) (objective B ps)
    (objective_le_grid B A ps h.1) ⟨B,A,ps,h,rfl⟩

theorem zA_attained (m n : Nat) : ∃ (B A : Matrix m n) (ps : List (Pair m n)),
    Admissible B A ps ∧ objective B ps=zA m n := by
  classical
  exact BoundedMaximum.greatest_mem (AugmentedValue m n) (m*n)
    ⟨0,Nat.zero_le _,augmented_zero_feasible m n⟩

theorem zL_attained (m n : Nat) : ∃ (B A : Matrix m n) (ps : List (Pair m n)),
    LimitedAdmissible B A ps ∧ objective B ps=zL m n := by
  classical
  obtain ⟨B,A,ps,h⟩ := limited_nonempty m n
  exact BoundedMaximum.greatest_mem (LimitedValue m n) (m*n)
    ⟨objective B ps,objective_le_grid B A ps h.1,⟨B,A,ps,h,rfl⟩⟩

theorem z_le_zL (m n : Nat) : z m n≤zL m n := by
  obtain ⟨B,hB,hcount⟩ := classical_attained m n
  have hh := objective_le_zL B (empty m n) [] ⟨admissible_empty_selection B hB.1,hB⟩
  simpa only [objective,List.length_nil,Nat.add_zero,hcount] using hh

theorem zL_le_zA (m n : Nat) : zL m n≤zA m n := by
  obtain ⟨B,A,ps,h,hcount⟩ := zL_attained m n
  rw [←hcount]
  exact objective_le_zA B A ps h.1

theorem hierarchy (m n : Nat) : z m n≤zL m n ∧ zL m n≤zA m n :=
  ⟨z_le_zL m n,zL_le_zA m n⟩

theorem z_le_iff (m n k : Nat) : z m n≤k ↔
    ∀ B : Matrix m n, EvenParity.C4Free B → fixedCount B≤k := by
  constructor
  · intro h B hB; exact Nat.le_trans (fixedCount_le_z B hB) h
  · intro h
    obtain ⟨B,hB,hcount⟩ := classical_attained m n
    rw [←hcount]
    exact h B hB.1

theorem zA_le_iff (m n k : Nat) : zA m n≤k ↔
    ∀ (B A : Matrix m n) (ps : List (Pair m n)), Admissible B A ps → objective B ps≤k := by
  constructor
  · intro h B A ps ha; exact Nat.le_trans (objective_le_zA B A ps ha) h
  · intro h
    obtain ⟨B,A,ps,ha,hcount⟩ := zA_attained m n
    rw [←hcount]
    exact h B A ps ha

theorem zL_le_iff (m n k : Nat) : zL m n≤k ↔
    ∀ (B A : Matrix m n) (ps : List (Pair m n)), LimitedAdmissible B A ps → objective B ps≤k := by
  constructor
  · intro h B A ps ha; exact Nat.le_trans (objective_le_zL B A ps ha) h
  · intro h
    obtain ⟨B,A,ps,ha,hcount⟩ := zL_attained m n
    rw [←hcount]
    exact h B A ps ha

theorem parameters_zero_of_grid_zero (m n : Nat) (hz : m*n=0) :
    z m n=0 ∧ zL m n=0 ∧ zA m n=0 := by
  have h₁ := z_le_grid m n
  have h₂ := zL_le_grid m n
  have h₃ := zA_le_grid m n
  omega

#print axioms classical_zero_feasible
#print axioms augmented_zero_feasible
#print axioms fixedCount_le_z
#print axioms classical_attained
#print axioms exists_maximumBase
#print axioms maximumBase_iff
#print axioms limited_nonempty
#print axioms objective_le_zA
#print axioms objective_le_zL
#print axioms zA_attained
#print axioms zL_attained
#print axioms hierarchy
#print axioms z_le_iff
#print axioms zA_le_iff
#print axioms zL_le_iff
#print axioms parameters_zero_of_grid_zero
end OriginalAugmented


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/PairedCounting.lean <==
import PairedLimit

namespace PairedCounting
open PairedPivotCounting MajorityCounting FiniteRatSums RationalSampling
  ListRatCounting PairedRational PairedDecision PairedLimit

theorem bool_probability_range {P : Type} (xs : List P) (w : P → Rat)
    (hn : sum xs w=1) (hw : ∀ p ∈ xs, 0≤w p) (R : P → Bool) :
    0≤expect xs w (fun p => ratBit (R p)) ∧
      expect xs w (fun p => ratBit (R p))≤1 := by
  have h0 := expect_le xs w (fun _ => 0) (fun p => ratBit (R p)) hw
    (fun p _ => (ratBit_range (R p)).1)
  have h1 := expect_le xs w (fun p => ratBit (R p)) (fun _ => 1) hw
    (fun p _ => (ratBit_range (R p)).2)
  rw [expect_const xs w hn] at h0 h1
  exact ⟨h0,h1⟩

theorem finite_decision_bound {P C : Type} (xs : List P) (w : P → Rat)
    (hn : sum xs w=1) (hw : ∀ p ∈ xs, 0≤w p)
    (cs : List C) (pairs : List (C × C)) (cover : cs.Perm (flattenPairs pairs))
    (R : P → C → Bool)
    (hd : ∀ ab ∈ pairs, ∀ p, ¬(R p ab.1=true ∧ R p ab.2=true)) (k : Nat) :
    2*sum cs (fun c => prob (expect xs w (fun p => ratBit (R p c))) k)≤(cs.length : Rat) := by
  have hpoint : ∀ vs : List P,
      2*sum cs (fun c => decisionValue (vs.map (fun p => R p c)))≤(cs.length : Rat) := by
    intro vs
    have h := decision_count_le_half (fun p c => R p c=true) cs pairs cover hd vs
    have hr := Rat.natCast_le_natCast.mpr h
    rw [Rat.natCast_mul, ← count_as_sum] at hr
    simpa only [bits, Bool.decide_eq_true, decisionValue] using hr
  have h := iid_le xs w hw (2*k)
    (fun vs => 2*sum cs (fun c => decisionValue (vs.map (fun p => R p c))))
    (fun _ => (cs.length : Rat)) hpoint
  rw [iid_mul_left, iid_const xs w hn, iid_sum] at h
  rw [sum_congr cs _ _ (fun c _ => iid_response xs w hn (fun p => R p c) k)] at h
  exact h

theorem rational_decision_bound {P C : Type} (xs : List P) (w : P → Rat)
    (hn : sum xs w=1) (hw : ∀ p ∈ xs, 0≤w p)
    (cs : List C) (pairs : List (C × C)) (cover : cs.Perm (flattenPairs pairs))
    (R : P → C → Bool)
    (hd : ∀ ab ∈ pairs, ∀ p, ¬(R p ab.1=true ∧ R p ab.2=true)) :
    2*sum cs (fun c => B (expect xs w (fun p => ratBit (R p c))))≤(cs.length : Rat) := by
  have h := sum_limit cs (fun c => expect xs w (fun p => ratBit (R p c)))
    (fun c _ => bool_probability_range xs w hn hw (fun p => R p c))
    ((cs.length : Rat)/2) (by
      intro k
      have hh := finite_decision_bound xs w hn hw cs pairs cover R hd k
      have he := Rat.div_mul_cancel (a := (cs.length : Rat)) (by decide : (2:Rat)≠0)
      grind)
  have he := Rat.div_mul_cancel (a := (cs.length : Rat)) (by decide : (2:Rat)≠0)
  grind

#print axioms bool_probability_range
#print axioms finite_decision_bound
#print axioms rational_decision_bound
end PairedCounting


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/PairedDecision.lean <==
import PairedRational

namespace PairedDecision
open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums
  RationalSampling ListRatCounting PairedRational

def decision : List Bool → Bool
  | [] => false
  | [_] => false
  | a::b::rest => step (a,b) (decision rest)
def decisionValue (vs : List Bool) : Rat := ratBit (decision vs)

theorem decision_disjoint (xs ys : List Bool) (h : DisjointBits xs ys) :
    ¬(decision xs=true ∧ decision ys=true) := by
  cases xs with
  | nil => simp [decision]
  | cons a xs =>
    cases xs with
    | nil => simp [decision]
    | cons b rest =>
      cases ys with
      | nil => cases h
      | cons c ys =>
        cases ys with
        | nil => cases h.2
        | cons d tail =>
          have ih := decision_disjoint rest tail h.2.2
          have ha := h.1
          have hb := h.2.1
          cases a <;> cases b <;> cases c <;> cases d <;>
            simp_all [decision, step]
termination_by xs.length

theorem decision_count_le_half {P C : Type} (R : P → C → Prop)
    [∀ p c, Decidable (R p c)] (cs : List C) (pairs : List (C × C))
    (cover : cs.Perm (flattenPairs pairs))
    (hd : ∀ ab ∈ pairs, ∀ p, ¬(R p ab.1 ∧ R p ab.2)) (pivots : List P) :
    2*count (fun a => decision (bits R pivots a)) cs≤cs.length := by
  let f := fun a => decision (bits R pivots a)
  have hp : ∀ ab ∈ pairs, ¬(f ab.1=true ∧ f ab.2=true) := by
    intro ab hab
    exact decision_disjoint _ _ (bits_disjoint R pivots ab.1 ab.2 (hd ab hab))
  have h := paired_count_le f pairs hp
  have he := count_perm f cover
  have hl := cover.length_eq.trans (flatten_length pairs)
  change 2*count f cs≤cs.length
  omega

theorem boolIid_congr (t : Rat) (k : Nat) (f g : List Bool → Rat)
    (h : ∀ vs, f vs=g vs) : boolIid t k f=boolIid t k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    change t*boolIid t k _+(1-t)*boolIid t k _=_
    rw [ih _ _ (fun vs => h (true::vs)), ih _ _ (fun vs => h (false::vs))]
    rfl

theorem boolIid_const (t : Rat) (k : Nat) (c : Rat) :
    boolIid t k (fun _ => c)=c := by
  induction k with
  | zero => rfl
  | succ k ih =>
    change t*boolIid t k (fun _ => c)+(1-t)*boolIid t k (fun _ => c)=c
    rw [ih]
    grind

def prob (t : Rat) : Nat → Rat
  | 0 => 0
  | k+1 => t^2+rho t*prob t k

theorem value_tt (vs : List Bool) : decisionValue (true::true::vs)=1 := rfl
theorem value_ff (vs : List Bool) : decisionValue (false::false::vs)=0 := rfl
theorem value_tf (vs : List Bool) : decisionValue (true::false::vs)=decisionValue vs := rfl
theorem value_ft (vs : List Bool) : decisionValue (false::true::vs)=decisionValue vs := rfl

theorem bool_response (t : Rat) (k : Nat) : boolIid t (2*k) decisionValue=prob t k := by
  induction k with
  | zero => rfl
  | succ k ih =>
    rw [show 2*(k+1)=2*k+1+1 by omega]
    change t*(t*boolIid t (2*k) (fun vs => decisionValue (true::true::vs))+
      (1-t)*boolIid t (2*k) (fun vs => decisionValue (true::false::vs)))+
      (1-t)*(t*boolIid t (2*k) (fun vs => decisionValue (false::true::vs))+
      (1-t)*boolIid t (2*k) (fun vs => decisionValue (false::false::vs)))=prob t (k+1)
    simp only [value_tt,value_tf,value_ft,value_ff,boolIid_const,ih]
    change t*(t*1+(1-t)*prob t k)+(1-t)*(t*prob t k+(1-t)*0)=t^2+rho t*prob t k
    unfold rho
    grind

theorem iid_response {α : Type} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (k : Nat) :
    iid xs w (2*k) (fun vs => decisionValue (vs.map h))=
      prob (expect xs w (fun x => ratBit (h x))) k := by
  rw [iid_boolean_pushforward xs w hn h, bool_response]

#print axioms decision_disjoint
#print axioms decision_count_le_half
#print axioms boolIid_congr
#print axioms boolIid_const
#print axioms bool_response
#print axioms iid_response
end PairedDecision


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/PairedDensity.lean <==
import PairedRow
import GeneralTranspose

namespace PairedDensity
open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry PairedRow GeneralTranspose

theorem second_moment (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2)≤
      (2*(m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
        3*(m : Rat)*((m : Rat)-1) := by
  have h := sum_le (List.finRange m)
    (fun r => 3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r))
    (fun r => total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+3*((m : Rat)-1))
    (fun r _ => PairedRow.general_row_bound m n A pairs cover hc r)
  rw [sum_mul_left, codegree_double_count, sum_add, sum_add,
    sum_const, sum_mul_left, sum_const] at h
  simp only [List.length_finRange] at h
  change 3*sum (List.finRange n) (fun c => (colDegree (List.finRange m) (indicator A) c)^2)≤
    (m : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
      ((m : Rat)+2)*total (List.finRange m) (List.finRange n) (indicator A)+
      (m : Rat)*(3*((m : Rat)-1)) at h
  grind

theorem quadratic (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    3*(total (List.finRange m) (List.finRange n) (indicator A))^2≤
      (2*(m : Rat)+2)*(n : Rat)*total (List.finRange m) (List.finRange n) (indicator A)+
        3*(m : Rat)*((m : Rat)-1)*(n : Rat) := by
  have h1 := second_moment m n A pairs cover hc
  have h2 := finite_cauchy (List.finRange n) (colDegree (List.finRange m) (indicator A))
  rw [← total_columns] at h2
  simp only [List.length_finRange] at h2
  have h3 := Rat.mul_le_mul_of_nonneg_left h1 (Rat.natCast_nonneg (a := n))
  have h4 := Rat.mul_le_mul_of_nonneg_left h2 (by decide : (0:Rat)≤3)
  grind

theorem quadratic_to_linear (x m n : Rat) (hm : 0≤m) (hn : 0≤n)
    (hq : x^2≤(4*m+4)*n*x+36*m*(m-1)*n) :
    x≤(4*m+4)*n+9*m := by
  apply Classical.byContradiction
  intro h
  have ha : 0≤4*m+4 := by grind
  have han := Rat.mul_nonneg ha hn
  have hp1 : 0<x-((4*m+4)*n+9*m) := by grind
  have hp2 : 0<x+9*m := by grind
  have hp := Rat.mul_pos hp1 hp2
  have hmn := Rat.mul_nonneg hm hn
  have hm2 : (0:Rat)≤m^2 := Lean.Grind.OrderedRing.sq_nonneg
  have he : (x-((4*m+4)*n+9*m))*(x+9*m)+72*m*n+81*m^2=
      x^2-(4*m+4)*n*x-36*m*(m-1)*n := by grind
  have hpos : 0<(x-((4*m+4)*n+9*m))*(x+9*m)+72*m*n+81*m^2 := by grind
  rw [he] at hpos
  grind

theorem density_rat (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    6*total (List.finRange m) (List.finRange n) (indicator A)≤
      4*(m : Rat)*(n : Rat)+4*(n : Rat)+9*(m : Rat) := by
  have hq := quadratic m n A pairs cover hc
  have h12 := Rat.mul_le_mul_of_nonneg_left hq (by decide : (0:Rat)≤12)
  have hscaled : (6*total (List.finRange m) (List.finRange n) (indicator A))^2≤
      (4*(m : Rat)+4)*(n : Rat)*(6*total (List.finRange m) (List.finRange n) (indicator A))+
        36*(m : Rat)*((m : Rat)-1)*(n : Rat) := by grind
  have h := quadratic_to_linear _ (m : Rat) (n : Rat)
    Rat.natCast_nonneg Rat.natCast_nonneg hscaled
  grind

theorem general_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    6*(cells (List.finRange m) (List.finRange n) A).length≤4*m*n+4*n+9*m := by
  have h := density_rat m n A pairs cover hc
  rw [← cells_card] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul,Rat.natCast_add] using h

/-- Preferred rational-rule bound from literal C3 and full pairing coverage. -/
theorem general_C3_density_transposed (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2) :
    6*(cells (List.finRange m) (List.finRange n) A).length≤4*m*n+4*m+9*n := by
  have h := general_C3_density n m (transpose A) (transposePairs pairs)
    (transpose_cover m n A pairs cover) (transposed_pairs_C3 m n A pairs hc)
  have hl := (cells_transpose_perm m n A).length_eq
  rw [List.length_map] at hl
  rw [hl] at h
  simp only [Nat.mul_assoc] at h ⊢
  rw [Nat.mul_comm n m] at h
  exact h

#print axioms second_moment
#print axioms quadratic
#print axioms quadratic_to_linear
#print axioms density_rat
#print axioms general_C3_density
#print axioms general_C3_density_transposed
end PairedDensity


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/PairedLimit.lean <==
import PairedDecision

namespace PairedLimit
open FiniteRatSums RationalSampling ListRatCounting PairedRational PairedDecision

theorem rational_nat_above (q : Rat) : ∃ n : Nat, q<(n : Rat) := by
  refine ⟨(q.floor+1).toNat, ?_⟩
  have h := Rat.lt_floor_add_one q
  have hi := Rat.intCast_le_intCast.mpr (Int.self_le_toNat (q.floor+1))
  simp only [Rat.intCast_natCast] at hi
  grind

theorem archimedean_le (a b c : Rat)
    (h : ∀ k : Nat, ((k : Rat)+1)*(a-b)≤c) : a≤b := by
  apply Classical.byContradiction
  intro hab
  have hp : 0<a-b := by grind
  obtain ⟨k,hk⟩ := rational_nat_above (c/(a-b))
  have hm := Rat.mul_lt_mul_of_pos_right hk hp
  have he := Rat.div_mul_cancel (a := c) (show a-b≠0 by grind)
  have hh := h k
  grind

theorem probability_error (t : Rat) (h0 : 0≤t) (h1 : t≤1) (k : Nat) :
    0≤B t-prob t k ∧ ((k : Rat)+1)*(B t-prob t k)≤1 := by
  induction k with
  | zero =>
    have h := B_range t
    change 0≤B t-0 ∧ ((0:Rat)+1)*(B t-0)≤1
    grind
  | succ k ih =>
    have hr := rho_range t h0 h1
    have hf := fixed_point t
    have he : B t-prob t (k+1)=rho t*(B t-prob t k) := by
      change B t-(t^2+rho t*prob t k)=rho t*(B t-prob t k)
      grind
    have hn := Rat.natCast_nonneg (a := k)
    have hr2 : 2*rho t≤1 := by
      have h := Rat.mul_le_mul_of_nonneg_left hr.2 (by decide : (0:Rat)≤2)
      grind
    have hc := Rat.mul_le_mul_of_nonneg_left hr2 (show 0≤(k : Rat)+2 by grind)
    have hcoef : ((k : Rat)+2)*rho t≤(k : Rat)+1 := by grind
    have hh := Rat.mul_le_mul_of_nonneg_right hcoef ih.1
    have hp := Rat.mul_nonneg hr.1 ih.1
    constructor
    · rw [he]; exact hp
    · rw [he]
      simp only [Rat.natCast_add]
      change ((k : Rat)+1+1)*(rho t*(B t-prob t k))≤1
      grind

theorem sum_limit {α : Type} (xs : List α) (q : α → Rat)
    (hq : ∀ x ∈ xs, 0≤q x ∧ q x≤1) (K : Rat)
    (h : ∀ k, sum xs (fun x => prob (q x) k)≤K) :
    sum xs (fun x => B (q x))≤K := by
  apply archimedean_le _ _ (xs.length : Rat)
  intro k
  have he := sum_le xs
    (fun x => ((k : Rat)+1)*(B (q x)-prob (q x) k)) (fun _ => 1)
    (fun x hx => (probability_error (q x) (hq x hx).1 (hq x hx).2 k).2)
  rw [sum_mul_left, sum_sub, sum_const] at he
  have hm := Rat.mul_le_mul_of_nonneg_left (h k)
    (show 0≤(k : Rat)+1 by have := Rat.natCast_nonneg (a := k); grind)
  grind

#print axioms rational_nat_above
#print axioms archimedean_le
#print axioms probability_error
#print axioms sum_limit
end PairedLimit


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/PairedOpenGeometry.lean <==
import PairedCounting

namespace PairedOpenGeometry
open PairedPivotCore FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralBoundary GridModel PairedRational

theorem B_zero : B 0=0 := by
  have h := B_mul_den 0
  unfold den at h
  grind

theorem open_probability (m n : Nat) (A : Fin m → Fin n → Bool)
    (r s : Fin m) (c : Fin n) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    expect (List.finRange n) (rowWeight (List.finRange n) A r)
      (fun j => ratBit (openBit A (r,j) (s,c)))=
    if s=r then 0 else indicator A r c*indicator A s c*
      ((codegree (List.finRange n) (indicator A) r s-1)/
        rowDegree (List.finRange n) (indicator A) r) := by
  have hnorm := rowWeight_normalized (List.finRange n) A r hd
  by_cases hsr : s=r
  · subst s
    rw [if_pos rfl]
    rw [expect_congr _ _ _ (fun _ => 0) (by intro j hj; simp [openBit, ratBit])]
    exact expect_const _ _ hnorm 0
  · rw [if_neg hsr]
    have hbit : ∀ j : Fin n,
        ratBit (openBit A (r,j) (s,c))=
        ratBit (closedBit A (r,j) (s,c))*(1-flag j c) := by
      intro j
      by_cases hj : j=c
      · subst j; simp [openBit, flag, ratBit] <;> grind
      · simp [openBit, Ne.symm hsr, hj, flag, ratBit] <;> grind
    have hdiag := sum_single (List.finRange n) c
      (fun j => rowWeight (List.finRange n) A r j*ratBit (closedBit A (r,j) (s,c)))
      (finRange_nodup n) (finRange_mem c)
    have hexp :
        expect (List.finRange n) (rowWeight (List.finRange n) A r)
          (fun j => ratBit (openBit A (r,j) (s,c)))=
        expect (List.finRange n) (rowWeight (List.finRange n) A r)
          (fun j => ratBit (closedBit A (r,j) (s,c)))-
        rowWeight (List.finRange n) A r c*ratBit (closedBit A (r,c) (s,c)) := by
      unfold expect
      rw [sum_congr (List.finRange n) _
        (fun j => rowWeight (List.finRange n) A r j*ratBit (closedBit A (r,j) (s,c))-
          (rowWeight (List.finRange n) A r j*ratBit (closedBit A (r,j) (s,c)))*flag j c)
        (by intro j hj; dsimp only; rw [hbit j]; grind)]
      rw [sum_sub, hdiag]
    rw [row_cell_probability] at hexp
    cases hrc : A r c <;> cases hsc : A s c <;>
      simp [rowWeight, closedBit, indicator, ratBit, hrc, hsc] at hexp ⊢ <;> grind

theorem sum_open_response (m n : Nat) (A : Fin m → Fin n → Bool)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    sum (cells (List.finRange m) (List.finRange n) A) (fun p =>
      B (expect (List.finRange n) (rowWeight (List.finRange n) A r)
        (fun j => ratBit (openBit A (r,j) p))))=
    sum (List.finRange m) (fun s => if s=r then 0 else
      codegree (List.finRange n) (indicator A) r s*
        B ((codegree (List.finRange n) (indicator A) r s-1)/
          rowDegree (List.finRange n) (indicator A) r)) := by
  rw [cells_sum]
  apply sum_congr (List.finRange m)
  intro s hs
  by_cases hsr : s=r
  · subst s
    rw [if_pos rfl]
    rw [sum_congr (List.finRange n) _ (fun _ => 0) (by
      intro c hc
      rw [open_probability m n A r r c hd, if_pos rfl, B_zero, Rat.mul_zero])]
    rw [sum_const]; grind
  · rw [if_neg hsr]
    have hp : ∀ c : Fin n,
        indicator A s c*B (expect (List.finRange n) (rowWeight (List.finRange n) A r)
          (fun j => ratBit (openBit A (r,j) (s,c))))=
        (indicator A r c*indicator A s c)*
          B ((codegree (List.finRange n) (indicator A) r s-1)/
            rowDegree (List.finRange n) (indicator A) r) := by
      intro c
      rw [open_probability m n A r s c hd, if_neg hsr]
      unfold indicator
      rw [two_bit_mask (A r c) (A s c) B B_zero]
      cases hrc : A r c <;> cases hsc : A s c <;> simp [ratBit]
    rw [sum_congr (List.finRange n) _ _ (fun c _ => hp c), sum_mul_right]
    rfl

theorem codegree_self (m n : Nat) (A : Fin m → Fin n → Bool) (r : Fin m) :
    codegree (List.finRange n) (indicator A) r r=rowDegree (List.finRange n) (indicator A) r := by
  unfold codegree rowDegree
  apply sum_congr
  intro c hc
  cases h : A r c <;> simp [indicator,ratBit,h]

theorem codegree_integral (m n : Nat) (A : Fin m → Fin n → Bool) (r s : Fin m) :
    ∃ k : Nat, codegree (List.finRange n) (indicator A) r s=(k : Rat) := by
  refine ⟨((List.finRange n).filter (fun c => A r c && A s c)).length, ?_⟩
  have h := sum_const ((List.finRange n).filter (fun c => A r c && A s c)) (1 : Rat)
  rw [sum_filter] at h
  have he : codegree (List.finRange n) (indicator A) r s=
      sum (List.finRange n) (fun c => ratBit (A r c && A s c)*1) := by
    unfold codegree
    apply sum_congr
    intro c hc
    cases hr : A r c <;> cases hs : A s c <;> simp [indicator,ratBit,hr,hs]
  rw [he,h]
  grind

#print axioms B_zero
#print axioms open_probability
#print axioms sum_open_response
#print axioms codegree_self
#print axioms codegree_integral
end PairedOpenGeometry


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/PairedPivotCore.lean <==
import Std

/-!
Logical core only: rectangle-neighborhood/C3 equivalence, stable endpoint
exclusions, and the finite accept-first-equal-pair intersection rule.
This file does not formalize probability, limits, Cauchy, or the density bound.
The decision rule uses 2L bits and rejects when all L pairs are mixed.
-/

namespace PairedPivotCore

universe u v

abbrev Cell (Row : Type u) (Col : Type v) := Row × Col

variable {Row : Type u} {Col : Type v}

def Closed (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied q.1 q.2 ∧
  occupied p.1 q.2 ∧ occupied q.1 p.2

def Open (occupied : Row → Col → Prop) (p q : Cell Row Col) : Prop :=
  Closed occupied p q ∧ p.1 ≠ q.1 ∧ p.2 ≠ q.2

def Outside (a b p : Cell Row Col) : Prop :=
  p.1 ≠ a.1 ∧ p.1 ≠ b.1 ∧ p.2 ≠ a.2 ∧ p.2 ≠ b.2

def Five (occupied : Row → Col → Prop) (a b p : Cell Row Col) : Prop :=
  occupied p.1 p.2 ∧ occupied p.1 a.2 ∧ occupied p.1 b.2 ∧
  occupied a.1 p.2 ∧ occupied b.1 p.2

def OriginalC3 (occupied : Row → Col → Prop) (a b : Cell Row Col) : Prop :=
  ∀ x y, x ≠ a.1 → x ≠ b.1 → y ≠ a.2 → y ≠ b.2 →
    ¬ Five occupied a b (x, y)

theorem closed_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Closed occupied p q → Closed occupied q p := by
  rintro ⟨hp, hq, hpq, hqp⟩
  exact ⟨hq, hp, hqp, hpq⟩

theorem open_symmetric (occupied : Row → Col → Prop)
    (p q : Cell Row Col) : Open occupied p q → Open occupied q p := by
  rintro ⟨hc, hr, hh⟩
  exact ⟨closed_symmetric occupied p q hc, Ne.symm hr, Ne.symm hh⟩

/- No distinct-row or distinct-column assumptions on a,b occur here. -/
theorem common_open_iff_witness (occupied : Row → Col → Prop)
    (a b p : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    (Open occupied p a ∧ Open occupied p b) ↔
      (Outside a b p ∧ Five occupied a b p) := by
  constructor
  · rintro ⟨⟨⟨hp, _, hpa, hap⟩, hra, hca⟩,
      ⟨⟨_, _, hpb, hbp⟩, hrb, hcb⟩⟩
    exact ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
  · rintro ⟨⟨hra, hrb, hca, hcb⟩, ⟨hp, hpa, hpb, hap, hbp⟩⟩
    exact ⟨⟨⟨hp, ha, hpa, hap⟩, hra, hca⟩,
      ⟨⟨hp, hb, hpb, hbp⟩, hrb, hcb⟩⟩

theorem c3_iff_disjoint_open (occupied : Row → Col → Prop)
    (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2) :
    OriginalC3 occupied a b ↔
      ∀ p, ¬ (Open occupied p a ∧ Open occupied p b) := by
  constructor
  · intro hc p h
    obtain ⟨⟨hra, hrb, hca, hcb⟩, hf⟩ :=
      (common_open_iff_witness occupied a b p ha hb).mp h
    exact hc p.1 p.2 hra hrb hca hcb hf
  · intro hd x y hra hrb hca hcb hf
    exact hd (x, y)
      ((common_open_iff_witness occupied a b (x, y) ha hb).mpr
        ⟨⟨hra, hrb, hca, hcb⟩, hf⟩)

theorem opposite_holes_exclude_closed_intersection
    (occupied : Row → Col → Prop) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ∀ p, ¬ (Closed occupied p a ∧ Closed occupied p b) := by
  intro p h
  obtain ⟨⟨hp, _, hpa, hap⟩, ⟨_, _, hpb, hbp⟩⟩ := h
  have hra : p.1 ≠ a.1 := by
    intro he
    apply hab
    simpa only [he] using hpb
  have hrb : p.1 ≠ b.1 := by
    intro he
    apply hba
    simpa only [he] using hpa
  have hca : p.2 ≠ a.2 := by
    intro he
    apply hba
    simpa only [he] using hbp
  have hcb : p.2 ≠ b.2 := by
    intro he
    apply hab
    simpa only [he] using hap
  exact hc p.1 p.2 hra hrb hca hcb ⟨hp, hpa, hpb, hap, hbp⟩

abbrev BitPair := Bool × Bool

def step (p : BitPair) (rest : Bool) : Bool :=
  if p.1 == p.2 then p.1 else rest

def accepts : List BitPair → Bool
  | [] => false
  | p :: ps => step p (accepts ps)

def Intersects : List BitPair → List BitPair → Prop
  | p :: ps, q :: qs =>
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ Intersects ps qs
  | _, _ => False

/- A finite truth table checked by kernel reduction, not native evaluation. -/
theorem accepted_head_step :
    ∀ (p q : BitPair) (x y : Bool),
      step p x = true → step q y = true →
      (p.1 = true ∧ q.1 = true) ∨
      (p.2 = true ∧ q.2 = true) ∨ (x = true ∧ y = true) := by
  intro p q x y
  rcases p with ⟨a, b⟩
  rcases q with ⟨c, d⟩
  cases a <;> cases b <;> cases c <;> cases d <;>
    cases x <;> cases y <;> decide

theorem accepted_lists_intersect (xs ys : List BitPair)
    (hlen : xs.length = ys.length)
    (hx : accepts xs = true) (hy : accepts ys = true) :
    Intersects xs ys := by
  induction xs generalizing ys with
  | nil => cases hx
  | cons p ps ih =>
    cases ys with
    | nil => cases hy
    | cons q qs =>
      have ht := accepted_head_step p q (accepts ps) (accepts qs) hx hy
      rcases ht with hh | hh | hh
      · exact Or.inl hh
      · exact Or.inr (Or.inl hh)
      · exact Or.inr (Or.inr (ih qs (Nat.succ.inj hlen) hh.1 hh.2))

def AllMixed : List BitPair → Prop
  | [] => True
  | p :: ps => p.1 ≠ p.2 ∧ AllMixed ps

theorem mixed_step : ∀ (p : BitPair) (x : Bool),
    p.1 ≠ p.2 → step p x = x := by
  intro p x
  rcases p with ⟨a, b⟩
  cases a <;> cases b <;> cases x <;> decide

theorem all_mixed_rejected (xs : List BitPair) (h : AllMixed xs) :
    accepts xs = false := by
  induction xs with
  | nil => rfl
  | cons p ps ih =>
    obtain ⟨hp, hps⟩ := h
    exact (mixed_step p (accepts ps) hp).trans (ih hps)

section RelationApplication

variable {α : Type u} (R : α → α → Prop) [DecidableRel R]

def membershipList (pivots : List (α × α)) (a : α) : List BitPair :=
  pivots.map (fun p => (decide (R p.1 a), decide (R p.2 a)))

theorem membership_length (pivots : List (α × α)) (a : α) :
    (membershipList R pivots a).length = pivots.length := by
  induction pivots with
  | nil => rfl
  | cons p ps ih => exact congrArg Nat.succ ih

theorem membership_intersection_witness
    (pivots : List (α × α)) (a b : α)
    (h : Intersects (membershipList R pivots a) (membershipList R pivots b)) :
    ∃ p, R p a ∧ R p b := by
  induction pivots with
  | nil => exact False.elim h
  | cons p ps ih =>
    rcases h with hh | hh | hh
    · exact ⟨p.1, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ⟨p.2, of_decide_eq_true hh.1, of_decide_eq_true hh.2⟩
    · exact ih hh

theorem decision_accepts_at_most_one
    (pivots : List (α × α)) (a b : α)
    (hd : ∀ p, ¬ (R p a ∧ R p b)) :
    ¬ (accepts (membershipList R pivots a) = true ∧
       accepts (membershipList R pivots b) = true) := by
  rintro ⟨ha, hb⟩
  have hi := accepted_lists_intersect
    (membershipList R pivots a) (membershipList R pivots b)
    ((membership_length R pivots a).trans (membership_length R pivots b).symm)
    ha hb
  obtain ⟨p, hp⟩ := membership_intersection_witness R pivots a b hi
  exact hd p hp

end RelationApplication

theorem open_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Open occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (ha : occupied a.1 a.2) (hb : occupied b.1 b.2)
    (hc : OriginalC3 occupied a b) :
    ¬ (accepts (membershipList (Open occupied) pivots a) = true ∧
       accepts (membershipList (Open occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Open occupied) pivots a b
    ((c3_iff_disjoint_open occupied a b ha hb).mp hc)

theorem stable_closed_decision_accepts_at_most_one
    (occupied : Row → Col → Prop) [DecidableRel (Closed occupied)]
    (pivots : List (Cell Row Col × Cell Row Col)) (a b : Cell Row Col)
    (hc : OriginalC3 occupied a b)
    (hab : ¬ occupied a.1 b.2) (hba : ¬ occupied b.1 a.2) :
    ¬ (accepts (membershipList (Closed occupied) pivots a) = true ∧
       accepts (membershipList (Closed occupied) pivots b) = true) := by
  exact decision_accepts_at_most_one (Closed occupied) pivots a b
    (opposite_holes_exclude_closed_intersection occupied a b hc hab hba)

#print axioms closed_symmetric
#print axioms open_symmetric
#print axioms common_open_iff_witness
#print axioms c3_iff_disjoint_open
#print axioms opposite_holes_exclude_closed_intersection
#print axioms accepted_head_step
#print axioms accepted_lists_intersect
#print axioms mixed_step
#print axioms all_mixed_rejected
#print axioms membership_length
#print axioms membership_intersection_witness
#print axioms decision_accepts_at_most_one
#print axioms open_decision_accepts_at_most_one
#print axioms stable_closed_decision_accepts_at_most_one

end PairedPivotCore


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/PairedRational.lean <==
import GeneralBoundary

namespace PairedRational
open FiniteRatSums RationalSampling ListRatCounting

def den (t : Rat) : Rat := t^2+(1-t)^2
def B (t : Rat) : Rat := t^2/den t
def rho (t : Rat) : Rat := 2*t*(1-t)

theorem den_pos (t : Rat) : 0<den t := by
  have h : (0:Rat)≤(2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold den
  grind

theorem B_mul_den (t : Rat) : B t*den t=t^2 := by
  exact Rat.div_mul_cancel (by have := den_pos t; grind)

theorem B_range (t : Rat) : 0≤B t ∧ B t≤1 := by
  have hp := den_pos t
  have he := B_mul_den t
  have hs : (0:Rat)≤t^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hu : (0:Rat)≤(1-t)^2 := Lean.Grind.OrderedRing.sq_nonneg
  constructor
  · apply Rat.le_of_mul_le_mul_right (c := den t) ?_ hp
    grind
  · apply Rat.le_of_mul_le_mul_right (c := den t) ?_ hp
    unfold den at *
    grind

theorem rho_range (t : Rat) (h0 : 0≤t) (h1 : t≤1) : 0≤rho t ∧ rho t≤1/2 := by
  have hm := Rat.mul_nonneg h0 (show 0≤1-t by grind)
  have hs : (0:Rat)≤(2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  unfold rho
  grind

theorem fixed_point (t : Rat) : B t=t^2+rho t*B t := by
  have he := B_mul_den t
  unfold den rho at *
  grind

theorem rational_minorant (t : Rat) (_h0 : 0≤t) (h1 : t≤1) :
    3*t-1≤2*t*B t := by
  have hp := den_pos t
  have he := congrArg (fun x : Rat => 2*t*x) (B_mul_den t)
  have hn := Rat.mul_nonneg (show 0≤1-t by grind)
    (show (0:Rat)≤(2*t-1)^2 from Lean.Grind.OrderedRing.sq_nonneg)
  apply Rat.le_of_mul_le_mul_right (c := den t) ?_ hp
  unfold den at *
  grind

theorem shifted_minorant (d t : Rat) (hd : 0<d) (ht : 1≤t) (htd : t≤d) :
    3*t-d-3≤2*t*B ((t-1)/d) := by
  have hn : d≠0 := by grind
  have he := Rat.div_mul_cancel (a := t-1) hn
  have hq0 : 0≤(t-1)/d := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  have hq1 : (t-1)/d≤1 := by
    apply Rat.le_of_mul_le_mul_right (c := d) ?_ hd
    grind
  have hm := Rat.mul_le_mul_of_nonneg_left (rational_minorant _ hq0 hq1) (Rat.le_of_lt hd)
  have hb := (B_range ((t-1)/d)).1
  have hl : d*(3*((t-1)/d)-1)=3*t-3-d := by grind
  have heB := congrArg (fun x : Rat => 2*x*B ((t-1)/d)) he
  have hr : d*(2*((t-1)/d)*B ((t-1)/d))=2*(t-1)*B ((t-1)/d) := by grind
  rw [hl, hr] at hm
  grind

#print axioms den_pos
#print axioms B_mul_den
#print axioms B_range
#print axioms rho_range
#print axioms fixed_point
#print axioms rational_minorant
#print axioms shifted_minorant
end PairedRational


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/PairedRow.lean <==
import PairedOpenGeometry

namespace PairedRow
open PairedPivotCore PairedPivotCounting FiniteRatSums RationalSampling ListRatCounting
  PairedMatrixMoments BooleanMatrixGeometry GeneralBoundary GridModel PairedRational
  PairedCounting PairedOpenGeometry

theorem open_rational_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) (hd : 0<rowDegree (List.finRange n) (indicator A) r) :
    2*sum (List.finRange m) (fun s => if s=r then 0 else
      codegree (List.finRange n) (indicator A) r s*
        B ((codegree (List.finRange n) (indicator A) r s-1)/
          rowDegree (List.finRange n) (indicator A) r))≤
      total (List.finRange m) (List.finRange n) (indicator A) := by
  have h := rational_decision_bound (List.finRange n) (rowWeight (List.finRange n) A r)
    (rowWeight_normalized _ A r hd) (rowWeight_nonneg _ A r hd)
    (cells (List.finRange m) (List.finRange n) A) pairs cover
    (fun j p => openBit A (r,j) p) (open_relation_disjoint m n A pairs hc r)
  rw [sum_open_response m n A r hd, cells_card] at h
  exact h

theorem general_row_bound (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hc : ∀ ab ∈ pairs, OriginalC3 (fun r c => A r c=true) ab.1 ab.2)
    (r : Fin m) :
    3*sum (List.finRange m) (codegree (List.finRange n) (indicator A) r)≤
      total (List.finRange m) (List.finRange n) (indicator A)+
        ((m : Rat)+2)*rowDegree (List.finRange n) (indicator A) r+3*((m : Rat)-1) := by
  have hA : ∀ r ∈ List.finRange m, ∀ c ∈ List.finRange n,
      0≤indicator A r c ∧ indicator A r c≤1 := by
    intro r hr c hc; exact ratBit_range _
  have hd := row_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1) r (finRange_mem r)
  have hE := total_nonneg (List.finRange m) (List.finRange n) (indicator A)
    (fun r hr c hc => (hA r hr c hc).1)
  have hm : (1:Rat)≤(m : Rat) := by
    have hmN : (1:Nat)≤m := by
      have h := r.isLt
      omega
    exact Rat.natCast_le_natCast.mpr hmN
  by_cases hz : rowDegree (List.finRange n) (indicator A) r=0
  · have ht : ∀ s ∈ List.finRange m, codegree (List.finRange n) (indicator A) r s=0 := by
      intro s hs
      have h := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
        r s (finRange_mem r) hs
      grind
    rw [sum_congr (List.finRange m) _ (fun _ => 0) ht, sum_const, hz]
    grind
  · have hpos : 0<rowDegree (List.finRange n) (indicator A) r := by grind
    let d := rowDegree (List.finRange n) (indicator A) r
    let phi := fun s => if s=r then (0:Rat) else codegree (List.finRange n) (indicator A) r s*
      B ((codegree (List.finRange n) (indicator A) r s-1)/d)
    have hp : ∀ s ∈ List.finRange m,
        3*codegree (List.finRange n) (indicator A) r s-d-3≤2*phi s+(2*d-3)*flag s r := by
      intro s hs
      by_cases hsr : s=r
      · subst s
        rw [codegree_self]
        simp only [phi, if_pos rfl, flag_self]
        dsimp [d]
        grind
      · rw [flag_ne s r hsr]
        have ht := codegree_range (List.finRange m) (List.finRange n) (indicator A) hA
          r s (finRange_mem r) hs
        by_cases hzero : codegree (List.finRange n) (indicator A) r s=0
        · simp only [phi, if_neg hsr, hzero, Rat.zero_mul]
          dsimp [d]
          grind
        · obtain ⟨k,hk⟩ := codegree_integral m n A r s
          have hkpos : 1≤k := by
            apply Classical.byContradiction
            intro h
            have hk0 : k=0 := by omega
            rw [hk0] at hk
            exact hzero hk
          have hge : (1:Rat)≤codegree (List.finRange n) (indicator A) r s := by
            rw [hk]
            exact Rat.natCast_le_natCast.mpr hkpos
          have h := shifted_minorant _ _ hpos hge ht.2
          simpa only [phi, if_neg hsr, d, Rat.mul_zero, Rat.add_zero, Rat.mul_assoc] using h
    have hsum := sum_le (List.finRange m) _ _ hp
    have hflag : sum (List.finRange m) (fun s => flag s r)=1 := by
      have h := sum_single (List.finRange m) r (fun _ => (1:Rat))
        (finRange_nodup m) (finRange_mem r)
      simpa only [Rat.one_mul] using h
    rw [sum_sub, sum_sub, sum_mul_left, sum_const, sum_const,
      sum_add, sum_mul_left, sum_mul_left, hflag] at hsum
    simp only [List.length_finRange] at hsum
    have hb := open_rational_bound m n A pairs cover hc r hpos
    change 2*sum (List.finRange m) phi≤_ at hb
    dsimp [d] at hsum
    grind

#print axioms open_rational_bound
#print axioms general_row_bound
end PairedRow


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/RationalMinorant.lean <==
import Std

/-! Exact rational algebra of the finite five/seven majority certificate.
This module does not assume or formalize a sampling interpretation. -/

namespace PairedPivotAlgebra

def f5 (t : Rat) : Rat := 10*t^4 - 15*t^5 + 6*t^6
def f7 (t : Rat) : Rat := 35*t^5 - 84*t^6 + 70*t^7 - 20*t^8
def f (t : Rat) : Rat := 6*t^4 + 5*t^5 - 30*t^6 + 28*t^7 - 8*t^8

def bernsteinP (t : Rat) : Rat :=
  (1-t)^5 + 7*t*(1-t)^4 + 20*t^2*(1-t)^3 +
    26*t^3*(1-t)^2 + 9*t^4*(1-t) + t^5

theorem mixture_identity (t : Rat) : f t = (3/5 : Rat)*f5 t+(2/5 : Rat)*f7 t := by
  unfold f f5 f7
  grind

theorem factor_identity (t : Rat) :
    2*f t-3*t+1=(1-t)*(2*t-1)^2*bernsteinP t := by
  unfold f bernsteinP
  grind

theorem rat_pow_nonneg (a : Rat) (ha : 0 ≤ a) (k : Nat) : 0 ≤ a^k := by
  induction k with
  | zero => change (0 : Rat) ≤ 1; decide
  | succ k ih =>
    rw [Rat.pow_succ]
    exact Rat.mul_nonneg ih ha

theorem monomial_nonneg (c a b : Rat) (i j : Nat)
    (hc : 0 ≤ c) (ha : 0 ≤ a) (hb : 0 ≤ b) :
    0 ≤ c*a^i*b^j := by
  exact Rat.mul_nonneg (Rat.mul_nonneg hc (rat_pow_nonneg a ha i))
    (rat_pow_nonneg b hb j)

theorem bernstein_nonneg (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    0 ≤ bernsteinP t := by
  have hb : 0 ≤ 1-t := by grind
  have h₀ := rat_pow_nonneg (1-t) hb 5
  have h₁ := monomial_nonneg 7 t (1-t) 1 4 (by decide) h0 hb
  have h₂ := monomial_nonneg 20 t (1-t) 2 3 (by decide) h0 hb
  have h₃ := monomial_nonneg 26 t (1-t) 3 2 (by decide) h0 hb
  have h₄ := monomial_nonneg 9 t (1-t) 4 1 (by decide) h0 hb
  have h₅ := rat_pow_nonneg t h0 5
  unfold bernsteinP
  grind

theorem finite_majority_minorant (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    (3*t-1)/2 ≤ f t := by
  have hb : 0 ≤ 1-t := by grind
  have hs : (0 : Rat) ≤ (2*t-1)^2 := Lean.Grind.OrderedRing.sq_nonneg
  have hp := bernstein_nonneg t h0 h1
  have hn := Rat.mul_nonneg (Rat.mul_nonneg hb hs) hp
  have hi := factor_identity t
  rw [← hi] at hn
  apply Rat.le_of_mul_le_mul_right (c := 2) ?_ (by decide)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)]
  grind

theorem finite_majority_minorant_twice (t : Rat) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    3*t-1 ≤ 2*f t := by
  have h := Rat.mul_le_mul_of_nonneg_right (finite_majority_minorant t h0 h1)
    (by decide : (0 : Rat) ≤ 2)
  rw [Rat.div_mul_cancel (by decide : (2 : Rat) ≠ 0)] at h
  grind

#print axioms mixture_identity
#print axioms factor_identity
#print axioms rat_pow_nonneg
#print axioms monomial_nonneg
#print axioms bernstein_nonneg
#print axioms finite_majority_minorant
#print axioms finite_majority_minorant_twice

end PairedPivotAlgebra


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/RationalSampling.lean <==
import FiniteRatSums
import MajorityCounting
import RationalMinorant

/-! Finite weighted iid sampling; no measure theory or limits. -/

namespace RationalSampling

open FiniteRatSums MajorityCounting PairedPivotAlgebra

universe u v

def ratBit (b : Bool) : Rat := if b then 1 else 0

def expect {α : Type u} (xs : List α) (w f : α → Rat) : Rat :=
  sum xs (fun x => w x*f x)

theorem expect_congr {α : Type u} (xs : List α) (w f g : α → Rat)
    (h : ∀ x ∈ xs, f x=g x) : expect xs w f=expect xs w g := by
  apply sum_congr xs
  intro x hx
  rw [h x hx]

theorem expect_add {α : Type u} (xs : List α) (w f g : α → Rat) :
    expect xs w (fun x => f x+g x)=expect xs w f+expect xs w g := by
  unfold expect
  rw [sum_congr xs _ (fun x => w x*f x+w x*g x) (by intro x hx; grind)]
  exact sum_add xs _ _

theorem expect_mul_left {α : Type u} (xs : List α) (w f : α → Rat) (c : Rat) :
    expect xs w (fun x => c*f x)=c*expect xs w f := by
  unfold expect
  rw [sum_congr xs _ (fun x => c*(w x*f x)) (by intro x hx; grind)]
  exact sum_mul_left xs c _

theorem expect_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (c : Rat) : expect xs w (fun _ => c)=c := by
  unfold expect
  rw [sum_mul_right, hn]
  grind

theorem expect_le {α : Type u} (xs : List α) (w f g : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (h : ∀ x ∈ xs, f x≤g x) :
    expect xs w f≤expect xs w g := by
  exact sum_le xs _ _ (fun x hx => Rat.mul_le_mul_of_nonneg_left (h x hx) (hw x hx))

theorem expect_if {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (a b : Rat) :
    expect xs w (fun x => if h x then a else b)=
      expect xs w (fun x => ratBit (h x))*a+
        (1-expect xs w (fun x => ratBit (h x)))*b := by
  unfold expect
  rw [sum_congr xs _ (fun x =>
      a*(w x*ratBit (h x))+b*(w x-w x*ratBit (h x)))
    (by intro x hx; cases hh : h x <;> simp only [hh, ratBit] <;> grind)]
  rw [sum_add, sum_mul_left, sum_mul_left, sum_sub, hn]
  grind

theorem expect_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (f : α → β → Rat) :
    expect xs w (fun x => sum ys (f x))=
      sum ys (fun y => expect xs w (fun x => f x y)) := by
  unfold expect
  rw [sum_congr xs _ _ (fun x _ => (sum_mul_left ys (w x) (f x)).symm)]
  exact sum_swap xs ys _

def iid {α : Type u} (xs : List α) (w : α → Rat) : Nat → (List α → Rat) → Rat
  | 0, f => f []
  | k+1, f => expect xs w (fun x => iid xs w k (fun rest => f (x::rest)))

def boolIid (t : Rat) : Nat → (List Bool → Rat) → Rat
  | 0, f => f []
  | k+1, f => t*boolIid t k (fun rest => f (true::rest))+
      (1-t)*boolIid t k (fun rest => f (false::rest))

theorem iid_congr {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) (h : ∀ vs, f vs=g vs) : iid xs w k f=iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_congr xs w
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_add {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f g : List α → Rat) :
    iid xs w k (fun vs => f vs+g vs)=iid xs w k f+iid xs w k g := by
  induction k generalizing f g with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = expect xs w _+expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)) (fun vs => g (x::vs)))]
    exact expect_add xs w _ _

theorem iid_mul_left {α : Type u} (xs : List α) (w : α → Rat) (k : Nat)
    (f : List α → Rat) (c : Rat) :
    iid xs w k (fun vs => c*f vs)=c*iid xs w k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _ = c*expect xs w _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (x::vs)))]
    exact expect_mul_left xs w _ c

theorem iid_const {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (k : Nat) (c : Rat) : iid xs w k (fun _ => c)=c := by
  induction k with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=c
    rw [expect_congr xs w _ (fun _ => c) (fun _ _ => ih)]
    exact expect_const xs w hn c

theorem iid_le {α : Type u} (xs : List α) (w : α → Rat)
    (hw : ∀ x ∈ xs, 0≤w x) (k : Nat) (f g : List α → Rat)
    (h : ∀ vs, f vs≤g vs) : iid xs w k f≤iid xs w k g := by
  induction k generalizing f g with
  | zero => exact h []
  | succ k ih =>
    apply expect_le xs w _ _ hw
    intro x hx
    exact ih _ _ (fun vs => h (x::vs))

theorem iid_sum {α : Type u} {β : Type v}
    (xs : List α) (ys : List β) (w : α → Rat) (k : Nat)
    (f : List α → β → Rat) :
    iid xs w k (fun vs => sum ys (f vs))=
      sum ys (fun y => iid xs w k (fun vs => f vs y)) := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    change expect xs w _=sum ys _
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs y => f (x::vs) y))]
    exact expect_sum xs ys w _

theorem iid_boolean_pushforward {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) (k : Nat) (f : List Bool → Rat) :
    iid xs w k (fun vs => f (vs.map h))=
      boolIid (expect xs w (fun x => ratBit (h x))) k f := by
  induction k generalizing f with
  | zero => rfl
  | succ k ih =>
    let t := expect xs w (fun x => ratBit (h x))
    change expect xs w _ = t*boolIid t k (fun vs => f (true::vs))+
      (1-t)*boolIid t k (fun vs => f (false::vs))
    simp only [List.map_cons]
    rw [expect_congr xs w _ _ (fun x _ => ih (fun vs => f (h x::vs)))]
    rw [expect_congr xs w _ (fun x => if h x then
        boolIid t k (fun vs => f (true::vs)) else boolIid t k (fun vs => f (false::vs)))
      (by intro x hx; cases hh : h x <;> simp [hh, t])]
    exact expect_if xs w hn h _ _

def majorityValue (vs : List Bool) : Rat := ratBit (majority vs)

theorem bernoulli_five (t : Rat) :
    boolIid t 5 majorityValue=10*t^3-15*t^4+6*t^5 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem bernoulli_seven (t : Rat) :
    boolIid t 7 majorityValue=35*t^4-84*t^5+70*t^6-20*t^7 := by
  simp [boolIid, majorityValue, majority, ones, PairedPivotCounting.bitNat, ratBit]
  grind

theorem five_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 5 (fun vs => majorityValue (vs.map h))=
      10*(expect xs w (fun x => ratBit (h x)))^3-
      15*(expect xs w (fun x => ratBit (h x)))^4+
      6*(expect xs w (fun x => ratBit (h x)))^5 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_five]

theorem seven_sampling_formula {α : Type u} (xs : List α) (w : α → Rat)
    (hn : sum xs w=1) (h : α → Bool) :
    iid xs w 7 (fun vs => majorityValue (vs.map h))=
      35*(expect xs w (fun x => ratBit (h x)))^4-
      84*(expect xs w (fun x => ratBit (h x)))^5+
      70*(expect xs w (fun x => ratBit (h x)))^6-
      20*(expect xs w (fun x => ratBit (h x)))^7 := by
  rw [iid_boolean_pushforward xs w hn h, bernoulli_seven]

#print axioms expect_if
#print axioms iid_const
#print axioms iid_le
#print axioms iid_sum
#print axioms iid_boolean_pushforward
#print axioms bernoulli_five
#print axioms bernoulli_seven
#print axioms five_sampling_formula
#print axioms seven_sampling_formula

end RationalSampling


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/StableDensity.lean <==
import BooleanMatrixGeometry

/-! End-to-end stable C3 density theorem, using finite five/seven sampling.
No row inequality or sampling identity is an assumption of the final theorem. -/

namespace StableDensity

open PairedPivotCore PairedPivotCounting MajorityCounting FiniteRatSums
  RationalSampling ListRatCounting PairedMatrixMoments PairedPivotAlgebra BooleanMatrixGeometry

universe u v
variable {Row : Type u} {Col : Type v}

def StablePairs (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) : Prop :=
  ∀ ab ∈ pairs,
    OriginalC3 (fun r c => A r c=true) ab.1 ab.2 ∧
      (¬ A ab.1.1 ab.2.2=true) ∧ (¬ A ab.2.1 ab.1.2=true)

theorem stable_relation_disjoint (A : Row → Col → Bool)
    (pairs : List (Cell Row Col × Cell Row Col)) (hs : StablePairs A pairs) (r : Row) :
    ∀ ab ∈ pairs, ∀ j,
      ¬ (closedBit A (r,j) ab.1=true ∧ closedBit A (r,j) ab.2=true) := by
  intro ab hab j h
  have hp := hs ab hab
  exact opposite_holes_exclude_closed_intersection
    (fun r c => A r c=true) ab.1 ab.2 hp.1 hp.2.1 hp.2.2 (r,j)
    ⟨(closedBit_iff A (r,j) ab.1).mp h.1, (closedBit_iff A (r,j) ab.2).mp h.2⟩

theorem deterministic_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (js : List Col) :
    2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))) ≤
        ((cells rows cols A).length : Rat) := by
  have hn := majority_count_le_half (fun j p => closedBit A (r,j) p=true)
    (cells rows cols A) pairs cover (stable_relation_disjoint A pairs hs r) js
  have hr := Rat.natCast_le_natCast.mpr hn
  rw [Rat.natCast_mul] at hr
  rw [← count_as_sum] at hr
  simpa only [bits, Bool.decide_eq_true, majorityValue] using hr

theorem expected_count_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat) :
    2*iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) ≤
          total rows cols (indicator A) := by
  have hn := rowWeight_normalized cols A r hd
  have hw := rowWeight_nonneg cols A r hd
  have h := iid_le cols (rowWeight cols A r) hw k
    (fun js => 2*sum (cells rows cols A) (fun p =>
      majorityValue (js.map (fun j => closedBit A (r,j) p))))
    (fun _ => ((cells rows cols A).length : Rat))
    (deterministic_count_bound rows cols A pairs cover hs r)
  rw [iid_mul_left, iid_const cols (rowWeight cols A r) hn] at h
  rw [cells_card] at h
  exact h

theorem row_response (rows : List Row) (cols : List Col) (A : Row → Col → Bool)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) (k : Nat)
    (B : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      sum rows (fun s => codegree cols (indicator A) r s*
        B (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [iid_sum]
  rw [sum_congr (cells rows cols A) _ _ (fun p _ =>
    (iid_boolean_pushforward cols (rowWeight cols A r)
      (rowWeight_normalized cols A r hd) (fun j => closedBit A (r,j) p) k majorityValue).trans
      (hb _))]
  exact sum_cell_response rows cols A r B h0

theorem polynomial_row_response (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (r : Row) (hd : 0<rowDegree cols (indicator A) r)
    (k : Nat) (B F : Rat → Rat) (h0 : B 0=0)
    (hb : ∀ t, boolIid t k majorityValue=B t) (hf : ∀ t, F t=t*B t) :
    iid cols (rowWeight cols A r) k (fun js =>
      sum (cells rows cols A) (fun p =>
        majorityValue (js.map (fun j => closedBit A (r,j) p)))) =
      rowDegree cols (indicator A) r*
        sum rows (fun s => F (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
  rw [row_response rows cols A r hd k B h0 hb, ← sum_mul_left]
  apply sum_congr rows
  intro s hmem
  rw [hf]
  have hn : rowDegree cols (indicator A) r≠0 := by grind
  have he := Rat.div_mul_cancel (a := codegree cols (indicator A) r s) hn
  grind

def b5 (t : Rat) : Rat := 10*t^3-15*t^4+6*t^5
def b7 (t : Rat) : Rat := 35*t^4-84*t^5+70*t^6-20*t^7

theorem stable_sampling_bound (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs)
    (r : Row) (hd : 0<rowDegree cols (indicator A) r) :
    2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))
        ≤ total rows cols (indicator A) := by
  have h5 := expected_count_bound rows cols A pairs cover hs r hd 5
  have h7 := expected_count_bound rows cols A pairs cover hs r hd 7
  rw [polynomial_row_response rows cols A r hd 5 b5 f5
    (by unfold b5; grind) bernoulli_five (by intro t; unfold f5 b5; grind)] at h5
  rw [polynomial_row_response rows cols A r hd 7 b7 f7
    (by unfold b7; grind) bernoulli_seven (by intro t; unfold f7 b7; grind)] at h7
  have h3 := Rat.mul_le_mul_of_nonneg_left h5 (by decide : (0 : Rat)≤3)
  have h2 := Rat.mul_le_mul_of_nonneg_left h7 (by decide : (0 : Rat)≤2)
  have hm : 5*sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) =
      3*sum rows (fun s => f5 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r))+
      2*sum rows (fun s => f7 (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)) := by
    rw [← sum_mul_left, ← sum_mul_left, ← sum_mul_left, ← sum_add]
    apply sum_congr rows
    intro s hmem
    unfold f f5 f7
    grind
  have hlinear := congrArg (fun x => 2*rowDegree cols (indicator A) r*x) hm
  have hh : (2*rowDegree cols (indicator A) r*
      sum rows (fun s => f (codegree cols (indicator A) r s/rowDegree cols (indicator A) r)))*5
        ≤ total rows cols (indicator A)*5 := by grind
  exact Rat.le_of_mul_le_mul_right hh (by decide : (0 : Rat)<5)

theorem stable_density_lists (rows : List Row) (cols : List Col)
    (A : Row → Col → Bool) (pairs : List (Cell Row Col × Cell Row Col))
    (cover : (cells rows cols A).Perm (flattenPairs pairs)) (hs : StablePairs A pairs) :
    3*total rows cols (indicator A) ≤ 2*(rows.length : Rat)*(cols.length : Rat) := by
  apply conditional_density_from_sampling rows cols (indicator A)
  · intro r hr c hc
    exact ratBit_range (A r c)
  · intro r hr hd
    exact stable_sampling_bound rows cols A pairs cover hs r hd

/-- Full finite stable C3 upper bound. Only the explicit pairing cover and
the original C3/opposite-hole conditions are assumed. -/
theorem stable_C3_density (m n : Nat) (A : Fin m → Fin n → Bool)
    (pairs : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)))
    (cover : (cells (List.finRange m) (List.finRange n) A).Perm (flattenPairs pairs))
    (hs : StablePairs A pairs) :
    3*(cells (List.finRange m) (List.finRange n) A).length ≤ 2*m*n := by
  have h := stable_density_lists (List.finRange m) (List.finRange n) A pairs cover hs
  rw [← cells_card] at h
  simp only [List.length_finRange] at h
  apply Rat.natCast_le_natCast.mp
  simpa only [Rat.natCast_mul] using h

#print axioms stable_relation_disjoint
#print axioms deterministic_count_bound
#print axioms expected_count_bound
#print axioms row_response
#print axioms polynomial_row_response
#print axioms stable_sampling_bound
#print axioms stable_density_lists
#print axioms stable_C3_density

end StableDensity


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/ThirdCanonical.lean <==
import ThirdCounting
import OriginalModel

/-! The explicit finite construction in the canonical original model. -/
namespace UnrestrictedThirdCanonical

open OriginalAugmented BooleanMatrixGeometry

/-- The actual three-class construction satisfies the literal original model. -/
theorem construction_admissible (m n : Nat) :
    Admissible (empty m n) (UnrestrictedThird.selected m n) (UnrestrictedThird.pairs m n) := by
  refine ⟨empty_C4 m n,?_,UnrestrictedThird.constructed_cover m n,?_,?_⟩
  · intro r c h
    exact False.elim (Bool.false_ne_true h)
  · intro p hp _ _ h
    obtain ⟨q,rfl⟩ := (UnrestrictedThird.pairs_mem m n p).mp hp
    exact (UnrestrictedThird.pair_C2 m n q).1 h.1
  · intro p hp
    obtain ⟨q,rfl⟩ := (UnrestrictedThird.pairs_mem m n p).mp hp
    exact UnrestrictedThird.pair_C3 m n q

theorem empty_fixedCount (m n : Nat) : fixedCount (empty m n)=0 := by
  simp [fixedCount,cells,empty]

theorem construction_objective (m n : Nat) :
    objective (empty m n) (UnrestrictedThird.pairs m n)=3*(m/3)*(n/3) := by
  unfold objective
  rw [empty_fixedCount,Nat.zero_add,UnrestrictedThird.exact_pair_count]

theorem construction_lower (m n : Nat) :
    m*n≤3*objective (empty m n) (UnrestrictedThird.pairs m n)+2*(m+n) := by
  unfold objective
  rw [empty_fixedCount,Nat.zero_add]
  exact UnrestrictedThird.finite_lower m n

/-- Canonical admissibility, exact objective, and explicit finite error for
arbitrary dimensions, with no construction-existence premise. -/
theorem canonical_unrestricted_construction (m n : Nat) :
    Admissible (empty m n) (UnrestrictedThird.selected m n) (UnrestrictedThird.pairs m n) ∧
    objective (empty m n) (UnrestrictedThird.pairs m n)=3*(m/3)*(n/3) ∧
    m*n≤3*objective (empty m n) (UnrestrictedThird.pairs m n)+2*(m+n) := by
  exact ⟨construction_admissible m n,construction_objective m n,construction_lower m n⟩

/-- An explicit lower-bound witness for any later maximum-parameter interface. -/
theorem exists_unrestricted_witness (m n : Nat) :
    ∃ (A : Matrix m n) (ps : List (Pair m n)),
      Admissible (empty m n) A ps ∧ objective (empty m n) ps=3*(m/3)*(n/3) ∧
      m*n≤3*objective (empty m n) ps+2*(m+n) := by
  exact ⟨UnrestrictedThird.selected m n,UnrestrictedThird.pairs m n,
    canonical_unrestricted_construction m n⟩

#print axioms construction_admissible
#print axioms empty_fixedCount
#print axioms construction_objective
#print axioms construction_lower
#print axioms canonical_unrestricted_construction
#print axioms exists_unrestricted_witness
end UnrestrictedThirdCanonical


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/ThirdCounting.lean <==
import ThirdFamily

/-! Exact pair count and the denominator-cleared lower bound. -/
namespace UnrestrictedThird

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel
universe u v

theorem grid_length {Row : Type u} {Col : Type v} (rows : List Row) (cols : List Col) :
    (grid rows cols).length=rows.length*cols.length := by
  induction rows with
  | nil => simp [grid]
  | cons r rs ih =>
    change (cols.map (fun c => (r,c)) ++ grid rs cols).length=(r::rs).length*cols.length
    simp [ih,Nat.add_mul,Nat.add_comm]

theorem exact_pair_count (m n : Nat) : (pairs m n).length=3*(m/3)*(n/3) := by
  unfold pairs indices
  rw [List.length_map,UnrestrictedThird.grid_length,UnrestrictedThird.grid_length]
  simp [edges,Nat.mul_assoc]

theorem floor_product_lower (m n : Nat) : m*n≤9*(m/3)*(n/3)+2*(m+n) := by
  have hm : m≤3*(m/3)+2 := by omega
  have hn : n≤3*(n/3)+2 := by omega
  have h₁ := Nat.mul_le_mul_right n hm
  have h₂ := Nat.mul_le_mul_left (3*(m/3)) hn
  have h₃ : 6*(m/3)≤2*m := by omega
  simp only [Nat.add_mul,Nat.mul_add] at h₁ h₂
  have he : 3*(m/3)*(3*(n/3))=9*(m/3)*(n/3) := by
    calc
      3*(m/3)*(3*(n/3))=(3*3)*(m/3)*(n/3) := by ac_rfl
      _=9*(m/3)*(n/3) := rfl
  have hf : 3*(m/3)*2=6*(m/3) := by omega
  rw [he,hf] at h₂
  omega

/-- `3 T >= m n - 2(m+n)` with no truncated subtraction. Dividing
by 3 gives exactly the error term used in the manuscript. -/
theorem finite_lower (m n : Nat) : m*n≤3*(pairs m n).length+2*(m+n) := by
  rw [exact_pair_count]
  have h := floor_product_lower m n
  have he : 3*(3*(m/3)*(n/3))=9*(m/3)*(n/3) := by
    calc
      3*(3*(m/3)*(n/3))=(3*3)*(m/3)*(n/3) := by ac_rfl
      _=9*(m/3)*(n/3) := rfl
  rw [he]
  exact h

/-- Explicit witness and count; no existence-of-augmentation premise occurs. -/
theorem finite_unrestricted_construction (m n : Nat) :
    EvenParity.C4Free (base m n) ∧ Simplicity m n ∧
    (cells (List.finRange m) (List.finRange n) (selected m n)).Perm (flattenPairs (pairs m n)) ∧
    (∀ p∈pairs m n,
      full m n p.1.1 p.1.2=true ∧ full m n p.2.1 p.2.2=true ∧
      p.1.1≠p.2.1 ∧ p.1.2≠p.2.2 ∧
      (¬full m n p.1.1 p.2.2=true) ∧ (¬full m n p.2.1 p.1.2=true) ∧
      OriginalC3 (fun r c => full m n r c=true) p.1 p.2) ∧
    (pairs m n).length=3*(m/3)*(n/3) ∧
    m*n≤3*(pairs m n).length+2*(m+n) := by
  have h := finite_augmentation m n
  exact ⟨h.1,h.2.1,h.2.2.1,h.2.2.2,exact_pair_count m n,finite_lower m n⟩

#print axioms exact_pair_count
#print axioms floor_product_lower
#print axioms finite_lower
#print axioms finite_unrestricted_construction
end UnrestrictedThird


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/ThirdData.lean <==
import GridModel
import MatrixCounting

/-! Computable three-class construction in the literal finite Boolean grid. -/
namespace UnrestrictedThird

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel

inductive Edge where
  | e01 | e02 | e12
  deriving DecidableEq

def lower : Edge → Fin 3
  | .e01 => 0
  | .e02 => 0
  | .e12 => 1

def upper : Edge → Fin 3
  | .e01 => 1
  | .e02 => 2
  | .e12 => 2

def edges : List Edge := [.e01, .e02, .e12]

theorem edges_mem (e : Edge) : e ∈ edges := by cases e <;> decide

theorem edges_nodup : edges.Nodup := by decide

theorem lower_lt_upper (e : Edge) : (lower e).val < (upper e).val := by
  cases e <;> decide

theorem edge_determined (e f : Edge) (hl : lower e=lower f) (hu : upper e=upper f) : e=f := by
  cases e <;> cases f <;> simp_all [lower,upper]

def line (n : Nat) (i : Fin 3) (alpha : Fin (n/3)) : Fin n :=
  ⟨3*alpha.val+i.val, by have := alpha.isLt; have := i.isLt; omega⟩

theorem line_injective (n : Nat) (i j : Fin 3) (alpha beta : Fin (n/3))
    (h : line n i alpha=line n j beta) : i=j ∧ alpha=beta := by
  have he := congrArg Fin.val h
  change 3*alpha.val+i.val=3*beta.val+j.val at he
  have hi := i.isLt
  have hj := j.isLt
  constructor <;> apply Fin.ext <;> omega

theorem line_active (n : Nat) (i : Fin 3) (alpha : Fin (n/3)) :
    (line n i alpha).val < 3*(n/3) := by
  have := alpha.isLt
  have := i.isLt
  simp only [line]
  omega

theorem line_class (n : Nat) (i : Fin 3) (alpha : Fin (n/3)) :
    (line n i alpha).val % 3 = i.val := by
  have := i.isLt
  simp only [line]
  omega

theorem active_line_decomposition (n : Nat) (r : Fin n) (h : r.val<3*(n/3)) :
    ∃ i : Fin 3, ∃ alpha : Fin (n/3), r=line n i alpha := by
  refine ⟨⟨r.val%3, by omega⟩,⟨r.val/3,by omega⟩,?_⟩
  apply Fin.ext
  simp only [line]
  omega

def base (m n : Nat) : Fin m → Fin n → Bool := fun _ _ => false

def selected (m n : Nat) (r : Fin m) (c : Fin n) : Bool :=
  decide (r.val<3*(m/3) ∧ c.val<3*(n/3) ∧ r.val%3≠c.val%3)

def full (m n : Nat) (r : Fin m) (c : Fin n) : Bool := base m n r c || selected m n r c

theorem full_eq_selected (m n : Nat) : full m n=selected m n := by
  funext r c
  simp [full,base]

theorem selected_iff (m n : Nat) (r : Fin m) (c : Fin n) : selected m n r c=true ↔
    r.val<3*(m/3) ∧ c.val<3*(n/3) ∧ r.val%3≠c.val%3 := by simp [selected]

theorem selected_line_iff (m n : Nat) (i j : Fin 3) (alpha : Fin (m/3)) (beta : Fin (n/3)) :
    selected m n (line m i alpha) (line n j beta)=true ↔ i≠j := by
  rw [selected_iff]
  simp only [line_active,line_class,true_and]
  exact ⟨fun h he => h (congrArg Fin.val he),fun h he => h (Fin.ext he)⟩

theorem unused_row_empty (m n : Nat) (r : Fin m) (h : 3*(m/3)≤r.val) (c : Fin n) :
    full m n r c=false := by
  rw [full_eq_selected]
  simp [selected, Nat.not_lt.mpr h]

theorem unused_column_empty (m n : Nat) (c : Fin n) (h : 3*(n/3)≤c.val) (r : Fin m) :
    full m n r c=false := by
  rw [full_eq_selected]
  simp [selected, Nat.not_lt.mpr h]

def Index (m n : Nat) := Edge × (Fin (m/3) × Fin (n/3))

def indices (m n : Nat) : List (Index m n) :=
  grid edges (grid (List.finRange (m/3)) (List.finRange (n/3)))

def pair (m n : Nat) (q : Index m n) : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n) :=
  ((line m (lower q.1) q.2.1, line n (upper q.1) q.2.2),
   (line m (upper q.1) q.2.1, line n (lower q.1) q.2.2))

def pairs (m n : Nat) : List (Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) :=
  (indices m n).map (pair m n)

theorem indices_mem (m n : Nat) (q : Index m n) : q ∈ indices m n := by
  exact (grid_mem _ _ q).mpr ⟨edges_mem q.1,
    (grid_mem _ _ q.2).mpr ⟨finRange_mem q.2.1,finRange_mem q.2.2⟩⟩

theorem indices_nodup (m n : Nat) : (indices m n).Nodup := by
  exact grid_nodup _ _ edges_nodup
    (grid_nodup _ _ (finRange_nodup (m/3)) (finRange_nodup (n/3)))

theorem pairs_mem (m n : Nat) (p : Cell (Fin m) (Fin n) × Cell (Fin m) (Fin n)) :
    p ∈ pairs m n ↔ ∃ q : Index m n, p=pair m n q := by
  simp only [pairs,List.mem_map]
  constructor
  · rintro ⟨q,_,he⟩
    exact ⟨q,he.symm⟩
  · rintro ⟨q,he⟩
    exact ⟨q,indices_mem m n q,he.symm⟩

#print axioms line_injective
#print axioms active_line_decomposition
#print axioms selected_line_iff
#print axioms unused_row_empty
#print axioms unused_column_empty
#print axioms indices_nodup
end UnrestrictedThird


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/ThirdFamily.lean <==
import ThirdGeometry

namespace UnrestrictedThird

open PairedPivotCore PairedPivotCounting BooleanMatrixGeometry GridModel
universe u v

theorem flatten_mem {α : Type u} (ps : List (α × α)) (x : α) :
    x ∈ flattenPairs ps ↔ ∃ p ∈ ps, x=p.1 ∨ x=p.2 := by
  induction ps with
  | nil => simp [flattenPairs]
  | cons p ps ih =>
    constructor
    · intro h
      rcases List.mem_cons.mp h with he | ht
      · exact ⟨p,by simp,Or.inl he⟩
      · rcases List.mem_cons.mp ht with he | ht
        · exact ⟨p,by simp,Or.inr he⟩
        · obtain ⟨q,hq,hx⟩ := ih.mp ht
          exact ⟨q,List.mem_cons_of_mem p hq,hx⟩
    · rintro ⟨q,hq,hx⟩
      rcases List.mem_cons.mp hq with he | ht
      · subst q
        rcases hx with he | he
        · subst x; simp [flattenPairs]
        · subst x; simp [flattenPairs]
      · exact List.mem_cons_of_mem p.1 (List.mem_cons_of_mem p.2 (ih.mpr ⟨q,ht,hx⟩))

theorem flatten_map_nodup {α : Type u} {β : Type v} (xs : List α) (f g : α → β)
    (hn : xs.Nodup) (hf : ∀ x y, f x=f y → x=y) (hg : ∀ x y, g x=g y → x=y)
    (hfg : ∀ x y, f x≠g y) :
    (flattenPairs (xs.map (fun x => (f x,g x)))).Nodup := by
  induction xs with
  | nil => exact List.Pairwise.nil
  | cons x xs ih =>
    obtain ⟨hnot,ht⟩ := List.nodup_cons.mp hn
    have hfn : f x ∉ flattenPairs (xs.map (fun y => (f y,g y))) := by
      intro h
      obtain ⟨p,hp,hx⟩ := (flatten_mem _ _).mp h
      obtain ⟨y,hy,he⟩ := List.mem_map.mp hp
      cases he
      rcases hx with hff | hfg'
      · exact hnot ((hf x y hff).symm ▸ hy)
      · exact hfg x y hfg'
    have hgn : g x ∉ flattenPairs (xs.map (fun y => (f y,g y))) := by
      intro h
      obtain ⟨p,hp,hx⟩ := (flatten_mem _ _).mp h
      obtain ⟨y,hy,he⟩ := List.mem_map.mp hp
      cases he
      rcases hx with hgf | hgg
      · exact hfg y x hgf.symm
      · exact hnot ((hg x y hgg).symm ▸ hy)
    change (f x :: g x :: flattenPairs (xs.map (fun y => (f y,g y)))).Nodup
    apply List.nodup_cons.mpr
    refine ⟨?_,List.nodup_cons.mpr ⟨hgn,ih ht⟩⟩
    intro h
    rcases List.mem_cons.mp h with he | hm
    · exact hfg x x he
    · exact hfn hm

theorem first_endpoint_injective (m n : Nat) (q t : Index m n)
    (h : (pair m n q).1=(pair m n t).1) : q=t := by
  have hr := line_injective m _ _ _ _ (congrArg Prod.fst h)
  have hc := line_injective n _ _ _ _ (congrArg Prod.snd h)
  exact Prod.ext (edge_determined q.1 t.1 hr.1 hc.1) (Prod.ext hr.2 hc.2)

theorem second_endpoint_injective (m n : Nat) (q t : Index m n)
    (h : (pair m n q).2=(pair m n t).2) : q=t := by
  have hr := line_injective m _ _ _ _ (congrArg Prod.fst h)
  have hc := line_injective n _ _ _ _ (congrArg Prod.snd h)
  exact Prod.ext (edge_determined q.1 t.1 hc.1 hr.1) (Prod.ext hr.2 hc.2)

theorem endpoint_orientations_disjoint (m n : Nat) (q t : Index m n) :
    (pair m n q).1≠(pair m n t).2 := by
  intro h
  have hr := (line_injective m _ _ _ _ (congrArg Prod.fst h)).1
  have hc := (line_injective n _ _ _ _ (congrArg Prod.snd h)).1
  have hrv := congrArg Fin.val hr
  have hcv := congrArg Fin.val hc
  have hq := lower_lt_upper q.1
  have ht := lower_lt_upper t.1
  omega

theorem constructed_no_reuse (m n : Nat) : (flattenPairs (pairs m n)).Nodup := by
  exact flatten_map_nodup (indices m n) (fun q => (pair m n q).1)
    (fun q => (pair m n q).2) (indices_nodup m n)
    (first_endpoint_injective m n) (second_endpoint_injective m n)
    (endpoint_orientations_disjoint m n)

theorem three_cases (i : Fin 3) : i=0 ∨ i=1 ∨ i=2 := by omega

theorem edge_of_distinct (i j : Fin 3) (h : i≠j) :
    ∃ e : Edge, (lower e=i ∧ upper e=j) ∨ (upper e=i ∧ lower e=j) := by
  rcases three_cases i with rfl | rfl | rfl <;>
    rcases three_cases j with rfl | rfl | rfl
  · exact False.elim (h rfl)
  · exact ⟨.e01,Or.inl ⟨rfl,rfl⟩⟩
  · exact ⟨.e02,Or.inl ⟨rfl,rfl⟩⟩
  · exact ⟨.e01,Or.inr ⟨rfl,rfl⟩⟩
  · exact False.elim (h rfl)
  · exact ⟨.e12,Or.inl ⟨rfl,rfl⟩⟩
  · exact ⟨.e02,Or.inr ⟨rfl,rfl⟩⟩
  · exact ⟨.e12,Or.inr ⟨rfl,rfl⟩⟩
  · exact False.elim (h rfl)

theorem constructed_endpoints_mem (m n : Nat) (p : Cell (Fin m) (Fin n)) :
    p∈flattenPairs (pairs m n) ↔ selected m n p.1 p.2=true := by
  constructor
  · intro h
    obtain ⟨q,hq,hp⟩ := (flatten_mem _ _).mp h
    obtain ⟨idx,rfl⟩ := (pairs_mem m n q).mp hq
    have ho := pair_occupied m n idx
    rw [full_eq_selected] at ho
    rcases hp with rfl | rfl
    · exact ho.1
    · exact ho.2
  · intro h
    have ha := (selected_iff m n p.1 p.2).mp h
    obtain ⟨i,alpha,hr⟩ := active_line_decomposition m p.1 ha.1
    obtain ⟨j,beta,hc⟩ := active_line_decomposition n p.2 ha.2.1
    have hij : i≠j := by
      intro he
      have hn := ha.2.2
      rw [hr,hc,line_class,line_class] at hn
      exact hn (congrArg Fin.val he)
    obtain ⟨e,he⟩ := edge_of_distinct i j hij
    apply (flatten_mem _ _).mpr
    refine ⟨pair m n (e,alpha,beta),(pairs_mem m n _).mpr ⟨(e,alpha,beta),rfl⟩,?_⟩
    rcases he with ⟨hl,hu⟩ | ⟨hu,hl⟩
    · apply Or.inl
      apply Prod.ext
      · change p.1=line m (lower e) alpha
        rw [hl]
        exact hr
      · change p.2=line n (upper e) beta
        rw [hu]
        exact hc
    · apply Or.inr
      apply Prod.ext
      · change p.1=line m (upper e) alpha
        rw [hu]
        exact hr
      · change p.2=line n (lower e) beta
        rw [hl]
        exact hc

theorem constructed_cover (m n : Nat) :
    (cells (List.finRange m) (List.finRange n) (selected m n)).Perm (flattenPairs (pairs m n)) := by
  apply List.perm_iff_count.mpr
  intro p
  rw [(occupied_cells_nodup m n (selected m n)).count,(constructed_no_reuse m n).count]
  simp only [occupied_cells_mem,constructed_endpoints_mem]

def Simplicity (m n : Nat) : Prop :=
  (flattenPairs (pairs m n)).Nodup ∧
  ∀ p∈flattenPairs (pairs m n), base m n p.1 p.2=false

theorem constructed_S (m n : Nat) : Simplicity m n := by
  exact ⟨constructed_no_reuse m n,fun _ _ => rfl⟩

theorem constructed_cell_count (m n : Nat) :
    (cells (List.finRange m) (List.finRange n) (selected m n)).length=2*(pairs m n).length := by
  exact (constructed_cover m n).length_eq.trans (flatten_length (pairs m n))

theorem constructed_stable_full_family (m n : Nat) :
    StableDensity.StablePairs (full m n) (pairs m n) := by
  intro p hp
  obtain ⟨q,rfl⟩ := (pairs_mem m n p).mp hp
  exact ⟨pair_C3 m n q,(pair_C2 m n q).1,(pair_C2 m n q).2⟩

/-- The actual generated family satisfies the original finite conditions. -/
theorem finite_augmentation (m n : Nat) :
    EvenParity.C4Free (base m n) ∧ Simplicity m n ∧
    (cells (List.finRange m) (List.finRange n) (selected m n)).Perm (flattenPairs (pairs m n)) ∧
    ∀ p∈pairs m n,
      full m n p.1.1 p.1.2=true ∧ full m n p.2.1 p.2.2=true ∧
      p.1.1≠p.2.1 ∧ p.1.2≠p.2.2 ∧
      (¬full m n p.1.1 p.2.2=true) ∧ (¬full m n p.2.1 p.1.2=true) ∧
      OriginalC3 (fun r c => full m n r c=true) p.1 p.2 := by
  refine ⟨empty_base_C4Free m n,constructed_S m n,constructed_cover m n,?_⟩
  intro p hp
  obtain ⟨q,rfl⟩ := (pairs_mem m n p).mp hp
  have ho := pair_occupied m n q
  have hd := pair_ND m n q
  have hc := pair_C2 m n q
  exact ⟨ho.1,ho.2,hd.1,hd.2,hc.1,hc.2,pair_C3 m n q⟩

#print axioms constructed_no_reuse
#print axioms constructed_endpoints_mem
#print axioms constructed_cover
#print axioms constructed_S
#print axioms constructed_cell_count
#print axioms constructed_stable_full_family
#print axioms finite_augmentation
end UnrestrictedThird


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/ThirdGeometry.lean <==
import ThirdData

/-! Literal C4, nondegeneracy, C2, and C3 for the generated full matrix. -/
namespace UnrestrictedThird

open PairedPivotCore

theorem empty_base_C4Free (m n : Nat) : EvenParity.C4Free (base m n) := by
  intro _ _ _ _ _ _ h
  exact Bool.false_ne_true h.1

theorem pair_occupied (m n : Nat) (q : Index m n) :
    full m n (pair m n q).1.1 (pair m n q).1.2=true ∧
    full m n (pair m n q).2.1 (pair m n q).2.2=true := by
  have hn : lower q.1≠upper q.1 := by
    intro he
    have hv := congrArg Fin.val he
    have hl := lower_lt_upper q.1
    omega
  rw [full_eq_selected]
  exact ⟨(selected_line_iff m n _ _ _ _).mpr hn,
    (selected_line_iff m n _ _ _ _).mpr (Ne.symm hn)⟩

theorem pair_ND (m n : Nat) (q : Index m n) :
    (pair m n q).1.1≠(pair m n q).2.1 ∧ (pair m n q).1.2≠(pair m n q).2.2 := by
  constructor
  · intro he
    have hc := (line_injective m _ _ _ _ he).1
    have hv := congrArg Fin.val hc
    have hl := lower_lt_upper q.1
    omega
  · intro he
    have hc := (line_injective n _ _ _ _ he).1
    have hv := congrArg Fin.val hc
    have hl := lower_lt_upper q.1
    omega

theorem pair_C2 (m n : Nat) (q : Index m n) :
    ¬full m n (pair m n q).1.1 (pair m n q).2.2=true ∧
    ¬full m n (pair m n q).2.1 (pair m n q).1.2=true := by
  rw [full_eq_selected]
  constructor <;> intro h
  · exact ((selected_line_iff m n _ _ _ _).mp h) rfl
  · exact ((selected_line_iff m n _ _ _ _).mp h) rfl

theorem third_class_unique (i j k l : Nat) (hi : i<3) (hj : j<3)
    (hk : k<3) (hl : l<3) (hij : i<j)
    (hki : k≠i) (hkj : k≠j) (hli : l≠i) (hlj : l≠j) : k=l := by omega

theorem pair_no_five (m n : Nat) (q : Index m n) (x : Fin m) (y : Fin n) :
    ¬Five (fun r c => full m n r c=true) (pair m n q).1 (pair m n q).2 (x,y) := by
  rw [full_eq_selected]
  rintro ⟨hxy,hxj,hxi,hiy,hjy⟩
  have hxy' := (selected_iff m n x y).mp hxy
  have hxj' := ((selected_iff m n x _).mp hxj).2.2
  have hxi' := ((selected_iff m n x _).mp hxi).2.2
  have hiy' := ((selected_iff m n _ y).mp hiy).2.2
  have hjy' := ((selected_iff m n _ y).mp hjy).2.2
  change x.val%3≠(line n (upper q.1) q.2.2).val%3 at hxj'
  change x.val%3≠(line n (lower q.1) q.2.2).val%3 at hxi'
  change (line m (lower q.1) q.2.1).val%3≠y.val%3 at hiy'
  change (line m (upper q.1) q.2.1).val%3≠y.val%3 at hjy'
  rw [line_class] at hxj' hxi' hiy' hjy'
  have he : x.val%3=y.val%3 := third_class_unique
    (lower q.1).val (upper q.1).val (x.val%3) (y.val%3)
    (lower q.1).isLt (upper q.1).isLt (by omega) (by omega)
    (lower_lt_upper q.1) hxi' hxj' (Ne.symm hiy') (Ne.symm hjy')
  exact hxy'.2.2 he

theorem pair_C3 (m n : Nat) (q : Index m n) :
    OriginalC3 (fun r c => full m n r c=true) (pair m n q).1 (pair m n q).2 := by
  intro x y _ _ _ _
  exact pair_no_five m n q x y

#print axioms empty_base_C4Free
#print axioms pair_occupied
#print axioms pair_ND
#print axioms pair_C2
#print axioms pair_no_five
#print axioms pair_C3
end UnrestrictedThird


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/UnrestrictedModulus.lean <==
import UnrestrictedParameterBridge
import C4Quadratic
import PairedDensity

/-! A closed finite reciprocal-integer modulus for the actual z_A parameter. -/
namespace UnrestrictedUniform

open OriginalAugmented

theorem dimension_product_bound (k m n : Nat)
    (hm : 12*k^2≤m) (hn : 12*k^2≤n) : 4*k^2*(m+n)≤m*n := by
  have h₁ := Nat.mul_le_mul_right n hm
  have h₂ := Nat.mul_le_mul_left m hn
  grind

theorem small_C4_base (k m n : Nat) (B : Matrix m n) (hc4 : EvenParity.C4Free B)
    (hm : 12*k^2≤m) (hn : 12*k^2≤n) : 2*k*fixedCount B≤m*n := by
  have hf := C4_square_grid_bound B hc4
  have hd := dimension_product_bound k m n hm hn
  have h₁ := Nat.mul_le_mul_left (4*k^2) hf
  have h₂ := Nat.mul_le_mul_left (m*n) hd
  have hs : (2*k*fixedCount B)^2≤(m*n)^2 := by
    calc
      (2*k*fixedCount B)^2=4*k^2*(fixedCount B)^2 := by
        simp only [Nat.pow_two]
        calc
          (2*k*fixedCount B)*(2*k*fixedCount B)=
              (2*2)*(k*k)*(fixedCount B*fixedCount B) := by ac_rfl
          _=4*(k*k)*(fixedCount B*fixedCount B) := rfl
      _≤4*k^2*(m*n*(m+n)) := h₁
      _=m*n*(4*k^2*(m+n)) := by ac_rfl
      _≤m*n*(m*n) := h₂
      _=(m*n)^2 := (Nat.pow_two _).symm
  exact Nat.mul_self_le_mul_self_iff.mp (by simpa only [Nat.pow_two] using hs)

theorem selected_pairs_bound {m n : Nat} (B A : Matrix m n) (ps : List (Pair m n))
    (ha : Admissible B A ps) : 12*ps.length≤4*m*n+4*m+9*n := by
  have h := PairedDensity.general_C3_density_transposed m n A ps ha.cover
    (fun p hp => selected_C3 B A ps ha p hp)
  change 6*fixedCount A≤4*m*n+4*m+9*n at h
  rw [selected_count_eq_twice_pairs B A ps ha] at h
  omega

theorem dimension_linear_bounds (k m n : Nat) (hk : 1≤k)
    (hm : 12*k^2≤m) (hn : 12*k^2≤n) : 9*k≤m ∧ 4*k≤n := by
  have hsq := Nat.mul_le_mul_left k hk
  simp only [Nat.mul_one] at hsq
  rw [Nat.pow_two] at hm hn
  omega

theorem boundary_error_bound (k m n : Nat) (hk : 1≤k)
    (hm : 12*k^2≤m) (hn : 12*k^2≤n) : 4*k*m+9*k*n≤2*m*n := by
  have hd := dimension_linear_bounds k m n hk hm hn
  have h₁ := Nat.mul_le_mul_right m hd.2
  have h₂ := Nat.mul_le_mul_right n hd.1
  grind

theorem admissible_uniform_upper (k m n : Nat) (hk : 1≤k)
    (hm : 12*k^2≤m) (hn : 12*k^2≤n)
    (B A : Matrix m n) (ps : List (Pair m n)) (ha : Admissible B A ps) :
    3*k*objective B ps≤(k+3)*m*n := by
  have hf := small_C4_base k m n B ha.base_C4 hm hn
  have ht := selected_pairs_bound B A ps ha
  have he := boundary_error_bound k m n hk hm hn
  have h₁ := Nat.mul_le_mul_left k ht
  have h₂ := Nat.mul_le_mul_left 6 hf
  unfold objective
  grind

theorem zA_uniform_upper (k m n : Nat) (hk : 1≤k)
    (hm : 12*k^2≤m) (hn : 12*k^2≤n) : 3*k*zA m n≤(k+3)*m*n := by
  obtain ⟨B,A,ps,ha,hcount⟩ := zA_attained m n
  rw [←hcount]
  exact admissible_uniform_upper k m n hk hm hn B A ps ha

theorem zA_uniform_lower (k m n : Nat) (hk : 1≤k)
    (hm : 12*k^2≤m) (hn : 12*k^2≤n) : k*m*n≤3*k*zA m n+3*m*n := by
  have hl := zA_finite_lower m n
  have hd := dimension_linear_bounds k m n hk hm hn
  have hm' : 2*k≤m := by omega
  have hn' : 2*k≤n := by omega
  have h₁ := Nat.mul_le_mul_left k hl
  have h₂ := Nat.mul_le_mul_right n hm'
  have h₃ := Nat.mul_le_mul_right m hn'
  grind

/-- For every k >= 1, all dimensions at least 12 k^2 satisfy the two
inequalities equivalent to |z_A/(mn) - 1/3| <= 1/k. This is an integer
modulus theorem, with no real-number topology or limit predicate. -/
theorem zA_uniform_modulus (k m n : Nat) (hk : 1≤k)
    (hm : 12*k^2≤m) (hn : 12*k^2≤n) :
    3*k*zA m n≤(k+3)*m*n ∧ k*m*n≤3*k*zA m n+3*m*n := by
  exact ⟨zA_uniform_upper k m n hk hm hn,zA_uniform_lower k m n hk hm hn⟩

#print axioms dimension_product_bound
#print axioms small_C4_base
#print axioms selected_pairs_bound
#print axioms boundary_error_bound
#print axioms admissible_uniform_upper
#print axioms zA_uniform_upper
#print axioms zA_uniform_lower
#print axioms zA_uniform_modulus
end UnrestrictedUniform


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/UnrestrictedModulusEntryAudit.lean <==
import UnrestrictedModulus

#print OriginalAugmented.Matrix
#print OriginalAugmented.Pair
#print OriginalAugmented.full
#print OriginalAugmented.empty
#print OriginalAugmented.OriginalC2
#print OriginalAugmented.Admissible
#print OriginalAugmented.fixedCount
#print OriginalAugmented.objective
#print OriginalAugmented.AugmentedValue
#print BoundedMaximum.greatest
#print OriginalAugmented.zA
#print EvenParity.C4Free
#print PairedPivotCore.Five
#print PairedPivotCore.OriginalC3
#check OriginalAugmented.objective_le_grid
#check OriginalAugmented.objective_le_zA
#check OriginalAugmented.zA_attained
#check UnrestrictedThirdCanonical.canonical_unrestricted_construction
#check UnrestrictedUniform.zA_floor_lower
#check UnrestrictedUniform.zA_finite_lower
#check EvenParity.leave_double_count
#check FiniteRatSums.finite_cauchy
#check UnrestrictedUniform.nsum_cauchy
#check UnrestrictedUniform.fixedCount_eq_total
#check UnrestrictedUniform.C4_quadratic
#check UnrestrictedUniform.C4_square_grid_bound
#check PairedDensity.general_C3_density_transposed
#check OriginalAugmented.selected_C3
#check UnrestrictedUniform.selected_pairs_bound
#check UnrestrictedUniform.dimension_product_bound
#check UnrestrictedUniform.small_C4_base
#check UnrestrictedUniform.admissible_uniform_upper
#check UnrestrictedUniform.zA_uniform_upper
#check UnrestrictedUniform.zA_uniform_lower
#check UnrestrictedUniform.zA_uniform_modulus
#print axioms UnrestrictedUniform.zA_floor_lower
#print axioms UnrestrictedUniform.C4_quadratic
#print axioms UnrestrictedUniform.zA_uniform_modulus


==> anc/lean/finite-lean-companion/unrestricted-asymptotic/source/UnrestrictedParameterBridge.lean <==
import ThirdCanonical
import OriginalParameters

namespace UnrestrictedUniform

open OriginalAugmented UnrestrictedThirdCanonical

theorem zA_floor_lower (m n : Nat) : 3*(m/3)*(n/3)≤zA m n := by
  have h := objective_le_zA (empty m n) (UnrestrictedThird.selected m n)
    (UnrestrictedThird.pairs m n) (construction_admissible m n)
  rw [construction_objective] at h
  exact h

theorem zA_finite_lower (m n : Nat) : m*n≤3*zA m n+2*(m+n) := by
  have h := construction_lower m n
  have hl := objective_le_zA (empty m n) (UnrestrictedThird.selected m n)
    (UnrestrictedThird.pairs m n) (construction_admissible m n)
  omega

#print axioms zA_floor_lower
#print axioms zA_finite_lower
end UnrestrictedUniform


==> anc/verify_joint_bound.py <==
"""Verify the polynomial certificate using exact rational Bernstein coefficients.

Run with Python 3. No third-party modules or input files are required.
The finite subdivision check proves positivity on the whole unit square.
The leaf counts are checked against the published certificate.
"""
from fractions import Fraction as Q
from math import comb
import json

if not __debug__:
    raise RuntimeError("Certificate verification requires assertions")

A = [10000, -6978, 9672, -7973, 4652, -1386, -701, -843]
B = [-69, -7346, 7198, -9370, 6685, -4103, -2529, -2204]
H = [-3669, -430, 0, 0, 430, 3669]
LAMBDA, MEAN = -Q(81, 100), Q(3, 5)


def elevate(coefficients, degree):
    """Express one Bernstein polynomial at a larger degree."""
    original = len(coefficients) - 1
    assert degree >= original
    return [
        sum(coefficients[j] * Q(comb(original, j) *
            comb(degree - original, i - j), comb(degree, i))
            for j in range(max(0, i - degree + original), min(original, i) + 1))
        for i in range(degree + 1)
    ]


def split_curve(coefficients):
    """Midpoint de Casteljau: exact coefficients on the left and right halves."""
    row = list(coefficients)
    left, right = [row[0]], [row[-1]]
    while len(row) > 1:
        row = [(a + b) / 2 for a, b in zip(row, row[1:])]
        left.append(row[0])
        right.append(row[-1])
    return left, right[::-1]


def transpose(matrix):
    return [list(column) for column in zip(*matrix)]


def split_surface(coefficients, axis):
    rows = coefficients if axis == 1 else transpose(coefficients)
    halves = [split_curve(row) for row in rows]
    left = [pair[0] for pair in halves]
    right = [pair[1] for pair in halves]
    return (left, right) if axis == 1 else (transpose(left), transpose(right))


def certify(coefficients):
    """Every pending rectangle is either certified or replaced by its two halves."""
    pending = [(coefficients, 0)]
    leaves, count, least = 0, 0, None
    while pending:
        current, depth = pending.pop()
        values = [value for row in current for value in row]
        minimum = min(values)
        if minimum >= 0:
            leaves += 1
            count += len(values)
            least = minimum if least is None else min(least, minimum)
            continue
        assert all(current[i][j] >= 0 for i in (0, -1) for j in (0, -1)), \
            "Polynomial negative at a rectangle corner"
        assert depth < 22, "Subdivision did not certify the polynomial"
        for half in split_surface(current, depth % 2):
            pending.append((half, depth + 1))
    return {"rectangles": leaves, "coefficients": count,
            "least_coefficient": str(least)}


def verify():
    a, b, h = ([Q(x, 100) for x in values] for values in (A, B, H))
    assert len(a) == len(b) == 8 and len(h) == 6
    assert all(x <= y for x, y in zip(h, h[1:]))
    assert all(x == -y for x, y in zip(h, h[::-1]))
    degree = 8
    ae, be, he = (elevate(values, degree) for values in (a, b, h))
    xa = [Q(0)] + [Q(i, degree) * a[i - 1] for i in range(1, degree + 1)]
    g = [[
        LAMBDA + Q(i * (i - 1) + j * (j - 1), degree * (degree - 1))
        - xa[i] - xa[j] + be[i] * (Q(j, degree) - MEAN)
        + be[j] * (Q(i, degree) - MEAN)
        for j in range(degree + 1)] for i in range(degree + 1)]
    p = [[g[i][j] + ae[i] + ae[j] + he[i]
          for j in range(degree + 1)] for i in range(degree + 1)]
    checked_g, checked_p = certify(g), certify(p)
    assert checked_g["rectangles"] == 35 and checked_p["rectangles"] == 28
    assert checked_g["coefficients"] + checked_p["coefficients"] == 5103
    assert LAMBDA + 4 * MEAN / 3 == -Q(1, 100)
    return {"status": "PASS", "G": checked_g, "P": checked_p,
            "integrated_constant": str(LAMBDA + 4 * MEAN / 3)}


if __name__ == "__main__":
    print(json.dumps(verify(), indent=2))

